Model comparison for initial density fluctuations in high energy heavy ion collisions

Four models for the initial conditions of a fluid dynamic description of high energy heavy ion collisions are analysed and compared. We study expectation values and event-by-event fluctuations in the initial transverse energy density profiles from Pb-Pb collisions. Specifically, introducing a Fourier-Bessel mode expansion for fluctuations, we determine expectation values and two-mode correlation functions of the expansion coefficients. The analytically solveable independent point-sources model is compared to an initial state model based on Glauber theory and two models based on the Color Glass Condensate framework. We find that the large wavelength modes of all investigated models show universal properties for central collisions and also discuss to which extent general properties of initial conditions can be understood analytically.

==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_0-1.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18287e-01 -1.39092e-04 -2.53163e-04 -3.62801e-04 -4.78571e-04 -5.87363e-04 -7.05100e-04 -8.13553e-04 -9.33287e-04 -1.04186e-03 -1.16362e-03 -1.27298e-03 -1.39667e-03 -1.50726e-03 -1.63333e-03 -1.74577e-03 -1.87438e-03 -1.98921e-03 -2.12074e-03 -2.23851e-03
-1.77027e-15 1.66809e-15 -1.55133e-15 1.39263e-15 -1.22833e-15 1.08187e-15 -9.33550e-16 8.08892e-16 -6.91660e-16 6.01700e-16 -5.13566e-16 4.41772e-16 -3.75495e-16 3.15197e-16 -2.63834e-16 2.18335e-16 -1.81637e-16 1.40677e-16 -1.12793e-16 8.47565e-17
-1.48099e-02 1.02036e-02 -9.05364e-03 7.98447e-03 -6.99271e-03 6.09810e-03 -5.30371e-03 4.60300e-03 -3.98657e-03 3.44409e-03 -2.96585e-03 2.54350e-03 -2.16911e-03 1.83668e-03 -1.54033e-03 1.27550e-03 -1.03833e-03 8.24947e-04 -6.33073e-04 4.59505e-04
2.11988e-15 -1.22253e-15 1.07109e-15 -9.36223e-16 8.30255e-16 -7.25152e-16 6.48516e-16 -5.59284e-16 4.91925e-16 -4.29907e-16 3.75859e-16 -3.25388e-16 2.80281e-16 -2.40278e-16 1.97703e-16 -1.66957e-16 1.32618e-16 -1.08836e-16 8.23902e-17 -6.23697e-17
5.47136e-04 -4.09306e-04 4.14607e-04 -4.15053e-04 4.06914e-04 -3.91891e-04 3.71845e-04 -3.48751e-04 3.23583e-04 -2.97759e-04 2.71535e-04 -2.45806e-04 2.20669e-04 -1.96376e-04 1.73313e-04 -1.51077e-04 1.30352e-04 -1.10488e-04 9.19651e-05 -7.45789e-05
4.92030e-16 -1.70280e-16 1.21975e-16 -8.25811e-17 5.90029e-17 -4.25029e-17 2.62104e-17 -3.09978e-18 1.63359e-17 -4.77519e-18 2.73644e-18 1.06597e-17 -1.16152e-17 1.68081e-17 -1.36813e-17 1.77691e-17 -1.78956e-17 1.72343e-17 -1.39245e-17 1.01952e-17
-2.18305e-05 1.51666e-05 -1.54930e-05 1.60741e-05 -1.65257e-05 1.67414e-05 -1.67654e-05 1.65064e-05 -1.61784e-05 1.55154e-05 -1.49638e-05 1.40101e-05 -1.33093e-05 1.22240e-05 -1.13659e-05 1.03317e-05 -9.27638e-06 8.41283e-06 -7.19906e-06 6.46622e-06


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_1-2.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18286e-01 -1.42304e-04 -2.58981e-04 -3.71174e-04 -4.89649e-04 -6.00940e-04 -7.21402e-04 -8.32385e-04 -9.54776e-04 -1.06609e-03 -1.19051e-03 -1.30289e-03 -1.42923e-03 -1.54295e-03 -1.67164e-03 -1.78718e-03 -1.91849e-03 -2.03671e-03 -2.17105e-03 -2.29261e-03
-2.65105e-15 2.43351e-15 -2.24399e-15 1.98478e-15 -1.72214e-15 1.48628e-15 -1.26787e-15 1.08588e-15 -9.26328e-16 7.94236e-16 -6.76287e-16 5.76244e-16 -4.87817e-16 4.01125e-16 -3.36120e-16 2.86864e-16 -2.30226e-16 1.84141e-16 -1.43997e-16 9.93888e-17
-2.23071e-02 1.51230e-02 -1.32385e-02 1.15333e-02 -9.98986e-03 8.62586e-03 -7.43564e-03 6.40206e-03 -5.50509e-03 4.72542e-03 -4.04565e-03 3.45100e-03 -2.92876e-03 2.46840e-03 -2.06103e-03 1.69927e-03 -1.37687e-03 1.08857e-03 -8.30090e-04 5.97434e-04
3.29399e-15 -1.86623e-15 1.66401e-15 -1.45010e-15 1.27066e-15 -1.11358e-15 9.91811e-16 -8.61004e-16 7.54995e-16 -6.62468e-16 5.76326e-16 -4.95482e-16 4.23897e-16 -3.61085e-16 3.06705e-16 -2.53838e-16 2.00552e-16 -1.64977e-16 1.31890e-16 -8.89746e-17
1.31904e-03 -9.80230e-04 9.84065e-04 -9.75165e-04 9.45908e-04 -9.01116e-04 8.45932e-04 -7.84856e-04 7.20836e-04 -6.56303e-04 5.92666e-04 -5.30970e-04 4.71875e-04 -4.15695e-04 3.62672e-04 -3.12798e-04 2.66145e-04 -2.22448e-04 1.81831e-04 -1.43908e-04
5.81120e-16 -1.23738e-16 7.12154e-17 -2.51869e-18 -1.92008e-17 4.83922e-17 -5.36610e-17 5.92429e-17 -6.96207e-17 7.07173e-17 -6.98559e-17 6.47857e-17 -6.92303e-17 6.58581e-17 -6.01906e-17 4.70049e-17 -4.08306e-17 4.44929e-17 -3.64179e-17 3.31388e-17
-8.83804e-05 6.13792e-05 -6.25170e-05 6.45411e-05 -6.59052e-05 6.62639e-05 -6.57157e-05 6.42009e-05 -6.20853e-05 5.92313e-05 -5.60569e-05 5.24286e-05 -4.86328e-05 4.46435e-05 -4.06006e-05 3.65011e-05 -3.24673e-05 2.84718e-05 -2.45254e-05 2.08345e-05


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_10-11.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18278e-01 -1.95426e-04 -3.54820e-04 -5.09282e-04 -6.71193e-04 -8.25444e-04 -9.89048e-04 -1.14509e-03 -1.30998e-03 -1.46895e-03 -1.63548e-03 -1.79794e-03 -1.96696e-03 -2.13328e-03 -2.30626e-03 -2.47641e-03 -2.65559e-03 -2.82993e-03 -3.01706e-03 -3.19668e-03
-1.22747e-14 1.01126e-14 -8.08702e-15 6.39066e-15 -4.97835e-15 3.93567e-15 -3.13827e-15 2.53738e-15 -2.07316e-15 1.71051e-15 -1.42654e-15 1.19581e-15 -1.01505e-15 8.56362e-16 -7.27578e-16 6.18538e-16 -5.16602e-16 4.30993e-16 -3.51292e-16 2.88467e-16
-1.10661e-01 6.69730e-02 -5.36853e-02 4.34667e-02 -3.54460e-02 2.91491e-02 -2.41778e-02 2.02151e-02 -1.70198e-02 1.44119e-02 -1.22582e-02 1.04592e-02 -8.94081e-03 7.64686e-03 -6.53446e-03 5.57050e-03 -4.72910e-03 3.98990e-03 -3.33665e-03 2.75625e-03
2.05284e-14 -1.14635e-14 9.90222e-15 -8.52156e-15 7.42466e-15 -6.42307e-15 5.56500e-15 -4.80487e-15 4.17908e-15 -3.62366e-15 3.14973e-15 -2.73155e-15 2.37405e-15 -2.05557e-15 1.77990e-15 -1.52820e-15 1.30649e-15 -1.10691e-15 9.36032e-16 -7.77013e-16
2.56146e-02 -1.80282e-02 1.70626e-02 -1.59599e-02 1.46729e-02 -1.33174e-02 1.19803e-02 -1.07116e-02 9.53523e-03 -8.45951e-03 7.48368e-03 -6.60229e-03 5.80775e-03 -5.09180e-03 4.44633e-03 -3.86370e-03 3.33691e-03 -2.85971e-03 2.42654e-03 -2.03257e-03
-4.21744e-15 4.43662e-15 -4.36313e-15 4.36926e-15 -4.16519e-15 3.93899e-15 -3.62778e-15 3.34767e-15 -3.04989e-15 2.76948e-15 -2.49007e-15 2.23331e-15 -2.00001e-15 1.77585e-15 -1.56270e-15 1.37818e-15 -1.19476e-15 1.03267e-15 -8.93767e-16 7.55924e-16
-5.92120e-03 4.05940e-03 -4.02968e-03 4.02483e-03 -3.96072e-03 3.83563e-03 -3.66268e-03 3.45660e-03 -3.23015e-03 2.99340e-03 -2.75389e-03 2.51699e-03 -2.28637e-03 2.06440e-03 -1.85253e-03 1.65154e-03 -1.46176e-03 1.28317e-03 -1.11549e-03 9.58312e-04


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_11-12.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18277e-01 -2.01915e-04 -3.66499e-04 -5.26187e-04 -6.93251e-04 -8.53019e-04 -1.02160e-03 -1.18345e-03 -1.35338e-03 -1.51823e-03 -1.69010e-03 -1.85849e-03 -2.03313e-03 -2.20569e-03 -2.38452e-03 -2.56127e-03 -2.74680e-03 -2.92816e-03 -3.12222e-03 -3.30916e-03
-1.30524e-14 1.06571e-14 -8.35539e-15 6.50408e-15 -5.01860e-15 3.93186e-15 -3.10952e-15 2.50249e-15 -2.03529e-15 1.68528e-15 -1.39595e-15 1.16941e-15 -9.83828e-16 8.31702e-16 -7.03510e-16 6.01533e-16 -5.11825e-16 4.24149e-16 -3.48178e-16 2.86309e-16
-1.18307e-01 7.06221e-02 -5.59878e-02 4.49134e-02 -3.63479e-02 2.97069e-02 -2.45189e-02 2.04198e-02 -1.71386e-02 1.44768e-02 -1.22892e-02 1.04695e-02 -8.93861e-03 7.63753e-03 -6.52150e-03 5.55620e-03 -4.71497e-03 3.97686e-03 -3.32524e-03 2.74678e-03
2.22673e-14 -1.23545e-14 1.06204e-14 -9.05388e-15 7.83698e-15 -6.72935e-15 5.82306e-15 -5.01859e-15 4.34012e-15 -3.74794e-15 3.24660e-15 -2.81206e-15 2.44077e-15 -2.10477e-15 1.81681e-15 -1.56132e-15 1.32967e-15 -1.12011e-15 9.44558e-16 -7.86209e-16
2.89444e-02 -2.01960e-02 1.89500e-02 -1.75807e-02 1.60420e-02 -1.44617e-02 1.29313e-02 -1.14998e-02 1.01880e-02 -8.99997e-03 7.93106e-03 -6.97233e-03 6.11325e-03 -5.34316e-03 4.65195e-03 -4.03040e-03 3.47032e-03 -2.96449e-03 2.50656e-03 -2.09101e-03
-5.17653e-15 5.18968e-15 -5.02439e-15 4.97360e-15 -4.69052e-15 4.40513e-15 -4.04465e-15 3.71025e-15 -3.34618e-15 3.02549e-15 -2.71137e-15 2.42708e-15 -2.15939e-15 1.91373e-15 -1.68040e-15 1.47198e-15 -1.28084e-15 1.11125e-15 -9.42216e-16 7.89084e-16
-7.02589e-03 4.79806e-03 -4.73772e-03 4.70356e-03 -4.59966e-03 4.42665e-03 -4.20149e-03 3.94213e-03 -3.66361e-03 3.37738e-03 -3.09172e-03 2.81228e-03 -2.54280e-03 2.28557e-03 -2.04180e-03 1.81201e-03 -1.59618e-03 1.39403e-03 -1.20506e-03 1.02867e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_12-13.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18276e-01 -2.08476e-04 -3.78308e-04 -5.43300e-04 -7.15580e-04 -8.80897e-04 -1.05457e-03 -1.22224e-03 -1.39734e-03 -1.56809e-03 -1.74548e-03 -1.91973e-03 -2.10029e-03 -2.27900e-03 -2.46384e-03 -2.64742e-03 -2.83933e-03 -3.02788e-03 -3.22910e-03 -3.42346e-03
-1.37818e-14 1.11037e-14 -8.57836e-15 6.59253e-15 -5.02258e-15 3.90438e-15 -3.06468e-15 2.45946e-15 -1.99685e-15 1.64254e-15 -1.36386e-15 1.13657e-15 -9.57938e-16 8.07795e-16 -6.94077e-16 5.83620e-16 -4.92132e-16 4.10339e-16 -3.40893e-16 2.80655e-16
-1.25588e-01 7.39424e-02 -5.79763e-02 4.60839e-02 -3.70171e-02 3.00728e-02 -2.47029e-02 2.04957e-02 -1.71511e-02 1.44531e-02 -1.22458e-02 1.04164e-02 -8.88193e-03 7.58096e-03 -6.46719e-03 5.50539e-03 -4.66832e-03 3.93471e-03 -3.28768e-03 2.71376e-03
2.39820e-14 -1.31812e-14 1.12368e-14 -9.53356e-15 8.20328e-15 -7.01800e-15 6.02552e-15 -5.16686e-15 4.45522e-15 -3.83708e-15 3.31355e-15 -2.86339e-15 2.47091e-15 -2.13164e-15 1.83275e-15 -1.56739e-15 1.33749e-15 -1.12703e-15 9.43194e-16 -7.83852e-16
3.22764e-02 -2.23195e-02 2.07590e-02 -1.91004e-02 1.72979e-02 -1.54891e-02 1.37671e-02 -1.21782e-02 1.07380e-02 -9.44568e-03 8.29187e-03 -7.26373e-03 6.34761e-03 -5.53032e-03 4.79977e-03 -4.14519e-03 3.55714e-03 -3.02746e-03 2.54909e-03 -2.11590e-03
-6.18983e-15 5.94017e-15 -5.68866e-15 5.56506e-15 -5.19189e-15 4.84232e-15 -4.42173e-15 4.02613e-15 -3.61852e-15 3.25856e-15 -2.90451e-15 2.58768e-15 -2.28434e-15 2.01211e-15 -1.77318e-15 1.54486e-15 -1.33172e-15 1.15001e-15 -9.68874e-16 8.13115e-16
-8.17977e-03 5.56200e-03 -5.46110e-03 5.38769e-03 -5.23466e-03 5.00567e-03 -4.72186e-03 4.40442e-03 -4.07048e-03 3.73267e-03 -3.39976e-03 3.07750e-03 -2.76947e-03 2.47766e-03 -2.20296e-03 1.94554e-03 -1.70503e-03 1.48079e-03 -1.27200e-03 1.07777e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_13-14.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18275e-01 -2.15122e-04 -3.90298e-04 -5.60661e-04 -7.38215e-04 -9.09218e-04 -1.08798e-03 -1.26165e-03 -1.44193e-03 -1.61872e-03 -1.80169e-03 -1.98191e-03 -2.16853e-03 -2.35344e-03 -2.54454e-03 -2.73497e-03 -2.93352e-03 -3.12943e-03 -3.33789e-03 -3.54006e-03
-1.44896e-14 1.15269e-14 -8.75766e-15 6.63507e-15 -5.00802e-15 3.85867e-15 -3.00931e-15 2.40150e-15 -1.94658e-15 1.60172e-15 -1.31979e-15 1.10727e-15 -9.31796e-16 7.91565e-16 -6.63669e-16 5.64503e-16 -4.83140e-16 4.04904e-16 -3.35761e-16 2.67916e-16
-1.32547e-01 7.69678e-02 -5.96858e-02 4.70131e-02 -3.74873e-02 3.02777e-02 -2.47575e-02 2.04673e-02 -1.70788e-02 1.43596e-02 -1.21442e-02 1.03141e-02 -8.78312e-03 7.48790e-03 -6.38096e-03 5.42639e-03 -4.59656e-03 3.86998e-03 -3.22969e-03 2.66216e-03
2.55651e-14 -1.39437e-14 1.18294e-14 -9.97779e-15 8.51872e-15 -7.23877e-15 6.20478e-15 -5.29618e-15 4.54745e-15 -3.90150e-15 3.35820e-15 -2.89421e-15 2.48500e-15 -2.13735e-15 1.83616e-15 -1.57468e-15 1.34385e-15 -1.13098e-15 9.43775e-16 -7.82193e-16
3.56061e-02 -2.43940e-02 2.24860e-02 -2.05174e-02 1.84414e-02 -1.64025e-02 1.44926e-02 -1.27527e-02 1.11922e-02 -9.80399e-03 8.57355e-03 -7.48383e-03 6.51787e-03 -5.65993e-03 4.89597e-03 -4.21372e-03 3.60257e-03 -3.05343e-03 2.55851e-03 -2.11118e-03
-7.19470e-15 6.66869e-15 -6.32533e-15 6.12726e-15 -5.68205e-15 5.25037e-15 -4.75521e-15 4.31525e-15 -3.85485e-15 3.44563e-15 -3.05535e-15 2.72223e-15 -2.40075e-15 2.10797e-15 -1.83768e-15 1.60276e-15 -1.37990e-15 1.17557e-15 -9.88321e-16 8.27140e-16
-9.37759e-03 6.34629e-03 -6.19393e-03 6.07073e-03 -5.85910e-03 5.56637e-03 -5.21804e-03 4.83842e-03 -4.44648e-03 4.05572e-03 -3.67516e-03 3.31042e-03 -2.96468e-03 2.63947e-03 -2.33523e-03 2.05165e-03 -1.78800e-03 1.54325e-03 -1.31627e-03 1.10583e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_14-15.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18274e-01 -2.21914e-04 -4.02495e-04 -5.78383e-04 -7.61249e-04 -9.38123e-04 -1.12202e-03 -1.30184e-03 -1.48739e-03 -1.67036e-03 -1.85901e-03 -2.04538e-03 -2.23816e-03 -2.42941e-03 -2.62697e-03 -2.82447e-03 -3.02973e-03 -3.23342e-03 -3.44917e-03 -3.65945e-03
-1.51655e-14 1.19091e-14 -8.90615e-15 6.66708e-15 -4.97079e-15 3.80215e-15 -2.94725e-15 2.33927e-15 -1.88879e-15 1.54817e-15 -1.27880e-15 1.07534e-15 -9.02831e-16 7.61911e-16 -6.38065e-16 5.40924e-16 -4.59167e-16 3.93345e-16 -3.26641e-16 2.60845e-16
-1.39238e-01 7.97325e-02 -6.11487e-02 4.77319e-02 -3.77867e-02 3.03473e-02 -2.47053e-02 2.03541e-02 -1.69385e-02 1.42107e-02 -1.19967e-02 1.01732e-02 -8.65145e-03 7.36639e-03 -6.26981e-03 5.32534e-03 -4.50512e-03 3.78754e-03 -3.15561e-03 2.59582e-03
2.72044e-14 -1.46811e-14 1.23702e-14 -1.03528e-14 8.79062e-15 -7.42710e-15 6.33319e-15 -5.37861e-15 4.60186e-15 -3.93916e-15 3.38493e-15 -2.90937e-15 2.50049e-15 -2.14161e-15 1.83948e-15 -1.55857e-15 1.33025e-15 -1.11771e-15 9.23936e-16 -7.50508e-16
3.89382e-02 -2.64206e-02 2.41321e-02 -2.18342e-02 1.94769e-02 -1.72078e-02 1.51148e-02 -1.32312e-02 1.15586e-02 -1.00829e-02 8.78386e-03 -7.64002e-03 6.63098e-03 -5.73847e-03 4.94650e-03 -4.24138e-03 3.61141e-03 -3.04666e-03 2.53869e-03 -2.08035e-03
-8.27518e-15 7.42505e-15 -6.93421e-15 6.65222e-15 -6.12595e-15 5.61735e-15 -5.07520e-15 4.55464e-15 -4.06740e-15 3.61507e-15 -3.19090e-15 2.82654e-15 -2.47939e-15 2.17284e-15 -1.88564e-15 1.63023e-15 -1.38468e-15 1.17876e-15 -9.91176e-16 8.12851e-16
-1.06179e-02 7.14845e-03 -6.93273e-03 6.74860e-03 -6.46880e-03 6.10480e-03 -5.68654e-03 5.24124e-03 -4.78935e-03 4.34491e-03 -3.91684e-03 3.51034e-03 -3.12807e-03 2.77094e-03 -2.43878e-03 2.13076e-03 -1.84566e-03 1.58205e-03 -1.33845e-03 1.11335e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_15-16.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18272e-01 -2.28935e-04 -4.14904e-04 -5.96640e-04 -7.84726e-04 -9.67865e-04 -1.15675e-03 -1.34317e-03 -1.53381e-03 -1.72347e-03 -1.91757e-03 -2.11065e-03 -2.30938e-03 -2.50756e-03 -2.71138e-03 -2.91666e-03 -3.12831e-03 -3.34064e-03 -3.56338e-03 -3.78255e-03
-1.58176e-14 1.22500e-14 -9.01602e-15 6.66519e-15 -4.91533e-15 3.72539e-15 -2.87222e-15 2.27549e-15 -1.83523e-15 1.50308e-15 -1.23885e-15 1.04184e-15 -8.71441e-16 7.40008e-16 -6.20805e-16 5.25544e-16 -4.46269e-16 3.82981e-16 -3.17488e-16 2.62548e-16
-1.45707e-01 8.22648e-02 -6.23913e-02 4.82650e-02 -3.79382e-02 3.03016e-02 -2.45638e-02 2.01713e-02 -1.67431e-02 1.40174e-02 -1.18128e-02 1.00019e-02 -8.49382e-03 7.22244e-03 -6.13898e-03 5.20682e-03 -4.39801e-03 3.69094e-03 -3.06866e-03 2.51770e-03
2.87480e-14 -1.53857e-14 1.28622e-14 -1.06848e-14 9.01200e-15 -7.56556e-15 6.42268e-15 -5.43833e-15 4.64673e-15 -3.96554e-15 3.38967e-15 -2.89681e-15 2.49096e-15 -2.13445e-15 1.82322e-15 -1.54797e-15 1.30146e-15 -1.08750e-15 8.97240e-16 -7.18812e-16
4.22799e-02 -2.84017e-02 2.56994e-02 -2.30539e-02 2.04088e-02 -1.79107e-02 1.56402e-02 -1.36207e-02 1.18445e-02 -1.02896e-02 8.92969e-03 -7.73875e-03 6.69293e-03 -5.77143e-03 4.95640e-03 -4.23277e-03 3.58781e-03 -3.01083e-03 2.49284e-03 -2.02621e-03
-9.32041e-15 8.19853e-15 -7.55340e-15 7.17685e-15 -6.55483e-15 5.97387e-15 -5.34617e-15 4.77647e-15 -4.24543e-15 3.76306e-15 -3.31066e-15 2.90124e-15 -2.55071e-15 2.21296e-15 -1.91427e-15 1.65317e-15 -1.39808e-15 1.17437e-15 -9.74836e-16 8.06750e-16
-1.19007e-02 7.96694e-03 -7.67486e-03 7.41810e-03 -7.06043e-03 6.61789e-03 -6.12476e-03 5.61083e-03 -5.09763e-03 4.59928e-03 -4.12428e-03 3.67717e-03 -3.25981e-03 2.87241e-03 -2.51411e-03 2.18346e-03 -1.87870e-03 1.59797e-03 -1.33939e-03 1.10116e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_16-17.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18271e-01 -2.36132e-04 -4.27722e-04 -6.15388e-04 -8.08958e-04 -9.98425e-04 -1.19260e-03 -1.38566e-03 -1.58174e-03 -1.77809e-03 -1.97803e-03 -2.17782e-03 -2.38292e-03 -2.58804e-03 -2.79863e-03 -3.01167e-03 -3.23036e-03 -3.45134e-03 -3.68159e-03 -3.90982e-03
-1.64507e-14 1.25733e-14 -9.10185e-15 6.64486e-15 -4.84815e-15 3.64875e-15 -2.80118e-15 2.20993e-15 -1.77549e-15 1.45359e-15 -1.19211e-15 9.99834e-16 -8.38942e-16 7.14889e-16 -6.06690e-16 5.13562e-16 -4.34065e-16 3.66065e-16 -3.05445e-16 2.47865e-16
-1.51995e-01 8.45877e-02 -6.34342e-02 4.86318e-02 -3.79595e-02 3.01565e-02 -2.43465e-02 1.99301e-02 -1.65020e-02 1.37877e-02 -1.15992e-02 9.80583e-03 -8.31511e-03 7.06024e-03 -5.99210e-03 5.07401e-03 -4.27802e-03 3.58263e-03 -2.97097e-03 2.42968e-03
3.03167e-14 -1.60433e-14 1.33147e-14 -1.09686e-14 9.21925e-15 -7.68908e-15 6.49057e-15 -5.46821e-15 4.65336e-15 -3.95915e-15 3.37217e-15 -2.87322e-15 2.46481e-15 -2.11041e-15 1.79601e-15 -1.51560e-15 1.27839e-15 -1.05893e-15 8.74503e-16 -6.92822e-16
4.56399e-02 -3.03396e-02 2.71897e-02 -2.41792e-02 2.12409e-02 -1.85162e-02 1.60747e-02 -1.39274e-02 1.20560e-02 -1.04300e-02 9.01671e-03 -7.78528e-03 6.70854e-03 -5.76318e-03 4.92960e-03 -4.19140e-03 3.53493e-03 -2.94878e-03 2.42344e-03 -1.95090e-03
-1.04485e-14 8.94805e-15 -8.14378e-15 7.66972e-15 -6.93369e-15 6.29820e-15 -5.59502e-15 4.96703e-15 -4.38042e-15 3.86579e-15 -3.38602e-15 2.96470e-15 -2.57435e-15 2.23434e-15 -1.92929e-15 1.65357e-15 -1.39065e-15 1.16436e-15 -9.58316e-16 7.74253e-16
-1.32277e-02 8.80089e-03 -8.41822e-03 8.07649e-03 -7.63116e-03 7.10307e-03 -6.53060e-03 5.94562e-03 -5.37024e-03 4.81822e-03 -4.29728e-03 3.81098e-03 -3.36026e-03 2.94442e-03 -2.56183e-03 2.21039e-03 -1.88778e-03 1.59166e-03 -1.31978e-03 1.06998e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_17-18.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18270e-01 -2.43562e-04 -4.41010e-04 -6.34766e-04 -8.34069e-04 -1.03001e-03 -1.22978e-03 -1.42958e-03 -1.63140e-03 -1.83463e-03 -2.04067e-03 -2.24740e-03 -2.45918e-03 -2.67141e-03 -2.88924e-03 -3.11024e-03 -3.33638e-03 -3.56637e-03 -3.80453e-03 -4.04206e-03
-1.70649e-14 1.28814e-14 -9.15912e-15 6.60324e-15 -4.76010e-15 3.56128e-15 -2.72448e-15 2.14457e-15 -1.71607e-15 1.40518e-15 -1.16007e-15 9.68471e-16 -8.11049e-16 6.88570e-16 -5.86120e-16 4.94697e-16 -4.18797e-16 3.61800e-16 -2.96673e-16 2.42777e-16
-1.58138e-01 8.67190e-02 -6.42933e-02 4.88477e-02 -3.78647e-02 2.99244e-02 -2.40642e-02 1.96397e-02 -1.62229e-02 1.35278e-02 -1.13610e-02 9.58938e-03 -8.11912e-03 6.88309e-03 -5.83208e-03 4.92948e-03 -4.14746e-03 3.46466e-03 -2.86439e-03 2.33342e-03
3.18129e-14 -1.66437e-14 1.37404e-14 -1.12254e-14 9.37043e-15 -7.77726e-15 6.53088e-15 -5.47837e-15 4.63732e-15 -3.92603e-15 3.34555e-15 -2.85263e-15 2.42900e-15 -2.06262e-15 1.75500e-15 -1.47593e-15 1.23941e-15 -1.03213e-15 8.58047e-16 -6.75631e-16
4.90269e-02 -3.22364e-02 2.86040e-02 -2.52117e-02 2.19761e-02 -1.90283e-02 1.64228e-02 -1.41563e-02 1.21983e-02 -1.05092e-02 9.04960e-03 -7.78398e-03 6.68176e-03 -5.71729e-03 4.86927e-03 -4.12011e-03 3.45526e-03 -2.86271e-03 2.33246e-03 -1.85618e-03
-1.15518e-14 9.64649e-15 -8.72569e-15 8.14673e-15 -7.28621e-15 6.57682e-15 -5.80079e-15 5.14575e-15 -4.50267e-15 3.95308e-15 -3.45064e-15 3.00855e-15 -2.59895e-15 2.24287e-15 -1.92532e-15 1.62815e-15 -1.37725e-15 1.13272e-15 -9.25858e-16 7.39669e-16
-1.46008e-02 9.64960e-03 -9.16080e-03 8.72112e-03 -8.17825e-03 7.55787e-03 -6.90205e-03 6.24415e-03 -5.60622e-03 5.00122e-03 -4.43567e-03 3.91191e-03 -3.42974e-03 2.98743e-03 -2.58253e-03 2.21221e-03 -1.87356e-03 1.56379e-03 -1.28021e-03 1.02038e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_18-19.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18269e-01 -2.51241e-04 -4.54849e-04 -6.54831e-04 -8.60204e-04 -1.06272e-03 -1.26848e-03 -1.47509e-03 -1.68311e-03 -1.89326e-03 -2.10584e-03 -2.31964e-03 -2.53855e-03 -2.75800e-03 -2.98372e-03 -3.21273e-03 -3.44699e-03 -3.68626e-03 -3.93276e-03 -4.17992e-03
-1.76658e-14 1.31582e-14 -9.19736e-15 6.54122e-15 -4.67000e-15 3.47506e-15 -2.63996e-15 2.07441e-15 -1.66599e-15 1.35836e-15 -1.12210e-15 9.34585e-16 -7.82039e-16 6.65858e-16 -5.62989e-16 4.76097e-16 -4.00560e-16 3.42842e-16 -2.88701e-16 2.40487e-16
-1.64156e-01 8.86683e-02 -6.49795e-02 4.89242e-02 -3.76653e-02 2.96156e-02 -2.37256e-02 1.93074e-02 -1.59118e-02 1.32429e-02 -1.11027e-02 9.35615e-03 -7.90887e-03 6.69357e-03 -5.66115e-03 4.77519e-03 -4.00806e-03 3.33861e-03 -2.75034e-03 2.23018e-03
3.33390e-14 -1.72328e-14 1.41138e-14 -1.14520e-14 9.48705e-15 -7.82534e-15 6.53579e-15 -5.46181e-15 4.61455e-15 -3.89594e-15 3.30752e-15 -2.81356e-15 2.37981e-15 -2.02398e-15 1.71882e-15 -1.43820e-15 1.20758e-15 -9.97355e-16 8.10204e-16 -6.44069e-16
5.24433e-02 -3.40897e-02 2.99402e-02 -2.61506e-02 2.26156e-02 -1.94495e-02 1.66881e-02 -1.43114e-02 1.22755e-02 -1.05312e-02 9.03229e-03 -7.73850e-03 6.61599e-03 -5.63685e-03 4.77821e-03 -4.02138e-03 3.35104e-03 -2.75460e-03 2.22166e-03 -1.74359e-03
-1.27205e-14 1.03907e-14 -9.30262e-15 8.57407e-15 -7.63682e-15 6.82451e-15 -5.99170e-15 5.25991e-15 -4.57221e-15 4.00357e-15 -3.47303e-15 3.01495e-15 -2.60030e-15 2.23082e-15 -1.90190e-15 1.60629e-15 -1.33446e-15 1.09832e-15 -8.77709e-16 6.77035e-16
-1.60199e-02 1.05107e-02 -9.89899e-03 9.34794e-03 -8.69780e-03 7.97893e-03 -7.23643e-03 6.50440e-03 -5.80420e-03 5.14740e-03 -4.53898e-03 3.97980e-03 -3.46832e-03 3.00171e-03 -2.57658e-03 2.18936e-03 -1.83655e-03 1.51484e-03 -1.22119e-03 9.52817e-04


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_19-20.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18268e-01 -2.59258e-04 -4.69173e-04 -6.75748e-04 -8.87291e-04 -1.09678e-03 -1.30864e-03 -1.52245e-03 -1.73677e-03 -1.95432e-03 -2.17347e-03 -2.39496e-03 -2.62097e-03 -2.84834e-03 -3.08200e-03 -3.31969e-03 -3.56232e-03 -3.81148e-03 -4.06649e-03 -4.32403e-03
-1.82293e-14 1.33809e-14 -9.20754e-15 6.46437e-15 -4.56591e-15 3.37510e-15 -2.56392e-15 2.01258e-15 -1.60626e-15 1.31427e-15 -1.08354e-15 9.09477e-16 -7.62720e-16 6.41874e-16 -5.39848e-16 4.58707e-16 -3.92775e-16 3.29234e-16 -2.74844e-16 2.32197e-16
-1.70054e-01 9.04393e-02 -6.55005e-02 4.88716e-02 -3.73717e-02 2.92397e-02 -2.33392e-02 1.89403e-02 -1.55746e-02 1.29377e-02 -1.08281e-02 9.10951e-03 -7.68723e-03 6.49416e-03 -5.48146e-03 4.61301e-03 -3.86148e-03 3.20594e-03 -2.63014e-03 2.12119e-03
3.48631e-14 -1.78041e-14 1.44389e-14 -1.16116e-14 9.56700e-15 -7.85548e-15 6.53788e-15 -5.42546e-15 4.57376e-15 -3.84656e-15 3.25080e-15 -2.75710e-15 2.33258e-15 -1.98130e-15 1.67383e-15 -1.38743e-15 1.15838e-15 -9.56176e-16 7.70718e-16 -6.02376e-16
5.58843e-02 -3.58932e-02 3.11928e-02 -2.69933e-02 2.31588e-02 -1.97812e-02 1.68734e-02 -1.43962e-02 1.22914e-02 -1.04998e-02 8.96847e-03 -7.65233e-03 6.51447e-03 -5.52485e-03 4.65917e-03 -3.89774e-03 3.22456e-03 -2.62653e-03 2.09293e-03 -1.61486e-03
-1.39048e-14 1.11594e-14 -9.82417e-15 8.98177e-15 -7.92768e-15 7.03535e-15 -6.13010e-15 5.35108e-15 -4.64431e-15 4.04329e-15 -3.48267e-15 3.01220e-15 -2.57558e-15 2.19682e-15 -1.86345e-15 1.57262e-15 -1.29062e-15 1.05780e-15 -8.26105e-16 6.25078e-16
-1.74817e-02 1.13798e-02 -1.06275e-02 9.95154e-03 -9.18491e-03 8.36217e-03 -7.53058e-03 6.72408e-03 -5.96260e-03 5.25581e-03 -4.60675e-03 4.01452e-03 -3.47613e-03 2.98755e-03 -2.54442e-03 2.14238e-03 -1.77732e-03 1.44547e-03 -1.14337e-03 8.67953e-04


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_2-3.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18285e-01 -1.47989e-04 -2.69298e-04 -3.86014e-04 -5.09279e-04 -6.24975e-04 -7.50252e-04 -8.65757e-04 -9.92925e-04 -1.10919e-03 -1.23831e-03 -1.35600e-03 -1.48675e-03 -1.60616e-03 -1.73919e-03 -1.86084e-03 -1.99675e-03 -2.12141e-03 -2.26055e-03 -2.38858e-03
-4.10342e-15 3.73745e-15 -3.38991e-15 2.96993e-15 -2.55071e-15 2.18117e-15 -1.86139e-15 1.58617e-15 -1.35260e-15 1.15441e-15 -9.81899e-16 8.35838e-16 -7.07830e-16 5.94228e-16 -5.02149e-16 4.17379e-16 -3.44197e-16 2.82882e-16 -2.22887e-16 1.69269e-16
-3.49780e-02 2.34652e-02 -2.03964e-02 1.76769e-02 -1.52552e-02 1.31419e-02 -1.13164e-02 9.74459e-03 -8.39019e-03 7.21995e-03 -6.20500e-03 5.32082e-03 -4.54721e-03 3.86733e-03 -3.26718e-03 2.73529e-03 -2.26205e-03 1.83940e-03 -1.46065e-03 1.12019e-03
5.40509e-15 -3.11351e-15 2.74031e-15 -2.40848e-15 2.13856e-15 -1.88807e-15 1.67775e-15 -1.46881e-15 1.29850e-15 -1.14409e-15 9.98842e-16 -8.62295e-16 7.52595e-16 -6.53733e-16 5.58896e-16 -4.77621e-16 4.04477e-16 -3.23009e-16 2.57158e-16 -1.97021e-16
3.00306e-03 -2.22494e-03 2.22558e-03 -2.19795e-03 2.12594e-03 -2.02087e-03 1.89464e-03 -1.75681e-03 1.61427e-03 -1.47160e-03 1.33206e-03 -1.19759e-03 1.06932e-03 -9.48012e-04 8.33827e-04 -7.26784e-04 6.26766e-04 -5.33484e-04 4.46582e-04 -3.65741e-04
6.22604e-16 6.00125e-18 -1.19405e-16 2.14982e-16 -2.27147e-16 2.80817e-16 -2.78779e-16 2.85485e-16 -2.77461e-16 2.62682e-16 -2.44863e-16 2.26840e-16 -2.08139e-16 1.92511e-16 -1.76540e-16 1.55695e-16 -1.41927e-16 1.27232e-16 -1.07632e-16 9.10700e-17
-2.80428e-04 1.94885e-04 -1.98419e-04 2.04639e-04 -2.08699e-04 2.09602e-04 -2.07593e-04 2.02813e-04 -1.95895e-04 1.87222e-04 -1.77142e-04 1.66175e-04 -1.54490e-04 1.42397e-04 -1.30157e-04 1.17857e-04 -1.05669e-04 9.37164e-05 -8.20646e-05 7.07071e-05


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_20-21.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18266e-01 -2.67529e-04 -4.84104e-04 -6.97386e-04 -9.15499e-04 -1.13202e-03 -1.35050e-03 -1.57145e-03 -1.79269e-03 -2.01759e-03 -2.24387e-03 -2.47312e-03 -2.70677e-03 -2.94217e-03 -3.18453e-03 -3.43089e-03 -3.68273e-03 -3.94192e-03 -4.20607e-03 -4.47423e-03
-1.87920e-14 1.36109e-14 -9.19821e-15 6.37968e-15 -4.46271e-15 3.27999e-15 -2.47850e-15 1.94183e-15 -1.55225e-15 1.26970e-15 -1.04989e-15 8.76284e-16 -7.32398e-16 6.12214e-16 -5.22263e-16 4.39741e-16 -3.73105e-16 3.13972e-16 -2.64114e-16 2.26012e-16
-1.75824e-01 9.20322e-02 -6.58627e-02 4.86994e-02 -3.69942e-02 2.88062e-02 -2.29129e-02 1.85450e-02 -1.52167e-02 1.26168e-02 -1.05411e-02 8.85263e-03 -7.45690e-03 6.28717e-03 -5.29501e-03 4.44471e-03 -3.70927e-03 3.06803e-03 -2.50500e-03 2.00751e-03
3.62896e-14 -1.83063e-14 1.47497e-14 -1.17634e-14 9.62115e-15 -7.85140e-15 6.49333e-15 -5.37774e-15 4.51187e-15 -3.78502e-15 3.19977e-15 -2.70065e-15 2.28675e-15 -1.92422e-15 1.61759e-15 -1.33993e-15 1.11312e-15 -8.97626e-16 7.23967e-16 -5.64445e-16
5.93383e-02 -3.76372e-02 3.23548e-02 -2.77358e-02 2.36051e-02 -2.00250e-02 1.69814e-02 -1.44140e-02 1.22497e-02 -1.04189e-02 8.86178e-03 -7.52889e-03 6.38035e-03 -5.38419e-03 4.51480e-03 -3.75162e-03 3.07802e-03 -2.48052e-03 1.94809e-03 -1.47163e-03
-1.50903e-14 1.18613e-14 -1.03358e-14 9.37669e-15 -8.19624e-15 7.21899e-15 -6.23749e-15 5.43237e-15 -4.68207e-15 4.05435e-15 -3.47323e-15 2.97490e-15 -2.53821e-15 2.15050e-15 -1.80999e-15 1.50743e-15 -1.22801e-15 9.86463e-16 -7.65310e-16 5.60590e-16
-1.89801e-02 1.22507e-02 -1.13397e-02 1.05256e-02 -9.63424e-03 8.70339e-03 -7.78143e-03 6.90113e-03 -6.08021e-03 5.32587e-03 -4.63886e-03 4.01633e-03 -3.45370e-03 2.94566e-03 -2.48684e-03 2.07213e-03 -1.69681e-03 1.35660e-03 -1.04770e-03 7.66735e-04


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_21-22.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18265e-01 -2.76050e-04 -4.99631e-04 -7.19733e-04 -9.44811e-04 -1.16842e-03 -1.39400e-03 -1.62209e-03 -1.85081e-03 -2.08302e-03 -2.31702e-03 -2.55408e-03 -2.79588e-03 -3.03954e-03 -3.29120e-03 -3.54630e-03 -3.80833e-03 -4.07744e-03 -4.35153e-03 -4.63055e-03
-1.93358e-14 1.38033e-14 -9.16000e-15 6.28735e-15 -4.35467e-15 3.18484e-15 -2.39815e-15 1.88050e-15 -1.50472e-15 1.23411e-15 -1.01880e-15 8.46142e-16 -6.98452e-16 5.94632e-16 -4.96216e-16 4.23717e-16 -3.53979e-16 3.00728e-16 -2.50036e-16 2.11332e-16
-1.81455e-01 9.34465e-02 -6.60731e-02 4.84179e-02 -3.65433e-02 2.83246e-02 -2.24548e-02 1.81280e-02 -1.48436e-02 1.22846e-02 -1.02453e-02 8.58865e-03 -7.22059e-03 6.07495e-03 -5.10387e-03 4.27210e-03 -3.55305e-03 2.92635e-03 -2.37627e-03 1.89037e-03
3.77757e-14 -1.87964e-14 1.50223e-14 -1.18633e-14 9.64496e-15 -7.82171e-15 6.43888e-15 -5.32077e-15 4.43803e-15 -3.70417e-15 3.12239e-15 -2.62653e-15 2.21054e-15 -1.85683e-15 1.54782e-15 -1.27486e-15 1.05335e-15 -8.50914e-16 6.74378e-16 -5.10460e-16
6.27907e-02 -3.93111e-02 3.34191e-02 -2.83753e-02 2.39547e-02 -2.01831e-02 1.70157e-02 -1.43692e-02 1.21547e-02 -1.02926e-02 8.71612e-03 -7.37181e-03 6.21700e-03 -5.21796e-03 4.34793e-03 -3.58558e-03 2.91380e-03 -2.31874e-03 1.78913e-03 -1.31572e-03
-1.63265e-14 1.25520e-14 -1.08010e-14 9.71133e-15 -8.41541e-15 7.35733e-15 -6.32162e-15 5.47636e-15 -4.69274e-15 4.03120e-15 -3.43802e-15 2.93577e-15 -2.47845e-15 2.09660e-15 -1.74111e-15 1.44892e-15 -1.16108e-15 9.14136e-16 -6.82396e-16 4.82549e-16
-2.05072e-02 1.31164e-02 -1.20284e-02 1.10639e-02 -1.00407e-02 8.99889e-03 -7.98655e-03 7.03418e-03 -6.15648e-03 5.35765e-03 -4.63584e-03 3.98608e-03 -3.40207e-03 2.87721e-03 -2.40514e-03 1.97995e-03 -1.59633e-03 1.24956e-03 -9.35488e-04 6.50444e-04


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_22-23.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18263e-01 -2.84933e-04 -5.15585e-04 -7.42976e-04 -9.74984e-04 -1.20621e-03 -1.43887e-03 -1.67462e-03 -1.91080e-03 -2.15090e-03 -2.39254e-03 -2.63817e-03 -2.88794e-03 -3.14078e-03 -3.40160e-03 -3.66644e-03 -3.93858e-03 -4.21851e-03 -4.50242e-03 -4.79342e-03
-1.98914e-14 1.39912e-14 -9.11007e-15 6.16407e-15 -4.24042e-15 3.09099e-15 -2.31989e-15 1.81654e-15 -1.45135e-15 1.18927e-15 -9.82581e-16 8.18729e-16 -6.78672e-16 5.76970e-16 -4.89324e-16 4.11562e-16 -3.37136e-16 2.82352e-16 -2.34807e-16 1.96422e-16
-1.86937e-01 9.46837e-02 -6.61398e-02 4.80378e-02 -3.60294e-02 2.78037e-02 -2.19722e-02 1.76954e-02 -1.44600e-02 1.19450e-02 -9.94403e-03 8.32039e-03 -6.98074e-03 5.85968e-03 -4.90998e-03 4.09696e-03 -3.39443e-03 2.78236e-03 -2.24531e-03 1.77104e-03
3.92022e-14 -1.92584e-14 1.52336e-14 -1.19317e-14 9.64148e-15 -7.76472e-15 6.37080e-15 -5.22619e-15 4.35614e-15 -3.63463e-15 3.04564e-15 -2.55558e-15 2.14681e-15 -1.78836e-15 1.48396e-15 -1.22100e-15 9.92006e-16 -7.98942e-16 6.32658e-16 -4.77192e-16
6.62280e-02 -4.09056e-02 3.43806e-02 -2.89105e-02 2.42093e-02 -2.02592e-02 1.69808e-02 -1.42663e-02 1.20111e-02 -1.01252e-02 8.53566e-03 -7.18492e-03 6.02792e-03 -5.02937e-03 4.16149e-03 -3.40234e-03 2.73437e-03 -2.14346e-03 1.61816e-03 -1.14911e-03
-1.74811e-14 1.32543e-14 -1.12477e-14 1.00023e-14 -8.60785e-15 7.45608e-15 -6.37361e-15 5.48166e-15 -4.67347e-15 3.99276e-15 -3.38387e-15 2.86873e-15 -2.41702e-15 2.01235e-15 -1.66820e-15 1.35954e-15 -1.08668e-15 8.44533e-16 -6.13868e-16 4.10612e-16
-2.20553e-02 1.39701e-02 -1.26872e-02 1.15609e-02 -1.04002e-02 9.24601e-03 -8.14450e-03 7.12277e-03 -6.19166e-03 5.35192e-03 -4.59881e-03 3.92508e-03 -3.32270e-03 2.78375e-03 -2.30086e-03 1.86738e-03 -1.47743e-03 1.12587e-03 -8.08184e-04 5.20485e-04


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_23-24.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18262e-01 -2.94150e-04 -5.31998e-04 -7.67055e-04 -1.00606e-03 -1.24533e-03 -1.48514e-03 -1.72896e-03 -1.97271e-03 -2.22114e-03 -2.47052e-03 -2.72527e-03 -2.98299e-03 -3.24586e-03 -3.51582e-03 -3.79114e-03 -4.07370e-03 -4.36495e-03 -4.65891e-03 -4.96278e-03
-2.03925e-14 1.41375e-14 -9.03759e-15 6.05341e-15 -4.11972e-15 2.98987e-15 -2.24003e-15 1.76051e-15 -1.39821e-15 1.15044e-15 -9.50032e-16 7.84714e-16 -6.56997e-16 5.59957e-16 -4.69910e-16 3.96547e-16 -3.21286e-16 2.65655e-16 -2.14870e-16 1.79486e-16
-1.92264e-01 9.57464e-02 -6.60715e-02 4.75695e-02 -3.54623e-02 2.72517e-02 -2.14715e-02 1.72520e-02 -1.40698e-02 1.16012e-02 -9.63990e-03 8.05002e-03 -6.73921e-03 5.64294e-03 -4.71473e-03 3.92048e-03 -3.23450e-03 2.63706e-03 -2.11301e-03 1.65034e-03
4.06272e-14 -1.96520e-14 1.54347e-14 -1.19797e-14 9.59945e-15 -7.68704e-15 6.28385e-15 -5.13574e-15 4.25994e-15 -3.54528e-15 2.96100e-15 -2.47179e-15 2.07504e-15 -1.72868e-15 1.41895e-15 -1.15327e-15 9.40327e-16 -7.29159e-16 5.69785e-16 -4.16641e-16
6.96381e-02 -4.24129e-02 3.52355e-02 -2.93415e-02 2.43718e-02 -2.02576e-02 1.68815e-02 -1.41105e-02 1.18237e-02 -9.92129e-03 8.32441e-03 -6.97187e-03 5.81641e-03 -4.82137e-03 3.95817e-03 -3.20432e-03 2.54193e-03 -1.95669e-03 1.43702e-03 -9.73453e-04
-1.87627e-14 1.39111e-14 -1.16643e-14 1.02765e-14 -8.75056e-15 7.54447e-15 -6.39829e-15 5.47742e-15 -4.63358e-15 3.94133e-15 -3.31308e-15 2.80251e-15 -2.32563e-15 1.92832e-15 -1.57742e-15 1.26881e-15 -9.94773e-16 7.57452e-16 -5.31507e-16 3.17229e-16
-2.36166e-02 1.48053e-02 -1.33100e-02 1.20119e-02 -1.07097e-02 9.44300e-03 -8.25471e-03 7.16717e-03 -6.18665e-03 5.30997e-03 -4.52928e-03 3.83499e-03 -3.21730e-03 2.66698e-03 -2.17569e-03 1.73606e-03 -1.34169e-03 9.87009e-04 -6.67239e-04 3.78250e-04


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_24-25.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18260e-01 -3.03562e-04 -5.49043e-04 -7.91756e-04 -1.03829e-03 -1.28548e-03 -1.53311e-03 -1.78478e-03 -2.03688e-03 -2.29333e-03 -2.55134e-03 -2.81492e-03 -3.08153e-03 -3.35430e-03 -3.63427e-03 -3.92011e-03 -4.21411e-03 -4.51628e-03 -4.82159e-03 -5.13807e-03
-2.08831e-14 1.42770e-14 -8.95789e-15 5.93200e-15 -4.00672e-15 2.90522e-15 -2.17170e-15 1.69687e-15 -1.35275e-15 1.11060e-15 -9.17420e-16 7.65203e-16 -6.33469e-16 5.38809e-16 -4.50307e-16 3.80238e-16 -3.14386e-16 2.58127e-16 -2.11946e-16 1.75214e-16
-1.97431e-01 9.66385e-02 -6.58776e-02 4.70233e-02 -3.48509e-02 2.66758e-02 -2.09581e-02 1.68021e-02 -1.36763e-02 1.12557e-02 -9.33490e-03 7.77918e-03 -6.49736e-03 5.42592e-03 -4.51915e-03 3.74358e-03 -3.07402e-03 2.49110e-03 -1.97994e-03 1.52879e-03
4.20133e-14 -2.00282e-14 1.55740e-14 -1.19742e-14 9.55380e-15 -7.59997e-15 6.17689e-15 -5.04274e-15 4.17222e-15 -3.44198e-15 2.86363e-15 -2.38012e-15 1.98449e-15 -1.64928e-15 1.35543e-15 -1.09618e-15 8.89205e-16 -6.96479e-16 5.16328e-16 -3.62729e-16
7.30097e-02 -4.38266e-02 3.59816e-02 -2.96699e-02 2.44461e-02 -2.01832e-02 1.67231e-02 -1.39067e-02 1.15971e-02 -9.68502e-03 8.08613e-03 -6.73601e-03 5.58544e-03 -4.59665e-03 3.74036e-03 -2.99366e-03 2.33843e-03 -1.76020e-03 1.24729e-03 -7.90188e-04
-1.99699e-14 1.45676e-14 -1.20217e-14 1.04928e-14 -8.84451e-15 7.57832e-15 -6.38325e-15 5.42791e-15 -4.56766e-15 3.86078e-15 -3.23161e-15 2.71102e-15 -2.23079e-15 1.83813e-15 -1.47969e-15 1.16936e-15 -8.94490e-16 6.55329e-16 -4.39712e-16 2.36149e-16
-2.51838e-02 1.56159e-02 -1.38916e-02 1.24129e-02 -1.09667e-02 9.58899e-03 -8.31737e-03 7.16833e-03 -6.14285e-03 5.23346e-03 -4.42908e-03 3.71769e-03 -3.08774e-03 2.52872e-03 -2.03137e-03 1.58766e-03 -1.19067e-03 8.34498e-04 -5.14073e-04 2.25055e-04


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_25-26.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18259e-01 -3.13212e-04 -5.66666e-04 -8.17136e-04 -1.07158e-03 -1.32676e-03 -1.58267e-03 -1.84219e-03 -2.10319e-03 -2.36760e-03 -2.63489e-03 -2.90727e-03 -3.18341e-03 -3.46631e-03 -3.75690e-03 -4.05351e-03 -4.35970e-03 -4.67272e-03 -4.99043e-03 -5.31946e-03
-2.13462e-14 1.43982e-14 -8.85956e-15 5.79370e-15 -3.88741e-15 2.81190e-15 -2.09689e-15 1.64212e-15 -1.30929e-15 1.07615e-15 -8.83944e-16 7.35118e-16 -6.19813e-16 5.24288e-16 -4.41734e-16 3.77858e-16 -3.14672e-16 2.62699e-16 -2.13846e-16 1.62213e-16
-2.02434e-01 9.73648e-02 -6.55673e-02 4.64092e-02 -3.42037e-02 2.60824e-02 -2.04370e-02 1.63493e-02 -1.32822e-02 1.09107e-02 -9.03080e-03 7.50936e-03 -6.25649e-03 5.20974e-03 -4.32423e-03 3.56714e-03 -2.91381e-03 2.34523e-03 -1.84683e-03 1.40705e-03
4.33646e-14 -2.03740e-14 1.56809e-14 -1.19379e-14 9.46102e-15 -7.49239e-15 6.07436e-15 -4.92842e-15 4.06129e-15 -3.34353e-15 2.76919e-15 -2.29202e-15 1.90847e-15 -1.57269e-15 1.28224e-15 -1.04513e-15 8.33991e-16 -6.40915e-16 4.73215e-16 -3.22852e-16
7.63330e-02 -4.51411e-02 3.66179e-02 -2.98982e-02 2.44367e-02 -2.00413e-02 1.65110e-02 -1.36599e-02 1.13358e-02 -9.42037e-03 7.82437e-03 -6.48046e-03 5.33780e-03 -4.35767e-03 3.51026e-03 -2.77235e-03 2.12564e-03 -1.55557e-03 1.05040e-03 -6.00643e-04
-2.11710e-14 1.51337e-14 -1.23383e-14 1.06786e-14 -8.94309e-15 7.58343e-15 -6.34577e-15 5.35839e-15 -4.47892e-15 3.76464e-15 -3.12950e-15 2.60476e-15 -2.12657e-15 1.73195e-15 -1.37292e-15 1.05883e-15 -7.91614e-16 5.49760e-16 -3.38525e-16 1.43071e-16
-2.67500e-02 1.63964e-02 -1.44274e-02 1.27613e-02 -1.11701e-02 9.68409e-03 -8.33355e-03 7.12793e-03 -6.06229e-03 5.12463e-03 -4.30049e-03 3.57544e-03 -2.93623e-03 2.37111e-03 -1.86997e-03 1.42415e-03 -1.02628e-03 6.70125e-04 -3.50374e-04 6.25047e-05


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_26-27.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18257e-01 -3.23321e-04 -5.84573e-04 -8.43568e-04 -1.10555e-03 -1.36962e-03 -1.63334e-03 -1.90175e-03 -2.17108e-03 -2.44459e-03 -2.72060e-03 -3.00296e-03 -3.28812e-03 -3.58261e-03 -3.88305e-03 -4.19229e-03 -4.50973e-03 -4.83520e-03 -5.16475e-03 -5.50793e-03
-2.18310e-14 1.44960e-14 -8.75084e-15 5.66904e-15 -3.77299e-15 2.72148e-15 -2.02883e-15 1.58655e-15 -1.26487e-15 1.04150e-15 -8.53389e-16 7.12040e-16 -5.91801e-16 5.04573e-16 -4.29069e-16 3.59246e-16 -2.95177e-16 2.48884e-16 -2.01191e-16 1.57908e-16
-2.07274e-01 9.79307e-02 -6.51499e-02 4.57363e-02 -3.35281e-02 2.54770e-02 -1.99120e-02 1.58964e-02 -1.28897e-02 1.05679e-02 -8.72903e-03 7.24177e-03 -6.01766e-03 4.99537e-03 -4.13087e-03 3.39199e-03 -2.75464e-03 2.20018e-03 -1.71433e-03 1.28576e-03
4.47019e-14 -2.06366e-14 1.57510e-14 -1.18903e-14 9.37078e-15 -7.37281e-15 5.95285e-15 -4.79900e-15 3.95377e-15 -3.23732e-15 2.67637e-15 -2.19543e-15 1.81938e-15 -1.48497e-15 1.20894e-15 -9.65856e-16 7.51827e-16 -5.69428e-16 4.03331e-16 -2.56776e-16
7.96000e-02 -4.63526e-02 3.71448e-02 -3.00299e-02 2.43486e-02 -1.98375e-02 1.62504e-02 -1.33750e-02 1.10441e-02 -9.13119e-03 7.54250e-03 -6.20821e-03 5.07614e-03 -4.10682e-03 3.27002e-03 -2.54233e-03 1.90533e-03 -1.34443e-03 8.47883e-04 -4.06202e-04
-2.23767e-14 1.56975e-14 -1.26505e-14 1.08194e-14 -8.95557e-15 7.54523e-15 -6.27770e-15 5.27468e-15 -4.37458e-15 3.65970e-15 -3.01637e-15 2.48369e-15 -2.01635e-15 1.61679e-15 -1.26439e-15 9.63621e-16 -6.84814e-16 4.48691e-16 -2.34793e-16 4.67895e-17
-2.83088e-02 1.71415e-02 -1.49136e-02 1.30547e-02 -1.13193e-02 9.72887e-03 -8.30460e-03 7.04780e-03 -5.94707e-03 4.98563e-03 -4.14565e-03 3.41032e-03 -2.76473e-03 2.19601e-03 -1.69322e-03 1.24714e-03 -8.50008e-04 4.95279e-04 -1.77439e-04 -1.08167e-04


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_27-28.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18256e-01 -3.33870e-04 -6.02817e-04 -8.71015e-04 -1.14027e-03 -1.41404e-03 -1.68521e-03 -1.96344e-03 -2.24065e-03 -2.52428e-03 -2.80859e-03 -3.10202e-03 -3.39578e-03 -3.70325e-03 -4.01299e-03 -4.33650e-03 -4.66437e-03 -5.00387e-03 -5.34480e-03 -5.70357e-03
-2.22712e-14 1.45695e-14 -8.64066e-15 5.53488e-15 -3.66102e-15 2.63323e-15 -1.96792e-15 1.54169e-15 -1.22601e-15 1.00424e-15 -8.22738e-16 6.91349e-16 -5.75903e-16 4.85853e-16 -4.02397e-16 3.48834e-16 -2.87693e-16 2.32687e-16 -1.87764e-16 1.49445e-16
-2.11950e-01 9.83420e-02 -6.46345e-02 4.50132e-02 -3.28308e-02 2.48645e-02 -1.93866e-02 1.54459e-02 -1.25006e-02 1.02288e-02 -8.43086e-03 6.97752e-03 -5.78187e-03 4.78373e-03 -3.93994e-03 3.21898e-03 -2.59733e-03 2.05673e-03 -1.58319e-03 1.16566e-03
4.59795e-14 -2.08740e-14 1.57867e-14 -1.17978e-14 9.23904e-15 -7.22329e-15 5.80248e-15 -4.67588e-15 3.83841e-15 -3.12264e-15 2.57934e-15 -2.11130e-15 1.73595e-15 -1.40307e-15 1.13697e-15 -8.88387e-16 6.87871e-16 -5.10532e-16 3.55796e-16 -2.15968e-16
8.28037e-02 -4.74581e-02 3.75632e-02 -3.00688e-02 2.41870e-02 -1.95770e-02 1.59463e-02 -1.30564e-02 1.07259e-02 -8.82083e-03 7.24344e-03 -5.92182e-03 4.80272e-03 -3.84609e-03 3.02143e-03 -2.30520e-03 1.67896e-03 -1.12810e-03 6.40922e-04 -2.07944e-04
-2.35713e-14 1.62183e-14 -1.28933e-14 1.09253e-14 -8.97018e-15 7.50621e-15 -6.19184e-15 5.15979e-15 -4.25102e-15 3.52663e-15 -2.88913e-15 2.36622e-15 -1.88046e-15 1.49282e-15 -1.14419e-15 8.48353e-16 -5.66334e-16 3.38713e-16 -1.40902e-16 -4.64311e-17
-2.98540e-02 1.78467e-02 -1.53469e-02 1.32916e-02 -1.14143e-02 9.72445e-03 -8.23233e-03 6.93008e-03 -5.79944e-03 4.81874e-03 -3.96677e-03 3.22443e-03 -2.57525e-03 2.00528e-03 -1.50286e-03 1.05825e-03 -6.63348e-04 3.11353e-04 3.41121e-06 -2.85747e-04


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_28-29.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18254e-01 -3.44197e-04 -6.22304e-04 -8.98422e-04 -1.17700e-03 -1.45868e-03 -1.73982e-03 -2.02571e-03 -2.31367e-03 -2.60494e-03 -2.90085e-03 -3.20250e-03 -3.50873e-03 -3.82611e-03 -4.14918e-03 -4.48396e-03 -4.82623e-03 -5.17646e-03 -5.53335e-03 -5.90401e-03
-2.26913e-14 1.46288e-14 -8.51183e-15 5.41103e-15 -3.54392e-15 2.55120e-15 -1.90496e-15 1.49501e-15 -1.18553e-15 9.78370e-16 -8.00185e-16 6.64666e-16 -5.53428e-16 4.64631e-16 -3.92893e-16 3.32513e-16 -2.75977e-16 2.28085e-16 -1.83615e-16 1.45938e-16
-2.16465e-01 9.86041e-02 -6.40290e-02 4.42468e-02 -3.21166e-02 2.42477e-02 -1.88624e-02 1.49987e-02 -1.21153e-02 9.89334e-03 -8.13593e-03 6.71609e-03 -5.54847e-03 4.57409e-03 -3.75064e-03 3.04723e-03 -2.44094e-03 1.91388e-03 -1.45239e-03 1.04568e-03
4.72034e-14 -2.10882e-14 1.58007e-14 -1.17024e-14 9.11133e-15 -7.07492e-15 5.66731e-15 -4.54251e-15 3.70938e-15 -3.01571e-15 2.47760e-15 -2.01400e-15 1.65004e-15 -1.33425e-15 1.06409e-15 -8.17374e-16 6.27949e-16 -4.60016e-16 3.01605e-16 -1.66981e-16
8.59380e-02 -4.84549e-02 3.78746e-02 -3.00188e-02 2.39566e-02 -1.92646e-02 1.56029e-02 -1.27076e-02 1.03840e-02 -8.49156e-03 6.92899e-03 -5.62273e-03 4.51866e-03 -3.57635e-03 2.76514e-03 -2.06143e-03 1.44682e-03 -9.06740e-04 4.29537e-04 -5.81562e-06
-2.47361e-14 1.67325e-14 -1.30894e-14 1.10002e-14 -8.93245e-15 7.42789e-15 -6.06205e-15 5.02810e-15 -4.11664e-15 3.39449e-15 -2.74955e-15 2.22468e-15 -1.75271e-15 1.37212e-15 -1.01557e-15 7.30219e-16 -4.53007e-16 2.28851e-16 -2.75884e-17 -1.47433e-16
-3.13805e-02 1.85080e-02 -1.57248e-02 1.34713e-02 -1.14557e-02 9.67237e-03 -8.11880e-03 6.77708e-03 -5.62176e-03 4.62624e-03 -3.76602e-03 3.01980e-03 -2.36964e-03 1.80064e-03 -1.30048e-03 8.58966e-04 -4.67685e-04 1.19646e-04 1.91002e-04 -4.69157e-04


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_29-30.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18252e-01 -3.55047e-04 -6.42065e-04 -9.26994e-04 -1.21441e-03 -1.50509e-03 -1.79555e-03 -2.09039e-03 -2.38827e-03 -2.68866e-03 -2.99532e-03 -3.30675e-03 -3.62472e-03 -3.95374e-03 -4.28934e-03 -4.63742e-03 -4.99273e-03 -5.35602e-03 -5.72777e-03 -6.11246e-03
-2.31148e-14 1.46701e-14 -8.37099e-15 5.26441e-15 -3.44328e-15 2.48367e-15 -1.84122e-15 1.45143e-15 -1.14797e-15 9.44249e-16 -7.77788e-16 6.51616e-16 -5.40900e-16 4.50062e-16 -3.75316e-16 3.14833e-16 -2.58309e-16 2.20776e-16 -1.74018e-16 1.41003e-16
-2.20819e-01 9.87227e-02 -6.33419e-02 4.34448e-02 -3.13912e-02 2.36307e-02 -1.83423e-02 1.45569e-02 -1.17356e-02 9.56323e-03 -7.84592e-03 6.45913e-03 -5.31910e-03 4.36806e-03 -3.56461e-03 2.87843e-03 -2.28717e-03 1.77337e-03 -1.32365e-03 9.27512e-04
4.84200e-14 -2.12527e-14 1.57791e-14 -1.15888e-14 8.96118e-15 -6.93165e-15 5.52816e-15 -4.40405e-15 3.59055e-15 -2.90306e-15 2.37326e-15 -1.92192e-15 1.55765e-15 -1.25171e-15 9.93046e-16 -7.56853e-16 5.58826e-16 -3.82816e-16 2.45036e-16 -1.08189e-16
8.89964e-02 -4.93410e-02 3.80812e-02 -2.98847e-02 2.36629e-02 -1.89055e-02 1.52249e-02 -1.23327e-02 1.00221e-02 -8.14663e-03 6.60208e-03 -5.31356e-03 4.22637e-03 -3.29982e-03 2.50321e-03 -1.81298e-03 1.21077e-03 -6.82114e-04 2.15458e-04 1.98536e-04
-2.58963e-14 1.71385e-14 -1.32427e-14 1.10152e-14 -8.86938e-15 7.30844e-15 -5.93358e-15 4.89706e-15 -3.96587e-15 3.24961e-15 -2.59878e-15 2.09299e-15 -1.61796e-15 1.23199e-15 -8.95546e-16 6.02836e-16 -3.33762e-16 1.13415e-16 9.72416e-17 -2.65471e-16
-3.28820e-02 1.91211e-02 -1.60448e-02 1.35932e-02 -1.14443e-02 9.57439e-03 -7.96620e-03 6.59115e-03 -5.41637e-03 4.41039e-03 -3.54552e-03 2.79840e-03 -2.14976e-03 1.58381e-03 -1.08766e-03 6.50740e-04 -2.64375e-04 -7.86159e-05 3.84185e-04 -6.57295e-04


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_3-4.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18284e-01 -1.53748e-04 -2.79769e-04 -4.01057e-04 -5.29139e-04 -6.49262e-04 -7.79431e-04 -8.99648e-04 -1.03173e-03 -1.15304e-03 -1.28675e-03 -1.40966e-03 -1.54493e-03 -1.67012e-03 -1.80798e-03 -1.93564e-03 -2.07656e-03 -2.20701e-03 -2.35163e-03 -2.48575e-03
-5.44712e-15 4.90882e-15 -4.36801e-15 3.78124e-15 -3.20845e-15 2.72045e-15 -2.30003e-15 1.94729e-15 -1.65263e-15 1.40139e-15 -1.19574e-15 1.01186e-15 -8.55189e-16 7.21628e-16 -6.10633e-16 5.08352e-16 -4.21468e-16 3.47521e-16 -2.83749e-16 2.19698e-16
-4.67746e-02 3.10075e-02 -2.67176e-02 2.29927e-02 -1.97312e-02 1.69233e-02 -1.45251e-02 1.24801e-02 -1.07328e-02 9.23389e-03 -7.94214e-03 6.82315e-03 -5.84874e-03 4.99599e-03 -4.24605e-03 3.58341e-03 -2.99545e-03 2.47157e-03 -2.00299e-03 1.58244e-03
7.49314e-15 -4.31085e-15 3.80516e-15 -3.36557e-15 2.98760e-15 -2.65574e-15 2.34774e-15 -2.07306e-15 1.83187e-15 -1.61309e-15 1.41542e-15 -1.24572e-15 1.08884e-15 -9.40759e-16 8.11680e-16 -6.88290e-16 5.93210e-16 -4.95244e-16 4.06590e-16 -3.25950e-16
5.16521e-03 -3.81102e-03 3.79362e-03 -3.72853e-03 3.59055e-03 -3.39994e-03 3.17739e-03 -2.93877e-03 2.69533e-03 -2.45443e-03 2.22081e-03 -1.99746e-03 1.78587e-03 -1.58677e-03 1.40039e-03 -1.22642e-03 1.06442e-03 -9.13865e-04 7.74005e-04 -6.44219e-04
4.73859e-16 3.18090e-16 -4.37764e-16 5.42040e-16 -5.79593e-16 5.99956e-16 -5.97063e-16 5.96835e-16 -5.60815e-16 5.28052e-16 -4.95525e-16 4.45624e-16 -4.09991e-16 3.76071e-16 -3.47105e-16 3.03735e-16 -2.73617e-16 2.41820e-16 -2.06223e-16 1.79842e-16
-6.07040e-04 4.21919e-04 -4.29093e-04 4.41747e-04 -4.49494e-04 4.50466e-04 -4.45072e-04 4.34082e-04 -4.18516e-04 3.99492e-04 -3.77781e-04 3.54210e-04 -3.29500e-04 3.04058e-04 -2.78385e-04 2.52839e-04 -2.27592e-04 2.02921e-04 -1.78941e-04 1.55735e-04


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_30-31.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18250e-01 -3.66101e-04 -6.62513e-04 -9.56219e-04 -1.25308e-03 -1.55260e-03 -1.85311e-03 -2.15669e-03 -2.46527e-03 -2.77457e-03 -3.09290e-03 -3.41382e-03 -3.74483e-03 -4.08511e-03 -4.43466e-03 -4.79572e-03 -5.16513e-03 -5.54141e-03 -5.92927e-03 -6.32789e-03
-2.35269e-14 1.46885e-14 -8.22563e-15 5.13807e-15 -3.34033e-15 2.41393e-15 -1.79311e-15 1.41147e-15 -1.11483e-15 9.13831e-16 -7.52587e-16 6.30189e-16 -5.23424e-16 4.38106e-16 -3.61401e-16 3.05122e-16 -2.53795e-16 2.06436e-16 -1.67603e-16 1.30957e-16
-2.25009e-01 9.87030e-02 -6.25811e-02 4.26136e-02 -3.06589e-02 2.30160e-02 -1.78276e-02 1.41212e-02 -1.13617e-02 9.23829e-03 -7.56046e-03 6.20608e-03 -5.09308e-03 4.16491e-03 -3.38102e-03 2.71168e-03 -2.13510e-03 1.63422e-03 -1.19593e-03 8.10112e-04
4.95447e-14 -2.13701e-14 1.57271e-14 -1.14407e-14 8.78723e-15 -6.75571e-15 5.37974e-15 -4.27370e-15 3.47070e-15 -2.79492e-15 2.28256e-15 -1.83977e-15 1.47461e-15 -1.16798e-15 9.19404e-16 -6.96599e-16 4.93070e-16 -3.23127e-16 1.77266e-16 -4.11650e-17
9.19701e-02 -5.01141e-02 3.81851e-02 -2.96708e-02 2.33110e-02 -1.85045e-02 1.48164e-02 -1.19352e-02 9.64303e-03 -7.78829e-03 6.26453e-03 -4.99584e-03 3.92710e-03 -3.01755e-03 2.23653e-03 -1.56054e-03 9.71386e-04 -4.54700e-04 -9.73571e-07 4.04866e-04
-2.70132e-14 1.75602e-14 -1.33532e-14 1.10007e-14 -8.77228e-15 7.19358e-15 -5.78715e-15 4.73183e-15 -3.81687e-15 3.08386e-15 -2.45316e-15 1.93391e-15 -1.46912e-15 1.10332e-15 -7.55020e-16 4.64039e-16 -2.06036e-16 -2.15932e-17 2.11393e-16 -3.81501e-16
-3.43515e-02 1.96816e-02 -1.63048e-02 1.36572e-02 -1.13815e-02 9.43256e-03 -7.77696e-03 6.37479e-03 -5.18572e-03 4.17349e-03 -3.30739e-03 2.56219e-03 -1.91738e-03 1.35642e-03 -8.65905e-04 4.34950e-04 -5.46604e-05 -2.82265e-04 5.81862e-04 -8.49170e-04


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_31-32.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18248e-01 -3.77844e-04 -6.82977e-04 -9.86860e-04 -1.29208e-03 -1.60218e-03 -1.91134e-03 -2.22578e-03 -2.54330e-03 -2.86397e-03 -3.19207e-03 -3.52517e-03 -3.86742e-03 -4.22178e-03 -4.58344e-03 -4.96046e-03 -5.34153e-03 -5.73444e-03 -6.13581e-03 -6.55229e-03
-2.39044e-14 1.46967e-14 -8.06937e-15 5.00624e-15 -3.24157e-15 2.33937e-15 -1.74416e-15 1.37576e-15 -1.08696e-15 8.92397e-16 -7.28454e-16 6.06996e-16 -5.10018e-16 4.32756e-16 -3.50012e-16 2.91398e-16 -2.39822e-16 1.96364e-16 -1.63466e-16 1.29427e-16
-2.29031e-01 9.85511e-02 -6.17555e-02 4.17609e-02 -2.99249e-02 2.24071e-02 -1.73209e-02 1.36936e-02 -1.09953e-02 8.92011e-03 -7.28100e-03 5.95836e-03 -4.87181e-03 3.96597e-03 -3.20122e-03 2.54834e-03 -1.98609e-03 1.49780e-03 -1.07065e-03 6.94852e-04
5.06754e-14 -2.14589e-14 1.56422e-14 -1.12630e-14 8.61744e-15 -6.59539e-15 5.23106e-15 -4.14390e-15 3.34348e-15 -2.69222e-15 2.18194e-15 -1.74100e-15 1.38728e-15 -1.10205e-15 8.52416e-16 -6.18976e-16 4.21385e-16 -2.58157e-16 1.25045e-16 5.36790e-18
9.48492e-02 -5.07723e-02 3.81896e-02 -2.93829e-02 2.29070e-02 -1.80671e-02 1.43823e-02 -1.15193e-02 9.25046e-03 -7.41991e-03 5.91939e-03 -4.67233e-03 3.62343e-03 -2.73195e-03 1.96735e-03 -1.30631e-03 7.30759e-04 -2.26486e-04 -2.17818e-04 6.11264e-04
-2.80878e-14 1.79214e-14 -1.34240e-14 1.09296e-14 -8.63870e-15 7.03244e-15 -5.62373e-15 4.56214e-15 -3.64479e-15 2.93179e-15 -2.29759e-15 1.78819e-15 -1.33841e-15 9.67748e-16 -6.29256e-16 3.42409e-16 -8.17297e-17 -1.47421e-16 3.34593e-16 -4.92774e-16
-3.57807e-02 2.01852e-02 -1.65030e-02 1.36635e-02 -1.12689e-02 9.24932e-03 -7.55376e-03 6.13068e-03 -4.93234e-03 3.91790e-03 -3.05384e-03 2.31318e-03 -1.67436e-03 1.12015e-03 -6.36751e-04 2.13000e-04 1.60146e-04 -4.90094e-04 7.82956e-04 -1.04379e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_32-33.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18246e-01 -3.89524e-04 -7.04394e-04 -1.01769e-03 -1.33269e-03 -1.65225e-03 -1.97178e-03 -2.29575e-03 -2.62415e-03 -2.95473e-03 -3.29477e-03 -3.63847e-03 -3.99460e-03 -4.36123e-03 -4.73798e-03 -5.12880e-03 -5.52442e-03 -5.93212e-03 -6.34998e-03 -6.78271e-03
-2.42694e-14 1.47043e-14 -7.90836e-15 4.87147e-15 -3.14185e-15 2.27678e-15 -1.69475e-15 1.33321e-15 -1.05617e-15 8.60529e-16 -7.02309e-16 5.90632e-16 -4.98431e-16 4.16467e-16 -3.41281e-16 2.84906e-16 -2.32290e-16 1.88767e-16 -1.57504e-16 1.25191e-16
-2.32877e-01 9.82733e-02 -6.08740e-02 4.08933e-02 -2.91936e-02 2.18066e-02 -1.68237e-02 1.32750e-02 -1.06370e-02 8.60899e-03 -7.00770e-03 5.71602e-03 -4.65522e-03 3.77113e-03 -3.02502e-03 2.38817e-03 -1.83987e-03 1.36382e-03 -9.47459e-04 5.81352e-04
5.17462e-14 -2.15079e-14 1.55240e-14 -1.10870e-14 8.42946e-15 -6.41059e-15 5.07425e-15 -3.99553e-15 3.21828e-15 -2.56808e-15 2.06515e-15 -1.64607e-15 1.30823e-15 -1.00215e-15 7.66494e-16 -5.48180e-16 3.62117e-16 -1.89117e-16 6.53281e-17 4.89872e-17
9.76220e-02 -5.13140e-02 3.80982e-02 -2.90263e-02 2.24562e-02 -1.75981e-02 1.39264e-02 -1.10881e-02 8.84685e-03 -7.04341e-03 5.56820e-03 -4.34427e-03 3.31631e-03 -2.44376e-03 1.69625e-03 -1.05067e-03 4.89135e-04 2.37638e-06 -4.35026e-04 8.17804e-04
-2.91756e-14 1.82151e-14 -1.34230e-14 1.08522e-14 -8.48727e-15 6.84471e-15 -5.43168e-15 4.38866e-15 -3.45888e-15 2.75709e-15 -2.12439e-15 1.63319e-15 -1.18749e-15 8.12773e-16 -4.92060e-16 2.18944e-16 3.29484e-17 -2.51310e-16 4.51264e-16 -5.99488e-16
-3.71610e-02 2.06280e-02 -1.66383e-02 1.36135e-02 -1.11091e-02 9.02763e-03 -7.29971e-03 5.86185e-03 -4.65909e-03 3.64626e-03 -2.78726e-03 2.05356e-03 -1.42268e-03 8.76841e-04 -4.01879e-04 -1.35468e-05 3.78615e-04 -7.00803e-04 9.86237e-04 -1.23999e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_33-34.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18245e-01 -4.01624e-04 -7.26044e-04 -1.04946e-03 -1.37388e-03 -1.70374e-03 -2.03316e-03 -2.36769e-03 -2.70628e-03 -3.04807e-03 -3.39929e-03 -3.75510e-03 -4.12454e-03 -4.50488e-03 -4.89631e-03 -5.30217e-03 -5.71166e-03 -6.13599e-03 -6.56943e-03 -7.02092e-03
-2.46145e-14 1.46915e-14 -7.74738e-15 4.74765e-15 -3.04250e-15 2.21057e-15 -1.64862e-15 1.30241e-15 -1.02801e-15 8.44263e-16 -6.80736e-16 5.67429e-16 -4.72866e-16 3.96796e-16 -3.28265e-16 2.74804e-16 -2.20305e-16 1.82646e-16 -1.57493e-16 1.20809e-16
-2.36541e-01 9.78772e-02 -5.99461e-02 4.00182e-02 -2.84697e-02 2.12178e-02 -1.63383e-02 1.28672e-02 -1.02883e-02 8.30643e-03 -6.74200e-03 5.48042e-03 -4.44466e-03 3.58170e-03 -2.85371e-03 2.23247e-03 -1.69773e-03 1.23361e-03 -8.27709e-04 4.70993e-04
5.27460e-14 -2.15006e-14 1.53960e-14 -1.08786e-14 8.23369e-15 -6.22933e-15 4.91153e-15 -3.84511e-15 3.08844e-15 -2.45445e-15 1.97288e-15 -1.55045e-15 1.22187e-15 -9.18859e-16 6.92119e-16 -4.87947e-16 3.10797e-16 -1.43306e-16 1.75493e-17 1.00568e-16
1.00276e-01 -5.17385e-02 3.79153e-02 -2.86070e-02 2.19644e-02 -1.71025e-02 1.34530e-02 -1.06450e-02 8.43505e-03 -6.66118e-03 5.21298e-03 -4.01339e-03 3.00727e-03 -2.15430e-03 1.42439e-03 -7.94656e-04 2.47454e-04 2.31062e-04 -6.51884e-04 1.02384e-03
-3.01395e-14 1.84719e-14 -1.34118e-14 1.07246e-14 -8.30740e-15 6.66579e-15 -5.23278e-15 4.18939e-15 -3.26745e-15 2.57264e-15 -1.95387e-15 1.47626e-15 -1.02879e-15 6.71783e-16 -3.55323e-16 8.96383e-17 1.53705e-16 -3.60788e-16 5.54392e-16 -7.22978e-16
-3.84843e-02 2.10070e-02 -1.67112e-02 1.35094e-02 -1.09054e-02 8.77151e-03 -7.01886e-03 5.57221e-03 -4.36967e-03 3.36205e-03 -2.51092e-03 1.78643e-03 -1.16530e-03 6.29281e-04 -1.63971e-04 -2.42136e-04 5.98285e-04 -9.11980e-04 1.18937e-03 -1.43552e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_34-35.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18243e-01 -4.13808e-04 -7.48332e-04 -1.08160e-03 -1.41620e-03 -1.75593e-03 -2.09613e-03 -2.44072e-03 -2.79048e-03 -3.14297e-03 -3.50648e-03 -3.87398e-03 -4.25810e-03 -4.65167e-03 -5.05932e-03 -5.47924e-03 -5.90432e-03 -6.34462e-03 -6.79536e-03 -7.26557e-03
-2.49543e-14 1.46431e-14 -7.58989e-15 4.62444e-15 -2.95906e-15 2.14519e-15 -1.59885e-15 1.26204e-15 -9.99221e-16 8.18419e-16 -6.65677e-16 5.48380e-16 -4.59967e-16 3.87119e-16 -3.22192e-16 2.64906e-16 -2.13972e-16 1.83046e-16 -1.49021e-16 1.19323e-16
-2.40020e-01 9.73698e-02 -5.89793e-02 3.91403e-02 -2.77556e-02 2.06414e-02 -1.58649e-02 1.24699e-02 -9.94875e-03 8.01178e-03 -6.48313e-03 5.25075e-03 -4.23925e-03 3.39673e-03 -2.68629e-03 2.08018e-03 -1.55859e-03 1.10603e-03 -7.10256e-04 3.62594e-04
5.37553e-14 -2.14722e-14 1.52417e-14 -1.06676e-14 8.04190e-15 -6.05387e-15 4.74325e-15 -3.70290e-15 2.96109e-15 -2.32710e-15 1.86334e-15 -1.45766e-15 1.13622e-15 -8.47297e-16 6.25533e-16 -4.19712e-16 2.40465e-16 -8.96506e-17 -2.99113e-17 1.52843e-16
1.02806e-01 -5.20473e-02 3.76463e-02 -2.81315e-02 2.14376e-02 -1.65851e-02 1.29659e-02 -1.01932e-02 8.01783e-03 -6.27565e-03 4.85590e-03 -3.68164e-03 2.69809e-03 -1.86524e-03 1.15333e-03 -5.39763e-04 7.12288e-06 4.58217e-04 -8.67062e-04 1.22809e-03
-3.11215e-14 1.86646e-14 -1.33494e-14 1.05993e-14 -8.10635e-15 6.47197e-15 -5.02892e-15 3.98588e-15 -3.07032e-15 2.38695e-15 -1.77947e-15 1.30244e-15 -8.70450e-16 5.20360e-16 -2.23368e-16 -4.66138e-17 2.84757e-16 -4.89895e-16 6.58986e-16 -8.21484e-16
-3.97429e-02 2.13196e-02 -1.67215e-02 1.33529e-02 -1.06603e-02 8.48343e-03 -6.71349e-03 5.26373e-03 -4.06571e-03 3.06659e-03 -2.22588e-03 1.51258e-03 -9.02768e-04 3.77851e-04 7.67794e-05 -4.72709e-04 8.19224e-04 -1.12384e-03 1.39269e-03 -1.63081e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_35-36.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18241e-01 -4.26427e-04 -7.70796e-04 -1.11470e-03 -1.45904e-03 -1.80955e-03 -2.15995e-03 -2.51570e-03 -2.87589e-03 -3.24043e-03 -3.61539e-03 -3.99627e-03 -4.39433e-03 -4.80279e-03 -5.22601e-03 -5.66126e-03 -6.10138e-03 -6.55933e-03 -7.02678e-03 -7.51819e-03
-2.52556e-14 1.46265e-14 -7.42276e-15 4.51008e-15 -2.88459e-15 2.09604e-15 -1.55323e-15 1.22306e-15 -9.71425e-16 8.00822e-16 -6.45084e-16 5.35526e-16 -4.49554e-16 3.76924e-16 -3.08271e-16 2.55522e-16 -2.12105e-16 1.71354e-16 -1.37261e-16 1.18160e-16
-2.43319e-01 9.67577e-02 -5.79797e-02 3.82632e-02 -2.70531e-02 2.00784e-02 -1.54037e-02 1.20836e-02 -9.61869e-03 7.72541e-03 -6.23154e-03 5.02750e-03 -4.03952e-03 3.21680e-03 -2.52337e-03 1.93194e-03 -1.42312e-03 9.81793e-04 -5.95853e-04 2.56958e-04
5.46683e-14 -2.14352e-14 1.50789e-14 -1.04374e-14 7.83747e-15 -5.86129e-15 4.59129e-15 -3.56574e-15 2.82874e-15 -2.21907e-15 1.76766e-15 -1.35829e-15 1.05255e-15 -7.69032e-16 5.52204e-16 -3.43439e-16 1.67835e-16 -2.80553e-17 -1.02187e-16 2.05919e-16
1.05207e-01 -5.22427e-02 3.72965e-02 -2.76051e-02 2.08802e-02 -1.60495e-02 1.24681e-02 -9.73526e-03 7.59713e-03 -5.88846e-03 4.49839e-03 -3.35035e-03 2.38997e-03 -1.57770e-03 8.84137e-04 -2.86994e-04 -2.30874e-04 6.82875e-04 -1.07962e-03 1.42964e-03
-3.20300e-14 1.88403e-14 -1.32493e-14 1.04126e-14 -7.89388e-15 6.23709e-15 -4.80065e-15 3.78308e-15 -2.88544e-15 2.21398e-15 -1.62357e-15 1.13861e-15 -7.23098e-16 3.74834e-16 -7.62525e-17 -1.78124e-16 4.21977e-16 -5.97414e-16 7.74207e-16 -9.23130e-16
-4.09321e-02 2.15645e-02 -1.66704e-02 1.31466e-02 -1.03769e-02 8.16632e-03 -6.38630e-03 4.93881e-03 -3.74935e-03 2.76176e-03 -1.93379e-03 1.23348e-03 -6.36417e-04 1.23738e-04 3.19281e-04 -7.04277e-04 1.04054e-03 -1.33555e-03 1.59542e-03 -1.82513e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_36-37.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18238e-01 -4.38998e-04 -7.94154e-04 -1.14798e-03 -1.50338e-03 -1.86366e-03 -2.22582e-03 -2.59155e-03 -2.96389e-03 -3.33928e-03 -3.72761e-03 -4.12072e-03 -4.53495e-03 -4.95707e-03 -5.39814e-03 -5.84695e-03 -6.30489e-03 -6.77877e-03 -7.26608e-03 -7.77745e-03
-2.55733e-14 1.45687e-14 -7.25909e-15 4.39267e-15 -2.80236e-15 2.03951e-15 -1.51588e-15 1.20362e-15 -9.44475e-16 7.79694e-16 -6.31672e-16 5.27939e-16 -4.39841e-16 3.70170e-16 -2.98278e-16 2.44439e-16 -1.98307e-16 1.62802e-16 -1.28532e-16 1.07162e-16
-2.46443e-01 9.60459e-02 -5.69512e-02 3.73884e-02 -2.63620e-02 1.95277e-02 -1.49538e-02 1.17068e-02 -9.29687e-03 7.44613e-03 -5.98606e-03 4.80954e-03 -3.84440e-03 3.04086e-03 -2.36392e-03 1.78673e-03 -1.29028e-03 8.59892e-04 -4.83510e-04 1.53135e-04
5.55382e-14 -2.13450e-14 1.48729e-14 -1.02048e-14 7.63569e-15 -5.66911e-15 4.42630e-15 -3.42930e-15 2.70887e-15 -2.10844e-15 1.67059e-15 -1.27822e-15 9.75431e-16 -6.97343e-16 4.68020e-16 -2.71595e-16 1.15328e-16 3.45681e-17 -1.48114e-16 2.59634e-16
1.07477e-01 -5.23260e-02 3.68691e-02 -2.70310e-02 2.02944e-02 -1.54969e-02 1.19597e-02 -9.27063e-03 7.17221e-03 -5.49858e-03 4.13922e-03 -3.01808e-03 2.08138e-03 -1.29003e-03 6.15059e-04 -3.45250e-05 -4.68442e-04 9.07012e-04 -1.29161e-03 1.63057e-03
-3.28533e-14 1.89234e-14 -1.31166e-14 1.02066e-14 -7.66336e-15 6.00009e-15 -4.57427e-15 3.56845e-15 -2.67850e-15 2.02430e-15 -1.43458e-15 9.75678e-16 -5.59644e-16 2.24613e-16 5.56857e-17 -2.98269e-16 5.35218e-16 -7.20367e-16 8.91595e-16 -1.03600e-15
-4.20492e-02 2.17413e-02 -1.65594e-02 1.28930e-02 -1.00578e-02 7.82298e-03 -6.03982e-03 4.59971e-03 -3.42257e-03 2.44933e-03 -1.63626e-03 9.50623e-04 -3.67627e-04 -1.31752e-04 5.62303e-04 -9.35658e-04 1.26107e-03 -1.54599e-03 1.79645e-03 -2.01741e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_37-38.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18236e-01 -4.52043e-04 -8.17792e-04 -1.18234e-03 -1.54844e-03 -1.91939e-03 -2.29284e-03 -2.66960e-03 -3.05356e-03 -3.44100e-03 -3.84217e-03 -4.24916e-03 -4.67898e-03 -5.11646e-03 -5.57473e-03 -6.03842e-03 -6.51388e-03 -7.00530e-03 -7.51242e-03 -8.04600e-03
-2.58394e-14 1.45138e-14 -7.09760e-15 4.29861e-15 -2.73000e-15 1.99395e-15 -1.47886e-15 1.18042e-15 -9.24481e-16 7.56975e-16 -6.11099e-16 5.17955e-16 -4.31413e-16 3.56009e-16 -2.89003e-16 2.32435e-16 -1.88750e-16 1.61556e-16 -1.18838e-16 9.01489e-17
-2.49401e-01 9.52382e-02 -5.58969e-02 3.65173e-02 -2.56824e-02 1.89893e-02 -1.45149e-02 1.13398e-02 -8.98361e-03 7.17444e-03 -5.74737e-03 4.59770e-03 -3.65485e-03 2.86999e-03 -2.20911e-03 1.64581e-03 -1.16145e-03 7.41774e-04 -3.74774e-04 5.27488e-05
5.63744e-14 -2.12093e-14 1.46731e-14 -9.98533e-15 7.43469e-15 -5.49498e-15 4.27552e-15 -3.28348e-15 2.58505e-15 -2.00092e-15 1.56870e-15 -1.18568e-15 8.82879e-16 -6.16798e-16 4.03674e-16 -2.20002e-16 5.64302e-17 8.94869e-17 -2.03121e-16 3.13263e-16
1.09618e-01 -5.22991e-02 3.63677e-02 -2.64127e-02 1.96829e-02 -1.49291e-02 1.14423e-02 -8.80056e-03 6.74408e-03 -5.10697e-03 3.77929e-03 -2.68576e-03 1.77321e-03 -1.00316e-03 3.47056e-04 2.16660e-04 -7.04556e-04 1.12957e-03 -1.50189e-03 1.82972e-03
-3.36576e-14 1.89780e-14 -1.29653e-14 9.97882e-15 -7.40494e-15 5.76117e-15 -4.32930e-15 3.32266e-15 -2.46814e-15 1.82401e-15 -1.25063e-15 8.05852e-16 -3.96147e-16 7.99131e-17 1.98548e-16 -4.26602e-16 6.52847e-16 -8.44022e-16 1.01186e-15 -1.14460e-15
-4.30907e-02 2.18487e-02 -1.63891e-02 1.25936e-02 -9.70483e-03 7.45477e-03 -5.67513e-03 4.24724e-03 -3.08595e-03 2.12971e-03 -1.33353e-03 6.64120e-04 -9.64161e-05 -3.88687e-04 8.05973e-04 -1.16703e-03 1.48106e-03 -1.75543e-03 1.99612e-03 -2.20800e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_38-39.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18234e-01 -4.65702e-04 -8.41702e-04 -1.21800e-03 -1.59422e-03 -1.97713e-03 -2.36104e-03 -2.75037e-03 -3.14493e-03 -3.54630e-03 -3.95922e-03 -4.38234e-03 -4.82673e-03 -5.28195e-03 -5.75600e-03 -6.23685e-03 -6.72878e-03 -7.24026e-03 -7.76654e-03 -8.32533e-03
-2.61143e-14 1.44282e-14 -6.92880e-15 4.19625e-15 -2.66122e-15 1.94716e-15 -1.44466e-15 1.14630e-15 -9.04119e-16 7.41163e-16 -5.96902e-16 4.99806e-16 -4.12901e-16 3.46126e-16 -2.79210e-16 2.25724e-16 -1.85048e-16 1.56692e-16 -1.18365e-16 8.93715e-17
-2.52200e-01 9.43357e-02 -5.48172e-02 3.56485e-02 -2.50123e-02 1.84607e-02 -1.40847e-02 1.09802e-02 -8.67666e-03 6.90818e-03 -5.51339e-03 4.38995e-03 -3.46887e-03 2.70224e-03 -2.05703e-03 1.50728e-03 -1.03470e-03 6.25503e-04 -2.67690e-04 -4.61147e-05
5.71847e-14 -2.10145e-14 1.44255e-14 -9.73941e-15 7.21513e-15 -5.31066e-15 4.11471e-15 -3.14830e-15 2.47784e-15 -1.90314e-15 1.47078e-15 -1.07989e-15 7.97408e-16 -5.40680e-16 3.33321e-16 -1.44506e-16 4.66290e-18 1.34847e-16 -2.65451e-16 3.79990e-16
1.11629e-01 -5.21628e-02 3.57946e-02 -2.57521e-02 1.90469e-02 -1.43470e-02 1.09163e-02 -8.32520e-03 6.31280e-03 -4.71361e-03 3.41861e-03 -2.35338e-03 1.46553e-03 -7.17156e-04 8.02333e-05 4.66414e-04 -9.39035e-04 1.35030e-03 -1.71023e-03 2.02681e-03
-3.44196e-14 1.90256e-14 -1.27638e-14 9.71814e-15 -7.12020e-15 5.49647e-15 -4.09461e-15 3.11907e-15 -2.26974e-15 1.63792e-15 -1.06665e-15 6.45586e-16 -2.47309e-16 -6.51551e-17 3.44782e-16 -5.73218e-16 7.79683e-16 -9.54611e-16 1.11436e-15 -1.25017e-15
-4.40529e-02 2.18849e-02 -1.61594e-02 1.22489e-02 -9.31859e-03 7.06228e-03 -5.29258e-03 3.88150e-03 -2.73941e-03 1.80264e-03 -1.02525e-03 3.73512e-04 1.77751e-04 -6.47656e-04 1.05093e-03 -1.39909e-03 1.70123e-03 -1.96463e-03 2.19517e-03 -2.39767e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_39-40.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18232e-01 -4.79373e-04 -8.66749e-04 -1.25409e-03 -1.64196e-03 -2.03573e-03 -2.43197e-03 -2.83253e-03 -3.23989e-03 -3.65363e-03 -4.08093e-03 -4.51882e-03 -4.98050e-03 -5.45203e-03 -5.94450e-03 -6.44064e-03 -6.95242e-03 -7.48206e-03 -8.03174e-03 -8.61374e-03
-2.63534e-14 1.43324e-14 -6.75961e-15 4.08594e-15 -2.59116e-15 1.90533e-15 -1.41107e-15 1.12287e-15 -8.83821e-16 7.19348e-16 -5.84863e-16 4.90818e-16 -3.97244e-16 3.38730e-16 -2.71725e-16 2.27557e-16 -1.80015e-16 1.37310e-16 -1.09741e-16 9.77664e-17
-2.54842e-01 9.33401e-02 -5.37138e-02 3.47821e-02 -2.43507e-02 1.79407e-02 -1.36619e-02 1.06268e-02 -8.37490e-03 6.64630e-03 -5.28312e-03 4.18537e-03 -3.28561e-03 2.53678e-03 -1.90684e-03 1.37033e-03 -9.09222e-04 5.10257e-04 -1.61446e-04 -1.44302e-04
5.79011e-14 -2.08501e-14 1.41662e-14 -9.47774e-15 7.01116e-15 -5.13358e-15 3.95190e-15 -3.00676e-15 2.34457e-15 -1.79074e-15 1.36682e-15 -1.00307e-15 7.14088e-16 -4.64269e-16 2.64184e-16 -9.02846e-17 -6.22523e-17 2.00281e-16 -3.15635e-16 4.17435e-16
1.13506e-01 -5.19158e-02 3.51508e-02 -2.50503e-02 1.83867e-02 -1.37499e-02 1.03804e-02 -7.84312e-03 5.87671e-03 -4.31671e-03 3.05527e-03 -2.01897e-03 1.15625e-03 -4.29896e-04 -1.87596e-04 7.16981e-04 -1.17417e-03 1.57158e-03 -1.91900e-03 2.22424e-03
-3.51435e-14 1.89511e-14 -1.25143e-14 9.47443e-15 -6.86401e-15 5.22965e-15 -3.83848e-15 2.89049e-15 -2.05985e-15 1.42620e-15 -8.67375e-16 4.65723e-16 -8.98670e-17 -2.18617e-16 4.89938e-16 -7.13300e-16 9.05176e-16 -1.06920e-15 1.22141e-15 -1.33766e-15
-4.49308e-02 2.18484e-02 -1.58707e-02 1.18605e-02 -8.90082e-03 6.64710e-03 -4.89358e-03 3.50373e-03 -2.38404e-03 1.46912e-03 -7.12318e-04 7.96649e-05 4.54050e-04 -9.07869e-04 1.29641e-03 -1.63106e-03 1.92080e-03 -2.17280e-03 2.39285e-03 -2.58565e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_4-5.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18284e-01 -1.59398e-04 -2.90061e-04 -4.15776e-04 -5.48572e-04 -6.73065e-04 -8.08097e-04 -9.33021e-04 -1.06981e-03 -1.19598e-03 -1.33409e-03 -1.46227e-03 -1.60225e-03 -1.73317e-03 -1.87570e-03 -2.00883e-03 -2.15479e-03 -2.29105e-03 -2.44142e-03 -2.58166e-03
-6.61493e-15 5.89454e-15 -5.16677e-15 4.41718e-15 -3.71571e-15 3.10910e-15 -2.60756e-15 2.19199e-15 -1.84622e-15 1.56754e-15 -1.32780e-15 1.12745e-15 -9.48988e-16 8.02111e-16 -6.74099e-16 5.64994e-16 -4.65162e-16 3.91785e-16 -3.19815e-16 2.47779e-16
-5.74593e-02 3.76256e-02 -3.21171e-02 2.74240e-02 -2.33819e-02 1.99488e-02 -1.70500e-02 1.46024e-02 -1.25289e-02 1.07638e-02 -9.25242e-03 7.95079e-03 -6.82310e-03 5.84045e-03 -4.97959e-03 4.22155e-03 -3.55078e-03 2.95460e-03 -2.42255e-03 1.94582e-03
9.46237e-15 -5.45789e-15 4.82289e-15 -4.25065e-15 3.78248e-15 -3.35601e-15 2.96354e-15 -2.61207e-15 2.30717e-15 -2.02483e-15 1.79106e-15 -1.57203e-15 1.36979e-15 -1.19894e-15 1.03222e-15 -8.91528e-16 7.61196e-16 -6.43334e-16 5.34119e-16 -4.33120e-16
7.59345e-03 -5.57487e-03 5.51784e-03 -5.39226e-03 5.16492e-03 -4.86690e-03 4.52876e-03 -4.17313e-03 3.81546e-03 -3.46571e-03 3.12988e-03 -2.81138e-03 2.51193e-03 -2.23199e-03 1.97127e-03 -1.72920e-03 1.50480e-03 -1.29695e-03 1.10460e-03 -9.26630e-04
8.54230e-17 7.20920e-16 -8.45313e-16 9.74002e-16 -9.95770e-16 1.01834e-15 -9.77355e-16 9.49900e-16 -8.92137e-16 8.35177e-16 -7.75107e-16 7.07777e-16 -6.39726e-16 5.86920e-16 -5.29941e-16 4.69191e-16 -4.15846e-16 3.69136e-16 -3.18193e-16 2.78529e-16
-1.05354e-03 7.31929e-04 -7.43018e-04 7.62913e-04 -7.73834e-04 7.73010e-04 -7.61178e-04 7.40071e-04 -7.11497e-04 6.77291e-04 -6.39079e-04 5.98101e-04 -5.55470e-04 5.12127e-04 -4.68669e-04 4.25618e-04 -3.83454e-04 3.42406e-04 -3.02654e-04 2.64411e-04


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_40-41.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18230e-01 -4.93753e-04 -8.92054e-04 -1.29166e-03 -1.69046e-03 -2.09661e-03 -2.50414e-03 -2.91772e-03 -3.33667e-03 -3.76498e-03 -4.20537e-03 -4.66072e-03 -5.13842e-03 -5.62895e-03 -6.13807e-03 -6.65231e-03 -7.18253e-03 -7.73354e-03 -8.30573e-03 -8.91429e-03
-2.66162e-14 1.42597e-14 -6.58881e-15 3.98203e-15 -2.52986e-15 1.86467e-15 -1.37939e-15 1.09343e-15 -8.63752e-16 7.11476e-16 -5.77203e-16 4.72877e-16 -3.79110e-16 3.27042e-16 -2.60359e-16 2.19000e-16 -1.66649e-16 1.18902e-16 -1.12579e-16 9.27644e-17
-2.57321e-01 9.22557e-02 -5.25918e-02 3.39215e-02 -2.36998e-02 1.74311e-02 -1.32484e-02 1.02816e-02 -8.08046e-03 6.39107e-03 -5.05896e-03 3.98644e-03 -3.10764e-03 2.37631e-03 -1.76138e-03 1.23789e-03 -7.88054e-04 3.99161e-04 -5.92287e-05 -2.38494e-04
5.85628e-14 -2.06152e-14 1.39236e-14 -9.21477e-15 6.78796e-15 -4.94402e-15 3.79301e-15 -2.85884e-15 2.22795e-15 -1.67373e-15 1.27154e-15 -9.22793e-16 6.36656e-16 -3.79889e-16 1.87426e-16 -1.47867e-17 -1.19374e-16 2.50951e-16 -3.64443e-16 4.64756e-16
1.15238e-01 -5.15583e-02 3.44397e-02 -2.43108e-02 1.77053e-02 -1.31404e-02 9.83690e-03 -7.35627e-03 5.43765e-03 -3.91804e-03 2.69098e-03 -1.68421e-03 8.47074e-04 -1.43080e-04 -4.54716e-04 9.66632e-04 -1.40822e-03 1.79162e-03 -2.12641e-03 2.42022e-03
-3.57702e-14 1.88644e-14 -1.22315e-14 9.18113e-15 -6.55401e-15 4.96518e-15 -3.57464e-15 2.64809e-15 -1.83361e-15 1.25162e-15 -7.07229e-16 2.98635e-16 6.99303e-17 -3.66551e-16 6.38216e-16 -8.45082e-16 1.03648e-15 -1.19355e-15 1.33235e-15 -1.45910e-15
-4.57158e-02 2.17368e-02 -1.55236e-02 1.14301e-02 -8.45364e-03 6.21125e-03 -4.47993e-03 3.11553e-03 -2.02127e-03 1.13044e-03 -3.95924e-04 -2.16339e-04 7.31473e-04 -1.16838e-03 1.54151e-03 -1.86209e-03 2.13897e-03 -2.37919e-03 2.58840e-03 -2.77124e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_41-42.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18227e-01 -5.07783e-04 -9.18915e-04 -1.32904e-03 -1.74146e-03 -2.15755e-03 -2.57968e-03 -3.00335e-03 -3.43775e-03 -3.87730e-03 -4.33539e-03 -4.80475e-03 -5.30344e-03 -5.80915e-03 -6.33979e-03 -6.86802e-03 -7.42247e-03 -7.99067e-03 -8.59220e-03 -9.22253e-03
-2.68269e-14 1.41492e-14 -6.42290e-15 3.88926e-15 -2.47023e-15 1.82637e-15 -1.34786e-15 1.06939e-15 -8.44899e-16 7.00400e-16 -5.64256e-16 4.56470e-16 -3.63957e-16 3.17011e-16 -2.64875e-16 2.07027e-16 -1.59270e-16 1.34904e-16 -1.02282e-16 7.80971e-17
-2.59627e-01 9.10864e-02 -5.14549e-02 3.30676e-02 -2.30586e-02 1.69300e-02 -1.28417e-02 9.94175e-03 -7.79019e-03 6.13906e-03 -4.83727e-03 3.78932e-03 -2.93097e-03 2.21666e-03 -1.61629e-03 1.10543e-03 -6.66494e-04 2.87343e-04 4.39922e-05 -3.33939e-04
5.91969e-14 -2.03688e-14 1.36345e-14 -8.95431e-15 6.57235e-15 -4.74624e-15 3.64263e-15 -2.72130e-15 2.09611e-15 -1.57166e-15 1.17073e-15 -8.25610e-16 5.56119e-16 -3.12869e-16 1.39132e-16 3.61608e-17 -1.73370e-16 2.96107e-16 -4.05892e-16 5.16163e-16
1.16813e-01 -5.10912e-02 3.36659e-02 -2.35381e-02 1.70061e-02 -1.25208e-02 9.28765e-03 -6.86607e-03 4.99673e-03 -3.51850e-03 2.32649e-03 -1.34973e-03 5.38524e-04 1.42857e-04 -7.20772e-04 1.21507e-03 -1.64095e-03 2.01026e-03 -2.33233e-03 2.61462e-03
-3.63612e-14 1.87291e-14 -1.19333e-14 8.83711e-15 -6.22770e-15 4.65156e-15 -3.31706e-15 2.41406e-15 -1.61072e-15 1.05222e-15 -5.20919e-16 1.25272e-16 2.25153e-16 -5.05638e-16 7.68751e-16 -9.67664e-16 1.14426e-15 -1.29477e-15 1.44751e-15 -1.56744e-15
-4.63967e-02 2.15479e-02 -1.51192e-02 1.09599e-02 -7.97905e-03 5.75643e-03 -4.05298e-03 2.71792e-03 -1.65183e-03 7.87084e-04 -7.63279e-05 -5.14414e-04 1.01009e-03 -1.42939e-03 1.78656e-03 -2.09264e-03 2.35629e-03 -2.58442e-03 2.78257e-03 -2.95521e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_42-43.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18225e-01 -5.22757e-04 -9.45446e-04 -1.36818e-03 -1.79237e-03 -2.22101e-03 -2.65536e-03 -3.09221e-03 -3.53928e-03 -3.99398e-03 -4.46639e-03 -4.95492e-03 -5.47025e-03 -5.99692e-03 -6.54375e-03 -7.09224e-03 -7.66619e-03 -8.25773e-03 -8.88532e-03 -9.54220e-03
-2.70340e-14 1.40397e-14 -6.25868e-15 3.80020e-15 -2.41133e-15 1.78342e-15 -1.32341e-15 1.05447e-15 -8.25178e-16 6.72387e-16 -5.47130e-16 4.50210e-16 -3.62144e-16 3.11029e-16 -2.53676e-16 2.03651e-16 -1.56102e-16 1.34344e-16 -1.05129e-16 6.04509e-17
-2.61745e-01 8.98421e-02 -5.03127e-02 3.22266e-02 -2.24320e-02 1.64415e-02 -1.24456e-02 9.61105e-03 -7.50798e-03 5.89429e-03 -4.62216e-03 3.59826e-03 -2.75995e-03 2.06226e-03 -1.47605e-03 9.77463e-04 -5.49021e-04 1.79200e-04 1.43929e-04 -4.26352e-04
5.97304e-14 -2.00690e-14 1.33379e-14 -8.68027e-15 6.35740e-15 -4.54689e-15 3.48628e-15 -2.56854e-15 1.97359e-15 -1.46328e-15 1.07689e-15 -7.36342e-16 4.77212e-16 -2.52005e-16 6.41932e-17 9.66094e-17 -2.25463e-16 3.43886e-16 -4.50664e-16 5.58394e-16
1.18214e-01 -5.05168e-02 3.28353e-02 -2.27377e-02 1.62934e-02 -1.18948e-02 8.73545e-03 -6.37489e-03 4.55601e-03 -3.11988e-03 1.96341e-03 -1.01698e-03 2.31906e-04 4.26745e-04 -9.84717e-04 1.46140e-03 -1.87159e-03 2.22683e-03 -2.53622e-03 2.80702e-03
-3.68510e-14 1.85205e-14 -1.15747e-14 8.51303e-15 -5.90346e-15 4.38741e-15 -3.05521e-15 2.16511e-15 -1.39329e-15 8.39708e-16 -3.28379e-16 -4.13559e-17 3.88019e-16 -6.37603e-16 8.94336e-16 -1.08966e-15 1.26227e-15 -1.40205e-15 1.54855e-15 -1.66123e-15
-4.69637e-02 2.12823e-02 -1.46616e-02 1.04549e-02 -7.48226e-03 5.28757e-03 -3.61734e-03 2.31521e-03 -1.27981e-03 4.42946e-04 2.42706e-04 -8.10916e-04 1.28636e-03 -1.68744e-03 2.02818e-03 -2.31936e-03 2.56949e-03 -2.78528e-03 2.97212e-03 -3.13441e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_43-44.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18222e-01 -5.37563e-04 -9.72832e-04 -1.40727e-03 -1.84463e-03 -2.28462e-03 -2.73286e-03 -3.18142e-03 -3.64331e-03 -4.11125e-03 -4.60111e-03 -5.10641e-03 -5.64217e-03 -6.18670e-03 -6.75312e-03 -7.31949e-03 -7.91611e-03 -8.53008e-03 -9.18616e-03 -9.86938e-03
-2.72487e-14 1.39266e-14 -6.10258e-15 3.71257e-15 -2.35236e-15 1.75007e-15 -1.29353e-15 1.03385e-15 -8.08181e-16 6.66785e-16 -5.36843e-16 4.44474e-16 -3.61807e-16 2.98360e-16 -2.42354e-16 2.00513e-16 -1.41417e-16 1.13356e-16 -9.30167e-17 6.41048e-17
-2.63662e-01 8.85344e-02 -4.91744e-02 3.14041e-02 -2.18230e-02 1.59678e-02 -1.20618e-02 9.29076e-03 -7.23472e-03 5.65733e-03 -4.41398e-03 3.41339e-03 -2.59459e-03 1.91312e-03 -1.34075e-03 8.54233e-04 -4.36095e-04 7.54512e-05 2.39639e-04 -5.14740e-04
6.02826e-14 -1.97769e-14 1.30551e-14 -8.41689e-15 6.13688e-15 -4.35697e-15 3.32059e-15 -2.44712e-15 1.85451e-15 -1.35087e-15 9.85838e-16 -6.38836e-16 3.93690e-16 -1.70133e-16 -8.63598e-18 1.73262e-16 -3.00922e-16 4.06940e-16 -5.06933e-16 6.16558e-16
1.19425e-01 -4.98407e-02 3.19567e-02 -2.19169e-02 1.55729e-02 -1.12666e-02 8.18380e-03 -5.88559e-03 4.11785e-03 -2.72418e-03 1.60343e-03 -6.87403e-04 -7.14998e-05 7.07412e-04 -1.24546e-03 1.70454e-03 -2.09908e-03 2.44033e-03 -2.73709e-03 2.99647e-03
-3.72251e-14 1.82893e-14 -1.11859e-14 8.15013e-15 -5.56619e-15 4.08960e-15 -2.78505e-15 1.93444e-15 -1.16507e-15 6.42519e-16 -1.47614e-16 -2.21132e-16 5.43515e-16 -8.01225e-16 1.04621e-15 -1.21509e-15 1.39238e-15 -1.52605e-15 1.65502e-15 -1.75094e-15
-4.74061e-02 2.09412e-02 -1.41551e-02 9.92015e-03 -6.96792e-03 4.80868e-03 -3.17640e-03 1.91030e-03 -9.07679e-04 1.00166e-04 5.59336e-04 -1.10424e-03 1.55887e-03 -1.94131e-03 2.26527e-03 -2.54131e-03 2.77770e-03 -2.98100e-03 3.15645e-03 -3.30828e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_44-45.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18220e-01 -5.52885e-04 -9.99840e-04 -1.44730e-03 -1.89651e-03 -2.34956e-03 -2.80997e-03 -3.27225e-03 -3.74716e-03 -4.23067e-03 -4.73629e-03 -5.26114e-03 -5.81516e-03 -6.38033e-03 -6.96368e-03 -7.55121e-03 -8.16819e-03 -8.80858e-03 -9.49062e-03 -1.02046e-02
-2.74248e-14 1.38121e-14 -5.94415e-15 3.64476e-15 -2.30921e-15 1.72408e-15 -1.27357e-15 1.01158e-15 -7.89258e-16 6.52648e-16 -5.24979e-16 4.33965e-16 -3.43256e-16 2.90354e-16 -2.39497e-16 2.00247e-16 -1.52347e-16 1.12831e-16 -8.46193e-17 5.99059e-17
-2.65366e-01 8.71754e-02 -4.80484e-02 3.06039e-02 -2.12337e-02 1.55101e-02 -1.16911e-02 8.98136e-03 -6.97072e-03 5.42838e-03 -4.21283e-03 3.23473e-03 -2.43477e-03 1.76897e-03 -1.20995e-03 7.35090e-04 -3.26921e-04 -2.48902e-05 3.32267e-04 -6.00284e-04
6.07238e-14 -1.94280e-14 1.27366e-14 -8.13373e-15 5.93204e-15 -4.18302e-15 3.17575e-15 -2.30993e-15 1.73529e-15 -1.23213e-15 8.79348e-16 -5.52195e-16 3.15931e-16 -1.01011e-16 -7.58113e-17 2.31832e-16 -3.55525e-16 4.68828e-16 -5.59045e-16 6.58943e-16
1.20435e-01 -4.90711e-02 3.10396e-02 -2.10838e-02 1.48510e-02 -1.06416e-02 7.63722e-03 -5.40222e-03 3.68598e-03 -2.33489e-03 1.24985e-03 -3.64159e-04 -3.68676e-04 9.81974e-04 -1.50021e-03 1.94182e-03 -2.32084e-03 2.64819e-03 -2.93249e-03 3.18057e-03
-3.75453e-14 1.80190e-14 -1.08079e-14 7.78998e-15 -5.23476e-15 3.79566e-15 -2.51227e-15 1.69983e-15 -9.48242e-16 4.48391e-16 3.37455e-17 -3.88528e-16 7.13188e-16 -9.39041e-16 1.17337e-15 -1.34690e-15 1.50935e-15 -1.63637e-15 1.76094e-15 -1.85950e-15
-4.77153e-02 2.05276e-02 -1.36053e-02 9.36114e-03 -6.44073e-03 4.32373e-03 -2.73351e-03 1.50603e-03 -5.37853e-04 -2.39195e-04 8.71786e-04 -1.39287e-03 1.82633e-03 -2.18987e-03 2.49689e-03 -2.75768e-03 2.98029e-03 -3.17106e-03 3.33509e-03 -3.47651e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_45-46.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18217e-01 -5.68172e-04 -1.02683e-03 -1.48719e-03 -1.94832e-03 -2.41433e-03 -2.88694e-03 -3.36286e-03 -3.85091e-03 -4.35010e-03 -4.87179e-03 -5.41644e-03 -5.98908e-03 -6.57441e-03 -7.17499e-03 -7.78376e-03 -8.42167e-03 -9.08923e-03 -9.79756e-03 -1.05431e-02
-2.75494e-14 1.36797e-14 -5.79662e-15 3.57209e-15 -2.26131e-15 1.69818e-15 -1.24632e-15 9.93389e-16 -7.74702e-16 6.35734e-16 -5.10664e-16 4.23955e-16 -3.29308e-16 2.78499e-16 -2.23209e-16 1.86952e-16 -1.63406e-16 1.20835e-16 -8.64367e-17 4.89502e-17
-2.66845e-01 8.57828e-02 -4.69458e-02 2.98323e-02 -2.06680e-02 1.50712e-02 -1.13357e-02 8.68481e-03 -6.71771e-03 5.20899e-03 -4.02009e-03 3.06351e-03 -2.28163e-03 1.63088e-03 -1.08464e-03 6.21029e-04 -2.22423e-04 -1.20870e-04 4.20877e-04 -6.82156e-04
6.10639e-14 -1.90705e-14 1.24480e-14 -7.86003e-15 5.72376e-15 -4.01080e-15 3.01363e-15 -2.18323e-15 1.63262e-15 -1.14157e-15 7.78824e-16 -4.66185e-16 2.39645e-16 -2.67792e-17 -1.42305e-16 2.82078e-16 -4.09757e-16 5.28442e-16 -6.04788e-16 7.01950e-16
1.21234e-01 -4.82199e-02 3.00961e-02 -2.02473e-02 1.41343e-02 -1.00247e-02 7.09974e-03 -4.92806e-03 3.26312e-03 -1.95428e-03 9.04570e-04 -4.88476e-05 -6.58277e-04 1.24928e-03 -1.74802e-03 2.17243e-03 -2.53621e-03 2.84993e-03 -3.12195e-03 3.35896e-03
-3.77862e-14 1.77062e-14 -1.04122e-14 7.41184e-15 -4.89906e-15 3.51304e-15 -2.24250e-15 1.46192e-15 -7.41149e-16 2.41237e-16 2.21042e-16 -5.45311e-16 8.69324e-16 -1.09374e-15 1.29974e-15 -1.46863e-15 1.62742e-15 -1.73339e-15 1.86449e-15 -1.96651e-15
-4.78869e-02 2.00485e-02 -1.30211e-02 8.78626e-03 -5.90802e-03 3.83903e-03 -2.29421e-03 1.10729e-03 -1.74759e-04 -5.71100e-04 1.17634e-03 -1.67334e-03 2.08549e-03 -2.43007e-03 2.72014e-03 -2.96572e-03 3.17458e-03 -3.35292e-03 3.50564e-03 -3.63669e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_46-47.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18215e-01 -5.82953e-04 -1.05440e-03 -1.52626e-03 -2.00097e-03 -2.47803e-03 -2.96488e-03 -3.45227e-03 -3.95585e-03 -4.46837e-03 -5.00931e-03 -5.57099e-03 -6.16548e-03 -6.76778e-03 -7.38871e-03 -8.01582e-03 -8.67857e-03 -9.37054e-03 -1.01091e-02 -1.08838e-02
-2.77033e-14 1.35488e-14 -5.65345e-15 3.49883e-15 -2.21595e-15 1.66595e-15 -1.22518e-15 9.76611e-16 -7.63522e-16 6.23629e-16 -4.99912e-16 4.14712e-16 -3.33705e-16 2.75871e-16 -2.13613e-16 1.77494e-16 -1.47027e-16 1.07707e-16 -7.08325e-17 3.92041e-17
-2.68105e-01 8.43584e-02 -4.58666e-02 2.90880e-02 -2.01249e-02 1.46505e-02 -1.09955e-02 8.40124e-03 -6.47603e-03 4.99965e-03 -3.83644e-03 2.90058e-03 -2.13616e-03 1.49996e-03 -9.66055e-04 5.13299e-04 -1.23977e-04 -2.11115e-04 5.03994e-04 -7.58723e-04
6.13776e-14 -1.86936e-14 1.21315e-14 -7.58201e-15 5.50689e-15 -3.83356e-15 2.86900e-15 -2.04948e-15 1.52411e-15 -1.04578e-15 7.02600e-16 -3.88240e-16 1.64818e-16 3.39234e-17 -1.94108e-16 3.35749e-16 -4.57352e-16 5.84294e-16 -6.67101e-16 7.48019e-16
1.21821e-01 -4.72899e-02 2.91283e-02 -1.94083e-02 1.34229e-02 -9.41579e-03 6.57100e-03 -4.46278e-03 2.84899e-03 -1.58213e-03 5.67456e-04 2.58603e-04 -9.40308e-04 1.50931e-03 -1.98881e-03 2.39628e-03 -2.74502e-03 3.04532e-03 -3.30533e-03 3.53144e-03
-3.78922e-14 1.73275e-14 -9.97087e-15 7.01499e-15 -4.55050e-15 3.21400e-15 -1.98236e-15 1.24442e-15 -5.36653e-16 5.73025e-17 3.84490e-16 -6.91693e-16 9.92849e-16 -1.22083e-15 1.42200e-15 -1.57857e-15 1.74251e-15 -1.84606e-15 1.95625e-15 -2.04869e-15
-4.79174e-02 1.95051e-02 -1.24042e-02 8.19660e-03 -5.37027e-03 3.35464e-03 -1.85822e-03 7.13643e-04 1.82196e-04 -8.96230e-04 1.47375e-03 -1.94646e-03 2.33719e-03 -2.66280e-03 2.93595e-03 -3.16635e-03 3.36158e-03 -3.52755e-03 3.66904e-03 -3.78990e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_47-48.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18212e-01 -5.97612e-04 -1.08230e-03 -1.56513e-03 -2.05408e-03 -2.54157e-03 -3.04342e-03 -3.54142e-03 -4.06169e-03 -4.58677e-03 -5.14835e-03 -5.72652e-03 -6.34405e-03 -6.96192e-03 -7.60486e-03 -8.24921e-03 -8.93906e-03 -9.65473e-03 -1.04254e-02 -1.12291e-02
-2.78162e-14 1.34144e-14 -5.51355e-15 3.43936e-15 -2.17714e-15 1.63788e-15 -1.19992e-15 9.60616e-16 -7.41769e-16 6.12491e-16 -4.94866e-16 4.04927e-16 -3.30879e-16 2.77911e-16 -2.16642e-16 1.83799e-16 -1.40442e-16 1.06131e-16 -7.64140e-17 3.89728e-17
-2.69154e-01 8.29000e-02 -4.48047e-02 2.83645e-02 -1.95982e-02 1.42426e-02 -1.06654e-02 8.12597e-03 -6.24126e-03 4.79615e-03 -3.65777e-03 2.74185e-03 -1.99426e-03 1.37210e-03 -8.50048e-04 4.07806e-04 -2.74440e-05 -2.99646e-04 5.85702e-04 -8.34181e-04
6.16253e-14 -1.83078e-14 1.18218e-14 -7.34296e-15 5.29902e-15 -3.66692e-15 2.72267e-15 -1.91796e-15 1.41104e-15 -9.43635e-16 6.22249e-16 -3.11058e-16 1.09036e-16 1.00591e-16 -2.50082e-16 3.90733e-16 -5.04641e-16 6.13988e-16 -7.01730e-16 7.83279e-16
1.22197e-01 -4.62819e-02 2.81345e-02 -1.85633e-02 1.27127e-02 -8.81072e-03 6.04708e-03 -4.00261e-03 2.43999e-03 -1.21502e-03 2.35213e-04 5.61379e-04 -1.21787e-03 1.76505e-03 -2.22549e-03 2.61618e-03 -2.95006e-03 3.23710e-03 -3.48516e-03 3.70055e-03
-3.79489e-14 1.69000e-14 -9.52889e-15 6.66941e-15 -4.22800e-15 2.91635e-15 -1.72975e-15 9.99264e-16 -3.13712e-16 -1.21999e-16 5.52174e-16 -8.57770e-16 1.14093e-15 -1.34679e-15 1.55332e-15 -1.68353e-15 1.83951e-15 -1.93183e-15 2.03688e-15 -2.14162e-15
-4.78053e-02 1.88986e-02 -1.17556e-02 7.59226e-03 -4.82693e-03 2.86963e-03 -1.42448e-03 3.23981e-04 5.34080e-04 -1.21560e-03 1.76495e-03 -2.21308e-03 2.58222e-03 -2.88874e-03 3.14490e-03 -3.36012e-03 3.54167e-03 -3.69535e-03 3.82567e-03 -3.93630e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_48-49.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18210e-01 -6.12871e-04 -1.10922e-03 -1.60490e-03 -2.10580e-03 -2.60623e-03 -3.12016e-03 -3.63197e-03 -4.16551e-03 -4.70700e-03 -5.28580e-03 -5.88442e-03 -6.52111e-03 -7.15849e-03 -7.81910e-03 -8.48561e-03 -9.19845e-03 -9.94317e-03 -1.07415e-02 -1.15804e-02
-2.79138e-14 1.32773e-14 -5.37417e-15 3.38040e-15 -2.13926e-15 1.61801e-15 -1.17648e-15 9.41992e-16 -7.35163e-16 6.07766e-16 -4.88425e-16 4.02311e-16 -3.21950e-16 2.56636e-16 -2.01724e-16 1.66181e-16 -1.33412e-16 1.13367e-16 -8.27424e-17 5.50720e-17
-2.69985e-01 8.14195e-02 -4.37672e-02 2.76657e-02 -1.90911e-02 1.38502e-02 -1.03482e-02 7.86163e-03 -6.01599e-03 4.60101e-03 -3.48660e-03 2.58991e-03 -1.85856e-03 1.25000e-03 -7.39382e-04 3.07308e-04 6.43632e-05 -3.83744e-04 6.63124e-04 -9.05508e-04
6.17687e-14 -1.78702e-14 1.14931e-14 -7.06854e-15 5.08427e-15 -3.49987e-15 2.58739e-15 -1.80384e-15 1.30669e-15 -8.46108e-16 5.31977e-16 -2.37888e-16 3.43483e-17 1.67900e-16 -3.26809e-16 4.54975e-16 -5.51346e-16 6.58758e-16 -7.36024e-16 8.21382e-16
1.22355e-01 -4.52049e-02 2.71232e-02 -1.77188e-02 1.20086e-02 -8.21352e-03 5.53147e-03 -3.55072e-03 2.03904e-03 -8.55667e-04 -8.95664e-05 8.56971e-04 -1.48851e-03 2.01414e-03 -2.45576e-03 2.82989e-03 -3.14906e-03 3.42304e-03 -3.65941e-03 3.86420e-03
-3.78874e-14 1.64455e-14 -9.06936e-15 6.29045e-15 -3.89155e-15 2.63770e-15 -1.47362e-15 7.74665e-16 -1.04468e-16 -3.06586e-16 7.39186e-16 -1.00923e-15 1.28077e-15 -1.47716e-15 1.66804e-15 -1.80177e-15 1.94424e-15 -2.03451e-15 2.12874e-15 -2.19991e-15
-4.75469e-02 1.82347e-02 -1.10816e-02 6.97884e-03 -4.28272e-03 2.38805e-03 -9.96535e-04 -5.85507e-05 8.78047e-04 -1.52659e-03 2.04751e-03 -2.47093e-03 2.81842e-03 -3.10584e-03 3.34506e-03 -3.54515e-03 3.71314e-03 -3.85452e-03 3.97376e-03 -4.07435e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_49-50.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18207e-01 -6.28247e-04 -1.13577e-03 -1.64483e-03 -2.15694e-03 -2.67107e-03 -3.19614e-03 -3.72264e-03 -4.26851e-03 -4.82768e-03 -5.42293e-03 -6.04333e-03 -6.69798e-03 -7.35562e-03 -8.03331e-03 -8.72280e-03 -9.45899e-03 -1.02334e-02 -1.10597e-02 -1.19348e-02
-2.80159e-14 1.31434e-14 -5.24804e-15 3.31700e-15 -2.10454e-15 1.59598e-15 -1.15997e-15 9.39260e-16 -7.22078e-16 6.02223e-16 -4.83970e-16 3.99958e-16 -3.18141e-16 2.52789e-16 -2.01565e-16 1.63948e-16 -1.15152e-16 1.04979e-16 -7.20906e-17 4.45745e-17
-2.70597e-01 7.99190e-02 -4.27531e-02 2.69895e-02 -1.86016e-02 1.34717e-02 -1.00424e-02 7.60686e-03 -5.79895e-03 4.41308e-03 -3.32183e-03 2.44365e-03 -1.72795e-03 1.13247e-03 -6.32810e-04 2.10495e-04 1.52778e-04 -4.64643e-04 7.37655e-04 -9.74161e-04
6.18735e-14 -1.74635e-14 1.11680e-14 -6.80104e-15 4.89244e-15 -3.32199e-15 2.46538e-15 -1.68931e-15 1.19624e-15 -7.46482e-16 4.45678e-16 -1.64184e-16 -3.34883e-17 2.33494e-16 -3.80563e-16 5.15125e-16 -6.13114e-16 7.19599e-16 -7.96097e-16 8.58823e-16
1.22291e-01 -4.40620e-02 2.60960e-02 -1.68746e-02 1.13101e-02 -7.62345e-03 5.02341e-03 -3.10636e-03 1.64545e-03 -5.03445e-04 -4.07472e-04 1.14596e-03 -1.75280e-03 2.25711e-03 -2.68012e-03 3.03788e-03 -3.34260e-03 3.60361e-03 -3.82838e-03 4.02275e-03
-3.77438e-14 1.59816e-14 -8.62396e-15 5.89721e-15 -3.55028e-15 2.33723e-15 -1.21285e-15 5.56323e-16 1.00085e-16 -4.90113e-16 8.89924e-16 -1.15334e-15 1.41749e-15 -1.60391e-15 1.78259e-15 -1.91386e-15 2.04993e-15 -2.13930e-15 2.22617e-15 -2.27790e-15
-4.71376e-02 1.75149e-02 -1.03836e-02 6.35696e-03 -3.73759e-03 1.90941e-03 -5.73616e-04 -4.34882e-04 1.21515e-03 -1.83034e-03 2.32264e-03 -2.72126e-03 3.04712e-03 -3.31549e-03 3.53782e-03 -3.72286e-03 3.87737e-03 -4.00667e-03 4.11490e-03 -4.20548e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_5-6.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18283e-01 -1.65063e-04 -3.00227e-04 -4.30407e-04 -5.67806e-04 -6.96878e-04 -8.36585e-04 -9.66279e-04 -1.10742e-03 -1.23864e-03 -1.38115e-03 -1.51494e-03 -1.65934e-03 -1.79581e-03 -1.94268e-03 -2.08179e-03 -2.23282e-03 -2.37518e-03 -2.53073e-03 -2.67726e-03
-7.70493e-15 6.78024e-15 -5.84299e-15 4.94666e-15 -4.09232e-15 3.40049e-15 -2.82546e-15 2.36029e-15 -1.98111e-15 1.66596e-15 -1.40896e-15 1.18445e-15 -1.00365e-15 8.51662e-16 -7.15164e-16 6.00311e-16 -5.07199e-16 4.15119e-16 -3.38078e-16 2.73647e-16
-6.73216e-02 4.35376e-02 -3.68033e-02 3.11682e-02 -2.63915e-02 2.23882e-02 -1.90462e-02 1.62520e-02 -1.39051e-02 1.19221e-02 -1.02353e-02 8.79069e-03 -7.54531e-03 6.46481e-03 -5.52165e-03 4.69377e-03 -3.96331e-03 3.31561e-03 -2.73865e-03 2.22263e-03
1.13764e-14 -6.55367e-15 5.77134e-15 -5.07141e-15 4.51198e-15 -3.99142e-15 3.52263e-15 -3.10300e-15 2.73627e-15 -2.41129e-15 2.11841e-15 -1.84540e-15 1.61694e-15 -1.40545e-15 1.22704e-15 -1.06533e-15 9.06430e-16 -7.63195e-16 6.41346e-16 -5.29708e-16
1.02113e-02 -7.45483e-03 7.33217e-03 -7.12028e-03 6.77956e-03 -6.35348e-03 5.88299e-03 -5.39748e-03 4.91617e-03 -4.45102e-03 4.00888e-03 -3.59312e-03 3.20504e-03 -2.84465e-03 2.51101e-03 -2.20268e-03 1.91814e-03 -1.65574e-03 1.41371e-03 -1.19041e-03
-4.06490e-16 1.22999e-15 -1.32840e-15 1.45602e-15 -1.46566e-15 1.44694e-15 -1.39370e-15 1.33654e-15 -1.24972e-15 1.16696e-15 -1.06881e-15 9.81375e-16 -8.92787e-16 8.02790e-16 -7.22410e-16 6.41005e-16 -5.69743e-16 4.92549e-16 -4.30925e-16 3.70593e-16
-1.60918e-03 1.11687e-03 -1.13105e-03 1.15748e-03 -1.16955e-03 1.16364e-03 -1.14120e-03 1.10518e-03 -1.05860e-03 1.00421e-03 -9.44476e-04 8.81428e-04 -8.16555e-04 7.51102e-04 -6.86119e-04 6.22261e-04 -5.59972e-04 4.99706e-04 -4.41746e-04 3.86150e-04


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_50-51.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18205e-01 -6.43133e-04 -1.16279e-03 -1.68381e-03 -2.20866e-03 -2.73466e-03 -3.27271e-03 -3.81178e-03 -4.37234e-03 -4.94696e-03 -5.56136e-03 -6.20124e-03 -6.87628e-03 -7.55131e-03 -8.24883e-03 -8.95917e-03 -9.72179e-03 -1.05238e-02 -1.13811e-02 -1.22909e-02
-2.80804e-14 1.30046e-14 -5.12252e-15 3.28052e-15 -2.06408e-15 1.57938e-15 -1.13699e-15 9.26109e-16 -7.09901e-16 5.85086e-16 -4.77714e-16 3.95755e-16 -3.10054e-16 2.50291e-16 -2.08591e-16 1.64067e-16 -1.22549e-16 9.51663e-17 -6.05944e-17 3.53013e-17
-2.70988e-01 7.84022e-02 -4.17627e-02 2.63354e-02 -1.81292e-02 1.31071e-02 -9.74811e-03 7.36217e-03 -5.59087e-03 4.23325e-03 -3.16453e-03 2.30430e-03 -1.60380e-03 1.02113e-03 -5.32125e-04 1.19380e-04 2.35723e-04 -5.40218e-04 8.06882e-04 -1.03763e-03
6.18829e-14 -1.70109e-14 1.08609e-14 -6.56532e-15 4.70532e-15 -3.15775e-15 2.32080e-15 -1.57153e-15 1.09392e-15 -6.58345e-16 3.76489e-16 -1.07070e-16 -9.41999e-17 2.85563e-16 -4.22978e-16 5.73412e-16 -6.70639e-16 7.66500e-16 -8.25875e-16 8.83491e-16
1.21998e-01 -4.28561e-02 2.50541e-02 -1.60309e-02 1.06164e-02 -7.03961e-03 4.52193e-03 -2.66857e-03 1.25828e-03 -1.57434e-04 -7.19398e-04 1.42918e-03 -2.01152e-03 2.49470e-03 -2.89930e-03 3.24084e-03 -3.53118e-03 3.77948e-03 -3.99280e-03 4.17684e-03
-3.75213e-14 1.54917e-14 -8.15603e-15 5.49278e-15 -3.19876e-15 2.05684e-15 -9.55231e-16 3.44520e-16 2.80261e-16 -6.70380e-16 1.05336e-15 -1.29552e-15 1.54960e-15 -1.71234e-15 1.89480e-15 -2.02145e-15 2.13950e-15 -2.22187e-15 2.30102e-15 -2.36601e-15
-4.65729e-02 1.67414e-02 -9.66407e-03 5.72806e-03 -3.19240e-03 1.43424e-03 -1.56046e-04 -8.04807e-04 1.54525e-03 -2.12676e-03 2.59027e-03 -2.96404e-03 3.26823e-03 -3.51758e-03 3.72311e-03 -3.89321e-03 4.03433e-03 -4.15155e-03 4.24896e-03 -4.32971e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_51-52.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18202e-01 -6.57574e-04 -1.19005e-03 -1.72195e-03 -2.26063e-03 -2.79707e-03 -3.34948e-03 -3.89954e-03 -4.47641e-03 -5.06493e-03 -5.70072e-03 -6.35789e-03 -7.05539e-03 -7.74539e-03 -8.46500e-03 -9.19431e-03 -9.98625e-03 -1.08135e-02 -1.17050e-02 -1.26475e-02
-2.81194e-14 1.28613e-14 -5.01443e-15 3.22625e-15 -2.03695e-15 1.55798e-15 -1.12598e-15 9.13476e-16 -7.01459e-16 5.77848e-16 -4.76922e-16 3.90611e-16 -2.94053e-16 2.49414e-16 -2.04542e-16 1.60425e-16 -1.29249e-16 9.77005e-17 -4.71342e-17 3.87664e-17
-2.71153e-01 7.68725e-02 -4.07960e-02 2.57023e-02 -1.76729e-02 1.27552e-02 -9.46449e-03 7.12662e-03 -5.39080e-03 4.06055e-03 -3.01371e-03 2.17089e-03 -1.48517e-03 9.14943e-04 -4.36278e-04 3.27689e-05 3.14304e-04 -6.11630e-04 8.72174e-04 -1.09725e-03
6.17563e-14 -1.65915e-14 1.05425e-14 -6.30494e-15 4.52352e-15 -3.00619e-15 2.18266e-15 -1.45395e-15 1.00319e-15 -5.78405e-16 3.05143e-16 -2.16576e-17 -1.70804e-16 3.48219e-16 -4.85701e-16 6.12082e-16 -7.01415e-16 8.14062e-16 -8.57074e-16 9.28171e-16
1.21469e-01 -4.15909e-02 2.40000e-02 -1.51885e-02 9.92801e-03 -6.46224e-03 4.02723e-03 -2.23756e-03 8.77751e-04 1.82122e-04 -1.02505e-03 1.70633e-03 -2.26436e-03 2.72658e-03 -3.11291e-03 3.43842e-03 -3.71456e-03 3.95012e-03 -4.15214e-03 4.32601e-03
-3.70983e-14 1.49611e-14 -7.66970e-15 5.11610e-15 -2.87588e-15 1.76244e-15 -7.20382e-16 1.29493e-16 4.72176e-16 -8.49097e-16 1.21378e-15 -1.44239e-15 1.68570e-15 -1.84327e-15 2.00345e-15 -2.12728e-15 2.21849e-15 -2.30366e-15 2.37610e-15 -2.43824e-15
-4.58473e-02 1.59164e-02 -8.92497e-03 5.09346e-03 -2.64785e-03 9.62833e-04 2.56101e-04 -1.16842e-03 1.86855e-03 -2.41614e-03 2.85075e-03 -3.19964e-03 3.48223e-03 -3.71266e-03 3.90147e-03 -4.05670e-03 4.18459e-03 -4.28995e-03 4.37656e-03 -4.44759e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_52-53.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18200e-01 -6.72519e-04 -1.21618e-03 -1.76068e-03 -2.31095e-03 -2.86005e-03 -3.42406e-03 -3.98792e-03 -4.57766e-03 -5.18435e-03 -5.83687e-03 -6.51664e-03 -7.23096e-03 -7.94046e-03 -8.67818e-03 -9.43015e-03 -1.02491e-02 -1.11043e-02 -1.20278e-02 -1.30064e-02
-2.81318e-14 1.27244e-14 -4.89939e-15 3.17765e-15 -2.01061e-15 1.54521e-15 -1.11697e-15 9.01220e-16 -6.93639e-16 5.75285e-16 -4.69139e-16 3.86222e-16 -2.98333e-16 2.44198e-16 -1.92120e-16 1.57501e-16 -1.34617e-16 1.10620e-16 -5.12699e-17 2.45208e-17
-2.71084e-01 7.53342e-02 -3.98532e-02 2.50888e-02 -1.72313e-02 1.24148e-02 -9.19030e-03 6.89908e-03 -5.19773e-03 3.89404e-03 -2.86844e-03 2.04237e-03 -1.37074e-03 8.12425e-04 -3.43543e-04 -5.11621e-05 3.90654e-04 -6.80911e-04 9.35275e-04 -1.15462e-03
6.16303e-14 -1.61109e-14 1.02180e-14 -6.05015e-15 4.33874e-15 -2.83558e-15 2.05989e-15 -1.34359e-15 9.07249e-16 -4.96342e-16 2.31742e-16 5.79507e-17 -2.32879e-16 4.09723e-16 -5.35733e-16 6.49770e-16 -7.40748e-16 8.43788e-16 -9.13285e-16 9.68956e-16
1.20697e-01 -4.02703e-02 2.29358e-02 -1.43481e-02 9.24499e-03 -5.89117e-03 3.53904e-03 -1.81299e-03 5.03520e-04 5.15578e-04 -1.32485e-03 1.97786e-03 -2.51184e-03 2.95337e-03 -3.32167e-03 3.63127e-03 -3.89334e-03 4.11640e-03 -4.30709e-03 4.47077e-03
-3.66392e-14 1.43616e-14 -7.18040e-15 4.71349e-15 -2.54405e-15 1.50468e-15 -4.71346e-16 -8.44020e-17 6.68818e-16 -1.01569e-15 1.36438e-15 -1.58298e-15 1.81295e-15 -1.95988e-15 2.10623e-15 -2.20686e-15 2.31988e-15 -2.39770e-15 2.45741e-15 -2.51973e-15
-4.49579e-02 1.50444e-02 -8.17025e-03 4.45622e-03 -2.10646e-03 4.97419e-04 6.60773e-04 -1.52374e-03 2.18312e-03 -2.69656e-03 3.10219e-03 -3.42622e-03 3.68723e-03 -3.89878e-03 4.07099e-03 -4.21149e-03 4.32615e-03 -4.41968e-03 4.49571e-03 -4.55709e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_53-54.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18198e-01 -6.87559e-04 -1.24154e-03 -1.79930e-03 -2.35988e-03 -2.92283e-03 -3.49677e-03 -4.07585e-03 -4.67706e-03 -5.30301e-03 -5.97153e-03 -6.67442e-03 -7.40420e-03 -8.13449e-03 -8.88792e-03 -9.66601e-03 -1.05085e-02 -1.13955e-02 -1.23475e-02 -1.33659e-02
-2.81395e-14 1.25748e-14 -4.79323e-15 3.13545e-15 -1.98500e-15 1.52365e-15 -1.10934e-15 8.91483e-16 -6.92674e-16 5.71288e-16 -4.58324e-16 3.83576e-16 -2.96566e-16 2.34447e-16 -1.78149e-16 1.60822e-16 -1.22388e-16 1.05586e-16 -5.97984e-17 1.39050e-17
-2.70776e-01 7.37944e-02 -3.89373e-02 2.44973e-02 -1.68068e-02 1.20886e-02 -8.92832e-03 6.68240e-03 -5.01450e-03 3.73661e-03 -2.73172e-03 1.92206e-03 -1.26432e-03 7.17802e-04 -2.58604e-04 -1.27409e-04 4.59339e-04 -7.42829e-04 9.91283e-04 -1.20504e-03
6.14228e-14 -1.56463e-14 9.91365e-15 -5.81646e-15 4.15270e-15 -2.68432e-15 1.92750e-15 -1.23218e-15 8.08496e-16 -4.06987e-16 1.50502e-16 1.17095e-16 -2.91253e-16 4.59720e-16 -5.84176e-16 7.01247e-16 -7.84041e-16 8.88611e-16 -9.67995e-16 1.01257e-15
1.19673e-01 -3.88996e-02 2.18645e-02 -1.35113e-02 8.56831e-03 -5.32713e-03 3.05793e-03 -1.39535e-03 1.35973e-04 8.42583e-04 -1.61840e-03 2.24336e-03 -2.75344e-03 3.17440e-03 -3.52484e-03 3.81878e-03 -4.06691e-03 4.27753e-03 -4.45720e-03 4.61090e-03
-3.61115e-14 1.37672e-14 -6.67408e-15 4.34059e-15 -2.20362e-15 1.22400e-15 -2.23674e-16 -3.02565e-16 8.45176e-16 -1.16864e-15 1.51966e-15 -1.72155e-15 1.93450e-15 -2.07286e-15 2.19963e-15 -2.30125e-15 2.40206e-15 -2.47551e-15 2.54486e-15 -2.57462e-15
-4.39010e-02 1.41292e-02 -7.40333e-03 3.81877e-03 -1.57002e-03 3.94025e-05 1.05681e-03 -1.86979e-03 2.48810e-03 -2.96726e-03 3.34387e-03 -3.64303e-03 3.88256e-03 -4.07534e-03 4.23100e-03 -4.35687e-03 4.45857e-03 -4.54039e-03 4.60585e-03 -4.65775e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_54-55.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18195e-01 -7.01313e-04 -1.26766e-03 -1.83563e-03 -2.40962e-03 -2.98230e-03 -3.57022e-03 -4.15956e-03 -4.77716e-03 -5.41708e-03 -6.10715e-03 -6.82700e-03 -7.57780e-03 -8.32215e-03 -9.09788e-03 -9.89538e-03 -1.07684e-02 -1.16800e-02 -1.26681e-02 -1.37181e-02
-2.81523e-14 1.24302e-14 -4.68754e-15 3.09833e-15 -1.95933e-15 1.50539e-15 -1.09319e-15 8.84217e-16 -6.88108e-16 5.68620e-16 -4.43133e-16 3.79949e-16 -2.92348e-16 2.25392e-16 -1.93126e-16 1.54935e-16 -1.17381e-16 9.81353e-17 -5.67110e-17 3.41910e-17
-2.70220e-01 7.22571e-02 -3.80468e-02 2.39245e-02 -1.63956e-02 1.17722e-02 -8.67400e-03 6.47177e-03 -4.83611e-03 3.58302e-03 -2.59809e-03 1.80417e-03 -1.15970e-03 6.24535e-04 -1.74619e-04 -2.03163e-04 5.27956e-04 -8.04866e-04 1.04771e-03 -1.25620e-03
6.11086e-14 -1.51780e-14 9.60453e-15 -5.56246e-15 3.96943e-15 -2.53378e-15 1.79352e-15 -1.12577e-15 7.10033e-16 -3.04661e-16 6.90347e-17 1.79305e-16 -3.42248e-16 5.14484e-16 -6.40243e-16 7.54276e-16 -8.27917e-16 9.18778e-16 -9.95654e-16 1.04453e-15
1.18391e-01 -3.74840e-02 2.07887e-02 -1.26791e-02 7.89815e-03 -4.76992e-03 2.58348e-03 -9.84068e-04 -2.25543e-04 1.16389e-03 -1.90658e-03 2.50374e-03 -2.99021e-03 3.39089e-03 -3.72365e-03 4.00206e-03 -4.23655e-03 4.43499e-03 -4.60368e-03 4.74755e-03
-3.53853e-14 1.31926e-14 -6.17520e-15 3.94462e-15 -1.87567e-15 9.43861e-16 1.72257e-17 -5.27322e-16 1.02639e-15 -1.34106e-15 1.65848e-15 -1.85010e-15 2.03764e-15 -2.15984e-15 2.30941e-15 -2.39445e-15 2.47882e-15 -2.54253e-15 2.60266e-15 -2.62595e-15
-4.26736e-02 1.31750e-02 -6.62701e-03 3.18272e-03 -1.03938e-03 -4.10843e-04 1.44417e-03 -2.20677e-03 2.78388e-03 -3.22876e-03 3.57643e-03 -3.85087e-03 4.06903e-03 -4.24322e-03 4.38259e-03 -4.49397e-03 4.58275e-03 -4.65311e-03 4.70825e-03 -4.75077e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_55-56.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18193e-01 -7.15236e-04 -1.29241e-03 -1.87181e-03 -2.45704e-03 -3.04126e-03 -3.64060e-03 -4.24232e-03 -4.87354e-03 -5.53010e-03 -6.23843e-03 -6.97806e-03 -7.74588e-03 -8.50726e-03 -9.30159e-03 -1.01222e-02 -1.10218e-02 -1.19614e-02 -1.29814e-02 -1.40668e-02
-2.80932e-14 1.22850e-14 -4.59998e-15 3.07637e-15 -1.93184e-15 1.50163e-15 -1.07664e-15 8.72867e-16 -6.75191e-16 5.53875e-16 -4.45898e-16 3.80076e-16 -2.97364e-16 2.36473e-16 -1.94835e-16 1.45944e-16 -1.16015e-16 9.77689e-17 -5.21391e-17 3.77759e-17
-2.69412e-01 7.07319e-02 -3.71864e-02 2.33742e-02 -1.60017e-02 1.14702e-02 -8.43198e-03 6.27211e-03 -4.66774e-03 3.43872e-03 -2.47320e-03 1.69457e-03 -1.06299e-03 5.38889e-04 -9.79801e-05 -2.71683e-04 5.89535e-04 -8.60137e-04 1.09745e-03 -1.30061e-03
6.06994e-14 -1.46846e-14 9.28624e-15 -5.32872e-15 3.78570e-15 -2.39768e-15 1.68172e-15 -1.01374e-15 6.19951e-16 -2.29425e-16 -1.29567e-17 2.35979e-16 -3.99554e-16 5.69315e-16 -6.91253e-16 7.92569e-16 -8.66292e-16 9.48879e-16 -1.01801e-15 1.07382e-15
1.16846e-01 -3.60314e-02 1.97134e-02 -1.18548e-02 7.23742e-03 -4.22225e-03 2.11835e-03 -5.81783e-04 -5.78392e-04 1.47683e-03 -2.18667e-03 2.75633e-03 -3.21940e-03 3.59996e-03 -3.91532e-03 4.17844e-03 -4.39930e-03 4.58571e-03 -4.74364e-03 4.87782e-03
-3.45735e-14 1.24789e-14 -5.68988e-15 3.55054e-15 -1.55470e-15 6.80568e-16 2.47007e-16 -7.13951e-16 1.20296e-15 -1.48689e-15 1.78060e-15 -1.96295e-15 2.15171e-15 -2.26984e-15 2.40353e-15 -2.48844e-15 2.55970e-15 -2.60841e-15 2.67466e-15 -2.70243e-15
-4.12755e-02 1.21876e-02 -5.84564e-03 2.55120e-03 -5.16990e-04 -8.51288e-04 1.82109e-03 -2.53309e-03 3.06900e-03 -3.47971e-03 3.79862e-03 -4.04854e-03 4.24559e-03 -4.40140e-03 4.52460e-03 -4.62181e-03 4.69797e-03 -4.75696e-03 4.80195e-03 -4.83533e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_56-57.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18191e-01 -7.28114e-04 -1.31712e-03 -1.90578e-03 -2.50397e-03 -3.09704e-03 -3.70980e-03 -4.32108e-03 -4.96834e-03 -5.63818e-03 -6.36777e-03 -7.12300e-03 -7.91071e-03 -8.68497e-03 -9.50132e-03 -1.03410e-02 -1.12706e-02 -1.22335e-02 -1.32896e-02 -1.44049e-02
-2.80108e-14 1.21444e-14 -4.51260e-15 3.04362e-15 -1.90882e-15 1.49124e-15 -1.07106e-15 8.69343e-16 -6.72621e-16 5.46992e-16 -4.50000e-16 3.83726e-16 -2.85872e-16 2.26698e-16 -1.95885e-16 1.67565e-16 -1.12293e-16 7.86258e-17 -4.54419e-17 2.53453e-17
-2.68344e-01 6.92244e-02 -3.63555e-02 2.28443e-02 -1.56226e-02 1.11796e-02 -8.19921e-03 6.08008e-03 -4.50576e-03 3.29982e-03 -2.35294e-03 1.58899e-03 -9.69737e-04 4.56290e-04 -2.40324e-05 -3.38053e-04 6.49218e-04 -9.13745e-04 1.14588e-03 -1.34394e-03
6.02028e-14 -1.42131e-14 8.94895e-15 -5.10046e-15 3.61289e-15 -2.24124e-15 1.55984e-15 -9.07407e-16 5.42296e-16 -1.62437e-16 -5.88998e-17 3.12784e-16 -4.54709e-16 6.08388e-16 -7.41330e-16 8.43737e-16 -8.96579e-16 1.00550e-15 -1.06754e-15 1.11592e-15
1.15036e-01 -3.45490e-02 1.86418e-02 -1.10399e-02 6.58687e-03 -3.68449e-03 1.66264e-03 -1.88415e-04 -9.22797e-04 1.78177e-03 -2.45912e-03 3.00160e-03 -3.44159e-03 3.80235e-03 -4.10044e-03 4.34849e-03 -4.55610e-03 4.73057e-03 -4.87786e-03 5.00248e-03
-3.36749e-14 1.18423e-14 -5.16152e-15 3.16082e-15 -1.22911e-15 4.03806e-16 4.73528e-16 -9.14428e-16 1.38592e-15 -1.63866e-15 1.91651e-15 -2.09134e-15 2.26123e-15 -2.37444e-15 2.49286e-15 -2.55446e-15 2.62650e-15 -2.68420e-15 2.74832e-15 -2.76707e-15
-3.97088e-02 1.11730e-02 -5.06330e-03 1.92692e-03 -4.76449e-06 -1.28049e-03 2.18645e-03 -2.84786e-03 3.34273e-03 -3.71952e-03 4.00995e-03 -4.23563e-03 4.41182e-03 -4.54956e-03 4.65696e-03 -4.74012e-03 4.80387e-03 -4.85186e-03 4.88688e-03 -4.91131e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_57-58.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18189e-01 -7.42379e-04 -1.33814e-03 -1.94152e-03 -2.54529e-03 -3.15438e-03 -3.77186e-03 -4.40099e-03 -5.05440e-03 -5.74748e-03 -6.48681e-03 -7.26836e-03 -8.06314e-03 -8.86197e-03 -9.68718e-03 -1.05589e-02 -1.15041e-02 -1.25037e-02 -1.35801e-02 -1.47395e-02
-2.79408e-14 1.20087e-14 -4.43628e-15 3.01202e-15 -1.89101e-15 1.48184e-15 -1.06353e-15 8.63143e-16 -6.68270e-16 5.41486e-16 -4.40342e-16 3.81228e-16 -2.79184e-16 2.33598e-16 -1.96523e-16 1.60511e-16 -1.13741e-16 8.87687e-17 -5.48849e-17 3.40169e-17
-2.67016e-01 6.77455e-02 -3.55596e-02 2.23399e-02 -1.52635e-02 1.09060e-02 -7.98153e-03 5.90189e-03 -4.35675e-03 3.17322e-03 -2.24451e-03 1.49489e-03 -8.87624e-04 3.84590e-04 3.91548e-05 -3.93637e-04 6.98368e-04 -9.56925e-04 1.18388e-03 -1.37680e-03
5.96482e-14 -1.37218e-14 8.66809e-15 -4.87100e-15 3.43183e-15 -2.09775e-15 1.43276e-15 -8.16366e-16 4.53076e-16 -8.81250e-17 -1.39711e-16 3.70562e-16 -5.01640e-16 6.44877e-16 -7.63777e-16 8.79406e-16 -9.50943e-16 1.04565e-15 -1.10481e-15 1.14330e-15
1.12961e-01 -3.30449e-02 1.75782e-02 -1.02374e-02 5.94882e-03 -3.15866e-03 1.21822e-03 1.94277e-04 -1.25707e-03 2.07703e-03 -2.72234e-03 3.23801e-03 -3.65522e-03 3.99645e-03 -4.27766e-03 4.51083e-03 -4.70527e-03 4.86815e-03 -5.00499e-03 5.12022e-03
-3.25743e-14 1.11737e-14 -4.63871e-15 2.77962e-15 -8.99340e-16 1.46999e-16 6.95031e-16 -1.08707e-15 1.54181e-15 -1.78400e-15 2.05026e-15 -2.19229e-15 2.37027e-15 -2.46053e-15 2.56201e-15 -2.63097e-15 2.71115e-15 -2.73899e-15 2.79389e-15 -2.81025e-15
-3.79777e-02 1.01381e-02 -4.28438e-03 1.31286e-03 4.95085e-04 -1.69672e-03 2.53881e-03 -3.14988e-03 3.60406e-03 -3.94730e-03 4.20964e-03 -4.41150e-03 4.56724e-03 -4.68720e-03 4.77909e-03 -4.84869e-03 4.90030e-03 -4.93745e-03 4.96287e-03 -4.97861e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_58-59.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18186e-01 -7.52890e-04 -1.36222e-03 -1.97040e-03 -2.59007e-03 -3.20261e-03 -3.83740e-03 -4.46973e-03 -5.14405e-03 -5.84332e-03 -6.60901e-03 -7.39779e-03 -8.21751e-03 -9.02065e-03 -9.87445e-03 -1.07563e-02 -1.17379e-02 -1.27505e-02 -1.38698e-02 -1.50480e-02
-2.78462e-14 1.18735e-14 -4.36292e-15 2.99811e-15 -1.88327e-15 1.47166e-15 -1.04682e-15 8.62607e-16 -6.63847e-16 5.29904e-16 -4.20797e-16 3.62053e-16 -2.79986e-16 2.43456e-16 -1.97415e-16 1.33724e-16 -1.08878e-16 9.60825e-17 -5.55612e-17 3.36078e-17
-2.65426e-01 6.63008e-02 -3.47977e-02 2.18588e-02 -1.49220e-02 1.06465e-02 -7.77568e-03 5.73393e-03 -4.21680e-03 3.05476e-03 -2.14353e-03 1.40767e-03 -8.11945e-04 3.18964e-04 9.66493e-05 -4.43949e-04 7.42326e-04 -9.95195e-04 1.21726e-03 -1.40514e-03
5.89939e-14 -1.32344e-14 8.36478e-15 -4.65173e-15 3.25665e-15 -1.95558e-15 1.32198e-15 -7.20082e-16 3.56958e-16 4.24708e-18 -2.01949e-16 4.43456e-16 -5.65409e-16 6.94556e-16 -8.10374e-16 9.32885e-16 -9.89340e-16 1.06468e-15 -1.13845e-15 1.17286e-15
1.10623e-01 -3.15261e-02 1.65249e-02 -9.44747e-03 5.32260e-03 -2.64360e-03 7.83537e-04 5.68126e-04 -1.58327e-03 2.36491e-03 -2.97874e-03 3.46813e-03 -3.86307e-03 4.18515e-03 -4.44978e-03 4.66852e-03 -4.85017e-03 5.00159e-03 -5.12828e-03 5.23438e-03
-3.15049e-14 1.04652e-14 -4.16678e-15 2.39500e-15 -6.09136e-16 -1.02181e-16 9.04124e-16 -1.28579e-15 1.70979e-15 -1.93415e-15 2.17623e-15 -2.31837e-15 2.46448e-15 -2.54961e-15 2.65751e-15 -2.70735e-15 2.77915e-15 -2.81439e-15 2.85527e-15 -2.87037e-15
-3.60893e-02 9.08931e-03 -3.51237e-03 7.10934e-04 9.81499e-04 -2.09943e-03 2.87801e-03 -3.43922e-03 3.85325e-03 -4.16351e-03 4.39829e-03 -4.57677e-03 4.71251e-03 -4.81522e-03 4.89197e-03 -4.94824e-03 4.98818e-03 -5.01490e-03 5.03092e-03 -5.03827e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_59-60.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18185e-01 -7.64347e-04 -1.38260e-03 -2.00016e-03 -2.62909e-03 -3.25104e-03 -3.89529e-03 -4.53807e-03 -5.22411e-03 -5.93801e-03 -6.71967e-03 -7.52442e-03 -8.35780e-03 -9.17511e-03 -1.00455e-02 -1.09483e-02 -1.19529e-02 -1.29899e-02 -1.41375e-02 -1.53462e-02
-2.77255e-14 1.17273e-14 -4.29206e-15 2.97448e-15 -1.86230e-15 1.46170e-15 -1.03998e-15 8.41124e-16 -6.62834e-16 5.43967e-16 -4.26561e-16 3.59236e-16 -2.76261e-16 2.28491e-16 -2.00946e-16 1.44593e-16 -9.17997e-17 8.93160e-17 -4.90234e-17 2.92004e-17
-2.63577e-01 6.48978e-02 -3.40712e-02 2.14016e-02 -1.45983e-02 1.04014e-02 -7.58205e-03 5.57659e-03 -4.08628e-03 2.94478e-03 -2.05025e-03 1.32764e-03 -7.42869e-04 2.59514e-04 1.48149e-04 -4.88590e-04 7.81023e-04 -1.02835e-03 1.24573e-03 -1.42881e-03
5.82296e-14 -1.27851e-14 8.06863e-15 -4.42775e-15 3.10577e-15 -1.82358e-15 1.22635e-15 -6.22227e-16 2.89907e-16 8.34489e-17 -2.78962e-16 4.98826e-16 -6.32999e-16 7.62666e-16 -8.59937e-16 9.73092e-16 -1.03631e-15 1.10567e-15 -1.15371e-15 1.19041e-15
1.08031e-01 -3.00020e-02 1.54867e-02 -8.67364e-03 4.71132e-03 -2.14218e-03 3.61362e-04 9.30427e-04 -1.89875e-03 2.64275e-03 -3.22572e-03 3.68934e-03 -4.06239e-03 4.36582e-03 -4.61423e-03 4.81872e-03 -4.98793e-03 5.12827e-03 -5.24500e-03 5.34217e-03
-3.02564e-14 9.80222e-15 -3.69008e-15 2.02952e-15 -3.19207e-16 -3.53112e-16 1.11045e-15 -1.45455e-15 1.86968e-15 -2.06500e-15 2.29934e-15 -2.42688e-15 2.57094e-15 -2.64140e-15 2.73135e-15 -2.77211e-15 2.84630e-15 -2.85198e-15 2.88778e-15 -2.91210e-15
-3.40557e-02 8.03541e-03 -2.75292e-03 1.25405e-04 1.45090e-03 -2.48541e-03 3.20106e-03 -3.71309e-03 4.08762e-03 -4.36549e-03 4.57326e-03 -4.72896e-03 4.84515e-03 -4.93094e-03 4.99310e-03 -5.03647e-03 5.06495e-03 -5.08157e-03 5.08856e-03 -5.08779e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_6-7.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18282e-01 -1.70842e-04 -3.10471e-04 -4.45281e-04 -5.87311e-04 -7.21177e-04 -8.65363e-04 -9.99997e-04 -1.14549e-03 -1.28215e-03 -1.42901e-03 -1.56845e-03 -1.71704e-03 -1.85937e-03 -2.01091e-03 -2.15620e-03 -2.31207e-03 -2.46052e-03 -2.62165e-03 -2.77464e-03
-8.71696e-15 7.55499e-15 -6.43357e-15 5.35077e-15 -4.39053e-15 3.60709e-15 -2.97632e-15 2.47028e-15 -2.06051e-15 1.72259e-15 -1.45146e-15 1.22383e-15 -1.03762e-15 8.77708e-16 -7.35907e-16 6.19602e-16 -5.17057e-16 4.32958e-16 -3.55944e-16 2.97465e-16
-7.66510e-02 4.89452e-02 -4.09599e-02 3.43934e-02 -2.89138e-02 2.43817e-02 -2.06409e-02 1.75437e-02 -1.49642e-02 1.28007e-02 -1.09720e-02 9.41442e-03 -8.07796e-03 6.92320e-03 -5.91882e-03 5.03981e-03 -4.26617e-03 3.58176e-03 -2.97331e-03 2.42991e-03
1.32372e-14 -7.60850e-15 6.68331e-15 -5.86148e-15 5.18459e-15 -4.56611e-15 4.02580e-15 -3.53337e-15 3.10686e-15 -2.73137e-15 2.39358e-15 -2.09451e-15 1.83131e-15 -1.59373e-15 1.38365e-15 -1.20317e-15 1.02979e-15 -8.76868e-16 7.41006e-16 -6.11572e-16
1.30048e-02 -9.43544e-03 9.21705e-03 -8.89022e-03 8.41076e-03 -7.83586e-03 7.21702e-03 -6.59000e-03 5.97723e-03 -5.39186e-03 4.84089e-03 -4.32726e-03 3.85134e-03 -3.41213e-03 3.00786e-03 -2.63624e-03 2.29474e-03 -1.98097e-03 1.69267e-03 -1.42754e-03
-1.03571e-15 1.75528e-15 -1.85983e-15 1.99684e-15 -1.97666e-15 1.93653e-15 -1.83354e-15 1.73655e-15 -1.62000e-15 1.49978e-15 -1.37045e-15 1.25199e-15 -1.12677e-15 1.01763e-15 -9.09716e-16 8.15564e-16 -7.14620e-16 6.23621e-16 -5.38738e-16 4.70943e-16
-2.27179e-03 1.57444e-03 -1.58969e-03 1.62051e-03 -1.63022e-03 1.61457e-03 -1.57619e-03 1.51958e-03 -1.44932e-03 1.36937e-03 -1.28305e-03 1.19317e-03 -1.10185e-03 1.01062e-03 -9.20671e-04 8.32970e-04 -7.48098e-04 6.66374e-04 -5.88094e-04 5.13465e-04


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_60-61.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18183e-01 -7.74727e-04 -1.40181e-03 -2.02730e-03 -2.66563e-03 -3.29546e-03 -3.94950e-03 -4.60063e-03 -5.29923e-03 -6.02536e-03 -6.82328e-03 -7.64144e-03 -8.48872e-03 -9.31760e-03 -1.02056e-02 -1.11263e-02 -1.21543e-02 -1.32121e-02 -1.43884e-02 -1.56237e-02
-2.75741e-14 1.16236e-14 -4.24465e-15 2.95029e-15 -1.85324e-15 1.44968e-15 -1.03820e-15 8.44456e-16 -6.54428e-16 5.45400e-16 -4.23078e-16 3.74971e-16 -2.91681e-16 2.21742e-16 -2.00340e-16 1.45850e-16 -9.06436e-17 8.66165e-17 -4.59781e-17 2.15985e-17
-2.61472e-01 6.35434e-02 -3.33813e-02 2.09691e-02 -1.42934e-02 1.01715e-02 -7.40124e-03 5.43044e-03 -3.96579e-03 2.84394e-03 -1.96540e-03 1.25539e-03 -6.81146e-04 2.06975e-04 1.93225e-04 -5.26933e-04 8.13635e-04 -1.05576e-03 1.26869e-03 -1.44707e-03
5.74268e-14 -1.23158e-14 7.77278e-15 -4.21811e-15 2.95884e-15 -1.70118e-15 1.12036e-15 -5.33595e-16 2.08511e-16 1.38858e-16 -3.33167e-16 5.40062e-16 -6.60347e-16 7.91619e-16 -9.16927e-16 1.01427e-15 -1.06753e-15 1.13866e-15 -1.17434e-15 1.21587e-15
1.05196e-01 -2.84811e-02 1.44671e-02 -7.91783e-03 4.11624e-03 -1.65530e-03 -4.76397e-05 1.28067e-03 -2.20309e-03 2.91025e-03 -3.46300e-03 3.90145e-03 -4.25320e-03 4.53825e-03 -4.77092e-03 4.96165e-03 -5.11858e-03 5.24814e-03 -5.35521e-03 5.44374e-03
-2.89246e-14 9.10201e-15 -3.21081e-15 1.67961e-15 -4.08296e-17 -5.77607e-16 1.32547e-15 -1.63843e-15 2.01272e-15 -2.18403e-15 2.42251e-15 -2.51848e-15 2.66617e-15 -2.72723e-15 2.79181e-15 -2.80624e-15 2.89021e-15 -2.89872e-15 2.93239e-15 -2.95022e-15
-3.18899e-02 6.98336e-03 -2.00955e-03 -4.41758e-04 1.90211e-03 -2.85402e-03 3.50766e-03 -3.97139e-03 4.30726e-03 -4.55351e-03 4.73498e-03 -4.86842e-03 4.96571e-03 -5.03520e-03 5.08302e-03 -5.11400e-03 5.13153e-03 -5.13833e-03 5.13663e-03 -5.12805e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_61-62.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18181e-01 -7.84935e-04 -1.41841e-03 -2.05325e-03 -2.69767e-03 -3.33754e-03 -3.99727e-03 -4.65994e-03 -5.36597e-03 -6.10752e-03 -6.91615e-03 -7.75090e-03 -8.60608e-03 -9.45082e-03 -1.03495e-02 -1.12926e-02 -1.23362e-02 -1.34192e-02 -1.46160e-02 -1.58822e-02
-2.74064e-14 1.15007e-14 -4.19227e-15 2.92962e-15 -1.84908e-15 1.45521e-15 -1.04106e-15 8.51679e-16 -6.44872e-16 5.31910e-16 -4.22104e-16 3.68314e-16 -2.93247e-16 2.27387e-16 -1.87858e-16 1.56627e-16 -1.14521e-16 8.77440e-17 -5.54425e-17 2.35583e-17
-2.59121e-01 6.22432e-02 -3.27285e-02 2.05612e-02 -1.40069e-02 9.95658e-03 -7.23308e-03 5.29526e-03 -3.85499e-03 2.75180e-03 -1.88846e-03 1.19054e-03 -6.26226e-04 1.60865e-04 2.32063e-04 -5.59624e-04 8.40802e-04 -1.07791e-03 1.28664e-03 -1.46059e-03
5.65580e-14 -1.18655e-14 7.50344e-15 -4.02156e-15 2.79918e-15 -1.59471e-15 1.01817e-15 -4.41327e-16 1.24350e-16 1.98440e-16 -4.00468e-16 6.07140e-16 -7.13605e-16 8.34022e-16 -9.40752e-16 1.05473e-15 -1.08267e-15 1.14697e-15 -1.20314e-15 1.23867e-15
1.02134e-01 -2.69718e-02 1.34699e-02 -7.18270e-03 3.53953e-03 -1.18490e-03 -4.41666e-04 1.61716e-03 -2.49467e-03 3.16579e-03 -3.68904e-03 4.10285e-03 -4.43376e-03 4.70107e-03 -4.91822e-03 5.09547e-03 -5.24065e-03 5.35961e-03 -5.45726e-03 5.53732e-03
-2.74158e-14 8.42495e-15 -2.74929e-15 1.32828e-15 2.33428e-16 -8.00229e-16 1.51969e-15 -1.80050e-15 2.14816e-15 -2.31701e-15 2.52929e-15 -2.60844e-15 2.72747e-15 -2.78350e-15 2.85828e-15 -2.86821e-15 2.92710e-15 -2.93830e-15 2.97193e-15 -2.97173e-15
-2.96083e-02 5.94049e-03 -1.28609e-03 -9.88129e-04 2.33344e-03 -3.20394e-03 3.79676e-03 -4.21329e-03 4.51147e-03 -4.72696e-03 4.88289e-03 -4.99487e-03 5.07375e-03 -5.12747e-03 5.16170e-03 -5.18058e-03 5.18755e-03 -5.18506e-03 5.17499e-03 -5.15895e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_62-63.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18180e-01 -7.93980e-04 -1.43344e-03 -2.07644e-03 -2.72669e-03 -3.37500e-03 -4.04062e-03 -4.71272e-03 -5.42648e-03 -6.18131e-03 -7.00044e-03 -7.84903e-03 -8.71236e-03 -9.57004e-03 -1.04801e-02 -1.14421e-02 -1.25012e-02 -1.36058e-02 -1.48226e-02 -1.61156e-02
-2.72230e-14 1.13672e-14 -4.14039e-15 2.91740e-15 -1.84042e-15 1.45222e-15 -1.04082e-15 8.52860e-16 -6.47461e-16 5.39935e-16 -4.36961e-16 3.65293e-16 -2.88688e-16 2.25281e-16 -1.88899e-16 1.63786e-16 -1.19911e-16 8.00171e-17 -5.66671e-17 1.51162e-17
-2.56535e-01 6.10020e-02 -3.21134e-02 2.01788e-02 -1.37400e-02 9.75760e-03 -7.07859e-03 5.17216e-03 -3.75514e-03 2.66971e-03 -1.82079e-03 1.13441e-03 -5.79625e-04 1.22563e-04 2.63398e-04 -5.84837e-04 8.60859e-04 -1.09317e-03 1.29785e-03 -1.46754e-03
5.55566e-14 -1.14129e-14 7.22935e-15 -3.81339e-15 2.64047e-15 -1.46450e-15 9.30912e-16 -3.63557e-16 8.59761e-17 2.52352e-16 -4.34382e-16 6.45839e-16 -7.65751e-16 8.66616e-16 -9.65369e-16 1.07161e-15 -1.13930e-15 1.19129e-15 -1.24713e-15 1.27565e-15
9.88601e-02 -2.54803e-02 1.24971e-02 -6.46906e-03 2.98160e-03 -7.31155e-04 -8.20694e-04 1.93995e-03 -2.77363e-03 3.40961e-03 -3.90408e-03 4.29397e-03 -4.60456e-03 4.85448e-03 -5.05672e-03 5.22083e-03 -5.35442e-03 5.46322e-03 -5.55174e-03 5.62360e-03
-2.58760e-14 7.73600e-15 -2.25866e-15 9.95724e-16 5.06122e-16 -1.03140e-15 1.67134e-15 -1.93086e-15 2.27058e-15 -2.41866e-15 2.60289e-15 -2.69275e-15 2.80621e-15 -2.86078e-15 2.93179e-15 -2.93502e-15 2.96116e-15 -2.99652e-15 3.02696e-15 -3.00376e-15
-2.72263e-02 4.91195e-03 -5.84395e-04 -1.51315e-03 2.74494e-03 -3.53565e-03 4.06912e-03 -4.43973e-03 4.70136e-03 -4.88711e-03 5.01837e-03 -5.10964e-03 5.17097e-03 -5.20949e-03 5.23057e-03 -5.23810e-03 5.23494e-03 -5.22351e-03 5.20557e-03 -5.18246e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_63-64.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18179e-01 -8.01986e-04 -1.44680e-03 -2.09686e-03 -2.75233e-03 -3.40828e-03 -4.07888e-03 -4.75945e-03 -5.48022e-03 -6.24666e-03 -7.07513e-03 -7.93605e-03 -8.80613e-03 -9.67577e-03 -1.05959e-02 -1.15749e-02 -1.26477e-02 -1.37715e-02 -1.50062e-02 -1.63233e-02
-2.70000e-14 1.12587e-14 -4.11497e-15 2.91327e-15 -1.83214e-15 1.44096e-15 -1.04284e-15 8.53749e-16 -6.55573e-16 5.38875e-16 -4.38492e-16 3.59809e-16 -2.83354e-16 2.25107e-16 -1.84985e-16 1.62923e-16 -1.26487e-16 7.93660e-17 -4.45494e-17 1.55946e-17
-2.53720e-01 5.98212e-02 -3.15345e-02 1.98207e-02 -1.34915e-02 9.57374e-03 -6.93695e-03 5.06031e-03 -3.66535e-03 2.59682e-03 -1.76166e-03 1.08622e-03 -5.40478e-04 9.14088e-05 2.88047e-04 -6.03732e-04 8.74690e-04 -1.10246e-03 1.30331e-03 -1.46892e-03
5.45351e-14 -1.09750e-14 6.95930e-15 -3.62851e-15 2.51286e-15 -1.37195e-15 8.35796e-16 -2.83641e-16 8.02203e-18 3.11848e-16 -4.82068e-16 6.90481e-16 -8.04181e-16 9.05115e-16 -1.00129e-15 1.10614e-15 -1.17303e-15 1.21958e-15 -1.27666e-15 1.31800e-15
9.53895e-02 -2.40097e-02 1.15483e-02 -5.77602e-03 2.44128e-03 -2.92738e-04 -1.18617e-03 2.25061e-03 -3.04159e-03 3.64340e-03 -4.10989e-03 4.47648e-03 -4.76750e-03 5.00053e-03 -5.18820e-03 5.33974e-03 -5.46216e-03 5.56105e-03 -5.64076e-03 5.70478e-03
-2.42666e-14 7.04954e-15 -1.83591e-15 6.57798e-16 7.50408e-16 -1.23067e-15 1.84883e-15 -2.06815e-15 2.38390e-15 -2.52417e-15 2.70572e-15 -2.76033e-15 2.86224e-15 -2.90492e-15 2.99053e-15 -2.98668e-15 2.99999e-15 -3.03788e-15 3.05426e-15 -3.02851e-15
-2.47609e-02 3.90307e-03 9.29877e-05 -2.01513e-03 3.13532e-03 -3.84801e-03 4.32366e-03 -4.64968e-03 4.87590e-03 -5.03288e-03 5.14040e-03 -5.21168e-03 5.25603e-03 -5.28013e-03 5.28856e-03 -5.28509e-03 5.27240e-03 -5.25244e-03 5.22693e-03 -5.19708e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_64-65.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18178e-01 -8.08732e-04 -1.45859e-03 -2.11435e-03 -2.77489e-03 -3.43664e-03 -4.11248e-03 -4.79988e-03 -5.52717e-03 -6.30310e-03 -7.14055e-03 -8.01097e-03 -8.88814e-03 -9.76700e-03 -1.06968e-02 -1.16898e-02 -1.27755e-02 -1.39151e-02 -1.51665e-02 -1.65037e-02
-2.67719e-14 1.11556e-14 -4.08482e-15 2.89130e-15 -1.82599e-15 1.44462e-15 -1.05276e-15 8.57719e-16 -6.60873e-16 5.46968e-16 -4.29237e-16 3.66507e-16 -2.77604e-16 2.28063e-16 -1.84681e-16 1.56713e-16 -1.14113e-16 9.77094e-17 -5.28534e-17 3.02900e-17
-2.50689e-01 5.87030e-02 -3.09927e-02 1.94887e-02 -1.32639e-02 9.40771e-03 -6.81132e-03 4.96319e-03 -3.58938e-03 2.53706e-03 -1.71505e-03 1.05033e-03 -5.13303e-04 7.19086e-05 3.00895e-04 -6.11071e-04 8.77082e-04 -1.10030e-03 1.29730e-03 -1.45901e-03
5.33915e-14 -1.05623e-14 6.69693e-15 -3.43933e-15 2.36958e-15 -1.25426e-15 7.31225e-16 -2.09373e-16 -7.11649e-17 3.69828e-16 -5.36464e-16 7.44844e-16 -8.44517e-16 9.42837e-16 -1.02493e-15 1.12699e-15 -1.19080e-15 1.22528e-15 -1.26952e-15 1.32392e-15
9.17356e-02 -2.25626e-02 1.06238e-02 -5.10339e-03 1.91841e-03 1.30440e-04 -1.53811e-03 2.54910e-03 -3.29851e-03 3.86705e-03 -4.30640e-03 4.65040e-03 -4.92222e-03 5.13909e-03 -5.31264e-03 5.45183e-03 -5.56359e-03 5.65292e-03 -5.72412e-03 5.78048e-03
-2.26239e-14 6.40061e-15 -1.39609e-15 3.40284e-16 1.01696e-15 -1.42550e-15 2.00887e-15 -2.21516e-15 2.50243e-15 -2.62563e-15 2.79140e-15 -2.84680e-15 2.93322e-15 -2.97809e-15 3.01775e-15 -3.01833e-15 3.04699e-15 -3.03262e-15 3.06232e-15 -3.06237e-15
-2.22261e-02 2.91644e-03 7.45793e-04 -2.49455e-03 3.50533e-03 -4.14193e-03 4.56141e-03 -4.84424e-03 5.03626e-03 -5.16553e-03 5.25014e-03 -5.30234e-03 5.33045e-03 -5.34055e-03 5.33715e-03 -5.32318e-03 5.30129e-03 -5.27336e-03 5.24070e-03 -5.20452e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_65-66.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18177e-01 -8.13603e-04 -1.46966e-03 -2.12777e-03 -2.79548e-03 -3.45892e-03 -4.14278e-03 -4.83167e-03 -5.56924e-03 -6.34857e-03 -7.19836e-03 -8.07168e-03 -8.96000e-03 -9.84101e-03 -1.07854e-02 -1.17841e-02 -1.28869e-02 -1.40335e-02 -1.53057e-02 -1.66533e-02
-2.65232e-14 1.10440e-14 -4.05641e-15 2.90109e-15 -1.82399e-15 1.45164e-15 -1.05693e-15 8.51235e-16 -6.59510e-16 5.49636e-16 -4.39749e-16 3.71223e-16 -2.76227e-16 2.26523e-16 -1.81231e-16 1.40869e-16 -1.14303e-16 9.44564e-17 -6.14889e-17 4.09374e-17
-2.47443e-01 5.76426e-02 -3.04817e-02 1.91766e-02 -1.30508e-02 9.25297e-03 -6.69472e-03 4.87347e-03 -3.51960e-03 2.48257e-03 -1.67290e-03 1.01810e-03 -4.89365e-04 5.51093e-05 3.11692e-04 -6.16438e-04 8.77904e-04 -1.09696e-03 1.29037e-03 -1.44844e-03
5.22305e-14 -1.01219e-14 6.43929e-15 -3.28656e-15 2.23530e-15 -1.13929e-15 6.57633e-16 -1.49446e-16 -1.35063e-16 4.06169e-16 -5.67976e-16 7.82112e-16 -8.96750e-16 9.96110e-16 -1.05021e-15 1.13691e-15 -1.17619e-15 1.23869e-15 -1.28863e-15 1.32902e-15
8.79113e-02 -2.11400e-02 9.72282e-03 -4.45053e-03 1.41247e-03 5.38795e-04 -1.87683e-03 2.83561e-03 -3.54445e-03 4.08059e-03 -4.49342e-03 4.81545e-03 -5.06876e-03 5.26961e-03 -5.42960e-03 5.55688e-03 -5.65808e-03 5.73824e-03 -5.80119e-03 5.85019e-03
-2.08841e-14 5.76828e-15 -1.01679e-15 1.41396e-17 1.25769e-15 -1.61765e-15 2.16515e-15 -2.33926e-15 2.61161e-15 -2.70427e-15 2.85402e-15 -2.91945e-15 3.01170e-15 -3.03580e-15 3.05837e-15 -3.04696e-15 3.07616e-15 -3.06937e-15 3.09028e-15 -3.08253e-15
-1.96353e-02 1.95423e-03 1.37369e-03 -2.95151e-03 3.85522e-03 -4.41770e-03 4.78265e-03 -5.02367e-03 5.18263e-03 -5.28518e-03 5.34780e-03 -5.38153e-03 5.39417e-03 -5.39102e-03 5.37600e-03 -5.35221e-03 5.32159e-03 -5.28594e-03 5.24656e-03 -5.20436e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_66-67.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18181e-01 -8.31664e-04 -1.45990e-03 -2.16147e-03 -2.78640e-03 -3.50617e-03 -4.13609e-03 -4.89187e-03 -5.56766e-03 -6.42419e-03 -7.20541e-03 -8.16382e-03 -8.97453e-03 -9.94788e-03 -1.08103e-02 -1.19107e-02 -1.29275e-02 -1.41830e-02 -1.53663e-02 -1.68317e-02
-2.62580e-14 1.09449e-14 -4.04121e-15 2.88919e-15 -1.82950e-15 1.44827e-15 -1.04490e-15 8.45491e-16 -6.60764e-16 5.49063e-16 -4.28421e-16 3.74429e-16 -2.98791e-16 2.41681e-16 -1.81638e-16 1.11108e-16 -9.83327e-17 1.01886e-16 -5.82881e-17 4.69142e-17
-2.43994e-01 5.66493e-02 -3.00137e-02 1.88998e-02 -1.28700e-02 9.12917e-03 -6.60859e-03 4.81415e-03 -3.48042e-03 2.45902e-03 -1.66216e-03 1.01791e-03 -4.97859e-04 7.14055e-05 2.88773e-04 -5.87744e-04 8.43932e-04 -1.05826e-03 1.24749e-03 -1.40139e-03
5.09825e-14 -9.73390e-15 6.21545e-15 -3.11527e-15 2.09734e-15 -1.04086e-15 5.79677e-16 -7.85184e-17 -1.81748e-16 4.59461e-16 -6.20134e-16 8.31532e-16 -9.27664e-16 1.02500e-15 -1.08077e-15 1.16021e-15 -1.19122e-15 1.26157e-15 -1.30887e-15 1.34566e-15
8.39282e-02 -1.97447e-02 8.84797e-03 -3.82082e-03 9.27516e-04 9.27732e-04 -2.19730e-03 3.10479e-03 -3.77377e-03 4.27808e-03 -4.66495e-03 4.96532e-03 -5.20047e-03 5.38583e-03 -5.53229e-03 5.64800e-03 -5.73896e-03 5.81002e-03 -5.86493e-03 5.90675e-03
-1.91105e-14 5.10056e-15 -6.08614e-16 -2.74778e-16 1.48270e-15 -1.80079e-15 2.32161e-15 -2.48991e-15 2.73421e-15 -2.82445e-15 2.95455e-15 -2.99501e-15 3.06610e-15 -3.05784e-15 3.09637e-15 -3.08034e-15 3.10587e-15 -3.10386e-15 3.13371e-15 -3.11731e-15
-1.70007e-02 1.01825e-03 1.97618e-03 -3.38577e-03 4.18486e-03 -4.67524e-03 4.98733e-03 -5.18796e-03 5.31511e-03 -5.39198e-03 5.43357e-03 -5.44980e-03 5.44756e-03 -5.43188e-03 5.40608e-03 -5.37283e-03 5.33417e-03 -5.29136e-03 5.24568e-03 -5.19791e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_67-68.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18176e-01 -8.22626e-04 -1.48317e-03 -2.15051e-03 -2.82180e-03 -3.49544e-03 -4.18251e-03 -4.88335e-03 -5.62540e-03 -6.42033e-03 -7.27677e-03 -8.16585e-03 -9.05785e-03 -9.95534e-03 -1.09070e-02 -1.19282e-02 -1.30416e-02 -1.42134e-02 -1.55009e-02 -1.68796e-02
-2.59643e-14 1.08506e-14 -4.03198e-15 2.88822e-15 -1.82380e-15 1.44970e-15 -1.04885e-15 8.45952e-16 -6.74541e-16 5.62715e-16 -4.16758e-16 3.66710e-16 -2.98460e-16 2.48674e-16 -1.80753e-16 1.27151e-16 -9.28755e-17 9.09505e-17 -5.58918e-17 1.81887e-17
-2.40327e-01 5.56942e-02 -2.95539e-02 1.86191e-02 -1.26780e-02 8.98917e-03 -6.50236e-03 4.73145e-03 -3.41501e-03 2.40677e-03 -1.62028e-03 9.84591e-04 -4.71451e-04 5.08176e-05 3.04128e-04 -5.98886e-04 8.51307e-04 -1.06224e-03 1.24854e-03 -1.39972e-03
4.97007e-14 -9.34283e-15 5.96783e-15 -2.95612e-15 1.96974e-15 -9.46378e-16 5.02778e-16 -8.70837e-18 -2.39387e-16 5.20666e-16 -6.59401e-16 8.55278e-16 -9.62756e-16 1.05324e-15 -1.12366e-15 1.20496e-15 -1.25106e-15 1.29375e-15 -1.31840e-15 1.36257e-15
7.97869e-02 -1.83649e-02 7.98506e-03 -3.19895e-03 4.47334e-04 1.31421e-03 -2.51713e-03 3.37480e-03 -4.00517e-03 4.47866e-03 -4.84043e-03 5.12004e-03 -5.33751e-03 5.50799e-03 -5.64158e-03 5.74594e-03 -5.82721e-03 5.88955e-03 -5.93673e-03 5.97158e-03
-1.72946e-14 4.48503e-15 -2.25103e-16 -5.82955e-16 1.69847e-15 -1.98967e-15 2.46255e-15 -2.59313e-15 2.82695e-15 -2.90658e-15 3.02185e-15 -3.04718e-15 3.10508e-15 -3.10631e-15 3.11775e-15 -3.11500e-15 3.13080e-15 -3.12564e-15 3.15196e-15 -3.11453e-15
-1.43308e-02 1.06079e-04 2.55695e-03 -3.80127e-03 4.49809e-03 -4.91823e-03 5.17895e-03 -5.34035e-03 5.43663e-03 -5.48866e-03 5.50978e-03 -5.50904e-03 5.49251e-03 -5.46446e-03 5.42827e-03 -5.38590e-03 5.33919e-03 -5.28952e-03 5.23767e-03 -5.18451e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_68-69.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18175e-01 -8.25485e-04 -1.48740e-03 -2.15768e-03 -2.83005e-03 -3.50703e-03 -4.19492e-03 -4.89937e-03 -5.64324e-03 -6.44287e-03 -7.30138e-03 -8.19516e-03 -9.08819e-03 -9.99077e-03 -1.09452e-02 -1.19734e-02 -1.30900e-02 -1.42697e-02 -1.55621e-02 -1.69505e-02
-2.56818e-14 1.07575e-14 -4.03296e-15 2.88843e-15 -1.81768e-15 1.44917e-15 -1.06004e-15 8.63125e-16 -6.83597e-16 5.57896e-16 -4.14485e-16 3.75913e-16 -2.97535e-16 2.35278e-16 -1.82298e-16 1.53729e-16 -9.81578e-17 9.77975e-17 -6.11679e-17 1.52040e-17
-2.36458e-01 5.47991e-02 -2.91318e-02 1.83699e-02 -1.25153e-02 8.87753e-03 -6.42414e-03 4.67682e-03 -3.37797e-03 2.38331e-03 -1.60779e-03 9.81003e-04 -4.75386e-04 6.12321e-05 2.88236e-04 -5.77930e-04 8.26072e-04 -1.03313e-03 1.21591e-03 -1.36381e-03
4.82820e-14 -8.97892e-15 5.71831e-15 -2.79916e-15 1.85662e-15 -8.55563e-16 4.18093e-16 4.82632e-17 -2.98604e-16 5.64765e-16 -7.06711e-16 8.83557e-16 -9.81728e-16 1.07146e-15 -1.15969e-15 1.23098e-15 -1.25613e-15 1.32537e-15 -1.34571e-15 1.36452e-15
7.54993e-02 -1.70076e-02 7.14332e-03 -2.59612e-03 -1.53744e-05 1.68436e-03 -2.82150e-03 3.63001e-03 -4.22226e-03 4.66544e-03 -5.00242e-03 5.26148e-03 -5.46183e-03 5.61741e-03 -5.73841e-03 5.83181e-03 -5.90328e-03 5.95722e-03 -5.99683e-03 6.02499e-03
-1.54321e-14 3.86434e-15 1.79022e-16 -8.60272e-16 1.90259e-15 -2.14762e-15 2.59074e-15 -2.71262e-15 2.92015e-15 -2.96398e-15 3.07337e-15 -3.07394e-15 3.15368e-15 -3.13447e-15 3.14587e-15 -3.13756e-15 3.16030e-15 -3.13707e-15 3.14488e-15 -3.12019e-15
-1.16366e-02 -7.80043e-04 3.11419e-03 -4.19614e-03 4.79306e-03 -5.14485e-03 5.35574e-03 -5.47925e-03 5.54578e-03 -5.57390e-03 5.57554e-03 -5.55848e-03 5.52832e-03 -5.48881e-03 5.44252e-03 -5.39173e-03 5.33761e-03 -5.28135e-03 5.22386e-03 -5.16565e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_69-70.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18176e-01 -8.29498e-04 -1.48695e-03 -2.16580e-03 -2.83086e-03 -3.51885e-03 -4.19748e-03 -4.91497e-03 -5.64830e-03 -6.46294e-03 -7.30962e-03 -8.21990e-03 -9.09915e-03 -1.00199e-02 -1.09603e-02 -1.20087e-02 -1.31110e-02 -1.43122e-02 -1.55905e-02 -1.70026e-02
-2.53455e-14 1.06882e-14 -4.03060e-15 2.88512e-15 -1.82869e-15 1.45637e-15 -1.06292e-15 8.64587e-16 -6.81264e-16 5.61945e-16 -4.32892e-16 3.77037e-16 -2.95721e-16 2.27040e-16 -1.79082e-16 1.54808e-16 -9.04908e-17 9.39689e-17 -6.24027e-17 3.09901e-18
-2.32382e-01 5.39541e-02 -2.87371e-02 1.81414e-02 -1.23700e-02 8.78149e-03 -6.36048e-03 4.63602e-03 -3.35431e-03 2.37294e-03 -1.60806e-03 9.90274e-04 -4.91919e-04 8.42163e-05 2.59613e-04 -5.44495e-04 7.88149e-04 -9.91294e-04 1.17047e-03 -1.31509e-03
4.69038e-14 -8.61422e-15 5.49384e-15 -2.64572e-15 1.74780e-15 -7.56647e-16 3.22301e-16 1.21070e-16 -3.52805e-16 6.17738e-16 -7.63528e-16 9.19466e-16 -1.01586e-15 1.10902e-15 -1.15624e-15 1.24606e-15 -1.27357e-15 1.33110e-15 -1.37921e-15 1.38081e-15
7.10700e-02 -1.56674e-02 6.31688e-03 -2.00640e-03 -4.66617e-04 2.04428e-03 -3.11661e-03 3.87674e-03 -4.43155e-03 4.84488e-03 -5.15765e-03 5.39657e-03 -5.57997e-03 5.72128e-03 -5.82976e-03 5.91249e-03 -5.97457e-03 6.02014e-03 -6.05240e-03 6.07401e-03
-1.35261e-14 3.25782e-15 5.44878e-16 -1.09893e-15 2.10683e-15 -2.31346e-15 2.71618e-15 -2.82393e-15 3.01578e-15 -3.05523e-15 3.16102e-15 -3.13141e-15 3.20568e-15 -3.16568e-15 3.20193e-15 -3.17638e-15 3.17154e-15 -3.13803e-15 3.15847e-15 -3.13233e-15
-8.92773e-03 -1.64146e-03 3.65009e-03 -4.57273e-03 5.07212e-03 -5.35744e-03 5.52002e-03 -5.60687e-03 5.64474e-03 -5.64988e-03 5.63274e-03 -5.60025e-03 5.55701e-03 -5.50647e-03 5.45088e-03 -5.39187e-03 5.33086e-03 -5.26853e-03 5.20571e-03 -5.14280e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_7-8.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18281e-01 -1.76715e-04 -3.21103e-04 -4.60561e-04 -6.07341e-04 -7.46091e-04 -8.95011e-04 -1.03457e-03 -1.18471e-03 -1.32690e-03 -1.47830e-03 -1.62315e-03 -1.77655e-03 -1.92493e-03 -2.08129e-03 -2.23241e-03 -2.39381e-03 -2.54850e-03 -2.71561e-03 -2.87490e-03
-9.64529e-15 8.29560e-15 -6.93158e-15 5.69878e-15 -4.61393e-15 3.75688e-15 -3.06875e-15 2.53563e-15 -2.09899e-15 1.75372e-15 -1.47132e-15 1.24271e-15 -1.04831e-15 8.83341e-16 -7.44897e-16 6.28562e-16 -5.23259e-16 4.37749e-16 -3.62180e-16 2.93320e-16
-8.56130e-02 5.39614e-02 -4.46910e-02 3.71967e-02 -3.10393e-02 2.60130e-02 -2.19110e-02 1.85476e-02 -1.57697e-02 1.34564e-02 -1.15132e-02 9.86693e-03 -8.46067e-03 7.25021e-03 -6.20087e-03 5.28516e-03 -4.48111e-03 3.77117e-03 -3.14114e-03 2.57940e-03
1.51073e-14 -8.61857e-15 7.55135e-15 -6.58861e-15 5.82237e-15 -5.09722e-15 4.48609e-15 -3.92806e-15 3.44137e-15 -3.00871e-15 2.63863e-15 -2.30452e-15 2.01398e-15 -1.75093e-15 1.52165e-15 -1.30673e-15 1.12548e-15 -9.53805e-16 8.11228e-16 -6.75556e-16
1.59667e-02 -1.15059e-02 1.11577e-02 -1.06849e-02 1.00404e-02 -9.29614e-03 8.51394e-03 -7.73517e-03 6.98463e-03 -6.27583e-03 5.61505e-03 -5.00416e-03 4.44228e-03 -3.92700e-03 3.45526e-03 -3.02374e-03 2.62901e-03 -2.26770e-03 1.93671e-03 -1.63328e-03
-1.71425e-15 2.38106e-15 -2.42399e-15 2.56817e-15 -2.49945e-15 2.44498e-15 -2.29185e-15 2.14620e-15 -1.98577e-15 1.84025e-15 -1.68054e-15 1.52650e-15 -1.37428e-15 1.23564e-15 -1.09665e-15 9.81284e-16 -8.56805e-16 7.53543e-16 -6.53124e-16 5.59966e-16
-3.04063e-03 2.10315e-03 -2.11606e-03 2.14759e-03 -2.14989e-03 2.11848e-03 -2.05776e-03 1.97417e-03 -1.87403e-03 1.76280e-03 -1.64484e-03 1.52361e-03 -1.40179e-03 1.28137e-03 -1.16364e-03 1.04958e-03 -9.39907e-04 8.35040e-04 -7.35093e-04 6.40126e-04


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_70-71.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18176e-01 -8.28887e-04 -1.48953e-03 -2.16552e-03 -2.83496e-03 -3.51898e-03 -4.20325e-03 -4.91614e-03 -5.65549e-03 -6.46490e-03 -7.31847e-03 -8.22227e-03 -9.10922e-03 -1.00232e-02 -1.09722e-02 -1.20140e-02 -1.31253e-02 -1.43198e-02 -1.56081e-02 -1.70131e-02
-2.50021e-14 1.05833e-14 -4.02832e-15 2.89008e-15 -1.84553e-15 1.46032e-15 -1.06281e-15 8.62007e-16 -6.87258e-16 5.75766e-16 -4.37202e-16 3.70725e-16 -2.94462e-16 2.23449e-16 -1.93855e-16 1.69622e-16 -9.94622e-17 8.39006e-17 -4.85416e-17 -2.02271e-18
-2.28098e-01 5.31529e-02 -2.83638e-02 1.79275e-02 -1.22360e-02 8.69458e-03 -6.30453e-03 4.60190e-03 -3.33645e-03 2.36774e-03 -1.61289e-03 1.00357e-03 -5.12366e-04 1.10581e-04 2.27692e-04 -5.08003e-04 7.47427e-04 -9.46783e-04 1.12243e-03 -1.26405e-03
4.54724e-14 -8.24097e-15 5.25841e-15 -2.47667e-15 1.63518e-15 -6.83281e-16 2.69075e-16 1.81941e-16 -4.18423e-16 6.53919e-16 -7.88346e-16 9.43638e-16 -1.02787e-15 1.12132e-15 -1.17566e-15 1.25603e-15 -1.28685e-15 1.34432e-15 -1.39482e-15 1.40320e-15
6.65085e-02 -1.43419e-02 5.50369e-03 -1.42802e-03 -9.07966e-04 2.39541e-03 -3.40377e-03 4.11620e-03 -4.63414e-03 5.01814e-03 -5.30701e-03 5.52625e-03 -5.69297e-03 5.82015e-03 -5.91654e-03 5.98857e-03 -6.04157e-03 6.07898e-03 -6.10407e-03 6.11915e-03
-1.15942e-14 2.64521e-15 9.17109e-16 -1.37322e-15 2.30727e-15 -2.46488e-15 2.83690e-15 -2.91096e-15 3.09507e-15 -3.12979e-15 3.20331e-15 -3.18557e-15 3.23811e-15 -3.18497e-15 3.21559e-15 -3.21059e-15 3.19503e-15 -3.14300e-15 3.15261e-15 -3.12613e-15
-6.21751e-03 -2.47703e-03 4.16419e-03 -4.93065e-03 5.33481e-03 -5.55542e-03 5.67108e-03 -5.72241e-03 5.73253e-03 -5.71552e-03 5.68030e-03 -5.63285e-03 5.57720e-03 -5.51601e-03 5.45148e-03 -5.38478e-03 5.31695e-03 -5.24895e-03 5.18104e-03 -5.11382e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_71-72.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18176e-01 -8.29214e-04 -1.48786e-03 -2.16575e-03 -2.83229e-03 -3.51894e-03 -4.19957e-03 -4.91544e-03 -5.65104e-03 -6.46341e-03 -7.31223e-03 -8.21918e-03 -9.10098e-03 -1.00191e-02 -1.09629e-02 -1.20088e-02 -1.31140e-02 -1.43127e-02 -1.55946e-02 -1.70036e-02
-2.46460e-14 1.05029e-14 -4.04489e-15 2.89071e-15 -1.85914e-15 1.46778e-15 -1.07093e-15 8.63248e-16 -6.81358e-16 5.60008e-16 -4.37445e-16 3.85287e-16 -3.07424e-16 2.38065e-16 -2.05566e-16 1.65540e-16 -1.01301e-16 7.84280e-17 -3.73552e-17 2.86585e-17
-2.23612e-01 5.23962e-02 -2.80153e-02 1.77329e-02 -1.21186e-02 8.62291e-03 -6.26292e-03 4.58154e-03 -3.33205e-03 2.37580e-03 -1.63096e-03 1.03001e-03 -5.45871e-04 1.50213e-04 1.82802e-04 -4.58177e-04 6.93383e-04 -8.88966e-04 1.06097e-03 -1.19945e-03
4.39041e-14 -7.89038e-15 5.02997e-15 -2.32942e-15 1.51710e-15 -5.98687e-16 1.98886e-16 2.43378e-16 -4.67478e-16 7.01633e-16 -8.00775e-16 9.61409e-16 -1.05729e-15 1.14050e-15 -1.19428e-15 1.26138e-15 -1.30677e-15 1.36483e-15 -1.38830e-15 1.39841e-15
6.18259e-02 -1.30303e-02 4.70326e-03 -8.60893e-04 -1.33925e-03 2.73738e-03 -3.68250e-03 4.34784e-03 -4.82935e-03 5.18445e-03 -5.44980e-03 5.64952e-03 -5.80005e-03 5.91323e-03 -5.99772e-03 6.05950e-03 -6.10329e-03 6.13288e-03 -6.15093e-03 6.15985e-03
-9.63534e-15 2.10282e-15 1.25952e-15 -1.64983e-15 2.50244e-15 -2.60777e-15 2.96041e-15 -3.01519e-15 3.15463e-15 -3.16979e-15 3.23635e-15 -3.22534e-15 3.25442e-15 -3.21726e-15 3.24178e-15 -3.20485e-15 3.19894e-15 -3.15079e-15 3.15939e-15 -3.13763e-15
-3.51863e-03 -3.28662e-03 4.65712e-03 -5.27075e-03 5.58211e-03 -5.73984e-03 5.81005e-03 -5.82706e-03 5.81044e-03 -5.77208e-03 5.71960e-03 -5.65784e-03 5.59024e-03 -5.51915e-03 5.44595e-03 -5.37207e-03 5.29805e-03 -5.22449e-03 5.15194e-03 -5.08054e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_72-73.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18176e-01 -8.26543e-04 -1.48719e-03 -2.16028e-03 -2.82993e-03 -3.51074e-03 -4.19573e-03 -4.90454e-03 -5.64491e-03 -6.44843e-03 -7.30195e-03 -8.19951e-03 -9.08699e-03 -9.99548e-03 -1.09453e-02 -1.19798e-02 -1.30911e-02 -1.42771e-02 -1.55652e-02 -1.69600e-02
-2.42365e-14 1.04200e-14 -4.06866e-15 2.90126e-15 -1.85835e-15 1.47419e-15 -1.07362e-15 8.57221e-16 -6.77690e-16 5.54942e-16 -4.48385e-16 4.03013e-16 -3.07196e-16 2.38207e-16 -1.93566e-16 1.50793e-16 -1.09491e-16 8.95531e-17 -5.68737e-17 2.55089e-17
-2.18927e-01 5.16790e-02 -2.76875e-02 1.75536e-02 -1.20138e-02 8.56215e-03 -6.23119e-03 4.57030e-03 -3.33625e-03 2.39210e-03 -1.65681e-03 1.06418e-03 -5.86800e-04 1.97022e-04 1.30668e-04 -4.01507e-04 6.32369e-04 -8.24228e-04 9.92608e-04 -1.12810e-03
4.23166e-14 -7.53986e-15 4.83528e-15 -2.20687e-15 1.40116e-15 -4.98338e-16 1.11398e-16 2.96145e-16 -4.92243e-16 7.56950e-16 -8.61779e-16 1.00437e-15 -1.09662e-15 1.14878e-15 -1.20474e-15 1.28782e-15 -1.32738e-15 1.34944e-15 -1.40258e-15 1.41782e-15
5.70353e-02 -1.17302e-02 3.91360e-03 -3.03118e-04 -1.76231e-03 3.07199e-03 -3.95456e-03 4.57335e-03 -5.01894e-03 5.34548e-03 -5.58771e-03 5.76827e-03 -5.90267e-03 6.00233e-03 -6.07500e-03 6.12671e-03 -6.16167e-03 6.18339e-03 -6.19453e-03 6.19732e-03
-7.62138e-15 1.48710e-15 1.58563e-15 -1.87917e-15 2.69420e-15 -2.75794e-15 3.07399e-15 -3.10202e-15 3.23298e-15 -3.22337e-15 3.27033e-15 -3.25467e-15 3.28495e-15 -3.25164e-15 3.25162e-15 -3.20168e-15 3.19073e-15 -3.16805e-15 3.17223e-15 -3.13072e-15
-8.45583e-04 -4.06966e-03 5.12912e-03 -5.59348e-03 5.81452e-03 -5.91123e-03 5.93743e-03 -5.92129e-03 5.87892e-03 -5.82007e-03 5.75092e-03 -5.67558e-03 5.59661e-03 -5.51592e-03 5.43474e-03 -5.35383e-03 5.27400e-03 -5.19540e-03 5.11843e-03 -5.04318e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_73-74.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18178e-01 -8.29362e-04 -1.47624e-03 -2.16269e-03 -2.81273e-03 -3.51173e-03 -4.17293e-03 -4.90379e-03 -5.61557e-03 -6.44333e-03 -7.26429e-03 -8.18834e-03 -9.04159e-03 -9.97972e-03 -1.08917e-02 -1.19572e-02 -1.30266e-02 -1.42456e-02 -1.54882e-02 -1.69163e-02
-2.38456e-14 1.03595e-14 -4.09261e-15 2.89710e-15 -1.86679e-15 1.47941e-15 -1.09017e-15 8.82684e-16 -6.98722e-16 5.78772e-16 -4.50273e-16 3.95158e-16 -3.04046e-16 2.25680e-16 -1.90235e-16 1.56271e-16 -1.04526e-16 9.49170e-17 -5.63353e-17 3.49879e-17
-2.14054e-01 5.10035e-02 -2.73860e-02 1.73965e-02 -1.19296e-02 8.52141e-03 -6.21925e-03 4.57889e-03 -3.36034e-03 2.42849e-03 -1.70301e-03 1.11881e-03 -6.48788e-04 2.65087e-04 5.67287e-05 -3.22680e-04 5.48882e-04 -7.36589e-04 9.00895e-04 -1.03312e-03
4.06946e-14 -7.18729e-15 4.58164e-15 -2.07544e-15 1.28602e-15 -4.32923e-16 6.32364e-17 3.33511e-16 -5.26197e-16 7.79591e-16 -9.01948e-16 1.04835e-15 -1.11641e-15 1.16904e-15 -1.23270e-15 1.30390e-15 -1.32106e-15 1.36095e-15 -1.41532e-15 1.42075e-15
5.21531e-02 -1.04421e-02 3.13553e-03 2.44152e-04 -2.17574e-03 3.39767e-03 -4.21824e-03 4.79095e-03 -5.20100e-03 5.49940e-03 -5.71871e-03 5.88046e-03 -5.99903e-03 6.08523e-03 -6.14646e-03 6.18803e-03 -6.21449e-03 6.22857e-03 -6.23304e-03 6.22973e-03
-5.60648e-15 9.12346e-16 1.93106e-15 -2.12947e-15 2.85082e-15 -2.87424e-15 3.16810e-15 -3.17147e-15 3.31096e-15 -3.29835e-15 3.33917e-15 -3.29145e-15 3.32777e-15 -3.28601e-15 3.26287e-15 -3.22567e-15 3.20460e-15 -3.16605e-15 3.14359e-15 -3.11233e-15
1.78615e-03 -4.82523e-03 5.58013e-03 -5.89911e-03 6.03251e-03 -6.07019e-03 6.05396e-03 -6.00596e-03 5.93890e-03 -5.86050e-03 5.77559e-03 -5.68725e-03 5.59762e-03 -5.50793e-03 5.41925e-03 -5.33198e-03 5.24650e-03 -5.16335e-03 5.08234e-03 -5.00378e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_74-75.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18179e-01 -8.26001e-04 -1.47078e-03 -2.15427e-03 -2.80219e-03 -3.49804e-03 -4.15702e-03 -4.88422e-03 -5.59356e-03 -6.41571e-03 -7.23295e-03 -8.15110e-03 -9.00134e-03 -9.93435e-03 -1.08424e-02 -1.19004e-02 -1.29641e-02 -1.41744e-02 -1.54099e-02 -1.68266e-02
-2.34311e-14 1.02593e-14 -4.11796e-15 2.90102e-15 -1.88377e-15 1.48778e-15 -1.09460e-15 8.78324e-16 -6.98665e-16 5.75902e-16 -4.57848e-16 3.88219e-16 -3.05998e-16 2.21846e-16 -1.99636e-16 1.66710e-16 -1.28568e-16 1.02994e-16 -4.32893e-17 2.33640e-17
-2.08997e-01 5.03600e-02 -2.71014e-02 1.72514e-02 -1.18548e-02 8.48845e-03 -6.21395e-03 4.59322e-03 -3.38957e-03 2.46952e-03 -1.75349e-03 1.17748e-03 -7.14329e-04 3.36645e-04 -2.01066e-05 -2.40818e-04 4.62680e-04 -6.46528e-04 8.06934e-04 -9.35956e-04
3.90379e-14 -6.87018e-15 4.38425e-15 -1.93237e-15 1.17123e-15 -3.60573e-16 3.25707e-18 3.89820e-16 -6.02718e-16 8.26515e-16 -9.40274e-16 1.06475e-15 -1.13395e-15 1.18714e-15 -1.23868e-15 1.31017e-15 -1.33095e-15 1.37313e-15 -1.42058e-15 1.42764e-15
4.71964e-02 -9.16296e-03 2.36610e-03 7.84077e-04 -2.58285e-03 3.71784e-03 -4.47706e-03 5.00423e-03 -5.37917e-03 5.64975e-03 -5.84655e-03 5.98963e-03 -6.09273e-03 6.16568e-03 -6.21562e-03 6.24754e-03 -6.26526e-03 6.27202e-03 -6.26990e-03 6.26089e-03
-3.63291e-15 3.07626e-16 2.25733e-15 -2.36734e-15 3.00677e-15 -3.02618e-15 3.27580e-15 -3.27382e-15 3.37095e-15 -3.33410e-15 3.38048e-15 -3.33034e-15 3.33740e-15 -3.29103e-15 3.27487e-15 -3.23075e-15 3.20184e-15 -3.14972e-15 3.12450e-15 -3.10497e-15
4.36041e-03 -5.55247e-03 6.01015e-03 -6.18788e-03 6.23634e-03 -6.21697e-03 6.15980e-03 -6.08113e-03 5.99037e-03 -5.89319e-03 5.79319e-03 -5.69253e-03 5.59266e-03 -5.49455e-03 5.39859e-03 -5.30539e-03 5.21492e-03 -5.12722e-03 5.04253e-03 -4.96066e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_75-76.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18179e-01 -8.20524e-04 -1.46544e-03 -2.14169e-03 -2.79078e-03 -3.47822e-03 -4.13995e-03 -4.85694e-03 -5.56867e-03 -6.37792e-03 -7.19632e-03 -8.10087e-03 -8.95441e-03 -9.87337e-03 -1.07839e-02 -1.18244e-02 -1.28894e-02 -1.40800e-02 -1.53155e-02 -1.67092e-02
-2.29937e-14 1.02016e-14 -4.13767e-15 2.91817e-15 -1.90756e-15 1.50091e-15 -1.10275e-15 8.81525e-16 -6.90005e-16 5.82468e-16 -4.55160e-16 3.79116e-16 -3.17141e-16 2.47354e-16 -1.95175e-16 1.45414e-16 -1.24135e-16 1.13474e-16 -5.08076e-17 -2.62878e-19
-2.03771e-01 4.97480e-02 -2.68365e-02 1.71219e-02 -1.17937e-02 8.46809e-03 -6.22065e-03 4.61921e-03 -3.43026e-03 2.52191e-03 -1.81514e-03 1.24734e-03 -7.91066e-04 4.19302e-04 -1.08293e-04 -1.47860e-04 3.65051e-04 -5.44877e-04 7.01279e-04 -8.27137e-04
3.73033e-14 -6.56610e-15 4.15947e-15 -1.80160e-15 1.07820e-15 -2.80441e-16 -6.89808e-17 4.37605e-16 -6.29943e-16 8.62096e-16 -9.53451e-16 1.06946e-15 -1.16021e-15 1.22333e-15 -1.26090e-15 1.33757e-15 -1.34062e-15 1.37487e-15 -1.42888e-15 1.42534e-15
4.21847e-02 -7.89265e-03 1.60536e-03 1.31648e-03 -2.98338e-03 4.03216e-03 -4.73062e-03 5.21272e-03 -5.55299e-03 5.79610e-03 -5.97071e-03 6.09548e-03 -6.18322e-03 6.24327e-03 -6.28204e-03 6.30444e-03 -6.31390e-03 6.31326e-03 -6.30468e-03 6.28996e-03
-1.61343e-15 -2.16530e-16 2.56820e-15 -2.58163e-15 3.18906e-15 -3.16549e-15 3.39196e-15 -3.34697e-15 3.42710e-15 -3.37356e-15 3.40083e-15 -3.33981e-15 3.34399e-15 -3.28792e-15 3.29063e-15 -3.23044e-15 3.20482e-15 -3.15092e-15 3.13835e-15 -3.10670e-15
6.86178e-03 -6.25084e-03 6.41958e-03 -6.46052e-03 6.42699e-03 -6.35267e-03 6.25619e-03 -6.14813e-03 6.03473e-03 -5.91973e-03 5.80535e-03 -5.69307e-03 5.58362e-03 -5.47751e-03 5.37497e-03 -5.27604e-03 5.18090e-03 -5.08930e-03 5.00120e-03 -4.91643e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_76-77.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18180e-01 -8.16227e-04 -1.45600e-03 -2.13006e-03 -2.77324e-03 -3.45910e-03 -4.11416e-03 -4.82989e-03 -5.53277e-03 -6.33885e-03 -7.14646e-03 -8.04734e-03 -8.89135e-03 -9.80778e-03 -1.07063e-02 -1.17418e-02 -1.27916e-02 -1.39764e-02 -1.51937e-02 -1.65783e-02
-2.25575e-14 1.01128e-14 -4.15677e-15 2.91577e-15 -1.93218e-15 1.51889e-15 -1.12257e-15 8.97706e-16 -7.00358e-16 5.96281e-16 -4.55686e-16 3.74130e-16 -3.25967e-16 2.50726e-16 -2.04478e-16 1.38523e-16 -8.22331e-17 1.02207e-16 -7.54198e-17 1.26415e-17
-1.98384e-01 4.91656e-02 -2.65922e-02 1.70098e-02 -1.17489e-02 8.46345e-03 -6.24285e-03 4.66064e-03 -3.48634e-03 2.58979e-03 -1.89247e-03 1.33294e-03 -8.83966e-04 5.18271e-04 -2.13242e-04 -3.79408e-05 2.50277e-04 -4.25773e-04 5.77810e-04 -7.00266e-04
3.55160e-14 -6.21029e-15 3.94487e-15 -1.68964e-15 9.78202e-16 -2.01844e-16 -1.32715e-16 4.78569e-16 -6.69755e-16 8.91641e-16 -9.70641e-16 1.08201e-15 -1.17850e-15 1.26935e-15 -1.28300e-15 1.32483e-15 -1.33785e-15 1.39161e-15 -1.43239e-15 1.43408e-15
3.71359e-02 -6.63049e-03 8.53265e-04 1.84113e-03 -3.37692e-03 4.34008e-03 -4.97828e-03 5.41572e-03 -5.72165e-03 5.93767e-03 -6.09026e-03 6.19700e-03 -6.26965e-03 6.31692e-03 -6.34480e-03 6.35760e-03 -6.35908e-03 6.35127e-03 -6.33648e-03 6.31606e-03
3.33060e-16 -7.34469e-16 2.85647e-15 -2.82211e-15 3.34233e-15 -3.30037e-15 3.48092e-15 -3.41342e-15 3.48825e-15 -3.40648e-15 3.43345e-15 -3.37536e-15 3.34897e-15 -3.28825e-15 3.29313e-15 -3.25362e-15 3.21602e-15 -3.17063e-15 3.12893e-15 -3.08711e-15
9.27503e-03 -6.91902e-03 6.80784e-03 -6.71669e-03 6.60417e-03 -6.47706e-03 6.34291e-03 -6.20681e-03 6.07185e-03 -5.93991e-03 5.81204e-03 -5.68873e-03 5.57031e-03 -5.45675e-03 5.34811e-03 -5.24406e-03 5.14441e-03 -5.04928e-03 4.95810e-03 -4.87092e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_77-78.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18181e-01 -8.12456e-04 -1.44353e-03 -2.11861e-03 -2.75061e-03 -3.43913e-03 -4.08140e-03 -4.80068e-03 -5.48851e-03 -6.29641e-03 -7.08563e-03 -7.98914e-03 -8.81495e-03 -9.73598e-03 -1.06134e-02 -1.16506e-02 -1.26756e-02 -1.38607e-02 -1.50496e-02 -1.64318e-02
-2.20316e-14 1.00463e-14 -4.20626e-15 2.93566e-15 -1.94359e-15 1.52663e-15 -1.13268e-15 9.03034e-16 -7.11333e-16 5.99940e-16 -4.71262e-16 3.86804e-16 -3.04804e-16 2.42873e-16 -2.08628e-16 1.40914e-16 -8.53987e-17 8.55964e-17 -4.68312e-17 1.86715e-17
-1.92845e-01 4.86084e-02 -2.63674e-02 1.69146e-02 -1.17199e-02 8.47421e-03 -6.28028e-03 4.71725e-03 -3.55780e-03 2.67320e-03 -1.98556e-03 1.43469e-03 -9.93031e-04 6.33842e-04 -3.34662e-04 8.91098e-05 1.18301e-04 -2.89370e-04 4.36867e-04 -5.55573e-04
3.37981e-14 -5.89089e-15 3.72355e-15 -1.57161e-15 8.66923e-16 -1.40950e-16 -1.86443e-16 5.29490e-16 -7.02044e-16 9.25315e-16 -1.00924e-15 1.11858e-15 -1.19466e-15 1.27133e-15 -1.29763e-15 1.32938e-15 -1.34529e-15 1.39691e-15 -1.44186e-15 1.44470e-15
3.20639e-02 -5.37393e-03 1.08006e-04 2.35962e-03 -3.76491e-03 4.64298e-03 -5.22134e-03 5.61450e-03 -5.88641e-03 6.07554e-03 -6.20649e-03 6.29532e-03 -6.35314e-03 6.38782e-03 -6.40500e-03 6.40873e-03 -6.40191e-03 6.38728e-03 -6.36635e-03 6.34068e-03
2.25041e-15 -1.28106e-15 3.16712e-15 -3.03726e-15 3.47703e-15 -3.39890e-15 3.57302e-15 -3.49302e-15 3.53250e-15 -3.44725e-15 3.44145e-15 -3.40706e-15 3.36049e-15 -3.31643e-15 3.29032e-15 -3.25881e-15 3.20562e-15 -3.15231e-15 3.09019e-15 -3.06239e-15
1.15886e-02 -7.55716e-03 7.17568e-03 -6.95730e-03 6.76889e-03 -6.59119e-03 6.42104e-03 -6.25819e-03 6.10278e-03 -5.95480e-03 5.81416e-03 -5.68062e-03 5.55380e-03 -5.43339e-03 5.31896e-03 -5.21031e-03 5.10693e-03 -5.00833e-03 4.91453e-03 -4.82498e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_78-79.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18181e-01 -8.03417e-04 -1.43580e-03 -2.09796e-03 -2.73370e-03 -3.40704e-03 -4.05559e-03 -4.75654e-03 -5.45076e-03 -6.23618e-03 -7.03046e-03 -7.90977e-03 -8.74394e-03 -9.63976e-03 -1.05249e-02 -1.15313e-02 -1.25622e-02 -1.37132e-02 -1.49059e-02 -1.62491e-02
-2.15524e-14 9.98774e-15 -4.25562e-15 2.97452e-15 -1.96441e-15 1.52214e-15 -1.13989e-15 9.07470e-16 -7.25334e-16 6.07126e-16 -4.79666e-16 3.93759e-16 -3.05910e-16 2.47075e-16 -2.00180e-16 1.42154e-16 -1.00564e-16 6.09556e-17 -2.76183e-17 9.51507e-18
-1.87153e-01 4.80688e-02 -2.61570e-02 1.68311e-02 -1.17014e-02 8.49485e-03 -6.32719e-03 4.78315e-03 -3.63839e-03 2.76570e-03 -2.08762e-03 1.54532e-03 -1.11107e-03 7.58254e-04 -4.65138e-04 2.24928e-04 -2.28057e-05 -1.43638e-04 2.86560e-04 -4.01572e-04
3.19360e-14 -5.58236e-15 3.50333e-15 -1.42942e-15 7.70602e-16 -6.17732e-17 -2.42157e-16 5.80388e-16 -7.41623e-16 9.46503e-16 -1.03097e-15 1.12703e-15 -1.18532e-15 1.25624e-15 -1.32188e-15 1.38967e-15 -1.38155e-15 1.41768e-15 -1.47291e-15 1.43592e-15
2.69797e-02 -4.11951e-03 -6.32990e-04 2.87415e-03 -4.14937e-03 4.94273e-03 -5.46157e-03 5.81072e-03 -6.04887e-03 6.21136e-03 -6.32080e-03 6.39200e-03 -6.43510e-03 6.45736e-03 -6.46392e-03 6.45859e-03 -6.44400e-03 6.42237e-03 -6.39537e-03 6.36435e-03
4.19972e-15 -1.82872e-15 3.47515e-15 -3.22695e-15 3.62991e-15 -3.53255e-15 3.65508e-15 -3.55096e-15 3.56212e-15 -3.47970e-15 3.46310e-15 -3.41632e-15 3.38694e-15 -3.33008e-15 3.29601e-15 -3.23086e-15 3.20647e-15 -3.14476e-15 3.12333e-15 -3.07813e-15
1.37921e-02 -8.16518e-03 7.52343e-03 -7.18271e-03 6.92143e-03 -6.69525e-03 6.49069e-03 -6.30234e-03 6.12746e-03 -5.96431e-03 5.81161e-03 -5.66838e-03 5.53375e-03 -5.40696e-03 5.28728e-03 -5.17419e-03 5.06728e-03 -4.96591e-03 4.86966e-03 -4.77814e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_79-80.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18187e-01 -8.08086e-04 -1.40763e-03 -2.09862e-03 -2.68832e-03 -3.40156e-03 -3.99401e-03 -4.74338e-03 -5.37127e-03 -6.20960e-03 -6.92828e-03 -7.86597e-03 -8.62011e-03 -9.58156e-03 -1.03779e-02 -1.14517e-02 -1.23844e-02 -1.36061e-02 -1.46918e-02 -1.61062e-02
-2.10410e-14 9.88879e-15 -4.30065e-15 2.97991e-15 -1.97576e-15 1.54241e-15 -1.15252e-15 9.28656e-16 -7.33330e-16 6.07411e-16 -4.79415e-16 3.97107e-16 -3.18309e-16 2.45891e-16 -1.79845e-16 1.38093e-16 -9.71070e-17 6.06267e-17 -6.12969e-17 2.32881e-17
-1.81317e-01 4.75518e-02 -2.59721e-02 1.67734e-02 -1.17098e-02 8.54350e-03 -6.40334e-03 4.87949e-03 -3.75053e-03 2.89083e-03 -2.22344e-03 1.69074e-03 -1.26502e-03 9.19586e-04 -6.33755e-04 3.99715e-04 -2.03708e-04 4.28229e-05 9.45285e-05 -2.04985e-04
3.01221e-14 -5.25153e-15 3.31269e-15 -1.32689e-15 6.78783e-16 9.90382e-18 -3.13165e-16 6.36470e-16 -7.77644e-16 9.66901e-16 -1.03948e-15 1.13944e-15 -1.20449e-15 1.26336e-15 -1.33761e-15 1.38387e-15 -1.38530e-15 1.41441e-15 -1.45282e-15 1.42787e-15
2.18916e-02 -2.86466e-03 -1.37092e-03 3.38533e-03 -4.53059e-03 5.23944e-03 -5.69905e-03 6.00447e-03 -6.20914e-03 6.34533e-03 -6.43353e-03 6.48738e-03 -6.51605e-03 6.52624e-03 -6.52247e-03 6.50815e-03 -6.48617e-03 6.45793e-03 -6.42526e-03 6.38906e-03
6.01918e-15 -2.34010e-15 3.73654e-15 -3.46096e-15 3.77635e-15 -3.63720e-15 3.71744e-15 -3.59591e-15 3.61018e-15 -3.52685e-15 3.50916e-15 -3.42186e-15 3.37149e-15 -3.32821e-15 3.28080e-15 -3.23241e-15 3.19841e-15 -3.14704e-15 3.13017e-15 -3.05705e-15
1.58793e-02 -8.74514e-03 7.85384e-03 -7.39605e-03 7.06529e-03 -6.79309e-03 6.55602e-03 -6.34376e-03 6.15075e-03 -5.97359e-03 5.80992e-03 -5.65792e-03 5.51627e-03 -5.38383e-03 5.25977e-03 -5.14302e-03 5.03300e-03 -4.92938e-03 4.83128e-03 -4.73851e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_8-9.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18280e-01 -1.82713e-04 -3.32181e-04 -4.76253e-04 -6.28077e-04 -7.71726e-04 -9.25725e-04 -1.07016e-03 -1.22541e-03 -1.37292e-03 -1.52933e-03 -1.67954e-03 -1.83841e-03 -1.99234e-03 -2.15414e-03 -2.31112e-03 -2.47878e-03 -2.63928e-03 -2.81307e-03 -2.97863e-03
-1.05640e-14 8.95398e-15 -7.37499e-15 5.97859e-15 -4.78262e-15 3.85900e-15 -3.12179e-15 2.56336e-15 -2.11001e-15 1.75642e-15 -1.47064e-15 1.24077e-15 -1.04721e-15 8.79424e-16 -7.48487e-16 6.31440e-16 -5.23801e-16 4.38372e-16 -3.63986e-16 2.94504e-16
-9.42734e-02 5.86340e-02 -4.80446e-02 3.96271e-02 -3.28169e-02 2.73303e-02 -2.29026e-02 1.93068e-02 -1.63614e-02 1.39257e-02 -1.18918e-02 1.01773e-02 -8.71906e-03 7.46841e-03 -6.38746e-03 5.44659e-03 -4.62235e-03 3.89594e-03 -3.25224e-03 2.67900e-03
1.69516e-14 -9.61100e-15 8.37398e-15 -7.28005e-15 6.40807e-15 -5.58158e-15 4.88222e-15 -4.26760e-15 3.73453e-15 -3.26873e-15 2.85318e-15 -2.48480e-15 2.15399e-15 -1.87544e-15 1.62715e-15 -1.40035e-15 1.20009e-15 -1.02507e-15 8.65838e-16 -7.15915e-16
1.90789e-02 -1.36477e-02 1.31325e-02 -1.24812e-02 1.16456e-02 -1.07127e-02 9.75406e-03 -8.81554e-03 7.92312e-03 -7.08972e-03 6.32009e-03 -5.61424e-03 4.96955e-03 -4.38203e-03 3.84704e-03 -3.35988e-03 2.91605e-03 -2.51135e-03 2.14189e-03 -1.80407e-03
-2.48246e-15 3.04406e-15 -3.06507e-15 3.14889e-15 -3.04111e-15 2.93721e-15 -2.74148e-15 2.57505e-15 -2.35921e-15 2.15614e-15 -1.96598e-15 1.78282e-15 -1.59874e-15 1.43213e-15 -1.26830e-15 1.12942e-15 -9.92279e-16 8.71839e-16 -7.38671e-16 6.30027e-16
-3.91200e-03 2.69920e-03 -2.70486e-03 2.73172e-03 -2.72006e-03 2.66565e-03 -2.57529e-03 2.45778e-03 -2.32142e-03 2.17322e-03 -2.01872e-03 1.86205e-03 -1.70629e-03 1.55370e-03 -1.40584e-03 1.26367e-03 -1.12776e-03 9.98451e-04 -8.75910e-04 7.60103e-04


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_80-81.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18185e-01 -7.91593e-04 -1.40576e-03 -2.06465e-03 -2.67834e-03 -3.35104e-03 -3.97474e-03 -4.67618e-03 -5.33996e-03 -6.12148e-03 -6.87856e-03 -7.75364e-03 -8.55231e-03 -9.44792e-03 -1.02907e-02 -1.12897e-02 -1.22690e-02 -1.34091e-02 -1.45414e-02 -1.58661e-02
-2.05159e-14 9.83336e-15 -4.33111e-15 2.97360e-15 -2.00241e-15 1.56385e-15 -1.15181e-15 9.25146e-16 -7.19119e-16 5.96096e-16 -4.93766e-16 4.10833e-16 -3.05197e-16 2.24470e-16 -1.73801e-16 1.34293e-16 -1.03164e-16 5.73819e-17 -2.26137e-17 -8.20038e-18
-1.75319e-01 4.70351e-02 -2.57894e-02 1.67153e-02 -1.17159e-02 8.58860e-03 -6.47480e-03 4.97011e-03 -3.85616e-03 3.00867e-03 -2.35130e-03 1.82771e-03 -1.40973e-03 1.07125e-03 -7.91793e-04 5.63916e-04 -3.73318e-04 2.17358e-04 -8.50444e-05 -2.11219e-05
2.82652e-14 -4.94956e-15 3.08405e-15 -1.20025e-15 5.83421e-16 7.55260e-17 -3.69010e-16 6.79045e-16 -8.42302e-16 9.99915e-16 -1.06079e-15 1.17913e-15 -1.23692e-15 1.30916e-15 -1.33445e-15 1.35981e-15 -1.38569e-15 1.40387e-15 -1.44115e-15 1.44732e-15
1.68055e-02 -1.60412e-03 -2.11007e-03 3.89694e-03 -4.91197e-03 5.53621e-03 -5.93650e-03 6.19814e-03 -6.36930e-03 6.47906e-03 -6.54606e-03 6.58245e-03 -6.59665e-03 6.59463e-03 -6.58057e-03 6.55749e-03 -6.52752e-03 6.49279e-03 -6.45428e-03 6.41314e-03
7.87011e-15 -2.83665e-15 4.01215e-15 -3.66527e-15 3.89185e-15 -3.74861e-15 3.79435e-15 -3.65747e-15 3.65611e-15 -3.55904e-15 3.52111e-15 -3.45058e-15 3.40640e-15 -3.32471e-15 3.26882e-15 -3.22424e-15 3.18734e-15 -3.12909e-15 3.07733e-15 -3.00736e-15
1.78385e-02 -9.29388e-03 8.16367e-03 -7.59354e-03 7.19607e-03 -6.87965e-03 6.61136e-03 -6.37610e-03 6.16568e-03 -5.97502e-03 5.80073e-03 -5.64039e-03 5.49199e-03 -5.35412e-03 5.22556e-03 -5.10545e-03 4.99277e-03 -4.88664e-03 4.78683e-03 -4.69251e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_81-82.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18187e-01 -7.86127e-04 -1.38733e-03 -2.04769e-03 -2.64473e-03 -3.32192e-03 -3.92680e-03 -4.63373e-03 -5.27492e-03 -6.06056e-03 -6.78967e-03 -7.66996e-03 -8.44115e-03 -9.34401e-03 -1.01558e-02 -1.11584e-02 -1.21011e-02 -1.32432e-02 -1.43335e-02 -1.56571e-02
-1.99531e-14 9.74245e-15 -4.38003e-15 3.00266e-15 -2.01836e-15 1.57340e-15 -1.15709e-15 9.13515e-16 -7.38121e-16 6.03218e-16 -4.92449e-16 4.09688e-16 -2.98219e-16 2.20468e-16 -1.86482e-16 1.55642e-16 -1.20728e-16 5.24861e-17 7.35119e-18 -3.08453e-17
-1.69163e-01 4.65294e-02 -2.56283e-02 1.66806e-02 -1.17473e-02 8.66047e-03 -6.57450e-03 5.09041e-03 -3.99276e-03 3.15878e-03 -2.51258e-03 1.99905e-03 -1.59005e-03 1.25942e-03 -9.87473e-04 7.66374e-04 -5.82485e-04 4.32525e-04 -3.06044e-04 2.04890e-04
2.63543e-14 -4.61613e-15 2.84283e-15 -1.06380e-15 4.92867e-16 1.34560e-16 -4.19888e-16 7.23671e-16 -8.73022e-16 1.02761e-15 -1.10814e-15 1.20489e-15 -1.26323e-15 1.30453e-15 -1.30982e-15 1.36293e-15 -1.40269e-15 1.42591e-15 -1.42415e-15 1.44622e-15
1.17244e-02 -3.34959e-04 -2.85147e-03 4.40908e-03 -5.29318e-03 5.83248e-03 -6.17331e-03 6.39117e-03 -6.52886e-03 6.61234e-03 -6.65817e-03 6.67735e-03 -6.67730e-03 6.66320e-03 -6.63898e-03 6.60727e-03 -6.56997e-03 6.52865e-03 -6.48448e-03 6.43842e-03
9.63517e-15 -3.37641e-15 4.30176e-15 -3.87836e-15 4.04564e-15 -3.83374e-15 3.87641e-15 -3.71798e-15 3.68236e-15 -3.59182e-15 3.53805e-15 -3.48551e-15 3.45217e-15 -3.33671e-15 3.24390e-15 -3.20050e-15 3.17512e-15 -3.10075e-15 3.04383e-15 -3.00336e-15
1.96657e-02 -9.81391e-03 8.45632e-03 -7.77914e-03 7.31824e-03 -6.95994e-03 6.66222e-03 -6.40543e-03 6.17881e-03 -5.97576e-03 5.79183e-03 -5.62386e-03 5.46957e-03 -5.32706e-03 5.19474e-03 -5.07164e-03 4.95672e-03 -4.84908e-03 4.74796e-03 -4.65274e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_82-83.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18190e-01 -7.80283e-04 -1.36741e-03 -2.02957e-03 -2.60889e-03 -3.29076e-03 -3.87503e-03 -4.58859e-03 -5.20467e-03 -5.99557e-03 -6.69500e-03 -7.58044e-03 -8.32236e-03 -9.23343e-03 -1.00114e-02 -1.10190e-02 -1.19214e-02 -1.30673e-02 -1.41115e-02 -1.54350e-02
-1.94070e-14 9.66168e-15 -4.43851e-15 3.01650e-15 -2.04385e-15 1.57829e-15 -1.16969e-15 9.28054e-16 -7.50508e-16 6.12400e-16 -4.79014e-16 3.95773e-16 -3.10396e-16 2.17946e-16 -1.66532e-16 1.26650e-16 -1.03473e-16 6.89167e-17 -1.32653e-17 -3.57629e-17
-1.62830e-01 4.60228e-02 -2.54795e-02 1.66597e-02 -1.17936e-02 8.74823e-03 -6.69094e-03 5.22818e-03 -4.14748e-03 3.32758e-03 -2.69315e-03 2.19036e-03 -1.79083e-03 1.46867e-03 -1.20502e-03 9.91021e-04 -8.14211e-04 6.70750e-04 -5.50709e-04 4.55052e-04
2.43766e-14 -4.29396e-15 2.62195e-15 -9.16379e-16 3.75803e-16 2.12237e-16 -4.77380e-16 7.62047e-16 -8.86150e-16 1.05250e-15 -1.13593e-15 1.22133e-15 -1.27144e-15 1.29560e-15 -1.32937e-15 1.38227e-15 -1.40366e-15 1.41982e-15 -1.44954e-15 1.47525e-15
6.64778e-03 9.49046e-04 -3.59981e-03 4.92568e-03 -5.67770e-03 6.13142e-03 -6.41243e-03 6.58626e-03 -6.69037e-03 6.74753e-03 -6.77224e-03 6.77416e-03 -6.75982e-03 6.73393e-03 -6.69951e-03 6.65907e-03 -6.61460e-03 6.56692e-03 -6.51732e-03 6.46631e-03
1.13946e-14 -3.87626e-15 4.55992e-15 -4.05980e-15 4.16253e-15 -3.92068e-15 3.95038e-15 -3.79449e-15 3.73637e-15 -3.62077e-15 3.57751e-15 -3.50227e-15 3.43958e-15 -3.32615e-15 3.23239e-15 -3.18156e-15 3.15324e-15 -3.11485e-15 3.04872e-15 -2.96428e-15
2.13541e-02 -1.03046e-02 8.73155e-03 -7.95252e-03 7.43129e-03 -7.03327e-03 6.70773e-03 -6.43070e-03 6.18895e-03 -5.97438e-03 5.78159e-03 -5.60677e-03 5.44706e-03 -5.30034e-03 5.16504e-03 -5.03939e-03 4.92251e-03 -4.81360e-03 4.71158e-03 -4.61600e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_83-84.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18191e-01 -7.69699e-04 -1.35200e-03 -2.00339e-03 -2.57844e-03 -3.24845e-03 -3.82948e-03 -4.52919e-03 -5.14143e-03 -5.91413e-03 -6.60691e-03 -7.47257e-03 -8.20936e-03 -9.10171e-03 -9.87300e-03 -1.08558e-02 -1.17474e-02 -1.28641e-02 -1.38936e-02 -1.51825e-02
-1.88232e-14 9.55275e-15 -4.48315e-15 3.03188e-15 -2.06176e-15 1.60502e-15 -1.21212e-15 9.52095e-16 -7.49330e-16 6.11293e-16 -4.72696e-16 3.99579e-16 -3.03890e-16 2.08736e-16 -1.34023e-16 9.65067e-17 -8.14620e-17 8.63786e-17 -6.33542e-18 -4.00000e-17
-1.56304e-01 4.55088e-02 -2.53408e-02 1.66517e-02 -1.18542e-02 8.85154e-03 -6.82388e-03 5.38329e-03 -4.32040e-03 3.51530e-03 -2.89340e-03 2.40205e-03 -2.01250e-03 1.69941e-03 -1.44422e-03 1.23839e-03 -1.06890e-03 9.32236e-04 -8.19015e-04 7.29517e-04
2.24551e-14 -3.94449e-15 2.39479e-15 -8.01419e-16 2.63415e-16 2.84736e-16 -5.40699e-16 7.99951e-16 -9.19136e-16 1.06171e-15 -1.15043e-15 1.23873e-15 -1.27822e-15 1.33016e-15 -1.35451e-15 1.39402e-15 -1.39411e-15 1.41735e-15 -1.46898e-15 1.48138e-15
1.57674e-03 2.25212e-03 -4.35755e-03 5.44817e-03 -6.06630e-03 6.43334e-03 -6.65379e-03 6.78311e-03 -6.85327e-03 6.88378e-03 -6.88723e-03 6.87175e-03 -6.84307e-03 6.80512e-03 -6.76071e-03 6.71176e-03 -6.65959e-03 6.60574e-03 -6.55065e-03 6.49504e-03
1.30675e-14 -4.36083e-15 4.81974e-15 -4.26939e-15 4.29533e-15 -4.04136e-15 3.99723e-15 -3.83737e-15 3.75461e-15 -3.64422e-15 3.59120e-15 -3.48852e-15 3.43977e-15 -3.33118e-15 3.24710e-15 -3.17367e-15 3.13542e-15 -3.09652e-15 3.04624e-15 -2.93396e-15
2.28939e-02 -1.07639e-02 8.98781e-03 -8.11215e-03 7.53365e-03 -7.09796e-03 6.74612e-03 -6.44999e-03 6.19405e-03 -5.96872e-03 5.76769e-03 -5.58660e-03 5.42205e-03 -5.27160e-03 5.13333e-03 -5.00582e-03 4.88758e-03 -4.77743e-03 4.67485e-03 -4.57884e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_84-85.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18196e-01 -7.66451e-04 -1.32513e-03 -1.98812e-03 -2.53151e-03 -3.21999e-03 -3.76356e-03 -4.48586e-03 -5.05400e-03 -5.85036e-03 -6.49076e-03 -7.38250e-03 -8.06534e-03 -8.98820e-03 -9.70004e-03 -1.07115e-02 -1.15349e-02 -1.26801e-02 -1.36334e-02 -1.49486e-02
-1.81728e-14 9.48264e-15 -4.53914e-15 3.04980e-15 -2.07520e-15 1.60122e-15 -1.22514e-15 9.66872e-16 -7.50613e-16 5.85626e-16 -4.55706e-16 3.84365e-16 -2.87421e-16 2.31648e-16 -1.54938e-16 1.07176e-16 -7.81813e-17 4.98177e-17 7.77107e-18 -4.32113e-17
-1.49568e-01 4.49846e-02 -2.52156e-02 1.66619e-02 -1.19361e-02 8.97843e-03 -6.98229e-03 5.56556e-03 -4.52189e-03 3.73295e-03 -3.12477e-03 2.64582e-03 -2.26753e-03 1.96448e-03 -1.71889e-03 1.52180e-03 -1.36096e-03 1.23215e-03 -1.12649e-03 1.04382e-03
2.05124e-14 -3.63651e-15 2.17724e-15 -6.64348e-16 1.51226e-16 3.63460e-16 -6.19529e-16 8.47593e-16 -9.57592e-16 1.10087e-15 -1.17469e-15 1.27396e-15 -1.29596e-15 1.34094e-15 -1.36392e-15 1.36641e-15 -1.38315e-15 1.42886e-15 -1.44762e-15 1.44731e-15
-3.49239e-03 3.58217e-03 -5.13112e-03 5.98224e-03 -6.46441e-03 6.74360e-03 -6.90281e-03 6.98722e-03 -7.02322e-03 7.02708e-03 -7.00915e-03 6.97645e-03 -6.93361e-03 6.88372e-03 -6.82937e-03 6.77207e-03 -6.71293e-03 6.65280e-03 -6.59238e-03 6.53222e-03
1.46465e-14 -4.88796e-15 5.09532e-15 -4.43185e-15 4.43874e-15 -4.14618e-15 4.07244e-15 -3.89221e-15 3.78083e-15 -3.65623e-15 3.56983e-15 -3.50436e-15 3.45052e-15 -3.31237e-15 3.24977e-15 -3.19225e-15 3.10920e-15 -3.04640e-15 2.99031e-15 -2.94434e-15
2.42819e-02 -1.11941e-02 9.22881e-03 -8.26235e-03 7.63009e-03 -7.15919e-03 6.78293e-03 -6.46925e-03 6.20039e-03 -5.96546e-03 5.75726e-03 -5.57066e-03 5.40218e-03 -5.24887e-03 5.10845e-03 -4.97943e-03 4.86033e-03 -4.75001e-03 4.64734e-03 -4.55159e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_85-86.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18177e-01 -7.04400e-04 -1.37505e-03 -1.87754e-03 -2.58990e-03 -3.06953e-03 -3.82438e-03 -4.29882e-03 -5.11146e-03 -5.62316e-03 -6.53614e-03 -7.11133e-03 -8.09628e-03 -8.67791e-03 -9.71460e-03 -1.03549e-02 -1.15215e-02 -1.22689e-02 -1.35827e-02 -1.44724e-02
-1.75266e-14 9.37530e-15 -4.59417e-15 3.07516e-15 -2.10971e-15 1.59478e-15 -1.19059e-15 9.45538e-16 -7.45719e-16 5.73401e-16 -4.64838e-16 3.72463e-16 -2.44968e-16 1.93847e-16 -1.41963e-16 8.42281e-17 -4.19460e-17 6.30314e-18 2.50415e-17 -7.99650e-17
-1.42594e-01 4.44339e-02 -2.50891e-02 1.66741e-02 -1.20212e-02 9.10915e-03 -7.14494e-03 5.75228e-03 -4.72802e-03 3.95532e-03 -3.36101e-03 2.89482e-03 -2.52768e-03 2.23494e-03 -1.99927e-03 1.81089e-03 -1.65862e-03 1.53779e-03 -1.43997e-03 1.36431e-03
1.84095e-14 -3.26197e-15 1.95399e-15 -5.34912e-16 3.84850e-17 4.51671e-16 -6.85564e-16 8.77772e-16 -9.94463e-16 1.16819e-15 -1.22294e-15 1.28189e-15 -1.33008e-15 1.38365e-15 -1.36926e-15 1.37972e-15 -1.40965e-15 1.44206e-15 -1.47294e-15 1.46438e-15
-8.54023e-03 4.92950e-03 -5.90785e-03 6.51243e-03 -6.85411e-03 7.04203e-03 -7.13719e-03 7.17427e-03 -7.17398e-03 7.14919e-03 -7.10819e-03 7.05645e-03 -6.99773e-03 6.93470e-03 -6.86878e-03 6.80157e-03 -6.73406e-03 6.66653e-03 -6.59965e-03 6.53358e-03
1.61877e-14 -5.36962e-15 5.32227e-15 -4.61167e-15 4.52979e-15 -4.22530e-15 4.15796e-15 -3.95259e-15 3.80738e-15 -3.68543e-15 3.59282e-15 -3.49687e-15 3.42466e-15 -3.30237e-15 3.23388e-15 -3.15555e-15 3.07271e-15 -3.03770e-15 2.95495e-15 -2.89411e-15
2.55281e-02 -1.16059e-02 9.46600e-03 -8.41497e-03 7.73278e-03 -7.22940e-03 6.83084e-03 -6.50136e-03 6.22109e-03 -5.97784e-03 5.76356e-03 -5.57270e-03 5.40101e-03 -5.24558e-03 5.10413e-03 -4.97433e-03 4.85500e-03 -4.74492e-03 4.64288e-03 -4.54814e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_86-87.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18194e-01 -7.31740e-04 -1.30347e-03 -1.91060e-03 -2.48055e-03 -3.10103e-03 -3.68157e-03 -4.32460e-03 -4.93482e-03 -5.63633e-03 -6.31957e-03 -7.10489e-03 -7.83993e-03 -8.65320e-03 -9.41943e-03 -1.03043e-02 -1.11769e-02 -1.21816e-02 -1.31797e-02 -1.43371e-02
-1.68283e-14 9.25556e-15 -4.64980e-15 3.08405e-15 -2.11443e-15 1.61375e-15 -1.21427e-15 9.59862e-16 -7.56571e-16 5.95802e-16 -4.87475e-16 3.70039e-16 -2.31728e-16 1.76879e-16 -1.29936e-16 6.77526e-17 -2.56854e-17 -5.40993e-18 5.44706e-17 -9.96344e-17
-1.35372e-01 4.38865e-02 -2.50104e-02 1.67494e-02 -1.21798e-02 9.32172e-03 -7.39660e-03 6.03442e-03 -5.03538e-03 4.28426e-03 -3.70881e-03 3.25984e-03 -2.90832e-03 2.62986e-03 -2.40768e-03 2.23228e-03 -2.09192e-03 1.98231e-03 -1.89551e-03 1.83023e-03
1.63206e-14 -2.92077e-15 1.69512e-15 -3.87561e-16 -6.46997e-17 5.12047e-16 -7.03966e-16 9.16481e-16 -1.05103e-15 1.19415e-15 -1.24120e-15 1.29242e-15 -1.33824e-15 1.38473e-15 -1.39011e-15 1.43536e-15 -1.40409e-15 1.41571e-15 -1.47060e-15 1.46241e-15
-1.35937e-02 6.32099e-03 -6.71482e-03 7.06734e-03 -7.26627e-03 7.36213e-03 -7.39326e-03 7.38352e-03 -7.34774e-03 7.29536e-03 -7.23244e-03 7.16304e-03 -7.08989e-03 7.01477e-03 -6.93917e-03 6.86369e-03 -6.78891e-03 6.71561e-03 -6.64375e-03 6.57362e-03
1.77104e-14 -5.86394e-15 5.55959e-15 -4.80511e-15 4.65976e-15 -4.31674e-15 4.20480e-15 -3.98405e-15 3.85470e-15 -3.74298e-15 3.63957e-15 -3.50156e-15 3.43192e-15 -3.28620e-15 3.21115e-15 -3.13518e-15 3.04788e-15 -3.01358e-15 2.97802e-15 -2.89564e-15
2.65859e-02 -1.19768e-02 9.68008e-03 -8.55200e-03 7.82447e-03 -7.29196e-03 6.87377e-03 -6.53074e-03 6.24104e-03 -5.99125e-03 5.77255e-03 -5.57881e-03 5.40558e-03 -5.24942e-03 5.10776e-03 -4.97885e-03 4.86066e-03 -4.75183e-03 4.65155e-03 -4.55867e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_87-88.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18189e-01 -7.02888e-04 -1.30528e-03 -1.85226e-03 -2.47127e-03 -3.01618e-03 -3.65953e-03 -4.21322e-03 -4.89617e-03 -5.49407e-03 -6.25585e-03 -6.92545e-03 -7.74989e-03 -8.44007e-03 -9.30220e-03 -1.00509e-02 -1.10206e-02 -1.18777e-02 -1.29749e-02 -1.39715e-02
-1.61199e-14 9.14464e-15 -4.69896e-15 3.09030e-15 -2.13624e-15 1.63135e-15 -1.21878e-15 9.49055e-16 -7.44207e-16 5.83595e-16 -4.63257e-16 3.70079e-16 -2.49459e-16 1.66371e-16 -1.02259e-16 4.42392e-17 7.79065e-18 -3.39793e-17 8.99093e-17 -1.39782e-16
-1.27855e-01 4.33051e-02 -2.49382e-02 1.68400e-02 -1.23582e-02 9.55721e-03 -7.67363e-03 6.34396e-03 -5.37190e-03 4.64396e-03 -4.08880e-03 3.65839e-03 -3.32378e-03 3.06093e-03 -2.85359e-03 2.69177e-03 -2.56487e-03 2.46768e-03 -2.39281e-03 2.33868e-03
1.42042e-14 -2.51296e-15 1.42494e-15 -2.67071e-16 -1.91946e-16 5.95680e-16 -7.71626e-16 1.00102e-15 -1.10564e-15 1.19947e-15 -1.25868e-15 1.30776e-15 -1.33640e-15 1.39555e-15 -1.42248e-15 1.42260e-15 -1.40134e-15 1.41057e-15 -1.45840e-15 1.46694e-15
-1.86689e-02 7.77463e-03 -7.56884e-03 7.66267e-03 -7.71573e-03 7.71792e-03 -7.68417e-03 7.62721e-03 -7.55584e-03 7.47592e-03 -7.39123e-03 7.30443e-03 -7.21718e-03 7.13046e-03 -7.04517e-03 6.96182e-03 -6.88062e-03 6.80159e-03 -6.72504e-03 6.65096e-03
1.91062e-14 -6.32960e-15 5.82851e-15 -5.01088e-15 4.76544e-15 -4.41013e-15 4.25849e-15 -4.02788e-15 3.86708e-15 -3.75064e-15 3.65601e-15 -3.53192e-15 3.44542e-15 -3.28957e-15 3.17048e-15 -3.13315e-15 3.05654e-15 -2.97772e-15 2.94789e-15 -2.86247e-15
2.74455e-02 -1.23022e-02 9.86641e-03 -8.66758e-03 7.89786e-03 -7.33803e-03 6.90135e-03 -6.54550e-03 6.24681e-03 -5.99080e-03 5.76787e-03 -5.57135e-03 5.39651e-03 -5.23972e-03 5.09808e-03 -4.96946e-03 4.85225e-03 -4.74495e-03 4.64621e-03 -4.55518e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_88-89.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18192e-01 -6.93485e-04 -1.27882e-03 -1.82467e-03 -2.42288e-03 -2.96948e-03 -3.58907e-03 -4.14638e-03 -4.80121e-03 -5.40113e-03 -6.12922e-03 -6.80003e-03 -7.58919e-03 -8.28494e-03 -9.10784e-03 -9.85883e-03 -1.07812e-02 -1.16380e-02 -1.26804e-02 -1.36717e-02
-1.53670e-14 9.00214e-15 -4.76193e-15 3.11848e-15 -2.15121e-15 1.64002e-15 -1.21073e-15 9.33554e-16 -7.48537e-16 5.73678e-16 -4.33863e-16 3.36690e-16 -2.38081e-16 1.34801e-16 -7.76265e-17 3.54470e-17 1.99150e-17 -5.25234e-17 1.21422e-16 -1.93585e-16
-1.19983e-01 4.26748e-02 -2.48686e-02 1.69460e-02 -1.25584e-02 9.81892e-03 -7.98026e-03 6.68584e-03 -5.74309e-03 5.04034e-03 -4.50738e-03 4.09737e-03 -3.78108e-03 3.53537e-03 -3.34428e-03 3.19746e-03 -3.08485e-03 3.00122e-03 -2.93960e-03 2.89783e-03
1.20134e-14 -2.12118e-15 1.14045e-15 -8.61210e-17 -3.32997e-16 6.93602e-16 -8.71610e-16 1.04052e-15 -1.12918e-15 1.23755e-15 -1.25891e-15 1.33357e-15 -1.38635e-15 1.41134e-15 -1.39264e-15 1.38840e-15 -1.41773e-15 1.44031e-15 -1.46284e-15 1.46074e-15
-2.37505e-02 9.28529e-03 -8.46178e-03 8.28779e-03 -8.19010e-03 8.09571e-03 -7.99526e-03 7.88991e-03 -7.78221e-03 7.67430e-03 -7.56769e-03 7.46335e-03 -7.36198e-03 7.26398e-03 -7.16929e-03 7.07819e-03 -6.99069e-03 6.90661e-03 -6.82584e-03 6.74824e-03
2.04607e-14 -6.83273e-15 6.08886e-15 -5.20395e-15 4.89352e-15 -4.51560e-15 4.31862e-15 -4.07681e-15 3.89778e-15 -3.74575e-15 3.66988e-15 -3.54753e-15 3.43355e-15 -3.26083e-15 3.16064e-15 -3.11528e-15 3.06764e-15 -2.98641e-15 2.91261e-15 -2.83937e-15
2.81074e-02 -1.25915e-02 1.00384e-02 -8.77774e-03 7.97115e-03 -7.38779e-03 6.93556e-03 -6.56931e-03 6.26376e-03 -6.00336e-03 5.77787e-03 -5.58024e-03 5.40516e-03 -5.24893e-03 5.10869e-03 -4.98181e-03 4.86664e-03 -4.76165e-03 4.66563e-03 -4.57753e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_89-90.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18197e-01 -6.88111e-04 -1.24486e-03 -1.80278e-03 -2.36314e-03 -2.92947e-03 -3.50462e-03 -4.08608e-03 -4.68981e-03 -5.31543e-03 -5.98328e-03 -6.68116e-03 -7.40689e-03 -8.13478e-03 -8.88969e-03 -9.67162e-03 -1.05155e-02 -1.14018e-02 -1.23569e-02 -1.33739e-02
-1.45337e-14 8.84617e-15 -4.83503e-15 3.13475e-15 -2.16904e-15 1.63849e-15 -1.22393e-15 9.52836e-16 -7.28574e-16 5.57086e-16 -4.21833e-16 2.84460e-16 -2.11939e-16 1.38274e-16 -4.72233e-17 -8.22358e-18 7.48275e-17 -1.11537e-16 1.47833e-16 -2.06204e-16
-1.11702e-01 4.19920e-02 -2.48112e-02 1.70822e-02 -1.27985e-02 1.01274e-02 -8.33903e-03 7.08442e-03 -6.17493e-03 5.50088e-03 -4.99329e-03 4.60640e-03 -4.31131e-03 4.08509e-03 -3.91242e-03 3.78309e-03 -3.68690e-03 3.61873e-03 -3.57206e-03 3.54447e-03
9.72715e-15 -1.67594e-15 8.48063e-16 6.78892e-17 -4.48652e-16 7.79348e-16 -9.65630e-16 1.09461e-15 -1.17356e-15 1.28039e-15 -1.29090e-15 1.39011e-15 -1.40750e-15 1.40614e-15 -1.41703e-15 1.42989e-15 -1.43530e-15 1.44980e-15 -1.47236e-15 1.45926e-15
-2.88289e-02 1.08534e-02 -9.39116e-03 8.93741e-03 -8.68200e-03 8.48649e-03 -8.31617e-03 8.16011e-03 -8.01432e-03 7.87707e-03 -7.74737e-03 7.62473e-03 -7.50857e-03 7.39835e-03 -7.29403e-03 7.19486e-03 -7.10056e-03 7.01097e-03 -6.92561e-03 6.84437e-03
2.16760e-14 -7.35264e-15 6.34208e-15 -5.36974e-15 5.03863e-15 -4.62274e-15 4.38947e-15 -4.13617e-15 3.92092e-15 -3.76832e-15 3.67652e-15 -3.56599e-15 3.42386e-15 -3.26607e-15 3.19643e-15 -3.12119e-15 3.02918e-15 -2.96872e-15 2.87501e-15 -2.79744e-15
2.85362e-02 -1.28296e-02 1.01840e-02 -8.87148e-03 8.03361e-03 -7.43047e-03 6.96550e-03 -6.59111e-03 6.28057e-03 -6.01743e-03 5.79083e-03 -5.59322e-03 5.41927e-03 -5.26474e-03 5.12655e-03 -5.00254e-03 4.89039e-03 -4.78868e-03 4.69609e-03 -4.61153e-03


==> anc/BackgroundCoeffs/CGC/BackgroundCoeffs_CGC_9-10.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from Woods-Saxon 1-Nucleus thickness functions of Pb
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18279e-01 -1.89009e-04 -3.43372e-04 -4.92579e-04 -6.49378e-04 -7.98321e-04 -9.57005e-04 -1.10718e-03 -1.26723e-03 -1.42045e-03 -1.58167e-03 -1.73812e-03 -1.90194e-03 -2.06195e-03 -2.22920e-03 -2.39290e-03 -2.56600e-03 -2.73332e-03 -2.91379e-03 -3.08624e-03
-1.14265e-14 9.55932e-15 -7.75218e-15 6.20435e-15 -4.90197e-15 3.91296e-15 -3.14236e-15 2.55961e-15 -2.10299e-15 1.73930e-15 -1.44921e-15 1.22369e-15 -1.03304e-15 8.76044e-16 -7.38889e-16 6.23631e-16 -5.21457e-16 4.33668e-16 -3.54170e-16 2.92826e-16
-1.02636e-01 6.29746e-02 -5.10408e-02 4.17115e-02 -3.42779e-02 2.83666e-02 -2.36487e-02 1.98534e-02 -1.67694e-02 1.42362e-02 -1.21328e-02 1.03681e-02 -8.87325e-03 7.59548e-03 -6.49417e-03 5.53779e-03 -4.70156e-03 3.96588e-03 -3.31492e-03 2.73590e-03
1.87715e-14 -1.05890e-14 9.17424e-15 -7.93273e-15 6.93769e-15 -6.02719e-15 5.25224e-15 -4.56334e-15 3.97066e-15 -3.46191e-15 3.00424e-15 -2.61837e-15 2.28031e-15 -1.97917e-15 1.70993e-15 -1.46735e-15 1.26174e-15 -1.07586e-15 9.08788e-16 -7.60878e-16
2.23104e-02 -1.58339e-02 1.51126e-02 -1.42505e-02 1.31995e-02 -1.20614e-02 1.09164e-02 -9.81327e-03 8.77778e-03 -7.82111e-03 6.94569e-03 -6.14907e-03 5.42632e-03 -4.77149e-03 4.17830e-03 -3.64059e-03 3.15259e-03 -2.70909e-03 2.30544e-03 -1.93743e-03
-3.31416e-15 3.70127e-15 -3.71039e-15 3.75573e-15 -3.60515e-15 3.44364e-15 -3.20194e-15 2.96493e-15 -2.71047e-15 2.47739e-15 -2.24075e-15 2.02355e-15 -1.80765e-15 1.61003e-15 -1.42519e-15 1.26152e-15 -1.10319e-15 9.65491e-16 -8.25066e-16 7.01810e-16
-4.87728e-03 3.35525e-03 -3.34717e-03 3.36235e-03 -3.32885e-03 3.24334e-03 -3.11553e-03 2.95704e-03 -2.77833e-03 2.58798e-03 -2.39260e-03 2.19703e-03 -2.00469e-03 1.81792e-03 -1.63831e-03 1.46684e-03 -1.30400e-03 1.14991e-03 -1.00452e-03 8.67688e-04


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_0-1.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -4.26530e-08 -5.30033e-08 3.93879e-08 1.27562e-08 9.91120e-09 -1.01475e-08 -1.16656e-08 -1.64000e-07 4.16723e-08
-3.32998e-05 1.61475e-03 -3.31805e-04 -2.56768e-03 1.61018e-03 -1.61858e-03 1.88398e-03 -1.11694e-03 4.99981e-04 -1.85253e-04
-1.03131e-02 4.38150e-03 -5.90254e-03 4.61396e-03 -3.67285e-03 2.69022e-03 -2.69265e-03 2.75211e-03 -2.56026e-03 2.33533e-03
3.12890e-03 -1.35986e-03 6.57173e-04 -1.32260e-03 8.66350e-04 -1.48505e-03 1.21481e-03 -1.04157e-03 1.00917e-03 -8.88452e-04
-2.32457e-03 -1.75053e-03 -2.58096e-03 1.28106e-03 -1.04125e-03 9.95316e-04 -8.64300e-04 6.72048e-04 -4.04410e-04 2.53387e-04


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_1-2.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -1.79213e-08 -1.26160e-08 -3.22437e-09 9.72739e-08 -2.75762e-08 5.85541e-08 -6.89034e-08 3.72592e-08 2.89859e-09
-6.17156e-04 1.20449e-04 -7.47252e-04 -1.00969e-03 -1.08796e-03 -2.48031e-05 7.65938e-04 -1.52354e-04 2.42937e-04 -3.36814e-04
-1.99292e-02 1.47766e-02 -1.16717e-02 1.13878e-02 -8.79744e-03 7.22406e-03 -6.80947e-03 5.75485e-03 -4.86946e-03 4.19344e-03
-3.42940e-04 -6.62145e-04 1.66498e-03 1.71659e-03 -4.38979e-04 8.80411e-04 -3.80962e-04 1.64659e-04 -8.11508e-05 3.91104e-05
1.53798e-03 -9.93647e-04 4.48955e-05 -3.83951e-04 3.56356e-04 -7.18497e-04 4.32737e-04 -4.23976e-04 4.98326e-04 -5.51996e-04


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_10-11.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -8.69379e-08 -4.07256e-08 -2.41950e-08 8.87661e-08 -6.47532e-08 3.79258e-08 -9.43259e-08 1.26259e-07 -5.44981e-08
-1.63874e-05 -3.22530e-04 -1.94764e-03 3.04229e-04 3.03876e-05 -1.48389e-03 1.10190e-03 -9.15310e-04 6.09729e-04 -4.44338e-04
-1.02896e-01 5.67431e-02 -4.46316e-02 3.79576e-02 -3.11868e-02 2.70526e-02 -2.36914e-02 2.10961e-02 -1.88966e-02 1.70287e-02
1.33729e-03 -1.75655e-03 -1.66554e-03 2.92472e-05 1.21009e-03 -1.57520e-03 1.57091e-03 -1.45233e-03 1.31170e-03 -1.17070e-03
2.21095e-02 -1.35937e-02 1.25425e-02 -1.07813e-02 1.02173e-02 -9.42392e-03 8.64436e-03 -8.04039e-03 7.53017e-03 -7.04301e-03


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_11-12.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 1.74305e-08 6.62566e-09 -7.66235e-08 1.51234e-07 -1.58540e-07 1.30312e-07 1.00188e-07 -2.31347e-08 -4.85279e-08
4.93482e-04 -1.84657e-03 -7.04240e-04 1.20944e-03 1.81498e-04 -2.38439e-04 4.54070e-05 3.98543e-05 -2.46380e-04 4.12639e-04
-1.07297e-01 6.00250e-02 -4.99889e-02 4.07412e-02 -3.48505e-02 2.95942e-02 -2.58237e-02 2.29297e-02 -2.06159e-02 1.86874e-02
1.67518e-03 -1.73471e-03 1.33074e-03 -2.39264e-03 1.17503e-03 -1.23095e-03 1.15330e-03 -8.98040e-04 6.59464e-04 -4.81298e-04
2.45568e-02 -1.72970e-02 1.64471e-02 -1.40739e-02 1.35734e-02 -1.25153e-02 1.17319e-02 -1.09950e-02 1.02214e-02 -9.51370e-03


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_12-13.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -5.19420e-09 1.86957e-09 1.70365e-07 8.32956e-09 -4.67511e-08 8.75496e-08 1.19315e-07 1.74523e-07 -1.85470e-07
4.20070e-04 1.43231e-03 2.92025e-04 -2.69884e-04 5.69202e-04 -8.80367e-04 5.89526e-04 -4.77651e-04 4.86557e-04 -5.91948e-04
-1.15917e-01 6.40154e-02 -4.93473e-02 3.84472e-02 -3.29417e-02 2.86305e-02 -2.52411e-02 2.25657e-02 -2.02067e-02 1.81940e-02
-3.48557e-03 4.34552e-04 -2.94360e-03 4.00825e-03 -3.45872e-03 2.59586e-03 -2.15591e-03 1.95745e-03 -1.83745e-03 1.75874e-03
2.43051e-02 -1.58023e-02 1.69107e-02 -1.65811e-02 1.47759e-02 -1.35002e-02 1.25521e-02 -1.17853e-02 1.09620e-02 -1.01623e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_13-14.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 7.44423e-08 -1.73003e-08 1.15714e-08 -3.17094e-08 6.56430e-09 3.93299e-08 1.32952e-07 1.43065e-07 -7.93354e-06
1.16596e-04 3.69947e-03 2.37686e-03 -2.48689e-03 2.50450e-03 -1.76280e-03 1.29536e-03 -1.12173e-03 9.47829e-04 -7.12709e-04
-1.25884e-01 6.86526e-02 -5.40266e-02 4.32676e-02 -3.66501e-02 3.03907e-02 -2.57786e-02 2.22728e-02 -1.95624e-02 1.74316e-02
2.00642e-03 -1.14557e-03 1.00362e-03 -2.69592e-03 3.41374e-03 -2.72369e-03 2.23450e-03 -1.85013e-03 1.64374e-03 -1.50651e-03
2.99761e-02 -1.87856e-02 1.58274e-02 -1.47436e-02 1.33815e-02 -1.22463e-02 1.13795e-02 -1.06594e-02 1.00132e-02 -9.40799e-03


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_14-15.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -3.38224e-08 5.12803e-08 -2.91083e-08 -7.41773e-08 -6.95318e-08 1.39452e-07 2.52505e-08 2.58706e-07 1.08487e-05
1.19774e-04 -1.90505e-03 -3.90170e-03 8.30629e-04 1.36743e-03 -4.35561e-04 1.18111e-04 -4.32710e-05 6.48096e-05 -9.02804e-06
-1.30389e-01 7.02954e-02 -5.28590e-02 4.47150e-02 -3.66500e-02 3.16257e-02 -2.73496e-02 2.40147e-02 -2.13058e-02 1.90800e-02
1.17384e-03 3.38242e-03 6.65410e-04 4.14606e-04 -1.10410e-03 1.29957e-03 -9.96022e-04 8.30570e-04 -6.73123e-04 4.80372e-04
3.45656e-02 -1.81382e-02 1.87088e-02 -1.72164e-02 1.54171e-02 -1.41797e-02 1.28994e-02 -1.18205e-02 1.08150e-02 -9.92750e-03


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_15-16.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -5.30309e-07 7.62032e-07 -8.49957e-07 8.03031e-07 -1.13848e-06 1.40617e-06 -1.13347e-06 1.28613e-06 -1.46688e-06
7.85918e-05 -9.24973e-04 -1.24327e-03 1.61847e-03 -2.44037e-04 8.09350e-04 -8.21192e-04 7.33573e-04 -6.75671e-04 6.13763e-04
-1.36751e-01 7.54258e-02 -5.59668e-02 4.37029e-02 -3.73111e-02 3.17872e-02 -2.76837e-02 2.43701e-02 -2.16458e-02 1.93796e-02
7.43886e-03 3.24379e-03 1.67338e-04 -1.31695e-03 7.42859e-04 -4.94352e-04 4.54833e-04 -4.60831e-04 4.98479e-04 -4.83197e-04
3.37938e-02 -2.80944e-02 1.97566e-02 -1.84729e-02 1.74816e-02 -1.64389e-02 1.49888e-02 -1.37205e-02 1.26026e-02 -1.15759e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_16-17.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -1.18359e-07 3.60531e-08 -9.13783e-08 4.69694e-07 -1.07857e-07 1.94667e-07 -1.29289e-09 2.67073e-07 -2.01454e-07
8.58411e-05 3.89358e-03 4.00696e-04 1.46565e-03 -3.44094e-04 3.12761e-04 -1.65478e-04 1.98025e-04 -2.55419e-04 2.73814e-04
-1.42370e-01 7.46348e-02 -6.05430e-02 5.00534e-02 -4.16281e-02 3.48498e-02 -3.00712e-02 2.62580e-02 -2.33118e-02 2.09425e-02
2.67419e-03 -1.56474e-03 4.73522e-04 -3.07306e-04 -6.14310e-04 5.89310e-04 -4.49526e-04 2.55262e-04 -1.29218e-04 4.10175e-05
3.76497e-02 -2.45174e-02 2.17607e-02 -2.04785e-02 1.83543e-02 -1.66751e-02 1.52267e-02 -1.40127e-02 1.29850e-02 -1.21173e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_17-18.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -5.78694e-08 1.80678e-08 -6.41489e-08 1.64777e-07 9.20903e-07 2.00803e-07 -5.89895e-09 3.15084e-07 -1.88436e-07
-8.11680e-04 -1.78579e-03 1.67404e-03 -1.04877e-03 4.53098e-04 -6.97582e-04 8.62797e-04 -7.92811e-04 7.89054e-04 -7.93727e-04
-1.47963e-01 7.78865e-02 -5.83669e-02 4.63612e-02 -3.85662e-02 3.30705e-02 -2.83265e-02 2.44979e-02 -2.13473e-02 1.87743e-02
-3.79934e-03 -4.28847e-04 3.03380e-04 1.75037e-03 -1.32628e-03 9.78045e-04 -1.02479e-03 1.03595e-03 -1.11669e-03 1.24501e-03
3.80863e-02 -2.47487e-02 2.61329e-02 -2.22413e-02 2.04614e-02 -1.85106e-02 1.66689e-02 -1.50503e-02 1.37083e-02 -1.25609e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_18-19.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -5.93422e-08 -7.12363e-08 -1.20089e-07 1.33930e-07 -1.72157e-07 2.29140e-07 1.69989e-08 1.22824e-07 -2.02396e-07
-5.82305e-04 -5.41719e-03 -8.39497e-04 1.78651e-03 -1.88254e-03 6.08136e-04 5.19748e-06 -4.36373e-04 5.92846e-04 -6.78583e-04
-1.53989e-01 7.93698e-02 -6.16048e-02 4.84402e-02 -4.01039e-02 3.33574e-02 -2.83908e-02 2.45831e-02 -2.15499e-02 1.91017e-02
-2.34463e-03 2.89566e-04 -2.76113e-04 -2.66574e-05 7.79396e-04 -7.31640e-04 8.53598e-04 -7.98666e-04 7.08665e-04 -6.58881e-04
4.33059e-02 -3.10071e-02 2.56463e-02 -2.43884e-02 2.21106e-02 -2.00959e-02 1.84755e-02 -1.70847e-02 1.58415e-02 -1.47430e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_19-20.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -3.89069e-08 -6.14010e-08 4.18539e-08 2.63769e-07 4.27203e-08 6.44478e-08 6.64426e-08 4.11125e-08 -1.48547e-07
-7.49907e-04 -3.79024e-03 3.93095e-03 -2.47121e-03 1.79652e-03 -1.43682e-03 1.29050e-03 -1.13630e-03 9.76257e-04 -8.69413e-04
-1.56001e-01 8.48370e-02 -6.21946e-02 4.72917e-02 -3.95029e-02 3.24356e-02 -2.74166e-02 2.36526e-02 -2.06165e-02 1.81612e-02
1.34763e-04 -4.87198e-03 -7.27910e-04 3.94584e-04 -9.81290e-04 1.46829e-03 -1.66035e-03 1.77093e-03 -1.78869e-03 1.76372e-03
4.56148e-02 -2.42692e-02 2.25554e-02 -1.99263e-02 1.84491e-02 -1.68078e-02 1.53619e-02 -1.41651e-02 1.31338e-02 -1.22002e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_2-3.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -1.36920e-08 4.64968e-08 -5.39089e-08 3.84314e-08 -2.29193e-07 -4.28154e-08 -8.78185e-08 1.74604e-07 -1.56023e-07
-8.35064e-04 -2.01993e-03 -3.20745e-03 -3.61424e-04 -6.86329e-04 1.15603e-03 -1.11378e-03 6.18252e-04 -1.98818e-04 -3.78257e-05
-3.28051e-02 1.65058e-02 -1.34164e-02 9.26976e-03 -1.10478e-02 1.00115e-02 -8.85472e-03 7.91207e-03 -7.37987e-03 6.87232e-03
-1.68516e-05 -2.07381e-03 6.05419e-04 -2.07500e-03 5.15798e-04 -2.44166e-04 5.08898e-04 -5.01029e-04 4.51747e-04 -4.42241e-04
2.23360e-03 1.03376e-04 3.98478e-03 -1.40580e-03 1.17724e-03 -4.32038e-04 2.01666e-04 -2.92220e-04 4.93141e-04 -6.10890e-04


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_20-21.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -1.98462e-08 -5.35871e-08 -4.59654e-09 -1.12027e-08 3.02142e-08 2.22889e-07 6.44920e-08 -6.87290e-08 1.11840e-08
1.05647e-03 4.70430e-03 -5.67674e-04 1.93840e-03 -1.54083e-03 1.37896e-03 -1.40526e-03 1.34641e-03 -1.24803e-03 1.08270e-03
-1.66322e-01 8.44256e-02 -6.18283e-02 4.91537e-02 -4.07924e-02 3.49179e-02 -3.00434e-02 2.62429e-02 -2.32827e-02 2.08413e-02
3.23173e-03 1.22898e-03 -8.01957e-05 -1.41576e-03 9.67982e-04 -1.31381e-03 1.46199e-03 -1.51156e-03 1.53100e-03 -1.50225e-03
5.40206e-02 -3.04247e-02 2.77103e-02 -2.50885e-02 2.18446e-02 -1.95849e-02 1.76160e-02 -1.60379e-02 1.47110e-02 -1.35645e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_21-22.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -1.02038e-08 -2.29476e-08 -1.81257e-07 2.23060e-07 1.24571e-07 5.89109e-08 7.38543e-08 -9.38497e-09 -1.47186e-07
3.16833e-04 3.32179e-03 -8.68396e-04 2.32361e-03 -1.31447e-03 1.00693e-03 -7.76256e-04 6.19700e-04 -5.47608e-04 5.18558e-04
-1.67296e-01 8.68408e-02 -6.40966e-02 5.18863e-02 -4.25247e-02 3.56140e-02 -3.05934e-02 2.70100e-02 -2.42266e-02 2.19713e-02
4.78144e-03 -2.24246e-03 -9.59295e-04 2.88921e-04 1.13346e-04 -5.67595e-04 8.03063e-04 -7.62813e-04 7.00134e-04 -6.55923e-04
5.22314e-02 -3.10357e-02 2.73612e-02 -2.50746e-02 2.32317e-02 -2.15657e-02 1.99000e-02 -1.83111e-02 1.68727e-02 -1.55960e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_22-23.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -1.03656e-08 -4.47405e-08 -4.99873e-08 -4.32239e-08 1.76917e-07 2.61482e-07 1.42766e-07 -1.13736e-07 -5.29425e-08
-2.38551e-04 1.97590e-03 1.62662e-03 1.03839e-03 8.18877e-04 -1.13295e-03 1.06567e-03 -1.07437e-03 1.07642e-03 -1.02605e-03
-1.76243e-01 8.95801e-02 -6.43093e-02 4.88881e-02 -3.81914e-02 3.12933e-02 -2.65562e-02 2.29237e-02 -2.00999e-02 1.78246e-02
-4.05717e-03 -2.42576e-03 1.39632e-03 -5.60422e-05 -9.18235e-04 1.00857e-03 -1.10417e-03 1.10743e-03 -1.03652e-03 9.53696e-04
5.36387e-02 -3.18124e-02 2.85365e-02 -2.53543e-02 2.27899e-02 -2.08476e-02 1.92324e-02 -1.77892e-02 1.64404e-02 -1.52166e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_23-24.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -4.49392e-08 -1.12935e-07 -3.29448e-09 -3.25944e-08 1.14493e-07 1.97650e-07 1.32069e-07 -3.82537e-08 -1.42950e-08
-4.45192e-04 7.38146e-04 2.97757e-03 3.13726e-04 5.98271e-04 -8.95883e-04 6.77856e-04 -5.17205e-04 3.87052e-04 -2.52979e-04
-1.73781e-01 8.80747e-02 -6.72735e-02 5.19004e-02 -4.12829e-02 3.40632e-02 -2.88300e-02 2.47874e-02 -2.16277e-02 1.91066e-02
-3.08010e-03 -1.06713e-03 9.44311e-05 4.76983e-04 -1.23002e-04 -2.76095e-04 5.99505e-04 -7.82506e-04 8.68752e-04 -8.25649e-04
5.89213e-02 -3.69005e-02 2.87754e-02 -2.52060e-02 2.33311e-02 -2.15929e-02 1.99336e-02 -1.83936e-02 1.70356e-02 -1.58334e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_24-25.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -3.13200e-08 -3.80238e-08 -1.97406e-08 1.74197e-07 2.19529e-07 1.12249e-07 1.61474e-07 -9.67717e-09 -1.55768e-07
-3.95424e-04 -4.93718e-04 -1.24098e-03 8.07796e-04 -1.59272e-03 5.57454e-04 -1.46566e-04 -4.04102e-05 1.71829e-04 -2.38807e-04
-1.81691e-01 9.26198e-02 -6.87060e-02 5.30102e-02 -4.26986e-02 3.49015e-02 -2.94447e-02 2.54876e-02 -2.23591e-02 1.98377e-02
-3.12493e-03 1.58897e-03 -1.97532e-03 1.40678e-03 -1.76009e-03 1.62882e-03 -1.52688e-03 1.41759e-03 -1.25537e-03 1.03887e-03
5.68631e-02 -3.48138e-02 3.16534e-02 -2.68644e-02 2.38289e-02 -2.13126e-02 1.91870e-02 -1.74470e-02 1.59660e-02 -1.46804e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_25-26.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -5.69592e-08 -6.05219e-08 -4.81713e-08 -1.78520e-08 1.83365e-07 2.12183e-07 -3.32640e-08 -1.90369e-08 -1.30493e-07
1.91122e-04 -3.83256e-04 -2.57583e-03 1.14205e-03 8.05964e-04 -1.54480e-03 1.28686e-03 -9.33788e-04 6.05038e-04 -3.52292e-04
-1.86152e-01 9.01070e-02 -6.40560e-02 4.93864e-02 -4.08102e-02 3.46273e-02 -3.00078e-02 2.62890e-02 -2.31635e-02 2.05383e-02
-2.61120e-03 -1.04052e-05 2.54974e-03 -9.23239e-04 9.27893e-05 6.22779e-04 -9.77949e-04 1.04820e-03 -1.00316e-03 8.42819e-04
6.71567e-02 -3.71783e-02 2.86607e-02 -2.49539e-02 2.22639e-02 -2.02085e-02 1.85061e-02 -1.69307e-02 1.54905e-02 -1.41893e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_26-27.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 1.16451e-07 -2.50535e-07 1.80051e-07 -3.14958e-07 6.04640e-07 -1.33323e-07 5.09676e-07 -3.88869e-07 2.61388e-07
2.49751e-05 -4.59936e-04 2.51947e-03 -6.46820e-04 1.11607e-03 -1.24572e-03 1.42685e-03 -1.59654e-03 1.57234e-03 -1.43840e-03
-1.97402e-01 9.13962e-02 -6.67936e-02 5.46584e-02 -4.52581e-02 3.83940e-02 -3.28862e-02 2.85451e-02 -2.50305e-02 2.21322e-02
-6.82553e-03 3.86310e-03 -1.32639e-03 2.12053e-03 -2.31798e-03 2.21925e-03 -2.20056e-03 2.23374e-03 -2.25733e-03 2.20827e-03
7.21856e-02 -4.08824e-02 3.47883e-02 -2.95617e-02 2.61437e-02 -2.36037e-02 2.12896e-02 -1.91889e-02 1.73293e-02 -1.57073e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_27-28.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 1.10957e-07 -6.92980e-08 5.84454e-09 -3.41411e-08 4.12940e-07 -1.31247e-08 1.92333e-07 -2.20812e-07 1.27767e-07
1.82546e-04 3.85270e-03 -6.68392e-04 7.52907e-04 -4.33575e-04 6.80431e-05 2.77589e-04 -5.09202e-04 6.48307e-04 -7.20077e-04
-1.92234e-01 9.63450e-02 -7.05716e-02 5.43559e-02 -4.27983e-02 3.52968e-02 -2.97519e-02 2.55160e-02 -2.21800e-02 1.94873e-02
4.29389e-03 -1.87912e-03 1.20443e-03 -5.97974e-04 -1.79990e-04 3.82269e-04 -3.79827e-04 3.79770e-04 -4.18871e-04 4.84057e-04
6.34986e-02 -4.29342e-02 3.52843e-02 -3.17423e-02 2.84949e-02 -2.58738e-02 2.35475e-02 -2.14972e-02 1.96756e-02 -1.80404e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_28-29.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 9.45271e-08 -1.78238e-07 4.97402e-09 -1.85120e-07 7.40492e-07 -4.53254e-08 2.31689e-07 -3.94390e-07 3.26831e-07
-8.77963e-05 -1.49480e-03 1.59135e-03 -5.14799e-04 -5.41827e-04 3.30674e-04 -2.66290e-04 1.93233e-04 -1.27707e-04 4.84786e-05
-1.99202e-01 9.56677e-02 -6.75827e-02 5.27718e-02 -4.23480e-02 3.48582e-02 -2.91289e-02 2.47756e-02 -2.13525e-02 1.86233e-02
-4.29169e-03 -8.72477e-05 -1.75625e-03 2.27555e-03 -1.72043e-03 1.12601e-03 -9.68865e-04 9.79862e-04 -1.02500e-03 1.06576e-03
7.46265e-02 -4.33641e-02 3.50322e-02 -2.97869e-02 2.60318e-02 -2.30159e-02 2.05360e-02 -1.84822e-02 1.67471e-02 -1.52914e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_29-30.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 2.16717e-08 -6.85565e-08 2.44805e-07 -2.42967e-07 7.37662e-07 -2.60298e-07 4.47987e-07 -6.27507e-07 5.85582e-07
-2.89822e-04 6.47954e-04 2.35669e-03 -1.32169e-03 -9.88751e-05 4.23254e-04 -6.23056e-04 5.49653e-04 -4.23792e-04 3.03621e-04
-2.00605e-01 9.51424e-02 -7.14084e-02 5.56502e-02 -4.47612e-02 3.65443e-02 -3.02615e-02 2.53858e-02 -2.15822e-02 1.85723e-02
4.05944e-03 5.35928e-04 -1.56351e-03 7.00119e-04 -2.63856e-04 1.66170e-04 -1.00188e-05 -1.29909e-04 2.42636e-04 -2.91244e-04
7.75730e-02 -4.41976e-02 3.50823e-02 -2.94688e-02 2.55181e-02 -2.23969e-02 1.99047e-02 -1.78710e-02 1.61966e-02 -1.48058e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_3-4.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 7.78667e-11 -7.58346e-08 1.80935e-07 2.55661e-07 1.38898e-07 -1.84163e-07 1.24939e-07 -1.92486e-07 2.67819e-07
9.63281e-04 2.69129e-03 -2.85750e-03 -3.52893e-04 -2.49701e-04 9.48160e-05 -2.34842e-04 -1.85193e-04 4.40863e-04 -4.89261e-04
-4.22861e-02 2.34894e-02 -1.91773e-02 1.25355e-02 -1.28577e-02 1.00594e-02 -9.17796e-03 8.46721e-03 -7.67468e-03 6.89482e-03
2.63471e-03 -1.66692e-04 1.63747e-03 3.99454e-04 -1.25528e-03 8.67425e-04 -9.82360e-04 8.07582e-04 -7.77098e-04 6.80707e-04
4.71388e-03 1.69256e-04 1.28253e-03 -2.28073e-03 1.52533e-03 -1.41878e-03 1.42862e-03 -1.40227e-03 1.33980e-03 -1.24157e-03


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_30-31.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -7.14229e-08 -9.69720e-08 -1.25945e-07 -3.85518e-09 4.50985e-07 1.63887e-08 1.90741e-07 -3.63825e-07 4.97607e-07
-7.55787e-04 -4.60203e-03 1.24447e-03 -5.11871e-04 6.32063e-04 -9.07775e-04 7.07670e-04 -3.09685e-04 3.47792e-05 1.53485e-04
-2.02472e-01 9.67516e-02 -7.06612e-02 5.32252e-02 -4.31960e-02 3.62326e-02 -3.10407e-02 2.70020e-02 -2.37670e-02 2.11085e-02
-4.43016e-03 4.76277e-03 -1.18883e-03 -6.61810e-04 9.09774e-04 -1.11153e-03 1.35218e-03 -1.52051e-03 1.64590e-03 -1.73215e-03
7.73928e-02 -4.70206e-02 3.88623e-02 -3.37020e-02 2.95350e-02 -2.62887e-02 2.35654e-02 -2.12279e-02 1.92077e-02 -1.74492e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_31-32.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -6.27360e-08 -1.51648e-08 -4.83293e-08 3.04624e-08 5.21720e-07 1.53851e-08 1.52325e-07 -3.61568e-07 -8.92931e-06
-2.23729e-04 7.45652e-04 4.18337e-04 4.46647e-04 -1.25419e-03 1.74124e-03 -1.65535e-03 1.39776e-03 -1.11503e-03 8.44994e-04
-2.10137e-01 9.54432e-02 -7.00735e-02 5.46113e-02 -4.38438e-02 3.61744e-02 -3.04568e-02 2.61298e-02 -2.27458e-02 2.00540e-02
-3.55902e-04 -2.92004e-03 1.79284e-03 -1.77847e-03 1.06296e-03 -8.18428e-04 7.78150e-04 -7.79781e-04 8.25988e-04 -9.06460e-04
8.12516e-02 -4.35269e-02 3.58517e-02 -3.09912e-02 2.70626e-02 -2.37070e-02 2.09667e-02 -1.86975e-02 1.68061e-02 -1.52119e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_32-33.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -8.43860e-08 1.89562e-08 -1.33034e-07 6.58380e-08 5.06051e-07 -5.98051e-08 2.96872e-07 -4.57607e-07 6.86266e-07
9.69473e-04 4.47486e-03 2.34476e-03 8.11976e-04 -8.36306e-04 9.86584e-04 -9.51252e-04 9.98663e-04 -1.02572e-03 1.02696e-03
-2.22057e-01 9.32205e-02 -6.74843e-02 5.13152e-02 -4.01266e-02 3.22710e-02 -2.66161e-02 2.24692e-02 -1.93070e-02 1.68090e-02
-1.65204e-03 1.04375e-03 -2.35801e-03 1.95782e-03 -8.88033e-04 2.17245e-04 2.32043e-04 -5.98788e-04 8.64729e-04 -1.02120e-03
7.74077e-02 -4.49714e-02 3.60067e-02 -3.03001e-02 2.59905e-02 -2.26195e-02 1.99756e-02 -1.77874e-02 1.59217e-02 -1.43927e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_33-34.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 2.17510e-08 -1.02438e-07 -8.91864e-08 1.18772e-07 4.93865e-07 -4.85015e-08 2.39211e-07 -3.89095e-07 5.75124e-07
5.06606e-04 2.20943e-03 8.43339e-04 1.63539e-03 -1.21445e-03 6.87048e-04 -2.89950e-04 7.50496e-05 4.33815e-05 -1.10613e-04
-2.25236e-01 9.66332e-02 -6.33281e-02 4.75603e-02 -3.79522e-02 3.14441e-02 -2.66749e-02 2.29753e-02 -2.00933e-02 1.78855e-02
-2.10766e-04 2.85415e-03 1.27825e-03 -1.93175e-03 1.86681e-03 -1.92131e-03 2.04667e-03 -2.20007e-03 2.29252e-03 -2.31466e-03
8.45931e-02 -4.33600e-02 3.61481e-02 -3.14957e-02 2.79997e-02 -2.49830e-02 2.23263e-02 -2.00758e-02 1.81682e-02 -1.65382e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_34-35.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -6.34670e-08 -8.66815e-08 -2.30412e-07 2.21981e-07 6.68618e-07 -2.30916e-07 4.55054e-08 -4.18628e-07 6.06626e-07
-1.11885e-04 1.12373e-03 1.05441e-03 -2.99709e-04 -2.59448e-04 -7.08772e-05 3.34999e-04 -4.62454e-04 5.17238e-04 -5.39872e-04
-2.20854e-01 9.65772e-02 -6.82859e-02 5.11903e-02 -3.97859e-02 3.24130e-02 -2.71654e-02 2.32394e-02 -2.01870e-02 1.78078e-02
8.64538e-04 -1.09695e-03 -2.65132e-04 -1.28668e-03 1.20046e-03 -7.46873e-04 4.12005e-04 -1.81346e-04 3.35486e-05 4.74428e-05
8.31296e-02 -4.59888e-02 3.73871e-02 -3.17636e-02 2.74755e-02 -2.41773e-02 2.14678e-02 -1.92187e-02 1.73506e-02 -1.57802e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_35-36.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -3.28994e-08 -1.37202e-07 -2.11177e-07 1.24097e-07 6.72985e-07 -2.74541e-07 3.97514e-07 -6.14634e-07 9.44846e-07
6.48623e-04 3.17784e-03 -1.84173e-04 1.94727e-03 -2.08954e-03 1.95646e-03 -1.82150e-03 1.67748e-03 -1.52829e-03 1.40599e-03
-2.26543e-01 1.02059e-01 -7.02555e-02 5.21474e-02 -4.09415e-02 3.35873e-02 -2.82463e-02 2.41269e-02 -2.08280e-02 1.81404e-02
1.13666e-03 -3.62545e-03 1.21483e-03 -1.14632e-03 7.32476e-04 -4.59019e-04 2.80046e-04 -2.38314e-04 2.52714e-04 -3.50615e-04
9.38233e-02 -5.00175e-02 4.04882e-02 -3.51074e-02 3.07135e-02 -2.71684e-02 2.41624e-02 -2.16098e-02 1.94455e-02 -1.75682e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_36-37.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -6.09269e-09 -2.48057e-07 -1.01906e-07 2.20968e-07 7.82046e-07 -3.17426e-07 4.72394e-07 -6.25427e-07 8.43730e-07
2.71628e-04 5.55938e-04 -3.40683e-03 2.17334e-03 -6.98687e-04 1.60698e-04 1.15417e-04 -3.43542e-04 5.47855e-04 -7.15470e-04
-2.32838e-01 9.88161e-02 -6.77165e-02 5.01797e-02 -3.92306e-02 3.17403e-02 -2.62905e-02 2.22789e-02 -1.92651e-02 1.69342e-02
6.82793e-04 -2.45759e-03 2.61162e-04 -1.29051e-03 9.86305e-04 -4.73409e-04 -2.28317e-05 4.61079e-04 -8.28399e-04 1.10957e-03
8.64175e-02 -4.66257e-02 3.87201e-02 -3.32803e-02 2.88898e-02 -2.52399e-02 2.22651e-02 -1.97885e-02 1.76643e-02 -1.58628e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_37-38.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 2.55908e-09 -7.14956e-08 -7.83164e-09 2.81528e-07 7.18860e-07 -3.91727e-07 3.30645e-07 -4.56040e-07 7.41643e-07
5.52350e-04 5.97559e-03 7.79062e-04 -1.38454e-03 1.41693e-03 -1.00352e-03 6.40735e-04 -3.93049e-04 2.65167e-04 -1.50766e-04
-2.35202e-01 9.82845e-02 -7.09451e-02 5.25025e-02 -4.00039e-02 3.17330e-02 -2.57975e-02 2.13660e-02 -1.79835e-02 1.53638e-02
8.11117e-04 -1.05448e-03 -1.07653e-03 1.44029e-03 -1.45721e-03 1.51204e-03 -1.47862e-03 1.43849e-03 -1.41475e-03 1.40849e-03
9.72064e-02 -5.10852e-02 4.00006e-02 -3.29794e-02 2.81553e-02 -2.43742e-02 2.13762e-02 -1.89515e-02 1.69512e-02 -1.52481e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_38-39.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -2.42321e-07 -2.35678e-08 -1.26858e-07 4.39899e-07 3.67345e-07 -5.88536e-08 3.76827e-06 1.10657e-07 1.71482e-07
6.51085e-04 1.19508e-03 -4.37953e-04 -8.86745e-04 4.40140e-04 -1.57676e-04 -3.00841e-04 6.07808e-04 -7.89000e-04 8.86176e-04
-2.39189e-01 9.75669e-02 -6.59842e-02 4.87958e-02 -3.85438e-02 3.16647e-02 -2.65742e-02 2.26768e-02 -1.96239e-02 1.71938e-02
-3.96261e-03 3.30767e-03 -8.79991e-04 -3.31205e-05 1.40364e-04 -4.40959e-04 6.15722e-04 -7.57822e-04 9.00845e-04 -1.12269e-03
9.29330e-02 -4.73514e-02 3.84942e-02 -3.26285e-02 2.84248e-02 -2.50353e-02 2.22616e-02 -1.99762e-02 1.80726e-02 -1.64815e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_39-40.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -6.62060e-08 -8.82245e-08 -8.80591e-08 4.13229e-07 6.22239e-07 -4.71593e-07 2.54177e-07 -2.01078e-07 5.58839e-07
-1.09549e-04 1.26515e-03 -3.14696e-04 -6.82813e-04 1.28334e-03 -1.02876e-03 6.48125e-04 -3.59887e-04 1.58121e-04 -2.03391e-05
-2.26631e-01 1.00580e-01 -6.62003e-02 4.93806e-02 -3.86519e-02 3.14927e-02 -2.65274e-02 2.28912e-02 -2.00660e-02 1.77877e-02
4.59092e-03 -3.88705e-03 2.34062e-03 -1.43816e-03 1.10623e-03 -1.24219e-03 1.35354e-03 -1.41982e-03 1.43906e-03 -1.41572e-03
9.51553e-02 -4.92395e-02 3.92359e-02 -3.30121e-02 2.87875e-02 -2.55564e-02 2.28697e-02 -2.05405e-02 1.84421e-02 -1.66255e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_4-5.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -5.19829e-08 8.26283e-08 -6.99515e-08 -3.26040e-10 -5.09972e-08 5.59239e-08 4.90682e-08 1.05817e-07 -3.88013e-08
-7.89448e-04 -2.59871e-03 1.70458e-03 -1.19045e-03 -4.00438e-05 -1.69506e-04 -2.99290e-04 -6.98772e-05 1.91054e-04 -1.09418e-04
-5.43603e-02 3.14409e-02 -2.65618e-02 2.19603e-02 -1.82984e-02 1.61162e-02 -1.41432e-02 1.27604e-02 -1.15363e-02 1.03547e-02
-1.67318e-03 3.64241e-03 4.84449e-05 4.90972e-04 -7.10129e-04 6.15823e-04 -5.43315e-04 7.59706e-04 -8.36886e-04 8.37298e-04
8.38787e-03 -3.89375e-03 2.64716e-03 -3.18358e-03 3.12055e-03 -3.07113e-03 2.98462e-03 -2.77922e-03 2.57424e-03 -2.42454e-03


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_40-41.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 6.10772e-08 -2.81649e-07 -1.15243e-07 4.34647e-07 6.90061e-07 -3.07130e-07 1.75559e-07 -1.20839e-07 5.86460e-07
-6.10142e-04 -2.05106e-04 1.97821e-03 -1.55493e-03 2.47294e-03 -2.41732e-03 2.16260e-03 -1.88472e-03 1.59929e-03 -1.35184e-03
-2.46400e-01 9.70738e-02 -6.69013e-02 4.90916e-02 -3.79662e-02 3.02692e-02 -2.46033e-02 2.03587e-02 -1.70817e-02 1.44961e-02
-1.07324e-03 4.53657e-03 -7.36891e-04 -5.11094e-04 6.85330e-04 -7.00902e-04 7.08009e-04 -7.51747e-04 8.03238e-04 -8.53386e-04
9.96604e-02 -5.43032e-02 4.29628e-02 -3.54324e-02 2.97533e-02 -2.53503e-02 2.18887e-02 -1.90807e-02 1.67688e-02 -1.48103e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_41-42.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -1.01735e-08 -3.53243e-07 -2.54963e-08 6.21560e-07 5.55048e-07 -1.06060e-07 -1.37808e-07 1.62685e-07 2.53650e-07
-8.39549e-04 6.43124e-04 5.90860e-04 -2.70660e-03 2.79875e-03 -2.87161e-03 2.69670e-03 -2.51512e-03 2.32376e-03 -2.12948e-03
-2.43688e-01 9.97985e-02 -6.75058e-02 5.04412e-02 -4.03997e-02 3.34583e-02 -2.81568e-02 2.40643e-02 -2.08531e-02 1.83006e-02
-4.52333e-03 -3.31710e-03 3.26889e-03 -2.80973e-03 2.20264e-03 -1.51267e-03 8.88413e-04 -3.43172e-04 -1.11569e-04 4.78973e-04
9.61738e-02 -5.23375e-02 4.27794e-02 -3.67890e-02 3.22515e-02 -2.83849e-02 2.51301e-02 -2.24193e-02 2.01383e-02 -1.82193e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_42-43.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -1.31798e-07 -1.24404e-07 -5.62369e-08 6.10512e-07 3.80308e-07 1.20422e-07 -1.41285e-07 1.16438e-07 3.27469e-07
6.89086e-04 5.07154e-04 6.57350e-04 1.90741e-03 -2.33972e-03 1.90325e-03 -1.49650e-03 1.13656e-03 -8.42967e-04 6.21144e-04
-2.45062e-01 9.65205e-02 -6.89020e-02 5.15449e-02 -4.15958e-02 3.46548e-02 -2.95166e-02 2.54965e-02 -2.23012e-02 1.96543e-02
1.37294e-04 -7.60360e-04 1.61607e-03 -2.19794e-03 2.12674e-03 -1.98146e-03 1.77840e-03 -1.56413e-03 1.36070e-03 -1.17539e-03
9.34506e-02 -5.58261e-02 4.39079e-02 -3.61256e-02 3.04675e-02 -2.63544e-02 2.31454e-02 -2.05332e-02 1.83384e-02 -1.64636e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_43-44.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 1.15525e-08 -2.89590e-07 -2.47360e-08 5.66608e-07 3.98069e-07 -2.70475e-07 -1.51524e-08 -4.60965e-08 4.23870e-07
7.00917e-04 -1.31282e-03 1.07749e-04 1.84839e-04 6.74809e-05 -5.49953e-05 -1.27652e-05 1.77783e-04 -3.80039e-04 5.73531e-04
-2.44094e-01 9.68694e-02 -6.60818e-02 4.81059e-02 -3.68494e-02 2.92627e-02 -2.38522e-02 1.99185e-02 -1.69836e-02 1.47513e-02
-1.34347e-03 6.83563e-03 -6.76329e-03 5.35960e-03 -4.17352e-03 3.33833e-03 -2.67773e-03 2.15414e-03 -1.70199e-03 1.35952e-03
1.02346e-01 -5.19577e-02 4.14690e-02 -3.46206e-02 2.98529e-02 -2.61708e-02 2.32217e-02 -2.07964e-02 1.87738e-02 -1.70652e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_44-45.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -1.44576e-07 -1.16962e-07 -9.65641e-08 6.24196e-07 1.00109e-07 3.36719e-07 -2.88964e-07 3.61604e-07 1.24179e-08
-1.10919e-03 -2.19916e-03 4.38130e-04 7.83250e-04 -4.32362e-04 1.17778e-04 9.48373e-05 -2.45444e-04 3.34694e-04 -3.48028e-04
-2.46445e-01 9.99694e-02 -6.83459e-02 5.17058e-02 -4.08539e-02 3.31539e-02 -2.76672e-02 2.36827e-02 -2.06447e-02 1.82971e-02
-2.16901e-03 1.33995e-03 7.64539e-04 -1.53856e-03 1.33886e-03 -8.67236e-04 5.09267e-04 -3.37534e-04 3.21974e-04 -4.15934e-04
1.01810e-01 -5.13430e-02 4.06214e-02 -3.41559e-02 2.99199e-02 -2.67109e-02 2.41442e-02 -2.20126e-02 2.02068e-02 -1.86150e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_45-46.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -2.54910e-08 -5.09458e-07 -8.75405e-08 8.18347e-07 3.64800e-08 3.19917e-07 -4.75053e-07 4.21709e-07 -2.10365e-07
-1.16570e-03 -5.58247e-03 7.53291e-04 -9.98838e-05 8.09562e-04 -1.01539e-03 1.22926e-03 -1.39136e-03 1.45203e-03 -1.53078e-03
-2.52124e-01 1.08577e-01 -7.34586e-02 5.41702e-02 -4.14850e-02 3.24969e-02 -2.59895e-02 2.12730e-02 -1.78334e-02 1.52751e-02
7.14183e-03 -3.59656e-03 2.58595e-03 -1.05639e-03 -1.33189e-04 1.02370e-03 -1.61245e-03 1.95316e-03 -2.09817e-03 2.13634e-03
1.09833e-01 -5.58942e-02 4.24914e-02 -3.44669e-02 2.89656e-02 -2.47802e-02 2.14636e-02 -1.88030e-02 1.66699e-02 -1.50304e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_46-47.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -2.98938e-08 -3.55250e-07 -3.17989e-08 7.80841e-07 4.41398e-08 2.00725e-07 -1.87223e-07 2.75915e-07 -2.05765e-04
1.95052e-03 7.72369e-03 -1.83961e-03 1.73886e-03 -1.36556e-03 8.98439e-04 -5.68078e-04 3.48122e-04 -1.97482e-04 1.00275e-04
-2.50853e-01 9.58747e-02 -6.81100e-02 5.08912e-02 -3.93027e-02 3.11879e-02 -2.54985e-02 2.14694e-02 -1.84888e-02 1.62637e-02
-2.64150e-04 -5.72471e-03 4.16937e-03 -2.32680e-03 1.04907e-03 -8.13376e-05 -5.68104e-04 9.50173e-04 -1.14497e-03 1.30717e-03
1.03120e-01 -5.01226e-02 3.97489e-02 -3.40418e-02 2.97721e-02 -2.63356e-02 2.35676e-02 -2.13543e-02 1.94766e-02 -1.79243e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_47-48.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -2.38347e-07 -1.45175e-07 -5.55691e-08 8.54943e-07 -2.20607e-07 3.15925e-07 -2.21795e-07 5.75696e-07 -5.01877e-07
1.07654e-03 4.89054e-03 -1.80766e-03 -4.91898e-04 1.89342e-03 -2.34984e-03 2.32245e-03 -2.14893e-03 1.91700e-03 -1.73879e-03
-2.49538e-01 1.01974e-01 -6.87967e-02 5.09509e-02 -4.06442e-02 3.37191e-02 -2.87089e-02 2.48678e-02 -2.18197e-02 1.93658e-02
3.42797e-03 -3.02969e-03 1.85743e-03 -5.81555e-04 8.89446e-05 7.47748e-05 -2.58262e-05 -1.29432e-04 3.29476e-04 -5.26225e-04
9.64919e-02 -5.20059e-02 4.29751e-02 -3.74544e-02 3.31207e-02 -2.96494e-02 2.67750e-02 -2.43307e-02 2.22544e-02 -2.04427e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_48-49.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -5.38717e-08 -4.82297e-07 1.18484e-07 8.35017e-07 -9.01993e-08 9.16316e-08 2.24753e-08 -4.72007e-05 -6.50778e-08
5.02498e-04 4.95647e-03 -2.28732e-03 4.56970e-04 6.34032e-04 -9.63948e-04 9.64520e-04 -7.61172e-04 4.83940e-04 -2.05075e-04
-2.50066e-01 9.78790e-02 -6.73696e-02 4.94728e-02 -3.82558e-02 3.09988e-02 -2.59704e-02 2.23497e-02 -1.96325e-02 1.75429e-02
-3.39367e-04 -3.25261e-03 7.13623e-04 -6.42091e-05 1.18313e-04 -4.39608e-04 7.67028e-04 -1.02602e-03 1.20362e-03 -1.31056e-03
1.03213e-01 -5.32243e-02 4.08432e-02 -3.38823e-02 2.92180e-02 -2.57099e-02 2.29429e-02 -2.07014e-02 1.88447e-02 -1.73541e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_49-50.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -2.08165e-07 -5.89220e-08 -1.46740e-07 9.08404e-07 -1.61012e-07 1.82446e-07 -2.98931e-07 6.80586e-07 -6.70150e-07
1.56252e-04 2.00930e-03 -8.87902e-04 6.03706e-04 7.03152e-05 -3.24528e-04 5.59474e-04 -7.23110e-04 8.24414e-04 -8.79821e-04
-2.53452e-01 9.91493e-02 -6.61524e-02 4.95391e-02 -3.91328e-02 3.19461e-02 -2.67403e-02 2.28014e-02 -1.97234e-02 1.72767e-02
-2.72112e-04 -3.30662e-03 -5.80561e-06 1.77557e-03 -2.21041e-03 2.21228e-03 -2.03979e-03 1.79572e-03 -1.53155e-03 1.27168e-03
1.01717e-01 -5.43641e-02 4.30953e-02 -3.63350e-02 3.16589e-02 -2.80429e-02 2.51430e-02 -2.27547e-02 2.07421e-02 -1.89495e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_5-6.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -6.27594e-08 4.52079e-08 -3.29420e-08 -8.73339e-08 7.16058e-08 -1.13712e-07 1.58238e-07 -1.10845e-07 1.00136e-07
-2.47390e-04 8.64377e-04 -1.27904e-03 1.37890e-03 -1.08366e-03 6.43974e-04 -5.92313e-04 3.65761e-04 -3.65281e-04 2.70338e-04
-6.35982e-02 3.63020e-02 -3.17181e-02 2.59854e-02 -2.08057e-02 1.84212e-02 -1.62586e-02 1.42483e-02 -1.25946e-02 1.12679e-02
-4.75923e-03 3.38870e-03 7.02178e-05 2.20147e-03 -2.24358e-03 9.51862e-04 -3.46280e-04 -9.38549e-05 1.34793e-04 -1.21916e-04
7.71741e-03 -8.78098e-03 5.37198e-03 -5.88687e-03 5.88098e-03 -4.97472e-03 4.03427e-03 -3.29795e-03 2.74793e-03 -2.21381e-03


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_50-51.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -3.67496e-07 1.01251e-07 -2.12463e-08 7.98872e-07 -1.64359e-07 1.58264e-07 -2.99590e-07 7.18821e-07 -7.58621e-07
-6.34107e-04 -1.27146e-03 1.61628e-03 -1.75787e-03 1.24308e-03 -9.37532e-04 7.33885e-04 -5.56082e-04 4.10996e-04 -2.44596e-04
-2.57894e-01 1.03230e-01 -6.57692e-02 4.65759e-02 -3.56360e-02 2.87822e-02 -2.41220e-02 2.08018e-02 -1.83329e-02 1.64474e-02
5.07912e-04 1.95765e-03 -1.87409e-03 1.55647e-03 -1.45876e-03 1.57439e-03 -1.65631e-03 1.64399e-03 -1.57045e-03 1.46665e-03
1.14031e-01 -5.29728e-02 4.03583e-02 -3.38427e-02 2.99434e-02 -2.71205e-02 2.48559e-02 -2.29652e-02 2.13610e-02 -1.99846e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_51-52.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18309e-01 1.68268e-06 -2.87143e-06 3.33124e-06 -2.79421e-06 3.91369e-06 -4.37041e-06 4.50707e-06 -4.44177e-06 4.59550e-06
-1.05698e-03 -1.33215e-03 -5.48373e-04 9.08355e-04 -4.80183e-04 2.05846e-04 -3.69433e-05 -1.02816e-04 2.25420e-04 -2.40364e-04
-2.49113e-01 1.02785e-01 -7.38904e-02 5.56540e-02 -4.37300e-02 3.55447e-02 -2.95999e-02 2.51178e-02 -2.16313e-02 1.88790e-02
-2.66174e-04 8.90311e-05 -1.25079e-03 1.25521e-03 -7.04955e-04 2.69042e-04 -5.03541e-06 -1.40033e-04 1.76892e-04 -1.58548e-04
9.78191e-02 -5.32190e-02 4.28264e-02 -3.68252e-02 3.21260e-02 -2.82638e-02 2.50602e-02 -2.23953e-02 2.01638e-02 -1.82820e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_52-53.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -3.31070e-07 -1.04640e-07 -3.68636e-08 6.56071e-07 8.53089e-08 2.35003e-08 -1.48986e-07 6.01440e-07 -8.46538e-07
-1.21708e-03 -1.37931e-03 1.65703e-03 3.06970e-04 -7.70799e-04 8.42933e-04 -7.40557e-04 6.36645e-04 -5.55680e-04 5.10337e-04
-2.58738e-01 1.04240e-01 -6.89100e-02 5.00590e-02 -3.85933e-02 3.12105e-02 -2.61090e-02 2.23642e-02 -1.94879e-02 1.73343e-02
8.07682e-04 7.71265e-04 -1.28793e-04 -3.96473e-04 9.57320e-04 -1.13969e-03 1.12398e-03 -1.02691e-03 9.09733e-04 -7.99435e-04
1.15818e-01 -5.78520e-02 4.50733e-02 -3.72720e-02 3.16229e-02 -2.73728e-02 2.40634e-02 -2.14196e-02 1.92509e-02 -1.74172e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_53-54.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -3.45592e-07 -8.19904e-08 9.07299e-08 8.95655e-07 -1.37169e-07 2.57803e-07 -3.84724e-07 6.98999e-07 -8.91138e-07
5.74677e-04 1.17643e-03 -1.34160e-04 1.01023e-05 -3.53418e-04 3.65159e-04 -2.86550e-04 1.91329e-04 -8.30597e-05 2.50287e-05
-2.52072e-01 1.01828e-01 -6.79885e-02 5.15576e-02 -4.14756e-02 3.45932e-02 -2.95479e-02 2.56934e-02 -2.26332e-02 2.01554e-02
5.83637e-03 -3.37540e-03 8.11174e-04 1.85589e-04 -1.08513e-04 -5.51548e-05 1.58622e-04 -2.31876e-04 2.91223e-04 -3.38272e-04
1.00846e-01 -5.48143e-02 4.57629e-02 -3.99994e-02 3.54000e-02 -3.15387e-02 2.82863e-02 -2.55348e-02 2.31816e-02 -2.11530e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_54-55.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -2.15715e-07 -2.22334e-07 2.48929e-07 9.60085e-07 -6.96312e-08 3.15721e-07 -4.15889e-07 6.22804e-07 -8.42513e-07
4.46929e-04 1.38512e-03 -2.41552e-03 1.52065e-03 -1.02202e-03 6.83682e-04 -4.88239e-04 3.69282e-04 -3.00132e-04 2.52343e-04
-2.52459e-01 1.05431e-01 -7.14597e-02 5.26533e-02 -4.09283e-02 3.30145e-02 -2.74747e-02 2.34421e-02 -2.03860e-02 1.80094e-02
1.74400e-03 -2.01866e-04 1.55982e-03 -2.17887e-03 2.60694e-03 -3.05989e-03 3.39248e-03 -3.56569e-03 3.58722e-03 -3.36297e-03
1.07585e-01 -5.63949e-02 4.57871e-02 -3.86706e-02 3.36318e-02 -2.97979e-02 2.67166e-02 -2.41421e-02 2.19302e-02 -1.99949e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_55-56.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -3.21022e-07 -1.37490e-07 1.48943e-07 7.96164e-07 -1.32663e-07 2.75329e-07 -3.77770e-07 7.15227e-07 -9.42984e-07
6.91559e-04 3.04322e-04 7.10281e-04 -7.71541e-05 3.98352e-05 4.09474e-05 -2.14173e-04 4.15686e-04 -6.11278e-04 7.80057e-04
-2.58336e-01 1.05820e-01 -7.14555e-02 5.20692e-02 -3.99511e-02 3.16699e-02 -2.58734e-02 2.17574e-02 -1.87698e-02 1.66177e-02
-3.93717e-03 -2.96020e-03 2.80487e-03 -2.95277e-03 2.55564e-03 -2.01274e-03 1.46158e-03 -9.80694e-04 6.00977e-04 -3.21395e-04
1.06845e-01 -5.20806e-02 4.32684e-02 -3.66748e-02 3.15840e-02 -2.75745e-02 2.43685e-02 -2.17776e-02 1.96587e-02 -1.79044e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_56-57.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -3.30392e-07 -8.90941e-08 1.61812e-07 4.14416e-07 -3.16518e-07 5.53925e-07 -5.58780e-07 8.05805e-07 -1.11155e-06
-1.59082e-04 -3.06278e-03 2.09801e-03 -1.93282e-03 1.75852e-03 -1.50209e-03 1.16189e-03 -8.42525e-04 5.81027e-04 -3.50377e-04
-2.61607e-01 1.01195e-01 -6.69739e-02 4.90067e-02 -3.79732e-02 3.06474e-02 -2.55230e-02 2.17977e-02 -1.89627e-02 1.67489e-02
-7.77488e-04 6.81647e-03 -3.34569e-03 1.32305e-03 -8.57662e-04 6.27265e-04 -4.55733e-04 3.22894e-04 -2.04868e-04 8.57304e-05
1.15639e-01 -5.60967e-02 4.33739e-02 -3.58948e-02 3.06246e-02 -2.66360e-02 2.34861e-02 -2.09270e-02 1.88005e-02 -1.70583e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_57-58.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -3.68803e-07 -4.57432e-08 1.55884e-07 8.30057e-07 -4.29624e-07 5.73231e-07 -5.96898e-07 8.55231e-07 -1.24657e-06
9.01894e-04 4.58742e-03 -1.60872e-03 3.95071e-04 -7.27165e-04 9.67655e-04 -1.09884e-03 1.10843e-03 -1.03120e-03 1.02146e-03
-2.56726e-01 9.64708e-02 -6.53780e-02 4.93467e-02 -4.00148e-02 3.36772e-02 -2.90121e-02 2.54429e-02 -2.26067e-02 2.03270e-02
1.22750e-02 -3.05872e-03 7.74585e-04 9.28993e-04 -1.96798e-03 2.49245e-03 -2.66358e-03 2.62672e-03 -2.47002e-03 2.24960e-03
1.06181e-01 -5.46951e-02 4.40894e-02 -3.75933e-02 3.29080e-02 -2.92261e-02 2.62265e-02 -2.37531e-02 2.16978e-02 -2.00707e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_58-59.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -5.71868e-07 2.59017e-07 -2.55230e-08 7.91275e-07 -5.60323e-07 7.43934e-07 -5.96690e-07 8.69303e-07 -1.28276e-06
5.14396e-04 -2.22816e-03 -1.07369e-03 1.07520e-03 -1.19893e-04 -5.15959e-04 7.25238e-04 -6.57547e-04 4.53755e-04 -2.88216e-05
-2.57409e-01 1.03428e-01 -7.00577e-02 5.16745e-02 -4.08750e-02 3.34002e-02 -2.77935e-02 2.34722e-02 -2.00826e-02 1.74263e-02
-4.16174e-03 -1.85584e-03 9.38883e-05 3.07179e-04 -3.59949e-04 2.17759e-04 2.97193e-05 -3.20778e-04 6.16706e-04 -8.97921e-04
1.06853e-01 -5.55474e-02 4.36858e-02 -3.68204e-02 3.17498e-02 -2.77382e-02 2.44714e-02 -2.17964e-02 1.95886e-02 -1.77572e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_59-60.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -5.36576e-07 3.02965e-07 -1.92052e-08 9.28721e-07 -7.44859e-07 6.71404e-07 -6.36100e-07 9.33546e-07 -1.40282e-06
-1.10774e-03 -5.99030e-03 1.04371e-03 -9.07329e-04 1.07707e-03 -9.10453e-04 6.55313e-04 -4.20640e-04 2.44353e-04 -1.31108e-04
-2.51370e-01 1.05567e-01 -7.12943e-02 5.49692e-02 -4.45854e-02 3.72381e-02 -3.17888e-02 2.76110e-02 -2.42998e-02 2.16284e-02
-4.43049e-03 4.08172e-03 -2.87649e-03 2.61689e-03 -2.71503e-03 2.87438e-03 -3.01205e-03 3.15363e-03 -3.17757e-03 3.34427e-03
1.09970e-01 -5.62963e-02 4.47242e-02 -3.81795e-02 3.35099e-02 -2.98951e-02 2.69603e-02 -2.45082e-02 2.24064e-02 -2.05346e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_6-7.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 3.02563e-08 -2.64596e-08 1.00320e-07 -4.47598e-08 6.65419e-08 -1.13300e-07 2.71872e-07 -6.13123e-08 2.00203e-07
-4.15417e-05 1.84268e-04 -6.90476e-05 -1.03720e-04 -6.49838e-04 -5.30471e-04 6.10066e-04 -6.00981e-04 5.45468e-04 -4.77878e-04
-7.41769e-02 4.37100e-02 -3.69859e-02 2.75075e-02 -2.32378e-02 1.97254e-02 -1.75471e-02 1.55169e-02 -1.38746e-02 1.25165e-02
-6.93775e-04 1.94657e-03 -1.28787e-03 1.11126e-03 -7.88899e-04 7.61074e-04 -1.11380e-03 1.19464e-03 -1.21902e-03 1.18059e-03
8.52578e-03 -6.59710e-03 3.96157e-03 -5.91760e-03 6.26764e-03 -5.96881e-03 5.90282e-03 -5.70821e-03 5.39086e-03 -5.06528e-03


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_60-61.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -6.65668e-07 5.14332e-07 -1.58855e-07 1.13494e-06 -1.00029e-06 7.87595e-07 -8.16085e-07 1.12974e-06 -1.67632e-06
-7.08782e-04 -2.34068e-03 8.03473e-04 -1.43253e-03 1.55729e-03 -1.41065e-03 1.18323e-03 -9.44696e-04 7.01414e-04 -6.73674e-04
-2.51722e-01 1.05459e-01 -6.93058e-02 5.06287e-02 -4.00149e-02 3.34131e-02 -2.89424e-02 2.56811e-02 -2.31269e-02 2.10297e-02
-7.47977e-03 6.03390e-04 -2.71244e-04 5.61702e-04 -7.35094e-04 7.07697e-04 -5.60935e-04 3.84273e-04 -2.22078e-04 8.69995e-05
9.82383e-02 -5.24281e-02 4.29247e-02 -3.72834e-02 3.32560e-02 -3.01678e-02 2.76517e-02 -2.55139e-02 2.36448e-02 -2.19869e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_61-62.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -4.93493e-07 3.79347e-07 2.66718e-10 9.38090e-07 -9.31949e-07 6.63211e-07 -6.22038e-07 8.31454e-07 -1.37962e-06
1.16349e-03 6.46906e-03 -1.65404e-03 2.22971e-04 6.94174e-04 -1.25299e-03 1.64437e-03 -1.92026e-03 2.09075e-03 -2.23659e-03
-2.45827e-01 1.07170e-01 -7.37027e-02 5.61821e-02 -4.54485e-02 3.80294e-02 -3.25172e-02 2.82449e-02 -2.48014e-02 2.19674e-02
5.46015e-03 -2.59357e-03 1.20867e-04 1.48252e-03 -2.33439e-03 2.74578e-03 -2.92146e-03 2.95845e-03 -2.90722e-03 2.79702e-03
1.01513e-01 -5.63998e-02 4.50406e-02 -3.85946e-02 3.39256e-02 -3.02848e-02 2.73356e-02 -2.48982e-02 2.28274e-02 -2.10452e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_62-63.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -5.99522e-07 5.24578e-07 -5.54913e-08 1.18854e-06 -9.87950e-07 8.02125e-07 -2.97566e-05 1.19929e-06 -1.75093e-06
-3.28937e-05 1.62981e-03 3.45916e-04 -2.22722e-03 2.67115e-03 -2.66108e-03 2.51300e-03 -2.33870e-03 2.16715e-03 -2.00332e-03
-2.48348e-01 1.04540e-01 -6.84495e-02 4.92505e-02 -3.77398e-02 3.03399e-02 -2.53977e-02 2.19073e-02 -1.93664e-02 1.74239e-02
2.29897e-03 2.67150e-04 -1.97867e-03 2.55281e-03 -2.59177e-03 2.38561e-03 -2.07766e-03 1.74298e-03 -1.36764e-03 1.03167e-03
1.01358e-01 -5.12363e-02 4.01353e-02 -3.32615e-02 2.86573e-02 -2.54542e-02 2.31116e-02 -2.12978e-02 1.98208e-02 -1.85727e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_63-64.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -8.59558e-07 8.45235e-07 -4.12434e-07 1.41020e-06 -9.82919e-07 9.58690e-07 -1.04889e-06 1.26978e-06 -1.75875e-06
-8.73468e-04 -3.52437e-03 4.21160e-03 -3.87186e-03 3.10785e-03 -2.44393e-03 1.98673e-03 -1.71911e-03 1.58546e-03 -1.53596e-03
-2.47367e-01 9.90222e-02 -7.25632e-02 5.66675e-02 -4.58613e-02 3.79742e-02 -3.20361e-02 2.75054e-02 -2.39634e-02 2.11560e-02
-9.19857e-03 6.58625e-03 -6.31148e-03 5.66001e-03 -5.45987e-03 5.42729e-03 -5.38838e-03 5.38099e-03 -5.30987e-03 5.21561e-03
1.03411e-01 -5.52967e-02 4.51329e-02 -3.87680e-02 3.39649e-02 -3.01035e-02 2.69374e-02 -2.43188e-02 2.21337e-02 -2.02942e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_64-65.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -9.00224e-07 1.08977e-06 -5.71046e-07 1.52644e-06 -1.06863e-06 1.15779e-06 4.53582e-05 1.31459e-06 -3.68849e-04
3.16777e-04 -8.31480e-04 4.53825e-04 6.02749e-04 -8.11257e-04 8.01843e-04 -7.47711e-04 7.04012e-04 -6.80213e-04 6.72321e-04
-2.52949e-01 1.02541e-01 -7.43068e-02 5.77987e-02 -4.68738e-02 3.92336e-02 -3.35689e-02 2.92004e-02 -2.56965e-02 2.28229e-02
-9.81069e-03 3.50830e-03 -3.95919e-03 3.74951e-03 -3.08014e-03 2.28280e-03 -1.50233e-03 7.95652e-04 -1.82878e-04 -3.34490e-04
1.06323e-01 -5.84714e-02 4.97946e-02 -4.35377e-02 3.85693e-02 -3.44609e-02 3.09896e-02 -2.80191e-02 2.54575e-02 -2.32373e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_65-66.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -8.80485e-07 9.30925e-07 -3.03248e-07 1.30504e-06 -1.10017e-06 1.19614e-06 -1.36263e-06 1.56806e-06 -2.06062e-06
1.11163e-03 5.20649e-03 -2.14933e-03 2.01871e-03 -1.39520e-03 6.42452e-04 -3.80238e-06 -4.69815e-04 7.96784e-04 -1.00766e-03
-2.49481e-01 1.01770e-01 -7.23552e-02 5.59223e-02 -4.45644e-02 3.63285e-02 -3.02493e-02 2.57367e-02 -2.23168e-02 1.96756e-02
1.37475e-03 -3.73896e-03 1.75139e-03 -1.23183e-03 1.03689e-03 -8.98751e-04 7.75049e-04 -6.59100e-04 5.53302e-04 -4.57964e-04
1.01267e-01 -5.56126e-02 4.62959e-02 -3.97159e-02 3.44521e-02 -3.02256e-02 2.68393e-02 -2.41158e-02 2.19088e-02 -2.00922e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_66-67.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -9.47702e-07 9.41797e-07 -4.76207e-07 1.28794e-06 -1.03017e-06 1.25946e-06 -1.25214e-06 1.26806e-06 -1.64565e-06
-1.41485e-04 -5.88301e-04 3.96178e-04 -6.21051e-04 4.27670e-04 -1.36819e-04 -1.77671e-04 5.08443e-04 -7.22128e-04 1.17395e-03
-2.43549e-01 1.01876e-01 -7.40457e-02 5.83284e-02 -4.79749e-02 4.06173e-02 -3.50871e-02 3.07916e-02 -2.73313e-02 2.44728e-02
7.54471e-03 -7.28550e-04 2.61090e-04 -7.49708e-04 1.29443e-03 -1.86989e-03 2.42956e-03 -2.93198e-03 3.38842e-03 -3.76777e-03
9.78911e-02 -5.10796e-02 4.28923e-02 -3.79827e-02 3.43464e-02 -3.14907e-02 2.91632e-02 -2.71954e-02 2.55007e-02 -2.40111e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_67-68.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -1.07117e-06 1.40092e-06 -7.76266e-07 8.76988e-07 -1.35817e-06 1.57784e-06 -1.73903e-06 1.87133e-06 -2.36710e-06
1.63909e-03 1.00461e-02 -2.98770e-03 1.18857e-03 1.71264e-06 -8.87451e-04 1.46897e-03 -1.79918e-03 1.96522e-03 -2.22480e-03
-2.46839e-01 1.06516e-01 -7.36809e-02 5.58240e-02 -4.45915e-02 3.69234e-02 -3.13989e-02 2.72898e-02 -2.40989e-02 2.16078e-02
7.52069e-04 -2.09620e-03 1.46887e-03 -5.86979e-04 -5.38587e-05 4.59690e-04 -7.09899e-04 8.65071e-04 -9.68621e-04 1.04676e-03
1.00787e-01 -5.63742e-02 4.69046e-02 -4.03834e-02 3.53342e-02 -3.13062e-02 2.80236e-02 -2.53240e-02 2.30706e-02 -2.11923e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_68-69.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -1.21022e-06 1.65504e-06 -9.38065e-07 1.21391e-06 -1.70401e-06 1.85968e-06 -2.06763e-06 2.29443e-06 -2.94368e-06
2.39185e-04 1.49051e-03 -1.83359e-03 7.06275e-04 1.31201e-04 -6.01581e-04 8.31839e-04 -9.45302e-04 1.00637e-03 -1.04586e-03
-2.29845e-01 1.04422e-01 -7.53190e-02 5.87120e-02 -4.75786e-02 3.95250e-02 -3.34238e-02 2.87086e-02 -2.49905e-02 2.19761e-02
5.53097e-03 -2.18882e-03 1.34500e-03 -4.94667e-04 -1.82003e-04 6.93662e-04 -1.10776e-03 1.46853e-03 -1.79983e-03 2.09444e-03
8.94781e-02 -4.67997e-02 3.91603e-02 -3.43065e-02 3.04936e-02 -2.73225e-02 2.46542e-02 -2.24156e-02 2.05301e-02 -1.89534e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_69-70.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -1.22010e-06 1.55573e-06 -7.04237e-07 1.45332e-06 -1.70798e-06 1.82425e-06 -1.94346e-06 2.02960e-06 -2.14603e-06
2.26686e-03 4.97549e-03 -4.23022e-03 2.74341e-03 -1.92580e-03 1.56993e-03 -1.42033e-03 1.34378e-03 -1.27726e-03 1.19925e-03
-2.27711e-01 1.01188e-01 -7.29824e-02 5.69612e-02 -4.57763e-02 3.74014e-02 -3.09455e-02 2.59459e-02 -2.20650e-02 1.89890e-02
-1.99568e-03 -4.36169e-03 5.18269e-03 -5.13664e-03 5.06513e-03 -5.07672e-03 5.14085e-03 -5.21889e-03 5.30817e-03 -5.32312e-03
8.82869e-02 -4.77144e-02 4.05473e-02 -3.56913e-02 3.16874e-02 -2.82751e-02 2.53488e-02 -2.28633e-02 2.07103e-02 -1.88894e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_7-8.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -1.01650e-07 -3.49253e-08 -1.29972e-07 3.35974e-07 3.53269e-09 -5.81099e-07 6.02118e-08 4.07476e-08 -6.16866e-08
8.60214e-04 2.07401e-03 -2.80857e-03 1.58715e-03 -2.13519e-03 1.42097e-03 -1.10787e-03 7.39238e-04 -5.87348e-04 3.37846e-04
-8.15999e-02 4.57805e-02 -3.80760e-02 3.05719e-02 -2.57906e-02 2.07965e-02 -1.80051e-02 1.59096e-02 -1.41045e-02 1.25025e-02
3.83439e-03 -9.11347e-04 -8.57707e-04 2.92471e-04 1.09650e-03 -3.57608e-04 -8.96640e-05 3.26862e-04 -4.34022e-04 5.46546e-04
1.64221e-02 -6.50755e-03 8.24309e-03 -6.51006e-03 5.90689e-03 -5.33814e-03 4.87005e-03 -4.50430e-03 4.12946e-03 -3.82776e-03


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_70-71.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -1.43221e-06 2.13904e-06 -1.18297e-06 1.91573e-06 -2.16490e-06 2.24675e-06 -2.51042e-06 2.75490e-06 -3.07985e-06
-6.84670e-04 -7.74731e-03 5.40639e-03 -3.24519e-03 1.46755e-03 -1.14651e-04 -8.42885e-04 1.47642e-03 -1.86755e-03 2.07700e-03
-2.35483e-01 1.04246e-01 -7.50903e-02 5.86808e-02 -4.79482e-02 4.04694e-02 -3.50028e-02 3.08825e-02 -2.76826e-02 2.50490e-02
-6.66055e-03 4.36600e-03 -2.23282e-03 8.12003e-04 1.29839e-04 -7.44850e-04 1.11838e-03 -1.30780e-03 1.43155e-03 -1.29731e-03
9.59558e-02 -5.49333e-02 4.72400e-02 -4.22766e-02 3.84086e-02 -3.52028e-02 3.24467e-02 -3.00489e-02 2.79341e-02 -2.60666e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_71-72.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -1.62485e-06 2.37469e-06 -1.42783e-06 2.62849e-06 -2.55939e-06 2.82973e-06 -3.24689e-06 3.39579e-06 -3.85072e-06
-2.87563e-03 -2.52741e-03 2.74427e-03 -2.99076e-03 2.79347e-03 -2.32467e-03 1.76316e-03 -1.25128e-03 8.28454e-04 -1.50451e-04
-2.29227e-01 1.07439e-01 -8.08279e-02 6.49533e-02 -5.40917e-02 4.62237e-02 -4.02168e-02 3.55011e-02 -3.17180e-02 2.84976e-02
-4.00455e-04 4.13822e-03 -4.72776e-03 4.53088e-03 -4.03740e-03 3.45480e-03 -2.89354e-03 2.40222e-03 -1.99523e-03 1.64846e-03
9.82451e-02 -5.60948e-02 4.83310e-02 -4.35364e-02 3.98571e-02 -3.67652e-02 3.40332e-02 -3.15699e-02 2.93105e-02 -2.72422e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_72-73.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -1.67354e-06 2.47281e-06 -1.29257e-06 2.62949e-06 -2.71373e-06 2.89646e-06 -3.31482e-06 3.55331e-06 -3.92731e-06
-9.39091e-04 -7.04257e-03 7.02575e-03 -5.32890e-03 3.94642e-03 -2.93707e-03 2.17155e-03 -1.51709e-03 1.01845e-03 -5.48567e-04
-2.14136e-01 1.02367e-01 -7.84129e-02 6.40075e-02 -5.36602e-02 4.57400e-02 -3.94436e-02 3.43912e-02 -3.02487e-02 2.67633e-02
-1.84840e-04 4.31839e-03 -5.56341e-03 5.32257e-03 -4.43428e-03 3.31485e-03 -2.17377e-03 1.11170e-03 -1.74458e-04 -6.22115e-04
8.94219e-02 -5.01890e-02 4.33632e-02 -3.89525e-02 3.53457e-02 -3.22064e-02 2.94243e-02 -2.69725e-02 2.48076e-02 -2.29165e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_73-74.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -1.52058e-06 2.24802e-06 -1.05794e-06 2.23508e-06 -2.22337e-06 2.39058e-06 -2.82541e-06 3.16532e-06 -3.79740e-06
9.27140e-04 -1.06639e-04 -1.27678e-03 1.74178e-03 -1.87369e-03 1.88839e-03 -1.83096e-03 1.70319e-03 -1.52338e-03 1.30352e-03
-2.23702e-01 9.98787e-02 -7.29922e-02 5.80863e-02 -4.82425e-02 4.12207e-02 -3.59245e-02 3.17988e-02 -2.85555e-02 2.63644e-02
2.29153e-03 -1.72290e-03 1.71033e-03 -1.83880e-03 1.89213e-03 -1.80461e-03 1.58492e-03 -1.26441e-03 8.10854e-04 -5.95007e-04
8.72836e-02 -4.90316e-02 4.18776e-02 -3.73263e-02 3.37483e-02 -3.07300e-02 2.81109e-02 -2.57987e-02 2.38275e-02 -2.20734e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_74-75.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -1.99316e-06 3.15357e-06 -3.22949e-06 3.42315e-06 -3.56986e-06 3.82175e-06 -4.20857e-06 4.63120e-06 -5.36557e-06
-1.67774e-03 -3.17337e-03 1.46184e-03 -8.88860e-04 8.38647e-04 -8.92543e-04 9.12649e-04 -8.78250e-04 7.74758e-04 -6.30089e-04
-2.11528e-01 1.07567e-01 -8.04416e-02 6.29253e-02 -5.07316e-02 4.20249e-02 -3.56411e-02 3.08329e-02 -2.72045e-02 2.42431e-02
-4.03715e-03 5.49388e-04 -5.64730e-04 9.78696e-04 -1.42035e-03 1.77804e-03 -2.02461e-03 2.16802e-03 -2.22593e-03 2.24356e-03
8.35469e-02 -4.77782e-02 4.07425e-02 -3.60221e-02 3.23115e-02 -2.92743e-02 2.67333e-02 -2.45992e-02 2.27732e-02 -2.12135e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_75-76.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -1.89683e-06 2.98135e-06 -3.62211e-06 3.42741e-06 -3.76254e-06 3.77225e-06 -3.91378e-06 3.90600e-06 -4.26494e-06
9.13555e-04 1.69128e-03 -1.55804e-03 8.66048e-04 -4.39241e-04 2.32477e-04 -1.60758e-04 1.06944e-04 -8.53779e-05 7.38725e-05
-2.28909e-01 1.16137e-01 -8.63134e-02 6.73547e-02 -5.41796e-02 4.47083e-02 -3.76833e-02 3.22764e-02 -2.81889e-02 2.47658e-02
-1.92676e-03 -1.48671e-04 -1.35547e-04 4.53929e-04 -6.29523e-04 6.61986e-04 -6.02841e-04 4.80393e-04 -3.26393e-04 1.54443e-04
9.48971e-02 -5.57899e-02 4.82441e-02 -4.28719e-02 3.83724e-02 -3.45020e-02 3.11281e-02 -2.82071e-02 2.56620e-02 -2.34018e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_76-77.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 -2.01652e-06 3.35291e-06 -2.77722e-06 3.73695e-06 -4.25716e-06 4.26836e-06 -4.19782e-06 4.11101e-06 -4.24761e-06
-8.56648e-05 -3.76784e-03 1.73803e-03 -6.80014e-05 -1.34129e-03 2.45216e-03 -3.27161e-03 3.82744e-03 -4.17947e-03 4.35467e-03
-2.09853e-01 1.08469e-01 -8.37719e-02 6.77802e-02 -5.63580e-02 4.78970e-02 -4.14365e-02 3.63032e-02 -3.23204e-02 2.88896e-02
-2.32319e-03 -3.19020e-04 2.19254e-03 -3.65770e-03 4.71778e-03 -5.44823e-03 5.93486e-03 -6.24317e-03 6.42585e-03 -6.51638e-03
8.04582e-02 -4.77719e-02 4.18211e-02 -3.77497e-02 3.44188e-02 -3.16117e-02 2.92015e-02 -2.71509e-02 2.53731e-02 -2.38595e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_77-78.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18309e-01 7.66726e-08 5.57114e-07 5.44028e-07 -2.60619e-08 -4.22882e-08 -3.25850e-07 6.51987e-07 8.74517e-04 1.36466e-06
2.58734e-03 -9.75212e-05 -4.70527e-04 1.26751e-03 -2.05070e-03 2.68714e-03 -3.13331e-03 3.39485e-03 -3.43043e-03 3.45228e-03
-2.11228e-01 1.10398e-01 -8.49739e-02 6.80297e-02 -5.56250e-02 4.63010e-02 -3.91763e-02 3.35888e-02 -2.93579e-02 2.58649e-02
-1.09328e-03 -1.01920e-04 8.61558e-04 -1.71204e-03 2.50501e-03 -3.14612e-03 3.62319e-03 -3.90488e-03 4.03670e-03 -4.02689e-03
8.85103e-02 -5.14331e-02 4.46130e-02 -3.99234e-02 3.60079e-02 -3.26180e-02 2.96437e-02 -2.70662e-02 2.48152e-02 -2.28793e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_78-79.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18309e-01 4.54187e-08 5.60463e-07 3.93695e-07 1.58412e-07 -8.14775e-08 -1.28668e-07 3.70663e-07 -7.77244e-07 1.40521e-06
6.99011e-04 4.71381e-04 -1.01071e-03 1.38100e-03 -1.66106e-03 1.89049e-03 -2.07769e-03 2.22662e-03 -2.33764e-03 2.41267e-03
-2.09714e-01 1.06669e-01 -8.35739e-02 6.87016e-02 -5.76419e-02 4.90236e-02 -4.21400e-02 3.64034e-02 -3.18447e-02 2.78346e-02
9.91764e-04 -2.19609e-03 2.83589e-03 -3.30441e-03 3.70192e-03 -4.04217e-03 4.32204e-03 -4.52214e-03 4.65094e-03 -4.71160e-03
8.78475e-02 -5.27409e-02 4.65595e-02 -4.21832e-02 3.83916e-02 -3.50000e-02 3.19280e-02 -2.91617e-02 2.67041e-02 -2.45231e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_79-80.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18309e-01 1.60969e-07 5.29446e-07 3.69163e-07 2.48175e-07 -4.25467e-08 -5.61016e-09 -1.36364e-04 -4.64242e-07 1.13891e-06
-3.60704e-04 -1.88958e-03 1.13289e-03 -4.07665e-04 -9.42294e-05 4.09502e-04 -6.09577e-04 6.21452e-04 -8.41913e-04 7.90694e-04
-2.00533e-01 1.08472e-01 -8.51249e-02 6.88833e-02 -5.66200e-02 4.72402e-02 -4.00465e-02 3.43453e-02 -3.00510e-02 2.64965e-02
-5.19339e-04 2.22285e-03 -2.56975e-03 2.41348e-03 -2.05455e-03 1.63820e-03 -1.23274e-03 8.70953e-04 -5.78220e-04 2.12140e-04
8.76092e-02 -5.17064e-02 4.45654e-02 -3.93986e-02 3.50781e-02 -3.14172e-02 2.82753e-02 -2.56289e-02 2.33595e-02 -2.14360e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_8-9.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 2.25578e-08 1.26296e-07 8.80190e-08 -1.01780e-09 1.09693e-09 -3.02487e-08 1.65583e-07 -5.66890e-08 7.00462e-08
-6.59194e-04 -1.97999e-03 -4.98428e-04 -7.63341e-04 8.93301e-04 1.16490e-04 -1.00746e-03 1.24751e-03 -1.35664e-03 1.44712e-03
-8.99539e-02 5.17029e-02 -3.86908e-02 3.21480e-02 -2.69831e-02 2.45278e-02 -2.14775e-02 1.88455e-02 -1.66319e-02 1.48864e-02
1.12319e-03 -9.92062e-04 -2.36242e-03 -6.31266e-05 -5.32750e-04 2.21787e-04 -2.18828e-04 1.10020e-04 -8.51806e-05 2.51112e-05
1.57253e-02 -1.08788e-02 1.18104e-02 -9.02029e-03 8.22832e-03 -6.66480e-03 5.75567e-03 -5.02698e-03 4.42393e-03 -3.90093e-03


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_80-81.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18309e-01 7.41940e-08 6.18279e-07 1.71219e-07 2.32977e-07 -2.94315e-07 3.67591e-07 -1.51725e-07 -9.19873e-08 8.61336e-07
-5.78449e-04 1.34008e-03 -7.29341e-04 -1.94421e-04 1.11569e-03 -1.92458e-03 2.58657e-03 -3.09708e-03 3.46951e-03 -3.70771e-03
-1.93728e-01 1.08775e-01 -8.80508e-02 7.36450e-02 -6.25045e-02 5.36225e-02 -4.64529e-02 4.04023e-02 -3.55317e-02 3.12631e-02
2.59821e-03 -1.07258e-03 -3.69777e-06 1.10647e-03 -2.14870e-03 3.07620e-03 -3.86386e-03 4.50368e-03 -4.98893e-03 5.36003e-03
7.75924e-02 -4.87951e-02 4.42032e-02 -4.07540e-02 3.75241e-02 -3.44541e-02 3.15106e-02 -2.87625e-02 2.62161e-02 -2.38015e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_81-82.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18309e-01 1.31512e-07 4.95109e-07 6.47638e-09 1.83899e-07 -3.65657e-07 1.89299e-06 -3.03229e-07 2.06650e-07 6.61804e-07
1.03909e-03 9.93267e-04 -1.61054e-03 1.75196e-03 -1.52075e-03 1.07595e-03 -5.33969e-04 -2.08810e-05 5.40017e-04 -1.00099e-03
-1.77541e-01 1.06672e-01 -8.94646e-02 7.63456e-02 -6.55035e-02 5.64785e-02 -4.90429e-02 4.27245e-02 -3.76239e-02 3.32527e-02
-9.90427e-05 3.29188e-04 -6.54384e-04 1.02045e-03 -1.38257e-03 1.71034e-03 -1.98316e-03 2.20298e-03 -2.32826e-03 2.43618e-03
5.96352e-02 -3.92137e-02 3.69209e-02 -3.53130e-02 3.37199e-02 -3.21482e-02 3.05745e-02 -2.90845e-02 2.76609e-02 -2.63372e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_82-83.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18309e-01 2.36259e-07 4.67972e-07 -6.64057e-09 1.39287e-07 -3.58201e-07 5.27563e-07 -4.36353e-07 5.15282e-07 2.81529e-07
2.05566e-03 1.89016e-03 -2.43739e-03 2.32845e-03 -2.00014e-03 1.60581e-03 -1.20456e-03 8.37588e-04 -5.22327e-04 2.29668e-04
-1.79133e-01 1.07545e-01 -9.10971e-02 7.84264e-02 -6.76676e-02 5.84531e-02 -5.06870e-02 4.39178e-02 -3.83658e-02 3.35377e-02
-2.12189e-04 -1.02168e-03 1.53769e-03 -1.79290e-03 1.87063e-03 -1.83079e-03 1.71759e-03 -1.56183e-03 1.37789e-03 -1.22462e-03
7.13688e-02 -4.54506e-02 4.17697e-02 -3.91279e-02 3.66669e-02 -3.43563e-02 3.21463e-02 -3.01165e-02 2.82425e-02 -2.65517e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_83-84.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18309e-01 5.03548e-08 4.69165e-07 -3.66766e-08 1.20377e-07 -3.52584e-07 6.66566e-07 -6.00493e-07 8.02497e-07 -1.66741e-03
4.26956e-05 1.57334e-03 -1.31768e-03 6.64316e-04 6.95050e-05 -7.57680e-04 1.35264e-03 -1.83229e-03 2.19838e-03 -2.44487e-03
-1.74313e-01 1.05741e-01 -9.01676e-02 7.82121e-02 -6.80977e-02 5.94436e-02 -5.21875e-02 4.58372e-02 -4.06200e-02 3.60574e-02
1.02293e-03 -1.06554e-03 1.47075e-03 -1.77171e-03 1.91179e-03 -1.88896e-03 1.72497e-03 -1.44557e-03 1.07780e-03 -6.51660e-04
6.77857e-02 -4.48624e-02 4.26656e-02 -4.12940e-02 3.99090e-02 -3.84779e-02 3.69542e-02 -3.54257e-02 3.38798e-02 -3.23713e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_84-85.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18309e-01 1.89584e-07 1.52108e-07 3.05947e-07 -2.94938e-08 -1.94992e-07 5.96862e-07 -5.92475e-07 9.09072e-07 -2.89021e-03
-5.36627e-04 -2.08510e-04 2.16672e-04 -6.93112e-05 -1.61330e-04 4.26044e-04 -6.76481e-04 9.50856e-04 -1.18056e-03 1.35880e-03
-1.54942e-01 1.01034e-01 -9.05436e-02 8.17248e-02 -7.34755e-02 6.57511e-02 -5.88614e-02 5.24485e-02 -4.68706e-02 4.18191e-02
-5.09221e-03 3.48596e-03 -3.00484e-03 2.41232e-03 -1.73328e-03 1.01978e-03 -3.05096e-04 -3.83880e-04 1.02427e-03 -1.62029e-03
6.23188e-02 -4.18061e-02 4.01529e-02 -3.91972e-02 3.81847e-02 -3.71276e-02 3.59812e-02 -3.48413e-02 3.36960e-02 -3.26151e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_85-86.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18309e-01 1.52544e-07 -1.58270e-06 4.09866e-07 -6.30167e-08 -1.96696e-07 5.90820e-07 -6.58679e-07 1.21184e-06 -5.03630e-07
1.30488e-03 3.67919e-04 -1.75358e-04 -1.28392e-04 4.21783e-04 -6.62639e-04 8.30991e-04 -9.66293e-04 1.03041e-03 -1.04659e-03
-1.45292e-01 9.28318e-02 -8.41434e-02 7.75973e-02 -7.16452e-02 6.60386e-02 -6.09531e-02 5.60424e-02 -5.15887e-02 4.75171e-02
1.23810e-03 -5.59555e-04 3.25800e-04 -1.55458e-04 3.92696e-05 3.50704e-05 -4.38626e-05 1.97006e-05 4.11410e-05 -1.31533e-04
5.97282e-02 -4.11642e-02 4.03528e-02 -4.00489e-02 3.95150e-02 -3.87792e-02 3.78050e-02 -3.67008e-02 3.54719e-02 -3.42147e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_86-87.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18309e-01 1.49899e-07 -1.05303e-05 2.31097e-07 -9.70445e-08 -5.68576e-08 5.09956e-07 -5.80383e-07 1.35820e-06 -8.29468e-07
-1.36164e-03 7.00833e-04 9.90164e-04 -2.24521e-03 3.08598e-03 -3.59229e-03 3.84272e-03 -4.07701e-03 3.80669e-03 -3.61216e-03
-1.28414e-01 8.60437e-02 -7.94839e-02 7.41781e-02 -6.90933e-02 6.41193e-02 -5.94433e-02 5.49257e-02 -5.07610e-02 4.67784e-02
3.75188e-04 7.34973e-04 -1.37564e-03 1.81382e-03 -2.08434e-03 2.21808e-03 -2.24034e-03 2.17473e-03 -2.04142e-03 1.85623e-03
4.52643e-02 -3.13549e-02 3.10156e-02 -3.11395e-02 3.11184e-02 -3.09762e-02 3.06555e-02 -3.02346e-02 2.96965e-02 -2.91282e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_87-88.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18309e-01 2.47244e-07 -1.85866e-06 1.42991e-07 -7.23465e-08 -5.32778e-08 5.02574e-07 -5.60917e-07 1.36838e-06 -9.66955e-07
1.41365e-03 3.97512e-04 -7.71140e-04 1.09569e-03 -1.40590e-03 1.69477e-03 -1.95228e-03 2.18124e-03 -2.33197e-03 2.46077e-03
-1.33830e-01 9.02706e-02 -8.40939e-02 7.90063e-02 -7.39442e-02 6.88325e-02 -6.38744e-02 5.90996e-02 -5.45877e-02 5.02239e-02
-1.75574e-04 3.66178e-04 -4.27397e-04 4.16751e-04 -3.54953e-04 2.57626e-04 -1.56241e-04 -5.80366e-07 1.47038e-04 -2.95421e-04
5.61395e-02 -3.91962e-02 3.87044e-02 -3.86262e-02 3.82671e-02 -3.76788e-02 3.68146e-02 -3.57924e-02 3.46090e-02 -3.33748e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_88-89.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 3.08786e-07 2.18022e-07 2.04029e-07 -1.47618e-07 3.85992e-08 3.63952e-07 -3.86299e-07 1.41660e-06 -1.24221e-06
-1.83565e-03 -6.02374e-04 1.59364e-03 -2.16637e-03 2.46887e-03 -2.58821e-03 2.57548e-03 -2.47118e-03 2.30279e-03 -2.09482e-03
-1.18928e-01 8.20139e-02 -7.75595e-02 7.39248e-02 -7.01933e-02 6.62738e-02 -6.23745e-02 5.84956e-02 -5.47418e-02 5.10905e-02
-1.70365e-03 1.59621e-03 -1.67589e-03 1.65871e-03 -1.57210e-03 1.44102e-03 -1.28537e-03 1.11647e-03 -9.45110e-04 7.77119e-04
4.78971e-02 -3.31609e-02 3.26363e-02 -3.25389e-02 3.22325e-02 -3.17568e-02 3.10689e-02 -3.02557e-02 2.92940e-02 -2.82986e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_89-90.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 3.65464e-07 2.77392e-07 2.75551e-07 -3.27465e-07 4.61553e-07 -9.37143e-08 1.48060e-07 1.48613e-05 -1.41680e-06
1.72565e-03 7.45970e-04 -1.02332e-03 1.00428e-03 -8.77580e-04 7.13720e-04 -5.31847e-04 3.52956e-04 -2.22355e-04 3.66630e-05
-1.06605e-01 7.54764e-02 -7.31680e-02 7.14333e-02 -6.94490e-02 6.71118e-02 -6.47140e-02 6.20486e-02 -5.94077e-02 5.66537e-02
-1.76267e-03 1.24546e-03 -1.23430e-03 1.22732e-03 -1.20715e-03 1.16950e-03 -1.11366e-03 1.03750e-03 -9.46601e-04 8.48874e-04
4.27458e-02 -3.06635e-02 3.11526e-02 -3.20460e-02 3.27375e-02 -3.32700e-02 3.35659e-02 -3.37315e-02 3.36884e-02 -3.35737e-02


==> anc/BackgroundCoeffs/TrENTo/BackgroundCoeffs_Trento_9-10.txt <==
# Mean Fourier-Bessel coefficients for ensembles with a fixed reaction plane angle of zero, \bar{\epsilon}_l^{(m)}, obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV
# Rows count azimuthal modes m = 0,1,2,... and columns count radial modes l = 1,2,3,...
3.18310e-01 4.07837e-08 3.34349e-09 -1.44547e-08 -2.16625e-07 1.67636e-08 -4.22226e-08 2.33092e-07 -7.94483e-08 9.27702e-08
3.13714e-04 -6.58207e-04 1.28353e-03 2.16661e-03 5.77111e-04 -2.63637e-05 -4.99124e-04 7.76434e-04 -7.10494e-04 7.15995e-04
-9.75452e-02 5.51185e-02 -4.75945e-02 3.80922e-02 -3.37017e-02 2.89718e-02 -2.50589e-02 2.18193e-02 -1.91868e-02 1.70427e-02
1.87732e-04 -2.54354e-03 7.14618e-04 -4.10033e-04 1.18566e-03 -7.43430e-04 5.14235e-04 -4.86653e-04 4.50767e-04 -4.68285e-04
1.86927e-02 -1.36641e-02 1.21314e-02 -1.05937e-02 8.84172e-03 -7.85459e-03 7.30457e-03 -6.95446e-03 6.59632e-03 -6.25817e-03


==> anc/BesselZeros/BesselDerivZeros_ml.txt <==
# First l non-negative solutions of J'_m(z) = 0. Rows: m, Columns: l.
0 3.83170597021 7.01558666982 10.1734681351 13.3236919363 16.4706300509 19.6158585105 22.7600843806 25.9036720876 29.0468285349 32.189679911 35.3323075501 38.4747662348 41.6170942128 44.7593189977 47.9014608872 51.0435351836 54.1855536411 57.3275254379 60.4694578453 63.6113566985 66.7532267341 69.8950718375 73.0368952256 76.1786995846 79.3204871755 82.4622599144 85.6040194364 88.7457671449 91.8875042517 95.029231808 98.1709507308 101.312661823 104.454365791 107.59606326 110.737754781 113.879440848 117.021121899 120.162798328 123.304470489 126.446138699 129.587803245 132.729464389 135.871122365 139.012777389 142.154429656 145.296079345 148.43772662 151.579371631 154.721014516
1.84118378134 5.33144277352 8.53631636635 11.7060049026 14.8635886339 18.0155278627 21.1643698592 24.3113268572 27.4570505711 30.6019229727 33.7461828987 36.8899874092 40.0334440534 43.1766289654 46.3195975612 49.4623911397 52.6050411116 55.7475717923 58.8900022992 62.0323478707 65.1746208025 68.316831126 71.4589871059 74.6010956135 77.7431624082 80.8851923539 84.0271895863 87.1691576445 90.3110995749 93.4530180138 96.5949152543 99.7367933006 102.878653912 106.020498638 109.162328852 112.304145772 115.445950483 118.587743956 121.729527062 124.871300582 128.013065224 131.154821625 134.296570363 137.438311965 140.580046908 143.72177563 146.863498529 150.005215973 153.146928296 156.288635807
3.05423692823 6.70613319416 9.96946782309 13.170370856 16.3475223183 19.5129127825 22.6715817725 25.8260371418 28.977672773 32.1273270204 35.2755350507 38.4226548176 41.5689349361 44.7145535328 47.859641608 51.0042976725 54.1485972427 57.2925991864 60.4363500753 63.5798872382 66.7232409477 69.8664360133 73.0094929612 76.1524289208 79.2952583001 82.4379933056 85.5806443475 88.7232203586 91.8657290475 95.0081771013 98.1505703496 101.292913898 104.435212236 107.577469328 110.71968869 113.861873447 117.004026389 120.146150013 123.288246563 126.430318059 129.572366323 132.714393007 135.856399609 138.998387491 142.140357896 145.282311957 148.424250714 151.566175118 154.708086044 157.849984297
4.20118894121 8.01523659838 11.3459243107 14.5858482862 17.7887478661 20.9724769365 24.1448974329 27.3100579302 30.4702688063 33.6269491828 36.7810206755 39.9331086237 43.0836526624 46.2329710818 49.3813000924 52.5288187372 55.6756652335 58.8219480016 61.9677532965 65.113150605 68.2581965365 71.4029376782 74.5474127208 77.6916540656 80.8356890538 83.9795409179 87.1232295261 90.2667719708 93.4101830369 96.5534755792 99.6966608271 102.839748634 105.982747683 109.125665653 112.268509363 115.411284887 118.553997653 121.69665253 124.839253895 127.981805692 131.124311489 134.266774519 137.409197719 140.551583763 143.69393509 146.836253931 149.978542328 153.120802159 156.263035147 159.40524288
5.31755312608 9.28239628524 12.6819084426 15.9641070377 19.1960288 22.4010322677 25.5897596814 28.7678362177 31.938539341 35.1039166773 38.2653169871 41.4236664985 44.5796231374 47.7336675239 50.8861591532 54.0373724181 57.1875204598 60.3367714022 63.4852596697 66.6330940468 69.7803635258 72.9271416205 76.0734895969 79.2194589261 82.3650931695 85.5104294439 88.6554995725 91.8003309972 94.944947508 98.0893698324 101.233616112 104.377702297 107.521642461 110.665449079 113.809133239 116.952704836 120.096172726 123.239544857 126.382828387 129.526029777 132.669154872 135.812208979 138.955196921 142.098123093 145.240991511 148.383805849 151.526569476 154.669285487 157.811956729 160.954585827
6.4156163757 10.5198608738 13.9871886301 17.3128424879 20.5755145214 23.8035814766 27.0103078978 30.202849079 33.385443901 36.5607776869 39.7306402301 42.8962731635 46.0585662736 49.2181746147 52.3755915296 55.5311958845 58.6852835934 61.8380892298 64.9898011933 68.1405725742 71.2905290795 74.43977491 77.588397182 80.7364692992 83.8840535542 87.0312031584 90.1779638418 93.3243751255 96.4704713425 99.6162824634 102.761834769 105.907151401 109.05225282 112.19715718 115.341880648 118.486437667 121.630841182 124.775102826 127.919233087 131.06324144 134.207136473 137.350925982 140.494617066 143.638216199 146.7817293 149.92516179 153.068518642 156.211804432 159.355023369 162.498179339
7.50126614468 11.734935953 15.2681814611 18.6374430097 21.9317150178 25.1839255995 28.4097763625 31.6178757161 34.8133929843 37.9996408977 41.1788494743 44.3525791991 47.5219569058 50.6878177817 53.8507946368 57.0113760805 60.1699456132 63.3268085915 66.4822112601 69.6363544562 72.7894036561 75.9414964575 79.0927482331 82.2432564573 85.3931040581 88.5423620397 91.6910915571 94.8393455703 97.9871701758 101.134605686 104.28168751 107.428446879 110.574911446 113.721105785 116.867051808 120.012769116 123.158275298 126.303586182 129.448716049 132.593677821 135.738483216 138.883142887 142.027666539 145.172063034 148.316340479 151.460506306 154.60456734 157.748529861 160.892399655 164.036182065
8.57783648971 12.9323862371 16.5293658844 19.9418533665 23.2680529265 26.5450320618 29.7907485832 33.0151786414 36.2243805488 39.4222745789 42.6115221723 45.7939996581 48.9710709519 52.1437529693 55.3128203304 58.4788740299 61.6423878473 64.8037405336 67.9632386406 71.1211330357 74.27763106 77.4329056196 80.5871020801 83.7403435621 86.8927350552 90.0443666487 93.195316093 96.3456508485 99.4954297387 102.644704293 105.793519845 108.941916442 112.089929591 115.237590891 118.384928552 121.531967843 124.678731462 127.82523986 130.971511508 134.117563136 137.26340993 140.409065708 143.554543072 146.699853537 149.845007645 152.99001507 156.134884702 159.279624726 162.42424269 165.568745568
9.647421652 14.1155189079 17.7740123669 21.2290626229 24.5871974863 27.889269428 31.1553265562 34.3966285543 37.6200780442 40.8301786818 44.030010338 47.2217584719 50.407020967 53.5869954354 56.7625984751 59.9345443093 63.1033982015 66.2696136733 69.4335590172 72.5955365533 75.7557968605 78.9145494547 82.0719709143 85.22821114 88.3833982331 91.5376423364 94.6910386875 97.8436700671 100.995608779 104.146918261 107.297654409 110.44786667 113.597598946 116.746890354 119.89577586 123.044286822 126.192451439 129.340295142 132.487840928 135.635109641 138.782120224 141.928889927 145.075434492 148.22176832 151.367904604 154.513855458 157.659632024 160.805244567 163.950702561 167.096014762
10.7114339707 15.2867376673 19.0045935379 22.5013987268 25.8912772768 29.2185634999 32.5052473524 35.7637929288 39.0019028115 42.2246384308 45.4354830975 48.6369226453 51.8307839258 55.0184425506 58.2009558249 61.3791508142 64.5536844257 67.7250854407 70.8937845721 74.0601363749 77.2244354917 80.386928882 83.5478251552 86.7073017814 89.8655107251 93.0225828926 96.1786316751 99.3337557974 102.488041625 105.641565047 108.794393025 111.946584872 115.098193319 118.249265408 121.399843235 124.549964595 127.69966351 130.848970696 133.997913953 137.146518506 140.294807293 143.442801224 146.590519399 149.737979297 152.88519695 156.032187086 159.178963262 162.325537975 165.471922767 168.618128313
11.770876675 16.4478527485 20.2230314127 23.7607158603 27.1820215272 30.534504754 33.8419657751 37.1180004237 40.3710689053 43.6067649014 46.8289594466 50.0404289709 53.2432232142 56.438892059 59.6286313069 62.8133796457 65.9938850536 69.170751424 72.3444720184 75.5154539301 78.6840362772 81.8505039374 85.0150980579 88.1780241954 91.3394586924 94.4995537214 97.6584413127 100.816236599 103.973040448 107.128941618 110.284018528 113.43834073 116.591970132 119.744962021 122.897365936 126.04922639 129.200583499 132.351473515 135.501929276 138.651980604 141.801654645 144.950976161 148.099967787 151.248650257 154.397042599 157.545162306 160.69302549 163.840647015 166.988040617 170.135219007
12.826491228 17.6002665575 21.4308542381 25.0085187046 28.4608572797 31.8384244586 35.1667144274 38.4603887203 41.7286255626 44.9775262509 48.2113338364 51.4331051714 54.6451062404 57.8490568578 61.0462885128 64.2378497356 67.4245784957 70.6071531959 73.7861293707 76.9619665987 80.1350485719 83.305698285 86.4741896862 89.640756723 92.8056004422 95.9688946188 99.1307902604 102.291419241 105.450897257 108.609326249 111.766796397 114.923387779 118.079171752 121.234212115 124.388566088 127.542285141 130.695415705 133.84799977 137.000075411 140.151677236 143.302836767 146.453582784 149.603941614 152.753937391 155.903592275 159.052926655 162.201959323 165.350707625 168.499187598 171.647414094
13.8788430697 18.7450909168 22.6293003028 26.2460477739 29.7289781689 33.1314499536 36.4805483022 39.7919407189 43.0754868002 46.3377721045 49.5833964176 52.8156868268 56.037118687 59.2495770755 62.454525996 65.6531216772 68.8462906528 72.0347849108 75.2192216893 78.4001127353 81.5778861754 84.752903108 87.9254703571 91.0958503966 94.2642691537 97.4309222094 100.595979767 103.75959067 106.921885673 110.082980129 113.242976204 116.40196472 119.5600267 122.717234655 125.873653686 129.029342406 132.184353737 135.338735584 138.492531419 141.645780785 144.798519732 147.950781194 151.102595322 154.253989773 157.40498996 160.55561928 163.705899308 166.855849973 170.005489711 173.154835605
14.928374493 19.8832243611 23.81938909 27.474339751 30.9873943317 34.4145456622 37.7843785062 41.1135123769 44.4124545192 47.688252846 50.9458492458 54.188831071 57.4198761547 60.6410300265 63.853885829 67.0597051187 70.2595013346 73.454098902 76.6441759829 79.8302959802 83.0129311374 86.1924804807 89.3692836385 92.5436316134 95.715775271 98.8859320934 102.054291602 105.221019751 108.386262505 111.550148788 114.712792912 117.874296609 121.034750724 124.194236642 127.352827496 130.510589193 133.667581288 136.823857738 139.979467546 143.134455319 146.288861754 149.442724058 152.596076314 155.748949809 158.90137331 162.053373316 165.204974279 168.356198798 171.507067789 174.657600644
15.9754388075 21.0154049346 25.0019715001 28.6942712231 32.2369694079 35.6885440912 39.0789981852 42.4258544329 45.7402367766 49.0296350555 52.2993193903 55.5531277795 58.793933759 62.0239384834 65.244860767 68.4580649941 71.6646497037 74.8655104582 78.061385415 81.2528889775 84.4405370557 87.6247663042 90.8059489696 93.9844044832 97.1604086106 100.334200745 103.505989771 106.67595882 109.844269157 113.011063375 116.176468044 119.340595918 122.503547781 125.665414007 128.826275881 131.986206718 135.145272821 138.30353431 141.461045824 144.61785714 147.774013701 150.929557082 154.084525395 157.238953643 160.392874032 163.546316248 166.699307695 169.851873716 173.004037783 176.155821665
17.0203232728 22.1422473451 26.1777662012 29.9065910755 33.47844849 36.954169651 40.3651027481 43.729629581 47.0594624035 50.3625139957 53.6443696408 56.909108789 60.159794103 63.3987776 66.6279002854 69.8486268098 73.0621389211 76.269401921 79.4712129304 82.668236597 85.861031947 89.0500728712 92.2357639612 95.4184528944 98.5984402244 101.775987195 104.951322035 108.124645067 111.296132888 114.465941813 117.634210733 120.801063496 123.966610908 127.130952416 130.294177541 133.456367092 136.61759421 139.777925262 142.937420611 146.096135285 149.254119557 152.411419449 155.568077176 158.724131535 161.879618241 165.034570235 168.189017943 171.342989516 174.49651104 177.649606722
18.0632649937 23.264269782 27.347386514 31.1119449377 34.7124795854 38.2120572276 41.6433058479 45.0254262074 48.3706928252 51.6874238066 54.981507328 58.2572555547 61.5179139488 64.7659807461 68.0034156996 71.2317811533 74.4523401314 77.666126218 80.8739943987 84.0766587376 87.2747207559 90.4686911182 93.659006421 96.8460423425 100.030124052 103.211534531 106.39052128 109.567301776 112.742067941 115.914989823 119.086218662 122.255889439 125.424123029 128.591028008 131.75670219 134.921233946 138.084703315 141.247182979 144.40873909 147.569431994 150.729316858 153.888444215 157.04686045 160.20460821 163.361726783 166.518252421 169.674218629 172.82965642 175.984594549 179.139059709
19.1044622407 24.3819137014 28.5113606756 32.3108939407 35.9396303401 39.4627668525 42.914152161 46.3137694935 49.6744317104 53.0048459038 56.3111916493 59.5980055587 62.8687098402 66.1259444551 69.3717845333 72.6078875618 75.8355958985 79.0560099242 82.2700413492 85.4784527784 88.6818875564 91.8808926079 95.0759361439 98.2674215495 101.455698392 104.641071229 107.823806724 111.004139435 114.182276561 117.358401864 120.532678927 123.705253877 126.876257677 130.045808062 133.214011182 136.380963003 139.546750515 142.711452758 145.875141725 149.03788313 152.199737084 155.360758686 158.520998534 161.680503183 164.839315539 167.997475215 171.155018841 174.311980339 177.468391176 180.624280578
20.1440827032 25.495558706 29.6701473689 33.5039293216 37.1604012417 40.7067954275 44.1781277116 47.5951304784 50.9711329176 54.3152159507 57.6338397972 60.931757708 64.2125628687 67.4790326438 70.7333542647 73.9772778566 77.2122231824 80.4393559258 83.6596433609 86.8738957284 90.0827974906 93.2869312821 96.4867965003 99.6828239062 102.87538721 106.064812354 109.25138502 112.435356739 115.616949914 118.796361971 121.973768808 125.149327683 128.32317965 131.49545161 134.666258064 137.835702603 141.00387919 144.170873261 147.336762682 150.501618573 153.665506028 156.828484749 159.990609592 163.151931055 166.312495705 169.472346553 172.631523394 175.7900631 178.947999886 182.105365545
21.1822696306 26.605533924 30.8241478006 34.6914839453 38.3752361659 41.9445861951 45.4356682971 48.869933519 52.2612070915 55.618929692 58.9498321221 62.2588769109 65.5498227389 68.8255802316 72.0884455556 75.3402590318 78.5825159288 81.816445748 85.0430701597 88.2632461203 91.4776984825 94.6870450152 97.8918158479 101.092468758 104.289401317 107.482960632 110.67345123 113.861141486 117.046268911 120.229044519 123.409656473 126.588273131 129.765045615 132.940109988 136.113589102 139.285594179 142.456226172 145.625576931 148.793730217 151.960762581 155.126744131 158.291739199 161.455806928 164.619001792 167.781374049 170.942970144 174.103833066 177.264002666 180.423515941 183.582407284


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_0-1.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.94786e-04 2.73432e-04 -1.17388e-04 2.80455e-05 -3.80608e-06 -4.35396e-05 3.58637e-05 -7.83615e-05 5.46569e-05 -1.00187e-04 6.43892e-05 -1.17106e-04 6.74337e-05 -1.28947e-04 6.85104e-05 -1.42311e-04 6.57217e-05 -1.50634e-04 6.23281e-05 -1.63719e-04
2.73432e-04 2.51155e-03 2.13523e-04 -1.68062e-04 5.96144e-05 -9.54851e-05 -6.45504e-06 -6.61890e-05 -4.99394e-05 -5.53769e-05 -8.41379e-05 -5.12747e-05 -1.11149e-04 -5.77932e-05 -1.40102e-04 -6.15495e-05 -1.66212e-04 -8.12132e-05 -1.96548e-04 -9.62651e-05
-1.17388e-04 2.13523e-04 2.74553e-03 1.51991e-04 -2.32906e-04 1.49928e-04 -2.27688e-04 1.25470e-04 -2.25209e-04 1.04995e-04 -2.28816e-04 8.14468e-05 -2.39251e-04 6.36474e-05 -2.49600e-04 3.52018e-05 -2.66056e-04 1.89300e-05 -2.84665e-04 -1.17776e-05
2.80455e-05 -1.68062e-04 1.51991e-04 2.48282e-03 2.60857e-05 -1.21873e-04 3.25172e-05 -1.11226e-04 6.89927e-06 -1.08162e-04 -1.45557e-05 -1.07236e-04 -3.15685e-05 -1.20093e-04 -4.88406e-05 -1.26960e-04 -6.61381e-05 -1.51460e-04 -8.66047e-05 -1.67366e-04
-3.80608e-06 5.96144e-05 -2.32906e-04 2.60857e-05 2.24928e-03 -1.43485e-04 -3.22478e-05 -8.36460e-06 -9.31644e-05 1.79033e-05 -1.16494e-04 1.39529e-05 -1.30651e-04 1.12502e-05 -1.43999e-04 -7.06599e-06 -1.54359e-04 -1.69122e-05 -1.67224e-04 -4.21573e-05
-4.35396e-05 -9.54851e-05 1.49928e-04 -1.21873e-04 -1.43485e-04 1.87457e-03 -1.43635e-04 -3.15508e-05 -1.62756e-05 -6.59114e-05 -1.53232e-05 -6.18213e-05 -2.77908e-05 -6.97924e-05 -3.61164e-05 -7.04692e-05 -5.02180e-05 -8.57637e-05 -5.93595e-05 -9.69704e-05
3.58637e-05 -6.45504e-06 -2.27688e-04 3.25172e-05 -3.22478e-05 -1.43635e-04 1.52380e-03 -2.12447e-04 6.20678e-05 -7.74320e-05 -5.00901e-06 -4.22720e-05 -3.79844e-05 -1.61598e-05 -6.56771e-05 -1.35500e-05 -7.71666e-05 -1.04225e-05 -9.39289e-05 -1.77894e-05
-7.83615e-05 -6.61890e-05 1.25470e-04 -1.11226e-04 -8.36460e-06 -3.15508e-05 -2.12447e-04 1.29812e-03 -2.40825e-04 5.54054e-05 -5.19139e-05 -1.72274e-05 -2.12686e-05 -4.09517e-05 -1.35244e-05 -4.00889e-05 -2.55398e-05 -4.35682e-05 -2.97105e-05 -4.73985e-05
5.46569e-05 -4.99394e-05 -2.25209e-04 6.89927e-06 -9.31644e-05 -1.62756e-05 6.20678e-05 -2.40825e-04 1.03506e-03 -1.99512e-04 7.91074e-05 -9.18592e-05 4.43368e-05 -5.72978e-05 1.29292e-05 -3.92589e-05 -3.58118e-06 -2.37411e-05 -2.54028e-05 -1.43855e-05
-1.00187e-04 -5.53769e-05 1.04995e-04 -1.08162e-04 1.79033e-05 -6.59114e-05 -7.74320e-05 5.54054e-05 -1.99512e-04 8.47771e-04 -2.25501e-04 1.14763e-04 -8.81557e-05 1.98428e-05 -2.15382e-05 -1.30627e-05 -7.55489e-06 -2.07102e-05 -4.87295e-06 -2.20833e-05
6.43892e-05 -8.41379e-05 -2.28816e-04 -1.45557e-05 -1.16494e-04 -1.53232e-05 -5.00901e-06 -5.19139e-05 7.91074e-05 -2.25501e-04 7.33049e-04 -1.96859e-04 8.95210e-05 -5.34226e-05 3.70574e-05 -3.95731e-05 3.84810e-05 -3.77824e-05 3.33675e-05 -2.71450e-05
-1.17106e-04 -5.12747e-05 8.14468e-05 -1.07236e-04 1.39529e-05 -6.18213e-05 -4.22720e-05 -1.72274e-05 -9.18592e-05 1.14763e-04 -1.96859e-04 5.88098e-04 -1.70396e-04 1.02426e-04 -8.84132e-05 6.77436e-05 -4.94101e-05 3.59183e-05 -1.99813e-05 1.16215e-05
6.74337e-05 -1.11149e-04 -2.39251e-04 -3.15685e-05 -1.30651e-04 -2.77908e-05 -3.79844e-05 -2.12686e-05 4.43368e-05 -8.81557e-05 8.95210e-05 -1.70396e-04 5.26973e-04 -1.66634e-04 1.17741e-04 -6.09165e-05 5.69603e-05 -2.44252e-05 5.20919e-05 -1.74862e-05
-1.28947e-04 -5.77932e-05 6.36474e-05 -1.20093e-04 1.12502e-05 -6.97924e-05 -1.61598e-05 -4.09517e-05 -5.72978e-05 1.98428e-05 -5.34226e-05 1.02426e-04 -1.66634e-04 4.29496e-04 -1.24187e-04 8.67705e-05 -5.11465e-05 6.96973e-05 -4.40627e-05 5.61834e-05
6.85104e-05 -1.40102e-04 -2.49600e-04 -4.88406e-05 -1.43999e-04 -3.61164e-05 -6.56771e-05 -1.35244e-05 1.29292e-05 -2.15382e-05 3.70574e-05 -8.84132e-05 1.17741e-04 -1.24187e-04 3.94425e-04 -1.32847e-04 1.31516e-04 -6.38332e-05 9.41214e-05 -1.15517e-05
-1.42311e-04 -6.15495e-05 3.52018e-05 -1.26960e-04 -7.06599e-06 -7.04692e-05 -1.35500e-05 -4.00889e-05 -3.92589e-05 -1.30627e-05 -3.95731e-05 6.77436e-05 -6.09165e-05 8.67705e-05 -1.32847e-04 3.59583e-04 -1.04866e-04 9.14819e-05 -3.16159e-05 5.94404e-05
6.57217e-05 -1.66212e-04 -2.66056e-04 -6.61381e-05 -1.54359e-04 -5.02180e-05 -7.71666e-05 -2.55398e-05 -3.58118e-06 -7.55489e-06 3.84810e-05 -4.94101e-05 5.69603e-05 -5.11465e-05 1.31516e-04 -1.04866e-04 2.99140e-04 -6.18446e-05 1.22998e-04 -3.99944e-05
-1.50634e-04 -8.12132e-05 1.89300e-05 -1.51460e-04 -1.69122e-05 -8.57637e-05 -1.04225e-05 -4.35682e-05 -2.37411e-05 -2.07102e-05 -3.77824e-05 3.59183e-05 -2.44252e-05 6.96973e-05 -6.38332e-05 9.14819e-05 -6.18446e-05 2.75131e-04 -9.30989e-05 1.17569e-04
6.23281e-05 -1.96548e-04 -2.84665e-04 -8.66047e-05 -1.67224e-04 -5.93595e-05 -9.39289e-05 -2.97105e-05 -2.54028e-05 -4.87295e-06 3.33675e-05 -1.99813e-05 5.20919e-05 -4.40627e-05 9.41214e-05 -3.16159e-05 1.22998e-04 -9.30989e-05 3.13739e-04 -6.82988e-05
-1.63719e-04 -9.62651e-05 -1.17776e-05 -1.67366e-04 -4.21573e-05 -9.69704e-05 -1.77894e-05 -4.73985e-05 -1.43855e-05 -2.20833e-05 -2.71450e-05 1.16215e-05 -1.74862e-05 5.61834e-05 -1.15517e-05 5.94404e-05 -3.99944e-05 1.17569e-04 -6.82988e-05 2.29195e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_1-2.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.94015e-04 2.69336e-04 -1.13488e-04 2.45020e-05 -1.29933e-06 -4.57708e-05 3.69912e-05 -7.94772e-05 5.46028e-05 -1.00440e-04
2.69336e-04 2.47444e-03 2.14479e-04 -1.68784e-04 5.99352e-05 -9.64212e-05 -5.87101e-06 -6.77681e-05 -4.90056e-05 -5.76865e-05
-1.13488e-04 2.14479e-04 2.70967e-03 1.36862e-04 -2.20452e-04 1.38962e-04 -2.18766e-04 1.17141e-04 -2.18679e-04 9.84225e-05
2.45020e-05 -1.68784e-04 1.36862e-04 2.43855e-03 2.14755e-05 -1.18778e-04 2.99478e-05 -1.07892e-04 3.66877e-06 -1.04160e-04
-1.29933e-06 5.99352e-05 -2.20452e-04 2.14755e-05 2.19417e-03 -1.50567e-04 -2.04855e-05 -2.04411e-05 -8.14776e-05 7.68743e-06
-4.57708e-05 -9.64212e-05 1.38962e-04 -1.18778e-04 -1.50567e-04 1.83419e-03 -1.53800e-04 -2.42970e-05 -1.83734e-05 -6.43543e-05
3.69912e-05 -5.87101e-06 -2.18766e-04 2.99478e-05 -2.04855e-05 -1.53800e-04 1.47535e-03 -2.07565e-04 6.26046e-05 -8.14464e-05
-7.94772e-05 -6.77681e-05 1.17141e-04 -1.07892e-04 -2.04411e-05 -2.42970e-05 -2.07565e-04 1.25640e-03 -2.47203e-04 6.81606e-05
5.46028e-05 -4.90056e-05 -2.18679e-04 3.66877e-06 -8.14776e-05 -1.83734e-05 6.26046e-05 -2.47203e-04 1.00835e-03 -2.00323e-04
-1.00440e-04 -5.76865e-05 9.84225e-05 -1.04160e-04 7.68743e-06 -6.43543e-05 -8.14464e-05 6.81606e-05 -2.00323e-04 8.12569e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_10-11.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.62351e-04 2.38818e-04 -7.06598e-05 -1.84341e-05 2.63807e-05 -7.54689e-05 4.90604e-05 -9.95238e-05 5.46141e-05 -1.14951e-04
2.38818e-04 2.22397e-03 2.39894e-04 -2.00132e-04 7.84194e-05 -1.30860e-04 1.29422e-05 -1.09665e-04 -3.21584e-05 -1.04992e-04
-7.06598e-05 2.39894e-04 2.44390e-03 -4.55104e-05 -5.84306e-05 -2.05384e-05 -9.19795e-05 -1.40333e-05 -1.21823e-04 -1.56200e-05
-1.84341e-05 -2.00132e-04 -4.55104e-05 2.12344e-03 -1.16275e-04 -3.98357e-05 -1.11876e-05 -8.74062e-05 -4.36042e-06 -1.03175e-04
2.63807e-05 7.84194e-05 -5.84306e-05 -1.16275e-04 1.69159e-03 -1.87799e-04 3.36398e-05 -8.95781e-05 -3.20150e-06 -7.95274e-05
-7.54689e-05 -1.30860e-04 -2.05384e-05 -3.98357e-05 -1.87799e-04 1.39346e-03 -2.75937e-04 1.24085e-04 -1.29229e-04 3.82261e-05
4.90604e-05 1.29422e-05 -9.19795e-05 -1.11876e-05 3.36398e-05 -2.75937e-04 1.12511e-03 -2.76846e-04 1.11102e-04 -9.80019e-05
-9.95238e-05 -1.09665e-04 -1.40333e-05 -8.74062e-05 -8.95781e-05 1.24085e-04 -2.76846e-04 8.74752e-04 -2.32833e-04 1.14812e-04
5.46141e-05 -3.21584e-05 -1.21823e-04 -4.36042e-06 -3.20150e-06 -1.29229e-04 1.11102e-04 -2.32833e-04 6.95788e-04 -2.37745e-04
-1.14951e-04 -1.04992e-04 -1.56200e-05 -1.03175e-04 -7.95274e-05 3.82261e-05 -9.80019e-05 1.14812e-04 -2.37745e-04 6.14505e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_11-12.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.64181e-04 2.33506e-04 -6.57192e-05 -2.22919e-05 2.81645e-05 -7.72312e-05 4.89777e-05 -1.00372e-04 5.34821e-05 -1.15628e-04
2.33506e-04 2.18774e-03 2.38156e-04 -2.01111e-04 7.96714e-05 -1.34059e-04 1.52854e-05 -1.14071e-04 -2.98458e-05 -1.09669e-04
-6.57192e-05 2.38156e-04 2.39749e-03 -6.09565e-05 -4.30437e-05 -3.61313e-05 -7.82306e-05 -2.80748e-05 -1.10025e-04 -2.90410e-05
-2.22919e-05 -2.01111e-04 -6.09565e-05 2.07968e-03 -1.36243e-04 -2.41885e-05 -2.04552e-05 -8.14343e-05 -6.17853e-06 -1.02245e-04
2.81645e-05 7.96714e-05 -4.30437e-05 -1.36243e-04 1.64114e-03 -1.92604e-04 3.43825e-05 -8.69934e-05 -5.35916e-06 -7.77610e-05
-7.72312e-05 -1.34059e-04 -3.61313e-05 -2.41885e-05 -1.92604e-04 1.33677e-03 -2.74493e-04 1.29722e-04 -1.35864e-04 5.01798e-05
4.89777e-05 1.52854e-05 -7.82306e-05 -2.04552e-05 3.43825e-05 -2.74493e-04 1.08407e-03 -2.87285e-04 1.26160e-04 -1.09838e-04
-1.00372e-04 -1.14071e-04 -2.80748e-05 -8.14343e-05 -8.69934e-05 1.29722e-04 -2.87285e-04 8.51704e-04 -2.39636e-04 1.19813e-04
5.34821e-05 -2.98458e-05 -1.10025e-04 -6.17853e-06 -5.35916e-06 -1.35864e-04 1.26160e-04 -2.39636e-04 6.65012e-04 -2.28833e-04
-1.15628e-04 -1.09669e-04 -2.90410e-05 -1.02245e-04 -7.77610e-05 5.01798e-05 -1.09838e-04 1.19813e-04 -2.28833e-04 5.85874e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_12-13.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.65318e-04 2.28001e-04 -6.08946e-05 -2.59205e-05 2.97140e-05 -7.87623e-05 4.87222e-05 -1.01068e-04 5.22498e-05 -1.16231e-04
2.28001e-04 2.15160e-03 2.35764e-04 -2.01744e-04 8.08753e-05 -1.37226e-04 1.77074e-05 -1.18463e-04 -2.74372e-05 -1.14283e-04
-6.08946e-05 2.35764e-04 2.34977e-03 -7.48349e-05 -2.91600e-05 -5.02791e-05 -6.55327e-05 -4.11384e-05 -9.88568e-05 -4.18391e-05
-2.59205e-05 -2.01744e-04 -7.48349e-05 2.03505e-03 -1.55538e-04 -8.23882e-06 -3.03884e-05 -7.45348e-05 -8.76843e-06 -1.00461e-04
2.97140e-05 8.08753e-05 -2.91600e-05 -1.55538e-04 1.59310e-03 -1.98610e-04 3.58561e-05 -8.40961e-05 -8.53188e-06 -7.43222e-05
-7.87623e-05 -1.37226e-04 -5.02791e-05 -8.23882e-06 -1.98610e-04 1.28229e-03 -2.71237e-04 1.32275e-04 -1.39091e-04 5.92875e-05
4.87222e-05 1.77074e-05 -6.55327e-05 -3.03884e-05 3.58561e-05 -2.71237e-04 1.04164e-03 -2.94278e-04 1.39480e-04 -1.21926e-04
-1.01068e-04 -1.18463e-04 -4.11384e-05 -7.45348e-05 -8.40961e-05 1.32275e-04 -2.94278e-04 8.29824e-04 -2.48402e-04 1.28180e-04
5.22498e-05 -2.74372e-05 -9.88568e-05 -8.76843e-06 -8.53188e-06 -1.39091e-04 1.39480e-04 -2.48402e-04 6.39898e-04 -2.22496e-04
-1.16231e-04 -1.14283e-04 -4.18391e-05 -1.00461e-04 -7.43222e-05 5.92875e-05 -1.21926e-04 1.28180e-04 -2.22496e-04 5.57462e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_13-14.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.65845e-04 2.22316e-04 -5.61853e-05 -2.93374e-05 3.10522e-05 -8.00932e-05 4.83215e-05 -1.01640e-04 5.09372e-05 -1.16776e-04
2.22316e-04 2.11562e-03 2.32767e-04 -2.02057e-04 8.20391e-05 -1.40370e-04 2.02047e-05 -1.22846e-04 -2.49336e-05 -1.18861e-04
-5.61853e-05 2.32767e-04 2.30092e-03 -8.72159e-05 -1.67820e-05 -6.29440e-05 -5.39516e-05 -5.31629e-05 -8.83912e-05 -5.39421e-05
-2.93374e-05 -2.02057e-04 -8.72159e-05 1.98952e-03 -1.73944e-04 7.76185e-06 -4.08275e-05 -6.67676e-05 -1.21691e-05 -9.77385e-05
3.10522e-05 8.20391e-05 -1.67820e-05 -1.73944e-04 1.54714e-03 -2.05772e-04 3.83331e-05 -8.13785e-05 -1.21780e-05 -6.97065e-05
-8.00932e-05 -1.40370e-04 -6.29440e-05 7.76185e-06 -2.05772e-04 1.23040e-03 -2.66936e-04 1.32383e-04 -1.39179e-04 6.54052e-05
4.83215e-05 2.02047e-05 -5.39516e-05 -4.08275e-05 3.83331e-05 -2.66936e-04 9.98249e-04 -2.97656e-04 1.50202e-04 -1.33111e-04
-1.01640e-04 -1.22846e-04 -5.31629e-05 -6.67676e-05 -8.13785e-05 1.32383e-04 -2.97656e-04 8.07825e-04 -2.57758e-04 1.39137e-04
5.09372e-05 -2.49336e-05 -8.83912e-05 -1.21691e-05 -1.21780e-05 -1.39179e-04 1.50202e-04 -2.57758e-04 6.19726e-04 -2.19612e-04
-1.16776e-04 -1.18861e-04 -5.39421e-05 -9.77385e-05 -6.97065e-05 6.54052e-05 -1.33111e-04 1.39137e-04 -2.19612e-04 5.31327e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_14-15.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.65688e-04 2.16409e-04 -5.15708e-05 -3.25608e-05 3.21979e-05 -8.12415e-05 4.77919e-05 -1.02101e-04 4.95508e-05 -1.17262e-04
2.16409e-04 2.07945e-03 2.29161e-04 -2.02035e-04 8.31551e-05 -1.43478e-04 2.27723e-05 -1.27213e-04 -2.23304e-05 -1.23413e-04
-5.15708e-05 2.29161e-04 2.25060e-03 -9.81803e-05 -5.86787e-06 -7.41222e-05 -4.35021e-05 -6.41172e-05 -7.86523e-05 -6.53032e-05
-3.25608e-05 -2.02035e-04 -9.81803e-05 1.94268e-03 -1.91291e-04 2.36157e-05 -5.16181e-05 -5.81920e-05 -1.63878e-05 -9.40073e-05
3.21979e-05 8.31551e-05 -5.86787e-06 -1.91291e-04 1.50263e-03 -2.13955e-04 4.19761e-05 -7.92170e-05 -1.58120e-05 -6.43825e-05
-8.12415e-05 -1.43478e-04 -7.41222e-05 2.36157e-05 -2.13955e-04 1.18105e-03 -2.62208e-04 1.30707e-04 -1.36545e-04 6.86180e-05
4.77919e-05 2.27723e-05 -4.35021e-05 -5.16181e-05 4.19761e-05 -2.62208e-04 9.54215e-04 -2.97518e-04 1.57803e-04 -1.42434e-04
-1.02101e-04 -1.27213e-04 -6.41172e-05 -5.81920e-05 -7.92170e-05 1.30707e-04 -2.97518e-04 7.84613e-04 -2.66376e-04 1.51576e-04
4.95508e-05 -2.23304e-05 -7.86523e-05 -1.63878e-05 -1.58120e-05 -1.36545e-04 1.57803e-04 -2.66376e-04 6.03190e-04 -2.20230e-04
-1.17262e-04 -1.23413e-04 -6.53032e-05 -9.40073e-05 -6.43825e-05 6.86180e-05 -1.42434e-04 1.51576e-04 -2.20230e-04 5.08816e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_15-16.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.64810e-04 2.10251e-04 -4.70351e-05 -3.56062e-05 3.31667e-05 -8.22237e-05 4.71467e-05 -1.02460e-04 4.80956e-05 -1.17688e-04
2.10251e-04 2.04284e-03 2.24948e-04 -2.01675e-04 8.42198e-05 -1.46545e-04 2.54088e-05 -1.31563e-04 -1.96204e-05 -1.27958e-04
-4.70351e-05 2.24948e-04 2.19858e-03 -1.07799e-04 3.62007e-06 -8.38099e-05 -3.42043e-05 -7.39650e-05 -6.96739e-05 -7.58695e-05
-3.56062e-05 -2.01675e-04 -1.07799e-04 1.89424e-03 -2.07438e-04 3.91356e-05 -6.25932e-05 -4.89011e-05 -2.13935e-05 -8.92399e-05
3.31667e-05 8.42198e-05 3.62007e-06 -2.07438e-04 1.45900e-03 -2.22987e-04 4.68558e-05 -7.78928e-05 -1.90197e-05 -5.87854e-05
-8.22237e-05 -1.46545e-04 -8.38099e-05 3.91356e-05 -2.22987e-04 1.13416e-03 -2.57572e-04 1.27899e-04 -1.31697e-04 6.91694e-05
4.71467e-05 2.54088e-05 -3.42043e-05 -6.25932e-05 4.68558e-05 -2.57572e-04 9.09960e-04 -2.94191e-04 1.62059e-04 -1.49169e-04
-1.02460e-04 -1.31563e-04 -7.39650e-05 -4.89011e-05 -7.78928e-05 1.27899e-04 -2.94191e-04 7.59504e-04 -2.73129e-04 1.64268e-04
4.80956e-05 -1.96204e-05 -6.96739e-05 -2.13935e-05 -1.90197e-05 -1.31697e-04 1.62059e-04 -2.73129e-04 5.88822e-04 -2.23786e-04
-1.17688e-04 -1.27958e-04 -7.58695e-05 -8.92399e-05 -5.87854e-05 6.91694e-05 -1.49169e-04 1.64268e-04 -2.23786e-04 4.90595e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_16-17.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.63299e-04 2.03843e-04 -4.25688e-05 -3.84937e-05 3.39782e-05 -8.30673e-05 4.64046e-05 -1.02745e-04 4.65830e-05 -1.18071e-04
2.03843e-04 2.00585e-03 2.20150e-04 -2.00995e-04 8.52351e-05 -1.49578e-04 2.81097e-05 -1.35909e-04 -1.68075e-05 -1.32521e-04
-4.25688e-05 2.20150e-04 2.14496e-03 -1.16154e-04 1.17232e-05 -9.20233e-05 -2.60747e-05 -8.26883e-05 -6.14937e-05 -8.56057e-05
-3.84937e-05 -2.00995e-04 -1.16154e-04 1.84422e-03 -2.22303e-04 5.41630e-05 -7.36013e-05 -3.90015e-05 -2.71422e-05 -8.34377e-05
3.39782e-05 8.52351e-05 1.17232e-05 -2.22303e-04 1.41599e-03 -2.32706e-04 5.29883e-05 -7.76274e-05 -2.14431e-05 -5.33359e-05
-8.30673e-05 -1.49578e-04 -9.20233e-05 5.41630e-05 -2.32706e-04 1.08974e-03 -2.53485e-04 1.24596e-04 -1.25231e-04 6.74560e-05
4.64046e-05 2.81097e-05 -2.60747e-05 -7.36013e-05 5.29883e-05 -2.53485e-04 8.66066e-04 -2.88203e-04 1.63042e-04 -1.52886e-04
-1.02745e-04 -1.35909e-04 -8.26883e-05 -3.90015e-05 -7.76274e-05 1.24596e-04 -2.88203e-04 7.32275e-04 -2.77210e-04 1.76060e-04
4.65830e-05 -1.68075e-05 -6.14937e-05 -2.71422e-05 -2.14431e-05 -1.25231e-04 1.63042e-04 -2.77210e-04 5.75247e-04 -2.29341e-04
-1.18071e-04 -1.32521e-04 -8.56057e-05 -8.34377e-05 -5.33359e-05 6.74560e-05 -1.52886e-04 1.76060e-04 -2.29341e-04 4.76730e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_17-18.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.61140e-04 1.97159e-04 -3.81596e-05 -4.12361e-05 3.46448e-05 -8.37868e-05 4.55756e-05 -1.02966e-04 4.50166e-05 -1.18416e-04
1.97159e-04 1.96834e-03 2.14762e-04 -1.99992e-04 8.61954e-05 -1.52574e-04 3.08708e-05 -1.40250e-04 -1.38894e-05 -1.37121e-04
-3.81596e-05 2.14762e-04 2.08958e-03 -1.23295e-04 1.84715e-05 -9.87596e-05 -1.91336e-05 -9.02497e-05 -5.41514e-05 -9.44547e-05
-4.12361e-05 -1.99992e-04 -1.23295e-04 1.79242e-03 -2.35779e-04 6.85348e-05 -8.44714e-05 -2.86185e-05 -3.35539e-05 -7.66283e-05
3.46448e-05 8.61954e-05 1.84715e-05 -2.35779e-04 1.37317e-03 -2.42892e-04 6.03176e-05 -7.85506e-05 -2.27943e-05 -4.83956e-05
-8.37868e-05 -1.52574e-04 -9.87596e-05 6.85348e-05 -2.42892e-04 1.04763e-03 -2.50263e-04 1.21351e-04 -1.17732e-04 6.39484e-05
4.55756e-05 3.08708e-05 -1.91336e-05 -8.44714e-05 6.03176e-05 -2.50263e-04 8.22989e-04 -2.80131e-04 1.61006e-04 -1.53374e-04
-1.02966e-04 -1.40250e-04 -9.02497e-05 -2.86185e-05 -7.85506e-05 1.21351e-04 -2.80131e-04 7.02889e-04 -2.78051e-04 1.85907e-04
4.50166e-05 -1.38894e-05 -5.41514e-05 -3.35539e-05 -2.27943e-05 -1.17732e-04 1.61006e-04 -2.78051e-04 5.61138e-04 -2.35662e-04
-1.18416e-04 -1.37121e-04 -9.44547e-05 -7.66283e-05 -4.83956e-05 6.39484e-05 -1.53374e-04 1.85907e-04 -2.35662e-04 4.66610e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_18-19.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.58178e-04 1.90157e-04 -3.37988e-05 -4.38317e-05 3.51709e-05 -8.43805e-05 4.46632e-05 -1.03116e-04 4.33949e-05 -1.18705e-04
1.90157e-04 1.92991e-03 2.08748e-04 -1.98627e-04 8.70755e-05 -1.55490e-04 3.36733e-05 -1.44548e-04 -1.08717e-05 -1.41735e-04
-3.37988e-05 2.08748e-04 2.03206e-03 -1.29233e-04 2.38777e-05 -1.03986e-04 -1.34110e-05 -9.65797e-05 -4.76933e-05 -1.02322e-04
-4.38317e-05 -1.98627e-04 -1.29233e-04 1.73848e-03 -2.47703e-04 8.20548e-05 -9.49904e-05 -1.79108e-05 -4.05044e-05 -6.88647e-05
3.51709e-05 8.70755e-05 2.38777e-05 -2.47703e-04 1.33004e-03 -2.53248e-04 6.87109e-05 -8.07063e-05 -2.28424e-05 -4.42868e-05
-8.43805e-05 -1.55490e-04 -1.03986e-04 8.20548e-05 -2.53248e-04 1.00754e-03 -2.48088e-04 1.18636e-04 -1.09784e-04 5.91895e-05
4.46632e-05 3.36733e-05 -1.34110e-05 -9.49904e-05 6.87109e-05 -2.48088e-04 7.81110e-04 -2.70581e-04 1.56367e-04 -1.50651e-04
-1.03116e-04 -1.44548e-04 -9.65797e-05 -1.79108e-05 -8.07063e-05 1.18636e-04 -2.70581e-04 6.71512e-04 -2.75348e-04 1.92950e-04
4.33949e-05 -1.08717e-05 -4.76933e-05 -4.05044e-05 -2.28424e-05 -1.09784e-04 1.56367e-04 -2.75348e-04 5.45340e-04 -2.41398e-04
-1.18705e-04 -1.41735e-04 -1.02322e-04 -6.88647e-05 -4.42868e-05 5.91895e-05 -1.50651e-04 1.92950e-04 -2.41398e-04 4.59123e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_19-20.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.54386e-04 1.82840e-04 -2.94942e-05 -4.62782e-05 3.55644e-05 -8.48560e-05 4.36787e-05 -1.03202e-04 4.17274e-05 -1.18937e-04
1.82840e-04 1.89055e-03 2.02119e-04 -1.96893e-04 8.78574e-05 -1.58296e-04 3.64923e-05 -1.48772e-04 -7.77353e-06 -1.46342e-04
-2.94942e-05 2.02119e-04 1.97249e-03 -1.33979e-04 2.79523e-05 -1.07681e-04 -8.94093e-06 -1.01614e-04 -4.21826e-05 -1.09111e-04
-4.62782e-05 -1.96893e-04 -1.33979e-04 1.68245e-03 -2.57930e-04 9.45153e-05 -1.04930e-04 -7.08435e-06 -4.78286e-05 -6.02663e-05
3.55644e-05 8.78574e-05 2.79523e-05 -2.57930e-04 1.28641e-03 -2.63464e-04 7.79690e-05 -8.40677e-05 -2.14373e-05 -4.12863e-05
-8.48560e-05 -1.58296e-04 -1.07681e-04 9.45153e-05 -2.63464e-04 9.69349e-04 -2.47075e-04 1.16855e-04 -1.01973e-04 5.37878e-05
4.36787e-05 3.64923e-05 -8.94093e-06 -1.04930e-04 7.79690e-05 -2.47075e-04 7.40949e-04 -2.60239e-04 1.49726e-04 -1.45007e-04
-1.03202e-04 -1.48772e-04 -1.01614e-04 -7.08435e-06 -8.40677e-05 1.16855e-04 -2.60239e-04 6.38680e-04 -2.69154e-04 1.96638e-04
4.17274e-05 -7.77353e-06 -4.21826e-05 -4.78286e-05 -2.14373e-05 -1.01973e-04 1.49726e-04 -2.69154e-04 5.27126e-04 -2.45298e-04
-1.18937e-04 -1.46342e-04 -1.09111e-04 -6.02663e-05 -4.12863e-05 5.37878e-05 -1.45007e-04 1.96638e-04 -2.45298e-04 4.52933e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_2-3.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.14498e-04 2.69934e-04 -1.10046e-04 1.91456e-05 2.98299e-06 -5.10374e-05 4.01680e-05 -8.39675e-05 5.63927e-05 -1.04173e-04
2.69934e-04 2.47735e-03 2.23662e-04 -1.76523e-04 6.38846e-05 -1.02358e-04 -3.53985e-06 -7.37679e-05 -4.75639e-05 -6.44058e-05
-1.10046e-04 2.23662e-04 2.71941e-03 1.16337e-04 -2.06001e-04 1.24393e-04 -2.09735e-04 1.06107e-04 -2.13494e-04 8.96445e-05
1.91456e-05 -1.76523e-04 1.16337e-04 2.42871e-03 1.47151e-05 -1.18266e-04 2.86263e-05 -1.07643e-04 8.90894e-07 -1.02759e-04
2.98299e-06 6.38846e-05 -2.06001e-04 1.47151e-05 2.15607e-03 -1.61741e-04 -5.03667e-06 -3.90502e-05 -6.51542e-05 -9.05262e-06
-5.10374e-05 -1.02358e-04 1.24393e-04 -1.18266e-04 -1.61741e-04 1.81204e-03 -1.75507e-04 -1.07805e-05 -2.37157e-05 -6.30502e-05
4.01680e-05 -3.53985e-06 -2.09735e-04 2.86263e-05 -5.03667e-06 -1.75507e-04 1.43527e-03 -2.03468e-04 6.04184e-05 -8.47093e-05
-8.39675e-05 -7.37679e-05 1.06107e-04 -1.07643e-04 -3.90502e-05 -1.07805e-05 -2.03468e-04 1.21350e-03 -2.57888e-04 8.91466e-05
5.63927e-05 -4.75639e-05 -2.13494e-04 8.90894e-07 -6.51542e-05 -2.37157e-05 6.04184e-05 -2.57888e-04 9.90339e-04 -2.11066e-04
-1.04173e-04 -6.44058e-05 8.96445e-05 -1.02759e-04 -9.05262e-06 -6.30502e-05 -8.47093e-05 8.91466e-05 -2.11066e-04 7.77845e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_20-21.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.49650e-04 1.75207e-04 -2.52586e-05 -4.85633e-05 3.58283e-05 -8.52092e-05 4.26288e-05 -1.03215e-04 4.00195e-05 -1.19097e-04 3.29090e-05 -1.33799e-04 2.12808e-05 -1.48512e-04 6.93439e-06 -1.70607e-04 -1.25730e-05 -1.95690e-04 -4.28237e-05 -2.33258e-04
1.75207e-04 1.85013e-03 1.94879e-04 -1.94767e-04 8.85117e-05 -1.60935e-04 3.92925e-05 -1.52863e-04 -4.62039e-06 -1.50893e-04 -4.71715e-05 -1.58941e-04 -8.86653e-05 -1.79318e-04 -1.37937e-04 -2.01085e-04 -1.97946e-04 -2.47723e-04 -2.72432e-04 -3.21398e-04
-2.52586e-05 1.94879e-04 1.91084e-03 -1.37533e-04 3.07135e-05 -1.09829e-04 -5.74475e-06 -1.05286e-04 -3.76756e-05 -1.14710e-04 -6.98648e-05 -1.28115e-04 -1.07903e-04 -1.43674e-04 -1.47523e-04 -1.81992e-04 -1.95902e-04 -2.25047e-04 -2.68917e-04 -2.98752e-04
-4.85633e-05 -1.94767e-04 -1.37533e-04 1.62434e-03 -2.66298e-04 1.05696e-04 -1.14039e-04 3.62156e-06 -5.53110e-05 -5.10029e-05 -3.06792e-05 -8.92743e-05 -2.21618e-05 -1.24444e-04 -3.24397e-05 -1.42375e-04 -5.78983e-05 -1.78333e-04 -9.42859e-05 -2.29428e-04
3.58283e-05 8.85117e-05 3.07135e-05 -2.66298e-04 1.24206e-03 -2.73174e-04 8.78124e-05 -8.85092e-05 -1.85259e-05 -3.95848e-05 -6.13664e-05 -3.21291e-05 -8.41710e-05 -3.87060e-05 -9.49673e-05 -7.44494e-05 -1.06280e-04 -1.07597e-04 -1.37957e-04 -1.63984e-04
-8.52092e-05 -1.60935e-04 -1.09829e-04 1.05696e-04 -2.73174e-04 9.32845e-04 -2.47202e-04 1.16288e-04 -9.48233e-05 4.83633e-05 -5.82113e-05 2.86116e-05 -4.70955e-05 1.34832e-05 -4.93639e-05 1.60516e-05 -5.82094e-05 -3.19809e-06 -6.66507e-05 -3.84907e-05
4.26288e-05 3.92925e-05 -5.74475e-06 -1.14039e-04 8.78124e-05 -2.47202e-04 7.02907e-04 -2.49754e-04 1.41779e-04 -1.36950e-04 7.78487e-05 -9.69115e-05 3.82128e-05 -6.50488e-05 8.54500e-06 -6.06201e-05 -1.78190e-05 -5.18517e-05 -6.02420e-05 -7.25318e-05
-1.03215e-04 -1.52863e-04 -1.05286e-04 3.62156e-06 -8.85092e-05 1.16288e-04 -2.49754e-04 6.05067e-04 -2.59808e-04 1.96759e-04 -1.34725e-04 1.18406e-04 -5.98968e-05 5.94649e-05 -1.25402e-05 3.79510e-05 1.08635e-05 1.13920e-05 1.85509e-05 -2.53948e-05
4.00195e-05 -4.62039e-06 -3.76756e-05 -5.53110e-05 -1.85259e-05 -9.48233e-05 1.41779e-04 -2.59808e-04 5.06116e-04 -2.46326e-04 1.63302e-04 -1.14352e-04 6.91695e-05 -3.65294e-05 2.19281e-05 -1.74965e-05 4.14616e-06 -1.42190e-05 -2.42210e-05 -4.54414e-05
-1.19097e-04 -1.50893e-04 -1.14710e-04 -5.10029e-05 -3.95848e-05 4.83633e-05 -1.36950e-04 1.96759e-04 -2.46326e-04 4.46572e-04 -1.93485e-04 1.69321e-04 -6.87832e-05 9.73753e-05 -1.73469e-05 9.06566e-05 -7.27848e-06 7.93046e-05 -9.82551e-06 8.15323e-05
3.29090e-05 -4.71715e-05 -6.98648e-05 -3.06792e-05 -6.13664e-05 -5.82113e-05 7.78487e-05 -1.34725e-04 1.63302e-04 -1.93485e-04 3.33780e-04 -1.53426e-04 1.26693e-04 -6.62122e-05 8.96238e-05 -5.29491e-05 7.75258e-05 -4.72208e-05 6.21946e-05 2.33193e-05
-1.33799e-04 -1.58941e-04 -1.28115e-04 -8.92743e-05 -3.21291e-05 2.86116e-05 -9.69115e-05 1.18406e-04 -1.14352e-04 1.69321e-04 -1.53426e-04 3.27274e-04 -1.34693e-04 1.84078e-04 -7.24771e-05 1.65651e-04 -4.40869e-05 1.47495e-04 4.02391e-05 2.19854e-04
2.12808e-05 -8.86653e-05 -1.07903e-04 -2.21618e-05 -8.41710e-05 -4.70955e-05 3.82128e-05 -5.98968e-05 6.91695e-05 -6.87832e-05 1.26693e-04 -1.34693e-04 2.74046e-04 -1.26022e-04 1.60031e-04 -7.69496e-05 1.25932e-04 4.21431e-06 1.56836e-04 1.04313e-04
-1.48512e-04 -1.79318e-04 -1.43674e-04 -1.24444e-04 -3.87060e-05 1.34832e-05 -6.50488e-05 5.94649e-05 -3.65294e-05 9.73753e-05 -6.62122e-05 1.84078e-04 -1.26022e-04 2.96120e-04 -9.81042e-05 2.04623e-04 -5.64780e-07 2.15491e-04 1.05820e-04 1.84771e-04
6.93439e-06 -1.37937e-04 -1.47523e-04 -3.24397e-05 -9.49673e-05 -4.93639e-05 8.54500e-06 -1.25402e-05 2.19281e-05 -1.73469e-05 8.96238e-05 -7.24771e-05 1.60031e-04 -9.81042e-05 2.38726e-04 -3.87939e-05 1.93766e-04 5.38685e-05 1.48574e-04 6.93432e-05
-1.70607e-04 -2.01085e-04 -1.81992e-04 -1.42375e-04 -7.44494e-05 1.60516e-05 -6.06201e-05 3.79510e-05 -1.74965e-05 9.06566e-05 -5.29491e-05 1.65651e-04 -7.69496e-05 2.04623e-04 -3.87939e-05 3.19360e-04 2.99075e-05 2.46669e-04 5.39516e-05 2.70913e-04
-1.25730e-05 -1.97946e-04 -1.95902e-04 -5.78983e-05 -1.06280e-04 -5.82094e-05 -1.78190e-05 1.08635e-05 4.14616e-06 -7.27848e-06 7.75258e-05 -4.40869e-05 1.25932e-04 -5.64780e-07 1.93766e-04 2.99075e-05 2.71247e-04 2.88560e-05 2.50806e-04 9.04119e-05
-1.95690e-04 -2.47723e-04 -2.25047e-04 -1.78333e-04 -1.07597e-04 -3.19809e-06 -5.18517e-05 1.13920e-05 -1.42190e-05 7.93046e-05 -4.72208e-05 1.47495e-04 4.21431e-06 2.15491e-04 5.38685e-05 2.46669e-04 2.88560e-05 3.94048e-04 1.06562e-04 3.44322e-04
-4.28237e-05 -2.72432e-04 -2.68917e-04 -9.42859e-05 -1.37957e-04 -6.66507e-05 -6.02420e-05 1.85509e-05 -2.42210e-05 -9.82551e-06 6.21946e-05 4.02391e-05 1.56836e-04 1.05820e-04 1.48574e-04 5.39516e-05 2.50806e-04 1.06562e-04 3.76682e-04 1.95974e-04
-2.33258e-04 -3.21398e-04 -2.98752e-04 -2.29428e-04 -1.63984e-04 -3.84907e-05 -7.25318e-05 -2.53948e-05 -4.54414e-05 8.15323e-05 2.33193e-05 2.19854e-04 1.04313e-04 1.84771e-04 6.93432e-05 2.70913e-04 9.04119e-05 3.44322e-04 1.95974e-04 5.37680e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_21-22.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.44044e-04 1.67306e-04 -2.11117e-05 -5.06855e-05 3.59760e-05 -8.54560e-05 4.15325e-05 -1.03170e-04 3.82906e-05 -1.19197e-04
1.67306e-04 1.80893e-03 1.87081e-04 -1.92266e-04 8.90218e-05 -1.63378e-04 4.20355e-05 -1.56780e-04 -1.45399e-06 -1.55349e-04
-2.11117e-05 1.87081e-04 1.84760e-03 -1.39941e-04 3.22157e-05 -1.10474e-04 -3.80959e-06 -1.07582e-04 -3.42065e-05 -1.19062e-04
-5.06855e-05 -1.92266e-04 -1.39941e-04 1.56458e-03 -2.72738e-04 1.15434e-04 -1.22111e-04 1.39655e-05 -6.27316e-05 -4.12889e-05
3.59760e-05 8.90218e-05 3.22157e-05 -2.72738e-04 1.19713e-03 -2.82077e-04 9.79438e-05 -9.38527e-05 -1.41525e-05 -3.92946e-05
-8.54560e-05 -1.63378e-04 -1.10474e-04 1.15434e-04 -2.82077e-04 8.97988e-04 -2.48395e-04 1.17118e-04 -8.87914e-05 4.35145e-05
4.15325e-05 4.20355e-05 -3.80959e-06 -1.22111e-04 9.79438e-05 -2.48395e-04 6.67429e-04 -2.39770e-04 1.33308e-04 -1.27205e-04
-1.03170e-04 -1.56780e-04 -1.07582e-04 1.39655e-05 -9.38527e-05 1.17118e-04 -2.39770e-04 5.71579e-04 -2.47982e-04 1.93521e-04
3.82906e-05 -1.45399e-06 -3.42065e-05 -6.27316e-05 -1.41525e-05 -8.87914e-05 1.33308e-04 -2.47982e-04 4.82468e-04 -2.43893e-04
-1.19197e-04 -1.55349e-04 -1.19062e-04 -4.12889e-05 -3.92946e-05 4.35145e-05 -1.27205e-04 1.93521e-04 -2.43893e-04 4.38822e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_22-23.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.37582e-04 1.59171e-04 -1.70682e-05 -5.26422e-05 3.60193e-05 -8.56056e-05 4.04040e-05 -1.03074e-04 3.65541e-05 -1.19238e-04
1.59171e-04 1.76711e-03 1.78773e-04 -1.89401e-04 8.93684e-05 -1.65585e-04 4.46839e-05 -1.60478e-04 1.68872e-06 -1.59667e-04
-1.70682e-05 1.78773e-04 1.78310e-03 -1.41259e-04 3.25336e-05 -1.09679e-04 -3.09236e-06 -1.08515e-04 -3.17808e-05 -1.22127e-04
-5.26422e-05 -1.89401e-04 -1.41259e-04 1.50350e-03 -2.77207e-04 1.23599e-04 -1.28963e-04 2.37197e-05 -6.98625e-05 -3.13571e-05
3.60193e-05 8.93684e-05 3.25336e-05 -2.77207e-04 1.15164e-03 -2.89879e-04 1.08043e-04 -9.98517e-05 -8.45535e-06 -4.04141e-05
-8.56056e-05 -1.65585e-04 -1.09679e-04 1.23599e-04 -2.89879e-04 8.64595e-04 -2.50464e-04 1.19377e-04 -8.41810e-05 3.97309e-05
4.04040e-05 4.46839e-05 -3.09236e-06 -1.28963e-04 1.08043e-04 -2.50464e-04 6.34718e-04 -2.30771e-04 1.25030e-04 -1.16552e-04
-1.03074e-04 -1.60478e-04 -1.08515e-04 2.37197e-05 -9.98517e-05 1.19377e-04 -2.30771e-04 5.39023e-04 -2.34469e-04 1.87426e-04
3.65541e-05 1.68872e-06 -3.17808e-05 -6.98625e-05 -8.45535e-06 -8.41810e-05 1.25030e-04 -2.34469e-04 4.56626e-04 -2.37810e-04
-1.19238e-04 -1.59667e-04 -1.22127e-04 -3.13571e-05 -4.04141e-05 3.97309e-05 -1.16552e-04 1.87426e-04 -2.37810e-04 4.28734e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_23-24.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.30256e-04 1.50831e-04 -1.31392e-05 -5.44312e-05 3.59681e-05 -8.56625e-05 3.92529e-05 -1.02924e-04 3.48183e-05 -1.19216e-04
1.50831e-04 1.72471e-03 1.69996e-04 -1.86179e-04 8.95325e-05 -1.67517e-04 4.72042e-05 -1.63909e-04 4.77514e-06 -1.63797e-04
-1.31392e-05 1.69996e-04 1.71760e-03 -1.41544e-04 3.17588e-05 -1.07528e-04 -3.52624e-06 -1.08116e-04 -3.03810e-05 -1.23884e-04
-5.44312e-05 -1.86179e-04 -1.41544e-04 1.44136e-03 -2.79695e-04 1.30106e-04 -1.34447e-04 3.26777e-05 -7.64766e-05 -2.14486e-05
3.59681e-05 8.95325e-05 3.17588e-05 -2.79695e-04 1.10564e-03 -2.96315e-04 1.17787e-04 -1.06217e-04 -1.65001e-06 -4.28396e-05
-8.56625e-05 -1.67517e-04 -1.07528e-04 1.30106e-04 -2.96315e-04 8.32412e-04 -2.53137e-04 1.22969e-04 -8.11462e-05 3.73688e-05
3.92529e-05 4.72042e-05 -3.52624e-06 -1.34447e-04 1.17787e-04 -2.53137e-04 6.04784e-04 -2.23074e-04 1.17550e-04 -1.05756e-04
-1.02924e-04 -1.63909e-04 -1.08116e-04 3.26777e-05 -1.06217e-04 1.22969e-04 -2.23074e-04 5.08072e-04 -2.20107e-04 1.79185e-04
3.48183e-05 4.77514e-06 -3.03810e-05 -7.64766e-05 -1.65001e-06 -8.11462e-05 1.17550e-04 -2.20107e-04 4.29260e-04 -2.28287e-04
-1.19216e-04 -1.63797e-04 -1.23884e-04 -2.14486e-05 -4.28396e-05 3.73688e-05 -1.05756e-04 1.79185e-04 -2.28287e-04 4.15768e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_24-25.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.22046e-04 1.42313e-04 -9.33261e-06 -5.60528e-05 3.58342e-05 -8.56319e-05 3.80897e-05 -1.02721e-04 3.30928e-05 -1.19127e-04
1.42313e-04 1.68176e-03 1.60792e-04 -1.82602e-04 8.94914e-05 -1.69128e-04 4.95566e-05 -1.67020e-04 7.76466e-06 -1.67680e-04
-9.33261e-06 1.60792e-04 1.65131e-03 -1.40874e-04 3.00038e-05 -1.04135e-04 -5.01225e-06 -1.06451e-04 -2.99540e-05 -1.24353e-04
-5.60528e-05 -1.82602e-04 -1.40874e-04 1.37841e-03 -2.80229e-04 1.34918e-04 -1.38466e-04 4.06802e-05 -8.23804e-05 -1.17821e-05
3.58342e-05 8.94914e-05 3.00038e-05 -2.80229e-04 1.05914e-03 -3.01174e-04 1.26886e-04 -1.12658e-04 6.00941e-06 -4.64039e-05
-8.56319e-05 -1.69128e-04 -1.04135e-04 1.34918e-04 -3.01174e-04 8.01177e-04 -2.56112e-04 1.27715e-04 -7.97162e-05 3.66558e-05
3.80897e-05 4.95566e-05 -5.01225e-06 -1.38466e-04 1.26886e-04 -2.56112e-04 5.77505e-04 -2.16851e-04 1.11331e-04 -9.55085e-05
-1.02721e-04 -1.67020e-04 -1.06451e-04 4.06802e-05 -1.12658e-04 1.27715e-04 -2.16851e-04 4.79256e-04 -2.05697e-04 1.69630e-04
3.30928e-05 7.76466e-06 -2.99540e-05 -8.23804e-05 6.00941e-06 -7.97162e-05 1.11331e-04 -2.05697e-04 4.01177e-04 -2.15866e-04
-1.19127e-04 -1.67680e-04 -1.24353e-04 -1.17821e-05 -4.64039e-05 3.66558e-05 -9.55085e-05 1.69630e-04 -2.15866e-04 3.99836e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_25-26.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.12961e-04 1.33651e-04 -5.65677e-06 -5.75071e-05 3.56266e-05 -8.55171e-05 3.69203e-05 -1.02460e-04 3.13826e-05 -1.18967e-04
1.33651e-04 1.63834e-03 1.51216e-04 -1.78689e-04 8.92387e-05 -1.70393e-04 5.17190e-05 -1.69777e-04 1.06332e-05 -1.71276e-04
-5.65677e-06 1.51216e-04 1.58450e-03 -1.39320e-04 2.73772e-05 -9.96140e-05 -7.45023e-06 -1.03595e-04 -3.04439e-05 -1.23563e-04
-5.75071e-05 -1.78689e-04 -1.39320e-04 1.31493e-03 -2.78864e-04 1.38028e-04 -1.40950e-04 4.75835e-05 -8.73909e-05 -2.58233e-06
3.56266e-05 8.92387e-05 2.73772e-05 -2.78864e-04 1.01224e-03 -3.04288e-04 1.35070e-04 -1.18869e-04 1.42168e-05 -5.08580e-05
-8.55171e-05 -1.70393e-04 -9.96140e-05 1.38028e-04 -3.04288e-04 7.70638e-04 -2.59057e-04 1.33340e-04 -7.97783e-05 3.76488e-05
3.69203e-05 5.17190e-05 -7.45023e-06 -1.40950e-04 1.35070e-04 -2.59057e-04 5.52648e-04 -2.12106e-04 1.06656e-04 -8.63387e-05
-1.02460e-04 -1.69777e-04 -1.03595e-04 4.75835e-05 -1.18869e-04 1.33340e-04 -2.12106e-04 4.52910e-04 -1.91911e-04 1.59566e-04
3.13826e-05 1.06332e-05 -3.04439e-05 -8.73909e-05 1.42168e-05 -7.97783e-05 1.06656e-04 -1.91911e-04 3.73194e-04 -2.01274e-04
-1.18967e-04 -1.71276e-04 -1.23563e-04 -2.58233e-06 -5.08580e-05 3.76488e-05 -8.63387e-05 1.59566e-04 -2.01274e-04 3.81204e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_26-27.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.02998e-04 1.24871e-04 -2.11364e-06 -5.87988e-05 3.53579e-05 -8.53224e-05 3.57539e-05 -1.02140e-04 2.96955e-05 -1.18730e-04
1.24871e-04 1.59445e-03 1.41312e-04 -1.74449e-04 8.87594e-05 -1.71280e-04 5.36631e-05 -1.72142e-04 1.33509e-05 -1.74539e-04
-2.11364e-06 1.41312e-04 1.51739e-03 -1.36970e-04 2.40046e-05 -9.41000e-05 -1.07151e-05 -9.96469e-05 -3.17636e-05 -1.21571e-04
-5.87988e-05 -1.74449e-04 -1.36970e-04 1.25115e-03 -2.75684e-04 1.39473e-04 -1.41882e-04 5.32973e-05 -9.13733e-05 5.96891e-06
3.53579e-05 8.87594e-05 2.40046e-05 -2.75684e-04 9.65007e-04 -3.05549e-04 1.42127e-04 -1.24582e-04 2.26816e-05 -5.59378e-05
-8.53224e-05 -1.71280e-04 -9.41000e-05 1.39473e-04 -3.05549e-04 7.40558e-04 -2.61659e-04 1.39547e-04 -8.11508e-05 4.03042e-05
3.57539e-05 5.36631e-05 -1.07151e-05 -1.41882e-04 1.42127e-04 -2.61659e-04 5.29913e-04 -2.08742e-04 1.03676e-04 -7.86502e-05
-1.02140e-04 -1.72142e-04 -9.96469e-05 5.32973e-05 -1.24582e-04 1.39547e-04 -2.08742e-04 4.29212e-04 -1.79297e-04 1.49755e-04
2.96955e-05 1.33509e-05 -3.17636e-05 -9.13733e-05 2.26816e-05 -8.11508e-05 1.03676e-04 -1.79297e-04 3.46097e-04 -1.85363e-04
-1.18730e-04 -1.74539e-04 -1.21571e-04 5.96891e-06 -5.59378e-05 4.03042e-05 -7.86502e-05 1.49755e-04 -1.85363e-04 3.60448e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_27-28.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.92149e-04 1.16000e-04 1.29758e-06 -5.99356e-05 3.50420e-05 -8.50546e-05 3.45999e-05 -1.01758e-04 2.80398e-05 -1.18416e-04
1.16000e-04 1.55012e-03 1.31122e-04 -1.69886e-04 8.80350e-05 -1.71751e-04 5.53566e-05 -1.74069e-04 1.58830e-05 -1.77414e-04
1.29758e-06 1.31122e-04 1.45016e-03 -1.33914e-04 2.00190e-05 -8.77402e-05 -1.46670e-05 -9.47281e-05 -3.38045e-05 -1.18466e-04
-5.99356e-05 -1.69886e-04 -1.33914e-04 1.18731e-03 -2.70800e-04 1.39329e-04 -1.41290e-04 5.77834e-05 -9.42415e-05 1.37376e-05
3.50420e-05 8.80350e-05 2.00190e-05 -2.70800e-04 9.17538e-04 -3.04907e-04 1.47899e-04 -1.29575e-04 3.11342e-05 -6.13797e-05
-8.50546e-05 -1.71751e-04 -8.77402e-05 1.39329e-04 -3.04907e-04 7.10739e-04 -2.63643e-04 1.46039e-04 -8.36023e-05 4.44952e-05
3.45999e-05 5.53566e-05 -1.46670e-05 -1.41290e-04 1.47899e-04 -2.63643e-04 5.08966e-04 -2.06584e-04 1.02412e-04 -7.27003e-05
-1.01758e-04 -1.74069e-04 -9.47281e-05 5.77834e-05 -1.29575e-04 1.46039e-04 -2.06584e-04 4.08192e-04 -1.68247e-04 1.40853e-04
2.80398e-05 1.58830e-05 -3.38045e-05 -9.42415e-05 3.11342e-05 -8.36023e-05 1.02412e-04 -1.68247e-04 3.20561e-04 -1.69007e-04
-1.18416e-04 -1.77414e-04 -1.18466e-04 1.37376e-05 -6.13797e-05 4.44952e-05 -7.27003e-05 1.40853e-04 -1.69007e-04 3.38345e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_28-29.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.80450e-04 1.07071e-04 4.57127e-06 -6.09207e-05 3.46823e-05 -8.47131e-05 3.34553e-05 -1.01309e-04 2.64092e-05 -1.18014e-04
1.07071e-04 1.50542e-03 1.20705e-04 -1.65026e-04 8.70744e-05 -1.71801e-04 5.67982e-05 -1.75549e-04 1.82254e-05 -1.79883e-04
4.57127e-06 1.20705e-04 1.38305e-03 -1.30232e-04 1.55242e-05 -8.06596e-05 -1.91972e-05 -8.89396e-05 -3.64892e-05 -1.14317e-04
-6.09207e-05 -1.65026e-04 -1.30232e-04 1.12366e-03 -2.64323e-04 1.37675e-04 -1.39204e-04 6.10049e-05 -9.59064e-05 2.05833e-05
3.46823e-05 8.70744e-05 1.55242e-05 -2.64323e-04 8.69955e-04 -3.02336e-04 1.52241e-04 -1.33626e-04 3.92756e-05 -6.68753e-05
-8.47131e-05 -1.71801e-04 -8.06596e-05 1.37675e-04 -3.02336e-04 6.81023e-04 -2.64738e-04 1.52485e-04 -8.68142e-05 4.99705e-05
3.34553e-05 5.67982e-05 -1.91972e-05 -1.39204e-04 1.52241e-04 -2.64738e-04 4.89434e-04 -2.05354e-04 1.02714e-04 -6.85426e-05
-1.01309e-04 -1.75549e-04 -8.89396e-05 6.10049e-05 -1.33626e-04 1.52485e-04 -2.05354e-04 3.89729e-04 -1.58942e-04 1.33312e-04
2.64092e-05 1.82254e-05 -3.64892e-05 -9.59064e-05 3.92756e-05 -8.68142e-05 1.02714e-04 -1.58942e-04 2.97062e-04 -1.52948e-04
-1.18014e-04 -1.79883e-04 -1.14317e-04 2.05833e-05 -6.68753e-05 4.99705e-05 -6.85426e-05 1.33312e-04 -1.52948e-04 3.15704e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_29-30.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.67846e-04 9.81064e-05 7.70843e-06 -6.17557e-05 3.42883e-05 -8.42926e-05 3.23245e-05 -1.00777e-04 2.48088e-05 -1.17509e-04
9.81064e-05 1.46024e-03 1.10108e-04 -1.59878e-04 8.58705e-05 -1.71406e-04 5.79739e-05 -1.76554e-04 2.03657e-05 -1.81909e-04
7.70843e-06 1.10108e-04 1.31615e-03 -1.25989e-04 1.06344e-05 -7.29810e-05 -2.41759e-05 -8.23846e-05 -3.97109e-05 -1.09200e-04
-6.17557e-05 -1.59878e-04 -1.25989e-04 1.06033e-03 -2.56351e-04 1.34590e-04 -1.35673e-04 6.29495e-05 -9.63149e-05 2.63954e-05
3.42883e-05 8.58705e-05 1.06344e-05 -2.56351e-04 8.22309e-04 -2.97822e-04 1.55051e-04 -1.36548e-04 4.68583e-05 -7.21346e-05
-8.42926e-05 -1.71406e-04 -7.29810e-05 1.34590e-04 -2.97822e-04 6.51210e-04 -2.64691e-04 1.58552e-04 -9.04580e-05 5.64242e-05
3.23245e-05 5.79739e-05 -2.41759e-05 -1.35673e-04 1.55051e-04 -2.64691e-04 4.70919e-04 -2.04724e-04 1.04367e-04 -6.61103e-05
-1.00777e-04 -1.76554e-04 -8.23846e-05 6.29495e-05 -1.36548e-04 1.58552e-04 -2.04724e-04 3.73552e-04 -1.51414e-04 1.27406e-04
2.48088e-05 2.03657e-05 -3.97109e-05 -9.63149e-05 4.68583e-05 -9.04580e-05 1.04367e-04 -1.51414e-04 2.75916e-04 -1.37806e-04
-1.17509e-04 -1.81909e-04 -1.09200e-04 2.63954e-05 -7.21346e-05 5.64242e-05 -6.61103e-05 1.27406e-04 -1.37806e-04 2.93279e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_3-4.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.21757e-04 2.66218e-04 -1.04816e-04 1.36092e-05 6.97548e-06 -5.52225e-05 4.23857e-05 -8.68529e-05 5.69925e-05 -1.06052e-04
2.66218e-04 2.44143e-03 2.28518e-04 -1.81002e-04 6.64991e-05 -1.06451e-04 -1.28086e-06 -7.85233e-05 -4.54541e-05 -7.00147e-05
-1.04816e-04 2.28518e-04 2.68545e-03 9.33555e-05 -1.86851e-04 1.06265e-04 -1.95761e-04 9.18668e-05 -2.03399e-04 7.79542e-05
1.36092e-05 -1.81002e-04 9.33555e-05 2.38330e-03 4.59355e-06 -1.14053e-04 2.64375e-05 -1.06025e-04 -8.54851e-07 -1.01024e-04
6.97548e-06 6.64991e-05 -1.86851e-04 4.59355e-06 2.08499e-03 -1.67837e-04 7.75273e-06 -5.50289e-05 -4.87809e-05 -2.52802e-05
-5.52225e-05 -1.06451e-04 1.06265e-04 -1.14053e-04 -1.67837e-04 1.76062e-03 -1.96229e-04 7.19874e-06 -3.28747e-05 -5.73898e-05
4.23857e-05 -1.28086e-06 -1.95761e-04 2.64375e-05 7.75273e-06 -1.96229e-04 1.38079e-03 -2.00119e-04 5.65996e-05 -8.27654e-05
-8.68529e-05 -7.85233e-05 9.18668e-05 -1.06025e-04 -5.50289e-05 7.19874e-06 -2.00119e-04 1.15100e-03 -2.58307e-04 1.04940e-04
5.69925e-05 -4.54541e-05 -2.03399e-04 -8.54851e-07 -4.87809e-05 -3.28747e-05 5.65996e-05 -2.58307e-04 9.57508e-04 -2.24118e-04
-1.06052e-04 -7.00147e-05 7.79542e-05 -1.01024e-04 -2.52802e-05 -5.73898e-05 -8.27654e-05 1.04940e-04 -2.24118e-04 7.41942e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_30-31.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.54327e-04 8.91396e-05 1.07064e-05 -6.24447e-05 3.38679e-05 -8.37926e-05 3.12116e-05 -1.00156e-04 2.32418e-05 -1.16890e-04
8.91396e-05 1.41459e-03 9.93828e-05 -1.54447e-04 8.44138e-05 -1.70536e-04 5.88631e-05 -1.77046e-04 2.22811e-05 -1.83445e-04
1.07064e-05 9.93828e-05 1.24965e-03 -1.21274e-04 5.47541e-06 -6.48520e-05 -2.94602e-05 -7.51991e-05 -4.33429e-05 -1.03229e-04
-6.24447e-05 -1.54447e-04 -1.21274e-04 9.97561e-04 -2.47027e-04 1.30206e-04 -1.30799e-04 6.36631e-05 -9.54725e-05 3.11276e-05
3.38679e-05 8.44138e-05 5.47541e-06 -2.47027e-04 7.74756e-04 -2.91421e-04 1.56290e-04 -1.38224e-04 5.36797e-05 -7.69201e-05
-8.37926e-05 -1.70536e-04 -6.48520e-05 1.30206e-04 -2.91421e-04 6.21227e-04 -2.63333e-04 1.63974e-04 -9.42323e-05 6.35568e-05
3.12116e-05 5.88631e-05 -2.94602e-05 -1.30799e-04 1.56290e-04 -2.63333e-04 4.53098e-04 -2.04391e-04 1.07115e-04 -6.52715e-05
-1.00156e-04 -1.77046e-04 -7.51991e-05 6.36631e-05 -1.38224e-04 1.63974e-04 -2.04391e-04 3.59394e-04 -1.45614e-04 1.23317e-04
2.32418e-05 2.22811e-05 -4.33429e-05 -9.54725e-05 5.36797e-05 -9.42323e-05 1.07115e-04 -1.45614e-04 2.57331e-04 -1.24110e-04
-1.16890e-04 -1.83445e-04 -1.03229e-04 3.11276e-05 -7.69201e-05 6.35568e-05 -6.52715e-05 1.23317e-04 -1.24110e-04 2.71836e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_31-32.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.39911e-04 8.02129e-05 1.35638e-05 -6.29946e-05 3.34336e-05 -8.32150e-05 3.01263e-05 -9.94403e-05 2.17193e-05 -1.16152e-04
8.02129e-05 1.36853e-03 8.85972e-05 -1.48752e-04 8.27013e-05 -1.69177e-04 5.94519e-05 -1.77001e-04 2.39525e-05 -1.84452e-04
1.35638e-05 8.85972e-05 1.18383e-03 -1.16176e-04 1.73913e-07 -5.64228e-05 -3.49046e-05 -6.75245e-05 -4.72519e-05 -9.65327e-05
-6.29946e-05 -1.48752e-04 -1.16176e-04 9.35646e-04 -2.36515e-04 1.24668e-04 -1.24711e-04 6.32133e-05 -9.34193e-05 3.47574e-05
3.34336e-05 8.27013e-05 1.73913e-07 -2.36515e-04 7.27511e-04 -2.83240e-04 1.55968e-04 -1.38581e-04 5.95802e-05 -8.10206e-05
-8.32150e-05 -1.69177e-04 -5.64228e-05 1.24668e-04 -2.83240e-04 5.91065e-04 -2.60549e-04 1.68517e-04 -9.78490e-05 7.10373e-05
3.01263e-05 5.94519e-05 -3.49046e-05 -1.24711e-04 1.55968e-04 -2.60549e-04 4.35705e-04 -2.04052e-04 1.10660e-04 -6.58008e-05
-9.94403e-05 -1.77001e-04 -6.75245e-05 6.32133e-05 -1.38581e-04 1.68517e-04 -2.04052e-04 3.46933e-04 -1.41386e-04 1.21062e-04
2.17193e-05 2.39525e-05 -4.72519e-05 -9.34193e-05 5.95802e-05 -9.78490e-05 1.10660e-04 -1.41386e-04 2.41381e-04 -1.12224e-04
-1.16152e-04 -1.84452e-04 -9.65327e-05 3.47574e-05 -8.10206e-05 7.10373e-05 -6.58008e-05 1.21062e-04 -1.12224e-04 2.52009e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_32-33.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.24589e-04 7.13731e-05 1.62716e-05 -6.34045e-05 3.29866e-05 -8.25512e-05 2.90652e-05 -9.86154e-05 2.02382e-05 -1.15277e-04
7.13731e-05 1.32209e-03 7.78267e-05 -1.42813e-04 8.07392e-05 -1.67315e-04 5.97390e-05 -1.76399e-04 2.53769e-05 -1.84897e-04
1.62716e-05 7.78267e-05 1.11889e-03 -1.10772e-04 -5.16004e-06 -4.78314e-05 -4.03806e-05 -5.94920e-05 -5.13229e-05 -8.92291e-05
-6.34045e-05 -1.42813e-04 -1.10772e-04 8.74851e-04 -2.24974e-04 1.18131e-04 -1.17542e-04 6.16852e-05 -9.02049e-05 3.72837e-05
3.29866e-05 8.07392e-05 -5.16004e-06 -2.24974e-04 6.80765e-04 -2.73395e-04 1.54108e-04 -1.37573e-04 6.44098e-05 -8.42414e-05
-8.25512e-05 -1.67315e-04 -4.78314e-05 1.18131e-04 -2.73395e-04 5.60735e-04 -2.56253e-04 1.71972e-04 -1.01020e-04 7.85286e-05
2.90652e-05 5.97390e-05 -4.03806e-05 -1.17542e-04 1.54108e-04 -2.56253e-04 4.18472e-04 -2.03400e-04 1.14647e-04 -6.73900e-05
-9.86154e-05 -1.76399e-04 -5.94920e-05 6.16852e-05 -1.37573e-04 1.71972e-04 -2.03400e-04 3.35807e-04 -1.38465e-04 1.20517e-04
2.02382e-05 2.53769e-05 -5.13229e-05 -9.02049e-05 6.44098e-05 -1.01020e-04 1.14647e-04 -1.38465e-04 2.27951e-04 -1.02314e-04
-1.15277e-04 -1.84897e-04 -8.92291e-05 3.72837e-05 -8.42414e-05 7.85286e-05 -6.73900e-05 1.20517e-04 -1.02314e-04 2.34255e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_33-34.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.08370e-04 6.26695e-05 1.88240e-05 -6.36745e-05 3.25335e-05 -8.17949e-05 2.80334e-05 -9.76686e-05 1.88068e-05 -1.14251e-04
6.26695e-05 1.27531e-03 6.71522e-05 -1.36660e-04 7.85371e-05 -1.64950e-04 5.97255e-05 -1.75231e-04 2.65522e-05 -1.84760e-04
1.88240e-05 6.71522e-05 1.05509e-03 -1.05142e-04 -1.04155e-05 -3.92112e-05 -4.57565e-05 -5.12344e-05 -5.54291e-05 -8.14440e-05
-6.36745e-05 -1.36660e-04 -1.05142e-04 8.15441e-04 -2.12577e-04 1.10752e-04 -1.09448e-04 5.91770e-05 -8.59158e-05 3.87293e-05
3.25335e-05 7.85371e-05 -1.04155e-05 -2.12577e-04 6.34738e-04 -2.62044e-04 1.50786e-04 -1.35197e-04 6.80795e-05 -8.64350e-05
-8.17949e-05 -1.64950e-04 -3.92112e-05 1.10752e-04 -2.62044e-04 5.30280e-04 -2.50415e-04 1.74169e-04 -1.03499e-04 8.56954e-05
2.80334e-05 5.97255e-05 -4.57565e-05 -1.09448e-04 1.50786e-04 -2.50415e-04 4.01200e-04 -2.02158e-04 1.18739e-04 -6.96911e-05
-9.76686e-05 -1.75231e-04 -5.12344e-05 5.91770e-05 -1.35197e-04 1.74169e-04 -2.02158e-04 3.25627e-04 -1.36530e-04 1.21428e-04
1.88068e-05 2.65522e-05 -5.54291e-05 -8.59158e-05 6.80795e-05 -1.03499e-04 1.18739e-04 -1.36530e-04 2.16837e-04 -9.43876e-05
-1.14251e-04 -1.84760e-04 -8.14440e-05 3.87293e-05 -8.64350e-05 8.56954e-05 -6.96911e-05 1.21428e-04 -9.43876e-05 2.18827e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_34-35.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.91386e-04 5.41541e-05 2.12190e-05 -6.38171e-05 3.20811e-05 -8.09534e-05 2.70336e-05 -9.66053e-05 1.74271e-05 -1.13079e-04
5.41541e-05 1.22843e-03 5.66556e-05 -1.30339e-04 7.61218e-05 -1.62114e-04 5.94303e-05 -1.73523e-04 2.74876e-05 -1.84055e-04
2.12190e-05 5.66556e-05 9.92760e-04 -9.93714e-05 -1.55038e-05 -3.06866e-05 -5.09322e-05 -4.28831e-05 -5.94731e-05 -7.33165e-05
-6.38171e-05 -1.30339e-04 -9.93714e-05 7.57758e-04 -1.99531e-04 1.02719e-04 -1.00610e-04 5.58243e-05 -8.06764e-05 3.91683e-05
3.20811e-05 7.61218e-05 -1.55038e-05 -1.99531e-04 5.89709e-04 -2.49408e-04 1.46132e-04 -1.31524e-04 7.05589e-05 -8.75304e-05
-8.09534e-05 -1.62114e-04 -3.06866e-05 1.02719e-04 -2.49408e-04 4.99854e-04 -2.43106e-04 1.75048e-04 -1.05116e-04 9.22843e-05
2.70336e-05 5.94303e-05 -5.09322e-05 -1.00610e-04 1.46132e-04 -2.43106e-04 3.83791e-04 -2.00142e-04 1.22638e-04 -7.23723e-05
-9.66053e-05 -1.73523e-04 -4.28831e-05 5.58243e-05 -1.31524e-04 1.75048e-04 -2.00142e-04 3.16090e-04 -1.35261e-04 1.23512e-04
1.74271e-05 2.74876e-05 -5.94731e-05 -8.06764e-05 7.05589e-05 -1.05116e-04 1.22638e-04 -1.35261e-04 2.07755e-04 -8.83295e-05
-1.13079e-04 -1.84055e-04 -7.33165e-05 3.91683e-05 -8.75304e-05 9.22843e-05 -7.23723e-05 1.23512e-04 -8.83295e-05 2.05842e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_35-36.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.73649e-04 4.58523e-05 2.34596e-05 -6.38374e-05 3.16342e-05 -8.00236e-05 2.60676e-05 -9.54182e-05 1.61015e-05 -1.11753e-04
4.58523e-05 1.18144e-03 4.63869e-05 -1.23870e-04 7.35047e-05 -1.58817e-04 5.88653e-05 -1.71284e-04 2.81943e-05 -1.82782e-04
2.34596e-05 4.63869e-05 9.31988e-04 -9.35208e-05 -2.03495e-05 -2.23505e-05 -5.58193e-05 -3.45370e-05 -6.33624e-05 -6.49532e-05
-6.38374e-05 -1.23870e-04 -9.35208e-05 7.01908e-04 -1.85989e-04 9.41815e-05 -9.11804e-05 5.17517e-05 -7.46041e-05 3.86848e-05
3.16342e-05 7.35047e-05 -2.03495e-05 -1.85989e-04 5.45787e-04 -2.35665e-04 1.40275e-04 -1.26630e-04 7.18574e-05 -8.74891e-05
-8.00236e-05 -1.58817e-04 -2.23505e-05 9.41815e-05 -2.35665e-04 4.69502e-04 -2.34386e-04 1.74567e-04 -1.05742e-04 9.80846e-05
2.60676e-05 5.88653e-05 -5.58193e-05 -9.11804e-05 1.40275e-04 -2.34386e-04 3.66122e-04 -1.97188e-04 1.26088e-04 -7.51189e-05
-9.54182e-05 -1.71284e-04 -3.45370e-05 5.17517e-05 -1.26630e-04 1.74567e-04 -1.97188e-04 3.06870e-04 -1.34330e-04 1.26438e-04
1.61015e-05 2.81943e-05 -6.33624e-05 -7.46041e-05 7.18574e-05 -1.05742e-04 1.26088e-04 -1.34330e-04 2.00354e-04 -8.39101e-05
-1.11753e-04 -1.82782e-04 -6.49532e-05 3.86848e-05 -8.74891e-05 9.80846e-05 -7.51189e-05 1.26438e-04 -8.39101e-05 1.95218e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_36-37.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.55144e-04 3.77824e-05 2.55456e-05 -6.37353e-05 3.11897e-05 -7.89948e-05 2.51276e-05 -9.40923e-05 1.48223e-05 -1.10257e-04
3.77824e-05 1.13428e-03 3.63892e-05 -1.17268e-04 7.07017e-05 -1.55068e-04 5.80512e-05 -1.68523e-04 2.86934e-05 -1.80942e-04
2.55456e-05 3.63892e-05 8.72764e-04 -8.76278e-05 -2.49025e-05 -1.42682e-05 -6.03557e-05 -2.62700e-05 -6.70286e-05 -5.64378e-05
-6.37353e-05 -1.17268e-04 -8.76278e-05 6.47915e-04 -1.72070e-04 8.52703e-05 -8.12875e-05 4.70762e-05 -6.78055e-05 3.73684e-05
3.11897e-05 7.07017e-05 -2.49025e-05 -1.72070e-04 5.03014e-04 -2.20968e-04 1.33335e-04 -1.20598e-04 7.19996e-05 -8.62973e-05
-7.89948e-05 -1.55068e-04 -1.42682e-05 8.52703e-05 -2.20968e-04 4.39247e-04 -2.24328e-04 1.72721e-04 -1.05280e-04 1.02931e-04
2.51276e-05 5.80512e-05 -6.03557e-05 -8.12875e-05 1.33335e-04 -2.24328e-04 3.48080e-04 -1.93164e-04 1.28861e-04 -7.76379e-05
-9.40923e-05 -1.68523e-04 -2.62700e-05 4.70762e-05 -1.20598e-04 1.72721e-04 -1.93164e-04 2.97669e-04 -1.33415e-04 1.29868e-04
1.48223e-05 2.86934e-05 -6.70286e-05 -6.78055e-05 7.19996e-05 -1.05280e-04 1.28861e-04 -1.33415e-04 1.94241e-04 -8.08304e-05
-1.10257e-04 -1.80942e-04 -5.64378e-05 3.73684e-05 -8.62973e-05 1.02931e-04 -7.76379e-05 1.29868e-04 -8.08304e-05 1.86758e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_37-38.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.35889e-04 2.99533e-05 2.74894e-05 -6.35226e-05 3.07591e-05 -7.78720e-05 2.42241e-05 -9.26313e-05 1.36022e-05 -1.08594e-04
2.99533e-05 1.08692e-03 2.66845e-05 -1.10536e-04 6.77122e-05 -1.50874e-04 5.69889e-05 -1.65242e-04 2.89819e-05 -1.78527e-04
2.74894e-05 2.66845e-05 8.15112e-04 -8.17464e-05 -2.90967e-05 -6.51502e-06 -6.44628e-05 -1.81690e-05 -7.03819e-05 -4.78715e-05
-6.35226e-05 -1.10536e-04 -8.17464e-05 5.95820e-04 -1.57915e-04 7.61276e-05 -7.10833e-05 4.19340e-05 -6.04223e-05 3.53403e-05
3.07591e-05 6.77122e-05 -2.90967e-05 -1.57915e-04 4.61468e-04 -2.05505e-04 1.25485e-04 -1.13558e-04 7.10832e-05 -8.40119e-05
-7.78720e-05 -1.50874e-04 -6.51502e-06 7.61276e-05 -2.05505e-04 4.09161e-04 -2.13062e-04 1.69570e-04 -1.03722e-04 1.06745e-04
2.42241e-05 5.69889e-05 -6.44628e-05 -7.10833e-05 1.25485e-04 -2.13062e-04 3.29654e-04 -1.88036e-04 1.30845e-04 -7.97345e-05
-9.26313e-05 -1.65242e-04 -1.81690e-05 4.19340e-05 -1.13558e-04 1.69570e-04 -1.88036e-04 2.88289e-04 -1.32294e-04 1.33533e-04
1.36022e-05 2.89819e-05 -7.03819e-05 -6.04223e-05 7.10832e-05 -1.03722e-04 1.30845e-04 -1.32294e-04 1.89123e-04 -7.88335e-05
-1.08594e-04 -1.78527e-04 -4.78715e-05 3.53403e-05 -8.40119e-05 1.06745e-04 -7.97345e-05 1.33533e-04 -7.88335e-05 1.80256e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_38-39.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.15879e-04 2.23723e-05 2.92969e-05 -6.32037e-05 3.03446e-05 -7.66521e-05 2.33571e-05 -9.10300e-05 1.24410e-05 -1.06759e-04
2.23723e-05 1.03931e-03 1.72966e-05 -1.03678e-04 6.45424e-05 -1.46237e-04 5.56892e-05 -1.61444e-04 2.90724e-05 -1.75538e-04
2.92969e-05 1.72966e-05 7.58997e-04 -7.59094e-05 -3.28905e-05 8.58423e-07 -6.80917e-05 -1.02933e-05 -7.33649e-05 -3.93266e-05
-6.32037e-05 -1.03678e-04 -7.59094e-05 5.45613e-04 -1.43629e-04 6.68676e-05 -6.06833e-05 3.64371e-05 -5.25642e-05 3.27067e-05
3.03446e-05 6.45424e-05 -3.28905e-05 -1.43629e-04 4.21177e-04 -1.89425e-04 1.16855e-04 -1.05616e-04 6.91832e-05 -8.06817e-05
-7.66521e-05 -1.46237e-04 8.58423e-07 6.68676e-05 -1.89425e-04 3.79285e-04 -2.00697e-04 1.65172e-04 -1.01056e-04 1.09466e-04
2.33571e-05 5.56892e-05 -6.80917e-05 -6.06833e-05 1.16855e-04 -2.00697e-04 3.10815e-04 -1.81766e-04 1.31928e-04 -8.12219e-05
-9.10300e-05 -1.61444e-04 -1.02933e-05 3.64371e-05 -1.05616e-04 1.65172e-04 -1.81766e-04 2.78552e-04 -1.30746e-04 1.37166e-04
1.24410e-05 2.90724e-05 -7.33649e-05 -5.25642e-05 6.91832e-05 -1.01056e-04 1.31928e-04 -1.30746e-04 1.84682e-04 -7.76210e-05
-1.06759e-04 -1.75538e-04 -3.93266e-05 3.27067e-05 -8.06817e-05 1.09466e-04 -8.12219e-05 1.37166e-04 -7.76210e-05 1.75442e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_39-40.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.94966e-04 1.50580e-05 3.09568e-05 -6.27601e-05 2.99335e-05 -7.53059e-05 2.25134e-05 -8.92532e-05 1.13294e-05 -1.04711e-04
1.50580e-05 9.91164e-04 8.27170e-06 -9.66913e-05 6.11993e-05 -1.41140e-04 5.41651e-05 -1.57105e-04 2.89839e-05 -1.71934e-04
3.09568e-05 8.27170e-06 7.04256e-04 -7.01167e-05 -3.62504e-05 7.81234e-06 -7.11921e-05 -2.69020e-06 -7.59181e-05 -3.08567e-05
-6.27601e-05 -9.66913e-05 -7.01167e-05 4.97206e-04 -1.29273e-04 5.75800e-05 -5.01782e-05 3.06822e-05 -4.43179e-05 2.95566e-05
2.99335e-05 6.11993e-05 -3.62504e-05 -1.29273e-04 3.82095e-04 -1.72823e-04 1.07542e-04 -9.68498e-05 6.63472e-05 -7.63306e-05
-7.53059e-05 -1.41140e-04 7.81234e-06 5.75800e-05 -1.72823e-04 3.49601e-04 -1.87288e-04 1.59549e-04 -9.72456e-05 1.11013e-04
2.25134e-05 5.41651e-05 -7.11921e-05 -5.01782e-05 1.07542e-04 -1.87288e-04 2.91480e-04 -1.74276e-04 1.31960e-04 -8.18948e-05
-8.92532e-05 -1.57105e-04 -2.69020e-06 3.06822e-05 -9.68498e-05 1.59549e-04 -1.74276e-04 2.68240e-04 -1.28518e-04 1.40466e-04
1.13294e-05 2.89839e-05 -7.59181e-05 -4.43179e-05 6.63472e-05 -9.72456e-05 1.31960e-04 -1.28518e-04 1.80547e-04 -7.68419e-05
-1.04711e-04 -1.71934e-04 -3.08567e-05 2.95566e-05 -7.63306e-05 1.11013e-04 -8.18948e-05 1.40466e-04 -7.68419e-05 1.71962e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_4-5.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.29113e-04 2.62809e-04 -9.98712e-05 8.46257e-06 1.05489e-05 -5.89911e-05 4.42162e-05 -8.94120e-05 5.73261e-05 -1.07749e-04
2.62809e-04 2.40972e-03 2.32532e-04 -1.84965e-04 6.87351e-05 -1.10244e-04 7.51037e-07 -8.30550e-05 -4.35750e-05 -7.53190e-05
-9.98712e-05 2.32532e-04 2.65468e-03 7.12502e-05 -1.67779e-04 8.79415e-05 -1.81422e-04 7.72357e-05 -1.92793e-04 6.57057e-05
8.46257e-06 -1.84965e-04 7.12502e-05 2.34422e-03 -7.88496e-06 -1.08239e-04 2.37172e-05 -1.04632e-04 -1.80422e-06 -1.00420e-04
1.05489e-05 6.87351e-05 -1.67779e-04 -7.88496e-06 2.02075e-03 -1.71971e-04 1.72588e-05 -6.78913e-05 -3.48298e-05 -3.97507e-05
-5.89911e-05 -1.10244e-04 8.79415e-05 -1.08239e-04 -1.71971e-04 1.71170e-03 -2.16147e-04 2.70848e-05 -4.51779e-05 -4.86143e-05
4.42162e-05 7.51037e-07 -1.81422e-04 2.37172e-05 1.72588e-05 -2.16147e-04 1.33682e-03 -2.02011e-04 5.45594e-05 -7.92337e-05
-8.94120e-05 -8.30550e-05 7.72357e-05 -1.04632e-04 -6.78913e-05 2.70848e-05 -2.02011e-04 1.09452e-03 -2.54007e-04 1.14874e-04
5.73261e-05 -4.35750e-05 -1.92793e-04 -1.80422e-06 -3.48298e-05 -4.51779e-05 5.45594e-05 -2.54007e-04 9.24788e-04 -2.38354e-04
-1.07749e-04 -7.53190e-05 6.57057e-05 -1.00420e-04 -3.97507e-05 -4.86143e-05 -7.92337e-05 1.14874e-04 -2.38354e-04 7.18570e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_40-41.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.73165e-04 8.05128e-06 3.24627e-05 -6.21855e-05 2.95262e-05 -7.38225e-05 2.16958e-05 -8.72878e-05 1.02751e-05 -1.02435e-04
8.05128e-06 9.42530e-04 -3.17476e-07 -8.96137e-05 5.77104e-05 -1.35613e-04 5.24443e-05 -1.52251e-04 2.87429e-05 -1.67734e-04
3.24627e-05 -3.17476e-07 6.51002e-04 -6.43911e-05 -3.91403e-05 1.43007e-05 -7.37209e-05 4.58606e-06 -7.79910e-05 -2.25271e-05
-6.21855e-05 -8.96137e-05 -6.43911e-05 4.50712e-04 -1.14964e-04 4.83668e-05 -3.96853e-05 2.47582e-05 -3.57924e-05 2.59663e-05
2.95262e-05 5.77104e-05 -3.91403e-05 -1.14964e-04 3.44357e-04 -1.55863e-04 9.76882e-05 -8.73705e-05 6.26588e-05 -7.10103e-05
-7.38225e-05 -1.35613e-04 1.43007e-05 4.83668e-05 -1.55863e-04 3.20218e-04 -1.72967e-04 1.52757e-04 -9.22994e-05 1.11316e-04
2.16958e-05 5.24443e-05 -7.37209e-05 -3.96853e-05 9.76882e-05 -1.72967e-04 2.71705e-04 -1.65562e-04 1.30861e-04 -8.15814e-05
-8.72878e-05 -1.52251e-04 4.58606e-06 2.47582e-05 -8.73705e-05 1.52757e-04 -1.65562e-04 2.57216e-04 -1.25412e-04 1.43134e-04
1.02751e-05 2.87429e-05 -7.79910e-05 -3.57924e-05 6.26588e-05 -9.22994e-05 1.30861e-04 -1.25412e-04 1.76434e-04 -7.61555e-05
-1.02435e-04 -1.67734e-04 -2.25271e-05 2.59663e-05 -7.10103e-05 1.11316e-04 -8.15814e-05 1.43134e-04 -7.61555e-05 1.69439e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_41-42.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.50537e-04 1.40625e-06 3.38001e-05 -6.14755e-05 2.91156e-05 -7.21961e-05 2.08983e-05 -8.51280e-05 9.27346e-06 -9.99249e-05
1.40625e-06 8.93551e-04 -8.39027e-06 -8.24818e-05 5.41019e-05 -1.29677e-04 5.05474e-05 -1.46894e-04 2.83663e-05 -1.62934e-04
3.38001e-05 -8.39027e-06 5.99446e-04 -5.87801e-05 -4.15201e-05 2.02477e-05 -7.56315e-05 1.14429e-05 -7.95315e-05 -1.44485e-05
-6.14755e-05 -8.24818e-05 -5.87801e-05 4.06353e-04 -1.00867e-04 3.93894e-05 -2.93677e-05 1.88207e-05 -2.71453e-05 2.20852e-05
2.91156e-05 5.41019e-05 -4.15201e-05 -1.00867e-04 3.08169e-04 -1.38778e-04 8.74784e-05 -7.73616e-05 5.82376e-05 -6.48515e-05
-7.21961e-05 -1.29677e-04 2.02477e-05 3.93894e-05 -1.38778e-04 2.91370e-04 -1.57945e-04 1.44962e-04 -8.63075e-05 1.10423e-04
2.08983e-05 5.05474e-05 -7.56315e-05 -2.93677e-05 8.74784e-05 -1.57945e-04 2.51624e-04 -1.55716e-04 1.28602e-04 -8.02086e-05
-8.51280e-05 -1.46894e-04 1.14429e-05 1.88207e-05 -7.73616e-05 1.44962e-04 -1.55716e-04 2.45491e-04 -1.21328e-04 1.45001e-04
9.27346e-06 2.83663e-05 -7.95315e-05 -2.71453e-05 5.82376e-05 -8.63075e-05 1.28602e-04 -1.21328e-04 1.72106e-04 -7.53000e-05
-9.99249e-05 -1.62934e-04 -1.44485e-05 2.20852e-05 -6.48515e-05 1.10423e-04 -8.02086e-05 1.45001e-04 -7.53000e-05 1.67599e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_42-43.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.27187e-04 -4.81967e-06 3.49651e-05 -6.06316e-05 2.87122e-05 -7.04314e-05 2.01405e-05 -8.27816e-05 8.35347e-06 -9.71889e-05
-4.81967e-06 8.44453e-04 -1.58672e-05 -7.53471e-05 5.03958e-05 -1.23372e-04 4.84831e-05 -1.41063e-04 2.78512e-05 -1.57551e-04
3.49651e-05 -1.58672e-05 5.49869e-04 -5.33433e-05 -4.33312e-05 2.55719e-05 -7.68535e-05 1.77769e-05 -8.04540e-05 -6.74905e-06
-6.06316e-05 -7.53471e-05 -5.33433e-05 3.64379e-04 -8.71745e-05 3.08043e-05 -1.94153e-05 1.30188e-05 -1.85726e-05 1.80592e-05
2.87122e-05 5.03958e-05 -4.33312e-05 -8.71745e-05 2.73810e-04 -1.21842e-04 7.71630e-05 -6.70495e-05 5.32890e-05 -5.80377e-05
-7.04314e-05 -1.23372e-04 2.55719e-05 3.08043e-05 -1.21842e-04 2.63322e-04 -1.42499e-04 1.36354e-04 -7.94355e-05 1.08410e-04
2.01405e-05 4.84831e-05 -7.68535e-05 -1.94153e-05 7.71630e-05 -1.42499e-04 2.31491e-04 -1.44917e-04 1.25288e-04 -7.77862e-05
-8.27816e-05 -1.41063e-04 1.77769e-05 1.30188e-05 -6.70495e-05 1.36354e-04 -1.44917e-04 2.33127e-04 -1.16263e-04 1.45923e-04
8.35347e-06 2.78512e-05 -8.04540e-05 -1.85726e-05 5.32890e-05 -7.94355e-05 1.25288e-04 -1.16263e-04 1.67477e-04 -7.40876e-05
-9.71889e-05 -1.57551e-04 -6.74905e-06 1.80592e-05 -5.80377e-05 1.08410e-04 -7.77862e-05 1.45923e-04 -7.40876e-05 1.66151e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_43-44.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.03200e-04 -1.05542e-05 3.59294e-05 -5.96337e-05 2.82956e-05 -6.85100e-05 1.94071e-05 -8.02321e-05 7.50309e-06 -9.42064e-05
-1.05542e-05 7.95427e-04 -2.26355e-05 -6.82910e-05 4.66584e-05 -1.16767e-04 4.63097e-05 -1.34820e-04 2.72509e-05 -1.51637e-04
3.59294e-05 -2.26355e-05 5.02477e-04 -4.80935e-05 -4.45842e-05 3.02484e-05 -7.73992e-05 2.35450e-05 -8.07670e-05 5.09750e-07
-5.96337e-05 -6.82910e-05 -4.80935e-05 3.24976e-04 -7.40197e-05 2.27187e-05 -9.94525e-06 7.44989e-06 -1.01904e-05 1.39845e-05
2.82956e-05 4.66584e-05 -4.45842e-05 -7.40197e-05 2.41457e-04 -1.05259e-04 6.68949e-05 -5.65884e-05 4.79110e-05 -5.06816e-05
-6.85100e-05 -1.16767e-04 3.02484e-05 2.27187e-05 -1.05259e-04 2.36282e-04 -1.26832e-04 1.27082e-04 -7.17777e-05 1.05318e-04
1.94071e-05 4.63097e-05 -7.73992e-05 -9.94525e-06 6.68949e-05 -1.26832e-04 2.11455e-04 -1.33276e-04 1.20906e-04 -7.42527e-05
-8.02321e-05 -1.34820e-04 2.35450e-05 7.44989e-06 -5.65884e-05 1.27082e-04 -1.33276e-04 2.20152e-04 -1.10143e-04 1.45718e-04
7.50309e-06 2.72509e-05 -8.07670e-05 -1.01904e-05 4.79110e-05 -7.17777e-05 1.20906e-04 -1.10143e-04 1.62314e-04 -7.22232e-05
-9.42064e-05 -1.51637e-04 5.09750e-07 1.39845e-05 -5.06816e-05 1.05318e-04 -7.42527e-05 1.45718e-04 -7.22232e-05 1.64715e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_44-45.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.78886e-04 -1.57510e-05 3.66968e-05 -5.85017e-05 2.78745e-05 -6.64615e-05 1.87122e-05 -7.75196e-05 6.73897e-06 -9.10243e-05
-1.57510e-05 7.47009e-04 -2.86381e-05 -6.13966e-05 4.29402e-05 -1.09962e-04 4.40634e-05 -1.28261e-04 2.65808e-05 -1.45284e-04
3.66968e-05 -2.86381e-05 4.57663e-04 -4.30946e-05 -4.52786e-05 3.42389e-05 -7.72765e-05 2.86770e-05 -8.04633e-05 7.21895e-06
-5.85017e-05 -6.13966e-05 -4.30946e-05 2.88427e-04 -6.15962e-05 1.52729e-05 -1.12283e-06 2.25343e-06 -2.18362e-06 1.00134e-05
2.78745e-05 4.29402e-05 -4.52786e-05 -6.15962e-05 2.11397e-04 -8.93247e-05 5.69274e-05 -4.62364e-05 4.23263e-05 -4.30224e-05
-6.64615e-05 -1.09962e-04 3.42389e-05 1.52729e-05 -8.93247e-05 2.10589e-04 -1.11287e-04 1.17435e-04 -6.35865e-05 1.01350e-04
1.87122e-05 4.40634e-05 -7.72765e-05 -1.12283e-06 5.69274e-05 -1.11287e-04 1.91856e-04 -1.21094e-04 1.15667e-04 -6.97536e-05
-7.75196e-05 -1.28261e-04 2.86770e-05 2.25343e-06 -4.62364e-05 1.17435e-04 -1.21094e-04 2.06806e-04 -1.03119e-04 1.44422e-04
6.73897e-06 2.65808e-05 -8.04633e-05 -2.18362e-06 4.23263e-05 -6.35865e-05 1.15667e-04 -1.03119e-04 1.56655e-04 -6.96443e-05
-9.10243e-05 -1.45284e-04 7.21895e-06 1.00134e-05 -4.30224e-05 1.01350e-04 -6.97536e-05 1.44422e-04 -6.96443e-05 1.63110e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_45-46.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.49985e-04 -2.01525e-05 3.69001e-05 -5.66622e-05 2.71871e-05 -6.36448e-05 1.78980e-05 -7.39038e-05 6.03252e-06 -8.67728e-05
-2.01525e-05 6.92700e-04 -3.34637e-05 -5.41878e-05 3.89350e-05 -1.02009e-04 4.14090e-05 -1.20241e-04 2.56561e-05 -1.37163e-04
3.69001e-05 -3.34637e-05 4.11606e-04 -3.79736e-05 -4.49516e-05 3.72004e-05 -7.57051e-05 3.28575e-05 -7.87068e-05 1.32398e-05
-5.66622e-05 -5.41878e-05 -3.79736e-05 2.52425e-04 -4.95104e-05 8.53946e-06 6.91750e-06 -2.36459e-06 5.32611e-06 6.29564e-06
2.71871e-05 3.89350e-05 -4.49516e-05 -4.95104e-05 1.82068e-04 -7.34774e-05 4.70852e-05 -3.57698e-05 3.64751e-05 -3.48092e-05
-6.36448e-05 -1.02009e-04 3.72004e-05 8.53946e-06 -7.34774e-05 1.84746e-04 -9.51137e-05 1.06715e-04 -5.44329e-05 9.58806e-05
1.78980e-05 4.14090e-05 -7.57051e-05 6.91750e-06 4.70852e-05 -9.51137e-05 1.71393e-04 -1.07452e-04 1.08836e-04 -6.36472e-05
-7.39038e-05 -1.20241e-04 3.28575e-05 -2.36459e-06 -3.57698e-05 1.06715e-04 -1.07452e-04 1.91542e-04 -9.42469e-05 1.40864e-04
6.03252e-06 2.56561e-05 -7.87068e-05 5.32611e-06 3.64751e-05 -5.44329e-05 1.08836e-04 -9.42469e-05 1.49242e-04 -6.54542e-05
-8.67728e-05 -1.37163e-04 1.32398e-05 6.29564e-06 -3.48092e-05 9.58806e-05 -6.36472e-05 1.40864e-04 -6.54542e-05 1.59795e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_46-47.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.30125e-04 -2.44088e-05 3.76370e-05 -5.58656e-05 2.70108e-05 -6.20403e-05 1.74475e-05 -7.16968e-05 5.49102e-06 -8.41699e-05
-2.44088e-05 6.53387e-04 -3.82035e-05 -4.83602e-05 3.57517e-05 -9.60950e-05 3.95011e-05 -1.14532e-04 2.51222e-05 -1.31587e-04
3.76370e-05 -3.82035e-05 3.76519e-04 -3.39748e-05 -4.50966e-05 4.01477e-05 -7.51560e-05 3.69077e-05 -7.80908e-05 1.87357e-05
-5.58656e-05 -4.83602e-05 -3.39748e-05 2.24313e-04 -3.94342e-05 2.64459e-06 1.41492e-05 -6.63410e-06 1.21743e-05 2.83549e-06
2.70108e-05 3.57517e-05 -4.50966e-05 -3.94342e-05 1.58691e-04 -6.02345e-05 3.86484e-05 -2.66754e-05 3.12780e-05 -2.76016e-05
-6.20403e-05 -9.60950e-05 4.01477e-05 2.64459e-06 -6.02345e-05 1.64115e-04 -8.16328e-05 9.80027e-05 -4.65170e-05 9.15859e-05
1.74475e-05 3.95011e-05 -7.51560e-05 1.41492e-05 3.86484e-05 -8.16328e-05 1.55007e-04 -9.61780e-05 1.03434e-04 -5.85166e-05
-7.16968e-05 -1.14532e-04 3.69077e-05 -6.63410e-06 -2.66754e-05 9.80027e-05 -9.61780e-05 1.79856e-04 -8.70371e-05 1.38876e-04
5.49102e-06 2.51222e-05 -7.80908e-05 1.21743e-05 3.12780e-05 -4.65170e-05 1.03434e-04 -8.70371e-05 1.44059e-04 -6.23013e-05
-8.41699e-05 -1.31587e-04 1.87357e-05 2.83549e-06 -2.76016e-05 9.15859e-05 -5.85166e-05 1.38876e-04 -6.23013e-05 1.58811e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_47-48.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.05628e-04 -2.79057e-05 3.78138e-05 -5.43511e-05 2.65484e-05 -5.96589e-05 1.68629e-05 -6.85840e-05 4.99404e-06 -8.04935e-05
-2.79057e-05 6.07964e-04 -4.18097e-05 -4.22156e-05 3.23058e-05 -8.90617e-05 3.72136e-05 -1.07388e-04 2.43628e-05 -1.24270e-04
3.78138e-05 -4.18097e-05 3.39715e-04 -2.98158e-05 -4.43012e-05 4.21437e-05 -7.32434e-05 4.00503e-05 -7.60833e-05 2.35573e-05
-5.43511e-05 -4.22156e-05 -2.98158e-05 1.96278e-04 -2.96739e-05 -2.52850e-06 2.05922e-05 -1.02535e-05 1.84574e-05 -2.35480e-07
2.65484e-05 3.23058e-05 -4.43012e-05 -2.96739e-05 1.35717e-04 -4.71389e-05 3.04490e-05 -1.76210e-05 2.60062e-05 -2.00589e-05
-5.96589e-05 -8.90617e-05 4.21437e-05 -2.52850e-06 -4.71389e-05 1.43264e-04 -6.77043e-05 8.84939e-05 -3.78958e-05 8.61096e-05
1.68629e-05 3.72136e-05 -7.32434e-05 2.05922e-05 3.04490e-05 -6.77043e-05 1.37839e-04 -8.37117e-05 9.67005e-05 -5.20257e-05
-6.85840e-05 -1.07388e-04 4.00503e-05 -1.02535e-05 -1.76210e-05 8.84939e-05 -8.37117e-05 1.66451e-04 -7.81992e-05 1.34836e-04
4.99404e-06 2.43628e-05 -7.60833e-05 1.84574e-05 2.60062e-05 -3.78958e-05 9.67005e-05 -7.81992e-05 1.37149e-04 -5.75515e-05
-8.04935e-05 -1.24270e-04 2.35573e-05 -2.35480e-07 -2.00589e-05 8.61096e-05 -5.20257e-05 1.34836e-04 -5.75515e-05 1.55932e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_48-49.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.81245e-04 -3.08416e-05 3.78015e-05 -5.27103e-05 2.60647e-05 -5.71745e-05 1.63150e-05 -6.53566e-05 4.58993e-06 -7.66730e-05
-3.08416e-05 5.63728e-04 -4.46297e-05 -3.63893e-05 2.90092e-05 -8.20676e-05 3.49649e-05 -1.00171e-04 2.36129e-05 -1.16763e-04
3.78015e-05 -4.46297e-05 3.05452e-04 -2.59200e-05 -4.30970e-05 4.35564e-05 -7.08323e-05 4.25772e-05 -7.35864e-05 2.77635e-05
-5.27103e-05 -3.63893e-05 -2.59200e-05 1.70840e-04 -2.08312e-05 -6.94939e-06 2.62145e-05 -1.33158e-05 2.40851e-05 -2.93075e-06
2.60647e-05 2.90092e-05 -4.30970e-05 -2.08312e-05 1.14984e-04 -3.51102e-05 2.30005e-05 -9.17460e-06 2.10618e-05 -1.27748e-05
-5.71745e-05 -8.20676e-05 4.35564e-05 -6.94939e-06 -3.51102e-05 1.24068e-04 -5.45540e-05 7.92915e-05 -2.94168e-05 8.04057e-05
1.63150e-05 3.49649e-05 -7.08323e-05 2.62145e-05 2.30005e-05 -5.45540e-05 1.21710e-04 -7.14719e-05 8.97972e-05 -4.51370e-05
-6.53566e-05 -1.00171e-04 4.25772e-05 -1.33158e-05 -9.17460e-06 7.92915e-05 -7.14719e-05 1.53261e-04 -6.90279e-05 1.30060e-04
4.58993e-06 2.36129e-05 -7.35864e-05 2.40851e-05 2.10618e-05 -2.94168e-05 8.97972e-05 -6.90279e-05 1.29970e-04 -5.21478e-05
-7.66730e-05 -1.16763e-04 2.77635e-05 -2.93075e-06 -1.27748e-05 8.04057e-05 -4.51370e-05 1.30060e-04 -5.21478e-05 1.52444e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_49-50.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.57015e-04 -3.32286e-05 3.76001e-05 -5.09410e-05 2.55497e-05 -5.45891e-05 1.57958e-05 -6.20223e-05 4.27198e-06 -7.27176e-05
-3.32286e-05 5.20697e-04 -4.66849e-05 -3.08940e-05 2.58815e-05 -7.51445e-05 3.27709e-05 -9.29116e-05 2.28826e-05 -1.09097e-04
3.76001e-05 -4.66849e-05 2.73591e-04 -2.22728e-05 -4.15337e-05 4.44283e-05 -6.79777e-05 4.45145e-05 -7.06449e-05 3.13628e-05
-5.09410e-05 -3.08940e-05 -2.22728e-05 1.47836e-04 -1.28910e-05 -1.06292e-05 3.10277e-05 -1.58053e-05 2.90410e-05 -5.20922e-06
2.55497e-05 2.58815e-05 -4.15337e-05 -1.28910e-05 9.63736e-05 -2.41637e-05 1.63340e-05 -1.39133e-06 1.65120e-05 -5.83445e-06
-5.45891e-05 -7.51445e-05 4.44283e-05 -1.06292e-05 -2.41637e-05 1.06516e-04 -4.22541e-05 7.05105e-05 -2.11908e-05 7.46192e-05
1.57958e-05 3.27709e-05 -6.79777e-05 3.10277e-05 1.63340e-05 -4.22541e-05 1.06668e-04 -5.95848e-05 8.28503e-05 -3.79907e-05
-6.20223e-05 -9.29116e-05 4.45145e-05 -1.58053e-05 -1.39133e-06 7.05105e-05 -5.95848e-05 1.40409e-04 -5.96654e-05 1.24693e-04
4.27198e-06 2.28826e-05 -7.06449e-05 2.90410e-05 1.65120e-05 -2.11908e-05 8.28503e-05 -5.96654e-05 1.22599e-04 -4.61802e-05
-7.27176e-05 -1.09097e-04 3.13628e-05 -5.20922e-06 -5.83445e-06 7.46192e-05 -3.79907e-05 1.24693e-04 -4.61802e-05 1.48365e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_5-6.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.36351e-04 2.59501e-04 -9.50907e-05 3.60573e-06 1.37833e-05 -6.24107e-05 4.57114e-05 -9.16889e-05 5.74214e-05 -1.09292e-04
2.59501e-04 2.38049e-03 2.35759e-04 -1.88484e-04 7.06904e-05 -1.13835e-04 2.65854e-06 -8.74559e-05 -4.18239e-05 -8.04126e-05
-9.50907e-05 2.35759e-04 2.62524e-03 4.99558e-05 -1.48873e-04 6.95589e-05 -1.66848e-04 6.23521e-05 -1.81801e-04 5.30272e-05
3.60573e-06 -1.88484e-04 4.99558e-05 2.30892e-03 -2.23587e-05 -1.00845e-04 2.03272e-05 -1.03204e-04 -2.23988e-06 -1.00584e-04
1.37833e-05 7.06904e-05 -1.48873e-04 -2.23587e-05 1.96151e-03 -1.74847e-04 2.39952e-05 -7.77535e-05 -2.33983e-05 -5.22220e-05
-6.24107e-05 -1.13835e-04 6.95589e-05 -1.00845e-04 -1.74847e-04 1.66333e-03 -2.34088e-04 4.74939e-05 -5.96045e-05 -3.71325e-05
4.57114e-05 2.65854e-06 -1.66848e-04 2.03272e-05 2.39952e-05 -2.34088e-04 1.29972e-03 -2.08718e-04 5.55766e-05 -7.59775e-05
-9.16889e-05 -8.74559e-05 6.23521e-05 -1.03204e-04 -7.77535e-05 4.74939e-05 -2.08718e-04 1.04442e-03 -2.47047e-04 1.19384e-04
5.74214e-05 -4.18239e-05 -1.81801e-04 -2.23988e-06 -2.33983e-05 -5.96045e-05 5.55766e-05 -2.47047e-04 8.90007e-04 -2.50216e-04
-1.09292e-04 -8.04126e-05 5.30272e-05 -1.00584e-04 -5.22220e-05 -3.71325e-05 -7.59775e-05 1.19384e-04 -2.50216e-04 7.03288e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_50-51.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.32959e-04 -3.50739e-05 3.72049e-05 -4.90357e-05 2.49894e-05 -5.18987e-05 1.52938e-05 -5.85802e-05 4.02895e-06 -6.86280e-05
-3.50739e-05 4.78865e-04 -4.79893e-05 -2.57472e-05 2.29468e-05 -6.83284e-05 3.06556e-05 -8.56451e-05 2.21923e-05 -1.01311e-04
3.72049e-05 -4.79893e-05 2.43990e-04 -1.88528e-05 -3.96672e-05 4.48119e-05 -6.47428e-05 4.58996e-05 -6.73142e-05 3.43834e-05
-4.90357e-05 -2.57472e-05 -1.88528e-05 1.27099e-04 -5.82044e-06 -1.35969e-05 3.50617e-05 -1.77295e-05 3.33335e-05 -7.05873e-06
2.49894e-05 2.29468e-05 -3.96672e-05 -5.82044e-06 7.97571e-05 -1.42897e-05 1.04525e-05 5.70512e-06 1.23900e-05 7.10914e-07
-5.18987e-05 -6.83284e-05 4.48119e-05 -1.35969e-05 -1.42897e-05 9.05704e-05 -3.08421e-05 6.22249e-05 -1.32920e-05 6.88515e-05
1.52938e-05 3.06556e-05 -6.47428e-05 3.50617e-05 1.04525e-05 -3.08421e-05 9.27294e-05 -4.81394e-05 7.59479e-05 -3.06834e-05
-5.85802e-05 -8.56451e-05 4.58996e-05 -1.77295e-05 5.70512e-06 6.22249e-05 -4.81394e-05 1.27981e-04 -5.02120e-05 1.18844e-04
4.02895e-06 2.21923e-05 -6.73142e-05 3.33335e-05 1.23900e-05 -1.32920e-05 7.59479e-05 -5.02120e-05 1.15083e-04 -3.97180e-05
-6.86280e-05 -1.01311e-04 3.43834e-05 -7.05873e-06 7.10914e-07 6.88515e-05 -3.06834e-05 1.18844e-04 -3.97180e-05 1.43699e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_51-52.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.09158e-04 -3.63924e-05 3.66230e-05 -4.70016e-05 2.43835e-05 -4.91164e-05 1.48120e-05 -5.50507e-05 3.86415e-06 -6.44259e-05
-3.63924e-05 4.38333e-04 -4.85814e-05 -2.09565e-05 2.02097e-05 -6.16477e-05 2.86181e-05 -7.84026e-05 2.15320e-05 -9.34403e-05
3.66230e-05 -4.85814e-05 2.16587e-04 -1.56695e-05 -3.75254e-05 4.47306e-05 -6.11619e-05 4.67431e-05 -6.36192e-05 3.68180e-05
-4.70016e-05 -2.09565e-05 -1.56695e-05 1.08529e-04 3.74590e-07 -1.58554e-05 3.83130e-05 -1.90705e-05 3.69325e-05 -8.43521e-06
2.43835e-05 2.02097e-05 -3.75254e-05 3.74590e-07 6.50739e-05 -5.51873e-06 5.40396e-06 1.20475e-05 8.78250e-06 6.76307e-06
-4.91164e-05 -6.16477e-05 4.47306e-05 -1.58554e-05 -5.51873e-06 7.62491e-05 -2.04063e-05 5.45521e-05 -5.85319e-06 6.32567e-05
1.48120e-05 2.86181e-05 -6.11619e-05 3.83130e-05 5.40396e-06 -2.04063e-05 7.99878e-05 -3.72893e-05 6.92588e-05 -2.33895e-05
-5.50507e-05 -7.84026e-05 4.67431e-05 -1.90705e-05 1.20475e-05 5.45521e-05 -3.72893e-05 1.16134e-04 -4.08577e-05 1.12701e-04
3.86415e-06 2.15320e-05 -6.36192e-05 3.69325e-05 8.78250e-06 -5.85319e-06 6.92588e-05 -4.08577e-05 1.07588e-04 -3.29371e-05
-6.44259e-05 -9.34403e-05 3.68180e-05 -8.43521e-06 6.76307e-06 6.32567e-05 -2.33895e-05 1.12701e-04 -3.29371e-05 1.38577e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_52-53.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.85705e-04 -3.71897e-05 3.58478e-05 -4.48297e-05 2.37138e-05 -4.62350e-05 1.43298e-05 -5.14306e-05 3.75683e-06 -6.01104e-05
-3.71897e-05 3.99196e-04 -4.84660e-05 -1.65777e-05 1.77266e-05 -5.51928e-05 2.67166e-05 -7.12863e-05 2.09578e-05 -8.56015e-05
3.58478e-05 -4.84660e-05 1.91285e-04 -1.26696e-05 -3.52081e-05 4.42878e-05 -5.73500e-05 4.71456e-05 -5.96792e-05 3.87602e-05
-4.48297e-05 -1.65777e-05 -1.26696e-05 9.19518e-05 5.78039e-06 -1.75094e-05 4.08839e-05 -1.99283e-05 3.99286e-05 -9.43278e-06
2.37138e-05 1.77266e-05 -3.52081e-05 5.78039e-06 5.21693e-05 2.23670e-06 1.11132e-06 1.77035e-05 5.64082e-06 1.23716e-05
-4.62350e-05 -5.51928e-05 4.42878e-05 -1.75094e-05 2.23670e-06 6.34347e-05 -1.08904e-05 4.74487e-05 1.15565e-06 5.78116e-05
1.43298e-05 2.67166e-05 -5.73500e-05 4.08839e-05 1.11132e-06 -1.08904e-05 6.83817e-05 -2.70180e-05 6.27825e-05 -1.61114e-05
-5.14306e-05 -7.12863e-05 4.71456e-05 -1.99283e-05 1.77035e-05 4.74487e-05 -2.70180e-05 1.04834e-04 -3.16055e-05 1.06250e-04
3.75683e-06 2.09578e-05 -5.96792e-05 3.99286e-05 5.64082e-06 1.15565e-06 6.27825e-05 -3.16055e-05 1.00098e-04 -2.58158e-05
-6.01104e-05 -8.56015e-05 3.87602e-05 -9.43278e-06 1.23716e-05 5.78116e-05 -1.61114e-05 1.06250e-04 -2.58158e-05 1.32902e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_53-54.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.62720e-04 -3.74989e-05 3.49043e-05 -4.25510e-05 2.30019e-05 -4.32971e-05 1.38740e-05 -4.77727e-05 3.73435e-06 -5.57419e-05
-3.74989e-05 3.61628e-04 -4.77305e-05 -1.25759e-05 1.54530e-05 -4.89455e-05 2.48935e-05 -6.42734e-05 2.03911e-05 -7.77717e-05
3.49043e-05 -4.77305e-05 1.68091e-04 -9.91972e-06 -3.26864e-05 4.34453e-05 -5.32750e-05 4.70451e-05 -5.54449e-05 4.01250e-05
-4.25510e-05 -1.25759e-05 -9.91972e-06 7.73378e-05 1.03323e-05 -1.84958e-05 4.26964e-05 -2.02050e-05 4.22052e-05 -9.91804e-06
2.30019e-05 1.54530e-05 -3.26864e-05 1.03323e-05 4.10628e-05 8.87488e-06 -2.30045e-06 2.25243e-05 3.13844e-06 1.73429e-05
-4.32971e-05 -4.89455e-05 4.34453e-05 -1.84958e-05 8.87488e-06 5.22297e-05 -2.46712e-06 4.11259e-05 7.49679e-06 5.27840e-05
1.38740e-05 2.48935e-05 -5.32750e-05 4.26964e-05 -2.30045e-06 -2.46712e-06 5.80976e-05 -1.75800e-05 5.67995e-05 -9.15101e-06
-4.77727e-05 -6.42734e-05 4.70451e-05 -2.02050e-05 2.25243e-05 4.11259e-05 -1.75800e-05 9.43631e-05 -2.27800e-05 9.98449e-05
3.73435e-06 2.03911e-05 -5.54449e-05 4.22052e-05 3.13844e-06 7.49679e-06 5.67995e-05 -2.27800e-05 9.29251e-05 -1.87069e-05
-5.57419e-05 -7.77717e-05 4.01250e-05 -9.91804e-06 1.73429e-05 5.27840e-05 -9.15101e-06 9.98449e-05 -1.87069e-05 1.27033e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_54-55.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.40324e-04 -3.73438e-05 3.37955e-05 -4.01748e-05 2.22368e-05 -4.03171e-05 1.34293e-05 -4.40994e-05 3.77728e-06 -5.13493e-05
-3.73438e-05 3.25781e-04 -4.64237e-05 -8.96404e-06 1.34064e-05 -4.29495e-05 2.31661e-05 -5.74151e-05 1.98396e-05 -7.00096e-05
3.37955e-05 -4.64237e-05 1.46945e-04 -7.41365e-06 -3.00237e-05 4.22563e-05 -4.90171e-05 4.64855e-05 -5.09926e-05 4.09397e-05
-4.01748e-05 -8.96404e-06 -7.41365e-06 6.45826e-05 1.40701e-05 -1.88529e-05 4.38001e-05 -1.99215e-05 4.37953e-05 -9.89023e-06
2.22368e-05 1.34064e-05 -3.00237e-05 1.40701e-05 3.16445e-05 1.44268e-05 -4.87101e-06 2.65102e-05 1.26444e-06 2.16444e-05
-4.03171e-05 -4.29495e-05 4.22563e-05 -1.88529e-05 1.44268e-05 4.26091e-05 4.85361e-06 3.56381e-05 1.31224e-05 4.82665e-05
1.34293e-05 2.31661e-05 -4.90171e-05 4.38001e-05 -4.87101e-06 4.85361e-06 4.91252e-05 -9.04717e-06 5.13671e-05 -2.61421e-06
-4.40994e-05 -5.74151e-05 4.64855e-05 -1.99215e-05 2.65102e-05 3.56381e-05 -9.04717e-06 8.48227e-05 -1.44930e-05 9.36341e-05
3.77728e-06 1.98396e-05 -5.09926e-05 4.37953e-05 1.26444e-06 1.31224e-05 5.13671e-05 -1.44930e-05 8.61445e-05 -1.17368e-05
-5.13493e-05 -7.00096e-05 4.09397e-05 -9.89023e-06 2.16444e-05 4.82665e-05 -2.61421e-06 9.36341e-05 -1.17368e-05 1.21114e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_55-56.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.18651e-04 -3.67519e-05 3.25344e-05 -3.77087e-05 2.14207e-05 -3.73043e-05 1.29958e-05 -4.04239e-05 3.88299e-06 -4.69487e-05
-3.67519e-05 2.91791e-04 -4.45913e-05 -5.78536e-06 1.16179e-05 -3.72933e-05 2.15688e-05 -5.08216e-05 1.93316e-05 -6.24493e-05
3.25344e-05 -4.45913e-05 1.27778e-04 -5.11488e-06 -2.72925e-05 4.08192e-05 -4.46661e-05 4.55723e-05 -4.64153e-05 4.13089e-05
-3.77087e-05 -5.78536e-06 -5.11488e-06 5.35095e-05 1.70862e-05 -1.87159e-05 4.43059e-05 -1.92154e-05 4.47985e-05 -9.48843e-06
2.14207e-05 1.16179e-05 -2.72925e-05 1.70862e-05 2.37781e-05 1.90044e-05 -6.67638e-06 2.97610e-05 -2.63821e-08 2.53573e-05
-3.73043e-05 -3.72933e-05 4.08192e-05 -1.87159e-05 1.90044e-05 3.44073e-05 1.11598e-05 3.08744e-05 1.80862e-05 4.41690e-05
1.29958e-05 2.15688e-05 -4.46661e-05 4.43059e-05 -6.67638e-06 1.11598e-05 4.14058e-05 -1.36888e-06 4.64980e-05 3.51953e-06
-4.04239e-05 -5.08216e-05 4.55723e-05 -1.92154e-05 2.97610e-05 3.08744e-05 -1.36888e-06 7.61191e-05 -6.73517e-06 8.75657e-05
3.88299e-06 1.93316e-05 -4.64153e-05 4.47985e-05 -2.63821e-08 1.80862e-05 4.64980e-05 -6.73517e-06 7.98004e-05 -4.90892e-06
-4.69487e-05 -6.24493e-05 4.13089e-05 -9.48843e-06 2.53573e-05 4.41690e-05 3.51953e-06 8.75657e-05 -4.90892e-06 1.15072e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_56-57.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.97833e-04 -3.57629e-05 3.11269e-05 -3.51720e-05 2.05402e-05 -3.42827e-05 1.25502e-05 -3.67780e-05 4.01648e-06 -4.25807e-05
-3.57629e-05 2.59810e-04 -4.23013e-05 -3.03428e-06 1.01002e-05 -3.20069e-05 2.01239e-05 -4.45337e-05 1.88845e-05 -5.51435e-05
3.11269e-05 -4.23013e-05 1.10507e-04 -3.01440e-06 -2.45727e-05 3.91956e-05 -4.03279e-05 4.43648e-05 -4.18273e-05 4.12794e-05
-3.51720e-05 -3.03428e-06 -3.01440e-06 4.40090e-05 1.94475e-05 -1.81308e-05 4.42973e-05 -1.81171e-05 4.52863e-05 -8.71750e-06
2.05402e-05 1.01002e-05 -2.45727e-05 1.94475e-05 1.73046e-05 2.26786e-05 -7.82223e-06 3.23193e-05 -8.19821e-07 2.84902e-05
-3.42827e-05 -3.20069e-05 3.91956e-05 -1.81308e-05 2.26786e-05 2.75711e-05 1.64944e-05 2.68653e-05 2.23941e-05 4.05701e-05
1.25502e-05 2.01239e-05 -4.03279e-05 4.42973e-05 -7.82223e-06 1.64944e-05 3.48438e-05 5.44159e-06 4.21619e-05 9.19154e-06
-3.67780e-05 -4.45337e-05 4.43648e-05 -1.81171e-05 3.23193e-05 2.68653e-05 5.44159e-06 6.83357e-05 4.30890e-07 8.18006e-05
4.01648e-06 1.88845e-05 -4.18273e-05 4.52863e-05 -8.19821e-07 2.23941e-05 4.21619e-05 4.30890e-07 7.38829e-05 1.67872e-06
-4.25807e-05 -5.51435e-05 4.12794e-05 -8.71750e-06 2.84902e-05 4.05701e-05 9.19154e-06 8.18006e-05 1.67872e-06 1.09105e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_57-58.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.77997e-04 -3.44284e-05 2.96097e-05 -3.25928e-05 1.96245e-05 -3.12811e-05 1.21195e-05 -3.31928e-05 4.20315e-06 -3.82832e-05
-3.44284e-05 2.29959e-04 -3.96494e-05 -7.09732e-07 8.82843e-06 -2.71331e-05 1.88092e-05 -3.86178e-05 1.84639e-05 -4.81831e-05
2.96097e-05 -3.96494e-05 9.50910e-05 -1.12255e-06 -2.18644e-05 3.74298e-05 -3.60099e-05 4.29113e-05 -3.72270e-05 4.08997e-05
-3.25928e-05 -7.09732e-07 -1.12255e-06 3.59352e-05 2.11984e-05 -1.71896e-05 4.38162e-05 -1.67160e-05 4.52824e-05 -7.66673e-06
1.96245e-05 8.82843e-06 -2.18644e-05 2.11984e-05 1.21555e-05 2.55047e-05 -8.30021e-06 3.42164e-05 -1.06373e-06 3.10491e-05
-3.12811e-05 -2.71331e-05 3.74298e-05 -1.71896e-05 2.55047e-05 2.19727e-05 2.08782e-05 2.35446e-05 2.60162e-05 3.74356e-05
1.21195e-05 1.88092e-05 -3.60099e-05 4.38162e-05 -8.30021e-06 2.08782e-05 2.94720e-05 1.13558e-05 3.84935e-05 1.43252e-05
-3.31928e-05 -3.86178e-05 4.29113e-05 -1.67160e-05 3.42164e-05 2.35446e-05 1.13558e-05 6.14342e-05 6.91438e-06 7.63518e-05
4.20315e-06 1.84639e-05 -3.72270e-05 4.52824e-05 -1.06373e-06 2.60162e-05 3.84935e-05 6.91438e-06 6.85824e-05 7.90805e-06
-3.82832e-05 -4.81831e-05 4.08997e-05 -7.66673e-06 3.10491e-05 3.74356e-05 1.43252e-05 7.63518e-05 7.90805e-06 1.03235e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_58-59.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.59257e-04 -3.28045e-05 2.79941e-05 -3.00038e-05 1.86633e-05 -2.83380e-05 1.16786e-05 -2.97157e-05 4.40195e-06 -3.41160e-05
-3.28045e-05 2.02358e-04 -3.67294e-05 1.23954e-06 7.78620e-06 -2.26470e-05 1.76192e-05 -3.30543e-05 1.80636e-05 -4.15544e-05
2.79941e-05 -3.67294e-05 8.14276e-05 5.45989e-07 -1.92278e-05 3.55442e-05 -3.17960e-05 4.12289e-05 -3.27105e-05 4.01715e-05
-3.00038e-05 1.23954e-06 5.45989e-07 2.92115e-05 2.23859e-05 -1.58846e-05 4.29188e-05 -1.49778e-05 4.48301e-05 -6.27012e-06
1.86633e-05 7.78620e-06 -1.92278e-05 2.23859e-05 8.16923e-06 2.75333e-05 -8.22009e-06 3.54669e-05 -8.50993e-07 3.30038e-05
-2.83380e-05 -2.26470e-05 3.55442e-05 -1.58846e-05 2.75333e-05 1.76035e-05 2.43400e-05 2.10011e-05 2.89414e-05 3.49109e-05
1.16786e-05 1.76192e-05 -3.17960e-05 4.29188e-05 -8.22009e-06 2.43400e-05 2.51709e-05 1.63474e-05 3.54339e-05 1.88301e-05
-2.97157e-05 -3.30543e-05 4.12289e-05 -1.49778e-05 3.54669e-05 2.10011e-05 1.63474e-05 5.55570e-05 1.26355e-05 7.14727e-05
4.40195e-06 1.80636e-05 -3.27105e-05 4.48301e-05 -8.50993e-07 2.89414e-05 3.54339e-05 1.26355e-05 6.38660e-05 1.36338e-05
-3.41160e-05 -4.15544e-05 4.01715e-05 -6.27012e-06 3.30038e-05 3.49109e-05 1.88301e-05 7.14727e-05 1.36338e-05 9.77794e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_59-60.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.41706e-04 -3.09459e-05 2.63092e-05 -2.74259e-05 1.76710e-05 -2.54699e-05 1.12353e-05 -2.63647e-05 4.61410e-06 -3.01008e-05
-3.09459e-05 1.77048e-04 -3.36188e-05 2.80673e-06 6.97042e-06 -1.86007e-05 1.65640e-05 -2.79226e-05 1.76914e-05 -3.53650e-05
2.63092e-05 -3.36188e-05 6.94113e-05 2.02218e-06 -1.67015e-05 3.36207e-05 -2.77427e-05 3.94205e-05 -2.83397e-05 3.92058e-05
-2.74259e-05 2.80673e-06 2.02218e-06 2.36489e-05 2.31121e-05 -1.43538e-05 4.17187e-05 -1.30557e-05 4.40431e-05 -4.68372e-06
1.76710e-05 6.97042e-06 -1.67015e-05 2.31121e-05 5.19307e-06 2.89026e-05 -7.68125e-06 3.61998e-05 -2.59433e-07 3.44714e-05
-2.54699e-05 -1.86007e-05 3.36207e-05 -1.43538e-05 2.89026e-05 1.42470e-05 2.70155e-05 1.90654e-05 3.12711e-05 3.28452e-05
1.12353e-05 1.65640e-05 -2.77427e-05 4.17187e-05 -7.68125e-06 2.70155e-05 2.18260e-05 2.05275e-05 3.29478e-05 2.27805e-05
-2.63647e-05 -2.79226e-05 3.94205e-05 -1.30557e-05 3.61998e-05 1.90654e-05 2.05275e-05 5.05316e-05 1.76623e-05 6.70507e-05
4.61410e-06 1.76914e-05 -2.83397e-05 4.40431e-05 -2.59433e-07 3.12711e-05 3.29478e-05 1.76623e-05 5.97372e-05 1.88910e-05
-3.01008e-05 -3.53650e-05 3.92058e-05 -4.68372e-06 3.44714e-05 3.28452e-05 2.27805e-05 6.70507e-05 1.88910e-05 9.26406e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_6-7.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.43574e-04 2.56177e-04 -9.03706e-05 -1.07188e-06 1.67640e-05 -6.55755e-05 4.69343e-05 -9.37615e-05 5.73147e-05 -1.10746e-04
2.56177e-04 2.35281e-03 2.38326e-04 -1.91695e-04 7.24861e-05 -1.17373e-04 4.54891e-06 -9.18687e-05 -4.01076e-05 -8.54430e-05
-9.03706e-05 2.38326e-04 2.59608e-03 2.92802e-05 -1.30089e-04 5.10853e-05 -1.52046e-04 4.71917e-05 -1.70445e-04 3.98938e-05
-1.07188e-06 -1.91695e-04 2.92802e-05 2.27575e-03 -3.86796e-05 -9.18397e-05 1.61176e-05 -1.01533e-04 -2.38730e-06 -1.01265e-04
1.67640e-05 7.24861e-05 -1.30089e-04 -3.86796e-05 1.90591e-03 -1.77100e-04 2.84952e-05 -8.48581e-05 -1.44598e-05 -6.26065e-05
-6.55755e-05 -1.17373e-04 5.10853e-05 -9.18397e-05 -1.77100e-04 1.61429e-03 -2.49466e-04 6.74536e-05 -7.52841e-05 -2.34027e-05
4.69343e-05 4.54891e-06 -1.52046e-04 1.61176e-05 2.84952e-05 -2.49466e-04 1.26659e-03 -2.19533e-04 6.03192e-05 -7.44140e-05
-9.37615e-05 -9.18687e-05 4.71917e-05 -1.01533e-04 -8.48581e-05 6.74536e-05 -2.19533e-04 1.00066e-03 -2.39495e-04 1.19744e-04
5.73147e-05 -4.01076e-05 -1.70445e-04 -2.38730e-06 -1.44598e-05 -7.52841e-05 6.03192e-05 -2.39495e-04 8.52609e-04 -2.57581e-04
-1.10746e-04 -8.54430e-05 3.98938e-05 -1.01265e-04 -6.26065e-05 -2.34027e-05 -7.44140e-05 1.19744e-04 -2.57581e-04 6.91610e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_60-61.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.25414e-04 -2.89098e-05 2.45763e-05 -2.48843e-05 1.66521e-05 -2.26993e-05 1.07807e-05 -2.31635e-05 4.81779e-06 -2.62684e-05
-2.89098e-05 1.54047e-04 -3.03984e-05 4.01907e-06 6.36924e-06 -1.49991e-05 1.56478e-05 -2.32473e-05 1.73554e-05 -2.96558e-05
2.45763e-05 -3.03984e-05 5.89162e-05 3.32223e-06 -1.43303e-05 3.17128e-05 -2.39157e-05 3.75518e-05 -2.41876e-05 3.80674e-05
-2.48843e-05 4.01907e-06 3.32223e-06 1.91031e-05 2.34638e-05 -1.26761e-05 4.03079e-05 -1.10198e-05 4.30075e-05 -2.97131e-06
1.66521e-05 6.36924e-06 -1.43303e-05 2.34638e-05 3.06083e-06 2.97262e-05 -6.80025e-06 3.65077e-05 6.13832e-07 3.55179e-05
-2.26993e-05 -1.49991e-05 3.17128e-05 -1.26761e-05 2.97262e-05 1.17660e-05 2.90108e-05 1.76635e-05 3.30771e-05 3.12003e-05
1.07807e-05 1.56478e-05 -2.39157e-05 4.03079e-05 -6.80025e-06 2.90108e-05 1.92944e-05 2.39732e-05 3.09557e-05 2.62064e-05
-2.31635e-05 -2.32473e-05 3.75518e-05 -1.10198e-05 3.65077e-05 1.76635e-05 2.39732e-05 4.63031e-05 2.20360e-05 6.30948e-05
4.81779e-06 1.73554e-05 -2.41876e-05 4.30075e-05 6.13832e-07 3.30771e-05 3.09557e-05 2.20360e-05 5.61395e-05 2.36745e-05
-2.62684e-05 -2.96558e-05 3.80674e-05 -2.97131e-06 3.55179e-05 3.12003e-05 2.62064e-05 6.30948e-05 2.36745e-05 8.78613e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_61-62.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.10428e-04 -2.67658e-05 2.28432e-05 -2.24226e-05 1.56485e-05 -2.00697e-05 1.03535e-05 -2.01574e-05 5.04709e-06 -2.26718e-05
-2.67658e-05 1.33354e-04 -2.71878e-05 4.94764e-06 5.90204e-06 -1.17918e-05 1.47941e-05 -1.89896e-05 1.69710e-05 -2.44004e-05
2.28432e-05 -2.71878e-05 4.98814e-05 4.39718e-06 -1.20501e-05 2.97850e-05 -2.02414e-05 3.55862e-05 -2.01710e-05 3.67209e-05
-2.24226e-05 4.94764e-06 4.39718e-06 1.54904e-05 2.34322e-05 -1.08509e-05 3.86556e-05 -8.85492e-06 4.16701e-05 -1.10720e-06
1.56485e-05 5.90204e-06 -1.20501e-05 2.34322e-05 1.74569e-06 2.99988e-05 -5.52053e-06 3.63491e-05 1.86476e-06 3.60710e-05
-2.00697e-05 -1.17918e-05 2.97850e-05 -1.08509e-05 2.99988e-05 1.01048e-05 3.02990e-05 1.68092e-05 3.42738e-05 3.00323e-05
1.03535e-05 1.47941e-05 -2.02414e-05 3.86556e-05 -5.52053e-06 3.02990e-05 1.76351e-05 2.66186e-05 2.96101e-05 2.89763e-05
-2.01574e-05 -1.89896e-05 3.55862e-05 -8.85492e-06 3.63491e-05 1.68092e-05 2.66186e-05 4.28989e-05 2.56204e-05 5.97197e-05
5.04709e-06 1.69710e-05 -2.01710e-05 4.16701e-05 1.86476e-06 3.42738e-05 2.96101e-05 2.56204e-05 5.32816e-05 2.77854e-05
-2.26718e-05 -2.44004e-05 3.67209e-05 -1.10720e-06 3.60710e-05 3.00323e-05 2.89763e-05 5.97197e-05 2.77854e-05 8.36046e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_62-63.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.67643e-05 -2.45679e-05 2.11239e-05 -2.00612e-05 1.46534e-05 -1.75954e-05 9.93069e-06 -1.73605e-05 5.26467e-06 -1.93310e-05
-2.45679e-05 1.14903e-04 -2.40446e-05 5.62665e-06 5.56586e-06 -8.96772e-06 1.40230e-05 -1.51536e-05 1.65724e-05 -1.96173e-05
2.11239e-05 -2.40446e-05 4.21438e-05 5.28169e-06 -9.92175e-06 2.78969e-05 -1.68068e-05 3.36016e-05 -1.63961e-05 3.52542e-05
-2.00612e-05 5.62665e-06 5.28169e-06 1.26719e-05 2.31182e-05 -8.94666e-06 3.68727e-05 -6.63453e-06 4.01582e-05 8.36626e-07
1.46534e-05 5.56586e-06 -9.92175e-06 2.31182e-05 1.04597e-06 2.98547e-05 -4.01655e-06 3.58522e-05 3.31092e-06 3.62516e-05
-1.75954e-05 -8.96772e-06 2.78969e-05 -8.94666e-06 2.98547e-05 9.12016e-06 3.10329e-05 1.64056e-05 3.50072e-05 2.92669e-05
9.93069e-06 1.40230e-05 -1.68068e-05 3.68727e-05 -4.01655e-06 3.10329e-05 1.66128e-05 2.86086e-05 2.87105e-05 3.12019e-05
-1.73605e-05 -1.51536e-05 3.36016e-05 -6.63453e-06 3.58522e-05 1.64056e-05 2.86086e-05 4.02195e-05 2.85457e-05 5.68866e-05
5.26467e-06 1.65724e-05 -1.63961e-05 4.01582e-05 3.31092e-06 3.50072e-05 2.87105e-05 2.85457e-05 5.09648e-05 3.13176e-05
-1.93310e-05 -1.96173e-05 3.52542e-05 8.36626e-07 3.62516e-05 2.92669e-05 3.12019e-05 5.68866e-05 3.13176e-05 7.98681e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_63-64.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.43914e-05 -2.23500e-05 1.94237e-05 -1.77945e-05 1.36562e-05 -1.52584e-05 9.48935e-06 -1.47465e-05 5.43675e-06 -1.62182e-05
-2.23500e-05 9.85384e-05 -2.09800e-05 6.03699e-06 5.39673e-06 -6.57643e-06 1.33968e-05 -1.18121e-05 1.62381e-05 -1.53996e-05
1.94237e-05 -2.09800e-05 3.55069e-05 6.06317e-06 -8.02656e-06 2.61640e-05 -1.37141e-05 3.17420e-05 -1.29824e-05 3.38305e-05
-1.77945e-05 6.03699e-06 6.06317e-06 1.04265e-05 2.26834e-05 -7.13607e-06 3.51342e-05 -4.55039e-06 3.86580e-05 2.65675e-06
1.36562e-05 5.39673e-06 -8.02656e-06 2.26834e-05 7.37493e-07 2.95060e-05 -2.48424e-06 3.52383e-05 4.75567e-06 3.62837e-05
-1.52584e-05 -6.57643e-06 2.61640e-05 -7.13607e-06 2.95060e-05 8.53012e-06 3.14535e-05 1.61957e-05 3.55100e-05 2.86401e-05
9.48935e-06 1.33968e-05 -1.37141e-05 3.51342e-05 -2.48424e-06 3.14535e-05 1.59748e-05 3.02005e-05 2.80271e-05 3.31357e-05
-1.47465e-05 -1.18121e-05 3.17420e-05 -4.55039e-06 3.52383e-05 1.61957e-05 3.02005e-05 3.79670e-05 3.10708e-05 5.43137e-05
5.43675e-06 1.62381e-05 -1.29824e-05 3.86580e-05 4.75567e-06 3.55100e-05 2.80271e-05 3.10708e-05 4.89444e-05 3.45187e-05
-1.62182e-05 -1.53996e-05 3.38305e-05 2.65675e-06 3.62837e-05 2.86401e-05 3.31357e-05 5.43137e-05 3.45187e-05 7.63604e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_64-65.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.32631e-05 -2.01665e-05 1.77821e-05 -1.56593e-05 1.26947e-05 -1.30944e-05 9.06623e-06 -1.23512e-05 5.59727e-06 -1.33722e-05
-2.01665e-05 8.41452e-05 -1.80849e-05 6.27379e-06 5.30061e-06 -4.51686e-06 1.28241e-05 -8.86534e-06 1.58776e-05 -1.16463e-05
1.77821e-05 -1.80849e-05 2.99004e-05 6.68165e-06 -6.27189e-06 2.45059e-05 -1.08560e-05 2.99252e-05 -9.81144e-06 3.23699e-05
-1.56593e-05 6.27379e-06 6.68165e-06 8.72668e-06 2.20779e-05 -5.35087e-06 3.33606e-05 -2.51634e-06 3.70768e-05 4.44718e-06
1.26947e-05 5.30061e-06 -6.27189e-06 2.20779e-05 8.25993e-07 2.89013e-05 -8.39902e-07 3.44173e-05 6.30501e-06 3.60587e-05
-1.30944e-05 -4.51686e-06 2.45059e-05 -5.35087e-06 2.89013e-05 8.35369e-06 3.14978e-05 1.62562e-05 3.56744e-05 2.82680e-05
9.06623e-06 1.28241e-05 -1.08560e-05 3.33606e-05 -8.39902e-07 3.14978e-05 1.57842e-05 3.13047e-05 2.76971e-05 3.46285e-05
-1.23512e-05 -8.86534e-06 2.99252e-05 -2.51634e-06 3.44173e-05 1.62562e-05 3.13047e-05 3.62190e-05 3.30547e-05 5.21555e-05
5.59727e-06 1.58776e-05 -9.81144e-06 3.70768e-05 6.30501e-06 3.56744e-05 2.76971e-05 3.30547e-05 4.73895e-05 3.71932e-05
-1.33722e-05 -1.16463e-05 3.23699e-05 4.44718e-06 3.60587e-05 2.82680e-05 3.46285e-05 5.21555e-05 3.71932e-05 7.32827e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_65-66.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.33096e-05 -1.80487e-05 1.62024e-05 -1.36651e-05 1.17617e-05 -1.11077e-05 8.64270e-06 -1.01778e-05 5.72036e-06 -1.07993e-05
-1.80487e-05 7.15663e-05 -1.53845e-05 6.38411e-06 5.26400e-06 -2.73844e-06 1.23040e-05 -6.26200e-06 1.55046e-05 -8.30322e-06
1.62024e-05 -1.53845e-05 2.51724e-05 7.15743e-06 -4.68319e-06 2.29302e-05 -8.26440e-06 2.81672e-05 -6.93018e-06 3.08947e-05
-1.36651e-05 6.38411e-06 7.15743e-06 7.49077e-06 2.13536e-05 -3.59391e-06 3.15945e-05 -5.27009e-07 3.54706e-05 6.21428e-06
1.17617e-05 5.26400e-06 -4.68319e-06 2.13536e-05 1.17874e-06 2.81103e-05 8.08348e-07 3.34482e-05 7.84602e-06 3.56275e-05
-1.11077e-05 -2.73844e-06 2.29302e-05 -3.59391e-06 2.81103e-05 8.52625e-06 3.12519e-05 1.65622e-05 3.55772e-05 2.81497e-05
8.64270e-06 1.23040e-05 -8.26440e-06 3.15945e-05 8.08348e-07 3.12519e-05 1.58677e-05 3.20068e-05 2.75658e-05 3.57346e-05
-1.01778e-05 -6.26200e-06 2.81672e-05 -5.27009e-07 3.34482e-05 1.65622e-05 3.20068e-05 3.49431e-05 3.45835e-05 5.04217e-05
5.72036e-06 1.55046e-05 -6.93018e-06 3.54706e-05 7.84602e-06 3.55772e-05 2.75658e-05 3.45835e-05 4.61289e-05 3.93991e-05
-1.07993e-05 -8.30322e-06 3.08947e-05 6.21428e-06 3.56275e-05 2.81497e-05 3.57346e-05 5.04217e-05 3.93991e-05 7.06633e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_66-67.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.44532e-05 -1.60163e-05 1.47512e-05 -1.17977e-05 1.09467e-05 -9.26331e-06 8.33325e-06 -8.16953e-06 5.94543e-06 -8.42118e-06
-1.60163e-05 6.05681e-05 -1.29012e-05 6.29240e-06 5.24747e-06 -1.35369e-06 1.17884e-05 -4.15553e-06 1.50551e-05 -5.56914e-06
1.47512e-05 -1.29012e-05 2.13059e-05 7.52323e-06 -3.10563e-06 2.14855e-05 -5.73891e-06 2.65522e-05 -4.09438e-06 2.95307e-05
-1.17977e-05 6.29240e-06 7.52323e-06 6.45844e-06 2.05528e-05 -2.12815e-06 2.98513e-05 1.09268e-06 3.38268e-05 7.57646e-06
1.09467e-05 5.24747e-06 -3.10563e-06 2.05528e-05 1.92484e-06 2.72203e-05 2.68305e-06 3.24443e-05 9.67037e-06 3.51391e-05
-9.26331e-06 -1.35369e-06 2.14855e-05 -2.12815e-06 2.72203e-05 8.64145e-06 3.07970e-05 1.66593e-05 3.52554e-05 2.77553e-05
8.33325e-06 1.17884e-05 -5.73891e-06 2.98513e-05 2.68305e-06 3.07970e-05 1.64943e-05 3.24252e-05 2.79954e-05 3.66054e-05
-8.16953e-06 -4.15553e-06 2.65522e-05 1.09268e-06 3.24443e-05 1.66593e-05 3.24252e-05 3.35712e-05 3.57369e-05 4.84647e-05
5.94543e-06 1.50551e-05 -4.09438e-06 3.38268e-05 9.67037e-06 3.52554e-05 2.79954e-05 3.57369e-05 4.56076e-05 4.12454e-05
-8.42118e-06 -5.56914e-06 2.95307e-05 7.57646e-06 3.51391e-05 2.77553e-05 3.66054e-05 4.84647e-05 4.12454e-05 6.77555e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_67-68.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.66071e-05 -1.40969e-05 1.32883e-05 -1.01005e-05 1.00328e-05 -7.63592e-06 7.84680e-06 -6.43979e-06 5.90368e-06 -6.40123e-06
-1.40969e-05 5.11404e-05 -1.06214e-05 6.28256e-06 5.30379e-06 2.17927e-08 1.13925e-05 -2.06719e-06 1.47171e-05 -2.85665e-06
1.32883e-05 -1.06214e-05 1.79148e-05 7.76897e-06 -1.93060e-06 2.00905e-05 -3.78550e-06 2.49358e-05 -1.93029e-06 2.80575e-05
-1.01005e-05 6.28256e-06 7.76897e-06 5.97822e-06 1.97210e-05 -3.96975e-07 2.82199e-05 3.05079e-06 3.23089e-05 9.39611e-06
1.00328e-05 5.30379e-06 -1.93060e-06 1.97210e-05 2.43514e-06 2.62230e-05 4.03695e-06 3.13047e-05 1.08653e-05 3.43981e-05
-7.63592e-06 2.17927e-08 2.00905e-05 -3.96975e-07 2.62230e-05 9.40495e-06 3.01893e-05 1.74619e-05 3.48370e-05 2.82066e-05
7.84680e-06 1.13925e-05 -3.78550e-06 2.82199e-05 4.03695e-06 3.01893e-05 1.66829e-05 3.25400e-05 2.78233e-05 3.70956e-05
-6.43979e-06 -2.06719e-06 2.49358e-05 3.05079e-06 3.13047e-05 1.74619e-05 3.25400e-05 3.32198e-05 3.65689e-05 4.76647e-05
5.90368e-06 1.47171e-05 -1.93029e-06 3.23089e-05 1.08653e-05 3.48370e-05 2.78233e-05 3.65689e-05 4.44175e-05 4.26643e-05
-6.40123e-06 -2.85665e-06 2.80575e-05 9.39611e-06 3.43981e-05 2.82066e-05 3.70956e-05 4.76647e-05 4.26643e-05 6.62267e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_68-69.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.96900e-05 -1.22970e-05 1.19652e-05 -8.53663e-06 9.24145e-06 -6.14902e-06 7.47220e-06 -4.86714e-06 5.95878e-06 -4.56644e-06
-1.22970e-05 4.29790e-05 -8.57904e-06 6.14181e-06 5.33993e-06 1.09113e-06 1.09723e-05 -3.81622e-07 1.42926e-05 -6.48461e-07
1.19652e-05 -8.57904e-06 1.51844e-05 7.91729e-06 -7.45259e-07 1.88025e-05 -1.87170e-06 2.34449e-05 2.11860e-07 2.66913e-05
-8.53663e-06 6.14181e-06 7.91729e-06 5.59914e-06 1.88437e-05 1.06023e-06 2.66164e-05 4.66484e-06 3.07682e-05 1.08350e-05
9.24145e-06 5.33993e-06 -7.45259e-07 1.88437e-05 3.22527e-06 2.51741e-05 5.56259e-06 3.01597e-05 1.22842e-05 3.36242e-05
-6.14902e-06 1.09113e-06 1.88025e-05 1.06023e-06 2.51741e-05 1.00389e-05 2.94373e-05 1.80293e-05 3.42425e-05 2.83753e-05
7.47220e-06 1.09723e-05 -1.87170e-06 2.66164e-05 5.56259e-06 2.94373e-05 1.72775e-05 3.24391e-05 2.81122e-05 3.73768e-05
-4.86714e-06 -3.81622e-07 2.34449e-05 4.66484e-06 3.01597e-05 1.80293e-05 3.24391e-05 3.27174e-05 3.70817e-05 4.66450e-05
5.95878e-06 1.42926e-05 2.11860e-07 3.07682e-05 1.22842e-05 3.42425e-05 2.81122e-05 3.70817e-05 4.38616e-05 4.37411e-05
-4.56644e-06 -6.48461e-07 2.66913e-05 1.08350e-05 3.36242e-05 2.83753e-05 3.73768e-05 4.66450e-05 4.37411e-05 6.44355e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_69-70.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.36215e-05 -1.06288e-05 1.07463e-05 -7.11660e-06 8.51605e-06 -4.81846e-06 7.13331e-06 -3.47507e-06 6.01240e-06 -2.95082e-06
-1.06288e-05 3.59834e-05 -6.76895e-06 5.96193e-06 5.36067e-06 1.98022e-06 1.05542e-05 1.05361e-06 1.38328e-05 1.23697e-06
1.07463e-05 -6.76895e-06 1.29610e-05 7.96852e-06 3.55905e-07 1.75920e-05 -1.18580e-07 2.20361e-05 2.17442e-06 2.53726e-05
-7.11660e-06 5.96193e-06 7.96852e-06 5.39087e-06 1.79371e-05 2.39632e-06 2.50663e-05 6.12537e-06 2.92507e-05 1.21278e-05
8.51605e-06 5.36067e-06 3.55905e-07 1.79371e-05 4.10698e-06 2.40801e-05 7.05418e-06 2.89885e-05 1.36770e-05 3.27716e-05
-4.81846e-06 1.98022e-06 1.75920e-05 2.39632e-06 2.40801e-05 1.07119e-05 2.85742e-05 1.85960e-05 3.35170e-05 2.85491e-05
7.13331e-06 1.05542e-05 -1.18580e-07 2.50663e-05 7.05418e-06 2.85742e-05 1.80035e-05 3.21367e-05 2.85365e-05 3.74323e-05
-3.47507e-06 1.05361e-06 2.20361e-05 6.12537e-06 2.89885e-05 1.85960e-05 3.21367e-05 3.23393e-05 3.73085e-05 4.57494e-05
6.01240e-06 1.38328e-05 2.17442e-06 2.92507e-05 1.36770e-05 3.35170e-05 2.85365e-05 3.73085e-05 4.35353e-05 4.44726e-05
-2.95082e-06 1.23697e-06 2.53726e-05 1.21278e-05 3.27716e-05 2.85491e-05 3.74323e-05 4.57494e-05 4.44726e-05 6.28041e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_7-8.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.49721e-04 2.52431e-04 -8.55406e-05 -5.62462e-06 1.95124e-05 -6.84498e-05 4.78588e-05 -9.55541e-05 5.69543e-05 -1.12010e-04
2.52431e-04 2.32307e-03 2.39984e-04 -1.94428e-04 7.41122e-05 -1.20800e-04 6.49233e-06 -9.62664e-05 -3.83066e-05 -9.03898e-05
-8.55406e-05 2.39984e-04 2.56316e-03 9.17512e-06 -1.11344e-04 3.25371e-05 -1.36893e-04 3.17431e-05 -1.58564e-04 2.62802e-05
-5.62462e-06 -1.94428e-04 9.17512e-06 2.24073e-03 -5.66187e-05 -8.10819e-05 1.09205e-05 -9.92807e-05 -2.45366e-06 -1.02100e-04
1.95124e-05 7.41122e-05 -1.11344e-04 -5.66187e-05 1.85079e-03 -1.79045e-04 3.11907e-05 -8.92815e-05 -8.02931e-06 -7.06512e-05
-6.84498e-05 -1.20800e-04 3.25371e-05 -8.10819e-05 -1.79045e-04 1.56200e-03 -2.61483e-04 8.59265e-05 -9.11594e-05 -8.02268e-06
4.78588e-05 6.49233e-06 -1.36893e-04 1.09205e-05 3.11907e-05 -2.61483e-04 1.23365e-03 -2.33172e-04 6.88988e-05 -7.55119e-05
-9.55541e-05 -9.62664e-05 3.17431e-05 -9.92807e-05 -8.92815e-05 8.59265e-05 -2.33172e-04 9.61994e-04 -2.32969e-04 1.17504e-04
5.69543e-05 -3.83066e-05 -1.58564e-04 -2.45366e-06 -8.02931e-06 -9.11594e-05 6.88988e-05 -2.32969e-04 8.12286e-04 -2.59135e-04
-1.12010e-04 -9.03898e-05 2.62802e-05 -1.02100e-04 -7.06512e-05 -8.02268e-06 -7.55119e-05 1.17504e-04 -2.59135e-04 6.78778e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_70-71.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.83232e-05 -9.08979e-06 9.60075e-06 -5.82858e-06 7.81141e-06 -3.62929e-06 6.77113e-06 -2.24855e-06 5.99324e-06 -1.54081e-06
-9.08979e-06 3.00181e-05 -5.14970e-06 5.75358e-06 5.41136e-06 2.71333e-06 1.02023e-05 2.26870e-06 1.34243e-05 2.84359e-06
9.60075e-06 -5.14970e-06 1.10908e-05 7.98508e-06 1.26512e-06 1.65099e-05 1.34495e-06 2.07640e-05 3.80354e-06 2.41582e-05
-5.82858e-06 5.75358e-06 7.98508e-06 5.30445e-06 1.70911e-05 3.60273e-06 2.36698e-05 7.43730e-06 2.78812e-05 1.32831e-05
7.81141e-06 5.41136e-06 1.26512e-06 1.70911e-05 4.88451e-06 2.30492e-05 8.29859e-06 2.78939e-05 1.47962e-05 3.19512e-05
-3.62929e-06 2.71333e-06 1.65099e-05 3.60273e-06 2.30492e-05 1.13908e-05 2.77416e-05 1.91414e-05 3.28284e-05 2.87294e-05
6.77113e-06 1.02023e-05 1.34495e-06 2.36698e-05 8.29859e-06 2.77416e-05 1.85696e-05 3.17934e-05 2.87681e-05 3.74137e-05
-2.24855e-06 2.26870e-06 2.07640e-05 7.43730e-06 2.78939e-05 1.91414e-05 3.17934e-05 3.20563e-05 3.74436e-05 4.49668e-05
5.99324e-06 1.34243e-05 3.80354e-06 2.78812e-05 1.47962e-05 3.28284e-05 2.87681e-05 3.74436e-05 4.30474e-05 4.50568e-05
-1.54081e-06 2.84359e-06 2.41582e-05 1.32831e-05 3.19512e-05 2.87294e-05 3.74137e-05 4.49668e-05 4.50568e-05 6.13423e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_71-72.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.37247e-05 -7.68065e-06 8.54759e-06 -4.66065e-06 7.15556e-06 -2.56109e-06 6.42199e-06 -1.15576e-06 5.94771e-06 -2.93049e-07
-7.68065e-06 2.49384e-05 -3.71185e-06 5.49077e-06 5.48172e-06 3.25668e-06 9.90226e-06 3.21981e-06 1.30544e-05 4.11316e-06
8.54759e-06 -3.71185e-06 9.54389e-06 7.98612e-06 2.03640e-06 1.55710e-05 2.58899e-06 1.96577e-05 5.18286e-06 2.30994e-05
-4.66065e-06 5.49077e-06 7.98612e-06 5.24120e-06 1.63234e-05 4.59010e-06 2.24310e-05 8.48741e-06 2.66607e-05 1.41638e-05
7.15556e-06 5.48172e-06 2.03640e-06 1.63234e-05 5.59651e-06 2.21152e-05 9.36484e-06 2.69252e-05 1.57301e-05 3.12251e-05
-2.56109e-06 3.25668e-06 1.55710e-05 4.59010e-06 2.21152e-05 1.19232e-05 2.69751e-05 1.94952e-05 3.21986e-05 2.87137e-05
6.42199e-06 9.90226e-06 2.58899e-06 2.24310e-05 9.36484e-06 2.69751e-05 1.90424e-05 3.14629e-05 2.89038e-05 3.73847e-05
-1.15576e-06 3.21981e-06 1.96577e-05 8.48741e-06 2.69252e-05 1.94952e-05 3.14629e-05 3.16522e-05 3.75334e-05 4.40557e-05
5.94771e-06 1.30544e-05 5.18286e-06 2.66607e-05 1.57301e-05 3.21986e-05 2.89038e-05 3.75334e-05 4.25227e-05 4.55511e-05
-2.93049e-07 4.11316e-06 2.30994e-05 1.41638e-05 3.12251e-05 2.87137e-05 3.73847e-05 4.40557e-05 4.55511e-05 5.97632e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_72-73.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.97658e-05 -6.42096e-06 7.59616e-06 -3.64144e-06 6.55970e-06 -1.65025e-06 6.09818e-06 -2.41104e-07 5.88807e-06 7.38514e-07
-6.42096e-06 2.06930e-05 -2.50078e-06 5.27961e-06 5.49393e-06 3.75385e-06 9.56833e-06 4.08003e-06 1.26317e-05 5.24967e-06
7.59616e-06 -2.50078e-06 8.31617e-06 7.88389e-06 2.74524e-06 1.46427e-05 3.70725e-06 1.85558e-05 6.41484e-06 2.20089e-05
-3.64144e-06 5.27961e-06 7.88389e-06 5.32624e-06 1.55138e-05 5.56190e-06 2.11992e-05 9.52018e-06 2.54202e-05 1.50531e-05
6.55970e-06 5.49393e-06 2.74524e-06 1.55138e-05 6.31621e-06 2.11189e-05 1.03645e-05 2.58781e-05 1.66000e-05 3.03565e-05
-1.65025e-06 3.75385e-06 1.46427e-05 5.56190e-06 2.11189e-05 1.25534e-05 2.60919e-05 1.99636e-05 3.14168e-05 2.88472e-05
6.09818e-06 9.56833e-06 3.70725e-06 2.11992e-05 1.03645e-05 2.60919e-05 1.95438e-05 3.09228e-05 2.90755e-05 3.70857e-05
-2.41104e-07 4.08003e-06 1.85558e-05 9.52018e-06 2.58781e-05 1.99636e-05 3.09228e-05 3.14721e-05 3.73339e-05 4.34148e-05
5.88807e-06 1.26317e-05 6.41484e-06 2.54202e-05 1.66000e-05 3.14168e-05 2.90755e-05 3.73339e-05 4.20885e-05 4.56668e-05
7.38514e-07 5.24967e-06 2.20089e-05 1.50531e-05 3.03565e-05 2.88472e-05 3.70857e-05 4.34148e-05 4.56668e-05 5.85219e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_73-74.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.63793e-05 -5.29878e-06 6.76521e-06 -2.74254e-06 6.05454e-06 -8.53466e-07 5.84341e-06 5.52504e-07 5.87400e-06 1.62895e-06
-5.29878e-06 1.71275e-05 -1.48362e-06 5.04242e-06 5.46586e-06 4.10831e-06 9.21402e-06 4.72847e-06 1.21658e-05 6.11249e-06
6.76521e-06 -1.48362e-06 7.38550e-06 7.73272e-06 3.43868e-06 1.37868e-05 4.76647e-06 1.75448e-05 7.58800e-06 2.09980e-05
-2.74254e-06 5.04242e-06 7.73272e-06 5.40210e-06 1.47162e-05 6.34122e-06 2.00218e-05 1.03193e-05 2.42046e-05 1.56903e-05
6.05454e-06 5.46586e-06 3.43868e-06 1.47162e-05 7.08809e-06 2.01438e-05 1.13767e-05 2.48600e-05 1.75083e-05 2.94926e-05
-8.53466e-07 4.10831e-06 1.37868e-05 6.34122e-06 2.01438e-05 1.30315e-05 2.51788e-05 2.02440e-05 3.05695e-05 2.87809e-05
5.84341e-06 9.21402e-06 4.76647e-06 2.00218e-05 1.13767e-05 2.51788e-05 2.01628e-05 3.02961e-05 2.94130e-05 3.66713e-05
5.52504e-07 4.72847e-06 1.75448e-05 1.03193e-05 2.48600e-05 2.02440e-05 3.02961e-05 3.11453e-05 3.69637e-05 4.26125e-05
5.87400e-06 1.21658e-05 7.58800e-06 2.42046e-05 1.75083e-05 3.05695e-05 2.94130e-05 3.69637e-05 4.19125e-05 4.55624e-05
1.62895e-06 6.11249e-06 2.09980e-05 1.56903e-05 2.94926e-05 2.87809e-05 3.66713e-05 4.26125e-05 4.55624e-05 5.71173e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_74-75.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.34983e-05 -4.30368e-06 5.99708e-06 -1.95626e-06 5.55961e-06 -1.69657e-07 5.55390e-06 1.22091e-06 5.77778e-06 2.36517e-06
-4.30368e-06 1.41699e-05 -6.07539e-07 4.82357e-06 5.45736e-06 4.39201e-06 8.92356e-06 5.26142e-06 1.17741e-05 6.82196e-06
5.99708e-06 -6.07539e-07 6.58726e-06 7.58385e-06 3.94758e-06 1.30386e-05 5.55509e-06 1.66526e-05 8.44205e-06 2.00895e-05
-1.95626e-06 4.82357e-06 7.58385e-06 5.51111e-06 1.40124e-05 7.01791e-06 1.90028e-05 1.10068e-05 2.31552e-05 1.62293e-05
5.55961e-06 5.45736e-06 3.94758e-06 1.40124e-05 7.65132e-06 1.92742e-05 1.20819e-05 2.39497e-05 1.80737e-05 2.86958e-05
-1.69657e-07 4.39201e-06 1.30386e-05 7.01791e-06 1.92742e-05 1.34608e-05 2.43623e-05 2.04824e-05 2.98178e-05 2.87079e-05
5.55390e-06 8.92356e-06 5.55509e-06 1.90028e-05 1.20819e-05 2.43623e-05 2.04809e-05 2.97121e-05 2.94209e-05 3.62464e-05
1.22091e-06 5.26142e-06 1.66526e-05 1.10068e-05 2.39497e-05 2.04824e-05 2.97121e-05 3.08570e-05 3.65950e-05 4.18943e-05
5.77778e-06 1.17741e-05 8.44205e-06 2.31552e-05 1.80737e-05 2.98178e-05 2.94209e-05 3.65950e-05 4.14054e-05 4.53939e-05
2.36517e-06 6.82196e-06 2.00895e-05 1.62293e-05 2.86958e-05 2.87079e-05 3.62464e-05 4.18943e-05 4.53939e-05 5.58526e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_75-76.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.10660e-05 -3.43190e-06 5.30662e-06 -1.27650e-06 5.10111e-06 4.11750e-07 5.26683e-06 1.77868e-06 5.64846e-06 2.96949e-06
-3.43190e-06 1.17286e-05 1.28999e-07 4.61560e-06 5.44515e-06 4.60351e-06 8.66350e-06 5.67629e-06 1.14180e-05 7.37181e-06
5.30662e-06 1.28999e-07 5.92847e-06 7.42622e-06 4.34101e-06 1.23739e-05 6.16746e-06 1.58576e-05 9.08572e-06 1.92685e-05
-1.27650e-06 4.61560e-06 7.42622e-06 5.62032e-06 1.33728e-05 7.57519e-06 1.80992e-05 1.15536e-05 2.22198e-05 1.66269e-05
5.10111e-06 5.44515e-06 4.34101e-06 1.33728e-05 8.09015e-06 1.84863e-05 1.25962e-05 2.31237e-05 1.84334e-05 2.79466e-05
4.11750e-07 4.60351e-06 1.23739e-05 7.57519e-06 1.84863e-05 1.38024e-05 2.36165e-05 2.06286e-05 2.91197e-05 2.85581e-05
5.26683e-06 8.66350e-06 6.16746e-06 1.80992e-05 1.25962e-05 2.36165e-05 2.06355e-05 2.91487e-05 2.92608e-05 3.57982e-05
1.77868e-06 5.67629e-06 1.58576e-05 1.15536e-05 2.31237e-05 2.06286e-05 2.91487e-05 3.05269e-05 3.62005e-05 4.11546e-05
5.64846e-06 1.14180e-05 9.08572e-06 2.22198e-05 1.84334e-05 2.91197e-05 2.92608e-05 3.62005e-05 4.07505e-05 4.51362e-05
2.96949e-06 7.37181e-06 1.92685e-05 1.66269e-05 2.79466e-05 2.85581e-05 3.57982e-05 4.11546e-05 4.51362e-05 5.45956e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_76-77.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.03004e-06 -2.68508e-06 4.71509e-06 -7.06575e-07 4.71400e-06 8.86468e-07 5.03059e-06 2.22257e-06 5.54834e-06 3.44240e-06
-2.68508e-06 9.73847e-06 7.04311e-07 4.44148e-06 5.37537e-06 4.77780e-06 8.36191e-06 6.01680e-06 1.10091e-05 7.81569e-06
4.71509e-06 7.04311e-07 5.45021e-06 7.20886e-06 4.72871e-06 1.17175e-05 6.74239e-06 1.50737e-05 9.68820e-06 1.84415e-05
-7.06575e-07 4.44148e-06 7.20886e-06 5.75832e-06 1.27134e-05 8.06515e-06 1.71980e-05 1.20194e-05 2.12621e-05 1.69512e-05
4.71400e-06 5.37537e-06 4.72871e-06 1.27134e-05 8.54961e-06 1.76716e-05 1.31091e-05 2.22604e-05 1.88088e-05 2.71233e-05
8.86468e-07 4.77780e-06 1.17175e-05 8.06515e-06 1.76716e-05 1.41102e-05 2.28015e-05 2.07434e-05 2.83149e-05 2.83912e-05
5.03059e-06 8.36191e-06 6.74239e-06 1.71980e-05 1.31091e-05 2.28015e-05 2.08546e-05 2.84553e-05 2.91965e-05 3.51795e-05
2.22257e-06 6.01680e-06 1.50737e-05 1.20194e-05 2.22604e-05 2.07434e-05 2.84553e-05 3.02170e-05 3.56051e-05 4.04535e-05
5.54834e-06 1.10091e-05 9.68820e-06 2.12621e-05 1.88088e-05 2.83149e-05 2.91965e-05 3.56051e-05 4.02538e-05 4.46134e-05
3.44240e-06 7.81569e-06 1.84415e-05 1.69512e-05 2.71233e-05 2.83912e-05 3.51795e-05 4.04535e-05 4.46134e-05 5.34139e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_77-78.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.33371e-06 -2.04700e-06 4.20557e-06 -2.28161e-07 4.38001e-06 1.27525e-06 4.82626e-06 2.57676e-06 5.45855e-06 3.81041e-06
-2.04700e-06 8.11475e-06 1.15704e-06 4.28072e-06 5.27628e-06 4.90028e-06 8.05092e-06 6.27110e-06 1.05848e-05 8.14524e-06
4.20557e-06 1.15704e-06 5.09412e-06 6.97018e-06 5.07458e-06 1.11035e-05 7.24107e-06 1.43377e-05 1.02096e-05 1.76497e-05
-2.28161e-07 4.28072e-06 6.97018e-06 5.88199e-06 1.20770e-05 8.45551e-06 1.63400e-05 1.23738e-05 2.03299e-05 1.71657e-05
4.38001e-06 5.27628e-06 5.07458e-06 1.20770e-05 8.96554e-06 1.68812e-05 1.35557e-05 2.14127e-05 1.91240e-05 2.62880e-05
1.27525e-06 4.90028e-06 1.11035e-05 8.45551e-06 1.68812e-05 1.43367e-05 2.19803e-05 2.07765e-05 2.74778e-05 2.81491e-05
4.82626e-06 8.05092e-06 7.24107e-06 1.63400e-05 1.35557e-05 2.19803e-05 2.10435e-05 2.77142e-05 2.91209e-05 3.44734e-05
2.57676e-06 6.27110e-06 1.43377e-05 1.23738e-05 2.14127e-05 2.07765e-05 2.77142e-05 2.98584e-05 3.49084e-05 3.97167e-05
5.45855e-06 1.05848e-05 1.02096e-05 2.03299e-05 1.91240e-05 2.74778e-05 2.91209e-05 3.49084e-05 3.97831e-05 4.39397e-05
3.81041e-06 8.14524e-06 1.76497e-05 1.71657e-05 2.62880e-05 2.81491e-05 3.44734e-05 3.97167e-05 4.39397e-05 5.22150e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_78-79.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.92326e-06 -1.49792e-06 3.73501e-06 1.78623e-07 4.04418e-06 1.59887e-06 4.58501e-06 2.86184e-06 5.29739e-06 4.09462e-06
-1.49792e-06 6.79060e-06 1.54330e-06 4.12594e-06 5.21316e-06 4.97340e-06 7.81523e-06 6.44503e-06 1.02571e-05 8.36981e-06
3.73501e-06 1.54330e-06 4.74405e-06 6.77231e-06 5.25421e-06 1.05938e-05 7.51035e-06 1.37199e-05 1.04562e-05 1.69735e-05
1.78623e-07 4.12594e-06 6.77231e-06 5.96934e-06 1.15545e-05 8.74105e-06 1.56422e-05 1.26092e-05 1.95772e-05 1.72601e-05
4.04418e-06 5.21316e-06 5.25421e-06 1.15545e-05 9.15854e-06 1.62289e-05 1.37132e-05 2.07065e-05 1.91124e-05 2.55737e-05
1.59887e-06 4.97340e-06 1.05938e-05 8.74105e-06 1.62289e-05 1.44662e-05 2.13115e-05 2.07155e-05 2.67979e-05 2.78290e-05
4.58501e-06 7.81523e-06 7.51035e-06 1.56422e-05 1.37132e-05 2.13115e-05 2.09131e-05 2.70989e-05 2.86970e-05 3.38562e-05
2.86184e-06 6.44503e-06 1.37199e-05 1.26092e-05 2.07065e-05 2.07155e-05 2.70989e-05 2.94346e-05 3.43240e-05 3.89426e-05
5.29739e-06 1.02571e-05 1.04562e-05 1.95772e-05 1.91124e-05 2.67979e-05 2.86970e-05 3.43240e-05 3.89388e-05 4.33328e-05
4.09462e-06 8.36981e-06 1.69735e-05 1.72601e-05 2.55737e-05 2.78290e-05 3.38562e-05 3.89426e-05 4.33328e-05 5.10006e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_79-80.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.75897e-06 -1.03063e-06 3.37653e-06 5.31668e-07 3.82034e-06 1.88929e-06 4.46036e-06 3.12903e-06 5.25890e-06 4.37153e-06
-1.03063e-06 5.66215e-06 1.83484e-06 3.89269e-06 5.11024e-06 4.88494e-06 7.54162e-06 6.39576e-06 9.87258e-06 8.31095e-06
3.37653e-06 1.83484e-06 4.55899e-06 6.57623e-06 5.52639e-06 1.01501e-05 7.88553e-06 1.31985e-05 1.08366e-05 1.64191e-05
5.31668e-07 3.89269e-06 6.57623e-06 5.88818e-06 1.10566e-05 8.74728e-06 1.49672e-05 1.25010e-05 1.88152e-05 1.69594e-05
3.82034e-06 5.11024e-06 5.52639e-06 1.10566e-05 9.49127e-06 1.56262e-05 1.40445e-05 2.00706e-05 1.93358e-05 2.49416e-05
1.88929e-06 4.88494e-06 1.01501e-05 8.74728e-06 1.56262e-05 1.42509e-05 2.06561e-05 2.02472e-05 2.60778e-05 2.70438e-05
4.46036e-06 7.54162e-06 7.88553e-06 1.49672e-05 1.40445e-05 2.06561e-05 2.10503e-05 2.64884e-05 2.86243e-05 3.32481e-05
3.12903e-06 6.39576e-06 1.31985e-05 1.25010e-05 2.00706e-05 2.02472e-05 2.64884e-05 2.85498e-05 3.36729e-05 3.76414e-05
5.25890e-06 9.87258e-06 1.08366e-05 1.88152e-05 1.93358e-05 2.60778e-05 2.86243e-05 3.36729e-05 3.85543e-05 4.26558e-05
4.37153e-06 8.31095e-06 1.64191e-05 1.69594e-05 2.49416e-05 2.70438e-05 3.32481e-05 3.76414e-05 4.26558e-05 4.91819e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_8-9.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.55072e-04 2.48324e-04 -8.06330e-05 -1.00568e-05 2.20416e-05 -7.10707e-05 4.85191e-05 -9.71211e-05 5.63782e-05 -1.13144e-04
2.48324e-04 2.29197e-03 2.40832e-04 -1.96778e-04 7.56411e-05 -1.24206e-04 8.53192e-06 -1.00720e-04 -3.63967e-05 -9.53173e-05
-8.06330e-05 2.40832e-04 2.52717e-03 -1.01747e-05 -9.29354e-05 1.41800e-05 -1.21649e-04 1.62032e-05 -1.46369e-04 1.23357e-05
-1.00568e-05 -1.96778e-04 -1.01747e-05 2.20413e-03 -7.58697e-05 -6.86803e-05 4.63730e-06 -9.62869e-05 -2.66210e-06 -1.02883e-04
2.20416e-05 7.56411e-05 -9.29354e-05 -7.58697e-05 1.79680e-03 -1.81241e-04 3.25831e-05 -9.12872e-05 -4.12602e-06 -7.61890e-05
-7.10707e-05 -1.24206e-04 1.41800e-05 -6.86803e-05 -1.81241e-04 1.50738e-03 -2.69908e-04 1.01991e-04 -1.06160e-04 8.10483e-06
4.85191e-05 8.53192e-06 -1.21649e-04 4.63730e-06 3.25831e-05 -2.69908e-04 1.19983e-03 -2.48370e-04 8.09605e-05 -7.99242e-05
-9.71211e-05 -1.00720e-04 1.62032e-05 -9.62869e-05 -9.12872e-05 1.01991e-04 -2.48370e-04 9.28712e-04 -2.29196e-04 1.14718e-04
5.63782e-05 -3.63967e-05 -1.46369e-04 -2.66210e-06 -4.12602e-06 -1.06160e-04 8.09605e-05 -2.29196e-04 7.71259e-04 -2.55253e-04
-1.13144e-04 -9.53173e-05 1.23357e-05 -1.02883e-04 -7.61890e-05 8.10483e-06 -7.99242e-05 1.14718e-04 -2.55253e-04 6.62263e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_80-81.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.80634e-06 -6.58253e-07 3.01536e-06 7.78055e-07 3.54210e-06 2.05211e-06 4.23417e-06 3.23965e-06 5.06985e-06 4.45234e-06
-6.58253e-07 4.84851e-06 2.02612e-06 3.84922e-06 4.97486e-06 5.00781e-06 7.26668e-06 6.59552e-06 9.51173e-06 8.54836e-06
3.01536e-06 2.02612e-06 4.33370e-06 6.30320e-06 5.61669e-06 9.62257e-06 8.00679e-06 1.25500e-05 1.09056e-05 1.56759e-05
7.78055e-07 3.84922e-06 6.30320e-06 6.07152e-06 1.05144e-05 9.06356e-06 1.42758e-05 1.27876e-05 1.80485e-05 1.71494e-05
3.54210e-06 4.97486e-06 5.61669e-06 1.05144e-05 9.56478e-06 1.49292e-05 1.40359e-05 1.92744e-05 1.91526e-05 2.40628e-05
2.05211e-06 5.00781e-06 9.62257e-06 9.06356e-06 1.49292e-05 1.44768e-05 1.98959e-05 2.03369e-05 2.52584e-05 2.69421e-05
4.23417e-06 7.26668e-06 8.00679e-06 1.42758e-05 1.40359e-05 1.98959e-05 2.07842e-05 2.56804e-05 2.80680e-05 3.23471e-05
3.23965e-06 6.59552e-06 1.25500e-05 1.27876e-05 1.92744e-05 2.03369e-05 2.56804e-05 2.83836e-05 3.28153e-05 3.72043e-05
5.06985e-06 9.51173e-06 1.09056e-05 1.80485e-05 1.91526e-05 2.52584e-05 2.80680e-05 3.28153e-05 3.76018e-05 4.16624e-05
4.45234e-06 8.54836e-06 1.56759e-05 1.71494e-05 2.40628e-05 2.69421e-05 3.23471e-05 3.72043e-05 4.16624e-05 4.84079e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_81-82.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.02436e-06 -3.41158e-07 2.73071e-06 9.96007e-07 3.33685e-06 2.20721e-06 4.08186e-06 3.35757e-06 4.95799e-06 4.55108e-06
-3.41158e-07 4.14024e-06 2.17559e-06 3.71363e-06 4.84553e-06 4.97012e-06 7.00528e-06 6.58174e-06 9.15632e-06 8.52284e-06
2.73071e-06 2.17559e-06 4.18828e-06 6.07500e-06 5.73152e-06 9.19723e-06 8.15347e-06 1.20348e-05 1.10169e-05 1.50877e-05
9.96007e-07 3.71363e-06 6.07500e-06 6.06549e-06 1.00475e-05 9.09963e-06 1.36662e-05 1.27362e-05 1.73467e-05 1.69450e-05
3.33685e-06 4.84553e-06 5.73152e-06 1.00475e-05 9.67901e-06 1.43433e-05 1.40878e-05 1.86151e-05 1.90634e-05 2.33393e-05
2.20721e-06 4.97012e-06 9.19723e-06 9.09963e-06 1.43433e-05 1.43585e-05 1.92307e-05 2.00196e-05 2.45097e-05 2.63705e-05
4.08186e-06 7.00528e-06 8.15347e-06 1.36662e-05 1.40878e-05 1.92307e-05 2.06277e-05 2.49789e-05 2.76740e-05 3.15648e-05
3.35757e-06 6.58174e-06 1.20348e-05 1.27362e-05 1.86151e-05 2.00196e-05 2.49789e-05 2.77499e-05 3.20276e-05 3.62286e-05
4.95799e-06 9.15632e-06 1.10169e-05 1.73467e-05 1.90634e-05 2.45097e-05 2.76740e-05 3.20276e-05 3.68791e-05 4.07413e-05
4.55108e-06 8.52284e-06 1.50877e-05 1.69450e-05 2.33393e-05 2.63705e-05 3.15648e-05 3.62286e-05 4.07413e-05 4.70112e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_82-83.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.38428e-06 -7.52219e-08 2.47776e-06 1.17808e-06 3.14259e-06 2.33411e-06 3.92485e-06 3.44963e-06 4.82678e-06 4.62115e-06
-7.52219e-08 3.55056e-06 2.29721e-06 3.55895e-06 4.73830e-06 4.87592e-06 6.78641e-06 6.48952e-06 8.85150e-06 8.40064e-06
2.47776e-06 2.29721e-06 4.03806e-06 5.88441e-06 5.76628e-06 8.84379e-06 8.19241e-06 1.16020e-05 1.10019e-05 1.45887e-05
1.17808e-06 3.55895e-06 5.88441e-06 5.99223e-06 9.65651e-06 9.02570e-06 1.31522e-05 1.25549e-05 1.67478e-05 1.66045e-05
3.14259e-06 4.73830e-06 5.76628e-06 9.65651e-06 9.68226e-06 1.38462e-05 1.40036e-05 1.80508e-05 1.88238e-05 2.27090e-05
2.33411e-06 4.87592e-06 8.84379e-06 9.02570e-06 1.38462e-05 1.41105e-05 1.86597e-05 1.95616e-05 2.38506e-05 2.56559e-05
3.92485e-06 6.78641e-06 8.19241e-06 1.31522e-05 1.40036e-05 1.86597e-05 2.03272e-05 2.43611e-05 2.71314e-05 3.08532e-05
3.44963e-06 6.48952e-06 1.16020e-05 1.25549e-05 1.80508e-05 1.95616e-05 2.43611e-05 2.69737e-05 3.13036e-05 3.51154e-05
4.82678e-06 8.85150e-06 1.10019e-05 1.67478e-05 1.88238e-05 2.38506e-05 2.71314e-05 3.13036e-05 3.60055e-05 3.98737e-05
4.62115e-06 8.40064e-06 1.45887e-05 1.66045e-05 2.27090e-05 2.56559e-05 3.08532e-05 3.51154e-05 3.98737e-05 4.54730e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_83-84.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.86675e-06 1.33426e-07 2.25199e-06 1.30438e-06 2.95603e-06 2.40211e-06 3.75888e-06 3.47574e-06 4.67004e-06 4.61362e-06
1.33426e-07 3.10205e-06 2.36011e-06 3.46270e-06 4.60299e-06 4.83417e-06 6.54916e-06 6.45254e-06 8.53342e-06 8.33963e-06
2.25199e-06 2.36011e-06 3.90211e-06 5.66111e-06 5.75772e-06 8.46336e-06 8.16615e-06 1.11303e-05 1.09083e-05 1.40317e-05
1.30438e-06 3.46270e-06 5.66111e-06 5.97959e-06 9.24473e-06 9.01303e-06 1.26208e-05 1.24555e-05 1.61262e-05 1.63702e-05
2.95603e-06 4.60299e-06 5.75772e-06 9.24473e-06 9.61924e-06 1.33116e-05 1.38338e-05 1.74239e-05 1.84885e-05 2.19819e-05
2.40211e-06 4.83417e-06 8.46336e-06 9.01303e-06 1.33116e-05 1.39584e-05 1.80344e-05 1.92329e-05 2.31230e-05 2.51079e-05
3.75888e-06 6.54916e-06 8.16615e-06 1.26208e-05 1.38338e-05 1.80344e-05 1.99334e-05 2.36485e-05 2.64875e-05 3.00038e-05
3.47574e-06 6.45254e-06 1.11303e-05 1.24555e-05 1.74239e-05 1.92329e-05 2.36485e-05 2.63771e-05 3.04617e-05 3.42226e-05
4.67004e-06 8.53342e-06 1.09083e-05 1.61262e-05 1.84885e-05 2.31230e-05 2.64875e-05 3.04617e-05 3.50217e-05 3.88415e-05
4.61362e-06 8.33963e-06 1.40317e-05 1.63702e-05 2.19819e-05 2.51079e-05 3.00038e-05 3.42226e-05 3.88415e-05 4.42011e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_84-85.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.44780e-06 3.05148e-07 2.07865e-06 1.41067e-06 2.82130e-06 2.46343e-06 3.64672e-06 3.50522e-06 4.57046e-06 4.61810e-06
3.05148e-07 2.70430e-06 2.39500e-06 3.30948e-06 4.46439e-06 4.69422e-06 6.31083e-06 6.28395e-06 8.20929e-06 8.11594e-06
2.07865e-06 2.39500e-06 3.81639e-06 5.46000e-06 5.77528e-06 8.13578e-06 8.17003e-06 1.07297e-05 1.08581e-05 1.35574e-05
1.41067e-06 3.30948e-06 5.46000e-06 5.84538e-06 8.86963e-06 8.82344e-06 1.21265e-05 1.21426e-05 1.55277e-05 1.58874e-05
2.82130e-06 4.46439e-06 5.77528e-06 8.86963e-06 9.59616e-06 1.28334e-05 1.37209e-05 1.68654e-05 1.82374e-05 2.13314e-05
2.46343e-06 4.69422e-06 8.13578e-06 8.82344e-06 1.28334e-05 1.35868e-05 1.74500e-05 1.86442e-05 2.24157e-05 2.42587e-05
3.64672e-06 6.31083e-06 8.17003e-06 1.21265e-05 1.37209e-05 1.74500e-05 1.96342e-05 2.29792e-05 2.59744e-05 2.92044e-05
3.50522e-06 6.28395e-06 1.07297e-05 1.21426e-05 1.68654e-05 1.86442e-05 2.29792e-05 2.54802e-05 2.96381e-05 3.29808e-05
4.57046e-06 8.20929e-06 1.08581e-05 1.55277e-05 1.82374e-05 2.24157e-05 2.59744e-05 2.96381e-05 3.42190e-05 3.78227e-05
4.61810e-06 8.11594e-06 1.35574e-05 1.58874e-05 2.13314e-05 2.42587e-05 2.92044e-05 3.29808e-05 3.78227e-05 4.25310e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_85-86.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.11192e-06 4.19141e-07 1.76128e-06 1.41957e-06 2.44802e-06 2.37787e-06 3.20533e-06 3.33049e-06 4.04806e-06 4.34926e-06
4.19141e-07 2.57767e-06 2.41985e-06 3.48864e-06 4.39251e-06 4.99019e-06 6.20977e-06 6.66257e-06 8.09763e-06 8.56124e-06
1.76128e-06 2.41985e-06 3.40284e-06 5.22279e-06 5.27837e-06 7.71392e-06 7.50308e-06 1.01534e-05 9.98094e-06 1.28079e-05
1.41957e-06 3.48864e-06 5.22279e-06 6.21589e-06 8.52903e-06 9.30372e-06 1.17422e-05 1.26746e-05 1.51214e-05 1.64421e-05
2.44802e-06 4.39251e-06 5.27837e-06 8.52903e-06 8.83773e-06 1.23122e-05 1.26673e-05 1.61642e-05 1.68440e-05 2.04144e-05
2.37787e-06 4.99019e-06 7.71392e-06 9.30372e-06 1.23122e-05 1.41171e-05 1.68870e-05 1.91908e-05 2.18100e-05 2.47889e-05
3.20533e-06 6.20977e-06 7.50308e-06 1.17422e-05 1.26673e-05 1.68870e-05 1.81529e-05 2.22184e-05 2.40304e-05 2.81777e-05
3.33049e-06 6.66257e-06 1.01534e-05 1.26746e-05 1.61642e-05 1.91908e-05 2.22184e-05 2.60007e-05 2.87992e-05 3.34520e-05
4.04806e-06 8.09763e-06 9.98094e-06 1.51214e-05 1.68440e-05 2.18100e-05 2.40304e-05 2.87992e-05 3.16931e-05 3.66467e-05
4.34926e-06 8.56124e-06 1.28079e-05 1.64421e-05 2.04144e-05 2.47889e-05 2.81777e-05 3.34520e-05 3.66467e-05 4.29148e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_86-87.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.44569e-07 5.33540e-07 1.74255e-06 1.50886e-06 2.49996e-06 2.45903e-06 3.31610e-06 3.41487e-06 4.21136e-06 4.44425e-06
5.33540e-07 2.18802e-06 2.38376e-06 3.14744e-06 4.18611e-06 4.55984e-06 5.87424e-06 6.11546e-06 7.63088e-06 7.87124e-06
1.74255e-06 2.38376e-06 3.54757e-06 5.03618e-06 5.55886e-06 7.46195e-06 7.84356e-06 9.87382e-06 1.03533e-05 1.25058e-05
1.50886e-06 3.14744e-06 5.03618e-06 5.73404e-06 8.14978e-06 8.62902e-06 1.11979e-05 1.17640e-05 1.44046e-05 1.52534e-05
2.49996e-06 4.18611e-06 5.55886e-06 8.14978e-06 9.18735e-06 1.18654e-05 1.30417e-05 1.56736e-05 1.72076e-05 1.98757e-05
2.45903e-06 4.55984e-06 7.46195e-06 8.62902e-06 1.18654e-05 1.31181e-05 1.62635e-05 1.78421e-05 2.09759e-05 2.30475e-05
3.31610e-06 5.87424e-06 7.84356e-06 1.11979e-05 1.30417e-05 1.62635e-05 1.85046e-05 2.15284e-05 2.43318e-05 2.73950e-05
3.41487e-06 6.11546e-06 9.87382e-06 1.17640e-05 1.56736e-05 1.78421e-05 2.15284e-05 2.41942e-05 2.78508e-05 3.11437e-05
4.21136e-06 7.63088e-06 1.03533e-05 1.44046e-05 1.72076e-05 2.09759e-05 2.43318e-05 2.78508e-05 3.19029e-05 3.55377e-05
4.44425e-06 7.87124e-06 1.25058e-05 1.52534e-05 1.98757e-05 2.30475e-05 2.73950e-05 3.11437e-05 3.55377e-05 3.99932e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_87-88.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.34358e-07 6.00729e-07 1.59572e-06 1.51352e-06 2.34377e-06 2.41112e-06 3.14074e-06 3.31982e-06 4.00763e-06 4.30001e-06
6.00729e-07 2.02470e-06 2.33804e-06 3.10356e-06 4.03196e-06 4.52289e-06 5.65035e-06 6.06092e-06 7.34289e-06 7.77897e-06
1.59572e-06 2.33804e-06 3.40691e-06 4.80592e-06 5.40099e-06 7.11104e-06 7.60899e-06 9.42300e-06 1.00154e-05 1.19431e-05
1.51352e-06 3.10356e-06 4.80592e-06 5.70584e-06 7.78421e-06 8.55667e-06 1.07311e-05 1.16094e-05 1.38384e-05 1.49846e-05
2.34377e-06 4.03196e-06 5.40099e-06 7.78421e-06 8.91120e-06 1.13633e-05 1.26108e-05 1.50413e-05 1.65908e-05 1.90845e-05
2.41112e-06 4.52289e-06 7.11104e-06 8.55667e-06 1.13633e-05 1.29285e-05 1.56388e-05 1.75056e-05 2.02145e-05 2.25284e-05
3.14074e-06 5.65035e-06 7.60899e-06 1.07311e-05 1.26108e-05 1.56388e-05 1.78388e-05 2.07383e-05 2.34017e-05 2.63897e-05
3.31982e-06 6.06092e-06 9.42300e-06 1.16094e-05 1.50413e-05 1.75056e-05 2.07383e-05 2.36507e-05 2.68714e-05 3.03497e-05
4.00763e-06 7.34289e-06 1.00154e-05 1.38384e-05 1.65908e-05 2.02145e-05 2.34017e-05 2.68714e-05 3.06324e-05 3.42673e-05
4.30001e-06 7.77897e-06 1.19431e-05 1.49846e-05 1.90845e-05 2.25284e-05 2.63897e-05 3.03497e-05 3.42673e-05 3.88795e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_88-89.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.68650e-07 6.48775e-07 1.46765e-06 1.50653e-06 2.20135e-06 2.35640e-06 2.97656e-06 3.22101e-06 3.81362e-06 4.15398e-06
6.48775e-07 1.88036e-06 2.28471e-06 3.03487e-06 3.88160e-06 4.44283e-06 5.43347e-06 5.95080e-06 7.06011e-06 7.62094e-06
1.46765e-06 2.28471e-06 3.26673e-06 4.59365e-06 5.22643e-06 6.78762e-06 7.35554e-06 9.00403e-06 9.65772e-06 1.14152e-05
1.50653e-06 3.03487e-06 4.59365e-06 5.62051e-06 7.44449e-06 8.40758e-06 1.02892e-05 1.13641e-05 1.32904e-05 1.46173e-05
2.20135e-06 3.88160e-06 5.22643e-06 7.44449e-06 8.60976e-06 1.08897e-05 1.21567e-05 1.44344e-05 1.59550e-05 1.83198e-05
2.35640e-06 4.44283e-06 6.78762e-06 8.40758e-06 1.08897e-05 1.26400e-05 1.50358e-05 1.70601e-05 1.94611e-05 2.18876e-05
2.97656e-06 5.43347e-06 7.35554e-06 1.02892e-05 1.21567e-05 1.50358e-05 1.71561e-05 1.99652e-05 2.24607e-05 2.53984e-05
3.22101e-06 5.95080e-06 9.00403e-06 1.13641e-05 1.44344e-05 1.70601e-05 1.99652e-05 2.29779e-05 2.58939e-05 2.94163e-05
3.81362e-06 7.06011e-06 9.65772e-06 1.32904e-05 1.59550e-05 1.94611e-05 2.24607e-05 2.58939e-05 2.93530e-05 3.29977e-05
4.15398e-06 7.62094e-06 1.14152e-05 1.46173e-05 1.83198e-05 2.18876e-05 2.53984e-05 2.94163e-05 3.29977e-05 3.76054e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_89-90.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.37964e-07 6.84442e-07 1.35611e-06 1.49629e-06 2.07271e-06 2.30578e-06 2.82442e-06 3.13199e-06 3.63206e-06 4.02262e-06
6.84442e-07 1.73647e-06 2.23448e-06 2.92178e-06 3.74638e-06 4.29713e-06 5.23356e-06 5.75749e-06 6.79465e-06 7.36381e-06
1.35611e-06 2.23448e-06 3.12268e-06 4.41164e-06 5.03313e-06 6.51029e-06 7.07952e-06 8.64104e-06 9.27823e-06 1.09541e-05
1.49629e-06 2.92178e-06 4.41164e-06 5.44785e-06 7.14503e-06 8.14279e-06 9.88750e-06 1.09816e-05 1.27821e-05 1.40880e-05
2.07271e-06 3.74638e-06 5.03313e-06 7.14503e-06 8.28267e-06 1.04691e-05 1.16748e-05 1.38914e-05 1.52933e-05 1.76266e-05
2.30578e-06 4.29713e-06 6.51029e-06 8.14279e-06 1.04691e-05 1.22065e-05 1.44837e-05 1.64410e-05 1.87552e-05 2.10503e-05
2.82442e-06 5.23356e-06 7.07952e-06 9.88750e-06 1.16748e-05 1.44837e-05 1.64414e-05 1.92490e-05 2.14955e-05 2.44679e-05
3.13199e-06 5.75749e-06 8.64104e-06 1.09816e-05 1.38914e-05 1.64410e-05 1.92490e-05 2.21034e-05 2.49669e-05 2.82528e-05
3.63206e-06 6.79465e-06 9.27823e-06 1.27821e-05 1.52933e-05 1.87552e-05 2.14955e-05 2.49669e-05 2.80586e-05 3.17835e-05
4.02262e-06 7.36381e-06 1.09541e-05 1.40880e-05 1.76266e-05 2.10503e-05 2.44679e-05 2.82528e-05 3.17835e-05 3.60654e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m0_CGCLargeNc_9-10.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.59418e-04 2.43806e-04 -7.56619e-05 -1.43441e-05 2.43402e-05 -7.34244e-05 4.89217e-05 -9.84565e-05 5.55973e-05 -1.14139e-04
2.43806e-04 2.25914e-03 2.40828e-04 -1.98710e-04 7.70838e-05 -1.27581e-04 1.06841e-05 -1.05211e-04 -3.43530e-05 -1.00208e-04
-7.56619e-05 2.40828e-04 2.48763e-03 -2.85115e-05 -7.51759e-05 -3.65141e-06 -1.06572e-04 8.29392e-07 -1.34044e-04 -1.73230e-06
-1.43441e-05 -1.98710e-04 -2.85115e-05 2.16529e-03 -9.59681e-05 -5.48178e-05 -2.76397e-06 -9.23684e-05 -3.23557e-06 -1.03335e-04
2.43402e-05 7.70838e-05 -7.51759e-05 -9.59681e-05 1.74383e-03 -1.84086e-04 3.32170e-05 -9.12275e-05 -2.62149e-06 -7.91257e-05
-7.34244e-05 -1.27581e-04 -3.65141e-06 -5.48178e-05 -1.84086e-04 1.45096e-03 -2.74660e-04 1.14870e-04 -1.19174e-04 2.39029e-05
4.89217e-05 1.06841e-05 -1.06572e-04 -2.76397e-06 3.32170e-05 -2.74660e-04 1.16392e-03 -2.63498e-04 9.55270e-05 -8.76559e-05
-9.84565e-05 -1.05211e-04 8.29392e-07 -9.23684e-05 -9.12275e-05 1.14870e-04 -2.63498e-04 9.00090e-04 -2.29140e-04 1.13342e-04
5.55973e-05 -3.43530e-05 -1.34044e-04 -3.23557e-06 -2.62149e-06 -1.19174e-04 9.55270e-05 -2.29140e-04 7.31770e-04 -2.47386e-04
-1.14139e-04 -1.00208e-04 -1.73230e-06 -1.03335e-04 -7.91257e-05 2.39029e-05 -8.76559e-05 1.13342e-04 -2.47386e-04 6.40723e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_0-1.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.01264e-03 -1.08461e-03 -2.40472e-04 -3.63733e-04 -2.81208e-04 -1.36653e-04 -2.91667e-04 -2.34517e-05 -2.96625e-04 4.36985e-05 -3.01513e-04 8.81773e-05 -2.99404e-04 1.18168e-04 -3.03478e-04 1.43733e-04 -2.97603e-04 1.58058e-04 -3.02115e-04 1.72749e-04
-1.08461e-03 -3.69969e-03 -9.23217e-04 -3.83450e-04 -6.16382e-04 -2.55532e-04 -4.63009e-04 -1.87171e-04 -3.71503e-04 -1.43469e-04 -3.08342e-04 -1.15385e-04 -2.68298e-04 -9.45143e-05 -2.30731e-04 -8.41695e-05 -2.11172e-04 -6.93148e-05 -1.86243e-04 -6.06059e-05
-2.40472e-04 -9.23217e-04 -3.48010e-03 -8.31869e-04 -3.81764e-04 -6.46419e-04 -2.57227e-04 -5.17250e-04 -1.84354e-04 -4.36508e-04 -1.38160e-04 -3.79484e-04 -9.90365e-05 -3.42010e-04 -7.64885e-05 -3.08244e-04 -4.87627e-05 -2.91029e-04 -3.57715e-05 -2.73302e-04
-3.63733e-04 -3.83450e-04 -8.31869e-04 -3.10486e-03 -5.59668e-04 -5.03017e-04 -4.68517e-04 -3.72943e-04 -3.79453e-04 -2.94066e-04 -3.12894e-04 -2.45019e-04 -2.70995e-04 -2.03882e-04 -2.34089e-04 -1.80959e-04 -2.12935e-04 -1.54869e-04 -1.87030e-04 -1.41010e-04
-2.81208e-04 -6.16382e-04 -3.81764e-04 -5.59668e-04 -2.72504e-03 -4.09915e-04 -4.41555e-04 -4.53783e-04 -2.87318e-04 -4.03605e-04 -2.16579e-04 -3.48684e-04 -1.68316e-04 -3.13168e-04 -1.39249e-04 -2.75084e-04 -1.13618e-04 -2.54323e-04 -9.89225e-05 -2.31000e-04
-1.36653e-04 -2.55532e-04 -6.46419e-04 -5.03017e-04 -4.09915e-04 -2.22792e-03 -3.12088e-04 -4.48144e-04 -3.20488e-04 -3.40761e-04 -2.63947e-04 -2.86233e-04 -2.26671e-04 -2.35886e-04 -1.97639e-04 -2.08728e-04 -1.77749e-04 -1.76627e-04 -1.62557e-04 -1.56525e-04
-2.91667e-04 -4.63009e-04 -2.57227e-04 -4.68517e-04 -4.41555e-04 -3.12088e-04 -1.85888e-03 -1.61401e-04 -4.22455e-04 -2.67980e-04 -2.70102e-04 -2.66993e-04 -1.89063e-04 -2.60353e-04 -1.43754e-04 -2.33626e-04 -1.17813e-04 -2.17987e-04 -9.79913e-05 -1.97266e-04
-2.34517e-05 -1.87171e-04 -5.17250e-04 -3.72943e-04 -4.53783e-04 -4.48144e-04 -1.61401e-04 -1.56262e-03 -1.20905e-04 -3.69538e-04 -2.07596e-04 -2.79777e-04 -1.82472e-04 -2.29527e-04 -1.56050e-04 -2.06566e-04 -1.33490e-04 -1.79013e-04 -1.23070e-04 -1.60925e-04
-2.96625e-04 -3.71503e-04 -1.84354e-04 -3.79453e-04 -2.87318e-04 -3.20488e-04 -4.22455e-04 -1.20905e-04 -1.22693e-03 -7.36098e-05 -3.47129e-04 -1.31559e-04 -2.41131e-04 -1.61670e-04 -1.68037e-04 -1.65624e-04 -1.25840e-04 -1.66324e-04 -9.48999e-05 -1.56960e-04
4.36985e-05 -1.43469e-04 -4.36508e-04 -2.94066e-04 -4.03605e-04 -3.40761e-04 -2.67980e-04 -3.69538e-04 -7.36098e-05 -1.06830e-03 -8.95960e-06 -3.28452e-04 -1.25619e-04 -2.06608e-04 -1.36722e-04 -1.74853e-04 -1.13681e-04 -1.61486e-04 -9.61738e-05 -1.52191e-04
-3.01513e-04 -3.08342e-04 -1.38160e-04 -3.12894e-04 -2.16579e-04 -2.63947e-04 -2.70102e-04 -2.07596e-04 -3.47129e-04 -8.95960e-06 -8.56539e-04 -1.89216e-05 -2.47104e-04 -9.38341e-05 -1.91479e-04 -8.71284e-05 -1.56972e-04 -9.03894e-05 -1.19757e-04 -9.99634e-05
8.81773e-05 -1.15385e-04 -3.79484e-04 -2.45019e-04 -3.48684e-04 -2.86233e-04 -2.66993e-04 -2.79777e-04 -1.31559e-04 -3.28452e-04 -1.89216e-05 -7.43313e-04 1.75521e-05 -2.78797e-04 -4.27039e-05 -1.99206e-04 -7.27636e-05 -1.55224e-04 -7.69978e-05 -1.33627e-04
-2.99404e-04 -2.68298e-04 -9.90365e-05 -2.70995e-04 -1.68316e-04 -2.26671e-04 -1.89063e-04 -1.82472e-04 -2.41131e-04 -1.25619e-04 -2.47104e-04 1.75521e-05 -6.13278e-04 1.30323e-05 -1.98048e-04 -6.49425e-05 -1.37673e-04 -6.03006e-05 -1.25902e-04 -5.73814e-05
1.18168e-04 -9.45143e-05 -3.42010e-04 -2.03882e-04 -3.13168e-04 -2.35886e-04 -2.60353e-04 -2.29527e-04 -1.61670e-04 -2.06608e-04 -9.38341e-05 -2.78797e-04 1.30323e-05 -5.33509e-04 1.84190e-05 -2.19998e-04 -1.81557e-05 -1.84815e-04 -3.15336e-05 -1.37167e-04
-3.03478e-04 -2.30731e-04 -7.64885e-05 -2.34089e-04 -1.39249e-04 -1.97639e-04 -1.43754e-04 -1.56050e-04 -1.68037e-04 -1.36722e-04 -1.91479e-04 -4.27039e-05 -1.98048e-04 1.84190e-05 -4.64769e-04 4.47621e-05 -1.77667e-04 -2.28264e-05 -1.15527e-04 -5.79629e-05
1.43733e-04 -8.41695e-05 -3.08244e-04 -1.80959e-04 -2.75084e-04 -2.08728e-04 -2.33626e-04 -2.06566e-04 -1.65624e-04 -1.74853e-04 -8.71284e-05 -1.99206e-04 -6.49425e-05 -2.19998e-04 4.47621e-05 -4.21329e-04 8.66431e-06 -1.70359e-04 -1.81857e-05 -1.49706e-04
-2.97603e-04 -2.11172e-04 -4.87627e-05 -2.12935e-04 -1.13618e-04 -1.77749e-04 -1.17813e-04 -1.33490e-04 -1.25840e-04 -1.13681e-04 -1.56972e-04 -7.27636e-05 -1.37673e-04 -1.81557e-05 -1.77667e-04 8.66431e-06 -3.16012e-04 2.38999e-05 -1.59617e-04 -4.12011e-06
1.58058e-04 -6.93148e-05 -2.91029e-04 -1.54869e-04 -2.54323e-04 -1.76627e-04 -2.17987e-04 -1.79013e-04 -1.66324e-04 -1.61486e-04 -9.03894e-05 -1.55224e-04 -6.03006e-05 -1.84815e-04 -2.28264e-05 -1.70359e-04 2.38999e-05 -3.64671e-04 4.95005e-05 -1.73969e-04
-3.02115e-04 -1.86243e-04 -3.57715e-05 -1.87030e-04 -9.89225e-05 -1.62557e-04 -9.79913e-05 -1.23070e-04 -9.48999e-05 -9.61738e-05 -1.19757e-04 -7.69978e-05 -1.25902e-04 -3.15336e-05 -1.15527e-04 -1.81857e-05 -1.59617e-04 4.95005e-05 -3.00210e-04 3.58630e-06
1.72749e-04 -6.06059e-05 -2.73302e-04 -1.41010e-04 -2.31000e-04 -1.56525e-04 -1.97266e-04 -1.60925e-04 -1.56960e-04 -1.52191e-04 -9.99634e-05 -1.33627e-04 -5.73814e-05 -1.37167e-04 -5.79629e-05 -1.49706e-04 -4.12011e-06 -1.73969e-04 3.58630e-06 -2.84669e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_1-2.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.01111e-03 -1.08095e-03 -2.49983e-04 -3.59604e-04 -2.86730e-04 -1.34598e-04 -2.94226e-04 -2.34726e-05 -2.96900e-04 4.18937e-05
-1.08095e-03 -3.64590e-03 -9.15645e-04 -3.80819e-04 -6.10504e-04 -2.53727e-04 -4.58681e-04 -1.85417e-04 -3.68372e-04 -1.41410e-04
-2.49983e-04 -9.15645e-04 -3.44813e-03 -8.13321e-04 -3.93369e-04 -6.34096e-04 -2.64805e-04 -5.07575e-04 -1.90196e-04 -4.28577e-04
-3.59604e-04 -3.80819e-04 -8.13321e-04 -3.03976e-03 -5.53291e-04 -4.97448e-04 -4.59021e-04 -3.71602e-04 -3.69264e-04 -2.94377e-04
-2.86730e-04 -6.10504e-04 -3.93369e-04 -5.53291e-04 -2.67520e-03 -3.90101e-04 -4.53718e-04 -4.36569e-04 -2.94327e-04 -3.92203e-04
-1.34598e-04 -2.53727e-04 -6.34096e-04 -4.97448e-04 -3.90101e-04 -2.17477e-03 -3.03795e-04 -4.37558e-04 -3.16254e-04 -3.32366e-04
-2.94226e-04 -4.58681e-04 -2.64805e-04 -4.59021e-04 -4.53718e-04 -3.03795e-04 -1.80463e-03 -1.55425e-04 -4.27029e-04 -2.50949e-04
-2.34726e-05 -1.85417e-04 -5.07575e-04 -3.71602e-04 -4.36569e-04 -4.37558e-04 -1.55425e-04 -1.52072e-03 -1.05540e-04 -3.67090e-04
-2.96900e-04 -3.68372e-04 -1.90196e-04 -3.69264e-04 -2.94327e-04 -3.16254e-04 -4.27029e-04 -1.05540e-04 -1.19186e-03 -7.39950e-05
4.18937e-05 -1.41410e-04 -4.28577e-04 -2.94377e-04 -3.92203e-04 -3.32366e-04 -2.50949e-04 -3.67090e-04 -7.39950e-05 -1.02697e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_10-11.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.29059e-03 -1.13210e-03 -4.05162e-04 -3.51063e-04 -3.77359e-04 -1.35581e-04 -3.45581e-04 -3.71311e-05 -3.24106e-04 1.73757e-05
-1.13210e-03 -3.28483e-03 -9.18117e-04 -3.80979e-04 -5.97989e-04 -2.53896e-04 -4.48832e-04 -1.81266e-04 -3.60511e-04 -1.34010e-04
-4.05162e-04 -9.18117e-04 -3.30847e-03 -6.00441e-04 -6.31586e-04 -4.77421e-04 -4.23453e-04 -3.92223e-04 -3.06422e-04 -3.39941e-04
-3.51063e-04 -3.80979e-04 -6.00441e-04 -2.54413e-03 -4.77019e-04 -4.43323e-04 -4.33870e-04 -3.08271e-04 -3.48608e-04 -2.41004e-04
-3.77359e-04 -5.97989e-04 -6.31586e-04 -4.77019e-04 -2.18310e-03 -2.65337e-04 -5.75586e-04 -2.61790e-04 -4.23047e-04 -2.31219e-04
-1.35581e-04 -2.53896e-04 -4.77421e-04 -4.43323e-04 -2.65337e-04 -1.69064e-03 -1.22206e-04 -4.47476e-04 -2.06961e-04 -2.81129e-04
-3.45581e-04 -4.48832e-04 -4.23453e-04 -4.33870e-04 -5.75586e-04 -1.22206e-04 -1.41380e-03 -7.39781e-05 -4.27321e-04 -1.71502e-04
-3.71311e-05 -1.81266e-04 -3.92223e-04 -3.08271e-04 -2.61790e-04 -4.47476e-04 -7.39781e-05 -1.03966e-03 -3.15436e-05 -3.34277e-04
-3.24106e-04 -3.60511e-04 -3.06422e-04 -3.48608e-04 -4.23047e-04 -2.06961e-04 -4.27321e-04 -3.15436e-05 -9.13768e-04 3.67790e-05
1.73757e-05 -1.34010e-04 -3.39941e-04 -2.41004e-04 -2.31219e-04 -2.81129e-04 -1.71502e-04 -3.34277e-04 3.67790e-05 -7.28888e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_11-12.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.30018e-03 -1.12821e-03 -4.18535e-04 -3.49094e-04 -3.82500e-04 -1.36660e-04 -3.46907e-04 -3.97252e-05 -3.23800e-04 1.43007e-05
-1.12821e-03 -3.23172e-03 -9.12625e-04 -3.79268e-04 -5.93787e-04 -2.52263e-04 -4.45632e-04 -1.79743e-04 -3.57540e-04 -1.33194e-04
-4.18535e-04 -9.12625e-04 -3.26614e-03 -5.74642e-04 -6.52198e-04 -4.54976e-04 -4.38595e-04 -3.74785e-04 -3.17962e-04 -3.25701e-04
-3.49094e-04 -3.79268e-04 -5.74642e-04 -2.48754e-03 -4.56195e-04 -4.40490e-04 -4.27270e-04 -2.97340e-04 -3.48657e-04 -2.28314e-04
-3.82500e-04 -5.93787e-04 -6.52198e-04 -4.56195e-04 -2.12246e-03 -2.57206e-04 -5.70731e-04 -2.53238e-04 -4.22949e-04 -2.18732e-04
-1.36660e-04 -2.52263e-04 -4.54976e-04 -4.40490e-04 -2.57206e-04 -1.62500e-03 -1.08850e-04 -4.47179e-04 -1.87129e-04 -2.84285e-04
-3.46907e-04 -4.45632e-04 -4.38595e-04 -4.27270e-04 -5.70731e-04 -1.08850e-04 -1.37696e-03 -5.19259e-05 -4.34110e-04 -1.57513e-04
-3.97252e-05 -1.79743e-04 -3.74785e-04 -2.97340e-04 -2.53238e-04 -4.47179e-04 -5.19259e-05 -1.00233e-03 -2.45699e-05 -3.19848e-04
-3.23800e-04 -3.57540e-04 -3.17962e-04 -3.48657e-04 -4.22949e-04 -1.87129e-04 -4.34110e-04 -2.45699e-05 -8.74684e-04 3.56768e-05
1.43007e-05 -1.33194e-04 -3.25701e-04 -2.28314e-04 -2.18732e-04 -2.84285e-04 -1.57513e-04 -3.19848e-04 3.56768e-05 -6.98421e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_12-13.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.30722e-03 -1.12311e-03 -4.31054e-04 -3.47084e-04 -3.86850e-04 -1.37827e-04 -3.47679e-04 -4.23366e-05 -3.23134e-04 1.13565e-05
-1.12311e-03 -3.17856e-03 -9.06651e-04 -3.77198e-04 -5.89736e-04 -2.50116e-04 -4.42626e-04 -1.77808e-04 -3.54722e-04 -1.32145e-04
-4.31054e-04 -9.06651e-04 -3.22066e-03 -5.50110e-04 -6.70538e-04 -4.33050e-04 -4.52595e-04 -3.57349e-04 -3.28930e-04 -3.11155e-04
-3.47084e-04 -3.77198e-04 -5.50110e-04 -2.43158e-03 -4.34201e-04 -4.38987e-04 -4.19181e-04 -2.87300e-04 -3.48073e-04 -2.15833e-04
-3.86850e-04 -5.89736e-04 -6.70538e-04 -4.34201e-04 -2.06405e-03 -2.48456e-04 -5.64160e-04 -2.46800e-04 -4.19593e-04 -2.09007e-04
-1.37827e-04 -2.50116e-04 -4.33050e-04 -4.38987e-04 -2.48456e-04 -1.55983e-03 -9.88329e-05 -4.43571e-04 -1.69685e-04 -2.86725e-04
-3.47679e-04 -4.42626e-04 -4.52595e-04 -4.19181e-04 -5.64160e-04 -9.88329e-05 -1.33848e-03 -3.11625e-05 -4.41763e-04 -1.40830e-04
-4.23366e-05 -1.77808e-04 -3.57349e-04 -2.87300e-04 -2.46800e-04 -4.43571e-04 -3.11625e-05 -9.69489e-04 -1.39423e-05 -3.08694e-04
-3.23134e-04 -3.54722e-04 -3.28930e-04 -3.48073e-04 -4.19593e-04 -1.69685e-04 -4.41763e-04 -1.39423e-05 -8.39683e-04 3.34910e-05
1.13565e-05 -1.32145e-04 -3.11155e-04 -2.15833e-04 -2.09007e-04 -2.86725e-04 -1.40830e-04 -3.08694e-04 3.34910e-05 -6.64836e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_13-14.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.31203e-03 -1.11689e-03 -4.42776e-04 -3.45033e-04 -3.90491e-04 -1.39046e-04 -3.47976e-04 -4.49328e-05 -3.22162e-04 8.54627e-06
-1.11689e-03 -3.12547e-03 -9.00254e-04 -3.74787e-04 -5.85887e-04 -2.47450e-04 -4.39866e-04 -1.75443e-04 -3.52117e-04 -1.30820e-04
-4.42776e-04 -9.00254e-04 -3.17231e-03 -5.26908e-04 -6.86564e-04 -4.11813e-04 -4.65385e-04 -3.40032e-04 -3.39297e-04 -2.96381e-04
-3.45033e-04 -3.74787e-04 -5.26908e-04 -2.37602e-03 -4.11381e-04 -4.38679e-04 -4.09577e-04 -2.78373e-04 -3.46582e-04 -2.03893e-04
-3.90491e-04 -5.85887e-04 -6.86564e-04 -4.11381e-04 -2.00786e-03 -2.38721e-04 -5.56593e-04 -2.41842e-04 -4.13502e-04 -2.01815e-04
-1.39046e-04 -2.47450e-04 -4.11813e-04 -4.38679e-04 -2.38721e-04 -1.49583e-03 -9.15745e-05 -4.36709e-04 -1.55152e-04 -2.87600e-04
-3.47976e-04 -4.39866e-04 -4.65385e-04 -4.09577e-04 -5.56593e-04 -9.15745e-05 -1.29804e-03 -1.27568e-05 -4.49004e-04 -1.22447e-04
-4.49328e-05 -1.75443e-04 -3.40032e-04 -2.78373e-04 -2.41842e-04 -4.36709e-04 -1.27568e-05 -9.39588e-04 -3.39496e-07 -3.01364e-04
-3.22162e-04 -3.52117e-04 -3.39297e-04 -3.46582e-04 -4.13502e-04 -1.55152e-04 -4.49004e-04 -3.39496e-07 -8.09577e-04 3.23406e-05
8.54627e-06 -1.30820e-04 -2.96381e-04 -2.03893e-04 -2.01815e-04 -2.87600e-04 -1.22447e-04 -3.01364e-04 3.23406e-05 -6.30061e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_14-15.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.31432e-03 -1.10945e-03 -4.53709e-04 -3.42878e-04 -3.93440e-04 -1.40265e-04 -3.47811e-04 -4.74815e-05 -3.20875e-04 5.86444e-06
-1.10945e-03 -3.07190e-03 -8.93316e-04 -3.71991e-04 -5.82170e-04 -2.44221e-04 -4.37313e-04 -1.72603e-04 -3.49708e-04 -1.29157e-04
-4.53709e-04 -8.93316e-04 -3.12073e-03 -5.04934e-04 -7.00175e-04 -3.91297e-04 -4.76847e-04 -3.22851e-04 -3.48991e-04 -2.81376e-04
-3.42878e-04 -3.71991e-04 -5.04934e-04 -2.32017e-03 -3.87941e-04 -4.39318e-04 -3.98402e-04 -2.70649e-04 -3.43904e-04 -1.92723e-04
-3.93440e-04 -5.82170e-04 -7.00175e-04 -3.87941e-04 -1.95336e-03 -2.27705e-04 -5.48531e-04 -2.37690e-04 -4.05180e-04 -1.96763e-04
-1.40265e-04 -2.44221e-04 -3.91297e-04 -4.39318e-04 -2.27705e-04 -1.43322e-03 -8.63727e-05 -4.26811e-04 -1.43698e-04 -2.86255e-04
-3.47811e-04 -4.37313e-04 -4.76847e-04 -3.98402e-04 -5.48531e-04 -8.63727e-05 -1.25540e-03 2.62255e-06 -4.54630e-04 -1.03466e-04
-4.74815e-05 -1.72603e-04 -3.22851e-04 -2.70649e-04 -2.37690e-04 -4.26811e-04 2.62255e-06 -9.10925e-04 1.51722e-05 -2.97630e-04
-3.20875e-04 -3.49708e-04 -3.48991e-04 -3.43904e-04 -4.05180e-04 -1.43698e-04 -4.54630e-04 1.51722e-05 -7.84191e-04 3.37134e-05
5.86444e-06 -1.29157e-04 -2.81376e-04 -1.92723e-04 -1.96763e-04 -2.86255e-04 -1.03466e-04 -2.97630e-04 3.37134e-05 -5.96052e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_15-16.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.31397e-03 -1.10074e-03 -4.63865e-04 -3.40578e-04 -3.95720e-04 -1.41446e-04 -3.47202e-04 -4.99604e-05 -3.19269e-04 3.29894e-06
-1.10074e-03 -3.01751e-03 -8.85765e-04 -3.68781e-04 -5.78540e-04 -2.40395e-04 -4.34947e-04 -1.69252e-04 -3.47497e-04 -1.27099e-04
-4.63865e-04 -8.85765e-04 -3.06568e-03 -4.84110e-04 -7.11298e-04 -3.71549e-04 -4.86876e-04 -3.05850e-04 -3.57937e-04 -2.66173e-04
-3.40578e-04 -3.68781e-04 -4.84110e-04 -2.26352e-03 -3.64089e-04 -4.40654e-04 -3.85677e-04 -2.64163e-04 -3.39833e-04 -1.82511e-04
-3.95720e-04 -5.78540e-04 -7.11298e-04 -3.64089e-04 -1.90006e-03 -2.15239e-04 -5.40379e-04 -2.33744e-04 -3.95153e-04 -1.93406e-04
-1.41446e-04 -2.40395e-04 -3.71549e-04 -4.40654e-04 -2.15239e-04 -1.37225e-03 -8.25235e-05 -4.14277e-04 -1.35263e-04 -2.82269e-04
-3.47202e-04 -4.34947e-04 -4.86876e-04 -3.85677e-04 -5.40379e-04 -8.25235e-05 -1.21062e-03 1.46312e-05 -4.57679e-04 -8.50128e-05
-4.99604e-05 -1.69252e-04 -3.05850e-04 -2.64163e-04 -2.33744e-04 -4.14277e-04 1.46312e-05 -8.82081e-04 3.13400e-05 -2.96742e-04
-3.19269e-04 -3.47497e-04 -3.57937e-04 -3.39833e-04 -3.95153e-04 -1.35263e-04 -4.57679e-04 3.13400e-05 -7.62780e-04 3.83601e-05
3.29894e-06 -1.27099e-04 -2.66173e-04 -1.82511e-04 -1.93406e-04 -2.82269e-04 -8.50128e-05 -2.96742e-04 3.83601e-05 -5.64546e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_16-17.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.31133e-03 -1.09084e-03 -4.73327e-04 -3.38139e-04 -3.97409e-04 -1.42570e-04 -3.46216e-04 -5.23526e-05 -3.17391e-04 8.43722e-07
-1.09084e-03 -2.96239e-03 -8.77651e-04 -3.65189e-04 -5.75029e-04 -2.35983e-04 -4.32804e-04 -1.65387e-04 -3.45525e-04 -1.24617e-04
-4.73327e-04 -8.77651e-04 -3.00735e-03 -4.64422e-04 -7.19976e-04 -3.52655e-04 -4.95439e-04 -2.89115e-04 -3.66109e-04 -2.50842e-04
-3.38139e-04 -3.65189e-04 -4.64422e-04 -2.20591e-03 -3.40058e-04 -4.42502e-04 -3.71506e-04 -2.58953e-04 -3.34251e-04 -1.73448e-04
-3.97409e-04 -5.75029e-04 -7.19976e-04 -3.40058e-04 -1.84777e-03 -2.01266e-04 -5.32530e-04 -2.29491e-04 -3.84007e-04 -1.91273e-04
-1.42570e-04 -2.35983e-04 -3.52655e-04 -4.42502e-04 -2.01266e-04 -1.31327e-03 -7.93524e-05 -3.99681e-04 -1.29596e-04 -2.75508e-04
-3.46216e-04 -4.32804e-04 -4.95439e-04 -3.71506e-04 -5.32530e-04 -7.93524e-05 -1.16413e-03 2.32308e-05 -4.57537e-04 -6.80993e-05
-5.23526e-05 -1.65387e-04 -2.89115e-04 -2.58953e-04 -2.29491e-04 -3.99681e-04 2.32308e-05 -8.52078e-04 4.69245e-05 -2.97669e-04
-3.17391e-04 -3.45525e-04 -3.66109e-04 -3.34251e-04 -3.84007e-04 -1.29596e-04 -4.57537e-04 4.69245e-05 -7.44311e-04 4.63506e-05
8.43722e-07 -1.24617e-04 -2.50842e-04 -1.73448e-04 -1.91273e-04 -2.75508e-04 -6.80993e-05 -2.97669e-04 4.63506e-05 -5.36847e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_17-18.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.30634e-03 -1.07971e-03 -4.82115e-04 -3.35532e-04 -3.98532e-04 -1.43610e-04 -3.44871e-04 -5.46409e-05 -3.15244e-04 -1.51060e-06
-1.07971e-03 -2.90631e-03 -8.68927e-04 -3.61201e-04 -5.71609e-04 -2.30968e-04 -4.30875e-04 -1.60980e-04 -3.43801e-04 -1.21663e-04
-4.82115e-04 -8.68927e-04 -2.94559e-03 -4.45813e-04 -7.26157e-04 -3.34666e-04 -5.02436e-04 -2.72710e-04 -3.73419e-04 -2.35443e-04
-3.35532e-04 -3.61201e-04 -4.45813e-04 -2.14700e-03 -3.16035e-04 -4.44608e-04 -3.55988e-04 -2.54977e-04 -3.27055e-04 -1.65654e-04
-3.98532e-04 -5.71609e-04 -7.26157e-04 -3.16035e-04 -1.79607e-03 -1.85788e-04 -5.25206e-04 -2.24470e-04 -3.72249e-04 -1.89859e-04
-1.43610e-04 -2.30968e-04 -3.34666e-04 -4.44608e-04 -1.85788e-04 -1.25640e-03 -7.62422e-05 -3.83601e-04 -1.26289e-04 -2.65998e-04
-3.44871e-04 -4.30875e-04 -5.02436e-04 -3.55988e-04 -5.25206e-04 -7.62422e-05 -1.11636e-03 2.86104e-05 -4.53805e-04 -5.35593e-05
-5.46409e-05 -1.60980e-04 -2.72710e-04 -2.54977e-04 -2.24470e-04 -3.83601e-04 2.86104e-05 -8.20151e-04 6.07876e-05 -2.99160e-04
-3.15244e-04 -3.43801e-04 -3.73419e-04 -3.27055e-04 -3.72249e-04 -1.26289e-04 -4.53805e-04 6.07876e-05 -7.27409e-04 5.71325e-05
-1.51060e-06 -1.21663e-04 -2.35443e-04 -1.65654e-04 -1.89859e-04 -2.65998e-04 -5.35593e-05 -2.99160e-04 5.71325e-05 -5.13512e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_18-19.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.29843e-03 -1.06714e-03 -4.90145e-04 -3.32679e-04 -3.99043e-04 -1.44511e-04 -3.43129e-04 -5.67934e-05 -3.12785e-04 -3.76581e-06
-1.06714e-03 -2.84869e-03 -8.59417e-04 -3.56754e-04 -5.68155e-04 -2.25305e-04 -4.29075e-04 -1.55993e-04 -3.42273e-04 -1.18178e-04
-4.90145e-04 -8.59417e-04 -2.87989e-03 -4.28191e-04 -7.29655e-04 -3.17610e-04 -5.07661e-04 -2.56697e-04 -3.79689e-04 -2.20041e-04
-3.32679e-04 -3.56754e-04 -4.28191e-04 -2.08621e-03 -2.92192e-04 -4.46636e-04 -3.39227e-04 -2.52115e-04 -3.18148e-04 -1.59204e-04
-3.99043e-04 -5.68155e-04 -7.29655e-04 -2.92192e-04 -1.74437e-03 -1.68873e-04 -5.18472e-04 -2.18272e-04 -3.60316e-04 -1.88613e-04
-1.44511e-04 -2.25305e-04 -3.17610e-04 -4.46636e-04 -1.68873e-04 -1.20162e-03 -7.26352e-05 -3.66614e-04 -1.24795e-04 -2.53942e-04
-3.43129e-04 -4.29075e-04 -5.07661e-04 -3.39227e-04 -5.18472e-04 -7.26352e-05 -1.06773e-03 3.11557e-05 -4.46303e-04 -4.19999e-05
-5.67934e-05 -1.55993e-04 -2.56697e-04 -2.52115e-04 -2.18272e-04 -3.66614e-04 3.11557e-05 -7.85808e-04 7.19802e-05 -2.99901e-04
-3.12785e-04 -3.42273e-04 -3.79689e-04 -3.18148e-04 -3.60316e-04 -1.24795e-04 -4.46303e-04 7.19802e-05 -7.10563e-04 6.96791e-05
-3.76581e-06 -1.18178e-04 -2.20041e-04 -1.59204e-04 -1.88613e-04 -2.53942e-04 -4.19999e-05 -2.99901e-04 6.96791e-05 -4.94386e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_19-20.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.28748e-03 -1.05312e-03 -4.97380e-04 -3.29554e-04 -3.98949e-04 -1.45237e-04 -3.41006e-04 -5.87806e-05 -3.10020e-04 -5.91474e-06
-1.05312e-03 -2.78953e-03 -8.49090e-04 -3.51849e-04 -5.64628e-04 -2.19006e-04 -4.27379e-04 -1.50427e-04 -3.40935e-04 -1.14140e-04
-4.97380e-04 -8.49090e-04 -2.81031e-03 -4.11563e-04 -7.30393e-04 -3.01590e-04 -5.10975e-04 -2.41215e-04 -3.84774e-04 -2.04783e-04
-3.29554e-04 -3.51849e-04 -4.11563e-04 -2.02349e-03 -2.68794e-04 -4.48299e-04 -3.21453e-04 -2.50238e-04 -3.07559e-04 -1.54158e-04
-3.98949e-04 -5.64628e-04 -7.30393e-04 -2.68794e-04 -1.69244e-03 -1.50728e-04 -5.12389e-04 -2.10623e-04 -3.48671e-04 -1.87026e-04
-1.45237e-04 -2.19006e-04 -3.01590e-04 -4.48299e-04 -1.50728e-04 -1.14910e-03 -6.80865e-05 -3.49387e-04 -1.24493e-04 -2.39792e-04
-3.41006e-04 -4.27379e-04 -5.10975e-04 -3.21453e-04 -5.12389e-04 -6.80865e-05 -1.01896e-03 3.14234e-05 -4.35224e-04 -3.37681e-05
-5.87806e-05 -1.50427e-04 -2.41215e-04 -2.50238e-04 -2.10623e-04 -3.49387e-04 3.14234e-05 -7.49085e-04 7.98357e-05 -2.98746e-04
-3.10020e-04 -3.40935e-04 -3.84774e-04 -3.07559e-04 -3.48671e-04 -1.24493e-04 -4.35224e-04 7.98357e-05 -6.92490e-04 8.26560e-05
-5.91474e-06 -1.14140e-04 -2.04783e-04 -1.54158e-04 -1.87026e-04 -2.39792e-04 -3.37681e-05 -2.98746e-04 8.26560e-05 -4.78780e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_2-3.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.09094e-03 -1.10526e-03 -2.72812e-04 -3.62919e-04 -3.04025e-04 -1.34765e-04 -3.07069e-04 -2.37152e-05 -3.06236e-04 4.06297e-05
-1.10526e-03 -3.65117e-03 -9.30454e-04 -3.84412e-04 -6.19281e-04 -2.55695e-04 -4.65556e-04 -1.85944e-04 -3.74469e-04 -1.40488e-04
-2.72812e-04 -9.30454e-04 -3.48572e-03 -8.04167e-04 -4.24163e-04 -6.30361e-04 -2.84970e-04 -5.05048e-04 -2.05248e-04 -4.26963e-04
-3.62919e-04 -3.84412e-04 -8.04167e-04 -3.01004e-03 -5.60262e-04 -4.97249e-04 -4.59282e-04 -3.75484e-04 -3.65179e-04 -2.99791e-04
-3.04025e-04 -6.19281e-04 -4.24163e-04 -5.60262e-04 -2.65768e-03 -3.70598e-04 -4.85818e-04 -4.18387e-04 -3.15669e-04 -3.81804e-04
-1.34765e-04 -2.55695e-04 -6.30361e-04 -4.97249e-04 -3.70598e-04 -2.14368e-03 -2.95817e-04 -4.31191e-04 -3.19601e-04 -3.23266e-04
-3.07069e-04 -4.65556e-04 -2.84970e-04 -4.59282e-04 -4.85818e-04 -2.95817e-04 -1.76036e-03 -1.55608e-04 -4.39812e-04 -2.33075e-04
-2.37152e-05 -1.85944e-04 -5.05048e-04 -3.75484e-04 -4.18387e-04 -4.31191e-04 -1.55608e-04 -1.48423e-03 -8.37822e-05 -3.75367e-04
-3.06236e-04 -3.74469e-04 -2.05248e-04 -3.65179e-04 -3.15669e-04 -3.19601e-04 -4.39812e-04 -8.37822e-05 -1.17003e-03 -7.41544e-05
4.06297e-05 -1.40488e-04 -4.26963e-04 -2.99791e-04 -3.81804e-04 -3.23266e-04 -2.33075e-04 -3.75367e-04 -7.41544e-05 -9.79592e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_20-21.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.27303e-03 -1.03755e-03 -5.03716e-04 -3.26103e-04 -3.98214e-04 -1.45739e-04 -3.38477e-04 -6.05686e-05 -3.06925e-04 -7.94831e-06 -2.85925e-04 2.55530e-05 -2.68138e-04 4.77726e-05 -2.62025e-04 7.10421e-05 -2.53660e-04 8.27703e-05 -2.47104e-04 9.12776e-05
-1.03755e-03 -2.72862e-03 -8.37840e-04 -3.46460e-04 -5.60923e-04 -2.12081e-04 -4.25708e-04 -1.44290e-04 -3.39735e-04 -1.09531e-04 -2.82460e-04 -8.71712e-05 -2.44902e-04 -7.08114e-05 -2.07869e-04 -6.77102e-05 -1.83343e-04 -5.82677e-05 -1.63704e-04 -5.05056e-05
-5.03716e-04 -8.37840e-04 -2.73680e-03 -3.95906e-04 -7.28245e-04 -2.86688e-04 -5.12198e-04 -2.26404e-04 -3.88476e-04 -1.89830e-04 -3.05557e-04 -1.69390e-04 -2.41949e-04 -1.58549e-04 -2.04799e-04 -1.41213e-04 -1.70684e-04 -1.37876e-04 -1.43812e-04 -1.38174e-04
-3.26103e-04 -3.46460e-04 -3.95906e-04 -1.95869e-03 -2.46102e-04 -4.49255e-04 -3.02928e-04 -2.49142e-04 -2.95377e-04 -1.50495e-04 -2.76950e-04 -9.59675e-05 -2.59189e-04 -6.36557e-05 -2.27228e-04 -5.77382e-05 -2.03735e-04 -4.74677e-05 -1.83046e-04 -4.36082e-05
-3.98214e-04 -5.60923e-04 -7.28245e-04 -2.46102e-04 -1.63998e-03 -1.31645e-04 -5.06875e-04 -2.01355e-04 -3.37682e-04 -1.84613e-04 -2.60629e-04 -1.55891e-04 -2.15462e-04 -1.30884e-04 -2.00337e-04 -9.72951e-05 -1.84063e-04 -8.42812e-05 -1.72002e-04 -8.37147e-05
-1.45739e-04 -2.12081e-04 -2.86688e-04 -4.49255e-04 -1.31645e-04 -1.09888e-03 -6.22723e-05 -3.32531e-04 -1.24700e-04 -2.24151e-04 -1.19714e-04 -1.71760e-04 -1.15011e-04 -1.33544e-04 -1.00005e-04 -1.17128e-04 -9.84494e-05 -9.14581e-05 -1.04837e-04 -7.90348e-05
-3.38477e-04 -4.25708e-04 -5.12198e-04 -3.02928e-04 -5.06875e-04 -6.22723e-05 -9.70739e-04 3.00937e-05 -4.21005e-04 -2.88851e-05 -3.04766e-04 -5.10557e-05 -2.22346e-04 -7.33275e-05 -1.74666e-04 -7.67438e-05 -1.34906e-04 -9.32978e-05 -1.14102e-04 -1.23593e-04
-6.05686e-05 -1.44290e-04 -2.26404e-04 -2.49142e-04 -2.01355e-04 -3.32531e-04 3.00937e-05 -7.10316e-04 8.40399e-05 -2.94795e-04 -1.04745e-05 -1.78786e-04 -6.78362e-05 -1.02102e-04 -8.68695e-05 -7.28944e-05 -9.76164e-05 -5.49339e-05 -1.11008e-04 -5.99010e-05
-3.06925e-04 -3.39735e-04 -3.88476e-04 -2.95377e-04 -3.37682e-04 -1.24700e-04 -4.21005e-04 8.40399e-05 -6.72117e-04 9.46293e-05 -3.15431e-04 -4.16446e-06 -1.97937e-04 -5.02408e-05 -1.51395e-04 -4.95533e-05 -1.32924e-04 -5.89309e-05 -1.35275e-04 -4.68961e-05
-7.94831e-06 -1.09531e-04 -1.89830e-04 -1.50495e-04 -1.84613e-04 -2.24151e-04 -2.88851e-05 -2.94795e-04 9.46293e-05 -4.65483e-04 7.31649e-05 -1.95951e-04 -1.08562e-05 -1.22677e-04 -2.37375e-05 -1.11692e-04 -3.00882e-05 -1.05741e-04 -2.66340e-05 -1.49378e-05
-2.85925e-04 -2.82460e-04 -3.05557e-04 -2.76950e-04 -2.60629e-04 -1.19714e-04 -3.04766e-04 -1.04745e-05 -3.15431e-04 7.31649e-05 -4.38334e-04 7.49109e-05 -2.36266e-04 2.41156e-05 -1.95448e-04 1.65194e-05 -1.73597e-04 2.95591e-06 -9.28595e-05 8.59643e-05
2.55530e-05 -8.71712e-05 -1.69390e-04 -9.59675e-05 -1.55891e-04 -1.71760e-04 -5.10557e-05 -1.78786e-04 -4.16446e-06 -1.95951e-04 7.49109e-05 -3.29119e-04 8.67835e-05 -1.86592e-04 4.75541e-05 -1.53439e-04 2.11640e-05 -7.50737e-05 6.62116e-05 2.82572e-05
-2.68138e-04 -2.44902e-04 -2.41949e-04 -2.59189e-04 -2.15462e-04 -1.15011e-04 -2.22346e-04 -6.78362e-05 -1.97937e-04 -1.08562e-05 -2.36266e-04 8.67835e-05 -3.44170e-04 8.86960e-05 -2.23159e-04 4.75125e-05 -1.35299e-04 6.02142e-05 -4.47594e-05 4.65712e-06
4.77726e-05 -7.08114e-05 -1.58549e-04 -6.36557e-05 -1.30884e-04 -1.33544e-04 -7.33275e-05 -1.02102e-04 -5.02408e-05 -1.22677e-04 2.41156e-05 -1.86592e-04 8.86960e-05 -2.61796e-04 7.67212e-05 -1.29017e-04 6.91610e-05 -4.11525e-05 1.53098e-05 -4.46174e-05
-2.62025e-04 -2.07869e-04 -2.04799e-04 -2.27228e-04 -2.00337e-04 -1.00005e-04 -1.74666e-04 -8.68695e-05 -1.51395e-04 -2.37375e-05 -1.95448e-04 4.75541e-05 -2.23159e-04 7.67212e-05 -2.46826e-04 9.60208e-05 -1.23919e-04 4.48340e-05 -1.11744e-04 4.92689e-05
7.10421e-05 -6.77102e-05 -1.41213e-04 -5.77382e-05 -9.72951e-05 -1.17128e-04 -7.67438e-05 -7.28944e-05 -4.95533e-05 -1.11692e-04 1.65194e-05 -1.53439e-04 4.75125e-05 -1.29017e-04 9.60208e-05 -1.68908e-04 6.67289e-05 -1.24607e-04 8.04948e-05 -5.67199e-05
-2.53660e-04 -1.83343e-04 -1.70684e-04 -2.03735e-04 -1.84063e-04 -9.84494e-05 -1.34906e-04 -9.76164e-05 -1.32924e-04 -3.00882e-05 -1.73597e-04 2.11640e-05 -1.35299e-04 6.91610e-05 -1.23919e-04 6.67289e-05 -2.38133e-04 8.35283e-05 -1.37324e-04 7.28154e-05
8.27703e-05 -5.82677e-05 -1.37876e-04 -4.74677e-05 -8.42812e-05 -9.14581e-05 -9.32978e-05 -5.49339e-05 -5.89309e-05 -1.05741e-04 2.95591e-06 -7.50737e-05 6.02142e-05 -4.11525e-05 4.48340e-05 -1.24607e-04 8.35283e-05 -1.99298e-04 4.75011e-05 -9.18716e-05
-2.47104e-04 -1.63704e-04 -1.43812e-04 -1.83046e-04 -1.72002e-04 -1.04837e-04 -1.14102e-04 -1.11008e-04 -1.35275e-04 -2.66340e-05 -9.28595e-05 6.62116e-05 -4.47594e-05 1.53098e-05 -1.11744e-04 8.04948e-05 -1.37324e-04 4.75011e-05 -2.33662e-04 1.21721e-05
9.12776e-05 -5.05056e-05 -1.38174e-04 -4.36082e-05 -8.37147e-05 -7.90348e-05 -1.23593e-04 -5.99010e-05 -4.68961e-05 -1.49378e-05 8.59643e-05 2.82572e-05 4.65712e-06 -4.46174e-05 4.92689e-05 -5.67199e-05 7.28154e-05 -9.18716e-05 1.21721e-05 -2.22880e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_21-22.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.25536e-03 -1.02056e-03 -5.09158e-04 -3.22343e-04 -3.96894e-04 -1.45996e-04 -3.35600e-04 -6.21296e-05 -3.03551e-04 -9.84642e-06
-1.02056e-03 -2.66641e-03 -8.25751e-04 -3.40651e-04 -5.57044e-04 -2.04610e-04 -4.24056e-04 -1.37645e-04 -3.38673e-04 -1.04388e-04
-5.09158e-04 -8.25751e-04 -2.65998e-03 -3.81264e-04 -7.23299e-04 -2.73015e-04 -5.11303e-04 -2.12437e-04 -3.90706e-04 -1.75385e-04
-3.22343e-04 -3.40651e-04 -3.81264e-04 -1.89220e-03 -2.24411e-04 -4.49286e-04 -2.84011e-04 -2.48634e-04 -2.81827e-04 -1.48163e-04
-3.96894e-04 -5.57044e-04 -7.23299e-04 -2.24411e-04 -1.58709e-03 -1.12003e-04 -5.01885e-04 -1.90462e-04 -3.27700e-04 -1.81002e-04
-1.45996e-04 -2.04610e-04 -2.73015e-04 -4.49286e-04 -1.12003e-04 -1.05116e-03 -5.50170e-05 -3.16657e-04 -1.24762e-04 -2.07788e-04
-3.35600e-04 -4.24056e-04 -5.11303e-04 -2.84011e-04 -5.01885e-04 -5.50170e-05 -9.23931e-04 2.79230e-05 -4.04418e-04 -2.70423e-05
-6.21296e-05 -1.37645e-04 -2.12437e-04 -2.48634e-04 -1.90462e-04 -3.16657e-04 2.79230e-05 -6.70279e-04 8.46994e-05 -2.87611e-04
-3.03551e-04 -3.38673e-04 -3.90706e-04 -2.81827e-04 -3.27700e-04 -1.24762e-04 -4.04418e-04 8.46994e-05 -6.48924e-04 1.04347e-04
-9.84642e-06 -1.04388e-04 -1.75385e-04 -1.48163e-04 -1.81002e-04 -2.07788e-04 -2.70423e-05 -2.87611e-04 1.04347e-04 -4.53144e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_22-23.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.23450e-03 -1.00222e-03 -5.13686e-04 -3.18266e-04 -3.95021e-04 -1.45982e-04 -3.32406e-04 -6.34406e-05 -2.99927e-04 -1.15924e-05
-1.00222e-03 -2.60311e-03 -8.12844e-04 -3.34457e-04 -5.52948e-04 -1.96661e-04 -4.22378e-04 -1.30552e-04 -3.37716e-04 -9.87483e-05
-5.13686e-04 -8.12844e-04 -2.58028e-03 -3.67627e-04 -7.15632e-04 -2.60623e-04 -5.08268e-04 -1.99442e-04 -3.91370e-04 -1.61618e-04
-3.18266e-04 -3.34457e-04 -3.67627e-04 -1.82428e-03 -2.03947e-04 -4.48162e-04 -2.65036e-04 -2.48469e-04 -2.67169e-04 -1.47022e-04
-3.95021e-04 -5.52948e-04 -7.15632e-04 -2.03947e-04 -1.53374e-03 -9.21935e-05 -4.97254e-04 -1.78047e-04 -3.18920e-04 -1.75920e-04
-1.45982e-04 -1.96661e-04 -2.60623e-04 -4.48162e-04 -9.21935e-05 -1.00591e-03 -4.62884e-05 -3.02197e-04 -1.24096e-04 -1.91454e-04
-3.32406e-04 -4.22378e-04 -5.08268e-04 -2.65036e-04 -4.97254e-04 -4.62884e-05 -8.79148e-04 2.56304e-05 -3.86310e-04 -2.76732e-05
-6.34406e-05 -1.30552e-04 -1.99442e-04 -2.48469e-04 -1.78047e-04 -3.02197e-04 2.56304e-05 -6.29821e-04 8.22484e-05 -2.77137e-04
-2.99927e-04 -3.37716e-04 -3.91370e-04 -2.67169e-04 -3.18920e-04 -1.24096e-04 -3.86310e-04 8.22484e-05 -6.22749e-04 1.10887e-04
-1.15924e-05 -9.87483e-05 -1.61618e-04 -1.47022e-04 -1.75920e-04 -1.91454e-04 -2.76732e-05 -2.77137e-04 1.10887e-04 -4.40373e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_23-24.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.21040e-03 -9.82579e-04 -5.17272e-04 -3.13860e-04 -3.92610e-04 -1.45673e-04 -3.28907e-04 -6.44867e-05 -2.96060e-04 -1.31774e-05
-9.82579e-04 -2.53883e-03 -7.99114e-04 -3.27903e-04 -5.48572e-04 -1.88300e-04 -4.20610e-04 -1.23068e-04 -3.36813e-04 -9.26536e-05
-5.17272e-04 -7.99114e-04 -2.49804e-03 -3.54946e-04 -7.05339e-04 -2.49518e-04 -5.03089e-04 -1.87510e-04 -3.90389e-04 -1.48676e-04
-3.13860e-04 -3.27903e-04 -3.54946e-04 -1.75511e-03 -1.84882e-04 -4.45674e-04 -2.46314e-04 -2.48373e-04 -2.51694e-04 -1.46864e-04
-3.92610e-04 -5.48572e-04 -7.05339e-04 -1.84882e-04 -1.47987e-03 -7.26053e-05 -4.92745e-04 -1.64301e-04 -3.11398e-04 -1.69216e-04
-1.45673e-04 -1.88300e-04 -2.49518e-04 -4.45674e-04 -7.26053e-05 -9.62943e-04 -3.61854e-05 -2.89410e-04 -1.22243e-04 -1.75831e-04
-3.28907e-04 -4.20610e-04 -5.03089e-04 -2.46314e-04 -4.92745e-04 -3.61854e-05 -8.36787e-04 2.38372e-05 -3.67533e-04 -3.00430e-05
-6.44867e-05 -1.23068e-04 -1.87510e-04 -2.48373e-04 -1.64301e-04 -2.89410e-04 2.38372e-05 -5.89793e-04 7.73645e-05 -2.63683e-04
-2.96060e-04 -3.36813e-04 -3.90389e-04 -2.51694e-04 -3.11398e-04 -1.22243e-04 -3.67533e-04 7.73645e-05 -5.93810e-04 1.13761e-04
-1.31774e-05 -9.26536e-05 -1.48676e-04 -1.46864e-04 -1.69216e-04 -1.75831e-04 -3.00430e-05 -2.63683e-04 1.13761e-04 -4.26001e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_24-25.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.18295e-03 -9.61665e-04 -5.19893e-04 -3.09102e-04 -3.89681e-04 -1.45045e-04 -3.25116e-04 -6.52490e-05 -2.91965e-04 -1.45839e-05
-9.61665e-04 -2.47363e-03 -7.84545e-04 -3.21014e-04 -5.43836e-04 -1.79601e-04 -4.18671e-04 -1.15265e-04 -3.35892e-04 -8.61675e-05
-5.19893e-04 -7.84545e-04 -2.41357e-03 -3.43145e-04 -6.92550e-04 -2.39657e-04 -4.95812e-04 -1.76686e-04 -3.87722e-04 -1.36663e-04
-3.09102e-04 -3.21014e-04 -3.43145e-04 -1.68488e-03 -1.67327e-04 -4.41668e-04 -2.28111e-04 -2.48090e-04 -2.35694e-04 -1.47454e-04
-3.89681e-04 -5.43836e-04 -6.92550e-04 -1.67327e-04 -1.42542e-03 -5.35932e-05 -4.88103e-04 -1.49478e-04 -3.05091e-04 -1.60846e-04
-1.45045e-04 -1.79601e-04 -2.39657e-04 -4.41668e-04 -5.35932e-05 -9.22010e-04 -2.48998e-05 -2.78412e-04 -1.18874e-04 -1.61494e-04
-3.25116e-04 -4.18671e-04 -4.95812e-04 -2.28111e-04 -4.88103e-04 -2.48998e-05 -7.97065e-04 2.30359e-05 -3.48882e-04 -3.33422e-05
-6.52490e-05 -1.15265e-04 -1.76686e-04 -2.48090e-04 -1.49478e-04 -2.78412e-04 2.30359e-05 -5.50996e-04 7.08687e-05 -2.47860e-04
-2.91965e-04 -3.35892e-04 -3.87722e-04 -2.35694e-04 -3.05091e-04 -1.18874e-04 -3.48882e-04 7.08687e-05 -5.62645e-04 1.12935e-04
-1.45839e-05 -8.61675e-05 -1.36663e-04 -1.47454e-04 -1.60846e-04 -1.61494e-04 -3.33422e-05 -2.47860e-04 1.12935e-04 -4.09262e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_25-26.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.15219e-03 -9.39553e-04 -5.21542e-04 -3.03993e-04 -3.86253e-04 -1.44091e-04 -3.21044e-04 -6.57271e-05 -2.87650e-04 -1.58089e-05
-9.39553e-04 -2.40762e-03 -7.69157e-04 -3.13812e-04 -5.38692e-04 -1.70632e-04 -4.16504e-04 -1.07207e-04 -3.34901e-04 -7.93466e-05
-5.21542e-04 -7.69157e-04 -2.32725e-03 -3.32161e-04 -6.77426e-04 -2.30994e-04 -4.86510e-04 -1.67004e-04 -3.83354e-04 -1.25676e-04
-3.03993e-04 -3.13812e-04 -3.32161e-04 -1.61381e-03 -1.51370e-04 -4.36025e-04 -2.10683e-04 -2.47365e-04 -2.19493e-04 -1.48518e-04
-3.86253e-04 -5.38692e-04 -6.77426e-04 -1.51370e-04 -1.37038e-03 -3.54989e-05 -4.83058e-04 -1.33908e-04 -2.99846e-04 -1.50909e-04
-1.44091e-04 -1.70632e-04 -2.30994e-04 -4.36025e-04 -3.54989e-05 -8.82827e-04 -1.27273e-05 -2.69162e-04 -1.13848e-04 -1.48846e-04
-3.21044e-04 -4.16504e-04 -4.86510e-04 -2.10683e-04 -4.83058e-04 -1.27273e-05 -7.60035e-04 2.35304e-05 -3.31007e-04 -3.68246e-05
-6.57271e-05 -1.07207e-04 -1.67004e-04 -2.47365e-04 -1.33908e-04 -2.69162e-04 2.35304e-05 -5.14095e-04 6.35761e-05 -2.30423e-04
-2.87650e-04 -3.34901e-04 -3.83354e-04 -2.19493e-04 -2.99846e-04 -1.13848e-04 -3.31007e-04 6.35761e-05 -5.29988e-04 1.08724e-04
-1.58089e-05 -7.93466e-05 -1.25676e-04 -1.48518e-04 -1.50909e-04 -1.48846e-04 -3.68246e-05 -2.30423e-04 1.08724e-04 -3.89801e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_26-27.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.11805e-03 -9.16290e-04 -5.22221e-04 -2.98518e-04 -3.82351e-04 -1.42796e-04 -3.16704e-04 -6.59144e-05 -2.83126e-04 -1.68425e-05
-9.16290e-04 -2.34087e-03 -7.52945e-04 -3.06322e-04 -5.33071e-04 -1.61464e-04 -4.14036e-04 -9.89646e-05 -3.33769e-04 -7.22592e-05
-5.22221e-04 -7.52945e-04 -2.23940e-03 -3.21898e-04 -6.60144e-04 -2.23442e-04 -4.75290e-04 -1.58452e-04 -3.77310e-04 -1.15764e-04
-2.98518e-04 -3.06322e-04 -3.21898e-04 -1.54211e-03 -1.37038e-04 -4.28683e-04 -1.94219e-04 -2.45986e-04 -2.03371e-04 -1.49793e-04
-3.82351e-04 -5.33071e-04 -6.60144e-04 -1.37038e-04 -1.31475e-03 -1.85966e-05 -4.77364e-04 -1.17918e-04 -2.95466e-04 -1.39569e-04
-1.42796e-04 -1.61464e-04 -2.23442e-04 -4.28683e-04 -1.85966e-05 -8.45085e-04 1.31569e-08 -2.61527e-04 -1.07136e-04 -1.38161e-04
-3.16704e-04 -4.14036e-04 -4.75290e-04 -1.94219e-04 -4.77364e-04 1.31569e-08 -7.25610e-04 2.54935e-05 -3.14423e-04 -3.98032e-05
-6.59144e-05 -9.89646e-05 -1.58452e-04 -2.45986e-04 -1.17918e-04 -2.61527e-04 2.54935e-05 -4.79608e-04 5.62770e-05 -2.12227e-04
-2.83126e-04 -3.33769e-04 -3.77310e-04 -2.03371e-04 -2.95466e-04 -1.07136e-04 -3.14423e-04 5.62770e-05 -4.96688e-04 1.01757e-04
-1.68425e-05 -7.22592e-05 -1.15764e-04 -1.49793e-04 -1.39569e-04 -1.38161e-04 -3.98032e-05 -2.12227e-04 1.01757e-04 -3.67708e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_27-28.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.08051e-03 -8.91916e-04 -5.21936e-04 -2.92657e-04 -3.78001e-04 -1.41141e-04 -3.12111e-04 -6.57997e-05 -2.78407e-04 -1.76692e-05
-8.91916e-04 -2.27339e-03 -7.35897e-04 -2.98573e-04 -5.26899e-04 -1.52175e-04 -4.11181e-04 -9.06178e-05 -3.32415e-04 -6.49858e-05
-5.21936e-04 -7.35897e-04 -2.15031e-03 -3.12251e-04 -6.40902e-04 -2.16882e-04 -4.62290e-04 -1.50979e-04 -3.69650e-04 -1.06935e-04
-2.92657e-04 -2.98573e-04 -3.12251e-04 -1.46997e-03 -1.24314e-04 -4.19629e-04 -1.78848e-04 -2.43788e-04 -1.87569e-04 -1.51040e-04
-3.78001e-04 -5.26899e-04 -6.40902e-04 -1.24314e-04 -1.25858e-03 -3.09774e-06 -4.70811e-04 -1.01819e-04 -2.91723e-04 -1.27041e-04
-1.41141e-04 -1.52175e-04 -2.16882e-04 -4.19629e-04 -3.09774e-06 -8.08488e-04 1.29952e-05 -2.55302e-04 -9.88130e-05 -1.29572e-04
-3.12111e-04 -4.11181e-04 -4.62290e-04 -1.78848e-04 -4.70811e-04 1.29952e-05 -6.93606e-04 2.89666e-05 -2.99489e-04 -4.17120e-05
-6.57997e-05 -9.06178e-05 -1.50979e-04 -2.43788e-04 -1.01819e-04 -2.55302e-04 2.89666e-05 -4.47889e-04 4.96579e-05 -1.94119e-04
-2.78407e-04 -3.32415e-04 -3.69650e-04 -1.87569e-04 -2.91723e-04 -9.88130e-05 -2.99489e-04 4.96579e-05 -4.63607e-04 9.28484e-05
-1.76692e-05 -6.49858e-05 -1.06935e-04 -1.51040e-04 -1.27041e-04 -1.29572e-04 -4.17120e-05 -1.94119e-04 9.28484e-05 -3.43425e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_28-29.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.03967e-03 -8.66536e-04 -5.20708e-04 -2.86428e-04 -3.73223e-04 -1.39146e-04 -3.07267e-04 -6.54082e-05 -2.73490e-04 -1.83101e-05
-8.66536e-04 -2.20531e-03 -7.18059e-04 -2.90584e-04 -5.20156e-04 -1.42821e-04 -4.07909e-04 -8.22210e-05 -3.30803e-04 -5.75802e-05
-5.20708e-04 -7.18059e-04 -2.06036e-03 -3.03150e-04 -6.19903e-04 -2.11231e-04 -4.47654e-04 -1.44558e-04 -3.60437e-04 -9.92177e-05
-2.86428e-04 -2.90584e-04 -3.03150e-04 -1.39764e-03 -1.13189e-04 -4.08876e-04 -1.64709e-04 -2.40617e-04 -1.72350e-04 -1.52002e-04
-3.73223e-04 -5.20156e-04 -6.19903e-04 -1.13189e-04 -1.20195e-03 1.07978e-05 -4.63204e-04 -8.59633e-05 -2.88333e-04 -1.13650e-04
-1.39146e-04 -1.42821e-04 -2.11231e-04 -4.08876e-04 1.07978e-05 -7.72764e-04 2.58475e-05 -2.50192e-04 -8.91092e-05 -1.23033e-04
-3.07267e-04 -4.07909e-04 -4.47654e-04 -1.64709e-04 -4.63204e-04 2.58475e-05 -6.63750e-04 3.38183e-05 -2.86359e-04 -4.22062e-05
-6.54082e-05 -8.22210e-05 -1.44558e-04 -2.40617e-04 -8.59633e-05 -2.50192e-04 3.38183e-05 -4.19090e-04 4.41979e-05 -1.76801e-04
-2.73490e-04 -3.30803e-04 -3.60437e-04 -1.72350e-04 -2.88333e-04 -8.91092e-05 -2.86359e-04 4.41979e-05 -4.31495e-04 8.28167e-05
-1.83101e-05 -5.75802e-05 -9.92177e-05 -1.52002e-04 -1.13650e-04 -1.23033e-04 -4.22062e-05 -1.76801e-04 8.28167e-05 -3.17583e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_29-30.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.99531e-03 -8.40149e-04 -5.18513e-04 -2.79803e-04 -3.68008e-04 -1.36800e-04 -3.02154e-04 -6.47412e-05 -2.68359e-04 -1.87658e-05
-8.40149e-04 -2.13652e-03 -6.99393e-04 -2.82350e-04 -5.12762e-04 -1.33446e-04 -4.04138e-04 -7.38218e-05 -3.28857e-04 -5.00927e-05
-5.18513e-04 -6.99393e-04 -1.96967e-03 -2.94488e-04 -5.97298e-04 -2.06362e-04 -4.31500e-04 -1.39119e-04 -3.49729e-04 -9.25959e-05
-2.79803e-04 -2.82350e-04 -2.94488e-04 -1.32521e-03 -1.03613e-04 -3.96433e-04 -1.51871e-04 -2.36339e-04 -1.57910e-04 -1.52442e-04
-3.68008e-04 -5.12762e-04 -5.97298e-04 -1.03613e-04 -1.14484e-03 2.29444e-05 -4.54343e-04 -7.06538e-05 -2.84997e-04 -9.97134e-05
-1.36800e-04 -1.33446e-04 -2.06362e-04 -3.96433e-04 2.29444e-05 -7.37595e-04 3.82214e-05 -2.45860e-04 -7.82973e-05 -1.18386e-04
-3.02154e-04 -4.04138e-04 -4.31500e-04 -1.51871e-04 -4.54343e-04 3.82214e-05 -6.35664e-04 3.98355e-05 -2.75029e-04 -4.10765e-05
-6.47412e-05 -7.38218e-05 -1.39119e-04 -2.36339e-04 -7.06538e-05 -2.45860e-04 3.98355e-05 -3.93182e-04 4.02244e-05 -1.60837e-04
-2.68359e-04 -3.28857e-04 -3.49729e-04 -1.57910e-04 -2.84997e-04 -7.82973e-05 -2.75029e-04 4.02244e-05 -4.00948e-04 7.24618e-05
-1.87658e-05 -5.00927e-05 -9.25959e-05 -1.52442e-04 -9.97134e-05 -1.18386e-04 -4.10765e-05 -1.60837e-04 7.24618e-05 -2.90920e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_3-4.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.12060e-03 -1.11141e-03 -2.91231e-04 -3.60671e-04 -3.15929e-04 -1.33299e-04 -3.14369e-04 -2.41052e-05 -3.10154e-04 3.82795e-05
-1.11141e-03 -3.59932e-03 -9.29993e-04 -3.82722e-04 -6.17423e-04 -2.54451e-04 -4.64271e-04 -1.84303e-04 -3.73824e-04 -1.38153e-04
-2.91231e-04 -9.29993e-04 -3.46751e-03 -7.79775e-04 -4.50153e-04 -6.14342e-04 -3.01834e-04 -4.93077e-04 -2.17732e-04 -4.17688e-04
-3.60671e-04 -3.82722e-04 -7.79775e-04 -2.93661e-03 -5.56886e-04 -4.88310e-04 -4.53949e-04 -3.71237e-04 -3.57428e-04 -2.98218e-04
-3.15929e-04 -6.17423e-04 -4.50153e-04 -5.56886e-04 -2.59558e-03 -3.47582e-04 -5.09231e-04 -3.92001e-04 -3.33830e-04 -3.62639e-04
-1.33299e-04 -2.54451e-04 -6.14342e-04 -4.88310e-04 -3.47582e-04 -2.08296e-03 -2.77144e-04 -4.22747e-04 -3.15788e-04 -3.08672e-04
-3.14369e-04 -4.64271e-04 -3.01834e-04 -4.53949e-04 -5.09231e-04 -2.77144e-04 -1.69396e-03 -1.55264e-04 -4.39662e-04 -2.16664e-04
-2.41052e-05 -1.84303e-04 -4.93077e-04 -3.71237e-04 -3.92001e-04 -4.22747e-04 -1.55264e-04 -1.42059e-03 -6.31470e-05 -3.81071e-04
-3.10154e-04 -3.73824e-04 -2.17732e-04 -3.57428e-04 -3.33830e-04 -3.15788e-04 -4.39662e-04 -6.31470e-05 -1.13817e-03 -6.44884e-05
3.82795e-05 -1.38153e-04 -4.17688e-04 -2.98218e-04 -3.62639e-04 -3.08672e-04 -2.16664e-04 -3.81071e-04 -6.44884e-05 -9.21081e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_30-31.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.94734e-03 -8.12810e-04 -5.15351e-04 -2.72772e-04 -3.62369e-04 -1.34098e-04 -2.96773e-04 -6.38017e-05 -2.63013e-04 -1.90365e-05
-8.12810e-04 -2.06703e-03 -6.79900e-04 -2.73894e-04 -5.04653e-04 -1.24121e-04 -3.99793e-04 -6.54977e-05 -3.26497e-04 -4.26053e-05
-5.15351e-04 -6.79900e-04 -1.87857e-03 -2.86162e-04 -5.73301e-04 -2.02139e-04 -4.14006e-04 -1.34565e-04 -3.37645e-04 -8.70210e-05
-2.72772e-04 -2.73894e-04 -2.86162e-04 -1.25291e-03 -9.55080e-05 -3.82389e-04 -1.40362e-04 -2.30900e-04 -1.44398e-04 -1.52192e-04
-3.62369e-04 -5.04653e-04 -5.73301e-04 -9.55080e-05 -1.08740e-03 3.32568e-05 -4.44128e-04 -5.61529e-05 -2.81466e-04 -8.55491e-05
-1.34098e-04 -1.24121e-04 -2.02139e-04 -3.82389e-04 3.32568e-05 -7.02792e-04 4.98152e-05 -2.42004e-04 -6.66784e-05 -1.15433e-04
-2.96773e-04 -3.99793e-04 -4.14006e-04 -1.40362e-04 -4.44128e-04 4.98152e-05 -6.09032e-04 4.67640e-05 -2.65434e-04 -3.82292e-05
-6.38017e-05 -6.54977e-05 -1.34565e-04 -2.30900e-04 -5.61529e-05 -2.42004e-04 4.67640e-05 -3.70083e-04 3.79486e-05 -1.46697e-04
-2.63013e-04 -3.26497e-04 -3.37645e-04 -1.44398e-04 -2.81466e-04 -6.66784e-05 -2.65434e-04 3.79486e-05 -3.72495e-04 6.25535e-05
-1.90365e-05 -4.26053e-05 -8.70210e-05 -1.52192e-04 -8.55491e-05 -1.15433e-04 -3.82292e-05 -1.46697e-04 6.25535e-05 -2.64300e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_31-32.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.89582e-03 -7.84617e-04 -5.11243e-04 -2.65333e-04 -3.56332e-04 -1.31040e-04 -2.91142e-04 -6.25907e-05 -2.57471e-04 -1.91166e-05
-7.84617e-04 -1.99698e-03 -6.59614e-04 -2.65249e-04 -4.95792e-04 -1.14918e-04 -3.94822e-04 -5.73241e-05 -3.23661e-04 -3.51977e-05
-5.11243e-04 -6.59614e-04 -1.78746e-03 -2.78086e-04 -5.48158e-04 -1.98431e-04 -3.95384e-04 -1.30794e-04 -3.24342e-04 -8.24286e-05
-2.65333e-04 -2.65249e-04 -2.78086e-04 -1.18107e-03 -8.87860e-05 -3.66882e-04 -1.30188e-04 -2.24294e-04 -1.31940e-04 -1.51123e-04
-3.56332e-04 -4.95792e-04 -5.48158e-04 -8.87860e-05 -1.02983e-03 4.16915e-05 -4.32516e-04 -4.26923e-05 -2.77522e-04 -7.14855e-05
-1.31040e-04 -1.14918e-04 -1.98431e-04 -3.66882e-04 4.16915e-05 -6.68247e-04 6.03593e-05 -2.38334e-04 -5.45944e-05 -1.13904e-04
-2.91142e-04 -3.94822e-04 -3.95384e-04 -1.30188e-04 -4.32516e-04 6.03593e-05 -5.83558e-04 5.42941e-05 -2.57409e-04 -3.37171e-05
-6.25907e-05 -5.73241e-05 -1.30794e-04 -2.24294e-04 -4.26923e-05 -2.38334e-04 5.42941e-05 -3.49612e-04 3.74237e-05 -1.34684e-04
-2.57471e-04 -3.23661e-04 -3.24342e-04 -1.31940e-04 -2.77522e-04 -5.45944e-05 -2.57409e-04 3.74237e-05 -3.46513e-04 5.37222e-05
-1.91166e-05 -3.51977e-05 -8.24286e-05 -1.51123e-04 -7.14855e-05 -1.13904e-04 -3.37171e-05 -1.34684e-04 5.37222e-05 -2.38552e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_32-33.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.84067e-03 -7.55658e-04 -5.06180e-04 -2.57493e-04 -3.49894e-04 -1.27642e-04 -2.85245e-04 -6.11301e-05 -2.51718e-04 -1.90257e-05
-7.55658e-04 -1.92640e-03 -6.38566e-04 -2.56432e-04 -4.86140e-04 -1.05895e-04 -3.89173e-04 -4.93632e-05 -3.20289e-04 -2.79370e-05
-5.06180e-04 -6.38566e-04 -1.69669e-03 -2.70177e-04 -5.22093e-04 -1.95109e-04 -3.75829e-04 -1.27706e-04 -3.09965e-04 -7.87542e-05
-2.57493e-04 -2.56432e-04 -2.70177e-04 -1.10997e-03 -8.33476e-05 -3.50062e-04 -1.21330e-04 -2.16534e-04 -1.20635e-04 -1.49120e-04
-3.49894e-04 -4.86140e-04 -5.22093e-04 -8.33476e-05 -9.72344e-04 4.82338e-05 -4.19483e-04 -3.04800e-05 -2.72950e-04 -5.78537e-05
-1.27642e-04 -1.05895e-04 -1.95109e-04 -3.50062e-04 4.82338e-05 -6.33862e-04 6.96079e-05 -2.34551e-04 -4.24127e-05 -1.13459e-04
-2.85245e-04 -3.89173e-04 -3.75829e-04 -1.21330e-04 -4.19483e-04 6.96079e-05 -5.58926e-04 6.20706e-05 -2.50685e-04 -2.77349e-05
-6.11301e-05 -4.93632e-05 -1.27706e-04 -2.16534e-04 -3.04800e-05 -2.34551e-04 6.20706e-05 -3.31476e-04 3.85426e-05 -1.24902e-04
-2.51718e-04 -3.20289e-04 -3.09965e-04 -1.20635e-04 -2.72950e-04 -4.24127e-05 -2.50685e-04 3.85426e-05 -3.23175e-04 4.64071e-05
-1.90257e-05 -2.79370e-05 -7.87542e-05 -1.49120e-04 -5.78537e-05 -1.13459e-04 -2.77349e-05 -1.24902e-04 4.64071e-05 -2.14371e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_33-34.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.78188e-03 -7.26036e-04 -5.00168e-04 -2.49261e-04 -3.43064e-04 -1.23918e-04 -2.79082e-04 -5.94346e-05 -2.45755e-04 -1.87740e-05
-7.26036e-04 -1.85539e-03 -6.16803e-04 -2.47464e-04 -4.75677e-04 -9.71066e-05 -3.82811e-04 -4.16737e-05 -3.16336e-04 -2.08871e-05
-5.00168e-04 -6.16803e-04 -1.60663e-03 -2.62358e-04 -4.95347e-04 -1.92048e-04 -3.55556e-04 -1.25188e-04 -2.94687e-04 -7.59139e-05
-2.49261e-04 -2.47464e-04 -2.62358e-04 -1.03991e-03 -7.90774e-05 -3.32107e-04 -1.13741e-04 -2.07672e-04 -1.10539e-04 -1.46118e-04
-3.43064e-04 -4.75677e-04 -4.95347e-04 -7.90774e-05 -9.15182e-04 5.29165e-05 -4.05060e-04 -1.96749e-05 -2.67581e-04 -4.49518e-05
-1.23918e-04 -9.71066e-05 -1.92048e-04 -3.32107e-04 5.29165e-05 -5.99598e-04 7.73703e-05 -2.30396e-04 -3.04924e-05 -1.13738e-04
-2.79082e-04 -3.82811e-04 -3.55556e-04 -1.13741e-04 -4.05060e-04 7.73703e-05 -5.34853e-04 6.97350e-05 -2.44944e-04 -2.05702e-05
-5.94346e-05 -4.16737e-05 -1.25188e-04 -2.07672e-04 -1.96749e-05 -2.30396e-04 6.97350e-05 -3.15326e-04 4.10851e-05 -1.17299e-04
-2.45755e-04 -3.16336e-04 -2.94687e-04 -1.10539e-04 -2.67581e-04 -3.04924e-05 -2.44944e-04 4.10851e-05 -3.02494e-04 4.08657e-05
-1.87740e-05 -2.08871e-05 -7.59139e-05 -1.46118e-04 -4.49518e-05 -1.13738e-04 -2.05702e-05 -1.17299e-04 4.08657e-05 -1.92293e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_34-35.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.71996e-03 -6.95976e-04 -4.93305e-04 -2.40697e-04 -3.35904e-04 -1.19912e-04 -2.72695e-04 -5.75380e-05 -2.39617e-04 -1.83837e-05
-6.95976e-04 -1.78433e-03 -5.94481e-04 -2.38405e-04 -4.64477e-04 -8.86105e-05 -3.75779e-04 -3.43099e-05 -3.11819e-04 -1.41051e-05
-4.93305e-04 -5.94481e-04 -1.51786e-03 -2.54604e-04 -4.68220e-04 -1.89162e-04 -3.34824e-04 -1.23147e-04 -2.78730e-04 -7.38199e-05
-2.40697e-04 -2.38405e-04 -2.54604e-04 -9.71307e-04 -7.58565e-05 -3.13267e-04 -1.07356e-04 -1.97833e-04 -1.01676e-04 -1.42125e-04
-3.35904e-04 -4.64477e-04 -4.68220e-04 -7.58565e-05 -8.58707e-04 5.58330e-05 -3.89388e-04 -1.03671e-05 -2.61345e-04 -3.30213e-05
-1.19912e-04 -8.86105e-05 -1.89162e-04 -3.13267e-04 5.58330e-05 -5.65537e-04 8.35450e-05 -2.25699e-04 -1.91442e-05 -1.14414e-04
-2.72695e-04 -3.75779e-04 -3.34824e-04 -1.07356e-04 -3.89388e-04 8.35450e-05 -5.11179e-04 7.69786e-05 -2.39893e-04 -1.25587e-05
-5.75380e-05 -3.43099e-05 -1.23147e-04 -1.97833e-04 -1.03671e-05 -2.25699e-04 7.69786e-05 -3.00826e-04 4.47653e-05 -1.11712e-04
-2.39617e-04 -3.11819e-04 -2.78730e-04 -1.01676e-04 -2.61345e-04 -1.91442e-05 -2.39893e-04 4.47653e-05 -2.84378e-04 3.71823e-05
-1.83837e-05 -1.41051e-05 -7.38199e-05 -1.42125e-04 -3.30213e-05 -1.14414e-04 -1.25587e-05 -1.11712e-04 3.71823e-05 -1.72675e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_35-36.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.65491e-03 -6.65542e-04 -4.85614e-04 -2.31808e-04 -3.28424e-04 -1.15639e-04 -2.66084e-04 -5.54566e-05 -2.33303e-04 -1.78688e-05
-6.65542e-04 -1.71322e-03 -5.71634e-04 -2.29266e-04 -4.52535e-04 -8.04303e-05 -3.68065e-04 -2.72975e-05 -3.06717e-04 -7.62338e-06
-4.85614e-04 -5.71634e-04 -1.43055e-03 -2.46847e-04 -4.40889e-04 -1.86343e-04 -3.13802e-04 -1.21471e-04 -2.62247e-04 -7.23650e-05
-2.31808e-04 -2.29266e-04 -2.46847e-04 -9.04309e-04 -7.35451e-05 -2.93718e-04 -1.02064e-04 -1.87116e-04 -9.40028e-05 -1.37160e-04
-3.28424e-04 -4.52535e-04 -4.40889e-04 -7.35451e-05 -8.03054e-04 5.71042e-05 -3.72560e-04 -2.57959e-06 -2.54170e-04 -2.22236e-05
-1.15639e-04 -8.04303e-05 -1.86343e-04 -2.93718e-04 5.71042e-05 -5.31656e-04 8.80868e-05 -2.20302e-04 -8.60605e-06 -1.15177e-04
-2.66084e-04 -3.68065e-04 -3.13802e-04 -1.02064e-04 -3.72560e-04 8.80868e-05 -4.87679e-04 8.35401e-05 -2.35211e-04 -4.03407e-06
-5.54566e-05 -2.72975e-05 -1.21471e-04 -1.87116e-04 -2.57959e-06 -2.20302e-04 8.35401e-05 -2.87585e-04 4.92659e-05 -1.07867e-04
-2.33303e-04 -3.06717e-04 -2.62247e-04 -9.40028e-05 -2.54170e-04 -8.60605e-06 -2.35211e-04 4.92659e-05 -2.68573e-04 3.52936e-05
-1.78688e-05 -7.62338e-06 -7.23650e-05 -1.37160e-04 -2.22236e-05 -1.15177e-04 -4.03407e-06 -1.07867e-04 3.52936e-05 -1.55646e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_36-37.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.58667e-03 -6.34769e-04 -4.77096e-04 -2.22602e-04 -3.20608e-04 -1.11121e-04 -2.59223e-04 -5.32186e-05 -2.26789e-04 -1.72550e-05
-6.34769e-04 -1.64195e-03 -5.48274e-04 -2.20039e-04 -4.39842e-04 -7.25692e-05 -3.59657e-04 -2.06445e-05 -3.01010e-04 -1.45973e-06
-4.77096e-04 -5.48274e-04 -1.34474e-03 -2.39024e-04 -4.13474e-04 -1.83496e-04 -2.92612e-04 -1.20060e-04 -2.45357e-04 -7.14510e-05
-2.22602e-04 -2.20039e-04 -2.39024e-04 -8.38958e-04 -7.20111e-05 -2.73605e-04 -9.77522e-05 -1.75616e-04 -8.74595e-05 -1.31249e-04
-3.20608e-04 -4.39842e-04 -4.13474e-04 -7.20111e-05 -7.48288e-04 5.68589e-05 -3.54659e-04 3.69801e-06 -2.46001e-04 -1.26770e-05
-1.11121e-04 -7.25692e-05 -1.83496e-04 -2.73605e-04 5.68589e-05 -4.97919e-04 9.09871e-05 -2.14077e-04 9.29906e-07 -1.15742e-04
-2.59223e-04 -3.59657e-04 -2.92612e-04 -9.77522e-05 -3.54659e-04 9.09871e-05 -4.64140e-04 8.91960e-05 -2.30583e-04 4.67137e-06
-5.32186e-05 -2.06445e-05 -1.20060e-04 -1.75616e-04 3.69801e-06 -2.14077e-04 8.91960e-05 -2.75212e-04 5.42520e-05 -1.05435e-04
-2.26789e-04 -3.01010e-04 -2.45357e-04 -8.74595e-05 -2.46001e-04 9.29906e-07 -2.30583e-04 5.42520e-05 -2.54738e-04 3.50241e-05
-1.72550e-05 -1.45973e-06 -7.14510e-05 -1.31249e-04 -1.26770e-05 -1.15742e-04 4.67137e-06 -1.05435e-04 3.50241e-05 -1.41164e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_37-38.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.51530e-03 -6.03694e-04 -4.67797e-04 -2.13072e-04 -3.12484e-04 -1.06359e-04 -2.52135e-04 -5.08188e-05 -2.20096e-04 -1.65310e-05
-6.03694e-04 -1.57051e-03 -5.24420e-04 -2.10744e-04 -4.26392e-04 -6.50486e-05 -3.50543e-04 -1.43771e-05 -2.94676e-04 4.35086e-06
-4.67797e-04 -5.24420e-04 -1.26051e-03 -2.31068e-04 -3.86121e-04 -1.80519e-04 -2.71402e-04 -1.18797e-04 -2.28211e-04 -7.09516e-05
-2.13072e-04 -2.10744e-04 -2.31068e-04 -7.75332e-04 -7.11034e-05 -2.53107e-04 -9.42739e-05 -1.63469e-04 -8.19370e-05 -1.24483e-04
-3.12484e-04 -4.26392e-04 -3.86121e-04 -7.11034e-05 -6.94515e-04 5.52708e-05 -3.35828e-04 8.54537e-06 -2.36871e-04 -4.40731e-06
-1.06359e-04 -6.50486e-05 -1.80519e-04 -2.53107e-04 5.52708e-05 -4.64357e-04 9.23171e-05 -2.06989e-04 9.37034e-06 -1.15928e-04
-2.52135e-04 -3.50543e-04 -2.71402e-04 -9.42739e-05 -3.35828e-04 9.23171e-05 -4.40460e-04 9.38273e-05 -2.25798e-04 1.33113e-05
-5.08188e-05 -1.43771e-05 -1.18797e-04 -1.63469e-04 8.54537e-06 -2.06989e-04 9.38273e-05 -2.63421e-04 5.94669e-05 -1.04132e-04
-2.20096e-04 -2.94676e-04 -2.28211e-04 -8.19370e-05 -2.36871e-04 9.37034e-06 -2.25798e-04 5.94669e-05 -2.42585e-04 3.62025e-05
-1.65310e-05 4.35086e-06 -7.09516e-05 -1.24483e-04 -4.40731e-06 -1.15928e-04 1.33113e-05 -1.04132e-04 3.62025e-05 -1.29144e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_38-39.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.44077e-03 -5.72334e-04 -4.57733e-04 -2.03218e-04 -3.04051e-04 -1.01359e-04 -2.44815e-04 -4.82670e-05 -2.13219e-04 -1.57078e-05
-5.72334e-04 -1.49882e-03 -5.00077e-04 -2.01381e-04 -4.12179e-04 -5.78726e-05 -3.40714e-04 -8.50230e-06 -2.87698e-04 9.79468e-06
-4.57733e-04 -5.00077e-04 -1.17788e-03 -2.22925e-04 -3.58925e-04 -1.77335e-04 -2.50271e-04 -1.17592e-04 -2.10914e-04 -7.07662e-05
-2.03218e-04 -2.01381e-04 -2.22925e-04 -7.13445e-04 -7.06959e-05 -2.32356e-04 -9.15067e-05 -1.50780e-04 -7.73384e-05 -1.16938e-04
-3.04051e-04 -4.12179e-04 -3.58925e-04 -7.06959e-05 -6.41783e-04 5.24871e-05 -3.16176e-04 1.20342e-05 -2.26795e-04 2.56761e-06
-1.01359e-04 -5.78726e-05 -1.77335e-04 -2.32356e-04 5.24871e-05 -4.30975e-04 9.21410e-05 -1.99000e-04 1.66339e-05 -1.15564e-04
-2.44815e-04 -3.40714e-04 -2.50271e-04 -9.15067e-05 -3.16176e-04 9.21410e-05 -4.16525e-04 9.73237e-05 -2.20643e-04 2.16399e-05
-4.82670e-05 -8.50230e-06 -1.17592e-04 -1.50780e-04 1.20342e-05 -1.99000e-04 9.73237e-05 -2.51930e-04 6.46436e-05 -1.03646e-04
-2.13219e-04 -2.87698e-04 -2.10914e-04 -7.73384e-05 -2.26795e-04 1.66339e-05 -2.20643e-04 6.46436e-05 -2.31778e-04 3.85831e-05
-1.57078e-05 9.79468e-06 -7.07662e-05 -1.16938e-04 2.56761e-06 -1.15564e-04 2.16399e-05 -1.03646e-04 3.85831e-05 -1.19380e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_39-40.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.36247e-03 -5.40608e-04 -4.46794e-04 -1.93010e-04 -2.95224e-04 -9.61266e-05 -2.37184e-04 -4.55800e-05 -2.06088e-04 -1.48042e-05
-5.40608e-04 -1.42649e-03 -4.75166e-04 -1.91894e-04 -3.97117e-04 -5.10242e-05 -3.30098e-04 -3.01866e-06 -2.80009e-04 1.48581e-05
-4.46794e-04 -4.75166e-04 -1.09662e-03 -2.14516e-04 -3.31901e-04 -1.73846e-04 -2.29261e-04 -1.16348e-04 -1.93518e-04 -7.07987e-05
-1.93010e-04 -1.91894e-04 -2.14516e-04 -6.53201e-04 -7.06714e-05 -2.11435e-04 -8.93266e-05 -1.37623e-04 -7.35676e-05 -1.08656e-04
-2.95224e-04 -3.97117e-04 -3.31901e-04 -7.06714e-05 -5.90029e-04 4.86252e-05 -2.95743e-04 1.42207e-05 -2.15743e-04 8.21851e-06
-9.61266e-05 -5.10242e-05 -1.73846e-04 -2.11435e-04 4.86252e-05 -3.97711e-04 9.04933e-05 -1.90034e-04 2.26301e-05 -1.14458e-04
-2.37184e-04 -3.30098e-04 -2.29261e-04 -8.93266e-05 -2.95743e-04 9.04933e-05 -3.92158e-04 9.95477e-05 -2.14862e-04 2.93924e-05
-4.55800e-05 -3.01866e-06 -1.16348e-04 -1.37623e-04 1.42207e-05 -1.90034e-04 9.95477e-05 -2.40417e-04 6.94812e-05 -1.03613e-04
-2.06088e-04 -2.80009e-04 -1.93518e-04 -7.35676e-05 -2.15743e-04 2.26301e-05 -2.14862e-04 6.94812e-05 -2.21909e-04 4.18476e-05
-1.48042e-05 1.48581e-05 -7.07987e-05 -1.08656e-04 8.21851e-06 -1.14458e-04 2.93924e-05 -1.03613e-04 4.18476e-05 -1.11553e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_4-5.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.15056e-03 -1.11754e-03 -3.08956e-04 -3.59009e-04 -3.26987e-04 -1.32506e-04 -3.20940e-04 -2.49923e-05 -3.13626e-04 3.56922e-05
-1.11754e-03 -3.55368e-03 -9.29836e-04 -3.82108e-04 -6.15515e-04 -2.54142e-04 -4.62820e-04 -1.83513e-04 -3.72863e-04 -1.36729e-04
-3.08956e-04 -9.29836e-04 -3.45213e-03 -7.55327e-04 -4.76737e-04 -5.97692e-04 -3.19107e-04 -4.80870e-04 -2.30355e-04 -4.08402e-04
-3.59009e-04 -3.82108e-04 -7.55327e-04 -2.87274e-03 -5.52223e-04 -4.79917e-04 -4.50502e-04 -3.65621e-04 -3.52258e-04 -2.94909e-04
-3.26987e-04 -6.15515e-04 -4.76737e-04 -5.52223e-04 -2.53678e-03 -3.28679e-04 -5.29842e-04 -3.66915e-04 -3.52187e-04 -3.42757e-04
-1.32506e-04 -2.54142e-04 -5.97692e-04 -4.79917e-04 -3.28679e-04 -2.02902e-03 -2.55094e-04 -4.19892e-04 -3.09122e-04 -2.96310e-04
-3.20940e-04 -4.62820e-04 -3.19107e-04 -4.50502e-04 -5.29842e-04 -2.55094e-04 -1.63877e-03 -1.54333e-04 -4.35819e-04 -2.06203e-04
-2.49923e-05 -1.83513e-04 -4.80870e-04 -3.65621e-04 -3.66915e-04 -4.19892e-04 -1.54333e-04 -1.35835e-03 -4.83253e-05 -3.86514e-04
-3.13626e-04 -3.72863e-04 -2.30355e-04 -3.52258e-04 -3.52187e-04 -3.09122e-04 -4.35819e-04 -4.83253e-05 -1.11277e-03 -4.77170e-05
3.56922e-05 -1.36729e-04 -4.08402e-04 -2.94909e-04 -3.42757e-04 -2.96310e-04 -2.06203e-04 -3.86514e-04 -4.77170e-05 -8.74797e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_40-41.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.28043e-03 -5.08614e-04 -4.34981e-04 -1.82478e-04 -2.85997e-04 -9.06889e-05 -2.29236e-04 -4.27812e-05 -1.98698e-04 -1.38356e-05
-5.08614e-04 -1.35358e-03 -4.49767e-04 -1.82286e-04 -3.81244e-04 -4.45058e-05 -3.18722e-04 2.07073e-06 -2.71624e-04 1.95317e-05
-4.34981e-04 -4.49767e-04 -1.01696e-03 -2.05835e-04 -3.05188e-04 -1.70008e-04 -2.08496e-04 -1.15006e-04 -1.76146e-04 -7.09773e-05
-1.82478e-04 -1.82286e-04 -2.05835e-04 -5.94777e-04 -7.09349e-05 -1.90509e-04 -8.76431e-05 -1.24118e-04 -7.05582e-05 -9.97223e-05
-2.85997e-04 -3.81244e-04 -3.05188e-04 -7.09349e-05 -5.39436e-04 4.38171e-05 -2.74676e-04 1.51624e-05 -2.03762e-04 1.25166e-05
-9.06889e-05 -4.45058e-05 -1.70008e-04 -1.90509e-04 4.38171e-05 -3.64670e-04 8.74395e-05 -1.80090e-04 2.72748e-05 -1.12465e-04
-2.29236e-04 -3.18722e-04 -2.08496e-04 -8.76431e-05 -2.74676e-04 8.74395e-05 -3.67346e-04 1.00398e-04 -2.08273e-04 3.63041e-05
-4.27812e-05 2.07073e-06 -1.15006e-04 -1.24118e-04 1.51624e-05 -1.80090e-04 1.00398e-04 -2.28664e-04 7.36907e-05 -1.03684e-04
-1.98698e-04 -2.71624e-04 -1.76146e-04 -7.05582e-05 -2.03762e-04 2.72748e-05 -2.08273e-04 7.36907e-05 -2.12630e-04 4.56472e-05
-1.38356e-05 1.95317e-05 -7.09773e-05 -9.97223e-05 1.25166e-05 -1.12465e-04 3.63041e-05 -1.03684e-04 4.56472e-05 -1.05328e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_41-42.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.19485e-03 -4.76516e-04 -4.22321e-04 -1.71678e-04 -2.76386e-04 -8.50867e-05 -2.20981e-04 -3.99021e-05 -1.91055e-04 -1.28250e-05
-4.76516e-04 -1.28032e-03 -4.24003e-04 -1.72597e-04 -3.64616e-04 -3.83540e-05 -3.06618e-04 6.72927e-06 -2.62557e-04 2.37712e-05
-4.22321e-04 -4.24003e-04 -9.39252e-04 -1.96878e-04 -2.78990e-04 -1.65770e-04 -1.88164e-04 -1.13487e-04 -1.58976e-04 -7.12030e-05
-1.71678e-04 -1.72597e-04 -1.96878e-04 -5.38478e-04 -7.13618e-05 -1.69818e-04 -8.63286e-05 -1.10460e-04 -6.81985e-05 -9.02937e-05
-2.76386e-04 -3.64616e-04 -2.78990e-04 -7.13618e-05 -4.90304e-04 3.82519e-05 -2.53214e-04 1.49799e-05 -1.90988e-04 1.55039e-05
-8.50867e-05 -3.83540e-05 -1.65770e-04 -1.69818e-04 3.82519e-05 -3.32077e-04 8.31225e-05 -1.69267e-04 3.05647e-05 -1.09535e-04
-2.20981e-04 -3.06618e-04 -1.88164e-04 -8.63286e-05 -2.53214e-04 8.31225e-05 -3.42198e-04 9.98611e-05 -2.00802e-04 4.21938e-05
-3.99021e-05 6.72927e-06 -1.13487e-04 -1.10460e-04 1.49799e-05 -1.69267e-04 9.98611e-05 -2.16568e-04 7.70667e-05 -1.03592e-04
-1.91055e-04 -2.62557e-04 -1.58976e-04 -6.81985e-05 -1.90988e-04 3.05647e-05 -2.00802e-04 7.70667e-05 -2.03686e-04 4.96800e-05
-1.28250e-05 2.37712e-05 -7.12030e-05 -9.02937e-05 1.55039e-05 -1.09535e-04 4.21938e-05 -1.03592e-04 4.96800e-05 -1.00404e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_42-43.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.10612e-03 -4.44515e-04 -4.08880e-04 -1.60667e-04 -2.66445e-04 -7.93449e-05 -2.12472e-04 -3.69445e-05 -1.83218e-04 -1.17530e-05
-4.44515e-04 -1.20707e-03 -3.98033e-04 -1.62886e-04 -3.47320e-04 -3.26162e-05 -2.93839e-04 1.09099e-05 -2.52832e-04 2.75189e-05
-4.08880e-04 -3.98033e-04 -8.63962e-04 -1.87652e-04 -2.53553e-04 -1.61083e-04 -1.68486e-04 -1.11701e-04 -1.42229e-04 -7.13524e-05
-1.60667e-04 -1.62886e-04 -1.87652e-04 -4.84674e-04 -7.18144e-05 -1.49639e-04 -8.52380e-05 -9.68853e-05 -6.63463e-05 -8.05800e-05
-2.66445e-04 -3.47320e-04 -2.53553e-04 -7.18144e-05 -4.43009e-04 3.21590e-05 -2.31659e-04 1.38461e-05 -1.77632e-04 1.72900e-05
-7.93449e-05 -3.26162e-05 -1.61083e-04 -1.49639e-04 3.21590e-05 -3.00233e-04 7.77513e-05 -1.57740e-04 3.25696e-05 -1.05705e-04
-2.12472e-04 -2.93839e-04 -1.68486e-04 -8.52380e-05 -2.31659e-04 7.77513e-05 -3.16930e-04 9.80129e-05 -1.92469e-04 4.69619e-05
-3.69445e-05 1.09099e-05 -1.11701e-04 -9.68853e-05 1.38461e-05 -1.57740e-04 9.80129e-05 -2.04130e-04 7.94874e-05 -1.03143e-04
-1.83218e-04 -2.52832e-04 -1.42229e-04 -6.63463e-05 -1.77632e-04 3.25696e-05 -1.92469e-04 7.94874e-05 -1.94901e-04 5.36921e-05
-1.17530e-05 2.75189e-05 -7.13524e-05 -8.05800e-05 1.72900e-05 -1.05705e-04 4.69619e-05 -1.03143e-04 5.36921e-05 -9.65159e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_43-44.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.01450e-03 -4.12840e-04 -3.94663e-04 -1.49549e-04 -2.56162e-04 -7.35436e-05 -2.03699e-04 -3.39740e-05 -1.75172e-04 -1.06767e-05
-4.12840e-04 -1.13411e-03 -3.72056e-04 -1.53172e-04 -3.29488e-04 -2.72888e-05 -2.80487e-04 1.46208e-05 -2.42533e-04 3.07810e-05
-3.94663e-04 -3.72056e-04 -7.91470e-04 -1.78220e-04 -2.29054e-04 -1.55965e-04 -1.49609e-04 -1.09634e-04 -1.26041e-04 -7.13842e-05
-1.49549e-04 -1.53172e-04 -1.78220e-04 -4.33655e-04 -7.22152e-05 -1.30177e-04 -8.42950e-05 -8.35518e-05 -6.49324e-05 -7.07147e-05
-2.56162e-04 -3.29488e-04 -2.29054e-04 -7.22152e-05 -3.97834e-04 2.57004e-05 -2.10229e-04 1.18635e-05 -1.63826e-04 1.79137e-05
-7.35436e-05 -2.72888e-05 -1.55965e-04 -1.30177e-04 2.57004e-05 -2.69356e-04 7.14669e-05 -1.45612e-04 3.32908e-05 -1.00939e-04
-2.03699e-04 -2.80487e-04 -1.49609e-04 -8.42950e-05 -2.10229e-04 7.14669e-05 -2.91678e-04 9.48593e-05 -1.83215e-04 5.04265e-05
-3.39740e-05 1.46208e-05 -1.09634e-04 -8.35518e-05 1.18635e-05 -1.45612e-04 9.48593e-05 -1.91271e-04 8.07444e-05 -1.02037e-04
-1.75172e-04 -2.42533e-04 -1.26041e-04 -6.49324e-05 -1.63826e-04 3.32908e-05 -1.83215e-04 8.07444e-05 -1.85985e-04 5.72896e-05
-1.06767e-05 3.07810e-05 -7.13842e-05 -7.07147e-05 1.79137e-05 -1.00939e-04 5.04265e-05 -1.02037e-04 5.72896e-05 -9.32320e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_44-45.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.92122e-03 -3.81854e-04 -3.79888e-04 -1.38466e-04 -2.45681e-04 -6.77531e-05 -1.94786e-04 -3.10203e-05 -1.67031e-04 -9.59700e-06
-3.81854e-04 -1.06224e-03 -3.46392e-04 -1.43570e-04 -3.11365e-04 -2.24126e-05 -2.66749e-04 1.78373e-05 -2.31804e-04 3.35309e-05
-3.79888e-04 -3.46392e-04 -7.22448e-04 -1.68680e-04 -2.05779e-04 -1.50462e-04 -1.31768e-04 -1.07266e-04 -1.10648e-04 -7.12240e-05
-1.38466e-04 -1.43570e-04 -1.68680e-04 -3.85861e-04 -7.24683e-05 -1.11725e-04 -8.33907e-05 -7.07150e-05 -6.38285e-05 -6.09441e-05
-2.45681e-04 -3.11365e-04 -2.05779e-04 -7.24683e-05 -3.55232e-04 1.91242e-05 -1.89304e-04 9.24930e-06 -1.49876e-04 1.75584e-05
-6.77531e-05 -2.24126e-05 -1.50462e-04 -1.11725e-04 1.91242e-05 -2.39840e-04 6.45543e-05 -1.33173e-04 3.28988e-05 -9.53994e-05
-1.94786e-04 -2.66749e-04 -1.31768e-04 -8.33907e-05 -1.89304e-04 6.45543e-05 -2.66817e-04 9.06075e-05 -1.73229e-04 5.26219e-05
-3.10203e-05 1.78373e-05 -1.07266e-04 -7.07150e-05 9.24930e-06 -1.33173e-04 9.06075e-05 -1.78156e-04 8.08583e-05 -1.00213e-04
-1.67031e-04 -2.31804e-04 -1.10648e-04 -6.38285e-05 -1.49876e-04 3.28988e-05 -1.73229e-04 8.08583e-05 -1.76904e-04 6.02896e-05
-9.59700e-06 3.35309e-05 -7.12240e-05 -6.09441e-05 1.75584e-05 -9.53994e-05 5.26219e-05 -1.00213e-04 6.02896e-05 -9.03318e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_45-46.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.80908e-03 -3.48386e-04 -3.61090e-04 -1.26288e-04 -2.32759e-04 -6.14398e-05 -1.83969e-04 -2.78500e-05 -1.57294e-04 -8.44810e-06
-3.48386e-04 -9.82245e-04 -3.18141e-04 -1.32836e-04 -2.90268e-04 -1.78268e-05 -2.50293e-04 2.03523e-05 -2.18594e-04 3.54050e-05
-3.61090e-04 -3.18141e-04 -6.50880e-04 -1.57561e-04 -1.82124e-04 -1.43193e-04 -1.14004e-04 -1.03556e-04 -9.52747e-05 -7.01187e-05
-1.26288e-04 -1.32836e-04 -1.57561e-04 -3.38227e-04 -7.17792e-05 -9.35810e-05 -8.16127e-05 -5.80096e-05 -6.22951e-05 -5.09669e-05
-2.32759e-04 -2.90268e-04 -1.82124e-04 -7.17792e-05 -3.12417e-04 1.25240e-05 -1.67528e-04 6.14800e-06 -1.34704e-04 1.62432e-05
-6.14398e-05 -1.78268e-05 -1.43193e-04 -9.35810e-05 1.25240e-05 -2.09905e-04 5.67128e-05 -1.19491e-04 3.12604e-05 -8.83695e-05
-1.83969e-04 -2.50293e-04 -1.14004e-04 -8.16127e-05 -1.67528e-04 5.67128e-05 -2.40268e-04 8.46229e-05 -1.61084e-04 5.30796e-05
-2.78500e-05 2.03523e-05 -1.03556e-04 -5.80096e-05 6.14800e-06 -1.19491e-04 8.46229e-05 -1.63314e-04 7.90848e-05 -9.66699e-05
-1.57294e-04 -2.18594e-04 -9.52747e-05 -6.22951e-05 -1.34704e-04 3.12604e-05 -1.61084e-04 7.90848e-05 -1.65977e-04 6.19122e-05
-8.44810e-06 3.54050e-05 -7.01187e-05 -5.09669e-05 1.62432e-05 -8.83695e-05 5.30796e-05 -9.66699e-05 6.19122e-05 -8.67305e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_46-47.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.73291e-03 -3.22950e-04 -3.49217e-04 -1.16847e-04 -2.24447e-04 -5.64627e-05 -1.76826e-04 -2.52989e-05 -1.50733e-04 -7.47759e-06
-3.22950e-04 -9.23782e-04 -2.96927e-04 -1.24991e-04 -2.75009e-04 -1.40520e-05 -2.38715e-04 2.27981e-05 -2.09534e-04 3.74881e-05
-3.49217e-04 -2.96927e-04 -5.96259e-04 -1.49610e-04 -1.63578e-04 -1.38484e-04 -9.97608e-05 -1.01601e-04 -8.28267e-05 -7.01295e-05
-1.16847e-04 -1.24991e-04 -1.49610e-04 -3.00816e-04 -7.22344e-05 -7.86178e-05 -8.13216e-05 -4.72712e-05 -6.20805e-05 -4.24411e-05
-2.24447e-04 -2.75009e-04 -1.63578e-04 -7.22344e-05 -2.78746e-04 6.43831e-06 -1.50076e-04 2.93676e-06 -1.22529e-04 1.46622e-05
-5.64627e-05 -1.40520e-05 -1.38484e-04 -7.86178e-05 6.43831e-06 -1.85928e-04 4.98713e-05 -1.08341e-04 2.95282e-05 -8.26772e-05
-1.76826e-04 -2.38715e-04 -9.97608e-05 -8.13216e-05 -1.50076e-04 4.98713e-05 -2.19400e-04 7.96752e-05 -1.51793e-04 5.35558e-05
-2.52989e-05 2.27981e-05 -1.01601e-04 -4.72712e-05 2.93676e-06 -1.08341e-04 7.96752e-05 -1.51774e-04 7.79404e-05 -9.43646e-05
-1.50733e-04 -2.09534e-04 -8.28267e-05 -6.20805e-05 -1.22529e-04 2.95282e-05 -1.51793e-04 7.79404e-05 -1.58195e-04 6.39881e-05
-7.47759e-06 3.74881e-05 -7.01295e-05 -4.24411e-05 1.46622e-05 -8.26772e-05 5.35558e-05 -9.43646e-05 6.39881e-05 -8.48974e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_47-48.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.63771e-03 -2.94939e-04 -3.33299e-04 -1.06330e-04 -2.13651e-04 -5.09768e-05 -1.67753e-04 -2.25394e-05 -1.42549e-04 -6.44642e-06
-2.94939e-04 -8.56859e-04 -2.73096e-04 -1.15971e-04 -2.56811e-04 -1.04954e-05 -2.24453e-04 2.46035e-05 -1.98027e-04 3.87496e-05
-3.33299e-04 -2.73096e-04 -5.38506e-04 -1.40071e-04 -1.44518e-04 -1.32017e-04 -8.55052e-05 -9.82713e-05 -7.03670e-05 -6.91224e-05
-1.06330e-04 -1.15971e-04 -1.40071e-04 -2.63081e-04 -7.16429e-05 -6.39483e-05 -8.00009e-05 -3.67391e-05 -6.12248e-05 -3.38618e-05
-2.13651e-04 -2.56811e-04 -1.44518e-04 -7.16429e-05 -2.44528e-04 5.49894e-07 -1.31867e-04 -4.62827e-07 -1.09318e-04 1.24546e-05
-5.09768e-05 -1.04954e-05 -1.32017e-04 -6.39483e-05 5.49894e-07 -1.61458e-04 4.24234e-05 -9.61700e-05 2.68888e-05 -7.57249e-05
-1.67753e-04 -2.24453e-04 -8.55052e-05 -8.00009e-05 -1.31867e-04 4.24234e-05 -1.96921e-04 7.33258e-05 -1.40532e-04 5.25396e-05
-2.25394e-05 2.46035e-05 -9.82713e-05 -3.67391e-05 -4.62827e-07 -9.61700e-05 7.33258e-05 -1.38597e-04 7.50992e-05 -9.03659e-05
-1.42549e-04 -1.98027e-04 -7.03670e-05 -6.12248e-05 -1.09318e-04 2.68888e-05 -1.40532e-04 7.50992e-05 -1.48459e-04 6.45777e-05
-6.44642e-06 3.87496e-05 -6.91224e-05 -3.38618e-05 1.24546e-05 -7.57249e-05 5.25396e-05 -9.03659e-05 6.45777e-05 -8.20301e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_48-49.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.54257e-03 -2.68078e-04 -3.17121e-04 -9.61144e-05 -2.02802e-04 -4.56604e-05 -1.58675e-04 -1.98825e-05 -1.34395e-04 -5.45495e-06
-2.68078e-04 -7.91856e-04 -2.50066e-04 -1.07173e-04 -2.38797e-04 -7.32610e-06 -2.10194e-04 2.60017e-05 -1.86418e-04 3.95796e-05
-3.17121e-04 -2.50066e-04 -4.84437e-04 -1.30630e-04 -1.26872e-04 -1.25321e-04 -7.24524e-05 -9.46531e-05 -5.89237e-05 -6.78127e-05
-9.61144e-05 -1.07173e-04 -1.30630e-04 -2.28538e-04 -7.07156e-05 -5.06071e-05 -7.84470e-05 -2.70921e-05 -6.03050e-05 -2.58498e-05
-2.02802e-04 -2.38797e-04 -1.26872e-04 -7.07156e-05 -2.13044e-04 -4.90018e-06 -1.14761e-04 -3.85503e-06 -9.66034e-05 9.92628e-06
-4.56604e-05 -7.32610e-06 -1.25321e-04 -5.06071e-05 -4.90018e-06 -1.38768e-04 3.51171e-05 -8.43664e-05 2.38163e-05 -6.85582e-05
-1.58675e-04 -2.10194e-04 -7.24524e-05 -7.84470e-05 -1.14761e-04 3.51171e-05 -1.75473e-04 6.66176e-05 -1.29110e-04 5.06896e-05
-1.98825e-05 2.60017e-05 -9.46531e-05 -2.70921e-05 -3.85503e-06 -8.43664e-05 6.66176e-05 -1.25587e-04 7.14763e-05 -8.57220e-05
-1.34395e-04 -1.86418e-04 -5.89237e-05 -6.03050e-05 -9.66034e-05 2.38163e-05 -1.29110e-04 7.14763e-05 -1.38510e-04 6.42823e-05
-5.45495e-06 3.95796e-05 -6.78127e-05 -2.58498e-05 9.92628e-06 -6.85582e-05 5.06896e-05 -8.57220e-05 6.42823e-05 -7.89140e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_49-50.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.44765e-03 -2.42386e-04 -3.00708e-04 -8.62367e-05 -1.91903e-04 -4.05348e-05 -1.49600e-04 -1.73380e-05 -1.26278e-04 -4.50813e-06
-2.42386e-04 -7.28788e-04 -2.27875e-04 -9.85986e-05 -2.21030e-04 -4.51800e-06 -1.95988e-04 2.70186e-05 -1.74748e-04 4.00005e-05
-3.00708e-04 -2.27875e-04 -4.33899e-04 -1.21317e-04 -1.10601e-04 -1.18429e-04 -6.05703e-05 -9.07569e-05 -4.84862e-05 -6.61910e-05
-8.62367e-05 -9.85986e-05 -1.21317e-04 -1.97029e-04 -6.94363e-05 -3.85822e-05 -7.66222e-05 -1.83551e-05 -5.92561e-05 -1.84598e-05
-1.91903e-04 -2.21030e-04 -1.10601e-04 -6.94363e-05 -1.84190e-04 -9.83948e-06 -9.88030e-05 -7.12989e-06 -8.44724e-05 7.21266e-06
-4.05348e-05 -4.51800e-06 -1.18429e-04 -3.85822e-05 -9.83948e-06 -1.17850e-04 2.80785e-05 -7.30359e-05 2.04587e-05 -6.13055e-05
-1.49600e-04 -1.95988e-04 -6.05703e-05 -7.66222e-05 -9.88030e-05 2.80785e-05 -1.55126e-04 5.97079e-05 -1.17657e-04 4.81508e-05
-1.73380e-05 2.70186e-05 -9.07569e-05 -1.83551e-05 -7.12989e-06 -7.30359e-05 5.97079e-05 -1.12843e-04 6.72091e-05 -8.05260e-05
-1.26278e-04 -1.74748e-04 -4.84862e-05 -5.92561e-05 -8.44724e-05 2.04587e-05 -1.17657e-04 6.72091e-05 -1.28397e-04 6.31370e-05
-4.50813e-06 4.00005e-05 -6.61910e-05 -1.84598e-05 7.21266e-06 -6.13055e-05 4.81508e-05 -8.05260e-05 6.31370e-05 -7.54937e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_5-6.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.18010e-03 -1.12325e-03 -3.26128e-04 -3.57724e-04 -3.37282e-04 -1.32251e-04 -3.26829e-04 -2.62945e-05 -3.16664e-04 3.29207e-05
-1.12325e-03 -3.51166e-03 -9.29664e-04 -3.82140e-04 -6.13487e-04 -2.54378e-04 -4.61200e-04 -1.83236e-04 -3.71622e-04 -1.35917e-04
-3.26128e-04 -9.29664e-04 -3.43739e-03 -7.30745e-04 -5.03579e-04 -5.80333e-04 -3.36614e-04 -4.68278e-04 -2.43047e-04 -3.98903e-04
-3.57724e-04 -3.82140e-04 -7.30745e-04 -2.81530e-03 -5.45846e-04 -4.72130e-04 -4.48235e-04 -3.58727e-04 -3.49122e-04 -2.89928e-04
-3.37282e-04 -6.13487e-04 -5.03579e-04 -5.45846e-04 -2.47980e-03 -3.13301e-04 -5.47098e-04 -3.43635e-04 -3.69845e-04 -3.22603e-04
-1.32251e-04 -2.54378e-04 -5.80333e-04 -4.72130e-04 -3.13301e-04 -1.97810e-03 -2.31172e-04 -4.21444e-04 -2.99102e-04 -2.86812e-04
-3.26829e-04 -4.61200e-04 -3.36614e-04 -4.48235e-04 -5.47098e-04 -2.31172e-04 -1.59256e-03 -1.50838e-04 -4.30382e-04 -2.00087e-04
-2.62945e-05 -1.83236e-04 -4.68278e-04 -3.58727e-04 -3.43635e-04 -4.21444e-04 -1.50838e-04 -1.29770e-03 -3.94389e-05 -3.88784e-04
-3.16664e-04 -3.71622e-04 -2.43047e-04 -3.49122e-04 -3.69845e-04 -2.99102e-04 -4.30382e-04 -3.94389e-05 -1.08862e-03 -2.70366e-05
3.29207e-05 -1.35917e-04 -3.98903e-04 -2.89928e-04 -3.22603e-04 -2.86812e-04 -2.00087e-04 -3.88784e-04 -2.70366e-05 -8.40285e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_50-51.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.35304e-03 -2.17876e-04 -2.84064e-04 -7.67346e-05 -1.80941e-04 -3.56266e-05 -1.40518e-04 -1.49269e-05 -1.18189e-04 -3.62204e-06
-2.17876e-04 -6.67645e-04 -2.06561e-04 -9.02390e-05 -2.03571e-04 -2.03431e-06 -1.81892e-04 2.76890e-05 -1.63071e-04 4.00508e-05
-2.84064e-04 -2.06561e-04 -3.86729e-04 -1.12166e-04 -9.56423e-05 -1.11387e-04 -4.98087e-05 -8.66089e-05 -3.90211e-05 -6.42736e-05
-7.67346e-05 -9.02390e-05 -1.12166e-04 -1.68384e-04 -6.78075e-05 -2.78385e-05 -7.45127e-05 -1.05238e-05 -5.80438e-05 -1.17142e-05
-1.80941e-04 -2.03571e-04 -9.56423e-05 -6.78075e-05 -1.57844e-04 -1.42271e-05 -8.40040e-05 -1.02150e-05 -7.29727e-05 4.40898e-06
-3.56266e-05 -2.03431e-06 -1.11387e-04 -2.78385e-05 -1.42271e-05 -9.86711e-05 2.13931e-05 -6.22477e-05 1.69237e-05 -5.40499e-05
-1.40518e-04 -1.81892e-04 -4.98087e-05 -7.45127e-05 -8.40040e-05 2.13931e-05 -1.35916e-04 5.27149e-05 -1.06262e-04 4.50256e-05
-1.49269e-05 2.76890e-05 -8.66089e-05 -1.05238e-05 -1.02150e-05 -6.22477e-05 5.27149e-05 -1.00428e-04 6.23976e-05 -7.48475e-05
-1.18189e-04 -1.63071e-04 -3.90211e-05 -5.80438e-05 -7.29727e-05 1.69237e-05 -1.06262e-04 6.23976e-05 -1.18154e-04 6.11673e-05
-3.62204e-06 4.00508e-05 -6.42736e-05 -1.17142e-05 4.40898e-06 -5.40499e-05 4.50256e-05 -7.48475e-05 6.11673e-05 -7.17064e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_51-52.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.25908e-03 -1.94592e-04 -2.67255e-04 -6.76417e-05 -1.69955e-04 -3.09462e-05 -1.31471e-04 -1.26448e-05 -1.10166e-04 -2.78779e-06
-1.94592e-04 -6.08569e-04 -1.86174e-04 -8.21282e-05 -1.86488e-04 1.25894e-07 -1.67958e-04 2.80178e-05 -1.51428e-04 3.97354e-05
-2.67255e-04 -1.86174e-04 -3.42878e-04 -1.03198e-04 -8.19932e-05 -1.04221e-04 -4.01647e-05 -8.22134e-05 -3.05446e-05 -6.20420e-05
-6.76417e-05 -8.21282e-05 -1.03198e-04 -1.42520e-04 -6.58093e-05 -1.83839e-05 -7.20806e-05 -3.63930e-06 -5.66013e-05 -5.68491e-06
-1.69955e-04 -1.86488e-04 -8.19932e-05 -6.58093e-05 -1.33964e-04 -1.79894e-05 -7.04327e-05 -1.29956e-05 -6.22167e-05 1.66054e-06
-3.09462e-05 1.25894e-07 -1.04221e-04 -1.83839e-05 -1.79894e-05 -8.12687e-05 1.51947e-05 -5.21357e-05 1.33780e-05 -4.69533e-05
-1.31471e-04 -1.67958e-04 -4.01647e-05 -7.20806e-05 -7.04327e-05 1.51947e-05 -1.17964e-04 4.58242e-05 -9.51052e-05 4.15017e-05
-1.26448e-05 2.80178e-05 -8.22134e-05 -3.63930e-06 -1.29956e-05 -5.21357e-05 4.58242e-05 -8.85024e-05 5.72361e-05 -6.88634e-05
-1.10166e-04 -1.51428e-04 -3.05446e-05 -5.66013e-05 -6.22167e-05 1.33780e-05 -9.51052e-05 5.72361e-05 -1.07935e-04 5.85213e-05
-2.78779e-06 3.97354e-05 -6.20420e-05 -5.68491e-06 1.66054e-06 -4.69533e-05 4.15017e-05 -6.88634e-05 5.85213e-05 -6.76307e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_52-53.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.16613e-03 -1.72621e-04 -2.50321e-04 -5.90426e-05 -1.58941e-04 -2.65638e-05 -1.22444e-04 -1.05516e-05 -1.02190e-04 -2.06384e-06
-1.72621e-04 -5.51695e-04 -1.66828e-04 -7.42451e-05 -1.69925e-04 2.03330e-06 -1.54324e-04 2.80913e-05 -1.39956e-04 3.91474e-05
-2.50321e-04 -1.66828e-04 -3.02248e-04 -9.45194e-05 -6.95656e-05 -9.70544e-05 -3.15406e-05 -7.76833e-05 -2.29612e-05 -5.95996e-05
-5.90426e-05 -7.42451e-05 -9.45194e-05 -1.19267e-04 -6.35291e-05 -1.01136e-05 -6.94130e-05 2.38445e-06 -5.50004e-05 -2.96747e-07
-1.58941e-04 -1.69925e-04 -6.95656e-05 -6.35291e-05 -1.12397e-04 -2.11891e-05 -5.80206e-05 -1.55085e-05 -5.21644e-05 -1.05214e-06
-2.65638e-05 2.03330e-06 -9.70544e-05 -1.01136e-05 -2.11891e-05 -6.55380e-05 9.45484e-06 -4.26673e-05 9.81365e-06 -4.00061e-05
-1.22444e-04 -1.54324e-04 -3.15406e-05 -6.94130e-05 -5.80206e-05 9.45484e-06 -1.01223e-04 3.90382e-05 -8.41871e-05 3.75794e-05
-1.05516e-05 2.80913e-05 -7.76833e-05 2.38445e-06 -1.55085e-05 -4.26673e-05 3.90382e-05 -7.70390e-05 5.17249e-05 -6.25537e-05
-1.02190e-04 -1.39956e-04 -2.29612e-05 -5.50004e-05 -5.21644e-05 9.81365e-06 -8.41871e-05 5.17249e-05 -9.76931e-05 5.51444e-05
-2.06384e-06 3.91474e-05 -5.95996e-05 -2.96747e-07 -1.05214e-06 -4.00061e-05 3.75794e-05 -6.25537e-05 5.51444e-05 -6.31257e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_53-54.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.07471e-03 -1.51990e-04 -2.33395e-04 -5.09305e-05 -1.48007e-04 -2.24361e-05 -1.13550e-04 -8.58076e-06 -9.43784e-05 -1.36810e-06
-1.51990e-04 -4.97273e-04 -1.48540e-04 -6.66876e-05 -1.53907e-04 3.62414e-06 -1.40989e-04 2.78410e-05 -1.28632e-04 3.82139e-05
-2.33395e-04 -1.48540e-04 -2.64874e-04 -8.60976e-05 -5.84239e-05 -8.98470e-05 -2.40140e-05 -7.29444e-05 -1.63749e-05 -5.68445e-05
-5.09305e-05 -6.66876e-05 -8.60976e-05 -9.86158e-05 -6.08862e-05 -3.10963e-06 -6.63973e-05 7.42180e-06 -5.30876e-05 4.28394e-06
-1.48007e-04 -1.53907e-04 -5.84239e-05 -6.08862e-05 -9.31944e-05 -2.36806e-05 -4.69277e-05 -1.75517e-05 -4.30330e-05 -3.47884e-06
-2.24361e-05 3.62414e-06 -8.98470e-05 -3.10963e-06 -2.36806e-05 -5.16100e-05 4.39379e-06 -3.40820e-05 6.50739e-06 -3.34981e-05
-1.13550e-04 -1.40989e-04 -2.40140e-05 -6.63973e-05 -4.69277e-05 4.39379e-06 -8.59249e-05 3.26567e-05 -7.38271e-05 3.35915e-05
-8.58076e-06 2.78410e-05 -7.29444e-05 7.42180e-06 -1.75517e-05 -3.40820e-05 3.26567e-05 -6.63347e-05 4.62114e-05 -5.62722e-05
-9.43784e-05 -1.28632e-04 -1.63749e-05 -5.30876e-05 -4.30330e-05 6.50739e-06 -7.38271e-05 4.62114e-05 -8.77653e-05 5.13957e-05
-1.36810e-06 3.82139e-05 -5.68445e-05 4.28394e-06 -3.47884e-06 -3.34981e-05 3.35915e-05 -5.62722e-05 5.13957e-05 -5.84917e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_54-55.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.85305e-04 -1.32767e-04 -2.16566e-04 -4.33618e-05 -1.37195e-04 -1.85993e-05 -1.04820e-04 -6.75508e-06 -8.67583e-05 -7.17142e-07
-1.32767e-04 -4.45513e-04 -1.31384e-04 -5.94850e-05 -1.38537e-04 4.91856e-06 -1.28045e-04 2.72952e-05 -1.17537e-04 3.69667e-05
-2.16566e-04 -1.31384e-04 -2.30711e-04 -7.79870e-05 -4.85287e-05 -8.26683e-05 -1.75410e-05 -6.80485e-05 -1.07545e-05 -5.38127e-05
-4.33618e-05 -5.94850e-05 -7.79870e-05 -8.04545e-05 -5.79179e-05 2.67789e-06 -6.30602e-05 1.14969e-05 -5.08671e-05 8.05500e-06
-1.37195e-04 -1.38537e-04 -4.85287e-05 -5.79179e-05 -7.62721e-05 -2.54674e-05 -3.71522e-05 -1.90953e-05 -3.48599e-05 -5.56028e-06
-1.85993e-05 4.91856e-06 -8.26683e-05 2.67789e-06 -2.54674e-05 -3.94566e-05 5.45370e-08 -2.64328e-05 3.53826e-06 -2.75143e-05
-1.04820e-04 -1.28045e-04 -1.75410e-05 -6.30602e-05 -3.71522e-05 5.45370e-08 -7.21148e-05 2.67774e-05 -6.41322e-05 2.96503e-05
-6.75508e-06 2.72952e-05 -6.80485e-05 1.14969e-05 -1.90953e-05 -2.64328e-05 2.67774e-05 -5.64786e-05 4.08207e-05 -5.01401e-05
-8.67583e-05 -1.17537e-04 -1.07545e-05 -5.08671e-05 -3.48599e-05 3.53826e-06 -6.41322e-05 4.08207e-05 -7.82608e-05 4.73992e-05
-7.17142e-07 3.69667e-05 -5.38127e-05 8.05500e-06 -5.56028e-06 -2.75143e-05 2.96503e-05 -5.01401e-05 4.73992e-05 -5.37932e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_55-56.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.98473e-04 -1.15023e-04 -1.99927e-04 -3.63983e-05 -1.26546e-04 -1.50983e-05 -9.62813e-05 -5.10938e-06 -7.93455e-05 -1.45285e-07
-1.15023e-04 -3.96613e-04 -1.15454e-04 -5.26397e-05 -1.23948e-04 5.97274e-06 -1.15624e-04 2.65316e-05 -1.06802e-04 3.54958e-05
-1.99927e-04 -1.15454e-04 -1.99674e-04 -7.02783e-05 -3.97922e-05 -7.56356e-05 -1.20196e-05 -6.31093e-05 -5.99808e-06 -5.06134e-05
-3.63983e-05 -5.26397e-05 -7.02783e-05 -6.46110e-05 -5.47254e-05 7.37637e-06 -5.95085e-05 1.47207e-05 -4.84331e-05 1.11149e-05
-1.26546e-04 -1.23948e-04 -3.97922e-05 -5.47254e-05 -6.14708e-05 -2.66432e-05 -2.85980e-05 -2.02093e-05 -2.75810e-05 -7.34466e-06
-1.50983e-05 5.97274e-06 -7.56356e-05 7.37637e-06 -2.66432e-05 -2.89466e-05 -3.62954e-06 -1.96560e-05 8.68624e-07 -2.20261e-05
-9.62813e-05 -1.15624e-04 -1.20196e-05 -5.95085e-05 -2.85980e-05 -3.62954e-06 -5.97200e-05 2.13756e-05 -5.50906e-05 2.57560e-05
-5.10938e-06 2.65316e-05 -6.31093e-05 1.47207e-05 -2.02093e-05 -1.96560e-05 2.13756e-05 -4.74330e-05 3.55607e-05 -4.41588e-05
-7.93455e-05 -1.06802e-04 -5.99808e-06 -4.84331e-05 -2.75810e-05 8.68624e-07 -5.50906e-05 3.55607e-05 -6.91706e-05 4.31666e-05
-1.45285e-07 3.54958e-05 -5.06134e-05 1.11149e-05 -7.34466e-06 -2.20261e-05 2.57560e-05 -4.41588e-05 4.31666e-05 -4.89839e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_56-57.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.14768e-04 -9.88063e-05 -1.83587e-04 -3.00839e-05 -1.16114e-04 -1.19632e-05 -8.79699e-05 -3.66665e-06 -7.21666e-05 3.25812e-07
-9.88063e-05 -3.50773e-04 -1.00805e-04 -4.61787e-05 -1.10236e-04 6.81523e-06 -1.03823e-04 2.55926e-05 -9.65191e-05 3.38508e-05
-1.83587e-04 -1.00805e-04 -1.71684e-04 -6.30250e-05 -3.21497e-05 -6.88283e-05 -7.37729e-06 -5.81996e-05 -2.04264e-06 -4.73091e-05
-3.00839e-05 -4.61787e-05 -6.30250e-05 -5.09369e-05 -5.13724e-05 1.10760e-05 -5.58048e-05 1.71600e-05 -4.58273e-05 1.35064e-05
-1.16114e-04 -1.10236e-04 -3.21497e-05 -5.13724e-05 -4.86641e-05 -2.72590e-05 -2.12137e-05 -2.09127e-05 -2.11834e-05 -8.82066e-06
-1.19632e-05 6.81523e-06 -6.88283e-05 1.10760e-05 -2.72590e-05 -1.99967e-05 -6.67041e-06 -1.37485e-05 -1.47327e-06 -1.70706e-05
-8.79699e-05 -1.03823e-04 -7.37729e-06 -5.58048e-05 -2.12137e-05 -6.67041e-06 -4.87245e-05 1.64958e-05 -4.67611e-05 2.19850e-05
-3.66665e-06 2.55926e-05 -5.81996e-05 1.71600e-05 -2.09127e-05 -1.37485e-05 1.64958e-05 -3.92351e-05 3.05209e-05 -3.84179e-05
-7.21666e-05 -9.65191e-05 -2.04264e-06 -4.58273e-05 -2.11834e-05 -1.47327e-06 -4.67611e-05 3.05209e-05 -6.05754e-05 3.88143e-05
3.25812e-07 3.38508e-05 -4.73091e-05 1.35064e-05 -8.82066e-06 -1.70706e-05 2.19850e-05 -3.84179e-05 3.88143e-05 -4.41355e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_57-58.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.34738e-04 -8.41225e-05 -1.67683e-04 -2.44203e-05 -1.05988e-04 -9.18244e-06 -7.99580e-05 -2.40817e-06 -6.52896e-05 7.23390e-07
-8.41225e-05 -3.08175e-04 -8.74522e-05 -4.01469e-05 -9.74581e-05 7.45075e-06 -9.26978e-05 2.44945e-05 -8.67446e-05 3.20561e-05
-1.67683e-04 -8.74522e-05 -1.46661e-04 -5.62464e-05 -2.55536e-05 -6.22881e-05 -3.56812e-06 -5.33547e-05 1.14974e-06 -4.39315e-05
-2.44203e-05 -4.01469e-05 -5.62464e-05 -3.92917e-05 -4.78979e-05 1.38474e-05 -5.19809e-05 1.88585e-05 -4.30646e-05 1.52518e-05
-1.05988e-04 -9.74581e-05 -2.55536e-05 -4.78979e-05 -3.77424e-05 -2.73434e-05 -1.49673e-05 -2.12000e-05 -1.56782e-05 -9.94862e-06
-9.18244e-06 7.45075e-06 -6.22881e-05 1.38474e-05 -2.73434e-05 -1.25370e-05 -9.06210e-06 -8.72520e-06 -3.43069e-06 -1.27112e-05
-7.99580e-05 -9.26978e-05 -3.56812e-06 -5.19809e-05 -1.49673e-05 -9.06210e-06 -3.91281e-05 1.22061e-05 -3.92279e-05 1.84439e-05
-2.40817e-06 2.44945e-05 -5.33547e-05 1.88585e-05 -2.12000e-05 -8.72520e-06 1.22061e-05 -3.19449e-05 2.58166e-05 -3.30300e-05
-6.52896e-05 -8.67446e-05 1.14974e-06 -4.30646e-05 -1.56782e-05 -3.43069e-06 -3.92279e-05 2.58166e-05 -5.25822e-05 3.44915e-05
7.23390e-07 3.20561e-05 -4.39315e-05 1.52518e-05 -9.94862e-06 -1.27112e-05 1.84439e-05 -3.30300e-05 3.44915e-05 -3.93696e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_58-59.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.58871e-04 -7.09634e-05 -1.52335e-04 -1.94098e-05 -9.62412e-05 -6.75156e-06 -7.23016e-05 -1.32575e-06 -5.87606e-05 1.05475e-06
-7.09634e-05 -2.68954e-04 -7.53887e-05 -3.45869e-05 -8.56498e-05 7.87749e-06 -8.22870e-05 2.32462e-05 -7.75132e-05 3.01224e-05
-1.52335e-04 -7.53887e-05 -1.24495e-04 -4.99493e-05 -1.99522e-05 -5.60445e-05 -5.42764e-07 -4.85991e-05 3.61582e-06 -4.04974e-05
-1.94098e-05 -3.45869e-05 -4.99493e-05 -2.95322e-05 -4.43323e-05 1.57592e-05 -4.80618e-05 1.98552e-05 -4.01455e-05 1.63635e-05
-9.62412e-05 -8.56498e-05 -1.99522e-05 -4.43323e-05 -2.85879e-05 -2.69246e-05 -9.82284e-06 -2.10636e-05 -1.10733e-05 -1.06888e-05
-6.75156e-06 7.87749e-06 -5.60445e-05 1.57592e-05 -2.69246e-05 -6.49516e-06 -1.07974e-05 -4.60003e-06 -4.95210e-06 -9.01207e-06
-7.23016e-05 -8.22870e-05 -5.42764e-07 -4.80618e-05 -9.82284e-06 -1.07974e-05 -3.09204e-05 8.56599e-06 -3.25683e-05 1.52506e-05
-1.32575e-06 2.32462e-05 -4.85991e-05 1.98552e-05 -2.10636e-05 -4.60003e-06 8.56599e-06 -2.56178e-05 2.15731e-05 -2.81280e-05
-5.87606e-05 -7.75132e-05 3.61582e-06 -4.01455e-05 -1.10733e-05 -4.95210e-06 -3.25683e-05 2.15731e-05 -4.53119e-05 3.03738e-05
1.05475e-06 3.01224e-05 -4.04974e-05 1.63635e-05 -1.06888e-05 -9.01207e-06 1.52506e-05 -2.81280e-05 3.03738e-05 -3.48461e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_59-60.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.87582e-04 -5.93100e-05 -1.37643e-04 -1.50592e-05 -8.69216e-05 -4.68068e-06 -6.50298e-05 -4.30419e-07 -5.25974e-05 1.30193e-06
-5.93100e-05 -2.33168e-04 -6.46178e-05 -2.94943e-05 -7.48675e-05 8.14386e-06 -7.26660e-05 2.19144e-05 -6.89102e-05 2.81283e-05
-1.37643e-04 -6.46178e-05 -1.05010e-04 -4.41765e-05 -1.52338e-05 -5.01767e-05 1.82036e-06 -4.40291e-05 5.47728e-06 -3.71057e-05
-1.50592e-05 -2.94943e-05 -4.41765e-05 -2.14445e-05 -4.07727e-05 1.69632e-05 -4.41577e-05 2.02927e-05 -3.71788e-05 1.69691e-05
-8.69216e-05 -7.48675e-05 -1.52338e-05 -4.07727e-05 -2.09945e-05 -2.61268e-05 -5.63424e-06 -2.06107e-05 -7.24914e-06 -1.11317e-05
-4.68068e-06 8.14386e-06 -5.01767e-05 1.69632e-05 -2.61268e-05 -1.68129e-06 -1.19934e-05 -1.25155e-06 -6.12043e-06 -5.88449e-06
-6.50298e-05 -7.26660e-05 1.82036e-06 -4.41577e-05 -5.63424e-06 -1.19934e-05 -2.39527e-05 5.49266e-06 -2.67063e-05 1.23645e-05
-4.30419e-07 2.19144e-05 -4.40291e-05 2.02927e-05 -2.06107e-05 -1.25155e-06 5.49266e-06 -2.01516e-05 1.77500e-05 -2.36715e-05
-5.25974e-05 -6.89102e-05 5.47728e-06 -3.71788e-05 -7.24914e-06 -6.12043e-06 -2.67063e-05 1.77500e-05 -3.87143e-05 2.64555e-05
1.30193e-06 2.81283e-05 -3.71057e-05 1.69691e-05 -1.11317e-05 -5.88449e-06 1.23645e-05 -2.36715e-05 2.64555e-05 -3.05380e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_6-7.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.20966e-03 -1.12859e-03 -3.43066e-04 -3.56746e-04 -3.47036e-04 -1.32465e-04 -3.32199e-04 -2.79659e-05 -3.19382e-04 2.99969e-05
-1.12859e-03 -3.47187e-03 -9.29493e-04 -3.82584e-04 -6.11442e-04 -2.54920e-04 -4.59521e-04 -1.83255e-04 -3.70215e-04 -1.35518e-04
-3.43066e-04 -9.29493e-04 -3.42233e-03 -7.05943e-04 -5.30771e-04 -5.62177e-04 -3.54478e-04 -4.55161e-04 -2.55951e-04 -3.89022e-04
-3.56746e-04 -3.82584e-04 -7.05943e-04 -2.76219e-03 -5.37523e-04 -4.65070e-04 -4.46673e-04 -3.50675e-04 -3.47670e-04 -2.83341e-04
-3.47036e-04 -6.11442e-04 -5.30771e-04 -5.37523e-04 -2.42375e-03 -3.00815e-04 -5.60934e-04 -3.22445e-04 -3.86281e-04 -3.02524e-04
-1.32465e-04 -2.54920e-04 -5.62177e-04 -4.65070e-04 -3.00815e-04 -1.92763e-03 -2.06569e-04 -4.26248e-04 -2.85664e-04 -2.80472e-04
-3.32199e-04 -4.59521e-04 -3.54478e-04 -4.46673e-04 -5.60934e-04 -2.06569e-04 -1.55320e-03 -1.43572e-04 -4.25252e-04 -1.96517e-04
-2.79659e-05 -1.83255e-04 -4.55161e-04 -3.50675e-04 -3.22445e-04 -4.26248e-04 -1.43572e-04 -1.23927e-03 -3.54922e-05 -3.86390e-04
-3.19382e-04 -3.70215e-04 -2.55951e-04 -3.47670e-04 -3.86281e-04 -2.85664e-04 -4.25252e-04 -3.54922e-05 -1.06232e-03 -5.79742e-06
2.99969e-05 -1.35518e-04 -3.89022e-04 -2.83341e-04 -3.02524e-04 -2.80472e-04 -1.96517e-04 -3.86390e-04 -5.79742e-06 -8.15113e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_60-61.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.21184e-04 -4.91143e-05 -1.23692e-04 -1.13555e-05 -7.80752e-05 -2.96710e-06 -5.81669e-05 2.72332e-07 -4.68115e-05 1.45453e-06
-4.91143e-05 -2.00819e-04 -5.51066e-05 -2.48691e-05 -6.51301e-05 8.28123e-06 -6.38733e-05 2.05450e-05 -6.09816e-05 2.61248e-05
-1.23692e-04 -5.51066e-05 -8.80190e-05 -3.89433e-05 -1.12964e-05 -4.47334e-05 3.62185e-06 -3.97026e-05 6.82871e-06 -3.38189e-05
-1.13555e-05 -2.48691e-05 -3.89433e-05 -1.48302e-05 -3.72903e-05 1.75873e-05 -4.03418e-05 2.02759e-05 -3.42297e-05 1.71572e-05
-7.80752e-05 -6.51301e-05 -1.12964e-05 -3.72903e-05 -1.47760e-05 -2.50428e-05 -2.28260e-06 -1.99128e-05 -4.12224e-06 -1.13261e-05
-2.96710e-06 8.28123e-06 -4.47334e-05 1.75873e-05 -2.50428e-05 2.06134e-06 -1.27328e-05 1.40807e-06 -6.97986e-06 -3.27812e-06
-5.81669e-05 -6.38733e-05 3.62185e-06 -4.03418e-05 -2.28260e-06 -1.27328e-05 -1.81086e-05 2.93843e-06 -2.15926e-05 9.77916e-06
2.72332e-07 2.05450e-05 -3.97026e-05 2.02759e-05 -1.99128e-05 1.40807e-06 2.93843e-06 -1.54797e-05 1.43390e-05 -1.96518e-05
-4.68115e-05 -6.09816e-05 6.82871e-06 -3.42297e-05 -4.12224e-06 -6.97986e-06 -2.15926e-05 1.43390e-05 -3.27734e-05 2.27663e-05
1.45453e-06 2.61248e-05 -3.38189e-05 1.71572e-05 -1.13261e-05 -3.27812e-06 9.77916e-06 -1.96518e-05 2.27663e-05 -2.64674e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_61-62.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.59922e-04 -4.02674e-05 -1.10606e-04 -8.21521e-06 -6.98039e-05 -1.52956e-06 -5.18059e-05 8.62851e-07 -4.14958e-05 1.59618e-06
-4.02674e-05 -1.71897e-04 -4.67443e-05 -2.07707e-05 -5.63590e-05 8.23849e-06 -5.58382e-05 1.90846e-05 -5.36591e-05 2.40559e-05
-1.10606e-04 -4.67443e-05 -7.33869e-05 -3.41730e-05 -8.12818e-06 -3.96480e-05 4.84943e-06 -3.55501e-05 7.64174e-06 -3.05669e-05
-8.21521e-06 -2.07707e-05 -3.41730e-05 -9.58270e-06 -3.38441e-05 1.76382e-05 -3.65555e-05 1.97761e-05 -3.12191e-05 1.68728e-05
-6.98039e-05 -5.63590e-05 -8.12818e-06 -3.38441e-05 -9.86231e-06 -2.36366e-05 2.15726e-07 -1.88948e-05 -1.75641e-06 -1.11609e-05
-1.52956e-06 8.23849e-06 -3.96480e-05 1.76382e-05 -2.36366e-05 4.75692e-06 -1.29548e-05 3.31618e-06 -7.41199e-06 -1.31595e-06
-5.18059e-05 -5.58382e-05 4.84943e-06 -3.65555e-05 2.15726e-07 -1.29548e-05 -1.34161e-05 1.01285e-06 -1.73525e-05 7.67888e-06
8.62851e-07 1.90846e-05 -3.55501e-05 1.97761e-05 -1.88948e-05 3.31618e-06 1.01285e-06 -1.17066e-05 1.15173e-05 -1.62631e-05
-4.14958e-05 -5.36591e-05 7.64174e-06 -3.12191e-05 -1.75641e-06 -7.41199e-06 -1.73525e-05 1.15173e-05 -2.76690e-05 1.95510e-05
1.59618e-06 2.40559e-05 -3.05669e-05 1.68728e-05 -1.11609e-05 -1.31595e-06 7.67888e-06 -1.62631e-05 1.95510e-05 -2.28911e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_62-63.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.03896e-04 -3.26849e-05 -9.84292e-05 -5.61273e-06 -6.21196e-05 -3.66657e-07 -4.59394e-05 1.32728e-06 -3.66303e-05 1.69926e-06
-3.26849e-05 -1.46275e-04 -3.94720e-05 -1.71654e-05 -4.85478e-05 8.06718e-06 -4.85846e-05 1.75972e-05 -4.69857e-05 2.19967e-05
-9.84292e-05 -3.94720e-05 -6.08772e-05 -2.98769e-05 -5.60496e-06 -3.49685e-05 5.62961e-06 -3.16467e-05 8.04758e-06 -2.74404e-05
-5.61273e-06 -1.71654e-05 -2.98769e-05 -5.48557e-06 -3.05139e-05 1.72635e-05 -3.28956e-05 1.89392e-05 -2.82549e-05 1.62593e-05
-6.21196e-05 -4.85478e-05 -5.60496e-06 -3.05139e-05 -6.03951e-06 -2.20317e-05 2.02729e-06 -1.76803e-05 3.96044e-09 -1.07564e-05
-3.66657e-07 8.06718e-06 -3.49685e-05 1.72635e-05 -2.20317e-05 6.60857e-06 -1.27971e-05 4.63044e-06 -7.53713e-06 1.40965e-07
-4.59394e-05 -4.85846e-05 5.62961e-06 -3.28956e-05 2.02729e-06 -1.27971e-05 -9.68351e-06 -4.12644e-07 -1.38457e-05 5.96348e-06
1.32728e-06 1.75972e-05 -3.16467e-05 1.89392e-05 -1.76803e-05 4.63044e-06 -4.12644e-07 -8.67816e-06 9.18160e-06 -1.33976e-05
-3.66303e-05 -4.69857e-05 8.04758e-06 -2.82549e-05 3.96044e-09 -7.53713e-06 -1.38457e-05 9.18160e-06 -2.32837e-05 1.67338e-05
1.69926e-06 2.19967e-05 -2.74404e-05 1.62593e-05 -1.07564e-05 1.40965e-07 5.96348e-06 -1.33976e-05 1.67338e-05 -1.97304e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_63-64.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.53001e-04 -2.62903e-05 -8.71327e-05 -3.55218e-06 -5.49686e-05 4.81128e-07 -4.04920e-05 1.60050e-06 -3.21250e-05 1.68189e-06
-2.62903e-05 -1.23709e-04 -3.32526e-05 -1.39591e-05 -4.17188e-05 7.87537e-06 -4.21733e-05 1.62057e-05 -4.10484e-05 2.00803e-05
-8.71327e-05 -3.32526e-05 -5.01841e-05 -2.61137e-05 -3.53620e-06 -3.07986e-05 6.15831e-06 -2.81292e-05 8.24966e-06 -2.45947e-05
-3.55218e-06 -1.39591e-05 -2.61137e-05 -2.26004e-06 -2.74433e-05 1.66836e-05 -2.95314e-05 1.79876e-05 -2.55177e-05 1.55409e-05
-5.49686e-05 -4.17188e-05 -3.53620e-06 -2.74433e-05 -3.01390e-06 -2.04319e-05 3.40910e-06 -1.64795e-05 1.40990e-06 -1.03312e-05
4.81128e-07 7.87537e-06 -3.07986e-05 1.66836e-05 -2.04319e-05 7.90787e-06 -1.24895e-05 5.61046e-06 -7.58557e-06 1.35087e-06
-4.04920e-05 -4.21733e-05 6.15831e-06 -2.95314e-05 3.40910e-06 -1.24895e-05 -6.61308e-06 -1.58388e-06 -1.07989e-05 4.39507e-06
1.60050e-06 1.62057e-05 -2.81292e-05 1.79876e-05 -1.64795e-05 5.61046e-06 -1.58388e-06 -6.10979e-06 7.08564e-06 -1.07962e-05
-3.21250e-05 -4.10484e-05 8.24966e-06 -2.55177e-05 1.40990e-06 -7.58557e-06 -1.07989e-05 7.08564e-06 -1.93441e-05 1.40740e-05
1.68189e-06 2.00803e-05 -2.45947e-05 1.55409e-05 -1.03312e-05 1.35087e-06 4.39507e-06 -1.07962e-05 1.40740e-05 -1.67344e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_64-65.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.07095e-04 -2.09165e-05 -7.67706e-05 -1.91180e-06 -4.84183e-05 1.12225e-06 -3.55349e-05 1.78325e-06 -2.80533e-05 1.64259e-06
-2.09165e-05 -1.04022e-04 -2.79174e-05 -1.11973e-05 -3.57170e-05 7.59102e-06 -3.64624e-05 1.48278e-05 -3.57096e-05 1.82176e-05
-7.67706e-05 -2.79174e-05 -4.11583e-05 -2.27586e-05 -1.93906e-06 -2.70126e-05 6.38827e-06 -2.48735e-05 8.18416e-06 -2.19114e-05
-1.91180e-06 -1.11973e-05 -2.27586e-05 1.53913e-07 -2.45393e-05 1.58547e-05 -2.63461e-05 1.68466e-05 -2.28839e-05 1.46252e-05
-4.84183e-05 -3.57170e-05 -1.93906e-06 -2.45393e-05 -7.57497e-07 -1.87523e-05 4.30868e-06 -1.51792e-05 2.37473e-06 -9.74688e-06
1.12225e-06 7.59102e-06 -2.70126e-05 1.58547e-05 -1.87523e-05 8.63556e-06 -1.19387e-05 6.16635e-06 -7.41302e-06 2.17573e-06
-3.55349e-05 -3.64624e-05 6.38827e-06 -2.63461e-05 4.30868e-06 -1.19387e-05 -4.25286e-06 -2.37546e-06 -8.34268e-06 3.16237e-06
1.78325e-06 1.48278e-05 -2.48735e-05 1.68466e-05 -1.51792e-05 6.16635e-06 -2.37546e-06 -4.11724e-06 5.40509e-06 -8.65424e-06
-2.80533e-05 -3.57096e-05 8.18416e-06 -2.28839e-05 2.37473e-06 -7.41302e-06 -8.34268e-06 5.40509e-06 -1.60237e-05 1.18073e-05
1.64259e-06 1.82176e-05 -2.19114e-05 1.46252e-05 -9.74688e-06 2.17573e-06 3.16237e-06 -8.65424e-06 1.18073e-05 -1.41563e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_65-66.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.65920e-04 -1.64444e-05 -6.73183e-05 -6.38650e-07 -4.24482e-05 1.58123e-06 -3.10435e-05 1.88616e-06 -2.43900e-05 1.58077e-06
-1.64444e-05 -8.69552e-05 -2.33661e-05 -8.83983e-06 -3.04708e-05 7.23406e-06 -3.14017e-05 1.34833e-05 -3.09355e-05 1.64279e-05
-6.73183e-05 -2.33661e-05 -3.35772e-05 -1.97808e-05 -7.31235e-07 -2.35936e-05 6.38680e-06 -2.18838e-05 7.92075e-06 -1.94083e-05
-6.38650e-07 -8.83983e-06 -1.97808e-05 1.90507e-06 -2.18192e-05 1.48532e-05 -2.33610e-05 1.55844e-05 -2.03846e-05 1.35802e-05
-4.24482e-05 -3.04708e-05 -7.31235e-07 -2.18192e-05 8.73769e-07 -1.70479e-05 4.82783e-06 -1.38323e-05 2.98589e-06 -9.05495e-06
1.58123e-06 7.23406e-06 -2.35936e-05 1.48532e-05 -1.70479e-05 8.91867e-06 -1.12180e-05 6.39021e-06 -7.07560e-06 2.69089e-06
-3.10435e-05 -3.14017e-05 6.38680e-06 -2.33610e-05 4.82783e-06 -1.12180e-05 -2.47390e-06 -2.86405e-06 -6.38187e-06 2.21140e-06
1.88616e-06 1.34833e-05 -2.18838e-05 1.55844e-05 -1.38323e-05 6.39021e-06 -2.86405e-06 -2.59879e-06 4.07300e-06 -6.90346e-06
-2.43900e-05 -3.09355e-05 7.92075e-06 -2.03846e-05 2.98589e-06 -7.07560e-06 -6.38187e-06 4.07300e-06 -1.32371e-05 9.87936e-06
1.58077e-06 1.64279e-05 -1.94083e-05 1.35802e-05 -9.05495e-06 2.69089e-06 2.21140e-06 -6.90346e-06 9.87936e-06 -1.19362e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_66-67.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.29183e-04 -1.27562e-05 -5.87449e-05 3.24282e-07 -3.70407e-05 1.89373e-06 -2.70023e-05 1.93123e-06 -2.11193e-05 1.51171e-06
-1.27562e-05 -7.22453e-05 -1.95062e-05 -6.83949e-06 -2.59138e-05 6.83451e-06 -2.69493e-05 1.21980e-05 -2.67009e-05 1.47395e-05
-5.87449e-05 -1.95062e-05 -2.72355e-05 -1.71537e-05 1.69646e-07 -2.05342e-05 6.22525e-06 -1.91720e-05 7.52696e-06 -1.71046e-05
3.24282e-07 -6.83949e-06 -1.71537e-05 3.13596e-06 -1.93085e-05 1.37625e-05 -2.06116e-05 1.42799e-05 -1.80577e-05 1.24796e-05
-3.70407e-05 -2.59138e-05 1.69646e-07 -1.93085e-05 2.01988e-06 -1.53824e-05 5.07342e-06 -1.25004e-05 3.34152e-06 -8.32055e-06
1.89373e-06 6.83451e-06 -2.05342e-05 1.37625e-05 -1.53824e-05 8.88631e-06 -1.04053e-05 6.38632e-06 -6.64962e-06 2.99492e-06
-2.70023e-05 -2.69493e-05 6.22525e-06 -2.06116e-05 5.07342e-06 -1.04053e-05 -1.14491e-06 -3.13960e-06 -4.80381e-06 1.45867e-06
1.93123e-06 1.21980e-05 -1.91720e-05 1.42799e-05 -1.25004e-05 6.38632e-06 -3.13960e-06 -1.43788e-06 2.99928e-06 -5.44580e-06
-2.11193e-05 -2.67009e-05 7.52696e-06 -1.80577e-05 3.34152e-06 -6.64962e-06 -4.80381e-06 2.99928e-06 -1.08779e-05 8.21218e-06
1.51171e-06 1.47395e-05 -1.71046e-05 1.24796e-05 -8.32055e-06 2.99492e-06 1.45867e-06 -5.44580e-06 8.21218e-06 -9.99587e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_67-68.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.96548e-04 -9.75376e-06 -5.09903e-05 1.00683e-06 -3.21414e-05 2.05751e-06 -2.33503e-05 1.89383e-06 -1.81729e-05 1.39738e-06
-9.75376e-06 -5.96443e-05 -1.62448e-05 -5.16555e-06 -2.19656e-05 6.39732e-06 -2.30400e-05 1.09680e-05 -2.29468e-05 1.31431e-05
-5.09903e-05 -1.62448e-05 -2.19548e-05 -1.48364e-05 8.16865e-07 -1.77994e-05 5.93812e-06 -1.67100e-05 7.02853e-06 -1.49830e-05
1.00683e-06 -5.16555e-06 -1.48364e-05 3.93759e-06 -1.69922e-05 1.26044e-05 -1.80701e-05 1.29389e-05 -1.58781e-05 1.13258e-05
-3.21414e-05 -2.19656e-05 8.16865e-07 -1.69922e-05 2.76443e-06 -1.37551e-05 5.08151e-06 -1.11769e-05 3.46889e-06 -7.53470e-06
2.05751e-06 6.39732e-06 -1.77994e-05 1.26044e-05 -1.37551e-05 8.58469e-06 -9.50706e-06 6.17150e-06 -6.12432e-06 3.08709e-06
-2.33503e-05 -2.30400e-05 5.93812e-06 -1.80701e-05 5.08151e-06 -9.50706e-06 -2.11409e-07 -3.20945e-06 -3.58865e-06 9.19333e-07
1.89383e-06 1.09680e-05 -1.67100e-05 1.29389e-05 -1.11769e-05 6.17150e-06 -3.20945e-06 -6.16618e-07 2.19064e-06 -4.29496e-06
-1.81729e-05 -2.29468e-05 7.02853e-06 -1.58781e-05 3.46889e-06 -6.12432e-06 -3.58865e-06 2.19064e-06 -8.93587e-06 6.83379e-06
1.39738e-06 1.31431e-05 -1.49830e-05 1.13258e-05 -7.53470e-06 3.08709e-06 9.19333e-07 -4.29496e-06 6.83379e-06 -8.37283e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_68-69.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.67704e-04 -7.31769e-06 -4.40354e-05 1.48785e-06 -2.77586e-05 2.14057e-06 -2.01088e-05 1.84090e-06 -1.55841e-05 1.30522e-06
-7.31769e-06 -4.89163e-05 -1.34856e-05 -3.79112e-06 -1.85441e-05 5.92419e-06 -1.96056e-05 9.78997e-06 -1.96196e-05 1.16346e-05
-4.40354e-05 -1.34856e-05 -1.75926e-05 -1.27821e-05 1.24322e-06 -1.53472e-05 5.54731e-06 -1.44714e-05 6.45012e-06 -1.30284e-05
1.48785e-06 -3.79112e-06 -1.27821e-05 4.39256e-06 -1.48566e-05 1.14117e-05 -1.57313e-05 1.15974e-05 -1.38516e-05 1.01544e-05
-2.77586e-05 -1.85441e-05 1.24322e-06 -1.48566e-05 3.18341e-06 -1.21834e-05 4.90601e-06 -9.88471e-06 3.41647e-06 -6.71951e-06
2.14057e-06 5.92419e-06 -1.53472e-05 1.14117e-05 -1.21834e-05 8.08997e-06 -8.56172e-06 5.80120e-06 -5.53279e-06 3.01587e-06
-2.01088e-05 -1.96056e-05 5.54731e-06 -1.57313e-05 4.90601e-06 -8.56172e-06 4.02556e-07 -3.11849e-06 -2.68122e-06 5.64343e-07
1.84090e-06 9.78997e-06 -1.44714e-05 1.15974e-05 -9.88471e-06 5.80120e-06 -3.11849e-06 -7.09513e-08 1.61127e-06 -3.41119e-06
-1.55841e-05 -1.96196e-05 6.45012e-06 -1.38516e-05 3.41647e-06 -5.53279e-06 -2.68122e-06 1.61127e-06 -7.36390e-06 5.71594e-06
1.30522e-06 1.16346e-05 -1.30284e-05 1.01544e-05 -6.71951e-06 3.01587e-06 5.64343e-07 -3.41119e-06 5.71594e-06 -7.03441e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_69-70.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.42337e-04 -5.36032e-06 -3.78308e-05 1.80547e-06 -2.38578e-05 2.15985e-06 -1.72445e-05 1.77478e-06 -1.33167e-05 1.22713e-06
-5.36032e-06 -3.98472e-05 -1.11508e-05 -2.68852e-06 -1.55795e-05 5.41918e-06 -1.65899e-05 8.66145e-06 -1.66733e-05 1.02109e-05
-3.78308e-05 -1.11508e-05 -1.40186e-05 -1.09530e-05 1.48403e-06 -1.31454e-05 5.07600e-06 -1.24356e-05 5.81148e-06 -1.12250e-05
1.80547e-06 -2.68852e-06 -1.09530e-05 4.56410e-06 -1.28856e-05 1.02018e-05 -1.35788e-05 1.02666e-05 -1.19627e-05 8.97314e-06
-2.38578e-05 -1.55795e-05 1.48403e-06 -1.28856e-05 3.33591e-06 -1.06696e-05 4.57952e-06 -8.62221e-06 3.21056e-06 -5.87849e-06
2.15985e-06 5.41918e-06 -1.31454e-05 1.02018e-05 -1.06696e-05 7.44153e-06 -7.57664e-06 5.29724e-06 -4.87980e-06 2.80056e-06
-1.72445e-05 -1.65899e-05 5.07600e-06 -1.35788e-05 4.57952e-06 -7.57664e-06 7.41041e-07 -2.88207e-06 -2.04807e-06 3.80823e-07
1.77478e-06 8.66145e-06 -1.24356e-05 1.02666e-05 -8.62221e-06 5.29724e-06 -2.88207e-06 2.29296e-07 1.24496e-06 -2.77685e-06
-1.33167e-05 -1.66733e-05 5.81148e-06 -1.19627e-05 3.21056e-06 -4.87980e-06 -2.04807e-06 1.24496e-06 -6.13278e-06 4.85160e-06
1.22713e-06 1.02109e-05 -1.12250e-05 8.97314e-06 -5.87849e-06 2.80056e-06 3.80823e-07 -2.77685e-06 4.85160e-06 -5.97619e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_7-8.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.23523e-03 -1.13206e-03 -3.59470e-04 -3.55568e-04 -3.55902e-04 -1.32930e-04 -3.36704e-04 -2.99328e-05 -3.21427e-04 2.69192e-05
-1.13206e-03 -3.42895e-03 -9.28125e-04 -3.82761e-04 -6.08684e-04 -2.55252e-04 -4.57285e-04 -1.83168e-04 -3.68256e-04 -1.35213e-04
-3.59470e-04 -9.28125e-04 -3.40179e-03 -6.80067e-04 -5.57525e-04 -5.42490e-04 -3.72255e-04 -4.40846e-04 -2.68797e-04 -3.78128e-04
-3.55568e-04 -3.82761e-04 -6.80067e-04 -2.70855e-03 -5.26372e-04 -4.58335e-04 -4.44805e-04 -3.41189e-04 -3.47171e-04 -2.74858e-04
-3.55902e-04 -6.08684e-04 -5.57525e-04 -5.26372e-04 -2.36521e-03 -2.90288e-04 -5.70534e-04 -3.03290e-04 -4.00384e-04 -2.82619e-04
-1.32930e-04 -2.55252e-04 -5.42490e-04 -4.58335e-04 -2.90288e-04 -1.87358e-03 -1.82203e-04 -4.32542e-04 -2.68738e-04 -2.77047e-04
-3.36704e-04 -4.57285e-04 -3.72255e-04 -4.44805e-04 -5.70534e-04 -1.82203e-04 -1.51692e-03 -1.31753e-04 -4.21475e-04 -1.93412e-04
-2.99328e-05 -1.83168e-04 -4.40846e-04 -3.41189e-04 -3.03290e-04 -4.32542e-04 -1.31753e-04 -1.18269e-03 -3.48158e-05 -3.78447e-04
-3.21427e-04 -3.68256e-04 -2.68797e-04 -3.47171e-04 -4.00384e-04 -2.68738e-04 -4.21475e-04 -3.48158e-05 -1.03079e-03 1.28870e-05
2.69192e-05 -1.35213e-04 -3.78128e-04 -2.74858e-04 -2.82619e-04 -2.77047e-04 -1.93412e-04 -3.78447e-04 1.28870e-05 -7.94833e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_70-71.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.20131e-04 -3.83560e-06 -3.22939e-05 1.95345e-06 -2.03627e-05 2.08226e-06 -1.46764e-05 1.64528e-06 -1.12838e-05 1.10131e-06
-3.83560e-06 -3.22037e-05 -9.22136e-06 -1.77427e-06 -1.30707e-05 4.95087e-06 -1.40131e-05 7.65461e-06 -1.41411e-05 8.94852e-06
-3.22939e-05 -9.22136e-06 -1.10605e-05 -9.38664e-06 1.64532e-06 -1.12468e-05 4.62788e-06 -1.06731e-05 5.22439e-06 -9.66204e-06
1.95345e-06 -1.77427e-06 -9.38664e-06 4.58650e-06 -1.11556e-05 9.08681e-06 -1.16971e-05 9.06133e-06 -1.03172e-05 7.91570e-06
-2.03627e-05 -1.30707e-05 1.64532e-06 -1.11556e-05 3.37222e-06 -9.32358e-06 4.24699e-06 -7.51548e-06 3.00692e-06 -5.15379e-06
2.08226e-06 4.95087e-06 -1.12468e-05 9.08681e-06 -9.32358e-06 6.79394e-06 -6.69601e-06 4.82589e-06 -4.31747e-06 2.60982e-06
-1.46764e-05 -1.40131e-05 4.62788e-06 -1.16971e-05 4.24699e-06 -6.69601e-06 9.91239e-07 -2.67185e-06 -1.49539e-06 1.87386e-07
1.64528e-06 7.65461e-06 -1.06731e-05 9.06133e-06 -7.51548e-06 4.82589e-06 -2.67185e-06 4.78928e-07 8.96076e-07 -2.18773e-06
-1.12838e-05 -1.41411e-05 5.22439e-06 -1.03172e-05 3.00692e-06 -4.31747e-06 -1.49539e-06 8.96076e-07 -5.02628e-06 4.03196e-06
1.10131e-06 8.94852e-06 -9.66204e-06 7.91570e-06 -5.15379e-06 2.60982e-06 1.87386e-07 -2.18773e-06 4.03196e-06 -4.97795e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_71-72.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.00805e-04 -2.67698e-06 -2.73773e-05 1.96037e-06 -1.72416e-05 1.92162e-06 -1.23757e-05 1.45525e-06 -9.45612e-06 9.22338e-07
-2.67698e-06 -2.58000e-05 -7.64633e-06 -1.01361e-06 -1.09744e-05 4.53686e-06 -1.18419e-05 6.78336e-06 -1.20031e-05 7.86414e-06
-2.73773e-05 -7.64633e-06 -8.61202e-06 -8.06747e-06 1.76545e-06 -9.64077e-06 4.23635e-06 -9.18451e-06 4.72491e-06 -8.35120e-06
1.96037e-06 -1.01361e-06 -8.06747e-06 4.52138e-06 -9.67060e-06 8.09937e-06 -1.00964e-05 8.01824e-06 -8.93079e-06 7.01756e-06
-1.72416e-05 -1.09744e-05 1.76545e-06 -9.67060e-06 3.35545e-06 -8.17087e-06 3.96066e-06 -6.59512e-06 2.85674e-06 -4.57979e-06
1.92162e-06 4.53686e-06 -9.64077e-06 8.09937e-06 -8.17087e-06 6.20733e-06 -5.95919e-06 4.43782e-06 -3.88756e-06 2.49505e-06
-1.23757e-05 -1.18419e-05 4.23635e-06 -1.00964e-05 3.96066e-06 -5.95919e-06 1.22013e-06 -2.53850e-06 -9.62071e-07 -6.26388e-08
1.45525e-06 6.78336e-06 -9.18451e-06 8.01824e-06 -6.59512e-06 4.43782e-06 -2.53850e-06 7.39935e-07 5.14339e-07 -1.58905e-06
-9.45612e-06 -1.20031e-05 4.72491e-06 -8.93079e-06 2.85674e-06 -3.88756e-06 -9.62071e-07 5.14339e-07 -3.98047e-06 3.20409e-06
9.22338e-07 7.86414e-06 -8.35120e-06 7.01756e-06 -4.57979e-06 2.49505e-06 -6.26388e-08 -1.58905e-06 3.20409e-06 -3.98451e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_72-73.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.41336e-05 -1.77216e-06 -2.30988e-05 1.92724e-06 -1.45477e-05 1.78239e-06 -1.04156e-05 1.31701e-06 -7.92533e-06 8.15133e-07
-1.77216e-06 -2.05333e-05 -6.29841e-06 -4.71225e-07 -9.14156e-06 4.07147e-06 -9.91440e-06 5.91515e-06 -1.00837e-05 6.80370e-06
-2.30988e-05 -6.29841e-06 -6.68267e-06 -6.86075e-06 1.74049e-06 -8.16485e-06 3.76244e-06 -7.78903e-06 4.14808e-06 -7.09375e-06
1.92724e-06 -4.71225e-07 -6.86075e-06 4.27835e-06 -8.27107e-06 7.08396e-06 -8.58375e-06 6.95062e-06 -7.58744e-06 6.06848e-06
-1.45477e-05 -9.14156e-06 1.74049e-06 -8.27107e-06 3.15412e-06 -7.02517e-06 3.53671e-06 -5.64143e-06 2.54801e-06 -3.92097e-06
1.78239e-06 4.07147e-06 -8.16485e-06 7.08396e-06 -7.02517e-06 5.50037e-06 -5.14847e-06 3.90898e-06 -3.34548e-06 2.21115e-06
-1.04156e-05 -9.91440e-06 3.76244e-06 -8.58375e-06 3.53671e-06 -5.14847e-06 1.21674e-06 -2.24111e-06 -6.92284e-07 -1.00932e-07
1.31701e-06 5.91515e-06 -7.78903e-06 6.95062e-06 -5.64143e-06 3.90898e-06 -2.24111e-06 7.66317e-07 3.68298e-07 -1.26273e-06
-7.92533e-06 -1.00837e-05 4.14808e-06 -7.58744e-06 2.54801e-06 -3.34548e-06 -6.92284e-07 3.68298e-07 -3.26891e-06 2.67173e-06
8.15133e-07 6.80370e-06 -7.09375e-06 6.06848e-06 -3.92097e-06 2.21115e-06 -1.00932e-07 -1.26273e-06 2.67173e-06 -3.31685e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_73-74.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.98422e-05 -1.08850e-06 -1.93865e-05 1.84742e-06 -1.22168e-05 1.63933e-06 -8.73344e-06 1.19554e-06 -6.62647e-06 7.36868e-07
-1.08850e-06 -1.62250e-05 -5.16807e-06 -8.13483e-08 -7.57411e-06 3.60840e-06 -8.24866e-06 5.10620e-06 -8.40858e-06 5.82467e-06
-1.93865e-05 -5.16807e-06 -5.15484e-06 -5.79407e-06 1.64336e-06 -6.85925e-06 3.28225e-06 -6.54176e-06 3.57581e-06 -5.95577e-06
1.84742e-06 -8.13483e-08 -5.79407e-06 3.94644e-06 -7.00915e-06 6.11889e-06 -7.22204e-06 5.94392e-06 -6.36875e-06 5.16712e-06
-1.22168e-05 -7.57411e-06 1.64336e-06 -7.00915e-06 2.86925e-06 -5.96184e-06 3.07614e-06 -4.74777e-06 2.19523e-06 -3.28201e-06
1.63933e-06 3.60840e-06 -6.85925e-06 6.11889e-06 -5.96184e-06 4.77774e-06 -4.36406e-06 3.35599e-06 -2.80050e-06 1.88042e-06
-8.73344e-06 -8.24866e-06 3.28225e-06 -7.22204e-06 3.07614e-06 -4.36406e-06 1.10869e-06 -1.89527e-06 -5.52981e-07 -5.78587e-08
1.19554e-06 5.10620e-06 -6.54176e-06 5.94392e-06 -4.74777e-06 3.35599e-06 -1.89527e-06 6.89309e-07 3.25860e-07 -1.06603e-06
-6.62647e-06 -8.40858e-06 3.57581e-06 -6.36875e-06 2.19523e-06 -2.80050e-06 -5.52981e-07 3.25860e-07 -2.74365e-06 2.28858e-06
7.36868e-07 5.82467e-06 -5.95577e-06 5.16712e-06 -3.28201e-06 1.88042e-06 -5.78587e-08 -1.06603e-06 2.28858e-06 -2.81976e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_74-75.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.76522e-05 -6.09034e-07 -1.61563e-05 1.70016e-06 -1.01735e-05 1.45218e-06 -7.24809e-06 1.03267e-06 -5.47031e-06 6.15597e-07
-6.09034e-07 -1.27019e-05 -4.25961e-06 2.26828e-07 -6.28781e-06 3.21139e-06 -6.87473e-06 4.42431e-06 -7.02583e-06 5.00649e-06
-1.61563e-05 -4.25961e-06 -3.91085e-06 -4.91058e-06 1.55989e-06 -5.77975e-06 2.88458e-06 -5.51492e-06 3.10971e-06 -5.02846e-06
1.70016e-06 2.26828e-07 -4.91058e-06 3.62448e-06 -5.95438e-06 5.29689e-06 -6.09434e-06 5.10230e-06 -5.37175e-06 4.42930e-06
-1.01735e-05 -6.28781e-06 1.55989e-06 -5.95438e-06 2.61693e-06 -5.08086e-06 2.70413e-06 -4.02872e-06 1.93213e-06 -2.78974e-06
1.45218e-06 3.21139e-06 -5.77975e-06 5.29689e-06 -5.08086e-06 4.16808e-06 -3.73248e-06 2.91890e-06 -2.39018e-06 1.64768e-06
-7.24809e-06 -6.87473e-06 2.88458e-06 -6.09434e-06 2.70413e-06 -3.73248e-06 1.04991e-06 -1.65182e-06 -3.80986e-07 -8.91738e-08
1.03267e-06 4.42431e-06 -5.51492e-06 5.10230e-06 -4.02872e-06 2.91890e-06 -1.65182e-06 6.72022e-07 2.21800e-07 -8.25710e-07
-5.47031e-06 -7.02583e-06 3.10971e-06 -5.37175e-06 1.93213e-06 -2.39018e-06 -3.80986e-07 2.21800e-07 -2.22177e-06 1.87075e-06
6.15597e-07 5.00649e-06 -5.02846e-06 4.42930e-06 -2.78974e-06 1.64768e-06 -8.91738e-08 -8.25710e-07 1.87075e-06 -2.29918e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_75-76.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.73360e-05 -2.82998e-07 -1.33756e-05 1.51853e-06 -8.40727e-06 1.25039e-06 -5.96061e-06 8.59417e-07 -4.46471e-06 4.79558e-07
-2.82998e-07 -9.85264e-06 -3.52503e-06 4.55615e-07 -5.22727e-06 2.85890e-06 -5.73467e-06 3.84024e-06 -5.87908e-06 4.31363e-06
-1.33756e-05 -3.52503e-06 -2.91457e-06 -4.17072e-06 1.47489e-06 -4.87728e-06 2.54408e-06 -4.66144e-06 2.72101e-06 -4.26369e-06
1.51853e-06 4.55615e-07 -4.17072e-06 3.30548e-06 -5.06302e-06 4.58765e-06 -5.15284e-06 4.39057e-06 -4.54758e-06 3.81478e-06
-8.40727e-06 -5.22727e-06 1.47489e-06 -5.06302e-06 2.38280e-06 -4.34269e-06 2.39443e-06 -3.44067e-06 1.72514e-06 -2.40172e-06
1.25039e-06 2.85890e-06 -4.87728e-06 4.58765e-06 -4.34269e-06 3.64573e-06 -3.21493e-06 2.56244e-06 -2.07333e-06 1.47863e-06
-5.96061e-06 -5.73467e-06 2.54408e-06 -5.15284e-06 2.39443e-06 -3.21493e-06 1.01351e-06 -1.47514e-06 -2.02920e-07 -1.58050e-07
8.59417e-07 3.84024e-06 -4.66144e-06 4.39057e-06 -3.44067e-06 2.56244e-06 -1.47514e-06 6.85849e-07 9.01049e-08 -5.77973e-07
-4.46471e-06 -5.87908e-06 2.72101e-06 -4.54758e-06 1.72514e-06 -2.07333e-06 -2.02920e-07 9.01049e-08 -1.73432e-06 1.45950e-06
4.79558e-07 4.31363e-06 -4.26369e-06 3.81478e-06 -2.40172e-06 1.47863e-06 -1.58050e-07 -5.77973e-07 1.45950e-06 -1.79569e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_76-77.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.86876e-05 -4.38881e-08 -1.10353e-05 1.36038e-06 -6.93851e-06 1.09746e-06 -4.91107e-06 7.47747e-07 -3.66541e-06 4.11945e-07
-4.38881e-08 -7.60316e-06 -2.88756e-06 5.67676e-07 -4.29841e-06 2.48359e-06 -4.72346e-06 3.26503e-06 -4.84920e-06 3.63983e-06
-1.10353e-05 -2.88756e-06 -2.17836e-06 -3.48658e-06 1.31799e-06 -4.04677e-06 2.16730e-06 -3.86109e-06 2.29534e-06 -3.52599e-06
1.36038e-06 5.67676e-07 -3.48658e-06 2.92085e-06 -4.22612e-06 3.88385e-06 -4.26874e-06 3.68137e-06 -3.75226e-06 3.18026e-06
-6.93851e-06 -4.29841e-06 1.31799e-06 -4.22612e-06 2.06980e-06 -3.61724e-06 2.01966e-06 -2.83826e-06 1.43333e-06 -1.96057e-06
1.09746e-06 2.48359e-06 -4.04677e-06 3.88385e-06 -3.61724e-06 3.07838e-06 -2.66082e-06 2.13516e-06 -1.68801e-06 1.21011e-06
-4.91107e-06 -4.72346e-06 2.16730e-06 -4.26874e-06 2.01966e-06 -2.66082e-06 8.51227e-07 -1.19837e-06 -1.83194e-07 -8.99139e-08
7.47747e-07 3.26503e-06 -3.86109e-06 3.68137e-06 -2.83826e-06 2.13516e-06 -1.19837e-06 5.59114e-07 1.13507e-07 -5.08093e-07
-3.66541e-06 -4.84920e-06 2.29534e-06 -3.75226e-06 1.43333e-06 -1.68801e-06 -1.83194e-07 1.13507e-07 -1.46680e-06 1.25558e-06
4.11945e-07 3.63983e-06 -3.52599e-06 3.18026e-06 -1.96057e-06 1.21011e-06 -8.99139e-08 -5.08093e-07 1.25558e-06 -1.52346e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_77-78.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.14690e-05 1.17339e-07 -9.06440e-06 1.20992e-06 -5.70853e-06 9.67212e-07 -4.04316e-06 6.63735e-07 -3.01685e-06 3.77195e-07
1.17339e-07 -5.82999e-06 -2.35162e-06 6.10750e-07 -3.50786e-06 2.12438e-06 -3.85470e-06 2.73439e-06 -3.95382e-06 3.02237e-06
-9.06440e-06 -2.35162e-06 -1.62563e-06 -2.88413e-06 1.14079e-06 -3.31784e-06 1.80343e-06 -3.14829e-06 1.88367e-06 -2.85942e-06
1.20992e-06 6.10750e-07 -2.88413e-06 2.52987e-06 -3.48280e-06 3.23492e-06 -3.48135e-06 3.02699e-06 -3.03510e-06 2.58737e-06
-5.70853e-06 -3.50786e-06 1.14079e-06 -3.48280e-06 1.74436e-06 -2.95650e-06 1.64536e-06 -2.28129e-06 1.13235e-06 -1.53775e-06
9.67212e-07 2.12438e-06 -3.31784e-06 3.23492e-06 -2.95650e-06 2.53452e-06 -2.13957e-06 1.71537e-06 -1.31173e-06 9.26519e-07
-4.04316e-06 -3.85470e-06 1.80343e-06 -3.48135e-06 1.64536e-06 -2.13957e-06 6.53422e-07 -9.10069e-07 -2.25638e-07 2.04280e-08
6.63735e-07 2.73439e-06 -3.14829e-06 3.02699e-06 -2.28129e-06 1.71537e-06 -9.10069e-07 3.90585e-07 1.88096e-07 -5.06381e-07
-3.01685e-06 -3.95382e-06 1.88367e-06 -3.03510e-06 1.13235e-06 -1.31173e-06 -2.25638e-07 1.88096e-07 -1.29898e-06 1.14013e-06
3.77195e-07 3.02237e-06 -2.85942e-06 2.58737e-06 -1.53775e-06 9.26519e-07 2.04280e-08 -5.06381e-07 1.14013e-06 -1.35726e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_78-79.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.54493e-05 1.89898e-07 -7.37635e-06 1.02651e-06 -4.63350e-06 7.99470e-07 -3.26499e-06 5.31684e-07 -2.41671e-06 2.81342e-07
1.89898e-07 -4.40581e-06 -1.94792e-06 6.58618e-07 -2.89957e-06 1.85636e-06 -3.18867e-06 2.33837e-06 -3.27514e-06 2.56653e-06
-7.37635e-06 -1.94792e-06 -1.15657e-06 -2.42696e-06 1.03410e-06 -2.76886e-06 1.55787e-06 -2.62719e-06 1.61545e-06 -2.39108e-06
1.02651e-06 6.58618e-07 -2.42696e-06 2.23032e-06 -2.92142e-06 2.75004e-06 -2.90180e-06 2.55880e-06 -2.53187e-06 2.18869e-06
-4.63350e-06 -2.89957e-06 1.03410e-06 -2.92142e-06 1.53153e-06 -2.48422e-06 1.41831e-06 -1.91611e-06 9.85716e-07 -1.30153e-06
7.99470e-07 1.85636e-06 -2.76886e-06 2.75004e-06 -2.48422e-06 2.16397e-06 -1.80686e-06 1.47125e-06 -1.11782e-06 8.13864e-07
-3.26499e-06 -3.18867e-06 1.55787e-06 -2.90180e-06 1.41831e-06 -1.80686e-06 5.99719e-07 -7.93542e-07 -1.31563e-07 -2.59085e-08
5.31684e-07 2.33837e-06 -2.62719e-06 2.55880e-06 -1.91611e-06 1.47125e-06 -7.93542e-07 3.81528e-07 1.07196e-07 -3.58014e-07
-2.41671e-06 -3.27514e-06 1.61545e-06 -2.53187e-06 9.85716e-07 -1.11782e-06 -1.31563e-07 1.07196e-07 -1.00618e-06 8.80690e-07
2.81342e-07 2.56653e-06 -2.39108e-06 2.18869e-06 -1.30153e-06 8.13864e-07 -2.59085e-08 -3.58014e-07 8.80690e-07 -1.04547e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_79-80.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.04709e-05 2.21001e-07 -5.96498e-06 8.57119e-07 -3.73469e-06 6.49312e-07 -2.61521e-06 4.15115e-07 -1.91721e-06 1.96904e-07
2.21001e-07 -3.29296e-06 -1.61588e-06 6.72151e-07 -2.39539e-06 1.61591e-06 -2.63551e-06 1.99602e-06 -2.71330e-06 2.17839e-06
-5.96498e-06 -1.61588e-06 -7.98331e-07 -2.03930e-06 9.30435e-07 -2.30682e-06 1.34294e-06 -2.19247e-06 1.38679e-06 -2.00079e-06
8.57119e-07 6.72151e-07 -2.03930e-06 1.95214e-06 -2.44541e-06 2.33127e-06 -2.41705e-06 2.16122e-06 -2.11253e-06 1.85201e-06
-3.73469e-06 -2.39539e-06 9.30435e-07 -2.44541e-06 1.33797e-06 -2.08666e-06 1.22370e-06 -1.61052e-06 8.60799e-07 -1.10711e-06
6.49312e-07 1.61591e-06 -2.30682e-06 2.33127e-06 -2.08666e-06 1.84590e-06 -1.52747e-06 1.26394e-06 -9.57684e-07 7.19706e-07
-2.61521e-06 -2.63551e-06 1.34294e-06 -2.41705e-06 1.22370e-06 -1.52747e-06 5.51554e-07 -6.97847e-07 -5.23943e-08 -6.78439e-08
4.15115e-07 1.99602e-06 -2.19247e-06 2.16122e-06 -1.61052e-06 1.26394e-06 -6.97847e-07 3.73504e-07 3.57533e-08 -2.31107e-07
-1.91721e-06 -2.71330e-06 1.38679e-06 -2.11253e-06 8.60799e-07 -9.57684e-07 -5.23943e-08 3.57533e-08 -7.58482e-07 6.56358e-07
1.96904e-07 2.17839e-06 -2.00079e-06 1.85201e-06 -1.10711e-06 7.19706e-07 -6.78439e-08 -2.31107e-07 6.56358e-07 -7.75688e-07


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_8-9.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.25790e-03 -1.13402e-03 -3.75440e-04 -3.54294e-04 -3.64004e-04 -1.33658e-04 -3.40488e-04 -3.21622e-05 -3.22937e-04 2.37502e-05
-1.13402e-03 -3.38391e-03 -9.25907e-04 -3.82677e-04 -6.05544e-04 -2.55314e-04 -4.54760e-04 -1.82907e-04 -3.65974e-04 -1.34943e-04
-3.75440e-04 -9.25907e-04 -3.37657e-03 -6.53663e-04 -5.83687e-04 -5.21651e-04 -3.89927e-04 -4.25539e-04 -2.81631e-04 -3.66328e-04
-3.54294e-04 -3.82677e-04 -6.53663e-04 -2.65482e-03 -5.12534e-04 -4.52373e-04 -4.42374e-04 -3.30710e-04 -3.47460e-04 -2.64776e-04
-3.64004e-04 -6.05544e-04 -5.83687e-04 -5.12534e-04 -2.30542e-03 -2.81301e-04 -5.76085e-04 -2.86699e-04 -4.11621e-04 -2.63675e-04
-1.33658e-04 -2.55314e-04 -5.21651e-04 -4.52373e-04 -2.81301e-04 -1.81608e-03 -1.59381e-04 -4.39142e-04 -2.49188e-04 -2.76487e-04
-3.40488e-04 -4.54760e-04 -3.89927e-04 -4.42374e-04 -5.76085e-04 -1.59381e-04 -1.48276e-03 -1.15546e-04 -4.20399e-04 -1.89086e-04
-3.21622e-05 -1.82907e-04 -4.25539e-04 -3.30710e-04 -2.86699e-04 -4.39142e-04 -1.15546e-04 -1.13000e-03 -3.53301e-05 -3.65878e-04
-3.22937e-04 -3.65974e-04 -2.81631e-04 -3.47460e-04 -4.11621e-04 -2.49188e-04 -4.20399e-04 -3.53301e-05 -9.94476e-04 2.66274e-05
2.37502e-05 -1.34943e-04 -3.66328e-04 -2.64776e-04 -2.63675e-04 -2.76487e-04 -1.89086e-04 -3.65878e-04 2.66274e-05 -7.75919e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_80-81.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.63976e-05 2.56683e-07 -4.83064e-06 7.50845e-07 -3.04060e-06 5.76682e-07 -2.14075e-06 3.83862e-07 -1.57852e-06 2.04912e-07
2.56683e-07 -2.47159e-06 -1.29019e-06 5.99855e-07 -1.90935e-06 1.32482e-06 -2.09325e-06 1.61025e-06 -2.14883e-06 1.74238e-06
-4.83064e-06 -1.29019e-06 -5.92707e-07 -1.63495e-06 7.46593e-07 -1.82553e-06 1.05302e-06 -1.71549e-06 1.06913e-06 -1.54620e-06
7.50845e-07 5.99855e-07 -1.63495e-06 1.60692e-06 -1.94266e-06 1.86028e-06 -1.88942e-06 1.69057e-06 -1.62122e-06 1.41745e-06
-3.04060e-06 -1.90935e-06 7.46593e-07 -1.94266e-06 1.04959e-06 -1.62389e-06 9.18121e-07 -1.20784e-06 5.97019e-07 -7.80723e-07
5.76682e-07 1.32482e-06 -1.82553e-06 1.86028e-06 -1.62389e-06 1.42980e-06 -1.14028e-06 9.25392e-07 -6.55367e-07 4.62382e-07
-2.14075e-06 -2.09325e-06 1.05302e-06 -1.88942e-06 9.18121e-07 -1.14028e-06 3.41960e-07 -4.44114e-07 -1.67970e-07 8.36145e-08
3.83862e-07 1.61025e-06 -1.71549e-06 1.69057e-06 -1.20784e-06 9.25392e-07 -4.44114e-07 1.79497e-07 1.67132e-07 -3.25657e-07
-1.57852e-06 -2.14883e-06 1.06913e-06 -1.62122e-06 5.97019e-07 -6.55367e-07 -1.67970e-07 1.67132e-07 -7.56390e-07 6.81689e-07
2.04912e-07 1.74238e-06 -1.54620e-06 1.41745e-06 -7.80723e-07 4.62382e-07 8.36145e-08 -3.25657e-07 6.81689e-07 -7.77820e-07


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_81-82.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.30446e-05 2.51991e-07 -3.87083e-06 6.29157e-07 -2.43881e-06 4.80898e-07 -1.71687e-06 3.20815e-07 -1.26415e-06 1.73288e-07
2.51991e-07 -1.82092e-06 -1.04639e-06 5.50573e-07 -1.54052e-06 1.10743e-06 -1.68423e-06 1.32374e-06 -1.72486e-06 1.41976e-06
-3.87083e-06 -1.04639e-06 -4.12170e-07 -1.33094e-06 6.24659e-07 -1.46919e-06 8.54558e-07 -1.37014e-06 8.55981e-07 -1.22689e-06
6.29157e-07 5.50573e-07 -1.33094e-06 1.34424e-06 -1.56842e-06 1.51219e-06 -1.50607e-06 1.35446e-06 -1.27936e-06 1.12336e-06
-2.43881e-06 -1.54052e-06 6.24659e-07 -1.56842e-06 8.54054e-07 -1.29425e-06 7.22697e-07 -9.42603e-07 4.50072e-07 -5.89943e-07
4.80898e-07 1.10743e-06 -1.46919e-06 1.51219e-06 -1.29425e-06 1.14193e-06 -8.88366e-07 7.17621e-07 -4.87344e-07 3.36012e-07
-1.71687e-06 -1.68423e-06 8.54558e-07 -1.50607e-06 7.22697e-07 -8.88366e-07 2.42935e-07 -3.16861e-07 -1.74766e-07 1.13002e-07
3.20815e-07 1.32374e-06 -1.37014e-06 1.35446e-06 -9.42603e-07 7.17621e-07 -3.16861e-07 1.08310e-07 1.79398e-07 -3.04445e-07
-1.26415e-06 -1.72486e-06 8.55981e-07 -1.27936e-06 4.50072e-07 -4.87344e-07 -1.74766e-07 1.79398e-07 -6.53486e-07 5.96816e-07
1.73288e-07 1.41976e-06 -1.22689e-06 1.12336e-06 -5.89943e-07 3.36012e-07 1.13002e-07 -3.04445e-07 5.96816e-07 -6.70515e-07


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_82-83.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.02914e-05 2.16253e-07 -3.05689e-06 4.94416e-07 -1.91217e-06 3.63875e-07 -1.33164e-06 2.27553e-07 -9.66158e-07 1.03212e-07
2.16253e-07 -1.30199e-06 -8.72918e-07 5.26146e-07 -1.27231e-06 9.58465e-07 -1.38990e-06 1.12562e-06 -1.42570e-06 1.20092e-06
-3.05689e-06 -8.72918e-07 -2.45497e-07 -1.11547e-06 5.61062e-07 -1.22165e-06 7.39165e-07 -1.14309e-06 7.39834e-07 -1.02997e-06
4.94416e-07 5.26146e-07 -1.11547e-06 1.15948e-06 -1.30694e-06 1.27343e-06 -1.25179e-06 1.14223e-06 -1.07118e-06 9.56231e-07
-1.91217e-06 -1.27231e-06 5.61062e-07 -1.30694e-06 7.43599e-07 -1.08538e-06 6.29994e-07 -8.00997e-07 4.11712e-07 -5.20628e-07
3.63875e-07 9.58465e-07 -1.22165e-06 1.27343e-06 -1.08538e-06 9.73022e-07 -7.59102e-07 6.29215e-07 -4.39189e-07 3.24740e-07
-1.33164e-06 -1.38990e-06 7.39165e-07 -1.25179e-06 6.29994e-07 -7.59102e-07 2.47148e-07 -3.03712e-07 -8.64031e-08 3.62167e-08
2.27553e-07 1.12562e-06 -1.14309e-06 1.14223e-06 -8.00997e-07 6.29215e-07 -3.03712e-07 1.44845e-07 8.73863e-08 -1.78824e-07
-9.66158e-07 -1.42570e-06 7.39834e-07 -1.07118e-06 4.11712e-07 -4.39189e-07 -8.64031e-08 8.73863e-08 -4.57796e-07 4.08346e-07
1.03212e-07 1.20092e-06 -1.02997e-06 9.56231e-07 -5.20628e-07 3.24740e-07 3.62167e-08 -1.78824e-07 4.08346e-07 -4.56893e-07


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_83-84.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.06528e-06 1.91686e-07 -2.40827e-06 4.00662e-07 -1.50578e-06 2.92799e-07 -1.04688e-06 1.81872e-07 -7.57560e-07 8.17548e-08
1.91686e-07 -9.27372e-07 -7.05489e-07 4.64843e-07 -1.01933e-06 7.92212e-07 -1.10930e-06 9.15340e-07 -1.13554e-06 9.70072e-07
-2.40827e-06 -7.05489e-07 -1.51877e-07 -8.99620e-07 4.63563e-07 -9.73347e-07 5.93594e-07 -9.04754e-07 5.88113e-07 -8.11638e-07
4.00662e-07 4.64843e-07 -8.99620e-07 9.55121e-07 -1.04360e-06 1.02178e-06 -9.87635e-07 9.06458e-07 -8.38773e-07 7.52118e-07
-1.50578e-06 -1.01933e-06 4.63563e-07 -1.04360e-06 5.96879e-07 -8.56204e-07 4.92252e-07 -6.21122e-07 3.11870e-07 -3.92500e-07
2.92799e-07 7.92212e-07 -9.73347e-07 1.02178e-06 -8.56204e-07 7.70081e-07 -5.87928e-07 4.86417e-07 -3.26789e-07 2.37963e-07
-1.04688e-06 -1.10930e-06 5.93594e-07 -9.87635e-07 4.92252e-07 -5.87928e-07 1.80446e-07 -2.19228e-07 -9.11649e-08 5.26833e-08
1.81872e-07 9.15340e-07 -9.04754e-07 9.06458e-07 -6.21122e-07 4.86417e-07 -2.19228e-07 9.60781e-08 9.19555e-08 -1.59097e-07
-7.57560e-07 -1.13554e-06 5.88113e-07 -8.38773e-07 3.11870e-07 -3.26789e-07 -9.11649e-08 9.19555e-08 -3.80677e-07 3.39496e-07
8.17548e-08 9.70072e-07 -8.11638e-07 7.52118e-07 -3.92500e-07 2.37963e-07 5.26833e-08 -1.59097e-07 3.39496e-07 -3.71459e-07


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_84-85.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.25876e-06 1.55723e-07 -1.86932e-06 3.08179e-07 -1.16105e-06 2.17495e-07 -7.99282e-07 1.25876e-07 -5.69032e-07 4.30320e-08
1.55723e-07 -6.37606e-07 -5.79370e-07 4.18315e-07 -8.27526e-07 6.66673e-07 -8.99400e-07 7.60251e-07 -9.20332e-07 8.01607e-07
-1.86932e-06 -5.79370e-07 -7.10258e-08 -7.37265e-07 3.98733e-07 -7.91764e-07 4.97011e-07 -7.36418e-07 4.91113e-07 -6.63415e-07
3.08179e-07 4.18315e-07 -7.37265e-07 7.98497e-07 -8.49752e-07 8.38882e-07 -8.00573e-07 7.42860e-07 -6.83792e-07 6.20642e-07
-1.16105e-06 -8.27526e-07 3.98733e-07 -8.49752e-07 5.00397e-07 -6.97958e-07 4.11836e-07 -5.11136e-07 2.69186e-07 -3.32007e-07
2.17495e-07 6.66673e-07 -7.91764e-07 8.38882e-07 -6.97958e-07 6.34773e-07 -4.85419e-07 4.09512e-07 -2.80742e-07 2.16155e-07
-7.99282e-07 -8.99400e-07 4.97011e-07 -8.00573e-07 4.11836e-07 -4.85419e-07 1.65896e-07 -1.96333e-07 -4.40001e-08 1.23628e-08
1.25876e-07 7.60251e-07 -7.36418e-07 7.42860e-07 -5.11136e-07 4.09512e-07 -1.96333e-07 1.05981e-07 4.18570e-08 -8.93032e-08
-5.69032e-07 -9.20332e-07 4.91113e-07 -6.83792e-07 2.69186e-07 -2.80742e-07 -4.40001e-08 4.18570e-08 -2.64593e-07 2.28580e-07
4.30320e-08 8.01607e-07 -6.63415e-07 6.20642e-07 -3.32007e-07 2.16155e-07 1.23628e-08 -8.93032e-08 2.28580e-07 -2.45954e-07


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_85-86.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.80925e-06 1.24487e-07 -1.43733e-06 2.35630e-07 -8.88136e-07 1.61603e-07 -6.06447e-07 8.77688e-08 -4.26297e-07 2.13925e-08
1.24487e-07 -4.28168e-07 -4.68734e-07 3.63451e-07 -6.61465e-07 5.48637e-07 -7.16274e-07 6.17332e-07 -7.31640e-07 6.46025e-07
-1.43733e-06 -4.68734e-07 -2.19028e-08 -5.93011e-07 3.31304e-07 -6.30244e-07 4.02471e-07 -5.83869e-07 3.94097e-07 -5.24044e-07
2.35630e-07 3.63451e-07 -5.93011e-07 6.52316e-07 -6.77017e-07 6.71851e-07 -6.32108e-07 5.89775e-07 -5.36965e-07 4.90926e-07
-8.88136e-07 -6.61465e-07 3.31304e-07 -6.77017e-07 4.04604e-07 -5.52577e-07 3.27401e-07 -4.00886e-07 2.12337e-07 -2.60368e-07
1.61603e-07 5.48637e-07 -6.30244e-07 6.71851e-07 -5.52577e-07 5.04504e-07 -3.81161e-07 3.23811e-07 -2.20721e-07 1.73095e-07
-6.06447e-07 -7.16274e-07 4.02471e-07 -6.32108e-07 3.27401e-07 -3.81161e-07 1.31932e-07 -1.55485e-07 -3.03509e-08 6.00967e-09
8.77688e-08 6.17332e-07 -5.83869e-07 5.89775e-07 -4.00886e-07 3.23811e-07 -1.55485e-07 8.88816e-08 2.73019e-08 -6.14660e-08
-4.26297e-07 -7.31640e-07 3.94097e-07 -5.36965e-07 2.12337e-07 -2.20721e-07 -3.03509e-08 2.73019e-08 -1.98271e-07 1.68109e-07
2.13925e-08 6.46025e-07 -5.24044e-07 4.90926e-07 -2.60368e-07 1.73095e-07 6.00967e-09 -6.14660e-08 1.68109e-07 -1.76083e-07


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_86-87.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.65460e-06 9.77356e-08 -1.09333e-06 1.78824e-07 -6.73151e-07 1.20343e-07 -4.57426e-07 6.28399e-08 -3.19456e-07 1.20015e-08
9.77356e-08 -2.78268e-07 -3.74423e-07 3.08318e-07 -5.21979e-07 4.44175e-07 -5.62698e-07 4.92792e-07 -5.72594e-07 5.11838e-07
-1.09333e-06 -3.74423e-07 6.77998e-09 -4.69331e-07 2.68762e-07 -4.93299e-07 3.18354e-07 -4.53971e-07 3.08596e-07 -4.05762e-07
1.78824e-07 3.08318e-07 -4.69331e-07 5.23200e-07 -5.30118e-07 5.28380e-07 -4.89625e-07 4.59506e-07 -4.13982e-07 3.80386e-07
-6.73151e-07 -5.21979e-07 2.68762e-07 -5.30118e-07 3.18488e-07 -4.27819e-07 2.53115e-07 -3.07360e-07 1.61706e-07 -1.97133e-07
1.20343e-07 4.44175e-07 -4.93299e-07 5.28380e-07 -4.27819e-07 3.92019e-07 -2.91906e-07 2.49643e-07 -1.66822e-07 1.32133e-07
-4.57426e-07 -5.62698e-07 3.18354e-07 -4.89625e-07 2.53115e-07 -2.91906e-07 9.90021e-08 -1.16238e-07 -2.57062e-08 6.98665e-09
6.28399e-08 4.92792e-07 -4.53971e-07 4.59506e-07 -3.07360e-07 2.49643e-07 -1.16238e-07 6.76529e-08 2.26186e-08 -4.58796e-08
-3.19456e-07 -5.72594e-07 3.08596e-07 -4.13982e-07 1.61706e-07 -1.66822e-07 -2.57062e-08 2.26186e-08 -1.52729e-07 1.27462e-07
1.20015e-08 5.11838e-07 -4.05762e-07 3.80386e-07 -1.97133e-07 1.32133e-07 6.98665e-09 -4.58796e-08 1.27462e-07 -1.29878e-07


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_87-88.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.74787e-06 8.32334e-08 -8.30771e-07 1.45485e-07 -5.16938e-07 1.03042e-07 -3.55998e-07 5.98087e-08 -2.51974e-07 2.16647e-08
8.32334e-08 -1.83910e-07 -2.81733e-07 2.40290e-07 -3.89407e-07 3.35621e-07 -4.16794e-07 3.67095e-07 -4.21340e-07 3.78398e-07
-8.30771e-07 -2.81733e-07 5.22769e-09 -3.46244e-07 1.92817e-07 -3.58082e-07 2.23680e-07 -3.22363e-07 2.10541e-07 -2.81479e-07
1.45485e-07 2.40290e-07 -3.46244e-07 3.89754e-07 -3.84158e-07 3.82795e-07 -3.45918e-07 3.22513e-07 -2.82276e-07 2.55948e-07
-5.16938e-07 -3.89407e-07 1.92817e-07 -3.84158e-07 2.18210e-07 -2.96189e-07 1.60241e-07 -1.98085e-07 8.43844e-08 -1.07675e-07
1.03042e-07 3.35621e-07 -3.58082e-07 3.82795e-07 -2.96189e-07 2.65908e-07 -1.83901e-07 1.51088e-07 -8.35107e-08 5.60077e-08
-3.55998e-07 -4.16794e-07 2.23680e-07 -3.45918e-07 1.60241e-07 -1.83901e-07 3.23667e-08 -4.25837e-08 -6.64327e-08 5.41505e-08
5.98087e-08 3.67095e-07 -3.22363e-07 3.22513e-07 -1.98085e-07 1.51088e-07 -4.25837e-08 3.60353e-09 6.76956e-08 -8.51693e-08
-2.51974e-07 -4.21340e-07 2.10541e-07 -2.82276e-07 8.43844e-08 -8.35107e-08 -6.64327e-08 6.76956e-08 -1.69809e-07 1.51165e-07
2.16647e-08 3.78398e-07 -2.81479e-07 2.55948e-07 -1.07675e-07 5.60077e-08 5.41505e-08 -8.51693e-08 1.51165e-07 -1.53855e-07


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_88-89.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.03113e-06 6.43861e-08 -6.17170e-07 1.10766e-07 -3.85283e-07 7.96152e-08 -2.66361e-07 4.74437e-08 -1.89494e-07 1.94136e-08
6.43861e-08 -1.12370e-07 -2.14902e-07 1.90417e-07 -2.92869e-07 2.57062e-07 -3.11192e-07 2.76847e-07 -3.13389e-07 2.82136e-07
-6.17170e-07 -2.14902e-07 1.07538e-08 -2.59049e-07 1.43202e-07 -2.62802e-07 1.61809e-07 -2.33159e-07 1.47450e-07 -1.98111e-07
1.10766e-07 1.90417e-07 -2.59049e-07 2.94683e-07 -2.82277e-07 2.81069e-07 -2.48514e-07 2.30025e-07 -1.95330e-07 1.76133e-07
-3.85283e-07 -2.92869e-07 1.43202e-07 -2.82277e-07 1.55504e-07 -2.10761e-07 1.04635e-07 -1.29966e-07 4.42254e-08 -6.00566e-08
7.96152e-08 2.57062e-07 -2.62802e-07 2.81069e-07 -2.10761e-07 1.85920e-07 -1.19365e-07 9.45506e-08 -4.13299e-08 2.07877e-08
-2.66361e-07 -3.11192e-07 1.61809e-07 -2.48514e-07 1.04635e-07 -1.19365e-07 4.63480e-09 -1.09429e-08 -7.24929e-08 6.42065e-08
4.74437e-08 2.76847e-07 -2.33159e-07 2.30025e-07 -1.29966e-07 9.45506e-08 -1.09429e-08 -1.79971e-08 7.31396e-08 -8.65749e-08
-1.89494e-07 -3.13389e-07 1.47450e-07 -1.95330e-07 4.42254e-08 -4.13299e-08 -7.24929e-08 7.31396e-08 -1.49672e-07 1.35543e-07
1.94136e-08 2.82136e-07 -1.98111e-07 1.76133e-07 -6.00566e-08 2.07877e-08 6.42065e-08 -8.65749e-08 1.35543e-07 -1.35033e-07


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_89-90.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.46217e-06 3.39155e-08 -4.32565e-07 6.25274e-08 -2.59536e-07 3.54800e-08 -1.68960e-07 8.38104e-09 -1.09892e-07 -1.52550e-08
3.39155e-08 -4.65010e-08 -1.82506e-07 1.72629e-07 -2.44283e-07 2.23324e-07 -2.60813e-07 2.40216e-07 -2.66298e-07 2.46993e-07
-4.32565e-07 -1.82506e-07 3.93575e-08 -2.20915e-07 1.38162e-07 -2.26206e-07 1.54335e-07 -2.08126e-07 1.48111e-07 -1.86914e-07
6.25274e-08 1.72629e-07 -2.20915e-07 2.54225e-07 -2.42962e-07 2.45680e-07 -2.21633e-07 2.11888e-07 -1.87359e-07 1.77092e-07
-2.59536e-07 -2.44283e-07 1.38162e-07 -2.42962e-07 1.53063e-07 -1.95636e-07 1.19913e-07 -1.41044e-07 8.06441e-08 -9.43062e-08
3.54800e-08 2.23324e-07 -2.26206e-07 2.45680e-07 -1.95636e-07 1.83086e-07 -1.35451e-07 1.21191e-07 -8.33328e-08 7.12653e-08
-1.68960e-07 -2.60813e-07 1.54335e-07 -2.21633e-07 1.19913e-07 -1.35451e-07 5.59219e-08 -6.32496e-08 4.39485e-09 -1.32382e-08
8.38104e-09 2.40216e-07 -2.08126e-07 2.11888e-07 -1.41044e-07 1.21191e-07 -6.32496e-08 4.79183e-08 -9.65115e-09 4.18962e-09
-1.09892e-07 -2.66298e-07 1.48111e-07 -1.87359e-07 8.06441e-08 -8.33328e-08 4.39485e-09 -9.65115e-09 -4.01990e-08 2.59170e-08
-1.52550e-08 2.46993e-07 -1.86914e-07 1.77092e-07 -9.43062e-08 7.12653e-08 -1.32382e-08 4.18962e-09 2.59170e-08 -1.82403e-08


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m1_CGCLargeNc_9-10.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.27688e-03 -1.13419e-03 -3.90790e-04 -3.52841e-04 -3.71231e-04 -1.34577e-04 -3.43495e-04 -3.45891e-05 -3.23871e-04 2.05498e-05
-1.13419e-03 -3.33618e-03 -9.22682e-04 -3.82158e-04 -6.02020e-04 -2.54930e-04 -4.51965e-04 -1.82328e-04 -3.63403e-04 -1.34590e-04
-3.90790e-04 -9.22682e-04 -3.34586e-03 -6.27024e-04 -6.08658e-04 -4.99872e-04 -4.07170e-04 -4.09296e-04 -2.94282e-04 -3.53595e-04
-3.52841e-04 -3.82158e-04 -6.27024e-04 -2.60031e-03 -4.96030e-04 -4.47366e-04 -4.38894e-04 -3.19607e-04 -3.48117e-04 -2.53371e-04
-3.71231e-04 -6.02020e-04 -6.08658e-04 -4.96030e-04 -2.24469e-03 -2.73217e-04 -5.77689e-04 -2.72886e-04 -4.19343e-04 -2.46356e-04
-1.34577e-04 -2.54930e-04 -4.99872e-04 -4.47366e-04 -2.73217e-04 -1.75501e-03 -1.39146e-04 -4.44588e-04 -2.28137e-04 -2.78195e-04
-3.43495e-04 -4.51965e-04 -4.07170e-04 -4.38894e-04 -5.77689e-04 -1.39146e-04 -1.44898e-03 -9.57882e-05 -4.22492e-04 -1.82063e-04
-3.45891e-05 -1.82328e-04 -4.09296e-04 -3.19607e-04 -2.72886e-04 -4.44588e-04 -9.57882e-05 -1.08226e-03 -3.48320e-05 -3.50412e-04
-3.23871e-04 -3.63403e-04 -2.94282e-04 -3.48117e-04 -4.19343e-04 -2.28137e-04 -4.22492e-04 -3.48320e-05 -9.54729e-04 3.44027e-05
2.05498e-05 -1.34590e-04 -3.53595e-04 -2.53371e-04 -2.46356e-04 -2.78195e-04 -1.82063e-04 -3.50412e-04 3.44027e-05 -7.54743e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_0-1.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.08716e-03 1.63911e-03 7.66444e-04 5.36412e-04 6.44300e-04 2.17250e-04 5.79160e-04 6.45820e-05 5.37372e-04 -2.41599e-05 5.11906e-04 -7.71444e-05 4.86566e-04 -1.16948e-04 4.77616e-04 -1.41951e-04 4.56285e-04 -1.63364e-04 4.54386e-04 -1.73186e-04
1.63911e-03 4.77091e-03 1.42025e-03 8.10787e-04 9.10242e-04 4.99195e-04 6.91869e-04 3.43178e-04 5.73656e-04 2.48127e-04 4.95639e-04 1.82738e-04 4.47714e-04 1.40191e-04 4.03810e-04 1.07944e-04 3.85152e-04 8.58896e-05 3.61780e-04 6.53315e-05
7.66444e-04 1.42025e-03 4.19836e-03 1.26558e-03 9.19415e-04 8.83406e-04 6.44754e-04 6.78396e-04 4.90347e-04 5.58245e-04 3.94964e-04 4.82114e-04 3.20615e-04 4.29663e-04 2.75430e-04 3.93220e-04 2.28702e-04 3.67632e-04 2.05539e-04 3.53970e-04
5.36412e-04 8.10787e-04 1.26558e-03 3.74262e-03 9.66796e-04 1.00778e-03 7.75270e-04 7.24049e-04 6.30994e-04 5.66547e-04 5.26823e-04 4.66152e-04 4.62148e-04 3.94991e-04 4.05668e-04 3.47359e-04 3.74849e-04 3.12506e-04 3.41888e-04 2.88708e-04
6.44300e-04 9.10242e-04 9.19415e-04 9.66796e-04 3.17364e-03 8.69581e-04 8.84466e-04 7.76353e-04 6.42785e-04 6.51056e-04 5.18541e-04 5.57164e-04 4.27220e-04 4.94912e-04 3.71395e-04 4.44466e-04 3.21170e-04 4.13618e-04 2.91548e-04 3.92466e-04
2.17250e-04 4.99195e-04 8.83406e-04 1.00778e-03 8.69581e-04 2.65192e-03 6.84753e-04 9.22041e-04 6.14172e-04 7.07974e-04 5.21707e-04 5.79964e-04 4.64859e-04 4.85532e-04 4.13387e-04 4.27348e-04 3.82093e-04 3.78412e-04 3.55983e-04 3.47636e-04
5.79160e-04 6.91869e-04 6.44754e-04 7.75270e-04 8.84466e-04 6.84753e-04 2.23889e-03 5.48818e-04 7.81831e-04 6.00231e-04 5.70917e-04 5.45589e-04 4.53323e-04 4.96416e-04 3.89494e-04 4.43834e-04 3.42956e-04 4.12213e-04 3.12574e-04 3.84860e-04
6.45820e-05 3.43178e-04 6.78396e-04 7.24049e-04 7.76353e-04 9.22041e-04 5.48818e-04 1.88216e-03 4.86954e-04 7.55422e-04 4.71442e-04 6.20828e-04 4.17211e-04 5.22594e-04 3.72660e-04 4.59523e-04 3.44865e-04 4.04386e-04 3.27136e-04 3.71284e-04
5.37372e-04 5.73656e-04 4.90347e-04 6.30994e-04 6.42785e-04 6.14172e-04 7.81831e-04 4.86954e-04 1.52772e-03 3.81988e-04 6.65511e-04 4.26080e-04 4.84651e-04 4.33749e-04 3.87026e-04 4.08116e-04 3.32490e-04 3.84043e-04 2.99392e-04 3.57584e-04
-2.41599e-05 2.48127e-04 5.58245e-04 5.66547e-04 6.51056e-04 7.07974e-04 6.00231e-04 7.55422e-04 3.81988e-04 1.36510e-03 3.24287e-04 6.17998e-04 3.88340e-04 4.92833e-04 3.44286e-04 4.45732e-04 3.01719e-04 4.07868e-04 2.80583e-04 3.77842e-04
5.11906e-04 4.95639e-04 3.94964e-04 5.26823e-04 5.18541e-04 5.21707e-04 5.70917e-04 4.71442e-04 6.65511e-04 3.24287e-04 1.08708e-03 2.94217e-04 5.15448e-04 3.17917e-04 4.24889e-04 3.12939e-04 3.51720e-04 3.13146e-04 2.96784e-04 3.10868e-04
-7.71444e-05 1.82738e-04 4.82114e-04 4.66152e-04 5.57164e-04 5.79964e-04 5.45589e-04 6.20828e-04 4.26080e-04 6.17998e-04 2.94217e-04 1.00568e-03 2.33766e-04 5.29837e-04 2.81768e-04 4.19973e-04 2.78799e-04 3.78306e-04 2.56574e-04 3.57031e-04
4.86566e-04 4.47714e-04 3.20615e-04 4.62148e-04 4.27220e-04 4.64859e-04 4.53323e-04 4.17211e-04 4.84651e-04 3.88340e-04 5.15448e-04 2.33766e-04 8.01837e-04 2.33577e-04 4.01497e-04 2.68394e-04 3.43787e-04 2.45400e-04 3.04097e-04 2.49265e-04
-1.16948e-04 1.40191e-04 4.29663e-04 3.94991e-04 4.94912e-04 4.85532e-04 4.96416e-04 5.22594e-04 4.33749e-04 4.92833e-04 3.17917e-04 5.29837e-04 2.33577e-04 7.61973e-04 1.79451e-04 4.52637e-04 2.06174e-04 3.82167e-04 2.27714e-04 3.20845e-04
4.77616e-04 4.03810e-04 2.75430e-04 4.05668e-04 3.71395e-04 4.13387e-04 3.89494e-04 3.72660e-04 3.87026e-04 3.44286e-04 4.24889e-04 2.81768e-04 4.01497e-04 1.79451e-04 6.41393e-04 1.72011e-04 3.34656e-04 2.18636e-04 2.73830e-04 2.19292e-04
-1.41951e-04 1.07944e-04 3.93220e-04 3.47359e-04 4.44466e-04 4.27348e-04 4.43834e-04 4.59523e-04 4.08116e-04 4.45732e-04 3.12939e-04 4.19973e-04 2.68394e-04 4.52637e-04 1.72011e-04 5.87755e-04 1.81775e-04 3.74313e-04 1.73696e-04 3.39273e-04
4.56285e-04 3.85152e-04 2.28702e-04 3.74849e-04 3.21170e-04 3.82093e-04 3.42956e-04 3.44865e-04 3.32490e-04 3.01719e-04 3.51720e-04 2.78799e-04 3.43787e-04 2.06174e-04 3.34656e-04 1.81775e-04 4.87830e-04 1.25896e-04 3.06568e-04 1.67007e-04
-1.63364e-04 8.58896e-05 3.67632e-04 3.12506e-04 4.13618e-04 3.78412e-04 4.12213e-04 4.04386e-04 3.84043e-04 4.07868e-04 3.13146e-04 3.78306e-04 2.45400e-04 3.82167e-04 2.18636e-04 3.74313e-04 1.25896e-04 5.39078e-04 1.21820e-04 3.20093e-04
4.54386e-04 3.61780e-04 2.05539e-04 3.41888e-04 2.91548e-04 3.55983e-04 3.12574e-04 3.27136e-04 2.99392e-04 2.80583e-04 2.96784e-04 2.56574e-04 3.04097e-04 2.27714e-04 2.73830e-04 1.73696e-04 3.06568e-04 1.21820e-04 3.99030e-04 1.41814e-04
-1.73186e-04 6.53315e-05 3.53970e-04 2.88708e-04 3.92466e-04 3.47636e-04 3.84860e-04 3.71284e-04 3.57584e-04 3.77842e-04 3.10868e-04 3.57031e-04 2.49265e-04 3.20845e-04 2.19292e-04 3.39273e-04 1.67007e-04 3.20093e-04 1.41814e-04 4.75712e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_1-2.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.36286e-03 1.45207e-03 9.43180e-04 3.95226e-04 7.72530e-04 1.15022e-04 6.70967e-04 -7.92718e-06 6.02311e-04 -7.44144e-05
1.45207e-03 4.83199e-03 1.29518e-03 9.00411e-04 8.19575e-04 5.65483e-04 6.25579e-04 3.91646e-04 5.24977e-04 2.83043e-04
9.43180e-04 1.29518e-03 4.25624e-03 1.16906e-03 9.97927e-04 8.13692e-04 7.02938e-04 6.26282e-04 5.34117e-04 5.19090e-04
3.95226e-04 9.00411e-04 1.16906e-03 3.73343e-03 8.93678e-04 1.05208e-03 7.15755e-04 7.59209e-04 5.85433e-04 5.92405e-04
7.72530e-04 8.19575e-04 9.97927e-04 8.93678e-04 3.18032e-03 8.02108e-04 9.29005e-04 7.30529e-04 6.71624e-04 6.19786e-04
1.15022e-04 5.65483e-04 8.13692e-04 1.05208e-03 8.02108e-04 2.62073e-03 6.46276e-04 9.31534e-04 5.80161e-04 7.19285e-04
6.70967e-04 6.25579e-04 7.02938e-04 7.15755e-04 9.29005e-04 6.46276e-04 2.21537e-03 5.07046e-04 8.09157e-04 5.63034e-04
-7.92718e-06 3.91646e-04 6.26282e-04 7.59209e-04 7.30529e-04 9.31534e-04 5.07046e-04 1.85662e-03 4.55976e-04 7.52263e-04
6.02311e-04 5.24977e-04 5.34117e-04 5.85433e-04 6.71624e-04 5.80161e-04 8.09157e-04 4.55976e-04 1.49889e-03 3.65468e-04
-7.44144e-05 2.83043e-04 5.19090e-04 5.92405e-04 6.19786e-04 7.19285e-04 5.63034e-04 7.52263e-04 3.65468e-04 1.33687e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_10-11.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.75640e-02 -5.46550e-03 6.85640e-03 -4.10327e-03 4.62947e-03 -2.86843e-03 3.27626e-03 -2.04670e-03 2.42168e-03 -1.49790e-03
-5.46550e-03 8.67731e-03 -2.16009e-03 3.68258e-03 -1.45685e-03 2.42365e-03 -9.20065e-04 1.67725e-03 -5.62378e-04 1.19715e-03
6.85640e-03 -2.16009e-03 6.88142e-03 -1.18687e-03 3.02866e-03 -7.31872e-04 2.07202e-03 -4.33662e-04 1.50206e-03 -2.29999e-04
-4.10327e-03 3.68258e-03 -1.18687e-03 4.84330e-03 -5.76566e-04 2.12939e-03 -2.88460e-04 1.51075e-03 -1.35510e-04 1.13095e-03
4.62947e-03 -1.45685e-03 3.02866e-03 -5.76566e-04 3.91954e-03 -3.39860e-04 1.90140e-03 -1.16923e-04 1.37601e-03 1.64059e-05
-2.86843e-03 2.42365e-03 -7.31872e-04 2.12939e-03 -3.39860e-04 2.86714e-03 -1.55784e-04 1.36706e-03 6.12171e-05 9.70980e-04
3.27626e-03 -9.20065e-04 2.07202e-03 -2.88460e-04 1.90140e-03 -1.55784e-04 2.33047e-03 -2.62413e-05 1.19963e-03 1.21025e-04
-2.04670e-03 1.67725e-03 -4.33662e-04 1.51075e-03 -1.16923e-04 1.36706e-03 -2.62413e-05 1.72264e-03 1.01433e-05 9.30124e-04
2.42168e-03 -5.62378e-04 1.50206e-03 -1.35510e-04 1.37601e-03 6.12171e-05 1.19963e-03 1.01433e-05 1.50459e-03 1.52507e-05
-1.49790e-03 1.19715e-03 -2.29999e-04 1.13095e-03 1.64059e-05 9.70980e-04 1.21025e-04 9.30124e-04 1.52507e-05 1.15467e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_11-12.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.93314e-02 -6.40855e-03 7.55987e-03 -4.60402e-03 5.01613e-03 -3.15215e-03 3.50517e-03 -2.21939e-03 2.56746e-03 -1.60925e-03
-6.40855e-03 9.11476e-03 -2.53099e-03 3.94483e-03 -1.65992e-03 2.57179e-03 -1.04031e-03 1.76804e-03 -6.40003e-04 1.25723e-03
7.55987e-03 -2.53099e-03 7.09463e-03 -1.39871e-03 3.18309e-03 -8.50687e-04 2.16067e-03 -5.04639e-04 1.55724e-03 -2.75459e-04
-4.60402e-03 3.94483e-03 -1.39871e-03 4.90139e-03 -6.85322e-04 2.18128e-03 -3.41650e-04 1.53175e-03 -1.64881e-04 1.13968e-03
5.01613e-03 -1.65992e-03 3.18309e-03 -6.85322e-04 3.91838e-03 -3.99346e-04 1.93406e-03 -1.60950e-04 1.40294e-03 -2.00166e-05
-3.15215e-03 2.57179e-03 -8.50687e-04 2.18128e-03 -3.99346e-04 2.83410e-03 -2.04323e-04 1.38064e-03 2.49112e-05 9.74912e-04
3.50517e-03 -1.04031e-03 2.16067e-03 -3.41650e-04 1.93406e-03 -2.04323e-04 2.31217e-03 -6.23481e-05 1.20535e-03 1.03576e-04
-2.21939e-03 1.76804e-03 -5.04639e-04 1.53175e-03 -1.60950e-04 1.38064e-03 -6.23481e-05 1.67970e-03 -1.76001e-06 9.09871e-04
2.56746e-03 -6.40003e-04 1.55724e-03 -1.64881e-04 1.40294e-03 2.49112e-05 1.20535e-03 -1.76001e-06 1.46819e-03 1.73963e-06
-1.60925e-03 1.25723e-03 -2.75459e-04 1.13968e-03 -2.00166e-05 9.74912e-04 1.03576e-04 9.09871e-04 1.73963e-06 1.12826e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_12-13.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.11198e-02 -7.34111e-03 8.23605e-03 -5.07565e-03 5.37236e-03 -3.40941e-03 3.70952e-03 -2.37168e-03 2.69477e-03 -1.70556e-03
-7.34111e-03 9.52949e-03 -2.87625e-03 4.18101e-03 -1.83966e-03 2.69912e-03 -1.14294e-03 1.84351e-03 -7.04803e-04 1.30624e-03
8.23605e-03 -2.87625e-03 7.27789e-03 -1.58636e-03 3.31441e-03 -9.52148e-04 2.23310e-03 -5.63476e-04 1.60090e-03 -3.12413e-04
-5.07565e-03 4.18101e-03 -1.58636e-03 4.94039e-03 -7.77958e-04 2.21884e-03 -3.82715e-04 1.54145e-03 -1.84522e-04 1.13942e-03
5.37236e-03 -1.83966e-03 3.31441e-03 -7.77958e-04 3.90247e-03 -4.44768e-04 1.95152e-03 -1.92633e-04 1.41794e-03 -4.76926e-05
-3.40941e-03 2.69912e-03 -9.52148e-04 2.21884e-03 -4.44768e-04 2.78904e-03 -2.40474e-04 1.38477e-03 -5.25337e-06 9.75340e-04
3.70952e-03 -1.14294e-03 2.23310e-03 -3.82715e-04 1.95152e-03 -2.40474e-04 2.28619e-03 -9.39399e-05 1.20837e-03 8.71385e-05
-2.37168e-03 1.84351e-03 -5.63476e-04 1.54145e-03 -1.92633e-04 1.38477e-03 -9.39399e-05 1.63778e-03 -1.22711e-05 8.86501e-04
2.69477e-03 -7.04803e-04 1.60090e-03 -1.84522e-04 1.41794e-03 -5.25337e-06 1.20837e-03 -1.22711e-05 1.42841e-03 -4.11729e-06
-1.70556e-03 1.30624e-03 -3.12413e-04 1.13942e-03 -4.76926e-05 9.75340e-04 8.71385e-05 8.86501e-04 -4.11729e-06 1.09515e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_13-14.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.29255e-02 -8.26009e-03 8.88333e-03 -5.51755e-03 5.69859e-03 -3.64108e-03 3.89056e-03 -2.50485e-03 2.80497e-03 -1.78803e-03
-8.26009e-03 9.92036e-03 -3.19545e-03 4.39155e-03 -1.99685e-03 2.80672e-03 -1.22908e-03 1.90482e-03 -7.57842e-04 1.34521e-03
8.88333e-03 -3.19545e-03 7.43191e-03 -1.75054e-03 3.42380e-03 -1.03744e-03 2.29073e-03 -6.11450e-04 1.63437e-03 -3.41994e-04
-5.51755e-03 4.39155e-03 -1.75054e-03 4.96134e-03 -8.55752e-04 2.24379e-03 -4.13458e-04 1.54168e-03 -1.96084e-04 1.13172e-03
5.69859e-03 -1.99685e-03 3.42380e-03 -8.55752e-04 3.87388e-03 -4.78348e-04 1.95604e-03 -2.13613e-04 1.42224e-03 -6.73050e-05
-3.64108e-03 2.80672e-03 -1.03744e-03 2.24379e-03 -4.78348e-04 2.73397e-03 -2.65468e-04 1.37988e-03 -2.91568e-05 9.72103e-04
3.89056e-03 -1.22908e-03 2.29073e-03 -4.13458e-04 1.95604e-03 -2.65468e-04 2.25263e-03 -1.20623e-04 1.20881e-03 7.09238e-05
-2.50485e-03 1.90482e-03 -6.11450e-04 1.54168e-03 -2.13613e-04 1.37988e-03 -1.20623e-04 1.59694e-03 -2.28972e-05 8.62583e-04
2.80497e-03 -7.57842e-04 1.63437e-03 -1.96084e-04 1.42224e-03 -2.91568e-05 1.20881e-03 -2.28972e-05 1.38804e-03 -5.10982e-06
-1.78803e-03 1.34521e-03 -3.41994e-04 1.13172e-03 -6.73050e-05 9.72103e-04 7.09238e-05 8.62583e-04 -5.10982e-06 1.05627e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_14-15.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.47493e-02 -9.16549e-03 9.50195e-03 -5.93067e-03 5.99615e-03 -3.84881e-03 4.04997e-03 -2.62057e-03 2.89954e-03 -1.85804e-03
-9.16549e-03 1.02868e-02 -3.48944e-03 4.57740e-03 -2.13291e-03 2.89594e-03 -1.30020e-03 1.95323e-03 -8.00348e-04 1.37513e-03
9.50195e-03 -3.48944e-03 7.55733e-03 -1.89271e-03 3.51258e-03 -1.10806e-03 2.33490e-03 -6.49952e-04 1.65883e-03 -3.65367e-04
-5.93067e-03 4.57740e-03 -1.89271e-03 4.96492e-03 -9.20260e-04 2.25760e-03 -4.35698e-04 1.53405e-03 -2.01212e-04 1.11787e-03
5.99615e-03 -2.13291e-03 3.51258e-03 -9.20260e-04 3.83395e-03 -5.02290e-04 1.94959e-03 -2.25682e-04 1.41705e-03 -7.97444e-05
-3.84881e-03 2.89594e-03 -1.10806e-03 2.25760e-03 -5.02290e-04 2.67045e-03 -2.80838e-04 1.36650e-03 -4.69161e-05 9.64843e-04
4.04997e-03 -1.30020e-03 2.33490e-03 -4.35698e-04 1.94959e-03 -2.80838e-04 2.21147e-03 -1.42118e-04 1.20622e-03 5.47162e-05
-2.62057e-03 1.95323e-03 -6.49952e-04 1.53405e-03 -2.25682e-04 1.36650e-03 -1.42118e-04 1.55643e-03 -3.43223e-05 8.39738e-04
2.89954e-03 -8.00348e-04 1.65883e-03 -2.01212e-04 1.41705e-03 -4.69161e-05 1.20622e-03 -3.43223e-05 1.34884e-03 -4.03154e-06
-1.85804e-03 1.37513e-03 -3.65367e-04 1.11787e-03 -7.97444e-05 9.64843e-04 5.47162e-05 8.39738e-04 -4.03154e-06 1.01331e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_15-16.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.65938e-02 -1.00579e-02 1.00925e-02 -6.31612e-03 6.26650e-03 -4.03425e-03 4.18938e-03 -2.72039e-03 2.97986e-03 -1.91679e-03
-1.00579e-02 1.06288e-02 -3.75911e-03 4.73960e-03 -2.24918e-03 2.96804e-03 -1.35761e-03 1.98986e-03 -8.33383e-04 1.39685e-03
1.00925e-02 -3.75911e-03 7.65494e-03 -2.01421e-03 3.58202e-03 -1.16534e-03 2.36680e-03 -6.80160e-04 1.67530e-03 -3.83491e-04
-6.31612e-03 4.73960e-03 -2.01421e-03 4.95190e-03 -9.72817e-04 2.26155e-03 -4.50953e-04 1.51993e-03 -2.01315e-04 1.09904e-03
6.26650e-03 -2.24918e-03 3.58202e-03 -9.72817e-04 3.78390e-03 -5.18455e-04 1.93396e-03 -2.30493e-04 1.40357e-03 -8.58836e-05
-4.03425e-03 2.96804e-03 -1.16534e-03 2.26155e-03 -5.18455e-04 2.59998e-03 -2.88104e-04 1.34529e-03 -5.87198e-05 9.53208e-04
4.18938e-03 -1.35761e-03 2.36680e-03 -4.50953e-04 1.93396e-03 -2.88104e-04 2.16297e-03 -1.58200e-04 1.19998e-03 3.88328e-05
-2.72039e-03 1.98986e-03 -6.80160e-04 1.51993e-03 -2.30493e-04 1.34529e-03 -1.58200e-04 1.51529e-03 -4.64910e-05 8.18773e-04
2.97986e-03 -8.33383e-04 1.67530e-03 -2.01315e-04 1.40357e-03 -5.87198e-05 1.19998e-03 -4.64910e-05 1.31180e-03 -3.18901e-06
-1.91679e-03 1.39685e-03 -3.83491e-04 1.09904e-03 -8.58836e-05 9.53208e-04 3.88328e-05 8.18773e-04 -3.18901e-06 9.68453e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_16-17.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.84634e-02 -1.09379e-02 1.06559e-02 -6.67487e-03 6.51108e-03 -4.19882e-03 4.31031e-03 -2.80563e-03 3.04719e-03 -1.96531e-03
-1.09379e-02 1.09469e-02 -4.00504e-03 4.87918e-03 -2.34675e-03 3.02420e-03 -1.40235e-03 2.01571e-03 -8.57771e-04 1.41113e-03
1.06559e-02 -4.00504e-03 7.72596e-03 -2.11611e-03 3.63336e-03 -1.21032e-03 2.38753e-03 -7.02974e-04 1.68470e-03 -3.97081e-04
-6.67487e-03 4.87918e-03 -2.11611e-03 4.92330e-03 -1.01443e-03 2.25676e-03 -4.60378e-04 1.50053e-03 -1.97518e-04 1.07630e-03
6.51108e-03 -2.34675e-03 3.63336e-03 -1.01443e-03 3.72500e-03 -5.28310e-04 1.91082e-03 -2.29485e-04 1.38303e-03 -8.65420e-05
-4.19882e-03 3.02420e-03 -1.21032e-03 2.25676e-03 -5.28310e-04 2.52411e-03 -2.88678e-04 1.31715e-03 -6.48229e-05 9.36994e-04
4.31031e-03 -1.40235e-03 2.38753e-03 -4.60378e-04 1.91082e-03 -2.88678e-04 2.10781e-03 -1.68739e-04 1.18952e-03 2.39480e-05
-2.80563e-03 2.01571e-03 -7.02974e-04 1.50053e-03 -2.29485e-04 1.31715e-03 -1.68739e-04 1.47265e-03 -5.88120e-05 7.99849e-04
3.04719e-03 -8.57771e-04 1.68470e-03 -1.97518e-04 1.38303e-03 -6.48229e-05 1.18952e-03 -5.88120e-05 1.27724e-03 -4.17477e-06
-1.96531e-03 1.41113e-03 -3.97081e-04 1.07630e-03 -8.65420e-05 9.36994e-04 2.39480e-05 7.99849e-04 -4.17477e-06 9.24011e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_17-18.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.03628e-02 -1.18063e-02 1.11926e-02 -7.00778e-03 6.73103e-03 -4.34379e-03 4.41403e-03 -2.87746e-03 3.10258e-03 -2.00446e-03
-1.18063e-02 1.12407e-02 -4.22781e-03 4.99691e-03 -2.42660e-03 3.06537e-03 -1.43538e-03 2.03159e-03 -8.74255e-04 1.41856e-03
1.11926e-02 -4.22781e-03 7.77100e-03 -2.19944e-03 3.66755e-03 -1.24394e-03 2.39792e-03 -7.19191e-04 1.68769e-03 -4.06763e-04
-7.00778e-03 4.99691e-03 -2.19944e-03 4.87974e-03 -1.04602e-03 2.24409e-03 -4.64988e-04 1.47680e-03 -1.90838e-04 1.05052e-03
6.73103e-03 -2.42660e-03 3.66755e-03 -1.04602e-03 3.65805e-03 -5.33122e-04 1.88150e-03 -2.24015e-04 1.35656e-03 -8.25976e-05
-4.34379e-03 3.06537e-03 -1.24394e-03 2.24409e-03 -5.33122e-04 2.44404e-03 -2.83944e-04 1.28295e-03 -6.56658e-05 9.16054e-04
4.41403e-03 -1.43538e-03 2.39792e-03 -4.64988e-04 1.88150e-03 -2.83944e-04 2.04662e-03 -1.73821e-04 1.17427e-03 1.08460e-05
-2.87746e-03 2.03159e-03 -7.19191e-04 1.47680e-03 -2.24015e-04 1.28295e-03 -1.73821e-04 1.42757e-03 -7.04196e-05 7.82463e-04
3.10258e-03 -8.74255e-04 1.68769e-03 -1.90838e-04 1.35656e-03 -6.56658e-05 1.17427e-03 -7.04196e-05 1.24472e-03 -7.82282e-06
-2.00446e-03 1.41856e-03 -4.06763e-04 1.05052e-03 -8.25976e-05 9.16054e-04 1.08460e-05 7.82463e-04 -7.82282e-06 8.81790e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_18-19.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.22921e-02 -1.26624e-02 1.17018e-02 -7.31503e-03 6.92680e-03 -4.47006e-03 4.50133e-03 -2.93678e-03 3.14668e-03 -2.03491e-03
-1.26624e-02 1.15091e-02 -4.42762e-03 5.09307e-03 -2.48961e-03 3.09222e-03 -1.45756e-03 2.03811e-03 -8.83510e-04 1.41956e-03
1.17018e-02 -4.42762e-03 7.78987e-03 -2.26507e-03 3.68513e-03 -1.26705e-03 2.39849e-03 -7.29513e-04 1.68470e-03 -4.13089e-04
-7.31503e-03 5.09307e-03 -2.26507e-03 4.82140e-03 -1.06843e-03 2.22408e-03 -4.65713e-04 1.44947e-03 -1.82252e-04 1.02244e-03
6.92680e-03 -2.48961e-03 3.68513e-03 -1.06843e-03 3.58343e-03 -5.34017e-04 1.84703e-03 -2.15401e-04 1.32514e-03 -7.50249e-05
-4.47006e-03 3.09222e-03 -1.26705e-03 2.22408e-03 -5.34017e-04 2.36071e-03 -2.75293e-04 1.24360e-03 -6.19038e-05 8.90370e-04
4.50133e-03 -1.45756e-03 2.39849e-03 -4.65713e-04 1.84703e-03 -2.75293e-04 1.98005e-03 -1.73782e-04 1.15370e-03 2.83395e-07
-2.93678e-03 2.03811e-03 -7.29513e-04 1.44947e-03 -2.15401e-04 1.24360e-03 -1.73782e-04 1.37922e-03 -8.03564e-05 7.65645e-04
3.14668e-03 -8.83510e-04 1.68470e-03 -1.82252e-04 1.32514e-03 -6.19038e-05 1.15370e-03 -8.03564e-05 1.21324e-03 -1.42477e-05
-2.03491e-03 1.41956e-03 -4.13089e-04 1.02244e-03 -7.50249e-05 8.90370e-04 2.83395e-07 7.65645e-04 -1.42477e-05 8.42956e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_19-20.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.42480e-02 -1.35030e-02 1.21816e-02 -7.59607e-03 7.09851e-03 -4.57819e-03 4.57283e-03 -2.98426e-03 3.18009e-03 -2.05719e-03
-1.35030e-02 1.17504e-02 -4.60408e-03 5.16787e-03 -2.53638e-03 3.10542e-03 -1.46960e-03 2.03586e-03 -8.86072e-04 1.41455e-03
1.21816e-02 -4.60408e-03 7.78289e-03 -2.31364e-03 3.68675e-03 -1.28033e-03 2.38980e-03 -7.34466e-04 1.67617e-03 -4.16448e-04
-7.59607e-03 5.16787e-03 -2.31364e-03 4.74899e-03 -1.08229e-03 2.19736e-03 -4.63246e-04 1.41929e-03 -1.72541e-04 9.92841e-04
7.09851e-03 -2.53638e-03 3.68675e-03 -1.08229e-03 3.50192e-03 -5.31850e-04 1.80848e-03 -2.04790e-04 1.28990e-03 -6.47878e-05
-4.57819e-03 3.10542e-03 -1.28033e-03 2.19736e-03 -5.31850e-04 2.27532e-03 -2.63989e-04 1.20023e-03 -5.43084e-05 8.60278e-04
4.57283e-03 -1.46960e-03 2.38980e-03 -4.63246e-04 1.80848e-03 -2.63989e-04 1.90924e-03 -1.69153e-04 1.12774e-03 -7.05253e-06
-2.98426e-03 2.03586e-03 -7.34466e-04 1.41929e-03 -2.04790e-04 1.20023e-03 -1.69153e-04 1.32730e-03 -8.76686e-05 7.48303e-04
3.18009e-03 -8.86072e-04 1.67617e-03 -1.72541e-04 1.28990e-03 -5.43084e-05 1.12774e-03 -8.76686e-05 1.18165e-03 -2.28490e-05
-2.05719e-03 1.41455e-03 -4.16448e-04 9.92841e-04 -6.47878e-05 8.60278e-04 -7.05253e-06 7.48303e-04 -2.28490e-05 8.08079e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_2-3.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.21716e-03 1.01811e-03 1.40503e-03 4.94093e-05 1.11361e-03 -1.43791e-04 9.22946e-04 -1.98994e-04 7.89050e-04 -2.14214e-04
1.01811e-03 5.16741e-03 1.03129e-03 1.15269e-03 6.22685e-04 7.50131e-04 4.80904e-04 5.27593e-04 4.19109e-04 3.82951e-04
1.40503e-03 1.03129e-03 4.54765e-03 9.69669e-04 1.21691e-03 6.67654e-04 8.64535e-04 5.17227e-04 6.56276e-04 4.37977e-04
4.94093e-05 1.15269e-03 9.69669e-04 3.87314e-03 7.48469e-04 1.19437e-03 5.99766e-04 8.69590e-04 4.96962e-04 6.76005e-04
1.11361e-03 6.22685e-04 1.21691e-03 7.48469e-04 3.31801e-03 6.71342e-04 1.06538e-03 6.41295e-04 7.66260e-04 5.60033e-04
-1.43791e-04 7.50131e-04 6.67654e-04 1.19437e-03 6.71342e-04 2.67351e-03 5.70103e-04 9.93120e-04 5.21743e-04 7.70986e-04
9.22946e-04 4.80904e-04 8.64535e-04 5.99766e-04 1.06538e-03 5.70103e-04 2.25528e-03 4.34940e-04 8.93857e-04 4.97388e-04
-1.98994e-04 5.27593e-04 5.17227e-04 8.69590e-04 6.41295e-04 9.93120e-04 4.34940e-04 1.88104e-03 3.95078e-04 7.84716e-04
7.89050e-04 4.19109e-04 6.56276e-04 4.96962e-04 7.66260e-04 5.21743e-04 8.93857e-04 3.95078e-04 1.50965e-03 3.38671e-04
-2.14214e-04 3.82951e-04 4.37977e-04 6.76005e-04 5.60033e-04 7.70986e-04 4.97388e-04 7.84716e-04 3.38671e-04 1.32648e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_20-21.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.62232e-02 -1.43242e-02 1.26294e-02 -7.85013e-03 7.24608e-03 -4.66868e-03 4.62905e-03 -3.02055e-03 3.20326e-03 -2.07179e-03 2.33549e-03 -1.46719e-03 1.76001e-03 -1.05621e-03 1.37421e-03 -7.58217e-04 1.09087e-03 -5.18597e-04 8.94598e-04 -3.04811e-04
-1.43242e-02 1.19626e-02 -4.75684e-03 5.22148e-03 -2.56765e-03 3.10563e-03 -1.47225e-03 2.02541e-03 -8.82524e-04 1.40390e-03 -5.26024e-04 1.00877e-03 -2.85759e-04 7.46872e-04 -1.25714e-04 5.69577e-04 9.87605e-06 4.46116e-04 1.29575e-04 3.72504e-04
1.26294e-02 -4.75684e-03 7.75026e-03 -2.34591e-03 3.67304e-03 -1.28451e-03 2.37232e-03 -7.34570e-04 1.66240e-03 -4.17194e-04 1.22602e-03 -2.11203e-04 9.33879e-04 -6.97255e-05 7.49836e-04 3.78091e-05 6.18057e-04 1.42145e-04 5.45177e-04 2.63595e-04
-7.85013e-03 5.22148e-03 -2.34591e-03 4.66321e-03 -1.08828e-03 2.16443e-03 -4.58237e-04 1.38683e-03 -1.62429e-04 9.62373e-04 -1.72405e-06 7.06043e-04 9.98172e-05 5.49418e-04 1.53045e-04 4.56678e-04 2.10128e-04 4.01911e-04 2.71271e-04 3.86244e-04
7.24608e-03 -2.56765e-03 3.67304e-03 -1.08828e-03 3.41414e-03 -5.27384e-04 1.76673e-03 -1.93265e-04 1.25189e-03 -5.29218e-05 9.60819e-04 2.59908e-05 7.71050e-04 7.80118e-05 6.61683e-04 1.22572e-04 5.80825e-04 1.85267e-04 5.42607e-04 2.76620e-04
-4.66868e-03 3.10563e-03 -1.28451e-03 2.16443e-03 -5.27384e-04 2.18890e-03 -2.51257e-04 1.15406e-03 -4.38581e-05 8.26351e-04 5.15720e-05 6.25048e-04 1.22960e-04 4.93008e-04 1.64482e-04 4.09239e-04 2.20585e-04 3.53197e-04 2.80822e-04 3.27692e-04
4.62905e-03 -1.47225e-03 2.37232e-03 -4.58237e-04 1.76673e-03 -2.51257e-04 1.83536e-03 -1.60737e-04 1.09657e-03 -1.07592e-05 8.18039e-04 7.93881e-05 6.27441e-04 1.43115e-04 5.18918e-04 1.89230e-04 4.43611e-04 2.41266e-04 4.11346e-04 3.21255e-04
-3.02055e-03 2.02541e-03 -7.34570e-04 1.38683e-03 -1.93265e-04 1.15406e-03 -1.60737e-04 1.27186e-03 -9.16400e-05 7.29292e-04 5.70133e-05 5.11591e-04 1.47835e-04 3.84000e-04 1.82964e-04 3.21123e-04 2.14746e-04 2.87085e-04 2.49149e-04 3.28786e-04
3.20326e-03 -8.82524e-04 1.66240e-03 -1.62429e-04 1.25189e-03 -4.38581e-05 1.09657e-03 -9.16400e-05 1.14873e-03 -3.25362e-05 7.10327e-04 8.55000e-05 5.31866e-04 1.35290e-04 4.54661e-04 1.51579e-04 4.06902e-04 1.79533e-04 4.19094e-04 3.39648e-04
-2.07179e-03 1.40390e-03 -4.17194e-04 9.62373e-04 -5.29218e-05 8.26351e-04 -1.07592e-05 7.29292e-04 -3.25362e-05 7.76914e-04 1.41907e-05 4.68933e-04 9.93799e-05 3.67028e-04 1.15291e-04 3.20775e-04 1.38660e-04 3.04932e-04 2.46758e-04 4.11522e-04
2.33549e-03 -5.26024e-04 1.22602e-03 -1.72405e-06 9.60819e-04 5.15720e-05 8.18039e-04 5.70133e-05 7.10327e-04 1.41907e-05 7.57788e-04 1.77628e-05 5.25249e-04 6.60509e-05 4.48875e-04 9.11555e-05 4.01235e-04 1.86027e-04 4.51399e-04 3.14601e-04
-1.46719e-03 1.00877e-03 -2.11203e-04 7.06043e-04 2.59908e-05 6.25048e-04 7.93881e-05 5.11591e-04 8.55000e-05 4.68933e-04 1.77628e-05 5.48010e-04 1.65762e-05 3.79257e-04 6.03398e-05 3.15957e-04 1.44715e-04 3.23862e-04 2.37295e-04 2.52472e-04
1.76001e-03 -2.85759e-04 9.33879e-04 9.98172e-05 7.71050e-04 1.22960e-04 6.27441e-04 1.47835e-04 5.31866e-04 9.93799e-05 5.25249e-04 1.65762e-05 5.71098e-04 2.47032e-05 4.27292e-04 1.07414e-04 3.94441e-04 1.91598e-04 3.23848e-04 2.06217e-04
-1.05621e-03 7.46872e-04 -6.97255e-05 5.49418e-04 7.80118e-05 4.93008e-04 1.43115e-04 3.84000e-04 1.35290e-04 3.67028e-04 6.60509e-05 3.79257e-04 2.47032e-05 4.14782e-04 6.88523e-05 3.27716e-04 1.39550e-04 2.46640e-04 1.47489e-04 2.63403e-04
1.37421e-03 -1.25714e-04 7.49836e-04 1.53045e-04 6.61683e-04 1.64482e-04 5.18918e-04 1.82964e-04 4.54661e-04 1.15291e-04 4.48875e-04 6.03398e-05 4.27292e-04 6.88523e-05 4.83376e-04 1.00010e-04 3.57398e-04 1.01163e-04 3.49208e-04 1.85927e-04
-7.58217e-04 5.69577e-04 3.78091e-05 4.56678e-04 1.22572e-04 4.09239e-04 1.89230e-04 3.21123e-04 1.51579e-04 3.20775e-04 9.11555e-05 3.15957e-04 1.07414e-04 3.27716e-04 1.00010e-04 3.54270e-04 7.33376e-05 3.01606e-04 1.13830e-04 2.61037e-04
1.09087e-03 9.87605e-06 6.18057e-04 2.10128e-04 5.80825e-04 2.20585e-04 4.43611e-04 2.14746e-04 4.06902e-04 1.38660e-04 4.01235e-04 1.44715e-04 3.94441e-04 1.39550e-04 3.57398e-04 7.33376e-05 4.54623e-04 1.10747e-04 3.58622e-04 1.41013e-04
-5.18597e-04 4.46116e-04 1.42145e-04 4.01911e-04 1.85267e-04 3.53197e-04 2.41266e-04 2.87085e-04 1.79533e-04 3.04932e-04 1.86027e-04 3.23862e-04 1.91598e-04 2.46640e-04 1.01163e-04 3.01606e-04 1.10747e-04 3.76766e-04 1.60212e-04 2.92566e-04
8.94598e-04 1.29575e-04 5.45177e-04 2.71271e-04 5.42607e-04 2.80822e-04 4.11346e-04 2.49149e-04 4.19094e-04 2.46758e-04 4.51399e-04 2.37295e-04 3.23848e-04 1.47489e-04 3.49208e-04 1.13830e-04 3.58622e-04 1.60212e-04 4.83751e-04 2.47021e-04
-3.04811e-04 3.72504e-04 2.63595e-04 3.86244e-04 2.76620e-04 3.27692e-04 3.21255e-04 3.28786e-04 3.39648e-04 4.11522e-04 3.14601e-04 2.52472e-04 2.06217e-04 2.63403e-04 1.85927e-04 2.61037e-04 1.41013e-04 2.92566e-04 2.47021e-04 4.68620e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_21-22.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.82094e-02 -1.51207e-02 1.30428e-02 -8.07647e-03 7.36978e-03 -4.74210e-03 4.67071e-03 -3.04631e-03 3.21686e-03 -2.07921e-03
-1.51207e-02 1.21445e-02 -4.88547e-03 5.25447e-03 -2.58417e-03 3.09375e-03 -1.46627e-03 2.00746e-03 -8.73401e-04 1.38810e-03
1.30428e-02 -4.88547e-03 7.69326e-03 -2.36266e-03 3.64507e-03 -1.28028e-03 2.34680e-03 -7.30251e-04 1.64388e-03 -4.15574e-04
-8.07647e-03 5.25447e-03 -2.36266e-03 4.56546e-03 -1.08700e-03 2.12601e-03 -4.51129e-04 1.35274e-03 -1.52411e-04 9.31705e-04
7.36978e-03 -2.58417e-03 3.64507e-03 -1.08700e-03 3.32120e-03 -5.21150e-04 1.72275e-03 -1.81673e-04 1.21230e-03 -4.03758e-05
-4.74210e-03 3.09375e-03 -1.28028e-03 2.12601e-03 -5.21150e-04 2.10267e-03 -2.38118e-04 1.10641e-03 -3.15709e-05 7.89530e-04
4.67071e-03 -1.46627e-03 2.34680e-03 -4.51129e-04 1.72275e-03 -2.38118e-04 1.75998e-03 -1.49497e-04 1.06093e-03 -1.07421e-05
-3.04631e-03 2.00746e-03 -7.30251e-04 1.35274e-03 -1.81673e-04 1.10641e-03 -1.49497e-04 1.21352e-03 -9.18872e-05 7.07794e-04
3.21686e-03 -8.73401e-04 1.64388e-03 -1.52411e-04 1.21230e-03 -3.15709e-05 1.06093e-03 -9.18872e-05 1.11360e-03 -4.19584e-05
-2.07921e-03 1.38810e-03 -4.15574e-04 9.31705e-04 -4.03758e-05 7.89530e-04 -1.07421e-05 7.07794e-04 -4.19584e-05 7.48720e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_22-23.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.01984e-02 -1.58884e-02 1.34202e-02 -8.27494e-03 7.47022e-03 -4.79931e-03 4.69871e-03 -3.06234e-03 3.22157e-03 -2.08007e-03
-1.58884e-02 1.22951e-02 -4.99007e-03 5.26765e-03 -2.58697e-03 3.07078e-03 -1.45252e-03 1.98277e-03 -8.59320e-04 1.36768e-03
1.34202e-02 -4.99007e-03 7.61325e-03 -2.36498e-03 3.60398e-03 -1.26846e-03 2.31397e-03 -7.21983e-04 1.62102e-03 -4.11846e-04
-8.27494e-03 5.26765e-03 -2.36498e-03 4.45708e-03 -1.07915e-03 2.08273e-03 -4.42337e-04 1.31747e-03 -1.42888e-04 9.01332e-04
7.47022e-03 -2.58697e-03 3.60398e-03 -1.07915e-03 3.22402e-03 -5.13599e-04 1.67729e-03 -1.70709e-04 1.17209e-03 -2.80418e-05
-4.79931e-03 3.07078e-03 -1.26846e-03 2.08273e-03 -5.13599e-04 2.01752e-03 -2.25429e-04 1.05848e-03 -1.85019e-05 7.50839e-04
4.69871e-03 -1.45252e-03 2.31397e-03 -4.42337e-04 1.67729e-03 -2.25429e-04 1.68443e-03 -1.36501e-04 1.02176e-03 -7.28733e-06
-3.06234e-03 1.98277e-03 -7.21983e-04 1.31747e-03 -1.70709e-04 1.05848e-03 -1.36501e-04 1.15313e-03 -8.84411e-05 6.83276e-04
3.22157e-03 -8.59320e-04 1.62102e-03 -1.42888e-04 1.17209e-03 -1.85019e-05 1.02176e-03 -8.84411e-05 1.07564e-03 -4.98167e-05
-2.08007e-03 1.36768e-03 -4.11846e-04 9.01332e-04 -2.80418e-05 7.50839e-04 -7.28733e-06 6.83276e-04 -4.98167e-05 7.22268e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_23-24.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.21827e-02 -1.66235e-02 1.37602e-02 -8.44581e-03 7.54824e-03 -4.84128e-03 4.71392e-03 -3.06942e-03 3.21806e-03 -2.07491e-03
-1.66235e-02 1.24138e-02 -5.07115e-03 5.26205e-03 -2.57720e-03 3.03774e-03 -1.43191e-03 1.95205e-03 -8.40887e-04 1.34310e-03
1.37602e-02 -5.07115e-03 7.51171e-03 -2.35411e-03 3.55095e-03 -1.24992e-03 2.27451e-03 -7.10210e-04 1.59419e-03 -4.06220e-04
-8.44581e-03 5.26205e-03 -2.35411e-03 4.33935e-03 -1.06548e-03 2.03515e-03 -4.32198e-04 1.28134e-03 -1.34119e-04 8.71573e-04
7.54824e-03 -2.57720e-03 3.55095e-03 -1.06548e-03 3.12333e-03 -5.05060e-04 1.63086e-03 -1.60869e-04 1.13200e-03 -1.66637e-05
-4.84128e-03 3.03774e-03 -1.24992e-03 2.03515e-03 -5.05060e-04 1.93401e-03 -2.13823e-04 1.01122e-03 -5.62587e-06 7.11310e-04
4.71392e-03 -1.43191e-03 2.27451e-03 -4.32198e-04 1.63086e-03 -2.13823e-04 1.60980e-03 -1.22799e-04 9.80095e-04 -9.79490e-07
-3.06942e-03 1.95205e-03 -7.10210e-04 1.28134e-03 -1.60869e-04 1.01122e-03 -1.22799e-04 1.09164e-03 -8.16940e-05 6.55579e-04
3.21806e-03 -8.40887e-04 1.59419e-03 -1.34119e-04 1.13200e-03 -5.62587e-06 9.80095e-04 -8.16940e-05 1.03456e-03 -5.50707e-05
-2.07491e-03 1.34310e-03 -4.06220e-04 8.71573e-04 -1.66637e-05 7.11310e-04 -9.79490e-07 6.55579e-04 -5.50707e-05 6.96183e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_24-25.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.41550e-02 -1.73230e-02 1.40623e-02 -8.58974e-03 7.60490e-03 -4.86912e-03 4.71732e-03 -3.06839e-03 3.20700e-03 -2.06431e-03
-1.73230e-02 1.25003e-02 -5.12954e-03 5.23886e-03 -2.55614e-03 2.99573e-03 -1.40537e-03 1.91604e-03 -8.18733e-04 1.31486e-03
1.40623e-02 -5.12954e-03 7.39025e-03 -2.33140e-03 3.48721e-03 -1.22555e-03 2.22911e-03 -6.95385e-04 1.56373e-03 -3.98906e-04
-8.58974e-03 5.23886e-03 -2.33140e-03 4.21356e-03 -1.04674e-03 1.98378e-03 -4.21005e-04 1.24458e-03 -1.26265e-04 8.42630e-04
7.60490e-03 -2.55614e-03 3.48721e-03 -1.04674e-03 3.01979e-03 -4.95786e-04 1.58382e-03 -1.52481e-04 1.09259e-03 -6.83702e-06
-4.86912e-03 2.99573e-03 -1.22555e-03 1.98378e-03 -4.95786e-04 1.85251e-03 -2.03740e-04 9.65376e-04 6.20686e-06 6.71936e-04
4.71732e-03 -1.40537e-03 2.22911e-03 -4.21005e-04 1.58382e-03 -2.03740e-04 1.53697e-03 -1.09355e-04 9.37039e-04 7.37125e-06
-3.06839e-03 1.91604e-03 -6.95385e-04 1.24458e-03 -1.52481e-04 9.65376e-04 -1.09355e-04 1.03009e-03 -7.23358e-05 6.24942e-04
3.20700e-03 -8.18733e-04 1.56373e-03 -1.26265e-04 1.09259e-03 6.20686e-06 9.37039e-04 -7.23358e-05 9.90500e-04 -5.70945e-05
-2.06431e-03 1.31486e-03 -3.98906e-04 8.42630e-04 -6.83702e-06 6.71936e-04 7.37125e-06 6.24942e-04 -5.70945e-05 6.69248e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_25-26.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.61094e-02 -1.79844e-02 1.43264e-02 -8.70765e-03 7.64145e-03 -4.88398e-03 4.70988e-03 -3.06004e-03 3.18907e-03 -2.04884e-03
-1.79844e-02 1.25549e-02 -5.16625e-03 5.19940e-03 -2.52506e-03 2.94578e-03 -1.37376e-03 1.87544e-03 -7.93433e-04 1.28343e-03
1.43264e-02 -5.16625e-03 7.25069e-03 -2.29822e-03 3.41402e-03 -1.19617e-03 2.17847e-03 -6.77906e-04 1.52996e-03 -3.90059e-04
-8.70765e-03 5.19940e-03 -2.29822e-03 4.08102e-03 -1.02365e-03 1.92912e-03 -4.08950e-04 1.20732e-03 -1.19349e-04 8.14574e-04
7.64145e-03 -2.52506e-03 3.41402e-03 -1.02365e-03 2.91405e-03 -4.85907e-04 1.53640e-03 -1.45662e-04 1.05424e-03 1.06516e-06
-4.88398e-03 2.94578e-03 -1.19617e-03 1.92912e-03 -4.85907e-04 1.77323e-03 -1.95378e-04 9.21463e-04 1.63735e-05 6.33567e-04
4.70988e-03 -1.37376e-03 2.17847e-03 -4.08950e-04 1.53640e-03 -1.95378e-04 1.46657e-03 -9.69366e-05 8.93620e-04 1.69006e-05
-3.06004e-03 1.87544e-03 -6.77906e-04 1.20732e-03 -1.45662e-04 9.21463e-04 -9.69366e-05 9.69462e-04 -6.11842e-05 5.91898e-04
3.18907e-03 -7.93433e-04 1.52996e-03 -1.19349e-04 1.05424e-03 1.63735e-05 8.93620e-04 -6.11842e-05 9.43937e-04 -5.56567e-05
-2.04884e-03 1.28343e-03 -3.90059e-04 8.14574e-04 1.06516e-06 6.33567e-04 1.69006e-05 5.91898e-04 -5.56567e-05 6.40553e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_26-27.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.80404e-02 -1.86060e-02 1.45526e-02 -8.80073e-03 7.65920e-03 -4.88700e-03 4.69257e-03 -3.04513e-03 3.16490e-03 -2.02901e-03
-1.86060e-02 1.25780e-02 -5.18251e-03 5.14502e-03 -2.48523e-03 2.88893e-03 -1.33792e-03 1.83089e-03 -7.65546e-04 1.24926e-03
1.45526e-02 -5.18251e-03 7.09482e-03 -2.25593e-03 3.33258e-03 -1.16262e-03 2.12321e-03 -6.58161e-04 1.49320e-03 -3.79840e-04
-8.80073e-03 5.14502e-03 -2.25593e-03 3.94293e-03 -9.96903e-04 1.87160e-03 -3.96203e-04 1.16962e-03 -1.13338e-04 7.87393e-04
7.65920e-03 -2.48523e-03 3.33258e-03 -9.96903e-04 2.80663e-03 -4.75515e-04 1.48873e-03 -1.40422e-04 1.01713e-03 6.81040e-06
-4.88700e-03 2.88893e-03 -1.16262e-03 1.87160e-03 -4.75515e-04 1.69622e-03 -1.88795e-04 8.79794e-04 2.44118e-05 5.96908e-04
4.69257e-03 -1.33792e-03 2.12321e-03 -3.96203e-04 1.48873e-03 -1.88795e-04 1.39899e-03 -8.61513e-05 8.50760e-04 2.67045e-05
-3.04513e-03 1.83089e-03 -6.58161e-04 1.16962e-03 -1.40422e-04 8.79794e-04 -8.61513e-05 9.10630e-04 -4.91547e-05 5.57220e-04
3.16490e-03 -7.65546e-04 1.49320e-03 -1.13338e-04 1.01713e-03 2.44118e-05 8.50760e-04 -4.91547e-05 8.95598e-04 -5.09649e-05
-2.02901e-03 1.24926e-03 -3.79840e-04 7.87393e-04 6.81040e-06 5.96908e-04 2.67045e-05 5.57220e-04 -5.09649e-05 6.09627e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_27-28.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.99436e-02 -1.91863e-02 1.47417e-02 -8.87036e-03 7.65961e-03 -4.87944e-03 4.66639e-03 -3.02451e-03 3.13520e-03 -2.00546e-03
-1.91863e-02 1.25702e-02 -5.17968e-03 5.07713e-03 -2.43793e-03 2.82617e-03 -1.29871e-03 1.78306e-03 -7.35655e-04 1.21283e-03
1.47417e-02 -5.17968e-03 6.92445e-03 -2.20591e-03 3.24407e-03 -1.12570e-03 2.06400e-03 -6.36560e-04 1.45378e-03 -3.68449e-04
-8.87036e-03 5.07713e-03 -2.20591e-03 3.80044e-03 -9.67178e-04 1.81168e-03 -3.82938e-04 1.13157e-03 -1.08190e-04 7.61046e-04
7.65961e-03 -2.43793e-03 3.24407e-03 -9.67178e-04 2.69802e-03 -4.64690e-04 1.44090e-03 -1.36700e-04 9.81371e-04 1.02857e-05
-4.87944e-03 2.82617e-03 -1.12570e-03 1.81168e-03 -4.64690e-04 1.62143e-03 -1.83947e-04 8.40530e-04 3.00207e-05 5.62512e-04
4.66639e-03 -1.29871e-03 2.06400e-03 -3.82938e-04 1.44090e-03 -1.83947e-04 1.33446e-03 -7.74363e-05 8.09237e-04 3.59227e-05
-3.02451e-03 1.78306e-03 -6.36560e-04 1.13157e-03 -1.36700e-04 8.40530e-04 -7.74363e-05 8.54343e-04 -3.71601e-05 5.21818e-04
3.13520e-03 -7.35655e-04 1.45378e-03 -1.08190e-04 9.81371e-04 3.00207e-05 8.09237e-04 -3.71601e-05 8.46377e-04 -4.35744e-05
-2.00546e-03 1.21283e-03 -3.68449e-04 7.61046e-04 1.02857e-05 5.62512e-04 3.59227e-05 5.21818e-04 -4.35744e-05 5.76448e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_28-29.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.18153e-02 -1.97243e-02 1.48945e-02 -8.91773e-03 7.64383e-03 -4.86211e-03 4.63199e-03 -2.99857e-03 3.10028e-03 -1.97834e-03
-1.97243e-02 1.25325e-02 -5.15900e-03 4.99701e-03 -2.38417e-03 2.75830e-03 -1.25668e-03 1.73239e-03 -7.04080e-04 1.17441e-03
1.48945e-02 -5.15900e-03 6.74135e-03 -2.14927e-03 3.14953e-03 -1.08599e-03 2.00133e-03 -6.13314e-04 1.41190e-03 -3.55893e-04
-8.91773e-03 4.99701e-03 -2.14927e-03 3.65457e-03 -9.34958e-04 1.74966e-03 -3.69150e-04 1.09308e-03 -1.03669e-04 7.35322e-04
7.64383e-03 -2.38417e-03 3.14953e-03 -9.34958e-04 2.58864e-03 -4.53348e-04 1.39285e-03 -1.34222e-04 9.46842e-04 1.16535e-05
-4.86211e-03 2.75830e-03 -1.08599e-03 1.74966e-03 -4.53348e-04 1.54872e-03 -1.80567e-04 8.03593e-04 3.32041e-05 5.30648e-04
4.63199e-03 -1.25668e-03 2.00133e-03 -3.69150e-04 1.39285e-03 -1.80567e-04 1.27298e-03 -7.09212e-05 7.69556e-04 4.39503e-05
-2.99857e-03 1.73239e-03 -6.13314e-04 1.09308e-03 -1.34222e-04 8.03593e-04 -7.09212e-05 8.01088e-04 -2.59001e-05 4.86524e-04
3.10028e-03 -7.04080e-04 1.41190e-03 -1.03669e-04 9.46842e-04 3.32041e-05 7.69556e-04 -2.59001e-05 7.97138e-04 -3.41417e-05
-1.97834e-03 1.17441e-03 -3.55893e-04 7.35322e-04 1.16535e-05 5.30648e-04 4.39503e-05 4.86524e-04 -3.41417e-05 5.41274e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_29-30.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.36510e-02 -2.02190e-02 1.50118e-02 -8.94436e-03 7.61323e-03 -4.83616e-03 4.59023e-03 -2.96806e-03 3.06074e-03 -1.94825e-03
-2.02190e-02 1.24656e-02 -5.12197e-03 4.90595e-03 -2.32514e-03 2.68616e-03 -1.21259e-03 1.67943e-03 -6.71351e-04 1.13441e-03
1.50118e-02 -5.12197e-03 6.54707e-03 -2.08729e-03 3.04993e-03 -1.04422e-03 1.93573e-03 -5.88797e-04 1.36781e-03 -3.42363e-04
-8.94436e-03 4.90595e-03 -2.08729e-03 3.50620e-03 -9.00842e-04 1.68586e-03 -3.54980e-04 1.05415e-03 -9.96834e-05 7.10066e-04
7.61323e-03 -2.32514e-03 3.04993e-03 -9.00842e-04 2.47877e-03 -4.41524e-04 1.34451e-03 -1.32800e-04 9.13397e-04 1.10426e-05
-4.83616e-03 2.68616e-03 -1.04422e-03 1.68586e-03 -4.41524e-04 1.47786e-03 -1.78435e-04 7.68826e-04 3.39916e-05 5.01462e-04
4.59023e-03 -1.21259e-03 1.93573e-03 -3.54980e-04 1.34451e-03 -1.78435e-04 1.21437e-03 -6.66707e-05 7.32056e-04 5.02420e-05
-2.96806e-03 1.67943e-03 -5.88797e-04 1.05415e-03 -1.32800e-04 7.68826e-04 -6.66707e-05 7.51172e-04 -1.60153e-05 4.52137e-04
3.06074e-03 -6.71351e-04 1.36781e-03 -9.96834e-05 9.13397e-04 3.39916e-05 7.32056e-04 -1.60153e-05 7.48693e-04 -2.35004e-05
-1.94825e-03 1.13441e-03 -3.42363e-04 7.10066e-04 1.10426e-05 5.01462e-04 5.02420e-05 4.52137e-04 -2.35004e-05 5.04637e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_3-4.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.22906e-03 4.07495e-04 1.97362e-03 -4.03017e-04 1.52322e-03 -4.71753e-04 1.21933e-03 -4.36690e-04 1.00514e-03 -3.86374e-04
4.07495e-04 5.51925e-03 6.71419e-04 1.45276e-03 3.61924e-04 9.67848e-04 2.91412e-04 6.86710e-04 2.80006e-04 4.99701e-04
1.97362e-03 6.71419e-04 4.83142e-03 6.99409e-04 1.46007e-03 4.74831e-04 1.04095e-03 3.75684e-04 7.87482e-04 3.33086e-04
-4.03017e-04 1.45276e-03 6.99409e-04 3.99570e-03 5.59027e-04 1.34274e-03 4.53739e-04 9.83289e-04 3.86067e-04 7.61205e-04
1.52322e-03 3.61924e-04 1.46007e-03 5.59027e-04 3.42769e-03 5.06329e-04 1.20583e-03 5.22047e-04 8.64628e-04 4.77212e-04
-4.71753e-04 9.67848e-04 4.74831e-04 1.34274e-03 5.06329e-04 2.71055e-03 4.64669e-04 1.05180e-03 4.47475e-04 8.14731e-04
1.21933e-03 2.91412e-04 1.04095e-03 4.53739e-04 1.20583e-03 4.64669e-04 2.27119e-03 3.51788e-04 9.67479e-04 4.17251e-04
-4.36690e-04 6.86710e-04 3.75684e-04 9.83289e-04 5.22047e-04 1.05180e-03 3.51788e-04 1.88398e-03 3.15871e-04 8.18591e-04
1.00514e-03 2.80006e-04 7.87482e-04 3.86067e-04 8.64628e-04 4.47475e-04 9.67479e-04 3.15871e-04 1.51350e-03 2.98318e-04
-3.86374e-04 4.99701e-04 3.33086e-04 7.61205e-04 4.77212e-04 8.14731e-04 4.17251e-04 8.18591e-04 2.98318e-04 1.29456e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_30-31.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.54451e-02 -2.06695e-02 1.50946e-02 -8.95154e-03 7.56888e-03 -4.80237e-03 4.54165e-03 -2.93336e-03 3.01685e-03 -1.91536e-03
-2.06695e-02 1.23706e-02 -5.07003e-03 4.80520e-03 -2.26187e-03 2.61046e-03 -1.16700e-03 1.62459e-03 -6.37830e-04 1.09310e-03
1.50946e-02 -5.07003e-03 6.34329e-03 -2.02107e-03 2.94620e-03 -1.00096e-03 1.86766e-03 -5.63278e-04 1.32175e-03 -3.27948e-04
-8.95154e-03 4.80520e-03 -2.02107e-03 3.35626e-03 -8.65325e-04 1.62060e-03 -3.40493e-04 1.01475e-03 -9.60666e-05 6.85091e-04
7.56888e-03 -2.26187e-03 2.94620e-03 -8.65325e-04 2.36878e-03 -4.29193e-04 1.29582e-03 -1.32167e-04 8.80844e-04 8.71052e-06
-4.80237e-03 2.61046e-03 -1.00096e-03 1.62060e-03 -4.29193e-04 1.40868e-03 -1.77252e-04 7.36016e-04 3.25662e-05 4.74968e-04
4.54165e-03 -1.16700e-03 1.86766e-03 -3.40493e-04 1.29582e-03 -1.77252e-04 1.15844e-03 -6.45879e-05 6.96940e-04 5.44386e-05
-2.93336e-03 1.62459e-03 -5.63278e-04 1.01475e-03 -1.32167e-04 7.36016e-04 -6.45879e-05 7.04787e-04 -7.98046e-06 4.19385e-04
3.01685e-03 -6.37830e-04 1.32175e-03 -9.60666e-05 8.80844e-04 3.25662e-05 6.96940e-04 -7.98046e-06 7.01826e-04 -1.25158e-05
-1.91536e-03 1.09310e-03 -3.27948e-04 6.85091e-04 8.71052e-06 4.74968e-04 5.44386e-05 4.19385e-04 -1.25158e-05 4.67316e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_31-32.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.71912e-02 -2.10747e-02 1.51441e-02 -8.94084e-03 7.51222e-03 -4.76185e-03 4.48718e-03 -2.89520e-03 2.96930e-03 -1.88029e-03
-2.10747e-02 1.22487e-02 -5.00479e-03 4.69621e-03 -2.19547e-03 2.53210e-03 -1.12063e-03 1.56847e-03 -6.04037e-04 1.05094e-03
1.51441e-02 -5.00479e-03 6.13200e-03 -1.95182e-03 2.83945e-03 -9.56896e-04 1.79777e-03 -5.37142e-04 1.27410e-03 -3.12877e-04
-8.94084e-03 4.69621e-03 -1.95182e-03 3.20584e-03 -8.28960e-04 1.55434e-03 -3.25838e-04 9.74989e-04 -9.27373e-05 6.60317e-04
7.51222e-03 -2.19547e-03 2.83945e-03 -8.28960e-04 2.25920e-03 -4.16411e-04 1.24686e-03 -1.32110e-04 8.49061e-04 4.91847e-06
-4.76185e-03 2.53210e-03 -9.56896e-04 1.55434e-03 -4.16411e-04 1.34114e-03 -1.76757e-04 7.04975e-04 2.91650e-05 4.51118e-04
4.48718e-03 -1.12063e-03 1.79777e-03 -3.25838e-04 1.24686e-03 -1.76757e-04 1.10504e-03 -6.45005e-05 6.64326e-04 5.63197e-05
-2.89520e-03 1.56847e-03 -5.37142e-04 9.74989e-04 -1.32110e-04 7.04975e-04 -6.45005e-05 6.62037e-04 -2.12934e-06 3.88896e-04
2.96930e-03 -6.04037e-04 1.27410e-03 -9.27373e-05 8.49061e-04 2.91650e-05 6.64326e-04 -2.12934e-06 6.57247e-04 -2.02439e-06
-1.88029e-03 1.05094e-03 -3.12877e-04 6.60317e-04 4.91847e-06 4.51118e-04 5.63197e-05 3.88896e-04 -2.02439e-06 4.30214e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_32-33.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.88820e-02 -2.14339e-02 1.51616e-02 -8.91374e-03 7.44440e-03 -4.71538e-03 4.42738e-03 -2.85400e-03 2.91840e-03 -1.84327e-03
-2.14339e-02 1.21016e-02 -4.92789e-03 4.58031e-03 -2.12695e-03 2.45179e-03 -1.07402e-03 1.51150e-03 -5.70341e-04 1.00825e-03
1.51616e-02 -4.92789e-03 5.91499e-03 -1.88063e-03 2.73060e-03 -9.12587e-04 1.72656e-03 -5.10673e-04 1.22514e-03 -2.97273e-04
-8.91374e-03 4.58031e-03 -1.88063e-03 3.05587e-03 -7.92216e-04 1.48745e-03 -3.11102e-04 9.34907e-04 -8.95552e-05 6.35585e-04
7.44440e-03 -2.12695e-03 2.73060e-03 -7.92216e-04 2.15044e-03 -4.03184e-04 1.19763e-03 -1.32355e-04 8.17827e-04 3.13235e-08
-4.71538e-03 2.45179e-03 -9.12587e-04 1.48745e-03 -4.03184e-04 1.27513e-03 -1.76628e-04 6.75411e-04 2.41476e-05 4.29682e-04
4.42738e-03 -1.07402e-03 1.72656e-03 -3.11102e-04 1.19763e-03 -1.76628e-04 1.05389e-03 -6.60938e-05 6.34118e-04 5.58908e-05
-2.85400e-03 1.51150e-03 -5.10673e-04 9.34907e-04 -1.32355e-04 6.75411e-04 -6.60938e-05 6.22810e-04 1.43437e-06 3.61054e-04
2.91840e-03 -5.70341e-04 1.22514e-03 -8.95552e-05 8.17827e-04 2.41476e-05 6.34118e-04 1.43437e-06 6.15418e-04 7.30749e-06
-1.84327e-03 1.00825e-03 -2.97273e-04 6.35585e-04 3.13235e-08 4.29682e-04 5.58908e-05 3.61054e-04 7.30749e-06 3.94171e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_33-34.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.05101e-02 -2.17468e-02 1.51488e-02 -8.87189e-03 7.36674e-03 -4.66391e-03 4.36299e-03 -2.81034e-03 2.86467e-03 -1.80476e-03
-2.17468e-02 1.19309e-02 -4.84107e-03 4.45889e-03 -2.05733e-03 2.37029e-03 -1.02778e-03 1.45417e-03 -5.37169e-04 9.65373e-04
1.51488e-02 -4.84107e-03 5.69415e-03 -1.80856e-03 2.62061e-03 -8.68601e-04 1.65458e-03 -4.84202e-04 1.17522e-03 -2.81335e-04
-8.87189e-03 4.45889e-03 -1.80856e-03 2.90730e-03 -7.55564e-04 1.42033e-03 -2.96416e-04 8.94613e-04 -8.64424e-05 6.10812e-04
7.36674e-03 -2.05733e-03 2.62061e-03 -7.55564e-04 2.04296e-03 -3.89572e-04 1.14819e-03 -1.32680e-04 7.86971e-04 -5.60674e-06
-4.66391e-03 2.37029e-03 -8.68601e-04 1.42033e-03 -3.89572e-04 1.21059e-03 -1.76591e-04 6.47055e-04 1.78949e-05 4.10376e-04
4.36299e-03 -1.02778e-03 1.65458e-03 -2.96416e-04 1.14819e-03 -1.76591e-04 1.00471e-03 -6.90136e-05 6.06138e-04 5.32887e-05
-2.81034e-03 1.45417e-03 -4.84202e-04 8.94613e-04 -1.32680e-04 6.47055e-04 -6.90136e-05 5.86904e-04 2.75218e-06 3.36073e-04
2.86467e-03 -5.37169e-04 1.17522e-03 -8.64424e-05 7.86971e-04 1.78949e-05 6.06138e-04 2.75218e-06 5.76642e-04 1.49689e-05
-1.80476e-03 9.65373e-04 -2.81335e-04 6.10812e-04 -5.60674e-06 4.10376e-04 5.32887e-05 3.36073e-04 1.49689e-05 3.59948e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_34-35.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.20712e-02 -2.20132e-02 1.51075e-02 -8.81659e-03 7.28034e-03 -4.60796e-03 4.29450e-03 -2.76441e-03 2.80835e-03 -1.76481e-03
-2.20132e-02 1.17390e-02 -4.74568e-03 4.33317e-03 -1.98722e-03 2.28816e-03 -9.82149e-04 1.39679e-03 -5.04663e-04 9.22534e-04
1.51075e-02 -4.74568e-03 5.47134e-03 -1.73632e-03 2.51035e-03 -8.25247e-04 1.58235e-03 -4.57882e-04 1.12468e-03 -2.65120e-04
-8.81659e-03 4.33317e-03 -1.73632e-03 2.76102e-03 -7.19255e-04 1.35337e-03 -2.81773e-04 8.54219e-04 -8.32286e-05 5.85920e-04
7.28034e-03 -1.98722e-03 2.51035e-03 -7.19255e-04 1.93726e-03 -3.75545e-04 1.09866e-03 -1.32812e-04 7.56368e-04 -1.15816e-05
-4.60796e-03 2.28816e-03 -8.25247e-04 1.35337e-03 -3.75545e-04 1.14756e-03 -1.76337e-04 6.19659e-04 1.08674e-05 3.92865e-04
4.29450e-03 -9.82149e-04 1.58235e-03 -2.81773e-04 1.09866e-03 -1.76337e-04 9.57306e-04 -7.28237e-05 5.80153e-04 4.88269e-05
-2.76441e-03 1.39679e-03 -4.57882e-04 8.54219e-04 -1.32812e-04 6.19659e-04 -7.28237e-05 5.54036e-04 2.05513e-06 3.13981e-04
2.80835e-03 -5.04663e-04 1.12468e-03 -8.32286e-05 7.56368e-04 1.08674e-05 5.80153e-04 2.05513e-06 5.41058e-04 2.06914e-05
-1.76481e-03 9.22534e-04 -2.65120e-04 5.85920e-04 -1.15816e-05 3.92865e-04 4.88269e-05 3.13981e-04 2.06914e-05 3.28146e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_35-36.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.35633e-02 -2.22344e-02 1.50398e-02 -8.74943e-03 7.18637e-03 -4.54836e-03 4.22260e-03 -2.71678e-03 2.74999e-03 -1.72391e-03
-2.22344e-02 1.15274e-02 -4.64313e-03 4.20414e-03 -1.91729e-03 2.20590e-03 -9.37537e-04 1.33972e-03 -4.73144e-04 8.80026e-04
1.50398e-02 -4.64313e-03 5.24779e-03 -1.66459e-03 2.40042e-03 -7.82893e-04 1.51024e-03 -4.31971e-04 1.07382e-03 -2.48833e-04
-8.74943e-03 4.20414e-03 -1.66459e-03 2.61751e-03 -6.83598e-04 1.28685e-03 -2.67293e-04 8.13825e-04 -7.99084e-05 5.60879e-04
7.18637e-03 -1.91729e-03 2.40042e-03 -6.83598e-04 1.83355e-03 -3.61185e-04 1.04911e-03 -1.32627e-04 7.25884e-04 -1.76350e-05
-4.54836e-03 2.20590e-03 -7.82893e-04 1.28685e-03 -3.61185e-04 1.08592e-03 -1.75695e-04 5.92974e-04 3.39404e-06 3.76797e-04
4.22260e-03 -9.37537e-04 1.51024e-03 -2.67293e-04 1.04911e-03 -1.75695e-04 9.11371e-04 -7.71859e-05 5.55846e-04 4.28016e-05
-2.71678e-03 1.33972e-03 -4.31971e-04 8.13825e-04 -1.32627e-04 5.92974e-04 -7.71859e-05 5.23823e-04 -4.08247e-07 2.94645e-04
2.74999e-03 -4.73144e-04 1.07382e-03 -7.99084e-05 7.25884e-04 3.39404e-06 5.55846e-04 -4.08247e-07 5.08577e-04 2.43318e-05
-1.72391e-03 8.80026e-04 -2.48833e-04 5.60879e-04 -1.76350e-05 3.76797e-04 4.28016e-05 2.94645e-04 2.43318e-05 2.99143e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_36-37.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.49858e-02 -2.24113e-02 1.49470e-02 -8.67139e-03 7.08535e-03 -4.48533e-03 4.14734e-03 -2.66742e-03 2.68950e-03 -1.68193e-03
-2.24113e-02 1.12974e-02 -4.53445e-03 4.07238e-03 -1.84785e-03 2.12365e-03 -8.94037e-04 1.28298e-03 -4.42649e-04 8.37844e-04
1.49470e-02 -4.53445e-03 5.02419e-03 -1.59377e-03 2.29110e-03 -7.41672e-04 1.43838e-03 -4.06535e-04 1.02269e-03 -2.32498e-04
-8.67139e-03 4.07238e-03 -1.59377e-03 2.47692e-03 -6.48710e-04 1.22083e-03 -2.52978e-04 7.73399e-04 -7.63915e-05 5.35553e-04
7.08535e-03 -1.84785e-03 2.29110e-03 -6.48710e-04 1.73182e-03 -3.46477e-04 9.99460e-04 -1.31955e-04 6.95297e-04 -2.34645e-05
-4.48533e-03 2.12365e-03 -7.41672e-04 1.22083e-03 -3.46477e-04 1.02548e-03 -1.74465e-04 5.66688e-04 -4.16570e-06 3.61751e-04
4.14734e-03 -8.94037e-04 1.43838e-03 -2.52978e-04 9.99460e-04 -1.74465e-04 8.66525e-04 -8.17241e-05 5.32799e-04 3.55974e-05
-2.66742e-03 1.28298e-03 -4.06535e-04 7.73399e-04 -1.31955e-04 5.66688e-04 -8.17241e-05 4.95781e-04 -4.28536e-06 2.77765e-04
2.68950e-03 -4.42649e-04 1.02269e-03 -7.63915e-05 6.95297e-04 -4.16570e-06 5.32799e-04 -4.28536e-06 4.78922e-04 2.59430e-05
-1.68193e-03 8.37844e-04 -2.32498e-04 5.35553e-04 -2.34645e-05 3.61751e-04 3.55974e-05 2.77765e-04 2.59430e-05 2.73080e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_37-38.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.63395e-02 -2.25450e-02 1.48307e-02 -8.58349e-03 6.97798e-03 -4.41929e-03 4.06910e-03 -2.61662e-03 2.62721e-03 -1.63916e-03
-2.25450e-02 1.10500e-02 -4.42047e-03 3.93842e-03 -1.77923e-03 2.04163e-03 -8.51813e-04 1.22674e-03 -4.13335e-04 7.96150e-04
1.48307e-02 -4.42047e-03 4.80115e-03 -1.52417e-03 2.18267e-03 -7.01753e-04 1.36699e-03 -3.81729e-04 9.71516e-04 -2.16269e-04
-8.58349e-03 3.93842e-03 -1.52417e-03 2.33941e-03 -6.14738e-04 1.15546e-03 -2.38908e-04 7.33022e-04 -7.27061e-05 5.09956e-04
6.97798e-03 -1.77923e-03 2.18267e-03 -6.14738e-04 1.63212e-03 -3.31496e-04 9.49768e-04 -1.30753e-04 6.64539e-04 -2.89186e-05
-4.41929e-03 2.04163e-03 -7.01753e-04 1.15546e-03 -3.31496e-04 9.66156e-04 -1.72574e-04 5.40636e-04 -1.15910e-05 3.47440e-04
4.06910e-03 -8.51813e-04 1.36699e-03 -2.38908e-04 9.49768e-04 -1.72574e-04 8.22547e-04 -8.61981e-05 5.10728e-04 2.75052e-05
-2.61662e-03 1.22674e-03 -3.81729e-04 7.33022e-04 -1.30753e-04 5.40636e-04 -8.61981e-05 4.69551e-04 -9.30152e-06 2.63089e-04
2.62721e-03 -4.13335e-04 9.71516e-04 -7.27061e-05 6.64539e-04 -1.15910e-05 5.10728e-04 -9.30152e-06 4.51863e-04 2.55921e-05
-1.63916e-03 7.96150e-04 -2.16269e-04 5.09956e-04 -2.89186e-05 3.47440e-04 2.75052e-05 2.63089e-04 2.55921e-05 2.50059e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_38-39.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.76252e-02 -2.26361e-02 1.46919e-02 -8.48625e-03 6.86445e-03 -4.35027e-03 3.98784e-03 -2.56430e-03 2.56301e-03 -1.59548e-03
-2.26361e-02 1.07860e-02 -4.30175e-03 3.80248e-03 -1.71148e-03 1.95983e-03 -8.10848e-04 1.17097e-03 -3.85186e-04 7.54915e-04
1.46919e-02 -4.30175e-03 4.57896e-03 -1.45594e-03 2.07523e-03 -6.63158e-04 1.29611e-03 -3.57580e-04 9.20336e-04 -2.00179e-04
-8.48625e-03 3.80248e-03 -1.45594e-03 2.20493e-03 -5.81709e-04 1.09078e-03 -2.25079e-04 6.92680e-04 -6.88184e-05 4.84030e-04
6.86445e-03 -1.71148e-03 2.07523e-03 -5.81709e-04 1.53439e-03 -3.16243e-04 8.99998e-04 -1.28934e-04 6.33480e-04 -3.38186e-05
-4.35027e-03 1.95983e-03 -6.63158e-04 1.09078e-03 -3.16243e-04 9.07798e-04 -1.69917e-04 5.14611e-04 -1.86451e-05 3.33545e-04
3.98784e-03 -8.10848e-04 1.29611e-03 -2.25079e-04 8.99998e-04 -1.69917e-04 7.79165e-04 -9.03477e-05 4.89292e-04 1.88612e-05
-2.56430e-03 1.17097e-03 -3.57580e-04 6.92680e-04 -1.28934e-04 5.14611e-04 -9.03477e-05 4.44727e-04 -1.51260e-05 2.50272e-04
2.56301e-03 -3.85186e-04 9.20336e-04 -6.88184e-05 6.33480e-04 -1.86451e-05 4.89292e-04 -1.51260e-05 4.27059e-04 2.34816e-05
-1.59548e-03 7.54915e-04 -2.00179e-04 4.84030e-04 -3.38186e-05 3.33545e-04 1.88612e-05 2.50272e-04 2.34816e-05 2.29995e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_39-40.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.88400e-02 -2.26850e-02 1.45310e-02 -8.38022e-03 6.74476e-03 -4.27828e-03 3.90334e-03 -2.51034e-03 2.49663e-03 -1.55071e-03
-2.26850e-02 1.05056e-02 -4.17907e-03 3.66476e-03 -1.64488e-03 1.87822e-03 -7.71261e-04 1.11560e-03 -3.58287e-04 7.14085e-04
1.45310e-02 -4.17907e-03 4.35767e-03 -1.38934e-03 1.96874e-03 -6.26005e-04 1.22570e-03 -3.34170e-04 8.69113e-04 -1.84293e-04
-8.38022e-03 3.66476e-03 -1.38934e-03 2.07334e-03 -5.49731e-04 1.02674e-03 -2.11557e-04 6.52320e-04 -6.47465e-05 4.57674e-04
6.74476e-03 -1.64488e-03 1.96874e-03 -5.49731e-04 1.43842e-03 -3.00757e-04 8.50023e-04 -1.26449e-04 6.01922e-04 -3.80150e-05
-4.27828e-03 1.87822e-03 -6.26005e-04 1.02674e-03 -3.00757e-04 8.50190e-04 -1.66416e-04 4.88371e-04 -2.51228e-05 3.19717e-04
3.90334e-03 -7.71261e-04 1.22570e-03 -2.11557e-04 8.50023e-04 -1.66416e-04 7.36028e-04 -9.39235e-05 4.68080e-04 1.00039e-05
-2.51034e-03 1.11560e-03 -3.34170e-04 6.52320e-04 -1.26449e-04 4.88371e-04 -9.39235e-05 4.20853e-04 -2.14085e-05 2.38892e-04
2.49663e-03 -3.58287e-04 8.69113e-04 -6.47465e-05 6.01922e-04 -2.51228e-05 4.68080e-04 -2.14085e-05 4.04051e-04 1.98924e-05
-1.55071e-03 7.14085e-04 -1.84293e-04 4.57674e-04 -3.80150e-05 3.19717e-04 1.00039e-05 2.38892e-04 1.98924e-05 2.12645e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_4-5.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.39094e-03 -2.85739e-04 2.60027e-03 -8.98099e-04 1.96281e-03 -8.21879e-04 1.53140e-03 -6.86412e-04 1.23003e-03 -5.65615e-04
-2.85739e-04 5.92173e-03 2.82719e-04 1.77550e-03 8.71400e-05 1.19666e-03 9.55056e-05 8.51344e-04 1.37898e-04 6.19501e-04
2.60027e-03 2.82719e-04 5.13922e-03 4.15018e-04 1.71172e-03 2.77168e-04 1.21923e-03 2.33758e-04 9.17815e-04 2.29553e-04
-8.98099e-04 1.77550e-03 4.15018e-04 4.13581e-03 3.67766e-04 1.49124e-03 3.11554e-04 1.09436e-03 2.79576e-04 8.43592e-04
1.96281e-03 8.71400e-05 1.71172e-03 3.67766e-04 3.53967e-03 3.44846e-04 1.34483e-03 4.03371e-04 9.62903e-04 3.94704e-04
-8.21879e-04 1.19666e-03 2.77168e-04 1.49124e-03 3.44846e-04 2.75773e-03 3.57149e-04 1.11192e-03 3.77441e-04 8.54212e-04
1.53140e-03 9.55056e-05 1.21923e-03 3.11554e-04 1.34483e-03 3.57149e-04 2.29091e-03 2.77222e-04 1.03168e-03 3.45024e-04
-6.86412e-04 8.51344e-04 2.33758e-04 1.09436e-03 4.03371e-04 1.11192e-03 2.77222e-04 1.88511e-03 2.40621e-04 8.56521e-04
1.23003e-03 1.37898e-04 9.17815e-04 2.79576e-04 9.62903e-04 3.77441e-04 1.03168e-03 2.40621e-04 1.52705e-03 2.53936e-04
-5.65615e-04 6.19501e-04 2.29553e-04 8.43592e-04 3.94704e-04 8.54212e-04 3.45024e-04 8.56521e-04 2.53936e-04 1.26519e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_40-41.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.99788e-02 -2.26918e-02 1.43495e-02 -8.26639e-03 6.61969e-03 -4.20393e-03 3.81619e-03 -2.45530e-03 2.42869e-03 -1.50546e-03
-2.26918e-02 1.02103e-02 -4.05340e-03 3.52594e-03 -1.57985e-03 1.79717e-03 -7.33348e-04 1.06096e-03 -3.32922e-04 6.73952e-04
1.43495e-02 -4.05340e-03 4.13823e-03 -1.32477e-03 1.86366e-03 -5.90534e-04 1.15609e-03 -3.11716e-04 8.18147e-04 -1.68824e-04
-8.26639e-03 3.52594e-03 -1.32477e-03 1.94504e-03 -5.19004e-04 9.63622e-04 -1.98471e-04 6.12132e-04 -6.05732e-05 4.31004e-04
6.61969e-03 -1.57985e-03 1.86366e-03 -5.19004e-04 1.34449e-03 -2.85165e-04 8.00029e-04 -1.23315e-04 5.69913e-04 -4.14215e-05
-4.20393e-03 1.79717e-03 -5.90534e-04 9.63622e-04 -2.85165e-04 7.93450e-04 -1.62068e-04 4.61875e-04 -3.08605e-05 3.05755e-04
3.81619e-03 -7.33348e-04 1.15609e-03 -1.98471e-04 8.00029e-04 -1.62068e-04 6.93087e-04 -9.67361e-05 4.46873e-04 1.26109e-06
-2.45530e-03 1.06096e-03 -3.11716e-04 6.12132e-04 -1.23315e-04 4.61875e-04 -9.67361e-05 3.97661e-04 -2.78118e-05 2.28607e-04
2.42869e-03 -3.32922e-04 8.18147e-04 -6.05732e-05 5.69913e-04 -3.08605e-05 4.46873e-04 -2.78118e-05 3.82524e-04 1.51470e-05
-1.50546e-03 6.73952e-04 -1.68824e-04 4.31004e-04 -4.14215e-05 3.05755e-04 1.26109e-06 2.28607e-04 1.51470e-05 1.97767e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_41-42.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.10336e-02 -2.26563e-02 1.41484e-02 -8.14512e-03 6.48931e-03 -4.12692e-03 3.72608e-03 -2.39869e-03 2.35868e-03 -1.45912e-03
-2.26563e-02 9.90165e-03 -3.92560e-03 3.38661e-03 -1.51653e-03 1.71683e-03 -6.97070e-04 1.00704e-03 -3.08978e-04 6.34431e-04
1.41484e-02 -3.92560e-03 3.92167e-03 -1.26248e-03 1.76037e-03 -5.56794e-04 1.08750e-03 -2.90224e-04 7.67580e-04 -1.53751e-04
-8.14512e-03 3.38661e-03 -1.26248e-03 1.82048e-03 -4.89599e-04 9.01672e-04 -1.85829e-04 5.72253e-04 -5.62561e-05 4.04063e-04
6.48931e-03 -1.51653e-03 1.76037e-03 -4.89599e-04 1.25291e-03 -2.69515e-04 7.50198e-04 -1.19480e-04 5.37492e-04 -4.38870e-05
-4.12692e-03 1.71683e-03 -5.56794e-04 9.01672e-04 -2.69515e-04 7.37730e-04 -1.56831e-04 4.35106e-04 -3.56635e-05 2.91473e-04
3.72608e-03 -6.97070e-04 1.08750e-03 -1.85829e-04 7.50198e-04 -1.56831e-04 6.50348e-04 -9.85803e-05 4.25477e-04 -7.01416e-06
-2.39869e-03 1.00704e-03 -2.90224e-04 5.72253e-04 -1.19480e-04 4.35106e-04 -9.85803e-05 3.74922e-04 -3.39775e-05 2.19077e-04
2.35868e-03 -3.08978e-04 7.67580e-04 -5.62561e-05 5.37492e-04 -3.56635e-05 4.25477e-04 -3.39775e-05 3.62166e-04 9.61829e-06
-1.45912e-03 6.34431e-04 -1.53751e-04 4.04063e-04 -4.38870e-05 2.91473e-04 -7.01416e-06 2.19077e-04 9.61829e-06 1.85056e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_42-43.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.19957e-02 -2.25795e-02 1.39300e-02 -8.01791e-03 6.35493e-03 -4.04826e-03 3.63406e-03 -2.34144e-03 2.28765e-03 -1.41267e-03
-2.25795e-02 9.58251e-03 -3.79711e-03 3.24795e-03 -1.45558e-03 1.63788e-03 -6.62877e-04 9.54374e-04 -2.86877e-04 5.96035e-04
1.39300e-02 -3.79711e-03 3.70960e-03 -1.20303e-03 1.65968e-03 -5.25152e-04 1.02055e-03 -2.70032e-04 7.17959e-04 -1.39429e-04
-8.01791e-03 3.24795e-03 -1.20303e-03 1.70047e-03 -4.61845e-04 8.41435e-04 -1.73878e-04 5.33106e-04 -5.20085e-05 3.77197e-04
6.35493e-03 -1.45558e-03 1.65968e-03 -4.61845e-04 1.16431e-03 -2.54087e-04 7.00994e-04 -1.15122e-04 5.04975e-04 -4.55023e-05
-4.04826e-03 1.63788e-03 -5.25152e-04 8.41435e-04 -2.54087e-04 6.83453e-04 -1.50881e-04 4.08283e-04 -3.95428e-05 2.76912e-04
3.63406e-03 -6.62877e-04 1.02055e-03 -1.73878e-04 7.00994e-04 -1.50881e-04 6.08076e-04 -9.94552e-05 4.03927e-04 -1.46473e-05
-2.34144e-03 9.54374e-04 -2.70032e-04 5.33106e-04 -1.15122e-04 4.08283e-04 -9.94552e-05 3.52620e-04 -3.97131e-05 2.10113e-04
2.28765e-03 -2.86877e-04 7.17959e-04 -5.20085e-05 5.04975e-04 -3.95428e-05 4.03927e-04 -3.97131e-05 3.42835e-04 3.57174e-06
-1.41267e-03 5.96035e-04 -1.39429e-04 3.77197e-04 -4.55023e-05 2.76912e-04 -1.46473e-05 2.10113e-04 3.57174e-06 1.74257e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_43-44.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.28553e-02 -2.24629e-02 1.36966e-02 -7.88609e-03 6.21753e-03 -3.96851e-03 3.54069e-03 -2.28389e-03 2.21592e-03 -1.36629e-03
-2.24629e-02 9.25588e-03 -3.66938e-03 3.11102e-03 -1.39746e-03 1.56080e-03 -6.31008e-04 9.03277e-04 -2.66758e-04 5.58944e-04
1.36966e-02 -3.66938e-03 3.50348e-03 -1.14688e-03 1.56222e-03 -4.95805e-04 9.55657e-04 -2.51278e-04 6.69596e-04 -1.25968e-04
-7.88609e-03 3.11102e-03 -1.14688e-03 1.58567e-03 -4.35932e-04 7.83305e-04 -1.62718e-04 4.94955e-04 -4.78793e-05 3.50573e-04
6.21753e-03 -1.39746e-03 1.56222e-03 -4.35932e-04 1.07915e-03 -2.39028e-04 6.52728e-04 -1.10284e-04 4.72517e-04 -4.62124e-05
-3.96851e-03 1.56080e-03 -4.95805e-04 7.83305e-04 -2.39028e-04 6.30901e-04 -1.44277e-04 3.81495e-04 -4.23856e-05 2.61976e-04
3.54069e-03 -6.31008e-04 9.55657e-04 -1.62718e-04 6.52728e-04 -1.44277e-04 5.66403e-04 -9.92423e-05 3.82108e-04 -2.13165e-05
-2.28389e-03 9.03277e-04 -2.51278e-04 4.94955e-04 -1.10284e-04 3.81495e-04 -9.92423e-05 3.30605e-04 -4.46773e-05 2.01352e-04
2.21592e-03 -2.66758e-04 6.69596e-04 -4.78793e-05 4.72517e-04 -4.23856e-05 3.82108e-04 -4.46773e-05 3.24191e-04 -2.53421e-06
-1.36629e-03 5.58944e-04 -1.25968e-04 3.50573e-04 -4.62124e-05 2.61976e-04 -2.13165e-05 2.01352e-04 -2.53421e-06 1.64865e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_44-45.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.36059e-02 -2.23088e-02 1.34513e-02 -7.75083e-03 6.07832e-03 -3.88817e-03 3.44673e-03 -2.22639e-03 2.14412e-03 -1.32033e-03
-2.23088e-02 8.92541e-03 -3.54346e-03 2.97695e-03 -1.34237e-03 1.48615e-03 -6.01502e-04 8.54095e-04 -2.48627e-04 5.23432e-04
1.34513e-02 -3.54346e-03 3.30504e-03 -1.09421e-03 1.46875e-03 -4.68816e-04 8.93378e-04 -2.34048e-04 6.22982e-04 -1.13495e-04
-7.75083e-03 2.97695e-03 -1.09421e-03 1.47686e-03 -4.11948e-04 7.27798e-04 -1.52417e-04 4.58206e-04 -4.39400e-05 3.24537e-04
6.07832e-03 -1.34237e-03 1.46875e-03 -4.11948e-04 9.98139e-04 -2.24514e-04 6.05940e-04 -1.05095e-04 4.40527e-04 -4.60962e-05
-3.88817e-03 1.48615e-03 -4.68816e-04 7.27798e-04 -2.24514e-04 5.80572e-04 -1.37189e-04 3.55062e-04 -4.42252e-05 2.46811e-04
3.44673e-03 -6.01502e-04 8.93378e-04 -1.52417e-04 6.05940e-04 -1.37189e-04 5.25758e-04 -9.79992e-05 3.60212e-04 -2.68938e-05
-2.22639e-03 8.54095e-04 -2.34048e-04 4.58206e-04 -1.05095e-04 3.55062e-04 -9.79992e-05 3.08991e-04 -4.87256e-05 1.92670e-04
2.14412e-03 -2.48627e-04 6.22982e-04 -4.39400e-05 4.40527e-04 -4.42252e-05 3.60212e-04 -4.87256e-05 3.06174e-04 -8.41702e-06
-1.32033e-03 5.23432e-04 -1.13495e-04 3.24537e-04 -4.60962e-05 2.46811e-04 -2.68938e-05 1.92670e-04 -8.41702e-06 1.56567e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_45-46.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.42107e-02 -2.21282e-02 1.31906e-02 -7.61692e-03 5.93425e-03 -3.80983e-03 3.34952e-03 -2.17063e-03 2.06981e-03 -1.27600e-03
-2.21282e-02 8.58295e-03 -3.42675e-03 2.84408e-03 -1.29537e-03 1.41320e-03 -5.78346e-04 8.06487e-04 -2.35859e-04 4.89234e-04
1.31906e-02 -3.42675e-03 3.10683e-03 -1.04879e-03 1.37590e-03 -4.46852e-04 8.31186e-04 -2.20268e-04 5.75880e-04 -1.03487e-04
-7.61692e-03 2.84408e-03 -1.04879e-03 1.36992e-03 -3.92232e-04 6.73110e-04 -1.44970e-04 4.21565e-04 -4.18330e-05 2.97933e-04
5.93425e-03 -1.29537e-03 1.37590e-03 -3.92232e-04 9.16917e-04 -2.11707e-04 5.57842e-04 -1.00473e-04 4.06665e-04 -4.58533e-05
-3.80983e-03 1.41320e-03 -4.46852e-04 6.73110e-04 -2.11707e-04 5.29846e-04 -1.30192e-04 3.27297e-04 -4.56736e-05 2.30037e-04
3.34952e-03 -5.78346e-04 8.31186e-04 -1.44970e-04 5.57842e-04 -1.30192e-04 4.82954e-04 -9.58313e-05 3.35801e-04 -3.15669e-05
-2.17063e-03 8.06487e-04 -2.20268e-04 4.21565e-04 -1.00473e-04 3.27297e-04 -9.58313e-05 2.85774e-04 -5.18152e-05 1.82571e-04
2.06981e-03 -2.35859e-04 5.75880e-04 -4.18330e-05 4.06665e-04 -4.56736e-05 3.35801e-04 -5.18152e-05 2.86286e-04 -1.40230e-05
-1.27600e-03 4.89234e-04 -1.03487e-04 2.97933e-04 -4.58533e-05 2.30037e-04 -3.15669e-05 1.82571e-04 -1.40230e-05 1.47823e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_46-47.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.47618e-02 -2.19000e-02 1.29359e-02 -7.47457e-03 5.79845e-03 -3.72752e-03 3.25937e-03 -2.11265e-03 2.00191e-03 -1.23040e-03
-2.19000e-02 8.26609e-03 -3.30118e-03 2.72098e-03 -1.24191e-03 1.34560e-03 -5.49619e-04 7.62368e-04 -2.18217e-04 4.57731e-04
1.29359e-02 -3.30118e-03 2.93580e-03 -9.99841e-04 1.29580e-03 -4.21977e-04 7.78117e-04 -2.04313e-04 5.36240e-04 -9.17967e-05
-7.47457e-03 2.72098e-03 -9.99841e-04 1.27904e-03 -3.69986e-04 6.25991e-04 -1.34621e-04 3.90031e-04 -3.69123e-05 2.75218e-04
5.79845e-03 -1.24191e-03 1.29580e-03 -3.69986e-04 8.50149e-04 -1.97725e-04 5.18302e-04 -9.42211e-05 3.79163e-04 -4.38270e-05
-3.72752e-03 1.34560e-03 -4.21977e-04 6.25991e-04 -1.97725e-04 4.87881e-04 -1.22271e-04 3.04262e-04 -4.52491e-05 2.16348e-04
3.25937e-03 -5.49619e-04 7.78117e-04 -1.34621e-04 5.18302e-04 -1.22271e-04 4.48773e-04 -9.28555e-05 3.16802e-04 -3.46125e-05
-2.11265e-03 7.62368e-04 -2.04313e-04 3.90031e-04 -9.42211e-05 3.04262e-04 -9.28555e-05 2.67329e-04 -5.38226e-05 1.75134e-04
2.00191e-03 -2.18217e-04 5.36240e-04 -3.69123e-05 3.79163e-04 -4.52491e-05 3.16802e-04 -5.38226e-05 2.71687e-04 -1.86514e-05
-1.23040e-03 4.57731e-04 -9.17967e-05 2.75218e-04 -4.38270e-05 2.16348e-04 -3.46125e-05 1.75134e-04 -1.86514e-05 1.42009e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_47-48.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.51705e-02 -2.16484e-02 1.26667e-02 -7.33348e-03 5.65745e-03 -3.64696e-03 3.16579e-03 -2.05632e-03 1.93144e-03 -1.18646e-03
-2.16484e-02 7.93746e-03 -3.18450e-03 2.59841e-03 -1.19597e-03 1.27922e-03 -5.26886e-04 7.19512e-04 -2.05716e-04 4.27345e-04
1.26667e-02 -3.18450e-03 2.76360e-03 -9.57500e-04 1.21562e-03 -4.01748e-04 7.24745e-04 -1.91642e-04 4.95920e-04 -8.25625e-05
-7.33348e-03 2.59841e-03 -9.57500e-04 1.18895e-03 -3.51728e-04 5.79351e-04 -1.27091e-04 3.58509e-04 -3.39409e-05 2.51991e-04
5.65745e-03 -1.19597e-03 1.21562e-03 -3.51728e-04 7.82505e-04 -1.85504e-04 4.77334e-04 -8.87476e-05 3.49824e-04 -4.19466e-05
-3.64696e-03 1.27922e-03 -4.01748e-04 5.79351e-04 -1.85504e-04 4.45260e-04 -1.14691e-04 2.79941e-04 -4.46968e-05 2.01118e-04
3.16579e-03 -5.26886e-04 7.24745e-04 -1.27091e-04 4.77334e-04 -1.14691e-04 4.12330e-04 -8.92068e-05 2.95271e-04 -3.68882e-05
-2.05632e-03 7.19512e-04 -1.91642e-04 3.58509e-04 -8.87476e-05 2.79941e-04 -8.92068e-05 2.47160e-04 -5.49388e-05 1.66039e-04
1.93144e-03 -2.05716e-04 4.95920e-04 -3.39409e-05 3.49824e-04 -4.46968e-05 2.95271e-04 -5.49388e-05 2.54844e-04 -2.28154e-05
-1.18646e-03 4.27345e-04 -8.25625e-05 2.51991e-04 -4.19466e-05 2.01118e-04 -3.68882e-05 1.66039e-04 -2.28154e-05 1.35156e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_48-49.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.54632e-02 -2.13686e-02 1.23920e-02 -7.19108e-03 5.51637e-03 -3.56647e-03 3.07267e-03 -2.00049e-03 1.86168e-03 -1.14332e-03
-2.13686e-02 7.61206e-03 -3.07128e-03 2.47990e-03 -1.15275e-03 1.21558e-03 -5.06131e-04 6.78718e-04 -1.94859e-04 3.98615e-04
1.23920e-02 -3.07128e-03 2.60013e-03 -9.18221e-04 1.13978e-03 -3.83488e-04 6.74345e-04 -1.80352e-04 4.57775e-04 -7.43816e-05
-7.19108e-03 2.47990e-03 -9.18221e-04 1.10478e-03 -3.35183e-04 5.35661e-04 -1.20441e-04 3.28832e-04 -3.13530e-05 2.29877e-04
5.51637e-03 -1.15275e-03 1.13978e-03 -3.35183e-04 7.19200e-04 -1.74128e-04 4.38482e-04 -8.33688e-05 3.21603e-04 -3.96997e-05
-3.56647e-03 1.21558e-03 -3.83488e-04 5.35661e-04 -1.74128e-04 4.05267e-04 -1.07189e-04 2.56533e-04 -4.35667e-05 1.86037e-04
3.07267e-03 -5.06131e-04 6.74345e-04 -1.20441e-04 4.38482e-04 -1.07189e-04 3.77470e-04 -8.49953e-05 2.74019e-04 -3.81765e-05
-2.00049e-03 6.78718e-04 -1.80352e-04 3.28832e-04 -8.33688e-05 2.56533e-04 -8.49953e-05 2.27524e-04 -5.51372e-05 1.56679e-04
1.86168e-03 -1.94859e-04 4.57775e-04 -3.13530e-05 3.21603e-04 -4.35667e-05 2.74019e-04 -5.51372e-05 2.38212e-04 -2.62091e-05
-1.14332e-03 3.98615e-04 -7.43816e-05 2.29877e-04 -3.96997e-05 1.86037e-04 -3.81765e-05 1.56679e-04 -2.62091e-05 1.28331e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_49-50.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.56388e-02 -2.10618e-02 1.21124e-02 -7.04723e-03 5.37506e-03 -3.48584e-03 2.97985e-03 -1.94498e-03 1.79247e-03 -1.10079e-03
-2.10618e-02 7.29045e-03 -2.96143e-03 2.36530e-03 -1.11200e-03 1.15452e-03 -4.87145e-04 6.39854e-04 -1.85471e-04 3.71427e-04
1.21124e-02 -2.96143e-03 2.44499e-03 -8.81720e-04 1.06808e-03 -3.67004e-04 6.26790e-04 -1.70326e-04 4.21731e-04 -6.71967e-05
-7.04723e-03 2.36530e-03 -8.81720e-04 1.02617e-03 -3.20206e-04 4.94810e-04 -1.14621e-04 3.00969e-04 -2.91556e-05 2.08901e-04
5.37506e-03 -1.11200e-03 1.06808e-03 -3.20206e-04 6.60034e-04 -1.63595e-04 4.01731e-04 -7.81519e-05 2.94546e-04 -3.71950e-05
-3.48584e-03 1.15452e-03 -3.67004e-04 4.94810e-04 -1.63595e-04 3.67843e-04 -9.98554e-05 2.34095e-04 -4.19774e-05 1.71183e-04
2.97985e-03 -4.87145e-04 6.26790e-04 -1.14621e-04 4.01731e-04 -9.98554e-05 3.44216e-04 -8.03509e-05 2.53119e-04 -3.85848e-05
-1.94498e-03 6.39854e-04 -1.70326e-04 3.00969e-04 -7.81519e-05 2.34095e-04 -8.03509e-05 2.08456e-04 -5.45052e-05 1.47046e-04
1.79247e-03 -1.85471e-04 4.21731e-04 -2.91556e-05 2.94546e-04 -4.19774e-05 2.53119e-04 -5.45052e-05 2.21744e-04 -2.88126e-05
-1.10079e-03 3.71427e-04 -6.71967e-05 2.08901e-04 -3.71950e-05 1.71183e-04 -3.85848e-05 1.47046e-04 -2.88126e-05 1.21414e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_5-6.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.66923e-03 -1.03756e-03 3.26226e-03 -1.41516e-03 2.41384e-03 -1.17784e-03 1.84478e-03 -9.35620e-04 1.45270e-03 -7.42358e-04
-1.03756e-03 6.35389e-03 -1.19196e-04 2.10563e-03 -1.89054e-04 1.42482e-03 -9.72002e-05 1.01261e-03 6.34517e-08 7.35602e-04
3.26226e-03 -1.19196e-04 5.45374e-03 1.29233e-04 1.96034e-03 8.40329e-05 1.39096e-03 9.83127e-05 1.04108e-03 1.32413e-04
-1.41516e-03 2.10563e-03 1.29233e-04 4.27911e-03 1.83218e-04 1.63135e-03 1.79714e-04 1.19619e-03 1.82489e-04 9.18129e-04
2.41384e-03 -1.89054e-04 1.96034e-03 1.83218e-04 3.64352e-03 1.94450e-04 1.47462e-03 2.91256e-04 1.05565e-03 3.16438e-04
-1.17784e-03 1.42482e-03 8.40329e-05 1.63135e-03 1.94450e-04 2.80423e-03 2.53041e-04 1.16926e-03 3.13352e-04 8.87322e-04
1.84478e-03 -9.72002e-05 1.39096e-03 1.79714e-04 1.47462e-03 2.53041e-04 2.30975e-03 2.12247e-04 1.08374e-03 2.84079e-04
-9.35620e-04 1.01261e-03 9.83127e-05 1.19619e-03 2.91256e-04 1.16926e-03 2.12247e-04 1.87873e-03 1.74977e-04 8.92010e-04
1.45270e-03 6.34517e-08 1.04108e-03 1.82489e-04 1.05565e-03 3.13352e-04 1.08374e-03 1.74977e-04 1.54270e-03 2.06876e-04
-7.42358e-04 7.35602e-04 1.32413e-04 9.18129e-04 3.16438e-04 8.87322e-04 2.84079e-04 8.92010e-04 2.06876e-04 1.23993e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_50-51.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.56955e-02 -2.07299e-02 1.18286e-02 -6.90216e-03 5.23374e-03 -3.40526e-03 2.88760e-03 -1.89006e-03 1.72416e-03 -1.05925e-03
-2.07299e-02 6.97336e-03 -2.85500e-03 2.25459e-03 -1.07362e-03 1.09602e-03 -4.69878e-04 6.02929e-04 -1.77543e-04 3.45812e-04
1.18286e-02 -2.85500e-03 2.29791e-03 -8.47829e-04 1.00038e-03 -3.52195e-04 5.82019e-04 -1.61530e-04 3.87781e-04 -6.10184e-05
-6.90216e-03 2.25459e-03 -8.47829e-04 9.52859e-04 -3.06723e-04 4.56729e-04 -1.09624e-04 2.74920e-04 -2.73938e-05 1.89111e-04
5.23374e-03 -1.07362e-03 1.00038e-03 -3.06723e-04 6.04853e-04 -1.53934e-04 3.67083e-04 -7.31804e-05 2.68707e-04 -3.45451e-05
-3.40526e-03 1.09602e-03 -3.52195e-04 4.56729e-04 -1.53934e-04 3.32946e-04 -9.27916e-05 2.12686e-04 -4.00438e-05 1.56628e-04
2.88760e-03 -4.69878e-04 5.82019e-04 -1.09624e-04 3.67083e-04 -9.27916e-05 3.12594e-04 -7.53966e-05 2.32632e-04 -3.82232e-05
-1.89006e-03 6.02929e-04 -1.61530e-04 2.74920e-04 -7.31804e-05 2.12686e-04 -7.53966e-05 1.89986e-04 -5.31351e-05 1.37148e-04
1.72416e-03 -1.77543e-04 3.87781e-04 -2.73938e-05 2.68707e-04 -4.00438e-05 2.32632e-04 -5.31351e-05 2.05412e-04 -3.06166e-05
-1.05925e-03 3.45812e-04 -6.10184e-05 1.89111e-04 -3.45451e-05 1.56628e-04 -3.82232e-05 1.37148e-04 -3.06166e-05 1.14311e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_51-52.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.56303e-02 -2.03742e-02 1.15411e-02 -6.75576e-03 5.09236e-03 -3.32460e-03 2.79589e-03 -1.83560e-03 1.65664e-03 -1.01851e-03
-2.03742e-02 6.66162e-03 -2.75196e-03 2.14776e-03 -1.03739e-03 1.04001e-03 -4.54155e-04 5.67881e-04 -1.70918e-04 3.21694e-04
1.15411e-02 -2.75196e-03 2.15873e-03 -8.16328e-04 9.36578e-04 -3.38908e-04 5.39986e-04 -1.53875e-04 3.55914e-04 -5.58019e-05
-6.75576e-03 2.14776e-03 -8.16328e-04 8.84663e-04 -2.94628e-04 4.21375e-04 -1.05421e-04 2.50704e-04 -2.60872e-05 1.70570e-04
5.09236e-03 -1.03739e-03 9.36578e-04 -2.94628e-04 5.53570e-04 -1.45164e-04 3.34588e-04 -6.85418e-05 2.44188e-04 -3.18750e-05
-3.32460e-03 1.04001e-03 -3.38908e-04 4.21375e-04 -1.45164e-04 3.00592e-04 -8.61113e-05 1.92423e-04 -3.79123e-05 1.42509e-04
2.79589e-03 -4.54155e-04 5.39986e-04 -1.05421e-04 3.34588e-04 -8.61113e-05 2.82715e-04 -7.03013e-05 2.12715e-04 -3.72632e-05
-1.83560e-03 5.67881e-04 -1.53875e-04 2.50704e-04 -6.85418e-05 1.92423e-04 -7.03013e-05 1.72245e-04 -5.11917e-05 1.27104e-04
1.65664e-03 -1.70918e-04 3.55914e-04 -2.60872e-05 2.44188e-04 -3.79123e-05 2.12715e-04 -5.11917e-05 1.89322e-04 -3.17130e-05
-1.01851e-03 3.21694e-04 -5.58019e-05 1.70570e-04 -3.18750e-05 1.42509e-04 -3.72632e-05 1.27104e-04 -3.17130e-05 1.07079e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_52-53.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.54402e-02 -1.99963e-02 1.12507e-02 -6.60808e-03 4.95106e-03 -3.24381e-03 2.70478e-03 -1.78159e-03 1.59005e-03 -9.78671e-04
-1.99963e-02 6.35622e-03 -2.65227e-03 2.04484e-03 -1.00309e-03 9.86440e-04 -4.39776e-04 5.34630e-04 -1.65420e-04 2.99004e-04
1.12507e-02 -2.65227e-03 2.02731e-03 -7.86962e-04 8.76556e-04 -3.26930e-04 5.00589e-04 -1.47195e-04 3.26053e-04 -5.14212e-05
-6.60808e-03 2.04484e-03 -7.86962e-04 8.21345e-04 -2.83733e-04 3.88618e-04 -1.01875e-04 2.28234e-04 -2.51357e-05 1.53222e-04
4.95106e-03 -1.00309e-03 8.76556e-04 -2.83733e-04 5.06020e-04 -1.37184e-04 3.04178e-04 -6.41809e-05 2.20962e-04 -2.91644e-05
-3.24381e-03 9.86440e-04 -3.26930e-04 3.88618e-04 -1.37184e-04 2.70672e-04 -7.97720e-05 1.73267e-04 -3.55664e-05 1.28806e-04
2.70478e-03 -4.39776e-04 5.00589e-04 -1.01875e-04 3.04178e-04 -7.97720e-05 2.54533e-04 -6.50586e-05 1.93356e-04 -3.56945e-05
-1.78159e-03 5.34630e-04 -1.47195e-04 2.28234e-04 -6.41809e-05 1.73267e-04 -6.50586e-05 1.55183e-04 -4.86477e-05 1.16853e-04
1.59005e-03 -1.65420e-04 3.26053e-04 -2.51357e-05 2.20962e-04 -3.55664e-05 1.93356e-04 -4.86477e-05 1.73390e-04 -3.19876e-05
-9.78671e-04 2.99004e-04 -5.14212e-05 1.53222e-04 -2.91644e-05 1.28806e-04 -3.56945e-05 1.16853e-04 -3.19876e-05 9.95572e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_53-54.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.51227e-02 -1.95987e-02 1.09586e-02 -6.45981e-03 4.81069e-03 -3.16362e-03 2.61517e-03 -1.72880e-03 1.52523e-03 -9.40464e-04
-1.95987e-02 6.05853e-03 -2.55621e-03 1.94619e-03 -9.70836e-04 9.35590e-04 -4.26873e-04 5.03447e-04 -1.61194e-04 2.78000e-04
1.09586e-02 -2.55621e-03 1.90378e-03 -7.59748e-04 8.20475e-04 -3.16334e-04 4.64027e-04 -1.41622e-04 2.98429e-04 -4.80479e-05
-6.45981e-03 1.94619e-03 -7.59748e-04 7.62959e-04 -2.74127e-04 3.58618e-04 -9.91375e-05 2.07725e-04 -2.47435e-05 1.37327e-04
4.81069e-03 -9.70836e-04 8.20475e-04 -2.74127e-04 4.62332e-04 -1.30183e-04 2.76096e-04 -6.03548e-05 1.99326e-04 -2.67194e-05
-3.16362e-03 9.35590e-04 -3.16334e-04 3.58618e-04 -1.30183e-04 2.43385e-04 -7.40494e-05 1.55519e-04 -3.33291e-05 1.15854e-04
2.61517e-03 -4.26873e-04 4.64027e-04 -9.91375e-05 2.76096e-04 -7.40494e-05 2.28346e-04 -6.00135e-05 1.74922e-04 -3.38902e-05
-1.72880e-03 5.03447e-04 -1.41622e-04 2.07725e-04 -6.03548e-05 1.55519e-04 -6.00135e-05 1.39134e-04 -4.58752e-05 1.06767e-04
1.52523e-03 -1.61194e-04 2.98429e-04 -2.47435e-05 1.99326e-04 -3.33291e-05 1.74922e-04 -4.58752e-05 1.57977e-04 -3.17763e-05
-9.40464e-04 2.78000e-04 -4.80479e-05 1.37327e-04 -2.67194e-05 1.15854e-04 -3.38902e-05 1.06767e-04 -3.17763e-05 9.20661e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_54-55.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.46743e-02 -1.91827e-02 1.06650e-02 -6.31015e-03 4.67045e-03 -3.08294e-03 2.52600e-03 -1.67598e-03 1.46098e-03 -9.02536e-04
-1.91827e-02 5.76942e-03 -2.46353e-03 1.85163e-03 -9.40157e-04 8.87156e-04 -4.14958e-04 4.73970e-04 -1.57734e-04 2.58275e-04
1.06650e-02 -2.46353e-03 1.78791e-03 -7.34312e-04 7.68096e-04 -3.06785e-04 4.30074e-04 -1.36854e-04 2.72827e-04 -4.54017e-05
-6.31015e-03 1.85163e-03 -7.34312e-04 7.09204e-04 -2.65549e-04 3.31180e-04 -9.70076e-05 1.89028e-04 -2.47474e-05 1.22770e-04
4.67045e-03 -9.40157e-04 7.68096e-04 -2.65549e-04 4.22304e-04 -1.24017e-04 2.50246e-04 -5.69844e-05 1.79238e-04 -2.45002e-05
-3.08294e-03 8.87156e-04 -3.06785e-04 3.31180e-04 -1.24017e-04 2.18613e-04 -6.88977e-05 1.39159e-04 -3.11984e-05 1.03665e-04
2.52600e-03 -4.14958e-04 4.30074e-04 -9.70076e-05 2.50246e-04 -6.88977e-05 2.04141e-04 -5.51941e-05 1.57461e-04 -3.18997e-05
-1.67598e-03 4.73970e-04 -1.36854e-04 1.89028e-04 -5.69844e-05 1.39159e-04 -5.51941e-05 1.24126e-04 -4.29321e-05 9.69112e-05
1.46098e-03 -1.57734e-04 2.72827e-04 -2.47474e-05 1.79238e-04 -3.11984e-05 1.57461e-04 -4.29321e-05 1.43140e-04 -3.11091e-05
-9.02536e-04 2.58275e-04 -4.54017e-05 1.22770e-04 -2.45002e-05 1.03665e-04 -3.18997e-05 9.69112e-05 -3.11091e-05 8.46323e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_55-56.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.40938e-02 -1.87512e-02 1.03714e-02 -6.15998e-03 4.53142e-03 -3.00266e-03 2.43836e-03 -1.62408e-03 1.39843e-03 -8.65938e-04
-1.87512e-02 5.49030e-03 -2.37447e-03 1.76151e-03 -9.11113e-04 8.41368e-04 -4.04084e-04 4.46397e-04 -1.55112e-04 2.40032e-04
1.03714e-02 -2.37447e-03 1.67976e-03 -7.10587e-04 7.19467e-04 -2.98226e-04 3.98779e-04 -1.32867e-04 2.49315e-04 -4.34871e-05
-6.15998e-03 1.76151e-03 -7.10587e-04 6.59998e-04 -2.57929e-04 3.06268e-04 -9.54350e-05 1.72134e-04 -2.51242e-05 1.09569e-04
4.53142e-03 -9.11113e-04 7.19467e-04 -2.57929e-04 3.85871e-04 -1.18649e-04 2.26623e-04 -5.40647e-05 1.60725e-04 -2.25337e-05
-3.00266e-03 8.41368e-04 -2.98226e-04 3.06268e-04 -1.18649e-04 1.96297e-04 -6.43106e-05 1.24188e-04 -2.91944e-05 9.22709e-05
2.43836e-03 -4.04084e-04 3.98779e-04 -9.54350e-05 2.26623e-04 -6.43106e-05 1.81916e-04 -5.06288e-05 1.41026e-04 -2.97659e-05
-1.62408e-03 4.46397e-04 -1.32867e-04 1.72134e-04 -5.40647e-05 1.24188e-04 -5.06288e-05 1.10171e-04 -3.98553e-05 8.73255e-05
1.39843e-03 -1.55112e-04 2.49315e-04 -2.51242e-05 1.60725e-04 -2.91944e-05 1.41026e-04 -3.98553e-05 1.28913e-04 -2.99849e-05
-8.65938e-04 2.40032e-04 -4.34871e-05 1.09569e-04 -2.25337e-05 9.22709e-05 -2.97659e-05 8.73255e-05 -2.99849e-05 7.72312e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_56-57.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.33806e-02 -1.83066e-02 1.00786e-02 -6.00928e-03 4.39363e-03 -2.92256e-03 2.35210e-03 -1.57280e-03 1.33730e-03 -8.30219e-04
-1.83066e-02 5.22225e-03 -2.28902e-03 1.67588e-03 -8.83479e-04 7.98154e-04 -3.94007e-04 4.20606e-04 -1.53055e-04 2.23104e-04
1.00786e-02 -2.28902e-03 1.57921e-03 -6.88350e-04 6.74460e-04 -2.90454e-04 3.70023e-04 -1.29481e-04 2.27784e-04 -4.21311e-05
-6.00928e-03 1.67588e-03 -6.88350e-04 6.15122e-04 -2.51096e-04 2.83743e-04 -9.42874e-05 1.56945e-04 -2.57693e-05 9.76560e-05
4.39363e-03 -8.83479e-04 6.74460e-04 -2.51096e-04 3.52870e-04 -1.13978e-04 2.05157e-04 -5.15450e-05 1.43767e-04 -2.08034e-05
-2.92256e-03 7.98154e-04 -2.90454e-04 2.83743e-04 -1.13978e-04 1.76332e-04 -6.02566e-05 1.10593e-04 -2.73276e-05 8.16985e-05
2.35210e-03 -3.94007e-04 3.70023e-04 -9.42874e-05 2.05157e-04 -6.02566e-05 1.61658e-04 -4.63518e-05 1.25674e-04 -2.75475e-05
-1.57280e-03 4.20606e-04 -1.29481e-04 1.56945e-04 -5.15450e-05 1.10593e-04 -4.63518e-05 9.73015e-05 -3.67163e-05 7.81001e-05
1.33730e-03 -1.53055e-04 2.27784e-04 -2.57693e-05 1.43767e-04 -2.73276e-05 1.25674e-04 -3.67163e-05 1.15380e-04 -2.84718e-05
-8.30219e-04 2.23104e-04 -4.21311e-05 9.76560e-05 -2.08034e-05 8.16985e-05 -2.75475e-05 7.81001e-05 -2.84718e-05 6.99185e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_57-58.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.25366e-02 -1.78526e-02 9.78875e-03 -5.85961e-03 4.25883e-03 -2.84422e-03 2.26901e-03 -1.52382e-03 1.27950e-03 -7.97260e-04
-1.78526e-02 4.96677e-03 -2.20760e-03 1.59525e-03 -8.57537e-04 7.57936e-04 -3.85015e-04 3.97016e-04 -1.51882e-04 2.07938e-04
9.78875e-03 -2.20760e-03 1.48640e-03 -6.67713e-04 6.33241e-04 -2.83593e-04 3.43990e-04 -1.26849e-04 2.08454e-04 -4.15148e-05
-5.85961e-03 1.59525e-03 -6.67713e-04 5.74600e-04 -2.45135e-04 2.63684e-04 -9.36667e-05 1.43575e-04 -2.68132e-05 8.71875e-05
4.25883e-03 -8.57537e-04 6.33241e-04 -2.45135e-04 3.23337e-04 -1.10100e-04 1.85949e-04 -4.95556e-05 1.28515e-04 -1.94755e-05
-2.84422e-03 7.57936e-04 -2.83593e-04 2.63684e-04 -1.10100e-04 1.58760e-04 -5.68563e-05 9.84967e-05 -2.57582e-05 7.21113e-05
2.26901e-03 -3.85015e-04 3.43990e-04 -9.36667e-05 1.85949e-04 -5.68563e-05 1.43478e-04 -4.25274e-05 1.11585e-04 -2.54242e-05
-1.52382e-03 3.97016e-04 -1.26849e-04 1.43575e-04 -4.95556e-05 9.84967e-05 -4.25274e-05 8.56574e-05 -3.36954e-05 6.94274e-05
1.27950e-03 -1.51882e-04 2.08454e-04 -2.68132e-05 1.28515e-04 -2.57582e-05 1.11585e-04 -3.36954e-05 1.02726e-04 -2.67528e-05
-7.97260e-04 2.07938e-04 -4.15148e-05 8.71875e-05 -1.94755e-05 7.21113e-05 -2.54242e-05 6.94274e-05 -2.67528e-05 6.28617e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_58-59.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.15633e-02 -1.73914e-02 9.50176e-03 -5.71004e-03 4.12601e-03 -2.76631e-03 2.18771e-03 -1.47552e-03 1.22336e-03 -7.65172e-04
-1.73914e-02 4.72433e-03 -2.12989e-03 1.51935e-03 -8.32813e-04 7.20326e-04 -3.76575e-04 3.75162e-04 -1.51005e-04 1.94020e-04
9.50176e-03 -2.12989e-03 1.40091e-03 -6.48311e-04 5.95480e-04 -2.77303e-04 3.20368e-04 -1.24645e-04 1.91022e-04 -4.13060e-05
-5.71004e-03 1.51935e-03 -6.48311e-04 5.38040e-04 -2.39780e-04 2.45820e-04 -9.33532e-05 1.31807e-04 -2.80662e-05 7.79804e-05
4.12601e-03 -8.32813e-04 5.95480e-04 -2.39780e-04 2.96979e-04 -1.06838e-04 1.68827e-04 -4.79777e-05 1.14857e-04 -1.84714e-05
-2.76631e-03 7.20326e-04 -2.77303e-04 2.45820e-04 -1.06838e-04 1.43385e-04 -5.40173e-05 8.78153e-05 -2.44536e-05 6.34979e-05
2.18771e-03 -3.76575e-04 3.20368e-04 -9.33532e-05 1.68827e-04 -5.40173e-05 1.27282e-04 -3.91476e-05 9.87785e-05 -2.34429e-05
-1.47552e-03 3.75162e-04 -1.24645e-04 1.31807e-04 -4.79777e-05 8.78153e-05 -3.91476e-05 7.52388e-05 -3.08598e-05 6.14026e-05
1.22336e-03 -1.51005e-04 1.91022e-04 -2.80662e-05 1.14857e-04 -2.44536e-05 9.87785e-05 -3.08598e-05 9.10386e-05 -2.49448e-05
-7.65172e-04 1.94020e-04 -4.13060e-05 7.79804e-05 -1.84714e-05 6.34979e-05 -2.34429e-05 6.14026e-05 -2.49448e-05 5.61787e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_59-60.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.04659e-02 -1.69265e-02 9.21955e-03 -5.56201e-03 3.99669e-03 -2.69023e-03 2.10976e-03 -1.42939e-03 1.17053e-03 -7.35516e-04
-1.69265e-02 4.49599e-03 -2.05622e-03 1.44852e-03 -8.09514e-04 6.85606e-04 -3.68896e-04 3.55330e-04 -1.50640e-04 1.81648e-04
9.21955e-03 -2.05622e-03 1.32271e-03 -6.30202e-04 5.61205e-04 -2.71636e-04 2.99200e-04 -1.22927e-04 1.75561e-04 -4.15709e-05
-5.56201e-03 1.44852e-03 -6.30202e-04 5.05337e-04 -2.35034e-04 2.30097e-04 -9.33496e-05 1.21614e-04 -2.95397e-05 7.00390e-05
3.99669e-03 -8.09514e-04 5.61205e-04 -2.35034e-04 2.73679e-04 -1.04170e-04 1.53736e-04 -4.68083e-05 1.02775e-04 -1.78009e-05
-2.69023e-03 6.85606e-04 -2.71636e-04 2.30097e-04 -1.04170e-04 1.30092e-04 -5.17194e-05 7.85046e-05 -2.34190e-05 5.58539e-05
2.10976e-03 -3.68896e-04 2.99200e-04 -9.33496e-05 1.53736e-04 -5.17194e-05 1.13002e-04 -3.62146e-05 8.72556e-05 -2.16264e-05
-1.42939e-03 3.55330e-04 -1.22927e-04 1.21614e-04 -4.68083e-05 7.85046e-05 -3.62146e-05 6.60121e-05 -2.82336e-05 5.40492e-05
1.17053e-03 -1.50640e-04 1.75561e-04 -2.95397e-05 1.02775e-04 -2.34190e-05 8.72556e-05 -2.82336e-05 8.03296e-05 -2.30775e-05
-7.35516e-04 1.81648e-04 -4.15709e-05 7.00390e-05 -1.78009e-05 5.58539e-05 -2.16264e-05 5.40492e-05 -2.30775e-05 4.98729e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_6-7.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.10603e-02 -1.84175e-03 3.95335e-03 -1.94739e-03 2.87037e-03 -1.53401e-03 2.15485e-03 -1.18005e-03 1.66971e-03 -9.13422e-04
-1.84175e-03 6.80869e-03 -5.29064e-04 2.43785e-03 -4.62160e-04 1.64823e-03 -2.83363e-04 1.16750e-03 -1.31065e-04 8.45805e-04
3.95335e-03 -5.29064e-04 5.76881e-03 -1.53413e-04 2.20234e-03 -1.01490e-04 1.55374e-03 -2.85969e-05 1.15570e-03 4.30326e-05
-1.94739e-03 2.43785e-03 -1.53413e-04 4.41962e-03 7.92472e-06 1.76051e-03 6.00057e-05 1.28681e-03 9.61695e-05 9.83326e-04
2.87037e-03 -4.62160e-04 2.20234e-03 7.92472e-06 3.73555e-03 5.74414e-05 1.59263e-03 1.87805e-04 1.14116e-03 2.43554e-04
-1.53401e-03 1.64823e-03 -1.01490e-04 1.76051e-03 5.74414e-05 2.84475e-03 1.54438e-04 1.22259e-03 2.54702e-04 9.14391e-04
2.15485e-03 -2.83363e-04 1.55374e-03 6.00057e-05 1.59263e-03 1.54438e-04 2.32621e-03 1.55298e-04 1.12444e-03 2.34642e-04
-1.18005e-03 1.16750e-03 -2.85969e-05 1.28681e-03 1.87805e-04 1.22259e-03 1.55298e-04 1.86341e-03 1.20975e-04 9.21103e-04
1.66971e-03 -1.31065e-04 1.15570e-03 9.61695e-05 1.14116e-03 2.54702e-04 1.12444e-03 1.20975e-04 1.55529e-03 1.58945e-04
-9.13422e-04 8.45805e-04 4.30326e-05 9.83326e-04 2.43554e-04 9.14391e-04 2.34642e-04 9.21103e-04 1.58945e-04 1.21994e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_60-61.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.92503e-02 -1.64607e-02 8.94266e-03 -5.41551e-03 3.87081e-03 -2.61566e-03 2.03479e-03 -1.38490e-03 1.12048e-03 -7.07669e-04
-1.64607e-02 4.28209e-03 -1.98645e-03 1.38264e-03 -7.87439e-04 6.53585e-04 -3.61721e-04 3.37286e-04 -1.50504e-04 1.70582e-04
8.94266e-03 -1.98645e-03 1.25140e-03 -6.13189e-04 5.30158e-04 -2.66402e-04 2.80254e-04 -1.21504e-04 1.61858e-04 -4.21153e-05
-5.41551e-03 1.38264e-03 -6.13189e-04 4.76151e-04 -2.30731e-04 2.16279e-04 -9.35062e-05 1.12802e-04 -3.10982e-05 6.32057e-05
3.87081e-03 -7.87439e-04 5.30158e-04 -2.30731e-04 2.53157e-04 -1.01955e-04 1.40483e-04 -4.59372e-05 9.21309e-05 -1.73736e-05
-2.61566e-03 6.53585e-04 -2.66402e-04 2.16279e-04 -1.01955e-04 1.18660e-04 -4.98559e-05 7.04319e-05 -2.25874e-05 4.91032e-05
2.03479e-03 -3.61721e-04 2.80254e-04 -9.35062e-05 1.40483e-04 -4.98559e-05 1.00483e-04 -3.36661e-05 7.69446e-05 -1.99485e-05
-1.38490e-03 3.37286e-04 -1.21504e-04 1.12802e-04 -4.59372e-05 7.04319e-05 -3.36661e-05 5.78881e-05 -2.57997e-05 4.73497e-05
1.12048e-03 -1.50504e-04 1.61858e-04 -3.10982e-05 9.21309e-05 -2.25874e-05 7.69446e-05 -2.57997e-05 7.05750e-05 -2.11681e-05
-7.07669e-04 1.70582e-04 -4.21153e-05 6.32057e-05 -1.73736e-05 4.91032e-05 -1.99485e-05 4.73497e-05 -2.11681e-05 4.39515e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_61-62.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.79238e-02 -1.59965e-02 8.67167e-03 -5.27071e-03 3.74841e-03 -2.54252e-03 1.96271e-03 -1.34186e-03 1.07300e-03 -6.81298e-04
-1.59965e-02 4.08283e-03 -1.92057e-03 1.32162e-03 -7.66520e-04 6.24193e-04 -3.54981e-04 3.20962e-04 -1.50503e-04 1.60750e-04
8.67167e-03 -1.92057e-03 1.18665e-03 -5.97209e-04 5.02192e-04 -2.61575e-04 2.63442e-04 -1.20365e-04 1.49859e-04 -4.29208e-05
-5.27071e-03 1.32162e-03 -5.97209e-04 4.50254e-04 -2.26850e-04 2.04272e-04 -9.38433e-05 1.05337e-04 -3.27872e-05 5.74908e-05
3.74841e-03 -7.66520e-04 5.02192e-04 -2.26850e-04 2.35262e-04 -1.00206e-04 1.29033e-04 -4.54298e-05 8.29592e-05 -1.72905e-05
-2.54252e-03 6.24193e-04 -2.61575e-04 2.04272e-04 -1.00206e-04 1.09018e-04 -4.84885e-05 6.36362e-05 -2.20858e-05 4.33653e-05
1.96271e-03 -3.54981e-04 2.63442e-04 -9.38433e-05 1.29033e-04 -4.84885e-05 8.97351e-05 -3.16291e-05 6.79693e-05 -1.85994e-05
-1.34186e-03 3.20962e-04 -1.20365e-04 1.05337e-04 -4.54298e-05 6.36362e-05 -3.16291e-05 5.09711e-05 -2.37536e-05 4.15098e-05
1.07300e-03 -1.50503e-04 1.49859e-04 -3.27872e-05 8.29592e-05 -2.20858e-05 6.79693e-05 -2.37536e-05 6.19676e-05 -1.94797e-05
-6.81298e-04 1.60750e-04 -4.29208e-05 5.74908e-05 -1.72905e-05 4.33653e-05 -1.85994e-05 4.15098e-05 -1.94797e-05 3.86774e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_62-63.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.64958e-02 -1.55367e-02 8.40761e-03 -5.12841e-03 3.63023e-03 -2.47148e-03 1.89418e-03 -1.30091e-03 1.02877e-03 -6.57048e-04
-1.55367e-02 3.89828e-03 -1.85862e-03 1.26546e-03 -7.46810e-04 5.97433e-04 -3.48721e-04 3.06381e-04 -1.50680e-04 1.52195e-04
8.40761e-03 -1.85862e-03 1.12811e-03 -5.82240e-04 4.77145e-04 -2.57129e-04 2.48637e-04 -1.19477e-04 1.39464e-04 -4.39435e-05
-5.12841e-03 1.26546e-03 -5.82240e-04 4.27396e-04 -2.23343e-04 1.93910e-04 -9.43038e-05 9.90797e-05 -3.45450e-05 5.27801e-05
3.63023e-03 -7.46810e-04 4.77145e-04 -2.23343e-04 2.19756e-04 -9.88441e-05 1.19212e-04 -4.52058e-05 7.51160e-05 -1.74701e-05
-2.47148e-03 5.97433e-04 -2.57129e-04 1.93910e-04 -9.88441e-05 1.00956e-04 -4.75241e-05 5.79680e-05 -2.18373e-05 3.85263e-05
1.89418e-03 -3.48721e-04 2.48637e-04 -9.43038e-05 1.19212e-04 -4.75241e-05 8.05741e-05 -3.00201e-05 6.02055e-05 -1.75116e-05
-1.30091e-03 3.06381e-04 -1.19477e-04 9.90797e-05 -4.52058e-05 5.79680e-05 -3.00201e-05 4.51245e-05 -2.20327e-05 3.64416e-05
1.02877e-03 -1.50680e-04 1.39464e-04 -3.45450e-05 7.51160e-05 -2.18373e-05 6.02055e-05 -2.20327e-05 5.44081e-05 -1.79689e-05
-6.57048e-04 1.52195e-04 -4.39435e-05 5.27801e-05 -1.74701e-05 3.85263e-05 -1.75116e-05 3.64416e-05 -1.79689e-05 3.39835e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_63-64.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.49743e-02 -1.50825e-02 8.15042e-03 -4.98852e-03 3.51607e-03 -2.40233e-03 1.82888e-03 -1.26169e-03 9.87387e-04 -6.34509e-04
-1.50825e-02 3.72784e-03 -1.80032e-03 1.21379e-03 -7.28107e-04 5.73010e-04 -3.42725e-04 2.93250e-04 -1.50796e-04 1.44646e-04
8.15042e-03 -1.80032e-03 1.07518e-03 -5.68067e-04 4.54630e-04 -2.52860e-04 2.35492e-04 -1.18617e-04 1.30349e-04 -4.49445e-05
-4.98852e-03 1.21379e-03 -5.68067e-04 4.07125e-04 -2.20002e-04 1.84848e-04 -9.46730e-05 9.37137e-05 -3.61492e-05 4.87743e-05
3.51607e-03 -7.28107e-04 4.54630e-04 -2.20002e-04 2.06224e-04 -9.76351e-05 1.10675e-04 -4.50303e-05 6.82788e-05 -1.76646e-05
-2.40233e-03 5.73010e-04 -2.52860e-04 1.84848e-04 -9.76351e-05 9.41116e-05 -4.67198e-05 5.31087e-05 -2.15988e-05 3.42912e-05
1.82888e-03 -3.42725e-04 2.35492e-04 -9.46730e-05 1.10675e-04 -4.67198e-05 7.26428e-05 -2.85870e-05 5.33380e-05 -1.64397e-05
-1.26169e-03 2.93250e-04 -1.18617e-04 9.37137e-05 -4.50303e-05 5.31087e-05 -2.85870e-05 4.00287e-05 -2.03932e-05 3.18596e-05
9.87387e-04 -1.50796e-04 1.30349e-04 -3.61492e-05 6.82788e-05 -2.15988e-05 5.33380e-05 -2.03932e-05 4.75951e-05 -1.63996e-05
-6.34509e-04 1.44646e-04 -4.49445e-05 4.87743e-05 -1.76646e-05 3.42912e-05 -1.64397e-05 3.18596e-05 -1.63996e-05 2.95986e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_64-65.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.33673e-02 -1.46354e-02 7.90044e-03 -4.85154e-03 3.40635e-03 -2.33558e-03 1.76734e-03 -1.22483e-03 9.49453e-04 -6.14315e-04
-1.46354e-02 3.57099e-03 -1.74569e-03 1.16653e-03 -7.10553e-04 5.50971e-04 -3.37188e-04 2.81696e-04 -1.51074e-04 1.38270e-04
7.90044e-03 -1.74569e-03 1.02751e-03 -5.54791e-04 4.34577e-04 -2.48916e-04 2.24030e-04 -1.17959e-04 1.22584e-04 -4.61004e-05
-4.85154e-03 1.16653e-03 -5.54791e-04 3.89311e-04 -2.16954e-04 1.77097e-04 -9.51165e-05 8.93094e-05 -3.77835e-05 4.55882e-05
3.40635e-03 -7.10553e-04 4.34577e-04 -2.16954e-04 1.94597e-04 -9.67106e-05 1.03453e-04 -4.50702e-05 6.25400e-05 -1.80660e-05
-2.33558e-03 5.50971e-04 -2.48916e-04 1.77097e-04 -9.67106e-05 8.84892e-05 -4.62226e-05 4.91568e-05 -2.15730e-05 3.08217e-05
1.76734e-03 -3.37188e-04 2.24030e-04 -9.51165e-05 1.03453e-04 -4.62226e-05 6.59922e-05 -2.75146e-05 4.75106e-05 -1.56245e-05
-1.22483e-03 2.81696e-04 -1.17959e-04 8.93094e-05 -4.50702e-05 4.91568e-05 -2.75146e-05 3.58192e-05 -1.90690e-05 2.79855e-05
9.49453e-04 -1.51074e-04 1.22584e-04 -3.77835e-05 6.25400e-05 -2.15730e-05 4.75106e-05 -1.90690e-05 4.17248e-05 -1.50646e-05
-6.14315e-04 1.38270e-04 -4.61004e-05 4.55882e-05 -1.80660e-05 3.08217e-05 -1.56245e-05 2.79855e-05 -1.50646e-05 2.57984e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_65-66.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.16808e-02 -1.41954e-02 7.65686e-03 -4.71682e-03 3.30025e-03 -2.27047e-03 1.70861e-03 -1.18942e-03 9.13967e-04 -5.95456e-04
-1.41954e-02 3.42670e-03 -1.69434e-03 1.12320e-03 -6.93917e-04 5.30957e-04 -3.31884e-04 2.71389e-04 -1.51279e-04 1.32754e-04
7.65686e-03 -1.69434e-03 9.84449e-04 -5.42230e-04 4.16630e-04 -2.45156e-04 2.13956e-04 -1.17353e-04 1.15899e-04 -4.72484e-05
-4.71682e-03 1.12320e-03 -5.42230e-04 3.73574e-04 -2.14075e-04 1.70410e-04 -9.55250e-05 8.56567e-05 -3.93385e-05 4.30318e-05
3.30025e-03 -6.93917e-04 4.16630e-04 -2.14075e-04 1.84563e-04 -9.59489e-05 9.73128e-05 -4.52189e-05 5.77075e-05 -1.85676e-05
-2.27047e-03 5.30957e-04 -2.45156e-04 1.70410e-04 -9.59489e-05 8.38522e-05 -4.59194e-05 4.59372e-05 -2.16722e-05 2.79789e-05
1.70861e-03 -3.31884e-04 2.13956e-04 -9.55250e-05 9.73128e-05 -4.59194e-05 6.04070e-05 -2.67022e-05 4.25632e-05 -1.49936e-05
-1.18942e-03 2.71389e-04 -1.17353e-04 8.56567e-05 -4.52189e-05 4.59372e-05 -2.67022e-05 3.23414e-05 -1.79849e-05 2.47071e-05
9.13967e-04 -1.51279e-04 1.15899e-04 -3.93385e-05 5.77075e-05 -2.16722e-05 4.25632e-05 -1.79849e-05 3.66650e-05 -1.39041e-05
-5.95456e-04 1.32754e-04 -4.72484e-05 4.30318e-05 -1.85676e-05 2.79789e-05 -1.49936e-05 2.47071e-05 -1.39041e-05 2.24963e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_66-67.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.99237e-02 -1.37654e-02 7.42261e-03 -4.58807e-03 3.20181e-03 -2.21157e-03 1.65755e-03 -1.16068e-03 8.86383e-04 -5.83741e-04
-1.37654e-02 3.29517e-03 -1.64709e-03 1.08452e-03 -6.79230e-04 5.13934e-04 -3.27993e-04 2.63460e-04 -1.52705e-04 1.29378e-04
7.42261e-03 -1.64709e-03 9.46289e-04 -5.31015e-04 4.01224e-04 -2.42220e-04 2.05783e-04 -1.17468e-04 1.10880e-04 -4.90994e-05
-4.58807e-03 1.08452e-03 -5.31015e-04 3.60206e-04 -2.11832e-04 1.65103e-04 -9.63367e-05 8.30943e-05 -4.12548e-05 4.14735e-05
3.20181e-03 -6.79230e-04 4.01224e-04 -2.11832e-04 1.76325e-04 -9.56814e-05 9.24587e-05 -4.57745e-05 5.39852e-05 -1.94552e-05
-2.21157e-03 5.13934e-04 -2.42220e-04 1.65103e-04 -9.56814e-05 8.03620e-05 -4.60469e-05 4.35908e-05 -2.21016e-05 2.58999e-05
1.65755e-03 -3.27993e-04 2.05783e-04 -9.63367e-05 9.24587e-05 -4.60469e-05 5.59804e-05 -2.63116e-05 3.85710e-05 -1.46855e-05
-1.16068e-03 2.63460e-04 -1.17468e-04 8.30943e-05 -4.57745e-05 4.35908e-05 -2.63116e-05 2.96602e-05 -1.72539e-05 2.20765e-05
8.86383e-04 -1.52705e-04 1.10880e-04 -4.12548e-05 5.39852e-05 -2.21016e-05 3.85710e-05 -1.72539e-05 3.24494e-05 -1.30018e-05
-5.83741e-04 1.29378e-04 -4.90994e-05 4.14735e-05 -1.94552e-05 2.58999e-05 -1.46855e-05 2.20765e-05 -1.30018e-05 1.97204e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_67-68.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.80925e-02 -1.33377e-02 7.18861e-03 -4.45546e-03 3.10010e-03 -2.14717e-03 1.60152e-03 -1.12532e-03 8.52609e-04 -5.64453e-04
-1.33377e-02 3.17250e-03 -1.60108e-03 1.04755e-03 -6.63701e-04 4.96867e-04 -3.22501e-04 2.54667e-04 -1.52084e-04 1.24657e-04
7.18861e-03 -1.60108e-03 9.10610e-04 -5.19343e-04 3.86453e-04 -2.38407e-04 1.97650e-04 -1.16548e-04 1.05609e-04 -4.97897e-05
-4.45546e-03 1.04755e-03 -5.19343e-04 3.47561e-04 -2.08931e-04 1.59852e-04 -9.63787e-05 8.03721e-05 -4.23632e-05 3.96620e-05
3.10010e-03 -6.63701e-04 3.86453e-04 -2.08931e-04 1.68619e-04 -9.49210e-05 8.78608e-05 -4.58546e-05 5.04241e-05 -1.98768e-05
-2.14717e-03 4.96867e-04 -2.38407e-04 1.59852e-04 -9.49210e-05 7.70766e-05 -4.58419e-05 4.13617e-05 -2.22115e-05 2.39127e-05
1.60152e-03 -3.22501e-04 1.97650e-04 -9.63787e-05 8.78608e-05 -4.58419e-05 5.19537e-05 -2.57586e-05 3.49356e-05 -1.42174e-05
-1.12532e-03 2.54667e-04 -1.16548e-04 8.03721e-05 -4.58546e-05 4.13617e-05 -2.57586e-05 2.72305e-05 -1.64473e-05 1.96867e-05
8.52609e-04 -1.52084e-04 1.05609e-04 -4.23632e-05 5.04241e-05 -2.22115e-05 3.49356e-05 -1.64473e-05 2.86584e-05 -1.20683e-05
-5.64453e-04 1.24657e-04 -4.97897e-05 3.96620e-05 -1.98768e-05 2.39127e-05 -1.42174e-05 1.96867e-05 -1.20683e-05 1.72163e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_68-69.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.61988e-02 -1.29187e-02 6.96245e-03 -4.32805e-03 3.00512e-03 -2.08832e-03 1.55233e-03 -1.09603e-03 8.25997e-04 -5.51666e-04
-1.29187e-02 3.06055e-03 -1.55865e-03 1.01454e-03 -6.49946e-04 4.82383e-04 -3.18324e-04 2.47962e-04 -1.52619e-04 1.21841e-04
6.96245e-03 -1.55865e-03 8.78908e-04 -5.08884e-04 3.73787e-04 -2.35363e-04 1.91109e-04 -1.16306e-04 1.01750e-04 -5.11318e-05
-4.32805e-03 1.01454e-03 -5.08884e-04 3.36821e-04 -2.06617e-04 1.55731e-04 -9.68052e-05 7.85507e-05 -4.38225e-05 3.86951e-05
3.00512e-03 -6.49946e-04 3.73787e-04 -2.06617e-04 1.62347e-04 -9.46009e-05 8.43058e-05 -4.63061e-05 4.77846e-05 -2.06588e-05
-2.08832e-03 4.82383e-04 -2.35363e-04 1.55731e-04 -9.46009e-05 7.46927e-05 -4.60151e-05 3.98478e-05 -2.26372e-05 2.25817e-05
1.55233e-03 -3.18324e-04 1.91109e-04 -9.68052e-05 8.43058e-05 -4.60151e-05 4.88575e-05 -2.55883e-05 3.21125e-05 -1.40749e-05
-1.09603e-03 2.47962e-04 -1.16306e-04 7.85507e-05 -4.63061e-05 3.98478e-05 -2.55883e-05 2.54686e-05 -1.59909e-05 1.78811e-05
8.25997e-04 -1.52619e-04 1.01750e-04 -4.38225e-05 4.77846e-05 -2.26372e-05 3.21125e-05 -1.59909e-05 2.56090e-05 -1.14288e-05
-5.51666e-04 1.21841e-04 -5.11318e-05 3.86951e-05 -2.06588e-05 2.25817e-05 -1.40749e-05 1.78811e-05 -1.14288e-05 1.52243e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_69-70.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.42447e-02 -1.25059e-02 6.74128e-03 -4.20301e-03 2.91370e-03 -2.03179e-03 1.50644e-03 -1.06913e-03 8.02599e-04 -5.41353e-04
-1.25059e-02 2.95765e-03 -1.51889e-03 9.84510e-04 -6.37192e-04 4.69578e-04 -3.14660e-04 2.42413e-04 -1.53438e-04 1.19957e-04
6.74128e-03 -1.51889e-03 8.50299e-04 -4.99133e-04 3.62610e-04 -2.32635e-04 1.85590e-04 -1.16273e-04 9.87316e-05 -5.26335e-05
-4.20301e-03 9.84510e-04 -4.99133e-04 3.27437e-04 -2.04544e-04 1.52328e-04 -9.73112e-05 7.72564e-05 -4.53277e-05 3.82056e-05
2.91370e-03 -6.37192e-04 3.62610e-04 -2.04544e-04 1.57086e-04 -9.44552e-05 8.14647e-05 -4.68934e-05 4.57637e-05 -2.15696e-05
-2.03179e-03 4.69578e-04 -2.32635e-04 1.52328e-04 -9.44552e-05 7.29091e-05 -4.63615e-05 3.88085e-05 -2.32006e-05 2.16907e-05
1.50644e-03 -3.14660e-04 1.85590e-04 -9.73112e-05 8.14647e-05 -4.63615e-05 4.64359e-05 -2.56355e-05 2.98926e-05 -1.41220e-05
-1.06913e-03 2.42413e-04 -1.16273e-04 7.72564e-05 -4.68934e-05 3.88085e-05 -2.56355e-05 2.41892e-05 -1.57618e-05 1.65193e-05
8.02599e-04 -1.53438e-04 9.87316e-05 -4.53277e-05 4.57637e-05 -2.32006e-05 2.98926e-05 -1.57618e-05 2.31488e-05 -1.10036e-05
-5.41353e-04 1.19957e-04 -5.26335e-05 3.82056e-05 -2.15696e-05 2.16907e-05 -1.41220e-05 1.65193e-05 -1.10036e-05 1.36546e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_7-8.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.25561e-02 -2.69652e-03 4.66754e-03 -2.49041e-03 3.32691e-03 -1.88662e-03 2.45740e-03 -1.41690e-03 1.87793e-03 -1.07678e-03
-2.69652e-03 7.27521e-03 -9.44602e-04 2.76700e-03 -7.29961e-04 1.86325e-03 -4.61528e-04 1.31354e-03 -2.54645e-04 9.48409e-04
4.66754e-03 -9.44602e-04 6.07431e-03 -4.31037e-04 2.43358e-03 -2.78421e-04 1.70501e-03 -1.46607e-04 1.26003e-03 -3.86040e-05
-2.49041e-03 2.76700e-03 -4.31037e-04 4.54915e-03 -1.57754e-04 1.87598e-03 -4.75553e-05 1.36417e-03 2.06014e-05 1.03762e-03
3.32691e-03 -7.29961e-04 2.43358e-03 -1.57754e-04 3.80987e-03 -6.57210e-05 1.69570e-03 9.36639e-05 1.21722e-03 1.76029e-04
-1.88662e-03 1.86325e-03 -2.78421e-04 1.87598e-03 -6.57210e-05 2.87290e-03 6.21986e-05 1.27005e-03 2.00059e-04 9.35451e-04
2.45740e-03 -4.61528e-04 1.70501e-03 -4.75553e-05 1.69570e-03 6.21986e-05 2.33706e-03 1.03947e-04 1.15433e-03 1.95275e-04
-1.41690e-03 1.31354e-03 -1.46607e-04 1.36417e-03 9.36639e-05 1.27005e-03 1.03947e-04 1.83771e-03 7.86715e-05 9.40092e-04
1.87793e-03 -2.54645e-04 1.26003e-03 2.06014e-05 1.21722e-03 2.00059e-04 1.15433e-03 7.86715e-05 1.55917e-03 1.12540e-04
-1.07678e-03 9.48409e-04 -3.86040e-05 1.03762e-03 1.76029e-04 9.35451e-04 1.95275e-04 9.40092e-04 1.12540e-04 1.20366e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_70-71.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.22344e-02 -1.20978e-02 6.52356e-03 -4.07898e-03 2.82425e-03 -1.97599e-03 1.46207e-03 -1.04286e-03 7.80520e-04 -5.31586e-04
-1.20978e-02 2.86261e-03 -1.48127e-03 9.56835e-04 -6.25010e-04 4.57902e-04 -3.11066e-04 2.37485e-04 -1.54082e-04 1.18450e-04
6.52356e-03 -1.48127e-03 8.24172e-04 -4.89783e-04 3.52494e-04 -2.29931e-04 1.80699e-04 -1.16145e-04 9.61588e-05 -5.39638e-05
-4.07898e-03 9.56835e-04 -4.89783e-04 3.19003e-04 -2.02461e-04 1.49318e-04 -9.76538e-05 7.61786e-05 -4.66213e-05 3.78750e-05
2.82425e-03 -6.25010e-04 3.52494e-04 -2.02461e-04 1.52484e-04 -9.42434e-05 7.90210e-05 -4.73740e-05 4.40585e-05 -2.23573e-05
-1.97599e-03 4.57902e-04 -2.29931e-04 1.49318e-04 -9.42434e-05 7.14200e-05 -4.66362e-05 3.79585e-05 -2.36670e-05 2.09602e-05
1.46207e-03 -3.11066e-04 1.80699e-04 -9.76538e-05 7.90210e-05 -4.66362e-05 4.43815e-05 -2.56549e-05 2.79794e-05 -1.41183e-05
-1.04286e-03 2.37485e-04 -1.16145e-04 7.61786e-05 -4.73740e-05 3.79585e-05 -2.56549e-05 2.31078e-05 -1.55137e-05 1.53262e-05
7.80520e-04 -1.54082e-04 9.61588e-05 -4.66213e-05 4.40585e-05 -2.36670e-05 2.79794e-05 -1.55137e-05 2.09894e-05 -1.05468e-05
-5.31586e-04 1.18450e-04 -5.39638e-05 3.78750e-05 -2.23573e-05 2.09602e-05 -1.41183e-05 1.53262e-05 -1.05468e-05 1.22333e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_71-72.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.01751e-02 -1.16950e-02 6.31001e-03 -3.95700e-03 2.73786e-03 -1.92223e-03 1.42059e-03 -1.01876e-03 7.61314e-04 -5.24023e-04
-1.16950e-02 2.77504e-03 -1.44597e-03 9.31622e-04 -6.13706e-04 4.47596e-04 -3.07914e-04 2.33486e-04 -1.54963e-04 1.17670e-04
6.31001e-03 -1.44597e-03 8.00502e-04 -4.81025e-04 3.43521e-04 -2.27455e-04 1.76555e-04 -1.16132e-04 9.41737e-05 -5.53385e-05
-3.95700e-03 9.31622e-04 -4.81025e-04 3.11563e-04 -2.00515e-04 1.46773e-04 -9.79716e-05 7.53961e-05 -4.78431e-05 3.77871e-05
2.73786e-03 -6.13706e-04 3.43521e-04 -2.00515e-04 1.48560e-04 -9.40625e-05 7.70010e-05 -4.78336e-05 4.26955e-05 -2.31023e-05
-1.92223e-03 4.47596e-04 -2.27455e-04 1.46773e-04 -9.40625e-05 7.02433e-05 -4.69033e-05 3.73125e-05 -2.40892e-05 2.04033e-05
1.42059e-03 -3.07914e-04 1.76555e-04 -9.79716e-05 7.70010e-05 -4.69033e-05 4.26833e-05 -2.56807e-05 2.63619e-05 -1.40910e-05
-1.01876e-03 2.33486e-04 -1.16132e-04 7.53961e-05 -4.78336e-05 3.73125e-05 -2.56807e-05 2.22153e-05 -1.52648e-05 1.42853e-05
7.61314e-04 -1.54963e-04 9.41737e-05 -4.78431e-05 4.26955e-05 -2.40892e-05 2.63619e-05 -1.52648e-05 1.90999e-05 -1.00629e-05
-5.24023e-04 1.17670e-04 -5.53385e-05 3.77871e-05 -2.31023e-05 2.04033e-05 -1.40910e-05 1.42853e-05 -1.00629e-05 1.09353e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_72-73.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.80734e-02 -1.12966e-02 6.09974e-03 -3.83633e-03 2.65364e-03 -1.86968e-03 1.38102e-03 -9.95840e-04 7.43876e-04 -5.17644e-04
-1.12966e-02 2.69410e-03 -1.41273e-03 9.08570e-04 -6.03169e-04 4.38470e-04 -3.05128e-04 2.30265e-04 -1.56007e-04 1.17500e-04
6.09974e-03 -1.41273e-03 7.79009e-04 -4.72838e-04 3.35601e-04 -2.25243e-04 1.73129e-04 -1.16292e-04 9.27766e-05 -5.68377e-05
-3.83633e-03 9.08570e-04 -4.72838e-04 3.05045e-04 -1.98779e-04 1.44730e-04 -9.83860e-05 7.49923e-05 -4.91380e-05 3.80530e-05
2.65364e-03 -6.03169e-04 3.35601e-04 -1.98779e-04 1.45334e-04 -9.40449e-05 7.55035e-05 -4.84434e-05 4.18050e-05 -2.39980e-05
-1.86968e-03 4.38470e-04 -2.25243e-04 1.44730e-04 -9.40449e-05 6.94902e-05 -4.73451e-05 3.70347e-05 -2.46821e-05 2.02160e-05
1.38102e-03 -3.05128e-04 1.73129e-04 -9.83860e-05 7.55035e-05 -4.73451e-05 4.14918e-05 -2.59306e-05 2.52378e-05 -1.42967e-05
-9.95840e-04 2.30265e-04 -1.16292e-04 7.49923e-05 -4.84434e-05 3.70347e-05 -2.59306e-05 2.17208e-05 -1.52742e-05 1.36555e-05
7.43876e-04 -1.56007e-04 9.27766e-05 -4.91380e-05 4.18050e-05 -2.46821e-05 2.52378e-05 -1.52742e-05 1.77272e-05 -9.86178e-06
-5.17644e-04 1.17500e-04 -5.68377e-05 3.80530e-05 -2.39980e-05 2.02160e-05 -1.42967e-05 1.36555e-05 -9.86178e-06 1.00701e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_73-74.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.59388e-02 -1.09035e-02 5.89397e-03 -3.71852e-03 2.57319e-03 -1.82016e-03 1.34524e-03 -9.76241e-04 7.30439e-04 -5.14822e-04
-1.09035e-02 2.61961e-03 -1.38185e-03 8.87915e-04 -5.93810e-04 4.30880e-04 -3.03179e-04 2.28267e-04 -1.57765e-04 1.18441e-04
5.89397e-03 -1.38185e-03 7.59790e-04 -4.65474e-04 3.28884e-04 -2.23540e-04 1.70597e-04 -1.16878e-04 9.21700e-05 -5.87267e-05
-3.71852e-03 8.87915e-04 -4.65474e-04 2.99553e-04 -1.97426e-04 1.43290e-04 -9.90444e-05 7.50640e-05 -5.06435e-05 3.87713e-05
2.57319e-03 -5.93810e-04 3.28884e-04 -1.97426e-04 1.42857e-04 -9.42893e-05 7.45555e-05 -4.92712e-05 4.14089e-05 -2.51008e-05
-1.82016e-03 4.30880e-04 -2.23540e-04 1.43290e-04 -9.42893e-05 6.91778e-05 -4.79985e-05 3.71208e-05 -2.54649e-05 2.03751e-05
1.34524e-03 -3.03179e-04 1.70597e-04 -9.90444e-05 7.45555e-05 -4.79985e-05 4.07778e-05 -2.64009e-05 2.45524e-05 -1.47052e-05
-9.76241e-04 2.28267e-04 -1.16878e-04 7.50640e-05 -4.92712e-05 3.71208e-05 -2.64009e-05 2.15717e-05 -1.55011e-05 1.33562e-05
7.30439e-04 -1.57765e-04 9.21700e-05 -5.06435e-05 4.14089e-05 -2.54649e-05 2.45524e-05 -1.55011e-05 1.67794e-05 -9.86953e-06
-5.14822e-04 1.18441e-04 -5.87267e-05 3.87713e-05 -2.51008e-05 2.03751e-05 -1.47052e-05 1.33562e-05 -9.86953e-06 9.52390e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_74-75.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.37787e-02 -1.05139e-02 5.69060e-03 -3.60129e-03 2.49384e-03 -1.77090e-03 1.31021e-03 -9.56754e-04 7.17525e-04 -5.11926e-04
-1.05139e-02 2.55022e-03 -1.35255e-03 8.68807e-04 -5.84899e-04 4.23997e-04 -3.01301e-04 2.26619e-04 -1.59390e-04 1.19544e-04
5.69060e-03 -1.35255e-03 7.42142e-04 -4.58440e-04 3.22808e-04 -2.21869e-04 1.68408e-04 -1.17386e-04 9.17748e-05 -6.04562e-05
-3.60129e-03 8.68807e-04 -4.58440e-04 2.94587e-04 -1.96063e-04 1.42023e-04 -9.95708e-05 7.51904e-05 -5.19709e-05 3.95018e-05
2.49384e-03 -5.84899e-04 3.22808e-04 -1.96063e-04 1.40702e-04 -9.44502e-05 7.37738e-05 -4.99827e-05 4.11304e-05 -2.60722e-05
-1.77090e-03 4.23997e-04 -2.21869e-04 1.42023e-04 -9.44502e-05 6.89456e-05 -4.85504e-05 3.72364e-05 -2.61370e-05 2.05565e-05
1.31021e-03 -3.01301e-04 1.68408e-04 -9.95708e-05 7.37738e-05 -4.85504e-05 4.02006e-05 -2.67981e-05 2.39875e-05 -1.50350e-05
-9.56754e-04 2.26619e-04 -1.17386e-04 7.51904e-05 -4.99827e-05 3.72364e-05 -2.67981e-05 2.14652e-05 -1.56686e-05 1.30947e-05
7.17525e-04 -1.59390e-04 9.17748e-05 -5.19709e-05 4.11304e-05 -2.61370e-05 2.39875e-05 -1.56686e-05 1.59556e-05 -9.81802e-06
-5.11926e-04 1.19544e-04 -6.04562e-05 3.95018e-05 -2.60722e-05 2.05565e-05 -1.50350e-05 1.30947e-05 -9.81802e-06 9.01804e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_75-76.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.16035e-02 -1.01281e-02 5.49023e-03 -3.48549e-03 2.41646e-03 -1.72288e-03 1.27690e-03 -9.38466e-04 7.06235e-04 -5.10247e-04
-1.01281e-02 2.48560e-03 -1.32496e-03 8.51339e-04 -5.76691e-04 4.18038e-04 -2.99802e-04 2.25591e-04 -1.61234e-04 1.21146e-04
5.49023e-03 -1.32496e-03 7.26094e-04 -4.51915e-04 3.17492e-04 -2.20429e-04 1.66711e-04 -1.18024e-04 9.17597e-05 -6.22660e-05
-3.48549e-03 8.51339e-04 -4.51915e-04 2.90241e-04 -1.94855e-04 1.41050e-04 -1.00129e-04 7.55005e-05 -5.32909e-05 4.03885e-05
2.41646e-03 -5.76691e-04 3.17492e-04 -1.94855e-04 1.38959e-04 -9.46659e-05 7.32528e-05 -5.07136e-05 4.10673e-05 -2.70497e-05
-1.72288e-03 4.18038e-04 -2.20429e-04 1.41050e-04 -9.46659e-05 6.88877e-05 -4.91214e-05 3.74717e-05 -2.68115e-05 2.08517e-05
1.27690e-03 -2.99802e-04 1.66711e-04 -1.00129e-04 7.32528e-05 -4.91214e-05 3.98344e-05 -2.72207e-05 2.36114e-05 -1.53889e-05
-9.38466e-04 2.25591e-04 -1.18024e-04 7.55005e-05 -5.07136e-05 3.74717e-05 -2.72207e-05 2.14733e-05 -1.58682e-05 1.29470e-05
7.06235e-04 -1.61234e-04 9.17597e-05 -5.32909e-05 4.10673e-05 -2.68115e-05 2.36114e-05 -1.58682e-05 1.53197e-05 -9.79617e-06
-5.10247e-04 1.21146e-04 -6.22660e-05 4.03885e-05 -2.70497e-05 2.08517e-05 -1.53889e-05 1.29470e-05 -9.79617e-06 8.61965e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_76-77.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.94225e-02 -9.74642e-03 5.29328e-03 -3.37171e-03 2.34160e-03 -1.67682e-03 1.24601e-03 -9.22239e-04 6.97441e-04 -5.10719e-04
-9.74642e-03 2.42537e-03 -1.29917e-03 8.35596e-04 -5.69421e-04 4.13205e-04 -2.98987e-04 2.25471e-04 -1.63668e-04 1.23580e-04
5.29328e-03 -1.29917e-03 7.11699e-04 -4.46094e-04 3.13081e-04 -2.19450e-04 1.65699e-04 -1.19056e-04 9.23631e-05 -6.44447e-05
-3.37171e-03 8.35596e-04 -4.46094e-04 2.86656e-04 -1.94013e-04 1.40554e-04 -1.00951e-04 7.62077e-05 -5.48579e-05 4.16640e-05
2.34160e-03 -5.69421e-04 3.13081e-04 -1.94013e-04 1.37789e-04 -9.51553e-05 7.31801e-05 -5.16930e-05 4.14245e-05 -2.82752e-05
-1.67682e-03 4.13205e-04 -2.19450e-04 1.40554e-04 -9.51553e-05 6.91976e-05 -4.99358e-05 3.80356e-05 -2.77216e-05 2.14762e-05
1.24601e-03 -2.98987e-04 1.65699e-04 -1.00951e-04 7.31801e-05 -4.99358e-05 3.98759e-05 -2.78998e-05 2.36315e-05 -1.60014e-05
-9.22239e-04 2.25471e-04 -1.19056e-04 7.62077e-05 -5.16930e-05 3.80356e-05 -2.78998e-05 2.18146e-05 -1.63398e-05 1.31393e-05
6.97441e-04 -1.63668e-04 9.23631e-05 -5.48579e-05 4.14245e-05 -2.77216e-05 2.36315e-05 -1.63398e-05 1.50941e-05 -1.00597e-05
-5.10719e-04 1.23580e-04 -6.44447e-05 4.16640e-05 -2.82752e-05 2.14762e-05 -1.60014e-05 1.31393e-05 -1.00597e-05 8.57847e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_77-78.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.72428e-02 -9.36809e-03 5.09933e-03 -3.25967e-03 2.26887e-03 -1.63240e-03 1.21719e-03 -9.07753e-04 6.90747e-04 -5.12965e-04
-9.36809e-03 2.36885e-03 -1.27497e-03 8.21351e-04 -5.62978e-04 4.09353e-04 -2.98793e-04 2.26153e-04 -1.66636e-04 1.26737e-04
5.09933e-03 -1.27497e-03 6.98754e-04 -4.40904e-04 3.09451e-04 -2.18875e-04 1.65279e-04 -1.20432e-04 9.34903e-05 -6.69289e-05
-3.25967e-03 8.21351e-04 -4.40904e-04 2.83714e-04 -1.93478e-04 1.40451e-04 -1.01989e-04 7.72320e-05 -5.66138e-05 4.32390e-05
2.26887e-03 -5.62978e-04 3.09451e-04 -1.93478e-04 1.37083e-04 -9.58551e-05 7.34606e-05 -5.28535e-05 4.21011e-05 -2.96745e-05
-1.63240e-03 4.09353e-04 -2.18875e-04 1.40451e-04 -9.58551e-05 6.97824e-05 -5.09188e-05 3.88335e-05 -2.87897e-05 2.23286e-05
1.21719e-03 -2.98793e-04 1.65279e-04 -1.01989e-04 7.34606e-05 -5.09188e-05 4.02162e-05 -2.87478e-05 2.39347e-05 -1.67773e-05
-9.07753e-04 2.26153e-04 -1.20432e-04 7.72320e-05 -5.28535e-05 3.88335e-05 -2.87478e-05 2.23786e-05 -1.69789e-05 1.35541e-05
6.90747e-04 -1.66636e-04 9.34903e-05 -5.66138e-05 4.21011e-05 -2.87897e-05 2.39347e-05 -1.69789e-05 1.51475e-05 -1.04962e-05
-5.12965e-04 1.26737e-04 -6.69289e-05 4.32390e-05 -2.96745e-05 2.23286e-05 -1.67773e-05 1.35541e-05 -1.04962e-05 8.76487e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_78-79.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.50698e-02 -8.99159e-03 4.90707e-03 -3.14817e-03 2.19697e-03 -1.58830e-03 1.18895e-03 -8.93485e-04 6.84523e-04 -5.15404e-04
-8.99159e-03 2.31506e-03 -1.25186e-03 8.08098e-04 -5.56968e-04 4.06036e-04 -2.98806e-04 2.27165e-04 -1.69697e-04 1.30141e-04
4.90707e-03 -1.25186e-03 6.86824e-04 -4.36050e-04 3.06276e-04 -2.18427e-04 1.65119e-04 -1.21844e-04 9.47890e-05 -6.94021e-05
-3.14817e-03 8.08098e-04 -4.36050e-04 2.81114e-04 -1.93010e-04 1.40469e-04 -1.02992e-04 7.82908e-05 -5.82918e-05 4.48181e-05
2.19697e-03 -5.56968e-04 3.06276e-04 -1.93010e-04 1.36569e-04 -9.65273e-05 7.38218e-05 -5.39476e-05 4.28180e-05 -3.09880e-05
-1.58830e-03 4.06036e-04 -2.18427e-04 1.40469e-04 -9.65273e-05 7.03820e-05 -5.18275e-05 3.96033e-05 -2.97660e-05 2.31423e-05
1.18895e-03 -2.98806e-04 1.65119e-04 -1.02992e-04 7.38218e-05 -5.18275e-05 4.05819e-05 -2.95112e-05 2.42461e-05 -1.74635e-05
-8.93485e-04 2.27165e-04 -1.21844e-04 7.82908e-05 -5.39476e-05 3.96033e-05 -2.95112e-05 2.28954e-05 -1.75275e-05 1.39166e-05
6.84523e-04 -1.69697e-04 9.47890e-05 -5.82918e-05 4.28180e-05 -2.97660e-05 2.42461e-05 -1.75275e-05 1.51920e-05 -1.08305e-05
-5.15404e-04 1.30141e-04 -6.94021e-05 4.48181e-05 -3.09880e-05 2.31423e-05 -1.74635e-05 1.39166e-05 -1.08305e-05 8.87902e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_79-80.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.29107e-02 -8.61823e-03 4.71857e-03 -3.03981e-03 2.12878e-03 -1.54779e-03 1.16480e-03 -8.83277e-04 6.82809e-04 -5.22297e-04
-8.61823e-03 2.26438e-03 -1.23055e-03 7.96614e-04 -5.52319e-04 4.04219e-04 -3.00113e-04 2.29632e-04 -1.74075e-04 1.35034e-04
4.71857e-03 -1.23055e-03 6.76505e-04 -4.32183e-04 3.04171e-04 -2.18787e-04 1.65893e-04 -1.24028e-04 9.69991e-05 -7.26555e-05
-3.03981e-03 7.96614e-04 -4.32183e-04 2.79401e-04 -1.93164e-04 1.41135e-04 -1.04517e-04 7.99357e-05 -6.04768e-05 4.69792e-05
2.12878e-03 -5.52319e-04 3.04171e-04 -1.93164e-04 1.36719e-04 -9.76574e-05 7.47201e-05 -5.54558e-05 4.40385e-05 -3.27051e-05
-1.54779e-03 4.04219e-04 -2.18787e-04 1.41135e-04 -9.76574e-05 7.14369e-05 -5.31012e-05 4.07631e-05 -3.10791e-05 2.43316e-05
1.16480e-03 -3.00113e-04 1.65893e-04 -1.04517e-04 7.47201e-05 -5.31012e-05 4.13707e-05 -3.05918e-05 2.49413e-05 -1.84478e-05
-8.83277e-04 2.29632e-04 -1.24028e-04 7.99357e-05 -5.54558e-05 4.07631e-05 -3.05918e-05 2.37406e-05 -1.83583e-05 1.45813e-05
6.82809e-04 -1.74075e-04 9.69991e-05 -6.04768e-05 4.40385e-05 -3.10791e-05 2.49413e-05 -1.83583e-05 1.55744e-05 -1.14142e-05
-5.22297e-04 1.35034e-04 -7.26555e-05 4.69792e-05 -3.27051e-05 2.43316e-05 -1.84478e-05 1.45813e-05 -1.14142e-05 9.25716e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_8-9.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.41512e-02 -3.59354e-03 5.39722e-03 -3.03679e-03 3.77745e-03 -2.23038e-03 2.74836e-03 -1.64263e-03 2.07469e-03 -1.23010e-03
-3.59354e-03 7.74849e-03 -1.35953e-03 3.08822e-03 -9.87910e-04 2.06659e-03 -6.28701e-04 1.44862e-03 -3.68693e-04 1.04204e-03
5.39722e-03 -1.35953e-03 6.36618e-03 -6.98824e-04 2.65098e-03 -4.43948e-04 1.84311e-03 -2.54101e-04 1.35318e-03 -1.11554e-04
-3.03679e-03 3.08822e-03 -6.98824e-04 4.66538e-03 -3.11493e-04 1.97669e-03 -1.41699e-04 1.42758e-03 -4.32678e-05 1.08051e-03
3.77745e-03 -9.87910e-04 2.65098e-03 -3.11493e-04 3.86607e-03 -1.73362e-04 1.78239e-03 1.07567e-05 1.28265e-03 1.15090e-04
-2.23038e-03 2.06659e-03 -4.43948e-04 1.97669e-03 -1.73362e-04 2.88708e-03 -2.14071e-05 1.31087e-03 1.49467e-04 9.51563e-04
2.74836e-03 -6.28701e-04 1.84311e-03 -1.41699e-04 1.78239e-03 -2.14071e-05 2.34224e-03 5.70580e-05 1.17564e-03 1.64708e-04
-1.64263e-03 1.44862e-03 -2.54101e-04 1.42758e-03 1.07567e-05 1.31087e-03 5.70580e-05 1.80413e-03 4.75573e-05 9.47672e-04
2.07469e-03 -3.68693e-04 1.35318e-03 -4.32678e-05 1.28265e-03 1.49467e-04 1.17564e-03 4.75573e-05 1.55229e-03 7.13276e-05
-1.23010e-03 1.04204e-03 -1.11554e-04 1.08051e-03 1.15090e-04 9.51563e-04 1.64708e-04 9.47672e-04 7.13276e-05 1.18963e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_80-81.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.07648e-02 -8.24324e-03 4.52893e-03 -2.92935e-03 2.05850e-03 -1.50471e-03 1.13817e-03 -8.70202e-04 6.78261e-04 -5.25974e-04
-8.24324e-03 2.21461e-03 -1.20944e-03 7.85290e-04 -5.47459e-04 4.02253e-04 -3.01053e-04 2.31801e-04 -1.77982e-04 1.39524e-04
4.52893e-03 -1.20944e-03 6.66599e-04 -4.28324e-04 3.02172e-04 -2.19044e-04 1.66668e-04 -1.26072e-04 9.91583e-05 -7.57268e-05
-2.92935e-03 7.85290e-04 -4.28324e-04 2.77775e-04 -1.93268e-04 1.41816e-04 -1.05981e-04 8.15792e-05 -6.26005e-05 4.91340e-05
2.05850e-03 -5.47459e-04 3.02172e-04 -1.93268e-04 1.36967e-04 -9.87815e-05 7.57159e-05 -5.69858e-05 4.53695e-05 -3.44596e-05
-1.50471e-03 4.02253e-04 -2.19044e-04 1.41816e-04 -9.87815e-05 7.25627e-05 -5.44267e-05 4.20280e-05 -3.24767e-05 2.56533e-05
1.13817e-03 -3.01053e-04 1.66668e-04 -1.05981e-04 7.57159e-05 -5.44267e-05 4.23228e-05 -3.17897e-05 2.58368e-05 -1.95851e-05
-8.70202e-04 2.31801e-04 -1.26072e-04 8.15792e-05 -5.69858e-05 4.20280e-05 -3.17897e-05 2.47624e-05 -1.93647e-05 1.54673e-05
6.78261e-04 -1.77982e-04 9.91583e-05 -6.26005e-05 4.53695e-05 -3.24767e-05 2.58368e-05 -1.93647e-05 1.62251e-05 -1.22288e-05
-5.25974e-04 1.39524e-04 -7.57268e-05 4.91340e-05 -3.44596e-05 2.56533e-05 -1.95851e-05 1.54673e-05 -1.22288e-05 9.92040e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_81-82.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.86382e-02 -7.86868e-03 4.34129e-03 -2.82072e-03 1.99065e-03 -1.46409e-03 1.11442e-03 -8.60041e-04 6.77006e-04 -5.32992e-04
-7.86868e-03 2.16657e-03 -1.18958e-03 7.75257e-04 -5.43673e-04 4.01481e-04 -3.03074e-04 2.35176e-04 -1.83028e-04 1.45286e-04
4.34129e-03 -1.18958e-03 6.57911e-04 -4.25264e-04 3.01025e-04 -2.19977e-04 1.68204e-04 -1.28769e-04 1.02065e-04 -7.94671e-05
-2.82072e-03 7.75257e-04 -4.25264e-04 2.76845e-04 -1.93884e-04 1.43014e-04 -1.07874e-04 8.36843e-05 -6.51329e-05 5.17469e-05
1.99065e-03 -5.43673e-04 3.01025e-04 -1.93884e-04 1.37733e-04 -1.00272e-04 7.71171e-05 -5.88288e-05 4.70687e-05 -3.65120e-05
-1.46409e-03 4.01481e-04 -2.19977e-04 1.43014e-04 -1.00272e-04 7.40265e-05 -5.60189e-05 4.35634e-05 -3.41019e-05 2.72222e-05
1.11442e-03 -3.03074e-04 1.68204e-04 -1.07874e-04 7.71171e-05 -5.60189e-05 4.35637e-05 -3.31924e-05 2.69736e-05 -2.09004e-05
-8.60041e-04 2.35176e-04 -1.28769e-04 8.36843e-05 -5.88288e-05 4.35634e-05 -3.31924e-05 2.59800e-05 -2.05306e-05 1.65186e-05
6.77006e-04 -1.83028e-04 1.02065e-04 -6.51329e-05 4.70687e-05 -3.41019e-05 2.69736e-05 -2.05306e-05 1.70622e-05 -1.31670e-05
-5.32992e-04 1.45286e-04 -7.94671e-05 5.17469e-05 -3.65120e-05 2.72222e-05 -2.09004e-05 1.65186e-05 -1.31670e-05 1.07046e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_82-83.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.65310e-02 -7.49198e-03 4.15344e-03 -2.71183e-03 1.92299e-03 -1.42364e-03 1.09115e-03 -8.50339e-04 6.76452e-04 -5.40642e-04
-7.49198e-03 2.11913e-03 -1.17028e-03 7.65882e-04 -5.40387e-04 4.01311e-04 -3.05610e-04 2.39158e-04 -1.88616e-04 1.51681e-04
4.15344e-03 -1.17028e-03 6.49965e-04 -4.22647e-04 3.00378e-04 -2.21272e-04 1.70170e-04 -1.31807e-04 1.05386e-04 -8.35462e-05
-2.71183e-03 7.65882e-04 -4.22647e-04 2.76316e-04 -1.94775e-04 1.44498e-04 -1.09987e-04 8.60371e-05 -6.78720e-05 5.46019e-05
1.92299e-03 -5.40387e-04 3.00378e-04 -1.94775e-04 1.38800e-04 -1.01953e-04 7.87507e-05 -6.08349e-05 4.89777e-05 -3.87211e-05
-1.42364e-03 4.01311e-04 -2.21272e-04 1.44498e-04 -1.01953e-04 7.56733e-05 -5.77490e-05 4.52477e-05 -3.58506e-05 2.89293e-05
1.09115e-03 -3.05610e-04 1.70170e-04 -1.09987e-04 7.87507e-05 -5.77490e-05 4.49737e-05 -3.47093e-05 2.82604e-05 -2.23139e-05
-8.50339e-04 2.39158e-04 -1.31807e-04 8.60371e-05 -6.08349e-05 4.52477e-05 -3.47093e-05 2.73129e-05 -2.17869e-05 1.76652e-05
6.76452e-04 -1.88616e-04 1.05386e-04 -6.78720e-05 4.89777e-05 -3.58506e-05 2.82604e-05 -2.17869e-05 1.80150e-05 -1.41725e-05
-5.40642e-04 1.51681e-04 -8.35462e-05 5.46019e-05 -3.87211e-05 2.89293e-05 -2.23139e-05 1.76652e-05 -1.41725e-05 1.15569e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_83-84.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.44442e-02 -7.11148e-03 3.96425e-03 -2.60177e-03 1.85463e-03 -1.38256e-03 1.06758e-03 -8.40330e-04 6.75790e-04 -5.48124e-04
-7.11148e-03 2.07161e-03 -1.15127e-03 7.56961e-04 -5.37480e-04 4.01637e-04 -3.08604e-04 2.43691e-04 -1.94714e-04 1.58665e-04
3.96425e-03 -1.15127e-03 6.42638e-04 -4.20447e-04 3.00217e-04 -2.22960e-04 1.72604e-04 -1.35255e-04 1.09182e-04 -8.80477e-05
-2.60177e-03 7.56961e-04 -4.20447e-04 2.76202e-04 -1.95998e-04 1.46339e-04 -1.12424e-04 8.87463e-05 -7.09457e-05 5.78260e-05
1.85463e-03 -5.37480e-04 3.00217e-04 -1.95998e-04 1.40242e-04 -1.03936e-04 8.07342e-05 -6.31483e-05 5.12424e-05 -4.12499e-05
-1.38256e-03 4.01637e-04 -2.22960e-04 1.46339e-04 -1.03936e-04 7.76311e-05 -5.97697e-05 4.72409e-05 -3.78977e-05 3.09550e-05
1.06758e-03 -3.08604e-04 1.72604e-04 -1.12424e-04 8.07342e-05 -5.97697e-05 4.67144e-05 -3.65207e-05 2.98785e-05 -2.40290e-05
-8.40330e-04 2.43691e-04 -1.35255e-04 8.87463e-05 -6.31483e-05 4.72409e-05 -3.65207e-05 2.89515e-05 -2.33408e-05 1.91224e-05
6.75790e-04 -1.94714e-04 1.09182e-04 -7.09457e-05 5.12424e-05 -3.78977e-05 2.98785e-05 -2.33408e-05 1.92991e-05 -1.54797e-05
-5.48124e-04 1.58665e-04 -8.80477e-05 5.78260e-05 -4.12499e-05 3.09550e-05 -2.40290e-05 1.91224e-05 -1.54797e-05 1.27224e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_84-85.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.23806e-02 -6.72680e-03 3.77397e-03 -2.49124e-03 1.78653e-03 -1.34202e-03 1.04496e-03 -8.31440e-04 6.76571e-04 -5.57157e-04
-6.72680e-03 2.02390e-03 -1.13273e-03 7.48768e-04 -5.35327e-04 4.02869e-04 -3.12511e-04 2.49256e-04 -2.01861e-04 1.66804e-04
3.77397e-03 -1.13273e-03 6.36126e-04 -4.18904e-04 3.00778e-04 -2.25299e-04 1.75758e-04 -1.39384e-04 1.13731e-04 -9.32774e-05
-2.49124e-03 7.48768e-04 -4.18904e-04 2.76697e-04 -1.97745e-04 1.48711e-04 -1.15357e-04 9.19758e-05 -7.45249e-05 6.15875e-05
1.78653e-03 -5.35327e-04 3.00778e-04 -1.97745e-04 1.42204e-04 -1.06356e-04 8.31764e-05 -6.58757e-05 5.39544e-05 -4.41933e-05
-1.34202e-03 4.02869e-04 -2.25299e-04 1.48711e-04 -1.06356e-04 7.99997e-05 -6.21619e-05 4.96033e-05 -4.02947e-05 3.33421e-05
1.04496e-03 -3.12511e-04 1.75758e-04 -1.15357e-04 8.31764e-05 -6.21619e-05 4.88308e-05 -3.86578e-05 3.18414e-05 -2.60594e-05
-8.31440e-04 2.49256e-04 -1.39384e-04 9.19758e-05 -6.58757e-05 4.96033e-05 -3.86578e-05 3.09053e-05 -2.51920e-05 2.08790e-05
6.76571e-04 -2.01861e-04 1.13731e-04 -7.45249e-05 5.39544e-05 -4.02947e-05 3.18414e-05 -2.51920e-05 2.08945e-05 -1.70618e-05
-5.57157e-04 1.66804e-04 -9.32774e-05 6.15875e-05 -4.41933e-05 3.33421e-05 -2.60594e-05 2.08790e-05 -1.70618e-05 1.41578e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_85-86.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.03392e-02 -6.33389e-03 3.57846e-03 -2.37587e-03 1.71395e-03 -1.29697e-03 1.01795e-03 -8.18036e-04 6.72853e-04 -5.61521e-04
-6.33389e-03 1.97402e-03 -1.11315e-03 7.39846e-04 -5.32469e-04 4.03491e-04 -3.15783e-04 2.54231e-04 -2.08378e-04 1.74342e-04
3.57846e-03 -1.11315e-03 6.29340e-04 -4.17080e-04 3.01150e-04 -2.27406e-04 1.78728e-04 -1.43289e-04 1.18091e-04 -9.82738e-05
-2.37587e-03 7.39846e-04 -4.17080e-04 2.77034e-04 -1.99336e-04 1.50966e-04 -1.18163e-04 9.51042e-05 -7.79912e-05 6.52526e-05
1.71395e-03 -5.32469e-04 3.01150e-04 -1.99336e-04 1.44098e-04 -1.08694e-04 8.55873e-05 -6.85539e-05 5.66529e-05 -4.71034e-05
-1.29697e-03 4.03491e-04 -2.27406e-04 1.50966e-04 -1.08694e-04 8.23303e-05 -6.45273e-05 5.19633e-05 -4.26941e-05 3.57506e-05
1.01795e-03 -3.15783e-04 1.78728e-04 -1.18163e-04 8.55873e-05 -6.45273e-05 5.09724e-05 -4.08157e-05 3.38636e-05 -2.81387e-05
-8.18036e-04 2.54231e-04 -1.43289e-04 9.51042e-05 -6.85539e-05 5.19633e-05 -4.08157e-05 3.29084e-05 -2.71037e-05 2.27154e-05
6.72853e-04 -2.08378e-04 1.18091e-04 -7.79912e-05 5.66529e-05 -4.26941e-05 3.38636e-05 -2.71037e-05 2.25896e-05 -1.87373e-05
-5.61521e-04 1.74342e-04 -9.82738e-05 6.52526e-05 -4.71034e-05 3.57506e-05 -2.81387e-05 2.27154e-05 -1.87373e-05 1.57077e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_86-87.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.83311e-02 -5.93995e-03 3.38697e-03 -2.26667e-03 1.64929e-03 -1.26112e-03 1.00137e-03 -8.16009e-04 6.81462e-04 -5.78945e-04
-5.93995e-03 1.92595e-03 -1.09656e-03 7.34447e-04 -5.33452e-04 4.08330e-04 -3.23548e-04 2.64015e-04 -2.19934e-04 1.87193e-04
3.38697e-03 -1.09656e-03 6.25576e-04 -4.18090e-04 3.04409e-04 -2.32413e-04 1.84727e-04 -1.50286e-04 1.25681e-04 -1.06577e-04
-2.26667e-03 7.34447e-04 -4.18090e-04 2.79882e-04 -2.03266e-04 1.55522e-04 -1.23253e-04 1.00552e-04 -8.38046e-05 7.13281e-05
1.64929e-03 -5.33452e-04 3.04409e-04 -2.03266e-04 1.48125e-04 -1.13009e-04 8.99440e-05 -7.31321e-05 6.12758e-05 -5.19319e-05
-1.26112e-03 4.08330e-04 -2.32413e-04 1.55522e-04 -1.13009e-04 8.64742e-05 -6.86024e-05 5.59873e-05 -4.67264e-05 3.97892e-05
1.00137e-03 -3.23548e-04 1.84727e-04 -1.23253e-04 8.99440e-05 -6.86024e-05 5.47221e-05 -4.44857e-05 3.73697e-05 -3.16584e-05
-8.16009e-04 2.64015e-04 -1.50286e-04 1.00552e-04 -7.31321e-05 5.59873e-05 -4.44857e-05 3.63319e-05 -3.03711e-05 2.58711e-05
6.81462e-04 -2.19934e-04 1.25681e-04 -8.38046e-05 6.12758e-05 -4.67264e-05 3.73697e-05 -3.03711e-05 2.55832e-05 -2.16458e-05
-5.78945e-04 1.87193e-04 -1.06577e-04 7.13281e-05 -5.19319e-05 3.97892e-05 -3.16584e-05 2.58711e-05 -2.16458e-05 1.84358e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_87-88.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.63490e-02 -5.53458e-03 3.18799e-03 -2.15100e-03 1.57879e-03 -1.21960e-03 9.79304e-04 -8.08469e-04 6.84608e-04 -5.90816e-04
-5.53458e-03 1.87452e-03 -1.07853e-03 7.28154e-04 -5.33735e-04 4.12636e-04 -3.30831e-04 2.73399e-04 -2.31110e-04 1.99716e-04
3.18799e-03 -1.07853e-03 6.21469e-04 -4.18914e-04 3.07616e-04 -2.37385e-04 1.90752e-04 -1.57309e-04 1.33342e-04 -1.14942e-04
-2.15100e-03 7.28154e-04 -4.18914e-04 2.82718e-04 -2.07233e-04 1.60168e-04 -1.28446e-04 1.06136e-04 -8.97623e-05 7.75736e-05
1.57879e-03 -5.33735e-04 3.07616e-04 -2.07233e-04 1.52280e-04 -1.17461e-04 9.44841e-05 -7.78948e-05 6.61203e-05 -5.69811e-05
-1.21960e-03 4.12636e-04 -2.37385e-04 1.60168e-04 -1.17461e-04 9.07981e-05 -7.28770e-05 6.02374e-05 -5.09989e-05 4.40903e-05
9.79304e-04 -3.30831e-04 1.90752e-04 -1.28446e-04 9.44841e-05 -7.28770e-05 5.87174e-05 -4.84076e-05 4.11620e-05 -3.54667e-05
-8.08469e-04 2.73399e-04 -1.57309e-04 1.06136e-04 -7.78948e-05 6.02374e-05 -4.84076e-05 4.00353e-05 -3.39351e-05 2.93440e-05
6.84608e-04 -2.31110e-04 1.33342e-04 -8.97623e-05 6.61203e-05 -5.09989e-05 4.11620e-05 -3.39351e-05 2.89092e-05 -2.48903e-05
-5.90816e-04 1.99716e-04 -1.14942e-04 7.75736e-05 -5.69811e-05 4.40903e-05 -3.54667e-05 2.93440e-05 -2.48903e-05 2.15220e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_88-89.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.43998e-02 -5.12015e-03 2.98500e-03 -2.03334e-03 1.50762e-03 -1.17826e-03 9.58164e-04 -8.02355e-04 6.89663e-04 -6.04922e-04
-5.12015e-03 1.82127e-03 -1.06088e-03 7.22990e-04 -5.35532e-04 4.18790e-04 -3.40191e-04 2.85086e-04 -2.44752e-04 2.14887e-04
2.98500e-03 -1.06088e-03 6.18632e-04 -4.21118e-04 3.12340e-04 -2.43937e-04 1.98470e-04 -1.66085e-04 1.42859e-04 -1.25217e-04
-2.03334e-03 7.22990e-04 -4.21118e-04 2.86913e-04 -2.12535e-04 1.66171e-04 -1.35017e-04 1.13141e-04 -9.71741e-05 8.53204e-05
1.50762e-03 -5.35532e-04 3.12340e-04 -2.12535e-04 1.57715e-04 -1.23144e-04 1.00269e-04 -8.38934e-05 7.22303e-05 -6.33036e-05
-1.17826e-03 4.18790e-04 -2.43937e-04 1.66171e-04 -1.23144e-04 9.62946e-05 -7.82911e-05 6.56204e-05 -5.64029e-05 4.95344e-05
9.58164e-04 -3.40191e-04 1.98470e-04 -1.35017e-04 1.00269e-04 -7.82911e-05 6.38172e-05 -5.33977e-05 4.60266e-05 -4.03350e-05
-8.02355e-04 2.85086e-04 -1.66085e-04 1.13141e-04 -8.38934e-05 6.56204e-05 -5.33977e-05 4.47720e-05 -3.85127e-05 3.38261e-05
6.89663e-04 -2.44752e-04 1.42859e-04 -9.71741e-05 7.22303e-05 -5.64029e-05 4.60266e-05 -3.85127e-05 3.32315e-05 -2.91072e-05
-6.04922e-04 2.14887e-04 -1.25217e-04 8.53204e-05 -6.33036e-05 4.95344e-05 -4.03350e-05 3.38261e-05 -2.91072e-05 2.55606e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_89-90.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.24813e-02 -4.69128e-03 2.77309e-03 -1.90900e-03 1.43107e-03 -1.13227e-03 9.32939e-04 -7.92486e-04 6.91247e-04 -6.15694e-04
-4.69128e-03 1.76380e-03 -1.04193e-03 7.17512e-04 -5.37486e-04 4.25447e-04 -3.50275e-04 2.97698e-04 -2.59452e-04 2.31247e-04
2.77309e-03 -1.04193e-03 6.15988e-04 -4.23842e-04 3.17790e-04 -2.51317e-04 2.07136e-04 -1.75872e-04 1.53468e-04 -1.36631e-04
-1.90900e-03 7.17512e-04 -4.23842e-04 2.91802e-04 -2.18596e-04 1.72998e-04 -1.42454e-04 1.21060e-04 -1.05534e-04 9.40576e-05
1.43107e-03 -5.37486e-04 3.17790e-04 -2.18596e-04 1.63949e-04 -1.29629e-04 1.06889e-04 -9.07412e-05 7.92268e-05 -7.05262e-05
-1.13227e-03 4.25447e-04 -2.51317e-04 1.72998e-04 -1.29629e-04 1.02590e-04 -8.45087e-05 7.18216e-05 -6.26382e-05 5.58291e-05
9.32939e-04 -3.50275e-04 2.07136e-04 -1.42454e-04 1.06889e-04 -8.45087e-05 6.97261e-05 -5.91901e-05 5.17102e-05 -4.60238e-05
-7.92486e-04 2.97698e-04 -1.75872e-04 1.21060e-04 -9.07412e-05 7.18216e-05 -5.91901e-05 5.03072e-05 -4.38901e-05 3.91146e-05
6.91247e-04 -2.59452e-04 1.53468e-04 -1.05534e-04 7.92268e-05 -6.26382e-05 5.17102e-05 -4.38901e-05 3.83586e-05 -3.41252e-05
-6.15694e-04 2.31247e-04 -1.36631e-04 9.40576e-05 -7.05262e-05 5.58291e-05 -4.60238e-05 3.91146e-05 -3.41252e-05 3.03990e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m2_CGCLargeNc_9-10.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.58293e-02 -4.52159e-03 6.13146e-03 -3.57777e-03 4.21446e-03 -2.55961e-03 3.02297e-03 -1.85369e-03 2.25694e-03 -1.37114e-03
-4.52159e-03 8.21961e-03 -1.76716e-03 3.39556e-03 -1.23162e-03 2.25458e-03 -7.82285e-04 1.57051e-03 -4.71662e-04 1.12533e-03
6.13146e-03 -1.76716e-03 6.63771e-03 -9.52231e-04 2.85067e-03 -5.95747e-04 1.96606e-03 -3.50003e-04 1.43414e-03 -1.75376e-04
-3.57777e-03 3.39556e-03 -9.52231e-04 4.76463e-03 -4.51544e-04 2.06144e-03 -2.21940e-04 1.47646e-03 -9.51804e-05 1.11161e-03
4.21446e-03 -1.23162e-03 2.85067e-03 -4.51544e-04 3.90290e-03 -2.64719e-04 1.85124e-03 -5.96453e-05 1.33598e-03 6.16490e-05
-2.55961e-03 2.25458e-03 -5.95747e-04 2.06144e-03 -2.64719e-04 2.88547e-03 -9.45249e-05 1.34369e-03 1.03046e-04 9.63334e-04
3.02297e-03 -7.82285e-04 1.96606e-03 -2.21940e-04 1.85124e-03 -9.45249e-05 2.34055e-03 1.37524e-05 1.19026e-03 1.40779e-04
-1.85369e-03 1.57051e-03 -3.50003e-04 1.47646e-03 -5.96453e-05 1.34369e-03 1.37524e-05 1.76502e-03 2.56656e-05 9.43826e-04
2.25694e-03 -4.71662e-04 1.43414e-03 -9.51804e-05 1.33598e-03 1.03046e-04 1.19026e-03 2.56656e-05 1.53379e-03 3.83647e-05
-1.37114e-03 1.12533e-03 -1.75376e-04 1.11161e-03 6.16490e-05 9.63334e-04 1.40779e-04 9.43826e-04 3.83647e-05 1.17453e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_0-1.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.62121e-03 -2.45232e-03 -1.01340e-03 -9.27450e-04 -7.87647e-04 -4.76569e-04 -6.95783e-04 -2.49266e-04 -6.44690e-04 -1.07902e-04 -6.14133e-04 -2.16578e-05 -5.88739e-04 5.10527e-05 -5.77898e-04 9.10372e-05 -5.56827e-04 1.38257e-04 -5.48364e-04 1.61216e-04
-2.45232e-03 -5.51376e-03 -2.05866e-03 -1.01113e-03 -1.27806e-03 -5.77936e-04 -9.66900e-04 -3.77515e-04 -8.00214e-04 -2.62931e-04 -6.91396e-04 -1.82471e-04 -6.18952e-04 -1.33789e-04 -5.57702e-04 -8.76047e-05 -5.21555e-04 -6.13097e-05 -4.87457e-04 -2.82910e-05
-1.01340e-03 -2.05866e-03 -4.72287e-03 -1.74275e-03 -1.26081e-03 -1.14621e-03 -8.67191e-04 -8.54752e-04 -6.62774e-04 -6.82668e-04 -5.40587e-04 -5.75852e-04 -4.49714e-04 -4.95651e-04 -3.91039e-04 -4.43688e-04 -3.35286e-04 -3.95071e-04 -2.98782e-04 -3.64939e-04
-9.27450e-04 -1.01113e-03 -1.74275e-03 -4.18387e-03 -1.45738e-03 -1.30305e-03 -1.11422e-03 -9.09432e-04 -8.87926e-04 -7.06264e-04 -7.31897e-04 -5.75273e-04 -6.30976e-04 -4.88511e-04 -5.45598e-04 -4.21710e-04 -4.89627e-04 -3.76147e-04 -4.36758e-04 -3.34277e-04
-7.87647e-04 -1.27806e-03 -1.26081e-03 -1.45738e-03 -3.47206e-03 -1.33003e-03 -1.20881e-03 -1.06745e-03 -8.92637e-04 -8.62005e-04 -7.21784e-04 -7.26934e-04 -5.96193e-04 -6.30121e-04 -5.16303e-04 -5.58803e-04 -4.43969e-04 -5.04304e-04 -3.92704e-04 -4.65228e-04
-4.76569e-04 -5.77936e-04 -1.14621e-03 -1.30305e-03 -1.33003e-03 -2.99303e-03 -1.06995e-03 -1.25384e-03 -9.24415e-04 -9.45780e-04 -7.80509e-04 -7.62476e-04 -6.84021e-04 -6.40745e-04 -5.95221e-04 -5.57215e-04 -5.34317e-04 -4.91078e-04 -4.78626e-04 -4.39254e-04
-6.95783e-04 -9.66900e-04 -8.67191e-04 -1.11422e-03 -1.20881e-03 -1.06995e-03 -2.50756e-03 -9.57242e-04 -1.05288e-03 -8.98324e-04 -8.11835e-04 -7.75656e-04 -6.64926e-04 -6.77283e-04 -5.76817e-04 -5.96007e-04 -5.02422e-04 -5.38258e-04 -4.48569e-04 -4.89774e-04
-2.49266e-04 -3.77515e-04 -8.54752e-04 -9.09432e-04 -1.06745e-03 -1.25384e-03 -9.57242e-04 -2.14462e-03 -8.29644e-04 -1.07895e-03 -7.32401e-04 -8.75321e-04 -6.53723e-04 -7.29167e-04 -5.81857e-04 -6.28606e-04 -5.28563e-04 -5.47880e-04 -4.79523e-04 -4.90358e-04
-6.44690e-04 -8.00214e-04 -6.62774e-04 -8.87926e-04 -8.92637e-04 -9.24415e-04 -1.05288e-03 -8.29644e-04 -1.78676e-03 -7.01521e-04 -9.07655e-04 -7.19132e-04 -6.84385e-04 -6.68298e-04 -5.76561e-04 -5.95506e-04 -5.07637e-04 -5.34868e-04 -4.57359e-04 -4.80977e-04
-1.07902e-04 -2.62931e-04 -6.82668e-04 -7.06264e-04 -8.62005e-04 -9.45780e-04 -8.98324e-04 -1.07895e-03 -7.01521e-04 -1.60657e-03 -6.36906e-04 -8.80758e-04 -6.20407e-04 -7.49095e-04 -5.35844e-04 -6.62839e-04 -4.77006e-04 -5.83724e-04 -4.39331e-04 -5.18655e-04
-6.14133e-04 -6.91396e-04 -5.40587e-04 -7.31897e-04 -7.21784e-04 -7.80509e-04 -8.11835e-04 -7.32401e-04 -9.07655e-04 -6.36906e-04 -1.30511e-03 -5.56743e-04 -7.50191e-04 -5.49270e-04 -6.08444e-04 -5.29811e-04 -5.09613e-04 -4.97291e-04 -4.42357e-04 -4.56282e-04
-2.16578e-05 -1.82471e-04 -5.75852e-04 -5.75273e-04 -7.26934e-04 -7.62476e-04 -7.75656e-04 -8.75321e-04 -7.19132e-04 -8.80758e-04 -5.56743e-04 -1.23450e-03 -4.96082e-04 -7.45907e-04 -5.08069e-04 -6.26626e-04 -4.52098e-04 -5.71669e-04 -4.02735e-04 -5.23132e-04
-5.88739e-04 -6.18952e-04 -4.49714e-04 -6.30976e-04 -5.96193e-04 -6.84021e-04 -6.64926e-04 -6.53723e-04 -6.84385e-04 -6.20407e-04 -7.50191e-04 -4.96082e-04 -9.80534e-04 -4.59507e-04 -6.02645e-04 -4.51138e-04 -5.22454e-04 -4.22585e-04 -4.38614e-04 -4.12582e-04
5.10527e-05 -1.33789e-04 -4.95651e-04 -4.88511e-04 -6.30121e-04 -6.40745e-04 -6.77283e-04 -7.29167e-04 -6.68298e-04 -7.49095e-04 -5.49270e-04 -7.45907e-04 -4.59507e-04 -9.82784e-04 -3.80660e-04 -6.47444e-04 -3.96577e-04 -5.43530e-04 -3.92339e-04 -4.81202e-04
-5.77898e-04 -5.57702e-04 -3.91039e-04 -5.45598e-04 -5.16303e-04 -5.95221e-04 -5.76817e-04 -5.81857e-04 -5.76561e-04 -5.35844e-04 -6.08444e-04 -5.08069e-04 -6.02645e-04 -3.80660e-04 -7.85569e-04 -3.85790e-04 -4.84915e-04 -3.82625e-04 -4.26042e-04 -3.49593e-04
9.10372e-05 -8.76047e-05 -4.43688e-04 -4.21710e-04 -5.58803e-04 -5.57215e-04 -5.96007e-04 -6.28606e-04 -5.95506e-04 -6.62839e-04 -5.29811e-04 -6.26626e-04 -4.51138e-04 -6.47444e-04 -3.85790e-04 -7.55661e-04 -3.36576e-04 -5.59289e-04 -3.19581e-04 -4.90331e-04
-5.56827e-04 -5.21555e-04 -3.35286e-04 -4.89627e-04 -4.43969e-04 -5.34317e-04 -5.02422e-04 -5.28563e-04 -5.07637e-04 -4.77006e-04 -5.09613e-04 -4.52098e-04 -5.22454e-04 -3.96577e-04 -4.84915e-04 -3.36576e-04 -6.52341e-04 -2.79605e-04 -4.28890e-04 -3.20946e-04
1.38257e-04 -6.13097e-05 -3.95071e-04 -3.76147e-04 -5.04304e-04 -4.91078e-04 -5.38258e-04 -5.47880e-04 -5.34868e-04 -5.83724e-04 -4.97291e-04 -5.71669e-04 -4.22585e-04 -5.43530e-04 -3.82625e-04 -5.59289e-04 -2.79605e-04 -6.75195e-04 -2.87053e-04 -4.62390e-04
-5.48364e-04 -4.87457e-04 -2.98782e-04 -4.36758e-04 -3.92704e-04 -4.78626e-04 -4.48569e-04 -4.79523e-04 -4.57359e-04 -4.39331e-04 -4.42357e-04 -4.02735e-04 -4.38614e-04 -3.92339e-04 -4.26042e-04 -3.19581e-04 -4.28890e-04 -2.87053e-04 -5.09106e-04 -2.28000e-04
1.61216e-04 -2.82910e-05 -3.64939e-04 -3.34277e-04 -4.65228e-04 -4.39254e-04 -4.89774e-04 -4.90358e-04 -4.80977e-04 -5.18655e-04 -4.56282e-04 -5.23132e-04 -4.12582e-04 -4.81202e-04 -3.49593e-04 -4.90331e-04 -3.20946e-04 -4.62390e-04 -2.28000e-04 -5.15619e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_1-2.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.61687e-03 -2.45412e-03 -1.03570e-03 -9.28194e-04 -8.00656e-04 -4.79202e-04 -7.02765e-04 -2.54076e-04 -6.47256e-04 -1.14477e-04
-2.45412e-03 -5.44498e-03 -2.03308e-03 -1.00643e-03 -1.26302e-03 -5.75523e-04 -9.55687e-04 -3.76282e-04 -7.91240e-04 -2.62122e-04
-1.03570e-03 -2.03308e-03 -4.67813e-03 -1.72953e-03 -1.26954e-03 -1.13632e-03 -8.76383e-04 -8.46147e-04 -6.71410e-04 -6.75138e-04
-9.28194e-04 -1.00643e-03 -1.72953e-03 -4.10012e-03 -1.43326e-03 -1.29663e-03 -1.09382e-03 -9.05853e-04 -8.72916e-04 -7.02739e-04
-8.00656e-04 -1.26302e-03 -1.26954e-03 -1.43326e-03 -3.42695e-03 -1.30886e-03 -1.20860e-03 -1.05741e-03 -8.91249e-04 -8.55490e-04
-4.79202e-04 -5.75523e-04 -1.13632e-03 -1.29663e-03 -1.30886e-03 -2.91249e-03 -1.05803e-03 -1.23717e-03 -9.04641e-04 -9.39238e-04
-7.02765e-04 -9.55687e-04 -8.76383e-04 -1.09382e-03 -1.20860e-03 -1.05803e-03 -2.46393e-03 -9.30731e-04 -1.05605e-03 -8.82287e-04
-2.54076e-04 -3.76282e-04 -8.46147e-04 -9.05853e-04 -1.05741e-03 -1.23717e-03 -9.30731e-04 -2.08937e-03 -8.19425e-04 -1.05307e-03
-6.47256e-04 -7.91240e-04 -6.71410e-04 -8.72916e-04 -8.91249e-04 -9.04641e-04 -1.05605e-03 -8.19425e-04 -1.74187e-03 -6.86369e-04
-1.14477e-04 -2.62122e-04 -6.75138e-04 -7.02739e-04 -8.55490e-04 -9.39238e-04 -8.82287e-04 -1.05307e-03 -6.86369e-04 -1.57014e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_10-11.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.22422e-03 -2.71232e-03 -1.42247e-03 -1.05236e-03 -1.03285e-03 -5.84516e-04 -8.50699e-04 -3.55113e-04 -7.42438e-04 -2.22400e-04
-2.71232e-03 -5.02958e-03 -1.90365e-03 -1.08886e-03 -1.17568e-03 -6.35293e-04 -8.93576e-04 -4.24528e-04 -7.42235e-04 -2.97613e-04
-1.42247e-03 -1.90365e-03 -4.58571e-03 -1.62338e-03 -1.52744e-03 -1.10806e-03 -1.05563e-03 -8.37110e-04 -8.11524e-04 -6.77399e-04
-1.05236e-03 -1.08886e-03 -1.62338e-03 -3.34911e-03 -1.36325e-03 -1.22107e-03 -1.01392e-03 -8.85581e-04 -7.99476e-04 -6.94017e-04
-1.03285e-03 -1.17568e-03 -1.52744e-03 -1.36325e-03 -3.08938e-03 -1.07572e-03 -1.41918e-03 -8.96074e-04 -1.03820e-03 -7.72671e-04
-5.84516e-04 -6.35293e-04 -1.10806e-03 -1.22107e-03 -1.07572e-03 -2.30498e-03 -9.32857e-04 -1.06208e-03 -8.47500e-04 -7.88603e-04
-8.50699e-04 -8.93576e-04 -1.05563e-03 -1.01392e-03 -1.41918e-03 -9.32857e-04 -2.05340e-03 -7.99428e-04 -1.11677e-03 -7.20089e-04
-3.55113e-04 -4.24528e-04 -8.37110e-04 -8.85581e-04 -8.96074e-04 -1.06208e-03 -7.99428e-04 -1.58566e-03 -6.46224e-04 -9.11969e-04
-7.42438e-04 -7.42235e-04 -8.11524e-04 -7.99476e-04 -1.03820e-03 -8.47500e-04 -1.11677e-03 -6.46224e-04 -1.48907e-03 -5.49490e-04
-2.22400e-04 -2.97613e-04 -6.77399e-04 -6.94017e-04 -7.72671e-04 -7.88603e-04 -7.20089e-04 -9.11969e-04 -5.49490e-04 -1.15383e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_11-12.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.24713e-03 -2.71833e-03 -1.45035e-03 -1.06039e-03 -1.04637e-03 -5.93944e-04 -8.57637e-04 -3.64497e-04 -7.46501e-04 -2.32095e-04
-2.71833e-03 -4.95755e-03 -1.88243e-03 -1.09433e-03 -1.16029e-03 -6.41049e-04 -8.81939e-04 -4.29983e-04 -7.32131e-04 -3.02501e-04
-1.45035e-03 -1.88243e-03 -4.54648e-03 -1.59172e-03 -1.54745e-03 -1.09330e-03 -1.06625e-03 -8.30396e-04 -8.17805e-04 -6.74689e-04
-1.06039e-03 -1.09433e-03 -1.59172e-03 -3.26494e-03 -1.34924e-03 -1.19802e-03 -1.01076e-03 -8.67897e-04 -7.96652e-04 -6.81630e-04
-1.04637e-03 -1.16029e-03 -1.54745e-03 -1.34924e-03 -3.02261e-03 -1.05431e-03 -1.42405e-03 -8.69600e-04 -1.05109e-03 -7.48334e-04
-5.93944e-04 -6.41049e-04 -1.09330e-03 -1.19802e-03 -1.05431e-03 -2.24060e-03 -9.00431e-04 -1.05153e-03 -8.27142e-04 -7.71507e-04
-8.57637e-04 -8.81939e-04 -1.06625e-03 -1.01076e-03 -1.42405e-03 -9.00431e-04 -2.01533e-03 -7.77944e-04 -1.10490e-03 -7.10624e-04
-3.64497e-04 -4.29983e-04 -8.30396e-04 -8.67897e-04 -8.69600e-04 -1.05153e-03 -7.77944e-04 -1.52294e-03 -6.37251e-04 -8.84970e-04
-7.46501e-04 -7.32131e-04 -8.17805e-04 -7.96652e-04 -1.05109e-03 -8.27142e-04 -1.10490e-03 -6.37251e-04 -1.45333e-03 -5.25783e-04
-2.32095e-04 -3.02501e-04 -6.74689e-04 -6.81630e-04 -7.48334e-04 -7.71507e-04 -7.10624e-04 -8.84970e-04 -5.25783e-04 -1.12530e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_12-13.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.26490e-03 -2.72138e-03 -1.47546e-03 -1.06764e-03 -1.05786e-03 -6.02875e-04 -8.63157e-04 -3.73395e-04 -7.49680e-04 -2.41015e-04
-2.72138e-03 -4.88402e-03 -1.86177e-03 -1.09853e-03 -1.14547e-03 -6.46089e-04 -8.70603e-04 -4.35013e-04 -7.22100e-04 -3.07314e-04
-1.47546e-03 -1.86177e-03 -4.50318e-03 -1.55888e-03 -1.56584e-03 -1.07681e-03 -1.07602e-03 -8.22385e-04 -8.23339e-04 -6.70940e-04
-1.06764e-03 -1.09853e-03 -1.55888e-03 -3.18420e-03 -1.33294e-03 -1.17509e-03 -1.00796e-03 -8.48412e-04 -7.95383e-04 -6.67148e-04
-1.05786e-03 -1.14547e-03 -1.56584e-03 -1.33294e-03 -2.95463e-03 -1.03545e-03 -1.42325e-03 -8.45884e-04 -1.06045e-03 -7.24290e-04
-6.02875e-04 -6.46089e-04 -1.07681e-03 -1.17509e-03 -1.03545e-03 -2.17494e-03 -8.69571e-04 -1.04172e-03 -8.03842e-04 -7.58027e-04
-8.63157e-04 -8.70603e-04 -1.07602e-03 -1.00796e-03 -1.42325e-03 -8.69571e-04 -1.97953e-03 -7.52530e-04 -1.09532e-03 -6.99260e-04
-3.73395e-04 -4.35013e-04 -8.22385e-04 -8.48412e-04 -8.45884e-04 -1.04172e-03 -7.52530e-04 -1.46583e-03 -6.28150e-04 -8.55048e-04
-7.49680e-04 -7.22100e-04 -8.23339e-04 -7.95383e-04 -1.06045e-03 -8.03842e-04 -1.09532e-03 -6.28150e-04 -1.41385e-03 -5.08100e-04
-2.41015e-04 -3.07314e-04 -6.70940e-04 -6.67148e-04 -7.24290e-04 -7.58027e-04 -6.99260e-04 -8.55048e-04 -5.08100e-04 -1.09482e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_13-14.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.27822e-03 -2.72178e-03 -1.49803e-03 -1.07417e-03 -1.06750e-03 -6.11316e-04 -8.67407e-04 -3.81828e-04 -7.52049e-04 -2.49199e-04
-2.72178e-03 -4.80927e-03 -1.84174e-03 -1.10141e-03 -1.13138e-03 -6.50335e-04 -8.59699e-04 -4.39559e-04 -7.12259e-04 -3.12006e-04
-1.49803e-03 -1.84174e-03 -4.45601e-03 -1.52531e-03 -1.58255e-03 -1.05877e-03 -1.08512e-03 -8.13020e-04 -8.28389e-04 -6.66016e-04
-1.07417e-03 -1.10141e-03 -1.52531e-03 -3.10666e-03 -1.31429e-03 -1.15286e-03 -1.00496e-03 -8.27721e-04 -7.95304e-04 -6.50867e-04
-1.06750e-03 -1.13138e-03 -1.58255e-03 -1.31429e-03 -2.88636e-03 -1.01844e-03 -1.41729e-03 -8.25211e-04 -1.06579e-03 -7.01415e-04
-6.11316e-04 -6.50335e-04 -1.05877e-03 -1.15286e-03 -1.01844e-03 -2.10794e-03 -8.41224e-04 -1.03133e-03 -7.78845e-04 -7.47514e-04
-8.67407e-04 -8.59699e-04 -1.08512e-03 -1.00496e-03 -1.41729e-03 -8.41224e-04 -1.94449e-03 -7.24223e-04 -1.08835e-03 -6.84790e-04
-3.81828e-04 -4.39559e-04 -8.13020e-04 -8.27721e-04 -8.25211e-04 -1.03133e-03 -7.24223e-04 -1.41476e-03 -6.16988e-04 -8.24479e-04
-7.52049e-04 -7.12259e-04 -8.28389e-04 -7.95304e-04 -1.06579e-03 -7.78845e-04 -1.08835e-03 -6.16988e-04 -1.37288e-03 -4.95603e-04
-2.49199e-04 -3.12006e-04 -6.66016e-04 -6.50867e-04 -7.01415e-04 -7.47514e-04 -6.84790e-04 -8.24479e-04 -4.95603e-04 -1.06055e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_14-15.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.28648e-03 -2.71931e-03 -1.51806e-03 -1.07987e-03 -1.07530e-03 -6.19186e-04 -8.70384e-04 -3.89761e-04 -7.53551e-04 -2.56668e-04
-2.71931e-03 -4.73259e-03 -1.82207e-03 -1.10278e-03 -1.11795e-03 -6.53630e-04 -8.49172e-04 -4.43503e-04 -7.02571e-04 -3.16481e-04
-1.51806e-03 -1.82207e-03 -4.40431e-03 -1.49107e-03 -1.59730e-03 -1.03914e-03 -1.09352e-03 -8.02118e-04 -8.33042e-04 -6.59686e-04
-1.07987e-03 -1.10278e-03 -1.49107e-03 -3.03135e-03 -1.29303e-03 -1.13150e-03 -1.00106e-03 -8.06231e-04 -7.95858e-04 -6.33006e-04
-1.07530e-03 -1.11795e-03 -1.59730e-03 -1.29303e-03 -2.81789e-03 -1.00236e-03 -1.40657e-03 -8.07398e-04 -1.06667e-03 -6.80232e-04
-6.19186e-04 -6.53630e-04 -1.03914e-03 -1.13150e-03 -1.00236e-03 -2.03936e-03 -8.15737e-04 -1.01911e-03 -7.53253e-04 -7.38864e-04
-8.70384e-04 -8.49172e-04 -1.09352e-03 -1.00106e-03 -1.40657e-03 -8.15737e-04 -1.90849e-03 -6.94171e-04 -1.08340e-03 -6.66568e-04
-3.89761e-04 -4.43503e-04 -8.02118e-04 -8.06231e-04 -8.07398e-04 -1.01911e-03 -6.94171e-04 -1.36906e-03 -6.02430e-04 -7.95156e-04
-7.53551e-04 -7.02571e-04 -8.33042e-04 -7.95858e-04 -1.06667e-03 -7.53253e-04 -1.08340e-03 -6.02430e-04 -1.33234e-03 -4.86400e-04
-2.56668e-04 -3.16481e-04 -6.59686e-04 -6.33006e-04 -6.80232e-04 -7.38864e-04 -6.66568e-04 -7.95156e-04 -4.86400e-04 -1.02197e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_15-16.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.28939e-03 -2.71391e-03 -1.53558e-03 -1.08468e-03 -1.08131e-03 -6.26436e-04 -8.72105e-04 -3.97189e-04 -7.54147e-04 -2.63474e-04
-2.71391e-03 -4.65348e-03 -1.80256e-03 -1.10252e-03 -1.10513e-03 -6.55842e-04 -8.39014e-04 -4.46743e-04 -6.93045e-04 -3.20645e-04
-1.53558e-03 -1.80256e-03 -4.34764e-03 -1.45626e-03 -1.60983e-03 -1.01798e-03 -1.10116e-03 -7.89576e-04 -8.37371e-04 -6.51789e-04
-1.08468e-03 -1.10252e-03 -1.45626e-03 -2.95749e-03 -1.26909e-03 -1.11116e-03 -9.95713e-04 -7.84359e-04 -7.96513e-04 -6.13851e-04
-1.08131e-03 -1.10513e-03 -1.60983e-03 -1.26909e-03 -2.74936e-03 -9.86390e-04 -1.39165e-03 -7.92101e-04 -1.06294e-03 -6.61125e-04
-6.26436e-04 -6.55842e-04 -1.01798e-03 -1.11116e-03 -9.86390e-04 -1.96929e-03 -7.93170e-04 -1.00410e-03 -7.28121e-04 -7.30867e-04
-8.72105e-04 -8.39014e-04 -1.10116e-03 -9.95713e-04 -1.39165e-03 -7.93170e-04 -1.87018e-03 -6.63636e-04 -1.07951e-03 -6.44633e-04
-3.97189e-04 -4.46743e-04 -7.89576e-04 -7.84359e-04 -7.92101e-04 -1.00410e-03 -6.63636e-04 -1.32759e-03 -5.83945e-04 -7.68507e-04
-7.54147e-04 -6.93045e-04 -8.37371e-04 -7.96513e-04 -1.06294e-03 -7.28121e-04 -1.07951e-03 -5.83945e-04 -1.29384e-03 -4.78260e-04
-2.63474e-04 -3.20645e-04 -6.51789e-04 -6.13851e-04 -6.61125e-04 -7.30867e-04 -6.44633e-04 -7.68507e-04 -4.78260e-04 -9.79864e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_16-17.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.28771e-03 -2.70583e-03 -1.55084e-03 -1.08866e-03 -1.08571e-03 -6.33104e-04 -8.72709e-04 -4.04148e-04 -7.53912e-04 -2.69697e-04
-2.70583e-03 -4.57215e-03 -1.78329e-03 -1.10069e-03 -1.09304e-03 -6.56958e-04 -8.29334e-04 -4.49254e-04 -6.83785e-04 -3.24453e-04
-1.55084e-03 -1.78329e-03 -4.28623e-03 -1.42116e-03 -1.62012e-03 -9.95514e-04 -1.10812e-03 -7.75428e-04 -8.41545e-04 -6.42278e-04
-1.08866e-03 -1.10069e-03 -1.42116e-03 -2.88479e-03 -1.24262e-03 -1.09205e-03 -9.88568e-04 -7.62617e-04 -7.96834e-04 -5.93821e-04
-1.08571e-03 -1.09304e-03 -1.62012e-03 -1.24262e-03 -2.68119e-03 -9.69910e-04 -1.37336e-03 -7.78925e-04 -1.05478e-03 -6.44370e-04
-6.33104e-04 -6.56958e-04 -9.95514e-04 -1.09205e-03 -9.69910e-04 -1.89827e-03 -7.73409e-04 -9.85853e-04 -7.04416e-04 -7.22432e-04
-8.72709e-04 -8.29334e-04 -1.10812e-03 -9.88568e-04 -1.37336e-03 -7.73409e-04 -1.82886e-03 -6.33876e-04 -1.07559e-03 -6.19621e-04
-4.04148e-04 -4.49254e-04 -7.75428e-04 -7.62617e-04 -7.78925e-04 -9.85853e-04 -6.33876e-04 -1.28910e-03 -5.61760e-04 -7.45438e-04
-7.53912e-04 -6.83785e-04 -8.41545e-04 -7.96834e-04 -1.05478e-03 -7.04416e-04 -1.07559e-03 -5.61760e-04 -1.25853e-03 -4.69113e-04
-2.69697e-04 -3.24453e-04 -6.42278e-04 -5.93821e-04 -6.44370e-04 -7.22432e-04 -6.19621e-04 -7.45438e-04 -4.69113e-04 -9.36003e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_17-18.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.28137e-03 -2.69504e-03 -1.56391e-03 -1.09178e-03 -1.08855e-03 -6.39163e-04 -8.72222e-04 -4.10637e-04 -7.52824e-04 -2.75398e-04
-2.69504e-03 -4.48832e-03 -1.76414e-03 -1.09720e-03 -1.08167e-03 -6.56881e-04 -8.20156e-04 -4.50951e-04 -6.74833e-04 -3.27804e-04
-1.56391e-03 -1.76414e-03 -4.21978e-03 -1.38587e-03 -1.62794e-03 -9.71845e-04 -1.11430e-03 -7.59658e-04 -8.45585e-04 -6.31070e-04
-1.09178e-03 -1.09720e-03 -1.38587e-03 -2.81262e-03 -1.21370e-03 -1.07418e-03 -9.79252e-04 -7.41372e-04 -7.96317e-04 -5.73277e-04
-1.08855e-03 -1.08167e-03 -1.62794e-03 -1.21370e-03 -2.61341e-03 -9.52285e-04 -1.35232e-03 -7.67284e-04 -1.04243e-03 -6.29993e-04
-6.39163e-04 -6.56881e-04 -9.71845e-04 -1.07418e-03 -9.52285e-04 -1.82667e-03 -7.56053e-04 -9.64055e-04 -6.82804e-04 -7.12461e-04
-8.72222e-04 -8.20156e-04 -1.11430e-03 -9.79252e-04 -1.35232e-03 -7.56053e-04 -1.78391e-03 -6.05907e-04 -1.07034e-03 -5.92488e-04
-4.10637e-04 -4.50951e-04 -7.59658e-04 -7.41372e-04 -7.67284e-04 -9.64055e-04 -6.05907e-04 -1.25203e-03 -5.36601e-04 -7.26063e-04
-7.52824e-04 -6.74833e-04 -8.45585e-04 -7.96317e-04 -1.04243e-03 -6.82804e-04 -1.07034e-03 -5.36601e-04 -1.22672e-03 -4.57297e-04
-2.75398e-04 -3.27804e-04 -6.31070e-04 -5.73277e-04 -6.29993e-04 -7.12461e-04 -5.92488e-04 -7.26063e-04 -4.57297e-04 -8.92338e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_18-19.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.26906e-03 -2.68106e-03 -1.57451e-03 -1.09381e-03 -1.08968e-03 -6.44460e-04 -8.70519e-04 -4.16565e-04 -7.50737e-04 -2.80576e-04
-2.68106e-03 -4.40113e-03 -1.74474e-03 -1.09182e-03 -1.07087e-03 -6.55413e-04 -8.11387e-04 -4.51667e-04 -6.66138e-04 -3.30528e-04
-1.57451e-03 -1.74474e-03 -4.14748e-03 -1.35030e-03 -1.63278e-03 -9.47001e-04 -1.11936e-03 -7.42191e-04 -8.49328e-04 -6.18029e-04
-1.09381e-03 -1.09182e-03 -1.35030e-03 -2.74010e-03 -1.18229e-03 -1.05732e-03 -9.67328e-04 -7.20867e-04 -7.94331e-04 -5.52552e-04
-1.08968e-03 -1.07087e-03 -1.63278e-03 -1.18229e-03 -2.54565e-03 -9.32852e-04 -1.32898e-03 -7.56406e-04 -1.02611e-03 -6.17752e-04
-6.44460e-04 -6.55413e-04 -9.47001e-04 -1.05732e-03 -9.32852e-04 -1.75480e-03 -7.40433e-04 -9.38580e-04 -6.63608e-04 -6.99940e-04
-8.70519e-04 -8.11387e-04 -1.11936e-03 -9.67328e-04 -1.32898e-03 -7.40433e-04 -1.73486e-03 -5.80425e-04 -1.06236e-03 -5.64364e-04
-4.16565e-04 -4.51667e-04 -7.42191e-04 -7.20867e-04 -7.56406e-04 -9.38580e-04 -5.80425e-04 -1.21474e-03 -5.09538e-04 -7.09790e-04
-7.50737e-04 -6.66138e-04 -8.49328e-04 -7.94331e-04 -1.02611e-03 -6.63608e-04 -1.06236e-03 -5.09538e-04 -1.19792e-03 -4.41745e-04
-2.80576e-04 -3.30528e-04 -6.18029e-04 -5.52552e-04 -6.17752e-04 -6.99940e-04 -5.64364e-04 -7.09790e-04 -4.41745e-04 -8.50653e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_19-20.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.25054e-03 -2.66380e-03 -1.58260e-03 -1.09464e-03 -1.08910e-03 -6.48915e-04 -8.67603e-04 -4.21882e-04 -7.47625e-04 -2.85253e-04
-2.66380e-03 -4.31057e-03 -1.72502e-03 -1.08448e-03 -1.06062e-03 -6.52462e-04 -8.03061e-04 -4.51304e-04 -6.57761e-04 -3.32494e-04
-1.58260e-03 -1.72502e-03 -4.06929e-03 -1.31466e-03 -1.63433e-03 -9.21218e-04 -1.12309e-03 -7.23143e-04 -8.52672e-04 -6.03186e-04
-1.09464e-03 -1.08448e-03 -1.31466e-03 -2.66693e-03 -1.14867e-03 -1.04138e-03 -9.52615e-04 -7.01426e-04 -7.90404e-04 -5.32105e-04
-1.08910e-03 -1.06062e-03 -1.63433e-03 -1.14867e-03 -2.47801e-03 -9.11241e-04 -1.30399e-03 -7.45606e-04 -1.00641e-03 -6.07332e-04
-6.48915e-04 -6.52462e-04 -9.21218e-04 -1.04138e-03 -9.11241e-04 -1.68338e-03 -7.25893e-04 -9.09763e-04 -6.46992e-04 -6.84241e-04
-8.67603e-04 -8.03061e-04 -1.12309e-03 -9.52615e-04 -1.30399e-03 -7.25893e-04 -1.68195e-03 -5.57949e-04 -1.05059e-03 -5.36593e-04
-4.21882e-04 -4.51304e-04 -7.23143e-04 -7.01426e-04 -7.45606e-04 -9.09763e-04 -5.57949e-04 -1.17599e-03 -4.81986e-04 -6.95632e-04
-7.47625e-04 -6.57761e-04 -8.52672e-04 -7.90404e-04 -1.00641e-03 -6.46992e-04 -1.05059e-03 -4.81986e-04 -1.17124e-03 -4.22268e-04
-2.85253e-04 -3.32494e-04 -6.03186e-04 -5.32105e-04 -6.07332e-04 -6.84241e-04 -5.36593e-04 -6.95632e-04 -4.22268e-04 -8.12452e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_2-3.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.78956e-03 -2.52730e-03 -1.10149e-03 -9.56368e-04 -8.44850e-04 -4.97266e-04 -7.34617e-04 -2.68943e-04 -6.70432e-04 -1.28326e-04
-2.52730e-03 -5.47123e-03 -2.04783e-03 -1.02372e-03 -1.27410e-03 -5.85116e-04 -9.64728e-04 -3.82640e-04 -7.99410e-04 -2.66135e-04
-1.10149e-03 -2.04783e-03 -4.73055e-03 -1.75500e-03 -1.31835e-03 -1.15234e-03 -9.15003e-04 -8.56132e-04 -7.03696e-04 -6.82089e-04
-9.56368e-04 -1.02372e-03 -1.75500e-03 -4.06182e-03 -1.43703e-03 -1.31626e-03 -1.09136e-03 -9.22224e-04 -8.72362e-04 -7.14430e-04
-8.44850e-04 -1.27410e-03 -1.31835e-03 -1.43703e-03 -3.44377e-03 -1.30571e-03 -1.24426e-03 -1.06810e-03 -9.13564e-04 -8.68613e-04
-4.97266e-04 -5.85116e-04 -1.15234e-03 -1.31626e-03 -1.30571e-03 -2.85352e-03 -1.07182e-03 -1.23362e-03 -9.02185e-04 -9.47748e-04
-7.34617e-04 -9.64728e-04 -9.15003e-04 -1.09136e-03 -1.24426e-03 -1.07182e-03 -2.45060e-03 -9.13988e-04 -1.09319e-03 -8.74472e-04
-2.68943e-04 -3.82640e-04 -8.56132e-04 -9.22224e-04 -1.06810e-03 -1.23362e-03 -9.13988e-04 -2.05527e-03 -8.20611e-04 -1.03435e-03
-6.70432e-04 -7.99410e-04 -7.03696e-04 -8.72362e-04 -9.13564e-04 -9.02185e-04 -1.09319e-03 -8.20611e-04 -1.71111e-03 -6.89019e-04
-1.28326e-04 -2.66135e-04 -6.82089e-04 -7.14430e-04 -8.68613e-04 -9.47748e-04 -8.74472e-04 -1.03435e-03 -6.89019e-04 -1.54296e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_20-21.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.22477e-03 -2.64294e-03 -1.58792e-03 -1.09406e-03 -1.08668e-03 -6.52377e-04 -8.63385e-04 -4.26484e-04 -7.43382e-04 -2.89411e-04 -6.63815e-04 -2.01915e-04 -6.04455e-04 -1.26418e-04 -5.74952e-04 -7.47506e-05 -5.39536e-04 -3.49118e-05 -5.10801e-04 -1.00732e-05
-2.64294e-03 -4.21639e-03 -1.70473e-03 -1.07504e-03 -1.05079e-03 -6.47887e-04 -7.95123e-04 -4.49720e-04 -6.49698e-04 -3.33530e-04 -5.58109e-04 -2.52947e-04 -4.96990e-04 -2.06148e-04 -4.39417e-04 -1.66962e-04 -4.05556e-04 -1.36044e-04 -3.79274e-04 -1.05572e-04
-1.58792e-03 -1.70473e-03 -3.98493e-03 -1.27903e-03 -1.63214e-03 -8.94694e-04 -1.12508e-03 -7.02642e-04 -8.55365e-04 -5.86595e-04 -6.85240e-04 -5.10795e-04 -5.66413e-04 -4.42772e-04 -4.94588e-04 -3.94272e-04 -4.29551e-04 -3.55993e-04 -3.78569e-04 -3.31803e-04
-1.09406e-03 -1.07504e-03 -1.27903e-03 -2.59266e-03 -1.11311e-03 -1.02608e-03 -9.34975e-04 -6.83230e-04 -7.84059e-04 -5.12342e-04 -6.66743e-04 -4.11257e-04 -5.76538e-04 -3.60098e-04 -4.88860e-04 -3.21658e-04 -4.30820e-04 -2.92952e-04 -3.85562e-04 -2.66040e-04
-1.08668e-03 -1.05079e-03 -1.63214e-03 -1.11311e-03 -2.41030e-03 -8.87164e-04 -1.27782e-03 -7.34132e-04 -9.83909e-04 -5.98196e-04 -8.13306e-04 -5.04253e-04 -6.90776e-04 -4.26503e-04 -6.11799e-04 -3.77053e-04 -5.33553e-04 -3.44985e-04 -4.68342e-04 -3.30723e-04
-6.52377e-04 -6.47887e-04 -8.94694e-04 -1.02608e-03 -8.87164e-04 -1.61301e-03 -7.11651e-04 -8.78133e-04 -6.32757e-04 -6.65021e-04 -5.59885e-04 -5.20928e-04 -5.13849e-04 -4.27952e-04 -4.63777e-04 -3.54156e-04 -4.37128e-04 -2.99294e-04 -4.16197e-04 -2.40394e-04
-8.63385e-04 -7.95123e-04 -1.12508e-03 -9.34975e-04 -1.27782e-03 -7.11651e-04 -1.62559e-03 -5.38597e-04 -1.03422e-03 -5.10389e-04 -8.04315e-04 -4.83437e-04 -6.42189e-04 -4.44215e-04 -5.46943e-04 -4.09195e-04 -4.70597e-04 -3.77763e-04 -4.09394e-04 -3.06246e-04
-4.26484e-04 -4.49720e-04 -7.02642e-04 -6.83230e-04 -7.34132e-04 -8.78133e-04 -5.38597e-04 -1.13480e-03 -4.55354e-04 -6.82203e-04 -4.76066e-04 -5.01301e-04 -4.65044e-04 -4.06753e-04 -4.16925e-04 -3.51325e-04 -3.80683e-04 -3.11992e-04 -3.18181e-04 -1.90963e-04
-7.43382e-04 -6.49698e-04 -8.55365e-04 -7.84059e-04 -9.83909e-04 -6.32757e-04 -1.03422e-03 -4.55354e-04 -1.14532e-03 -3.99428e-04 -7.67108e-04 -4.11106e-04 -6.14623e-04 -3.70001e-04 -5.43345e-04 -3.27387e-04 -4.80559e-04 -2.76697e-04 -3.62920e-04 -1.85603e-04
-2.89411e-04 -3.33530e-04 -5.86595e-04 -5.12342e-04 -5.98196e-04 -6.65021e-04 -5.10389e-04 -6.82203e-04 -3.99428e-04 -7.78444e-04 -3.49125e-04 -5.17618e-04 -3.49335e-04 -4.34290e-04 -3.10020e-04 -3.76636e-04 -2.78882e-04 -2.78030e-04 -2.15106e-04 -2.46142e-04
-6.63815e-04 -5.58109e-04 -6.85240e-04 -6.66743e-04 -8.13306e-04 -5.59885e-04 -8.04315e-04 -4.76066e-04 -7.67108e-04 -3.49125e-04 -8.43785e-04 -2.81114e-04 -6.30892e-04 -2.68219e-04 -5.42255e-04 -2.47995e-04 -4.25478e-04 -2.04412e-04 -3.60121e-04 -3.31741e-04
-2.01915e-04 -2.52947e-04 -5.10795e-04 -4.11257e-04 -5.04253e-04 -5.20928e-04 -4.83437e-04 -5.01301e-04 -4.11106e-04 -5.17618e-04 -2.81114e-04 -6.02413e-04 -2.37638e-04 -4.41232e-04 -2.37137e-04 -3.29521e-04 -2.16990e-04 -2.64991e-04 -3.06140e-04 -3.11174e-04
-6.04455e-04 -4.96990e-04 -5.66413e-04 -5.76538e-04 -6.90776e-04 -5.13849e-04 -6.42189e-04 -4.65044e-04 -6.14623e-04 -3.49335e-04 -6.30892e-04 -2.37638e-04 -6.59973e-04 -2.05684e-04 -4.82380e-04 -1.96831e-04 -3.90769e-04 -2.63044e-04 -3.92314e-04 -2.54876e-04
-1.26418e-04 -2.06148e-04 -4.42772e-04 -3.60098e-04 -4.26503e-04 -4.27952e-04 -4.44215e-04 -4.06753e-04 -3.70001e-04 -4.34290e-04 -2.68219e-04 -4.41232e-04 -2.05684e-04 -4.44940e-04 -1.71879e-04 -3.23320e-04 -2.25776e-04 -3.08887e-04 -2.20281e-04 -2.74926e-04
-5.74952e-04 -4.39417e-04 -4.94588e-04 -4.88860e-04 -6.11799e-04 -4.63777e-04 -5.46943e-04 -4.16925e-04 -5.43345e-04 -3.10020e-04 -5.42255e-04 -2.37137e-04 -4.82380e-04 -1.71879e-04 -5.07800e-04 -1.91429e-04 -4.37854e-04 -1.65879e-04 -3.71715e-04 -2.19433e-04
-7.47506e-05 -1.66962e-04 -3.94272e-04 -3.21658e-04 -3.77053e-04 -3.54156e-04 -4.09195e-04 -3.51325e-04 -3.27387e-04 -3.76636e-04 -2.47995e-04 -3.29521e-04 -1.96831e-04 -3.23320e-04 -1.91429e-04 -4.17954e-04 -1.51388e-04 -3.16953e-04 -1.69595e-04 -2.86111e-04
-5.39536e-04 -4.05556e-04 -4.29551e-04 -4.30820e-04 -5.33553e-04 -4.37128e-04 -4.70597e-04 -3.80683e-04 -4.80559e-04 -2.78882e-04 -4.25478e-04 -2.16990e-04 -3.90769e-04 -2.25776e-04 -4.37854e-04 -1.51388e-04 -4.86130e-04 -1.73206e-04 -3.72994e-04 -1.53404e-04
-3.49118e-05 -1.36044e-04 -3.55993e-04 -2.92952e-04 -3.44985e-04 -2.99294e-04 -3.77763e-04 -3.11992e-04 -2.76697e-04 -2.78030e-04 -2.04412e-04 -2.64991e-04 -2.63044e-04 -3.08887e-04 -1.65879e-04 -3.16953e-04 -1.73206e-04 -3.94118e-04 -1.98705e-04 -2.77616e-04
-5.10801e-04 -3.79274e-04 -3.78569e-04 -3.85562e-04 -4.68342e-04 -4.16197e-04 -4.09394e-04 -3.18181e-04 -3.62920e-04 -2.15106e-04 -3.60121e-04 -3.06140e-04 -3.92314e-04 -2.20281e-04 -3.71715e-04 -1.69595e-04 -3.72994e-04 -1.98705e-04 -4.76151e-04 -2.57518e-04
-1.00732e-05 -1.05572e-04 -3.31803e-04 -2.66040e-04 -3.30723e-04 -2.40394e-04 -3.06246e-04 -1.90963e-04 -1.85603e-04 -2.46142e-04 -3.31741e-04 -3.11174e-04 -2.54876e-04 -2.74926e-04 -2.19433e-04 -2.86111e-04 -1.53404e-04 -2.77616e-04 -2.57518e-04 -4.62519e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_21-22.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.19234e-03 -2.61874e-03 -1.59058e-03 -1.09210e-03 -1.08258e-03 -6.54825e-04 -8.57985e-04 -4.30341e-04 -7.38100e-04 -2.93068e-04
-2.61874e-03 -4.11933e-03 -1.68400e-03 -1.06363e-03 -1.04146e-03 -6.41733e-04 -7.87659e-04 -4.46906e-04 -6.42056e-04 -3.33566e-04
-1.59058e-03 -1.68400e-03 -3.89514e-03 -1.24376e-03 -1.62614e-03 -8.67835e-04 -1.12520e-03 -6.81019e-04 -8.57307e-04 -5.68500e-04
-1.09210e-03 -1.06363e-03 -1.24376e-03 -2.51752e-03 -1.07617e-03 -1.01130e-03 -9.14598e-04 -6.66515e-04 -7.75090e-04 -4.93739e-04
-1.08258e-03 -1.04146e-03 -1.62614e-03 -1.07617e-03 -2.34288e-03 -8.60689e-04 -1.25115e-03 -7.21451e-04 -9.59534e-04 -5.89793e-04
-6.54825e-04 -6.41733e-04 -8.67835e-04 -1.01130e-03 -8.60689e-04 -1.54459e-03 -6.97070e-04 -8.44620e-04 -6.20549e-04 -6.42470e-04
-8.57985e-04 -7.87659e-04 -1.12520e-03 -9.14598e-04 -1.25115e-03 -6.97070e-04 -1.56686e-03 -5.22231e-04 -1.01312e-03 -4.86793e-04
-4.30341e-04 -4.46906e-04 -6.81019e-04 -6.66515e-04 -7.21451e-04 -8.44620e-04 -5.22231e-04 -1.09090e-03 -4.30935e-04 -6.68186e-04
-7.38100e-04 -6.42056e-04 -8.57307e-04 -7.75090e-04 -9.59534e-04 -6.20549e-04 -1.01312e-03 -4.30935e-04 -1.11890e-03 -3.74474e-04
-2.93068e-04 -3.33566e-04 -5.68500e-04 -4.93739e-04 -5.89793e-04 -6.42470e-04 -4.86793e-04 -6.68186e-04 -3.74474e-04 -7.48681e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_22-23.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.15327e-03 -2.59127e-03 -1.59060e-03 -1.08869e-03 -1.07686e-03 -6.56204e-04 -8.51460e-04 -4.33410e-04 -7.31819e-04 -2.96217e-04
-2.59127e-03 -4.01978e-03 -1.66279e-03 -1.05032e-03 -1.03257e-03 -6.34017e-04 -7.80665e-04 -4.42834e-04 -6.34875e-04 -3.32522e-04
-1.59060e-03 -1.66279e-03 -3.80040e-03 -1.20907e-03 -1.61625e-03 -8.40956e-04 -1.12325e-03 -6.58577e-04 -8.58305e-04 -5.49152e-04
-1.08869e-03 -1.05032e-03 -1.20907e-03 -2.44150e-03 -1.03833e-03 -9.96777e-04 -8.91717e-04 -6.51321e-04 -7.63368e-04 -4.76616e-04
-1.07686e-03 -1.03257e-03 -1.61625e-03 -1.03833e-03 -2.27578e-03 -8.31954e-04 -1.22440e-03 -7.07087e-04 -9.34086e-04 -5.81471e-04
-6.56204e-04 -6.34017e-04 -8.40956e-04 -9.96777e-04 -8.31954e-04 -1.47871e-03 -6.81534e-04 -8.10133e-04 -6.09756e-04 -6.17034e-04
-8.51460e-04 -7.80665e-04 -1.12325e-03 -8.91717e-04 -1.22440e-03 -6.81534e-04 -1.50677e-03 -5.08365e-04 -9.87488e-04 -4.66399e-04
-4.33410e-04 -4.42834e-04 -6.58577e-04 -6.51321e-04 -7.07087e-04 -8.10133e-04 -5.08365e-04 -1.04433e-03 -4.09601e-04 -6.52344e-04
-7.31819e-04 -6.34875e-04 -8.58305e-04 -7.63368e-04 -9.34086e-04 -6.09756e-04 -9.87488e-04 -4.09601e-04 -1.09070e-03 -3.48944e-04
-2.96217e-04 -3.32522e-04 -5.49152e-04 -4.76616e-04 -5.81471e-04 -6.17034e-04 -4.66399e-04 -6.52344e-04 -3.48944e-04 -7.22374e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_23-24.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.10741e-03 -2.56056e-03 -1.58796e-03 -1.08377e-03 -1.06956e-03 -6.56462e-04 -8.43835e-04 -4.35648e-04 -7.24554e-04 -2.98853e-04
-2.56056e-03 -3.91798e-03 -1.64102e-03 -1.03516e-03 -1.02401e-03 -6.24759e-04 -7.74092e-04 -4.37483e-04 -6.28151e-04 -3.30332e-04
-1.58796e-03 -1.64102e-03 -3.70105e-03 -1.17505e-03 -1.60237e-03 -8.14314e-04 -1.11897e-03 -6.35614e-04 -8.58119e-04 -5.28816e-04
-1.08377e-03 -1.03516e-03 -1.17505e-03 -2.36456e-03 -1.00003e-03 -9.82178e-04 -8.66619e-04 -6.37547e-04 -7.48869e-04 -4.61157e-04
-1.06956e-03 -1.02401e-03 -1.60237e-03 -1.00003e-03 -2.20887e-03 -8.01196e-04 -1.19783e-03 -6.90685e-04 -9.08254e-04 -5.72569e-04
-6.56462e-04 -6.24759e-04 -8.14314e-04 -9.82178e-04 -8.01196e-04 -1.41566e-03 -6.64532e-04 -7.75523e-04 -5.99626e-04 -5.89379e-04
-8.43835e-04 -7.74092e-04 -1.11897e-03 -8.66619e-04 -1.19783e-03 -6.64532e-04 -1.44630e-03 -4.96285e-04 -9.57852e-04 -4.49348e-04
-4.35648e-04 -4.37483e-04 -6.35614e-04 -6.37547e-04 -6.90685e-04 -7.75523e-04 -4.96285e-04 -9.95449e-04 -3.91753e-04 -6.33749e-04
-7.24554e-04 -6.28151e-04 -8.58119e-04 -7.48869e-04 -9.08254e-04 -5.99626e-04 -9.57852e-04 -3.91753e-04 -1.05973e-03 -3.24374e-04
-2.98853e-04 -3.30332e-04 -5.28816e-04 -4.61157e-04 -5.72569e-04 -5.89379e-04 -4.49348e-04 -6.33749e-04 -3.24374e-04 -6.98217e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_24-25.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.05449e-03 -2.52658e-03 -1.58267e-03 -1.07725e-03 -1.06071e-03 -6.55530e-04 -8.35143e-04 -4.37002e-04 -7.16335e-04 -3.00935e-04
-2.52658e-03 -3.81411e-03 -1.61854e-03 -1.01822e-03 -1.01563e-03 -6.14010e-04 -7.67837e-04 -4.30863e-04 -6.21830e-04 -3.26970e-04
-1.58267e-03 -1.61854e-03 -3.59745e-03 -1.14177e-03 -1.58444e-03 -7.88101e-04 -1.11219e-03 -6.12394e-04 -8.56513e-04 -5.07753e-04
-1.07725e-03 -1.01822e-03 -1.14177e-03 -2.28662e-03 -9.61625e-04 -9.67159e-04 -8.39626e-04 -6.25001e-04 -7.31667e-04 -4.47431e-04
-1.06071e-03 -1.01563e-03 -1.58444e-03 -9.61625e-04 -2.14198e-03 -7.68716e-04 -1.17152e-03 -6.72029e-04 -8.82600e-04 -5.62478e-04
-6.55530e-04 -6.14010e-04 -7.88101e-04 -9.67159e-04 -7.68716e-04 -1.35558e-03 -6.45689e-04 -7.41543e-04 -5.89370e-04 -5.60321e-04
-8.35143e-04 -7.67837e-04 -1.11219e-03 -8.39626e-04 -1.17152e-03 -6.45689e-04 -1.38630e-03 -4.85169e-04 -9.24997e-04 -4.35368e-04
-4.37002e-04 -4.30863e-04 -6.12394e-04 -6.25001e-04 -6.72029e-04 -7.41543e-04 -4.85169e-04 -9.44913e-04 -3.77329e-04 -6.11916e-04
-7.16335e-04 -6.21830e-04 -8.56513e-04 -7.31667e-04 -8.82600e-04 -5.89370e-04 -9.24997e-04 -3.77329e-04 -1.02539e-03 -3.02044e-04
-3.00935e-04 -3.26970e-04 -5.07753e-04 -4.47431e-04 -5.62478e-04 -5.60321e-04 -4.35368e-04 -6.11916e-04 -3.02044e-04 -6.74742e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_25-26.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.99449e-03 -2.48942e-03 -1.57475e-03 -1.06912e-03 -1.05037e-03 -6.53399e-04 -8.25422e-04 -4.37461e-04 -7.07199e-04 -3.02454e-04
-2.48942e-03 -3.70845e-03 -1.59530e-03 -9.99578e-04 -1.00730e-03 -6.01836e-04 -7.61828e-04 -4.22998e-04 -6.15880e-04 -3.22424e-04
-1.57475e-03 -1.59530e-03 -3.49004e-03 -1.10928e-03 -1.56253e-03 -7.62513e-04 -1.10276e-03 -5.89208e-04 -8.53269e-04 -4.86266e-04
-1.06912e-03 -9.99578e-04 -1.10928e-03 -2.20770e-03 -9.23497e-04 -9.51391e-04 -8.11145e-04 -6.13409e-04 -7.11987e-04 -4.35380e-04
-1.05037e-03 -1.00730e-03 -1.56253e-03 -9.23497e-04 -2.07495e-03 -7.34924e-04 -1.14545e-03 -6.51104e-04 -8.57530e-04 -5.50757e-04
-6.53399e-04 -6.01836e-04 -7.62513e-04 -9.51391e-04 -7.34924e-04 -1.29842e-03 -6.24846e-04 -7.08782e-04 -5.78319e-04 -5.30697e-04
-8.25422e-04 -7.61828e-04 -1.10276e-03 -8.11145e-04 -1.14545e-03 -6.24846e-04 -1.32752e-03 -4.74251e-04 -8.89846e-04 -4.23942e-04
-4.37461e-04 -4.22998e-04 -5.89208e-04 -6.13409e-04 -6.51104e-04 -7.08782e-04 -4.74251e-04 -8.93535e-04 -3.65959e-04 -5.86780e-04
-7.07199e-04 -6.15880e-04 -8.53269e-04 -7.11987e-04 -8.57530e-04 -5.78319e-04 -8.89846e-04 -3.65959e-04 -9.87553e-04 -2.82889e-04
-3.02454e-04 -3.22424e-04 -4.86266e-04 -4.35380e-04 -5.50757e-04 -5.30697e-04 -4.23942e-04 -5.86780e-04 -2.82889e-04 -6.50565e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_26-27.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.92729e-03 -2.44912e-03 -1.56425e-03 -1.05933e-03 -1.03862e-03 -6.50037e-04 -8.14712e-04 -4.36998e-04 -6.97185e-04 -3.03371e-04
-2.44912e-03 -3.60117e-03 -1.57116e-03 -9.79340e-04 -9.98859e-04 -5.88322e-04 -7.55943e-04 -4.13933e-04 -6.10223e-04 -3.16718e-04
-1.56425e-03 -1.57116e-03 -3.37923e-03 -1.07756e-03 -1.53672e-03 -7.37660e-04 -1.09058e-03 -5.66279e-04 -8.48194e-04 -4.64611e-04
-1.05933e-03 -9.79340e-04 -1.07756e-03 -2.12781e-03 -8.85924e-04 -9.34574e-04 -7.81547e-04 -6.02464e-04 -6.90093e-04 -4.24867e-04
-1.03862e-03 -9.98859e-04 -1.53672e-03 -8.85924e-04 -2.00759e-03 -7.00219e-04 -1.11953e-03 -6.27990e-04 -8.33308e-04 -5.37061e-04
-6.50037e-04 -5.88322e-04 -7.37660e-04 -9.34574e-04 -7.00219e-04 -1.24403e-03 -6.01960e-04 -6.77673e-04 -5.65876e-04 -5.01322e-04
-8.14712e-04 -7.55943e-04 -1.09058e-03 -7.81547e-04 -1.11953e-03 -6.01960e-04 -1.27051e-03 -4.62803e-04 -8.53365e-04 -4.14313e-04
-4.36998e-04 -4.13933e-04 -5.66279e-04 -6.02464e-04 -6.27990e-04 -6.77673e-04 -4.62803e-04 -8.42189e-04 -3.56967e-04 -5.58684e-04
-6.97185e-04 -6.10223e-04 -8.48194e-04 -6.90093e-04 -8.33308e-04 -5.65876e-04 -8.53365e-04 -3.56967e-04 -9.46492e-04 -2.67337e-04
-3.03371e-04 -3.16718e-04 -4.64611e-04 -4.24867e-04 -5.37061e-04 -5.01322e-04 -4.14313e-04 -5.58684e-04 -2.67337e-04 -6.24642e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_27-28.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.85275e-03 -2.40569e-03 -1.55123e-03 -1.04783e-03 -1.02550e-03 -6.45402e-04 -8.03063e-04 -4.35575e-04 -6.86350e-04 -3.03628e-04
-2.40569e-03 -3.49239e-03 -1.54601e-03 -9.57601e-04 -9.90111e-04 -5.73571e-04 -7.50033e-04 -4.03743e-04 -6.04747e-04 -3.09909e-04
-1.55123e-03 -1.54601e-03 -3.26539e-03 -1.04655e-03 -1.50714e-03 -7.13593e-04 -1.07561e-03 -5.43777e-04 -8.41140e-04 -4.43006e-04
-1.04783e-03 -9.57601e-04 -1.04655e-03 -2.04698e-03 -8.49112e-04 -9.16457e-04 -7.51173e-04 -5.91853e-04 -6.66280e-04 -4.15698e-04
-1.02550e-03 -9.90111e-04 -1.50714e-03 -8.49112e-04 -1.93973e-03 -6.64983e-04 -1.09358e-03 -6.02852e-04 -8.10063e-04 -5.21174e-04
-6.45402e-04 -5.73571e-04 -7.13593e-04 -9.16457e-04 -6.64983e-04 -1.19215e-03 -5.77103e-04 -6.48485e-04 -5.51578e-04 -4.72923e-04
-8.03063e-04 -7.50033e-04 -1.07561e-03 -7.51173e-04 -1.09358e-03 -5.77103e-04 -1.21564e-03 -4.50216e-04 -8.16482e-04 -4.05624e-04
-4.35575e-04 -4.03743e-04 -5.43777e-04 -5.91853e-04 -6.02852e-04 -6.48485e-04 -4.50216e-04 -7.91733e-04 -3.49521e-04 -5.28276e-04
-6.86350e-04 -6.04747e-04 -8.41140e-04 -6.66280e-04 -8.10063e-04 -5.51578e-04 -8.16482e-04 -3.49521e-04 -9.02814e-04 -2.55357e-04
-3.03628e-04 -3.09909e-04 -4.43006e-04 -4.15698e-04 -5.21174e-04 -4.72923e-04 -4.05624e-04 -5.28276e-04 -2.55357e-04 -5.96367e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_28-29.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.77105e-03 -2.35932e-03 -1.53579e-03 -1.03468e-03 -1.01110e-03 -6.39551e-04 -7.90510e-04 -4.33240e-04 -6.74720e-04 -3.03252e-04
-2.35932e-03 -3.38242e-03 -1.51980e-03 -9.34485e-04 -9.80955e-04 -5.57691e-04 -7.44018e-04 -3.92498e-04 -5.99403e-04 -3.02048e-04
-1.53579e-03 -1.51980e-03 -3.14902e-03 -1.01626e-03 -1.47399e-03 -6.90405e-04 -1.05785e-03 -5.21915e-04 -8.31979e-04 -4.21719e-04
-1.03468e-03 -9.34485e-04 -1.01626e-03 -1.96533e-03 -8.13299e-04 -8.96842e-04 -7.20424e-04 -5.81245e-04 -6.40962e-04 -4.07590e-04
-1.01110e-03 -9.80955e-04 -1.47399e-03 -8.13299e-04 -1.87129e-03 -6.29666e-04 -1.06740e-03 -5.76032e-04 -7.87781e-04 -5.03108e-04
-6.39551e-04 -5.57691e-04 -6.90405e-04 -8.96842e-04 -6.29666e-04 -1.14246e-03 -5.50544e-04 -6.21307e-04 -5.35217e-04 -4.46045e-04
-7.90510e-04 -7.44018e-04 -1.05785e-03 -7.20424e-04 -1.06740e-03 -5.50544e-04 -1.16311e-03 -4.36129e-04 -7.79976e-04 -3.97122e-04
-4.33240e-04 -3.92498e-04 -5.21915e-04 -5.81245e-04 -5.76032e-04 -6.21307e-04 -4.36129e-04 -7.42901e-04 -3.42839e-04 -4.96343e-04
-6.74720e-04 -5.99403e-04 -8.31979e-04 -6.40962e-04 -7.87781e-04 -5.35217e-04 -7.79976e-04 -3.42839e-04 -8.57307e-04 -2.46636e-04
-3.03252e-04 -3.02048e-04 -4.21719e-04 -4.07590e-04 -5.03108e-04 -4.46045e-04 -3.97122e-04 -4.96343e-04 -2.46636e-04 -5.65529e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_29-30.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.68163e-03 -2.30989e-03 -1.51789e-03 -1.01980e-03 -9.95390e-04 -6.32438e-04 -7.77027e-04 -4.29963e-04 -6.62278e-04 -3.02198e-04
-2.30989e-03 -3.27115e-03 -1.49236e-03 -9.10010e-04 -9.71165e-04 -5.40734e-04 -7.37724e-04 -3.80233e-04 -5.94056e-04 -2.93164e-04
-1.51789e-03 -1.49236e-03 -3.03027e-03 -9.86559e-04 -1.43735e-03 -6.68060e-04 -1.03725e-03 -5.00786e-04 -8.20548e-04 -4.00920e-04
-1.01980e-03 -9.10010e-04 -9.86559e-04 -1.88281e-03 -7.78574e-04 -8.75482e-04 -6.89577e-04 -5.70268e-04 -6.14476e-04 -4.00198e-04
-9.95390e-04 -9.71165e-04 -1.43735e-03 -7.78574e-04 -1.80202e-03 -5.94608e-04 -1.04068e-03 -5.47838e-04 -7.66285e-04 -4.82926e-04
-6.32438e-04 -5.40734e-04 -6.68060e-04 -8.75482e-04 -5.94608e-04 -1.09451e-03 -5.22552e-04 -5.96038e-04 -5.16668e-04 -4.21040e-04
-7.77027e-04 -7.37724e-04 -1.03725e-03 -6.89577e-04 -1.04068e-03 -5.22552e-04 -1.11287e-03 -4.20278e-04 -7.44412e-04 -3.88071e-04
-4.29963e-04 -3.80233e-04 -5.00786e-04 -5.70268e-04 -5.47838e-04 -5.96038e-04 -4.20278e-04 -6.96217e-04 -3.36130e-04 -4.63707e-04
-6.62278e-04 -5.94056e-04 -8.20548e-04 -6.14476e-04 -7.66285e-04 -5.16668e-04 -7.44412e-04 -3.36130e-04 -8.10783e-04 -2.40557e-04
-3.02198e-04 -2.93164e-04 -4.00920e-04 -4.00198e-04 -4.82926e-04 -4.21040e-04 -3.88071e-04 -4.63707e-04 -2.40557e-04 -5.32259e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_3-4.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.85237e-03 -2.55844e-03 -1.14885e-03 -9.69255e-04 -8.74548e-04 -5.07789e-04 -7.53808e-04 -2.79848e-04 -6.82207e-04 -1.40585e-04
-2.55844e-03 -5.41132e-03 -2.02878e-03 -1.02755e-03 -1.26324e-03 -5.87628e-04 -9.57119e-04 -3.84715e-04 -7.93737e-04 -2.67340e-04
-1.14885e-03 -2.02878e-03 -4.71040e-03 -1.74877e-03 -1.34615e-03 -1.14957e-03 -9.37739e-04 -8.53000e-04 -7.23123e-04 -6.79255e-04
-9.69255e-04 -1.02755e-03 -1.74877e-03 -3.95868e-03 -1.42120e-03 -1.31273e-03 -1.07264e-03 -9.23673e-04 -8.57966e-04 -7.14910e-04
-8.74548e-04 -1.26324e-03 -1.34615e-03 -1.42120e-03 -3.40665e-03 -1.27601e-03 -1.26486e-03 -1.05707e-03 -9.23089e-04 -8.66359e-04
-5.07789e-04 -5.87628e-04 -1.14957e-03 -1.31273e-03 -1.27601e-03 -2.75753e-03 -1.06828e-03 -1.20557e-03 -8.91325e-04 -9.35696e-04
-7.53808e-04 -9.57119e-04 -9.37739e-04 -1.07264e-03 -1.26486e-03 -1.06828e-03 -2.39366e-03 -8.86773e-04 -1.11365e-03 -8.47037e-04
-2.79848e-04 -3.84715e-04 -8.53000e-04 -9.23673e-04 -1.05707e-03 -1.20557e-03 -8.86773e-04 -1.99577e-03 -7.99507e-04 -1.00436e-03
-6.82207e-04 -7.93737e-04 -7.23123e-04 -8.57966e-04 -9.23089e-04 -8.91325e-04 -1.11365e-03 -7.99507e-04 -1.65950e-03 -6.86260e-04
-1.40585e-04 -2.67340e-04 -6.79255e-04 -7.14910e-04 -8.66359e-04 -9.35696e-04 -8.47037e-04 -1.00436e-03 -6.86260e-04 -1.48349e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_30-31.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.58427e-03 -2.25746e-03 -1.49757e-03 -1.00315e-03 -9.78414e-04 -6.24047e-04 -7.62637e-04 -4.25727e-04 -6.49053e-04 -3.00429e-04
-2.25746e-03 -3.15871e-03 -1.46353e-03 -8.84280e-04 -9.60544e-04 -5.22821e-04 -7.30975e-04 -3.67054e-04 -5.88562e-04 -2.83355e-04
-1.49757e-03 -1.46353e-03 -2.90957e-03 -9.57339e-04 -1.39745e-03 -6.46520e-04 -1.01387e-03 -4.80464e-04 -8.06785e-04 -3.80758e-04
-1.00315e-03 -8.84280e-04 -9.57339e-04 -1.79955e-03 -7.45021e-04 -8.52271e-04 -6.58897e-04 -5.58647e-04 -5.87175e-04 -3.93220e-04
-9.78414e-04 -9.60544e-04 -1.39745e-03 -7.45021e-04 -1.73187e-03 -5.60143e-04 -1.01319e-03 -5.18634e-04 -7.45406e-04 -4.60799e-04
-6.24047e-04 -5.22821e-04 -6.46520e-04 -8.52271e-04 -5.60143e-04 -1.04797e-03 -4.93468e-04 -5.72556e-04 -4.95950e-04 -3.98183e-04
-7.62637e-04 -7.30975e-04 -1.01387e-03 -6.58897e-04 -1.01319e-03 -4.93468e-04 -1.06487e-03 -4.02554e-04 -7.10286e-04 -3.77847e-04
-4.25727e-04 -3.67054e-04 -4.80464e-04 -5.58647e-04 -5.18634e-04 -5.72556e-04 -4.02554e-04 -6.52163e-04 -3.28686e-04 -4.31279e-04
-6.49053e-04 -5.88562e-04 -8.06785e-04 -5.87175e-04 -7.45406e-04 -4.95950e-04 -7.10286e-04 -3.28686e-04 -7.64183e-04 -2.36303e-04
-3.00429e-04 -2.83355e-04 -3.80758e-04 -3.93220e-04 -4.60799e-04 -3.98183e-04 -3.77847e-04 -4.31279e-04 -2.36303e-04 -4.97109e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_31-32.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.47899e-03 -2.20213e-03 -1.47492e-03 -9.84754e-04 -9.60252e-04 -6.14379e-04 -7.47404e-04 -4.20523e-04 -6.35111e-04 -2.97910e-04
-2.20213e-03 -3.04538e-03 -1.43327e-03 -8.57431e-04 -9.48937e-04 -5.04091e-04 -7.23629e-04 -3.53085e-04 -5.82795e-04 -2.72731e-04
-1.47492e-03 -1.43327e-03 -2.78746e-03 -9.28534e-04 -1.35458e-03 -6.25744e-04 -9.87863e-04 -4.61008e-04 -7.90708e-04 -3.61369e-04
-9.84754e-04 -8.57431e-04 -9.28534e-04 -1.71582e-03 -7.12719e-04 -8.27189e-04 -6.28644e-04 -5.46162e-04 -5.59432e-04 -3.86359e-04
-9.60252e-04 -9.48937e-04 -1.35458e-03 -7.12719e-04 -1.66093e-03 -5.26591e-04 -9.84768e-04 -4.88835e-04 -7.24948e-04 -4.37022e-04
-6.14379e-04 -5.04091e-04 -6.25744e-04 -8.27189e-04 -5.26591e-04 -1.00257e-03 -4.63705e-04 -5.50669e-04 -4.73248e-04 -3.77600e-04
-7.47404e-04 -7.23629e-04 -9.87863e-04 -6.28644e-04 -9.84768e-04 -4.63705e-04 -1.01898e-03 -3.83025e-04 -6.77952e-04 -3.66020e-04
-4.20523e-04 -3.53085e-04 -4.61008e-04 -5.46162e-04 -4.88835e-04 -5.50669e-04 -3.83025e-04 -6.11077e-04 -3.19971e-04 -3.99901e-04
-6.35111e-04 -5.82795e-04 -7.90708e-04 -5.59432e-04 -7.24948e-04 -4.73248e-04 -6.77952e-04 -3.19971e-04 -7.18420e-04 -2.33017e-04
-2.97910e-04 -2.72731e-04 -3.61369e-04 -3.86359e-04 -4.37022e-04 -3.77600e-04 -3.66020e-04 -3.99901e-04 -2.33017e-04 -4.60858e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_32-33.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.36556e-03 -2.14400e-03 -1.44999e-03 -9.64614e-04 -9.40918e-04 -6.03455e-04 -7.31325e-04 -4.14367e-04 -6.20450e-04 -2.94646e-04
-2.14400e-03 -2.93136e-03 -1.40147e-03 -8.29567e-04 -9.36168e-04 -4.84664e-04 -7.15527e-04 -3.38432e-04 -5.76616e-04 -2.61388e-04
-1.44999e-03 -1.40147e-03 -2.66442e-03 -9.00048e-04 -1.30902e-03 -6.05664e-04 -9.59354e-04 -4.42448e-04 -7.72323e-04 -3.42869e-04
-9.64614e-04 -8.29567e-04 -9.00048e-04 -1.63186e-03 -6.81701e-04 -8.00233e-04 -5.99037e-04 -5.32604e-04 -5.31605e-04 -3.79300e-04
-9.40918e-04 -9.36168e-04 -1.30902e-03 -6.81701e-04 -1.58926e-03 -4.94234e-04 -9.55235e-04 -4.58863e-04 -7.04638e-04 -4.11978e-04
-6.03455e-04 -4.84664e-04 -6.05664e-04 -8.00233e-04 -4.94234e-04 -9.58011e-04 -4.33694e-04 -5.30096e-04 -4.48864e-04 -3.59236e-04
-7.31325e-04 -7.15527e-04 -9.59354e-04 -5.99037e-04 -9.55235e-04 -4.33694e-04 -9.74982e-04 -3.61903e-04 -6.47544e-04 -3.52355e-04
-4.14367e-04 -3.38432e-04 -4.42448e-04 -5.32604e-04 -4.58863e-04 -5.30096e-04 -3.61903e-04 -5.73089e-04 -3.09640e-04 -3.70243e-04
-6.20450e-04 -5.76616e-04 -7.72323e-04 -5.31605e-04 -7.04638e-04 -4.48864e-04 -6.47544e-04 -3.09640e-04 -6.74237e-04 -2.29885e-04
-2.94646e-04 -2.61388e-04 -3.42869e-04 -3.79300e-04 -4.11978e-04 -3.59236e-04 -3.52355e-04 -3.70243e-04 -2.29885e-04 -4.24361e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_33-34.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.24386e-03 -2.08320e-03 -1.42282e-03 -9.42765e-04 -9.20449e-04 -5.91300e-04 -7.14426e-04 -4.07273e-04 -6.05101e-04 -2.90638e-04
-2.08320e-03 -2.81685e-03 -1.36808e-03 -8.00805e-04 -9.22093e-04 -4.64666e-04 -7.06529e-04 -3.23211e-04 -5.69898e-04 -2.49431e-04
-1.42282e-03 -1.36808e-03 -2.54096e-03 -8.71791e-04 -1.26110e-03 -5.86200e-04 -9.28539e-04 -4.24782e-04 -7.51703e-04 -3.25339e-04
-9.42765e-04 -8.00805e-04 -8.71791e-04 -1.54795e-03 -6.51972e-04 -7.71471e-04 -5.70259e-04 -5.17828e-04 -5.04021e-04 -3.71760e-04
-9.20449e-04 -9.22093e-04 -1.26110e-03 -6.51972e-04 -1.51702e-03 -4.63304e-04 -9.24467e-04 -4.29130e-04 -6.84215e-04 -3.86094e-04
-5.91300e-04 -4.64666e-04 -5.86200e-04 -7.71471e-04 -4.63304e-04 -9.14052e-04 -4.03872e-04 -5.10520e-04 -4.23195e-04 -3.42918e-04
-7.14426e-04 -7.06529e-04 -9.28539e-04 -5.70259e-04 -9.24467e-04 -4.03872e-04 -9.32602e-04 -3.39507e-04 -6.19059e-04 -3.36806e-04
-4.07273e-04 -3.23211e-04 -4.24782e-04 -5.17828e-04 -4.29130e-04 -5.10520e-04 -3.39507e-04 -5.38179e-04 -2.97538e-04 -3.42796e-04
-6.05101e-04 -5.69898e-04 -7.51703e-04 -5.04021e-04 -6.84215e-04 -4.23195e-04 -6.19059e-04 -2.97538e-04 -6.32215e-04 -2.26201e-04
-2.90638e-04 -2.49431e-04 -3.25339e-04 -3.71760e-04 -3.86094e-04 -3.42918e-04 -3.36806e-04 -3.42796e-04 -2.26201e-04 -3.88471e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_34-35.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.11493e-03 -2.02022e-03 -1.39373e-03 -9.19419e-04 -8.99039e-04 -5.78060e-04 -6.96847e-04 -3.99343e-04 -5.89185e-04 -2.85962e-04
-2.02022e-03 -2.70253e-03 -1.33329e-03 -7.71395e-04 -9.06752e-04 -4.44295e-04 -6.96634e-04 -3.07596e-04 -5.62619e-04 -2.37012e-04
-1.39373e-03 -1.33329e-03 -2.41796e-03 -8.43813e-04 -1.21136e-03 -5.67347e-04 -8.95792e-04 -4.08039e-04 -7.29096e-04 -3.08865e-04
-9.19419e-04 -7.71395e-04 -8.43813e-04 -1.46462e-03 -6.23597e-04 -7.41147e-04 -5.42517e-04 -5.01838e-04 -4.77023e-04 -3.63574e-04
-8.99039e-04 -9.06752e-04 -1.21136e-03 -6.23597e-04 -1.44461e-03 -4.34026e-04 -8.92545e-04 -4.00055e-04 -6.63545e-04 -3.59860e-04
-5.78060e-04 -4.44295e-04 -5.67347e-04 -7.41147e-04 -4.34026e-04 -8.70638e-04 -3.74681e-04 -4.91705e-04 -3.96730e-04 -3.28433e-04
-6.96847e-04 -6.96634e-04 -8.95792e-04 -5.42517e-04 -8.92545e-04 -3.74681e-04 -8.91684e-04 -3.16267e-04 -5.92459e-04 -3.19535e-04
-3.99343e-04 -3.07596e-04 -4.08039e-04 -5.01838e-04 -4.00055e-04 -4.91705e-04 -3.16267e-04 -5.06261e-04 -2.83726e-04 -3.17892e-04
-5.89185e-04 -5.62619e-04 -7.29096e-04 -4.77023e-04 -6.63545e-04 -3.96730e-04 -5.92459e-04 -2.83726e-04 -5.92811e-04 -2.21464e-04
-2.85962e-04 -2.37012e-04 -3.08865e-04 -3.63574e-04 -3.59860e-04 -3.28433e-04 -3.19535e-04 -3.17892e-04 -2.21464e-04 -3.53984e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_35-36.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.97876e-03 -1.95518e-03 -1.36282e-03 -8.94623e-04 -8.76725e-04 -5.63774e-04 -6.78609e-04 -3.90608e-04 -5.72722e-04 -2.80642e-04
-1.95518e-03 -2.58843e-03 -1.29705e-03 -7.41416e-04 -8.90053e-04 -4.23640e-04 -6.85749e-04 -2.91676e-04 -5.54682e-04 -2.24215e-04
-1.36282e-03 -1.29705e-03 -2.29571e-03 -8.15994e-04 -1.16008e-03 -5.48980e-04 -8.61321e-04 -3.92137e-04 -7.04638e-04 -2.93425e-04
-8.94623e-04 -7.41416e-04 -8.15994e-04 -1.38202e-03 -5.96475e-04 -7.09379e-04 -5.15848e-04 -4.84592e-04 -4.50787e-04 -3.54558e-04
-8.76725e-04 -8.90053e-04 -1.16008e-03 -5.96475e-04 -1.37211e-03 -4.06451e-04 -8.59419e-04 -3.71891e-04 -6.42407e-04 -3.33640e-04
-5.63774e-04 -4.23640e-04 -5.48980e-04 -7.09379e-04 -4.06451e-04 -8.27565e-04 -3.46407e-04 -4.73332e-04 -3.69856e-04 -3.15448e-04
-6.78609e-04 -6.85749e-04 -8.61321e-04 -5.15848e-04 -8.59419e-04 -3.46407e-04 -8.51891e-04 -2.92540e-04 -5.67499e-04 -3.00742e-04
-3.90608e-04 -2.91676e-04 -3.92137e-04 -4.84592e-04 -3.71891e-04 -4.73332e-04 -2.92540e-04 -4.77033e-04 -2.68325e-04 -2.95596e-04
-5.72722e-04 -5.54682e-04 -7.04638e-04 -4.50787e-04 -6.42407e-04 -3.69856e-04 -5.67499e-04 -2.68325e-04 -5.56158e-04 -2.15296e-04
-2.80642e-04 -2.24215e-04 -2.93425e-04 -3.54558e-04 -3.33640e-04 -3.15448e-04 -3.00742e-04 -2.95596e-04 -2.15296e-04 -3.21452e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_36-37.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.83514e-03 -1.88810e-03 -1.33008e-03 -8.68406e-04 -8.53483e-04 -5.48486e-04 -6.59681e-04 -3.81108e-04 -5.55686e-04 -2.74720e-04
-1.88810e-03 -2.47448e-03 -1.25930e-03 -7.10903e-04 -8.71902e-04 -4.02752e-04 -6.73776e-04 -2.75516e-04 -5.45987e-04 -2.11104e-04
-1.33008e-03 -1.25930e-03 -2.17429e-03 -7.88198e-04 -1.10746e-03 -5.30960e-04 -8.25284e-04 -3.76974e-04 -6.78433e-04 -2.78976e-04
-8.68406e-04 -7.10903e-04 -7.88198e-04 -1.30020e-03 -5.70468e-04 -6.76268e-04 -4.90236e-04 -4.66060e-04 -4.25425e-04 -3.44552e-04
-8.53483e-04 -8.71902e-04 -1.10746e-03 -5.70468e-04 -1.29954e-03 -3.80568e-04 -8.25026e-04 -3.44822e-04 -6.20570e-04 -3.07756e-04
-5.48486e-04 -4.02752e-04 -5.30960e-04 -6.76268e-04 -3.80568e-04 -7.84626e-04 -3.19262e-04 -4.55086e-04 -3.42926e-04 -3.03586e-04
-6.59681e-04 -6.73776e-04 -8.25284e-04 -4.90236e-04 -8.25026e-04 -3.19262e-04 -8.12854e-04 -2.68672e-04 -5.43847e-04 -2.80694e-04
-3.81108e-04 -2.75516e-04 -3.76974e-04 -4.66060e-04 -3.44822e-04 -4.55086e-04 -2.68672e-04 -4.50110e-04 -2.51543e-04 -2.75804e-04
-5.55686e-04 -5.45987e-04 -6.78433e-04 -4.25425e-04 -6.20570e-04 -3.42926e-04 -5.43847e-04 -2.51543e-04 -5.22187e-04 -2.07486e-04
-2.74720e-04 -2.11104e-04 -2.78976e-04 -3.44552e-04 -3.07756e-04 -3.03586e-04 -2.80694e-04 -2.75804e-04 -2.07486e-04 -2.91242e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_37-38.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.68419e-03 -1.81905e-03 -1.29563e-03 -8.40795e-04 -8.29384e-04 -5.32206e-04 -6.40123e-04 -3.70837e-04 -5.38140e-04 -2.68185e-04
-1.81905e-03 -2.36067e-03 -1.22001e-03 -6.79934e-04 -8.52233e-04 -3.81713e-04 -6.60640e-04 -2.59207e-04 -5.36446e-04 -1.97770e-04
-1.29563e-03 -1.22001e-03 -2.05389e-03 -7.60297e-04 -1.05375e-03 -5.13139e-04 -7.87901e-04 -3.62415e-04 -6.50671e-04 -2.65416e-04
-8.40795e-04 -6.79934e-04 -7.60297e-04 -1.21928e-03 -5.45421e-04 -6.41982e-04 -4.65616e-04 -4.46300e-04 -4.00970e-04 -3.33501e-04
-8.29384e-04 -8.52233e-04 -1.05375e-03 -5.45421e-04 -1.22702e-03 -3.56302e-04 -7.89415e-04 -3.18942e-04 -5.97932e-04 -2.82435e-04
-5.32206e-04 -3.81713e-04 -5.13139e-04 -6.41982e-04 -3.56302e-04 -7.41728e-04 -2.93367e-04 -4.36761e-04 -3.16208e-04 -2.92549e-04
-6.40123e-04 -6.60640e-04 -7.87901e-04 -4.65616e-04 -7.89415e-04 -2.93367e-04 -7.74329e-04 -2.44929e-04 -5.21246e-04 -2.59636e-04
-3.70837e-04 -2.59207e-04 -3.62415e-04 -4.46300e-04 -3.18942e-04 -4.36761e-04 -2.44929e-04 -4.25166e-04 -2.33582e-04 -2.58384e-04
-5.38140e-04 -5.36446e-04 -6.50671e-04 -4.00970e-04 -5.97932e-04 -3.16208e-04 -5.21246e-04 -2.33582e-04 -4.90814e-04 -1.97902e-04
-2.68185e-04 -1.97770e-04 -2.65416e-04 -3.33501e-04 -2.82435e-04 -2.92549e-04 -2.59636e-04 -2.58384e-04 -1.97902e-04 -2.63662e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_38-39.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.52580e-03 -1.74807e-03 -1.25952e-03 -8.11807e-04 -8.04437e-04 -5.14953e-04 -6.19939e-04 -3.59815e-04 -5.20085e-04 -2.61064e-04
-1.74807e-03 -2.24690e-03 -1.17912e-03 -6.48540e-04 -8.30979e-04 -3.60566e-04 -6.46269e-04 -2.42804e-04 -5.25978e-04 -1.84271e-04
-1.25952e-03 -1.17912e-03 -1.93457e-03 -7.32162e-04 -9.99128e-04 -4.95383e-04 -7.49327e-04 -3.48339e-04 -6.21485e-04 -2.52653e-04
-8.11807e-04 -6.48540e-04 -7.32162e-04 -1.13930e-03 -5.21179e-04 -6.06642e-04 -4.41913e-04 -4.25352e-04 -3.77437e-04 -3.21351e-04
-8.04437e-04 -8.30979e-04 -9.99128e-04 -5.21179e-04 -1.15459e-03 -3.33569e-04 -7.52598e-04 -2.94319e-04 -5.74370e-04 -2.57875e-04
-5.14953e-04 -3.60566e-04 -4.95383e-04 -6.06642e-04 -3.33569e-04 -6.98760e-04 -2.68813e-04 -4.18148e-04 -2.89952e-04 -2.82022e-04
-6.19939e-04 -6.46269e-04 -7.49327e-04 -4.41913e-04 -7.52598e-04 -2.68813e-04 -7.36052e-04 -2.21568e-04 -4.99385e-04 -2.37857e-04
-3.59815e-04 -2.42804e-04 -3.48339e-04 -4.25352e-04 -2.94319e-04 -4.18148e-04 -2.21568e-04 -4.01830e-04 -2.14699e-04 -2.43084e-04
-5.20085e-04 -5.25978e-04 -6.21485e-04 -3.77437e-04 -5.74370e-04 -2.89952e-04 -4.99385e-04 -2.14699e-04 -4.61814e-04 -1.86564e-04
-2.61064e-04 -1.84271e-04 -2.52653e-04 -3.21351e-04 -2.57875e-04 -2.82022e-04 -2.37857e-04 -2.43084e-04 -1.86564e-04 -2.38849e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_39-40.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.35856e-03 -1.67481e-03 -1.22145e-03 -7.81303e-04 -7.78432e-04 -4.96660e-04 -5.98955e-04 -3.48001e-04 -5.01381e-04 -2.53337e-04
-1.67481e-03 -2.13264e-03 -1.13634e-03 -6.16600e-04 -8.07899e-04 -3.39266e-04 -6.30457e-04 -2.26300e-04 -5.14394e-04 -1.70618e-04
-1.22145e-03 -1.13634e-03 -1.81599e-03 -7.03541e-04 -9.43535e-04 -4.77474e-04 -7.09543e-04 -3.34571e-04 -5.90860e-04 -2.40567e-04
-7.81303e-04 -6.16600e-04 -7.03541e-04 -1.06010e-03 -4.97508e-04 -5.70251e-04 -4.18977e-04 -4.03172e-04 -3.54770e-04 -3.07981e-04
-7.78432e-04 -8.07899e-04 -9.43535e-04 -4.97508e-04 -1.08206e-03 -3.12238e-04 -7.14438e-04 -2.70975e-04 -5.49649e-04 -2.34242e-04
-4.96660e-04 -3.39266e-04 -4.77474e-04 -5.70251e-04 -3.12238e-04 -6.55505e-04 -2.45653e-04 -3.98967e-04 -2.64361e-04 -2.71624e-04
-5.98955e-04 -6.30457e-04 -7.09543e-04 -4.18977e-04 -7.14438e-04 -2.45653e-04 -6.97627e-04 -1.98829e-04 -4.77833e-04 -2.15653e-04
-3.48001e-04 -2.26300e-04 -3.34571e-04 -4.03172e-04 -2.70975e-04 -3.98967e-04 -1.98829e-04 -3.79645e-04 -1.95177e-04 -2.29534e-04
-5.01381e-04 -5.14394e-04 -5.90860e-04 -3.54770e-04 -5.49649e-04 -2.64361e-04 -4.77833e-04 -1.95177e-04 -4.34794e-04 -1.73597e-04
-2.53337e-04 -1.70618e-04 -2.40567e-04 -3.07981e-04 -2.34242e-04 -2.71624e-04 -2.15653e-04 -2.29534e-04 -1.73597e-04 -2.16780e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_4-5.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.91643e-03 -2.58838e-03 -1.19401e-03 -9.82287e-04 -9.02472e-04 -5.18626e-04 -7.71733e-04 -2.90776e-04 -6.93301e-04 -1.52764e-04
-2.58838e-03 -5.35925e-03 -2.01143e-03 -1.03435e-03 -1.25255e-03 -5.92359e-04 -9.49587e-04 -3.88530e-04 -7.88021e-04 -2.69929e-04
-1.19401e-03 -2.01143e-03 -4.69669e-03 -1.74060e-03 -1.37381e-03 -1.14727e-03 -9.58913e-04 -8.51131e-04 -7.40656e-04 -6.78028e-04
-9.82287e-04 -1.03435e-03 -1.74060e-03 -3.86432e-03 -1.41006e-03 -1.30787e-03 -1.05733e-03 -9.24998e-04 -8.45358e-04 -7.15842e-04
-9.02472e-04 -1.25255e-03 -1.37381e-03 -1.41006e-03 -3.37272e-03 -1.24510e-03 -1.28920e-03 -1.04262e-03 -9.35250e-04 -8.62473e-04
-5.18626e-04 -5.92359e-04 -1.14727e-03 -1.30787e-03 -1.24510e-03 -2.67676e-03 -1.06287e-03 -1.17767e-03 -8.86193e-04 -9.19877e-04
-7.71733e-04 -9.49587e-04 -9.58913e-04 -1.05733e-03 -1.28920e-03 -1.06287e-03 -2.33827e-03 -8.67085e-04 -1.13097e-03 -8.19214e-04
-2.90776e-04 -3.88530e-04 -8.51131e-04 -9.24998e-04 -1.04262e-03 -1.17767e-03 -8.67085e-04 -1.94334e-03 -7.72970e-04 -9.84258e-04
-6.93301e-04 -7.88021e-04 -7.40656e-04 -8.45358e-04 -9.35250e-04 -8.86193e-04 -1.13097e-03 -7.72970e-04 -1.62118e-03 -6.83545e-04
-1.52764e-04 -2.69929e-04 -6.78028e-04 -7.15842e-04 -8.62473e-04 -9.19877e-04 -8.19214e-04 -9.84258e-04 -6.83545e-04 -1.42198e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_40-41.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.18245e-03 -1.59944e-03 -1.18147e-03 -7.49362e-04 -7.51378e-04 -4.77388e-04 -5.77176e-04 -3.35440e-04 -4.82037e-04 -2.45043e-04
-1.59944e-03 -2.01800e-03 -1.09172e-03 -5.84178e-04 -7.82982e-04 -3.17865e-04 -6.13178e-04 -2.09749e-04 -5.01654e-04 -1.56862e-04
-1.18147e-03 -1.09172e-03 -1.69849e-03 -6.74394e-04 -8.87233e-04 -4.59341e-04 -6.68759e-04 -3.21041e-04 -5.58973e-04 -2.29109e-04
-7.49362e-04 -5.84178e-04 -6.74394e-04 -9.81914e-04 -4.74334e-04 -5.33004e-04 -3.96798e-04 -3.79851e-04 -3.33034e-04 -2.93376e-04
-7.51378e-04 -7.82982e-04 -8.87233e-04 -4.74334e-04 -1.00968e-03 -2.92282e-04 -6.75045e-04 -2.49024e-04 -5.23724e-04 -2.11779e-04
-4.77388e-04 -3.17865e-04 -4.59341e-04 -5.33004e-04 -2.92282e-04 -6.12001e-04 -2.24022e-04 -3.79080e-04 -2.39742e-04 -2.61054e-04
-5.77176e-04 -6.13178e-04 -6.68759e-04 -3.96798e-04 -6.75045e-04 -2.24022e-04 -6.58923e-04 -1.77033e-04 -4.56305e-04 -1.93435e-04
-3.35440e-04 -2.09749e-04 -3.21041e-04 -3.79851e-04 -2.49024e-04 -3.79080e-04 -1.77033e-04 -3.58276e-04 -1.75414e-04 -2.17386e-04
-4.82037e-04 -5.01654e-04 -5.58973e-04 -3.33034e-04 -5.23724e-04 -2.39742e-04 -4.56305e-04 -1.75414e-04 -4.09461e-04 -1.59304e-04
-2.45043e-04 -1.56862e-04 -2.29109e-04 -2.93376e-04 -2.11779e-04 -2.61054e-04 -1.93435e-04 -2.17386e-04 -1.59304e-04 -1.97410e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_41-42.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.99783e-03 -1.52228e-03 -1.13970e-03 -7.16127e-04 -7.23343e-04 -4.57231e-04 -5.54652e-04 -3.22205e-04 -4.62101e-04 -2.36239e-04
-1.52228e-03 -1.90339e-03 -1.04537e-03 -5.51438e-04 -7.56247e-04 -2.96500e-04 -5.94414e-04 -1.93285e-04 -4.87709e-04 -1.43133e-04
-1.13970e-03 -1.04537e-03 -1.58263e-03 -6.44720e-04 -8.30620e-04 -4.40924e-04 -6.27305e-04 -3.07672e-04 -5.26105e-04 -2.18212e-04
-7.16127e-04 -5.51438e-04 -6.44720e-04 -9.05175e-04 -4.51588e-04 -4.95235e-04 -3.75346e-04 -3.55610e-04 -3.12255e-04 -2.77646e-04
-7.23343e-04 -7.56247e-04 -8.30620e-04 -4.51588e-04 -9.37842e-04 -2.73648e-04 -6.34681e-04 -2.28538e-04 -4.96688e-04 -1.90681e-04
-4.57231e-04 -2.96500e-04 -4.40924e-04 -4.95235e-04 -2.73648e-04 -5.68458e-04 -2.04007e-04 -3.58491e-04 -2.16344e-04 -2.50138e-04
-5.54652e-04 -5.94414e-04 -6.27305e-04 -3.75346e-04 -6.34681e-04 -2.04007e-04 -6.19970e-04 -1.56447e-04 -4.34638e-04 -1.71587e-04
-3.22205e-04 -1.93285e-04 -3.07672e-04 -3.55610e-04 -2.28538e-04 -3.58491e-04 -1.56447e-04 -3.37519e-04 -1.55785e-04 -2.06364e-04
-4.62101e-04 -4.87709e-04 -5.26105e-04 -3.12255e-04 -4.96688e-04 -2.16344e-04 -4.34638e-04 -1.55785e-04 -3.85593e-04 -1.44030e-04
-2.36239e-04 -1.43133e-04 -2.18212e-04 -2.77646e-04 -1.90681e-04 -2.50138e-04 -1.71587e-04 -2.06364e-04 -1.44030e-04 -1.80688e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_42-43.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.80547e-03 -1.44374e-03 -1.09635e-03 -6.81767e-04 -6.94488e-04 -4.36275e-04 -5.31532e-04 -3.08327e-04 -4.41728e-04 -2.26921e-04
-1.44374e-03 -1.78937e-03 -9.97502e-04 -5.18598e-04 -7.27777e-04 -2.75338e-04 -5.74189e-04 -1.77066e-04 -4.72542e-04 -1.29590e-04
-1.09635e-03 -9.97502e-04 -1.46912e-03 -6.14557e-04 -7.74194e-04 -4.22176e-04 -5.85602e-04 -2.94373e-04 -4.92640e-04 -2.07768e-04
-6.81767e-04 -5.18598e-04 -6.14557e-04 -8.30419e-04 -4.29208e-04 -4.57361e-04 -3.54586e-04 -3.30750e-04 -2.92433e-04 -2.60991e-04
-6.94488e-04 -7.27777e-04 -7.74194e-04 -4.29208e-04 -8.67106e-04 -2.56249e-04 -5.93736e-04 -2.09536e-04 -4.68764e-04 -1.71072e-04
-4.36275e-04 -2.75338e-04 -4.22176e-04 -4.57361e-04 -2.56249e-04 -5.25207e-04 -1.85634e-04 -3.37312e-04 -1.94360e-04 -2.38792e-04
-5.31532e-04 -5.74189e-04 -5.85602e-04 -3.54586e-04 -5.93736e-04 -1.85634e-04 -5.80948e-04 -1.37273e-04 -4.12784e-04 -1.50452e-04
-3.08327e-04 -1.77066e-04 -2.94373e-04 -3.30750e-04 -2.09536e-04 -3.37312e-04 -1.37273e-04 -3.17260e-04 -1.36633e-04 -1.96233e-04
-4.41728e-04 -4.72542e-04 -4.92640e-04 -2.92433e-04 -4.68764e-04 -1.94360e-04 -4.12784e-04 -1.36633e-04 -3.63037e-04 -1.28156e-04
-2.26921e-04 -1.29590e-04 -2.07768e-04 -2.60991e-04 -1.71072e-04 -2.38792e-04 -1.50452e-04 -1.96233e-04 -1.28156e-04 -1.66499e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_43-44.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.60587e-03 -1.36430e-03 -1.05153e-03 -6.46533e-04 -6.64843e-04 -4.14702e-04 -5.07828e-04 -2.93958e-04 -4.20921e-04 -2.17224e-04
-1.36430e-03 -1.67641e-03 -9.48365e-04 -4.85809e-04 -6.97712e-04 -2.54478e-04 -5.52593e-04 -1.61175e-04 -4.56205e-04 -1.16312e-04
-1.05153e-03 -9.48365e-04 -1.35857e-03 -5.84002e-04 -7.18360e-04 -4.03128e-04 -5.43975e-04 -2.81142e-04 -4.58861e-04 -1.97762e-04
-6.46533e-04 -4.85809e-04 -5.84002e-04 -7.58095e-04 -4.07197e-04 -4.19720e-04 -3.34547e-04 -3.05502e-04 -2.73634e-04 -2.43541e-04
-6.64843e-04 -6.97712e-04 -7.18360e-04 -4.07197e-04 -7.97914e-04 -2.40066e-04 -5.52506e-04 -1.92106e-04 -4.40082e-04 -1.53148e-04
-4.14702e-04 -2.54478e-04 -4.03128e-04 -4.19720e-04 -2.40066e-04 -4.82502e-04 -1.68993e-04 -3.15578e-04 -1.74056e-04 -2.26841e-04
-5.07828e-04 -5.52593e-04 -5.43975e-04 -3.34547e-04 -5.52506e-04 -1.68993e-04 -5.41942e-04 -1.19792e-04 -3.90575e-04 -1.30494e-04
-2.93958e-04 -1.61175e-04 -2.81142e-04 -3.05502e-04 -1.92106e-04 -3.15578e-04 -1.19792e-04 -2.97277e-04 -1.18429e-04 -1.86608e-04
-4.20921e-04 -4.56205e-04 -4.58861e-04 -2.73634e-04 -4.40082e-04 -1.74056e-04 -3.90575e-04 -1.18429e-04 -3.41458e-04 -1.12263e-04
-2.17224e-04 -1.16312e-04 -1.97762e-04 -2.43541e-04 -1.53148e-04 -2.26841e-04 -1.30494e-04 -1.86608e-04 -1.12263e-04 -1.54445e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_44-45.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.40168e-03 -1.28495e-03 -1.00584e-03 -6.10896e-04 -6.34810e-04 -3.92794e-04 -4.83870e-04 -2.79282e-04 -3.99974e-04 -2.07260e-04
-1.28495e-03 -1.56571e-03 -8.98592e-04 -4.53473e-04 -6.66472e-04 -2.34175e-04 -5.29920e-04 -1.45822e-04 -4.38905e-04 -1.03495e-04
-1.00584e-03 -8.98592e-04 -1.25212e-03 -5.53354e-04 -6.63856e-04 -3.83920e-04 -5.03040e-04 -2.68013e-04 -4.25330e-04 -1.88156e-04
-6.10896e-04 -4.53473e-04 -5.53354e-04 -6.88960e-04 -3.85648e-04 -3.82894e-04 -3.15292e-04 -2.80324e-04 -2.55906e-04 -2.25665e-04
-6.34810e-04 -6.66472e-04 -6.63856e-04 -3.85648e-04 -7.31084e-04 -2.25054e-04 -5.11628e-04 -1.76251e-04 -4.11109e-04 -1.36974e-04
-3.92794e-04 -2.34175e-04 -3.83920e-04 -3.82894e-04 -2.25054e-04 -4.40893e-04 -1.54069e-04 -2.93612e-04 -1.55564e-04 -2.14395e-04
-4.83870e-04 -5.29920e-04 -5.03040e-04 -3.15292e-04 -5.11628e-04 -1.54069e-04 -5.03410e-04 -1.04122e-04 -3.68194e-04 -1.12015e-04
-2.79282e-04 -1.45822e-04 -2.68013e-04 -2.80324e-04 -1.76251e-04 -2.93612e-04 -1.04122e-04 -2.77644e-04 -1.01487e-04 -1.77361e-04
-3.99974e-04 -4.38905e-04 -4.25330e-04 -2.55906e-04 -4.11109e-04 -1.55564e-04 -3.68194e-04 -1.01487e-04 -3.20824e-04 -9.68000e-05
-2.07260e-04 -1.03495e-04 -1.88156e-04 -2.25665e-04 -1.36974e-04 -2.14395e-04 -1.12015e-04 -1.77361e-04 -9.68000e-05 -1.44256e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_45-46.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.15337e-03 -1.19456e-03 -9.50226e-04 -5.69573e-04 -5.98669e-04 -3.67141e-04 -4.55321e-04 -2.61859e-04 -3.75335e-04 -1.95190e-04
-1.19456e-03 -1.44374e-03 -8.40316e-04 -4.17723e-04 -6.28143e-04 -2.12498e-04 -5.01415e-04 -1.29866e-04 -4.16657e-04 -9.03886e-05
-9.50226e-04 -8.40316e-04 -1.13924e-03 -5.17688e-04 -6.05222e-04 -3.61063e-04 -4.58715e-04 -2.52489e-04 -3.88620e-04 -1.77143e-04
-5.69573e-04 -4.17723e-04 -5.17688e-04 -6.17432e-04 -3.61018e-04 -3.43934e-04 -2.93910e-04 -2.53087e-04 -2.36892e-04 -2.05633e-04
-5.98669e-04 -6.28143e-04 -6.05222e-04 -3.61018e-04 -6.60665e-04 -2.09050e-04 -4.66976e-04 -1.60327e-04 -3.78467e-04 -1.21352e-04
-3.67141e-04 -2.12498e-04 -3.61063e-04 -3.43934e-04 -2.09050e-04 -3.96883e-04 -1.39409e-04 -2.69022e-04 -1.37573e-04 -1.99574e-04
-4.55321e-04 -5.01415e-04 -4.58715e-04 -2.93910e-04 -4.66976e-04 -1.39409e-04 -4.61138e-04 -8.94282e-05 -3.42380e-04 -9.43120e-05
-2.61859e-04 -1.29866e-04 -2.52489e-04 -2.53087e-04 -1.60327e-04 -2.69022e-04 -8.94282e-05 -2.55866e-04 -8.52090e-05 -1.66689e-04
-3.75335e-04 -4.16657e-04 -3.88620e-04 -2.36892e-04 -3.78467e-04 -1.37573e-04 -3.42380e-04 -8.52090e-05 -2.98079e-04 -8.13648e-05
-1.95190e-04 -9.03886e-05 -1.77143e-04 -2.05633e-04 -1.21352e-04 -1.99574e-04 -9.43120e-05 -1.66689e-04 -8.13648e-05 -1.34226e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_46-47.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.98678e-03 -1.12930e-03 -9.13466e-04 -5.39830e-04 -5.74555e-04 -3.48863e-04 -4.35984e-04 -2.49615e-04 -3.58384e-04 -1.86915e-04
-1.12930e-03 -1.35406e-03 -7.98990e-04 -3.91206e-04 -6.01784e-04 -1.95882e-04 -4.82283e-04 -1.17252e-04 -4.02082e-04 -7.97575e-05
-9.13466e-04 -7.98990e-04 -1.05419e-03 -4.92599e-04 -5.60807e-04 -3.45406e-04 -4.24968e-04 -2.42101e-04 -3.60620e-04 -1.69939e-04
-5.39830e-04 -3.91206e-04 -4.92599e-04 -5.62078e-04 -3.44064e-04 -3.13362e-04 -2.79114e-04 -2.31603e-04 -2.23568e-04 -1.89843e-04
-5.74555e-04 -6.01784e-04 -5.60807e-04 -3.44064e-04 -6.06627e-04 -1.98137e-04 -4.32823e-04 -1.48950e-04 -3.53760e-04 -1.09740e-04
-3.48863e-04 -1.95882e-04 -3.45406e-04 -3.13362e-04 -1.98137e-04 -3.62546e-04 -1.28975e-04 -2.50068e-04 -1.24057e-04 -1.88479e-04
-4.35984e-04 -4.82283e-04 -4.24968e-04 -2.79114e-04 -4.32823e-04 -1.28975e-04 -4.29135e-04 -7.82350e-05 -3.23505e-04 -8.01989e-05
-2.49615e-04 -1.17252e-04 -2.42101e-04 -2.31603e-04 -1.48950e-04 -2.50068e-04 -7.82350e-05 -2.39629e-04 -7.21613e-05 -1.59499e-04
-3.58384e-04 -4.02082e-04 -3.60620e-04 -2.23568e-04 -3.53760e-04 -1.24057e-04 -3.23505e-04 -7.21613e-05 -2.82047e-04 -6.85587e-05
-1.86915e-04 -7.97575e-05 -1.69939e-04 -1.89843e-04 -1.09740e-04 -1.88479e-04 -8.01989e-05 -1.59499e-04 -6.85587e-05 -1.28016e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_47-48.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.77569e-03 -1.05286e-03 -8.66655e-04 -5.04420e-04 -5.44236e-04 -3.26851e-04 -4.11990e-04 -2.34639e-04 -3.37681e-04 -1.76544e-04
-1.05286e-03 -1.25251e-03 -7.49135e-04 -3.61175e-04 -5.68400e-04 -1.77818e-04 -4.57362e-04 -1.03994e-04 -3.82578e-04 -6.88322e-05
-8.66655e-04 -7.49135e-04 -9.62007e-04 -4.62350e-04 -5.12147e-04 -3.25967e-04 -3.87847e-04 -2.29134e-04 -3.29554e-04 -1.61082e-04
-5.04420e-04 -3.61175e-04 -4.62350e-04 -5.03900e-04 -3.23736e-04 -2.80726e-04 -2.61864e-04 -2.08244e-04 -2.08603e-04 -1.72142e-04
-5.44236e-04 -5.68400e-04 -5.12147e-04 -3.23736e-04 -5.48741e-04 -1.85805e-04 -3.95012e-04 -1.37077e-04 -3.25548e-04 -9.82889e-05
-3.26851e-04 -1.77818e-04 -3.25967e-04 -2.80726e-04 -1.85805e-04 -3.25785e-04 -1.18345e-04 -2.28620e-04 -1.10687e-04 -1.75069e-04
-4.11990e-04 -4.57362e-04 -3.87847e-04 -2.61864e-04 -3.95012e-04 -1.18345e-04 -3.93358e-04 -6.76886e-05 -3.01135e-04 -6.67793e-05
-2.34639e-04 -1.03994e-04 -2.29134e-04 -2.08244e-04 -1.37077e-04 -2.28620e-04 -6.76886e-05 -2.21071e-04 -5.97506e-05 -1.50569e-04
-3.37681e-04 -3.82578e-04 -3.29554e-04 -2.08603e-04 -3.25548e-04 -1.10687e-04 -3.01135e-04 -5.97506e-05 -2.63449e-04 -5.60395e-05
-1.76544e-04 -6.88322e-05 -1.61082e-04 -1.72142e-04 -9.82889e-05 -1.75069e-04 -6.67793e-05 -1.50569e-04 -5.60395e-05 -1.21136e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_48-49.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.56388e-03 -9.77946e-04 -8.19765e-04 -4.69432e-04 -5.13988e-04 -3.05029e-04 -3.88120e-04 -2.19730e-04 -3.17173e-04 -1.66156e-04
-9.77946e-04 -1.15434e-03 -6.99699e-04 -3.32056e-04 -5.34695e-04 -1.60559e-04 -4.31994e-04 -9.14731e-05 -3.62577e-04 -5.85892e-05
-8.19765e-04 -6.99699e-04 -8.74683e-04 -4.32408e-04 -4.65710e-04 -3.06541e-04 -3.52291e-04 -2.16208e-04 -2.99639e-04 -1.52369e-04
-4.69432e-04 -3.32056e-04 -4.32408e-04 -4.49430e-04 -3.03771e-04 -2.49783e-04 -2.45170e-04 -1.85820e-04 -1.94397e-04 -1.54840e-04
-5.13988e-04 -5.34695e-04 -4.65710e-04 -3.03771e-04 -4.94048e-04 -1.74123e-04 -3.58620e-04 -1.26259e-04 -2.97966e-04 -8.81632e-05
-3.05029e-04 -1.60559e-04 -3.06541e-04 -2.49783e-04 -1.74123e-04 -2.90899e-04 -1.08836e-04 -2.07632e-04 -9.88125e-05 -1.61522e-04
-3.88120e-04 -4.31994e-04 -3.52291e-04 -2.45170e-04 -3.58620e-04 -1.08836e-04 -3.58768e-04 -5.86353e-05 -2.78922e-04 -5.50542e-05
-2.19730e-04 -9.14731e-05 -2.16208e-04 -1.85820e-04 -1.26259e-04 -2.07632e-04 -5.86353e-05 -2.02883e-04 -4.89044e-05 -1.41555e-04
-3.17173e-04 -3.62577e-04 -2.99639e-04 -1.94397e-04 -2.97966e-04 -9.88125e-05 -2.78922e-04 -4.89044e-05 -2.45295e-04 -4.48049e-05
-1.66156e-04 -5.85892e-05 -1.52369e-04 -1.54840e-04 -8.81632e-05 -1.61522e-04 -5.50542e-05 -1.41555e-04 -4.48049e-05 -1.14659e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_49-50.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.35171e-03 -9.04681e-04 -7.72845e-04 -4.34963e-04 -4.83834e-04 -2.83456e-04 -3.64400e-04 -2.04926e-04 -2.96883e-04 -1.55776e-04
-9.04681e-04 -1.05951e-03 -6.50804e-04 -3.03869e-04 -5.00794e-04 -1.44108e-04 -4.06277e-04 -7.96940e-05 -3.42150e-04 -4.90411e-05
-7.72845e-04 -6.50804e-04 -7.92080e-04 -4.02808e-04 -4.21514e-04 -2.87147e-04 -3.18358e-04 -2.03304e-04 -2.70957e-04 -1.43740e-04
-4.34963e-04 -3.03869e-04 -4.02808e-04 -3.98570e-04 -2.84122e-04 -2.20596e-04 -2.28956e-04 -1.64434e-04 -1.80844e-04 -1.38072e-04
-4.83834e-04 -5.00794e-04 -4.21514e-04 -2.84122e-04 -4.42526e-04 -1.62963e-04 -3.23753e-04 -1.16343e-04 -2.71146e-04 -7.91959e-05
-2.83456e-04 -1.44108e-04 -2.87147e-04 -2.20596e-04 -1.62963e-04 -2.57941e-04 -1.00275e-04 -1.87226e-04 -8.82690e-05 -1.47951e-04
-3.64400e-04 -4.06277e-04 -3.18358e-04 -2.28956e-04 -3.23753e-04 -1.00275e-04 -3.25450e-04 -5.09068e-05 -2.56951e-04 -4.49329e-05
-2.04926e-04 -7.96940e-05 -2.03304e-04 -1.64434e-04 -1.16343e-04 -1.87226e-04 -5.09068e-05 -1.85100e-04 -3.95487e-05 -1.32421e-04
-2.96883e-04 -3.42150e-04 -2.70957e-04 -1.80844e-04 -2.71146e-04 -8.82690e-05 -2.56951e-04 -3.95487e-05 -2.27507e-04 -3.48726e-05
-1.55776e-04 -4.90411e-05 -1.43740e-04 -1.38072e-04 -7.91959e-05 -1.47951e-04 -4.49329e-05 -1.32421e-04 -3.48726e-05 -1.08354e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_5-6.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.98008e-03 -2.61668e-03 -1.23721e-03 -9.95299e-04 -9.28736e-04 -5.29704e-04 -7.88433e-04 -3.01719e-04 -7.03717e-04 -1.64859e-04
-2.61668e-03 -5.31132e-03 -1.99503e-03 -1.04310e-03 -1.24177e-03 -5.98595e-04 -9.41934e-04 -3.93546e-04 -7.82102e-04 -2.73494e-04
-1.23721e-03 -1.99503e-03 -4.68607e-03 -1.73002e-03 -1.40123e-03 -1.14484e-03 -9.78623e-04 -8.49999e-04 -7.56462e-04 -6.77896e-04
-9.95299e-04 -1.04310e-03 -1.73002e-03 -3.77598e-03 -1.40208e-03 -1.30095e-03 -1.04506e-03 -9.25283e-04 -8.34350e-04 -7.16551e-04
-9.28736e-04 -1.24177e-03 -1.40123e-03 -1.40208e-03 -3.33854e-03 -1.21411e-03 -1.31554e-03 -1.02474e-03 -9.49873e-04 -8.56123e-04
-5.29704e-04 -5.98595e-04 -1.14484e-03 -1.30095e-03 -1.21411e-03 -2.60720e-03 -1.05364e-03 -1.15138e-03 -8.84226e-04 -9.00816e-04
-7.88433e-04 -9.41934e-04 -9.78623e-04 -1.04506e-03 -1.31554e-03 -1.05364e-03 -2.28480e-03 -8.53668e-04 -1.14279e-03 -7.93459e-04
-3.01719e-04 -3.93546e-04 -8.49999e-04 -9.25283e-04 -1.02474e-03 -1.15138e-03 -8.53668e-04 -1.89235e-03 -7.44290e-04 -9.72207e-04
-7.03717e-04 -7.82102e-04 -7.56462e-04 -8.34350e-04 -9.49873e-04 -8.84226e-04 -1.14279e-03 -7.44290e-04 -1.59430e-03 -6.75812e-04
-1.64859e-04 -2.73494e-04 -6.77896e-04 -7.16551e-04 -8.56123e-04 -9.00816e-04 -7.93459e-04 -9.72207e-04 -6.75812e-04 -1.36169e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_50-51.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.13939e-03 -8.33147e-04 -7.25890e-04 -4.01101e-04 -4.53757e-04 -2.62197e-04 -3.40814e-04 -1.90284e-04 -2.76795e-04 -1.45445e-04
-8.33147e-04 -9.67985e-04 -6.02551e-04 -2.76607e-04 -4.66821e-04 -1.28443e-04 -3.80304e-04 -6.86367e-05 -3.21383e-04 -4.01707e-05
-7.25890e-04 -6.02551e-04 -7.14027e-04 -3.73594e-04 -3.79539e-04 -2.67815e-04 -2.86059e-04 -1.90423e-04 -2.43544e-04 -1.35174e-04
-4.01101e-04 -2.76607e-04 -3.73594e-04 -3.51200e-04 -2.64766e-04 -1.93185e-04 -2.13169e-04 -1.44145e-04 -1.67871e-04 -1.21919e-04
-4.53757e-04 -4.66821e-04 -3.79539e-04 -2.64766e-04 -3.94114e-04 -1.52231e-04 -2.90466e-04 -1.07208e-04 -2.45168e-04 -7.12664e-05
-2.62197e-04 -1.28443e-04 -2.67815e-04 -1.93185e-04 -1.52231e-04 -2.26925e-04 -9.25210e-05 -1.67476e-04 -7.89352e-05 -1.34433e-04
-3.40814e-04 -3.80304e-04 -2.86059e-04 -2.13169e-04 -2.90466e-04 -9.25210e-05 -2.93446e-04 -4.43737e-05 -2.35277e-04 -3.63383e-05
-1.90284e-04 -6.86367e-05 -1.90423e-04 -1.44145e-04 -1.07208e-04 -1.67476e-04 -4.43737e-05 -1.67737e-04 -3.16196e-05 -1.23118e-04
-2.76795e-04 -3.21383e-04 -2.43544e-04 -1.67871e-04 -2.45168e-04 -7.89352e-05 -2.35277e-04 -3.16196e-05 -2.10002e-04 -2.62620e-05
-1.45445e-04 -4.01707e-05 -1.35174e-04 -1.21919e-04 -7.12664e-05 -1.34433e-04 -3.63383e-05 -1.23118e-04 -2.62620e-05 -1.02011e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_51-52.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.92770e-03 -7.63545e-04 -6.79057e-04 -3.67960e-04 -4.23863e-04 -2.41309e-04 -3.17459e-04 -1.75834e-04 -2.56993e-04 -1.35175e-04
-7.63545e-04 -8.79920e-04 -5.55117e-04 -2.50356e-04 -4.32933e-04 -1.13612e-04 -3.54197e-04 -5.83440e-05 -3.00363e-04 -3.20238e-05
-6.79057e-04 -5.55117e-04 -6.40541e-04 -3.44836e-04 -3.39872e-04 -2.48587e-04 -2.55502e-04 -1.77560e-04 -2.17531e-04 -1.26618e-04
-3.67960e-04 -2.50356e-04 -3.44836e-04 -3.07319e-04 -2.45690e-04 -1.67651e-04 -1.97754e-04 -1.25088e-04 -1.55381e-04 -1.06550e-04
-4.23863e-04 -4.32933e-04 -3.39872e-04 -2.45690e-04 -3.48879e-04 -1.41818e-04 -2.58922e-04 -9.87032e-05 -2.20223e-04 -6.42005e-05
-2.41309e-04 -1.13612e-04 -2.48587e-04 -1.67651e-04 -1.41818e-04 -1.97972e-04 -8.53986e-05 -1.48563e-04 -7.06272e-05 -1.21156e-04
-3.17459e-04 -3.54197e-04 -2.55502e-04 -1.97754e-04 -2.58922e-04 -8.53986e-05 -2.62934e-04 -3.88341e-05 -2.14089e-04 -2.90962e-05
-1.75834e-04 -5.83440e-05 -1.77560e-04 -1.25088e-04 -9.87032e-05 -1.48563e-04 -3.88341e-05 -1.50942e-04 -2.49516e-05 -1.13743e-04
-2.56993e-04 -3.00363e-04 -2.17531e-04 -1.55381e-04 -2.20223e-04 -7.06272e-05 -2.14089e-04 -2.49516e-05 -1.92867e-04 -1.88610e-05
-1.35175e-04 -3.20238e-05 -1.26618e-04 -1.06550e-04 -6.42005e-05 -1.21156e-04 -2.90962e-05 -1.13743e-04 -1.88610e-05 -9.56201e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_52-53.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.71748e-03 -6.96202e-04 -6.32442e-04 -3.35780e-04 -3.94169e-04 -2.20985e-04 -2.94323e-04 -1.61745e-04 -2.37446e-04 -1.25123e-04
-6.96202e-04 -7.95469e-04 -5.08792e-04 -2.25126e-04 -3.99409e-04 -9.95719e-05 -3.28204e-04 -4.87432e-05 -2.79318e-04 -2.45211e-05
-6.32442e-04 -5.08792e-04 -5.71575e-04 -3.16735e-04 -3.02506e-04 -2.29640e-04 -2.26678e-04 -1.64854e-04 -1.92907e-04 -1.18184e-04
-3.35780e-04 -2.25126e-04 -3.16735e-04 -2.66821e-04 -2.27031e-04 -1.43958e-04 -1.82812e-04 -1.07245e-04 -1.43455e-04 -9.19606e-05
-3.94169e-04 -3.99409e-04 -3.02506e-04 -2.27031e-04 -3.06757e-04 -1.31789e-04 -2.29125e-04 -9.08573e-05 -1.96334e-04 -5.80119e-05
-2.20985e-04 -9.95719e-05 -2.29640e-04 -1.43958e-04 -1.31789e-04 -1.71034e-04 -7.89249e-05 -1.30484e-04 -6.33563e-05 -1.08118e-04
-2.94323e-04 -3.28204e-04 -2.26678e-04 -1.82812e-04 -2.29125e-04 -7.89249e-05 -2.33906e-04 -3.42882e-05 -1.93385e-04 -2.32336e-05
-1.61745e-04 -4.87432e-05 -1.64854e-04 -1.07245e-04 -9.08573e-05 -1.30484e-04 -3.42882e-05 -1.34663e-04 -1.95918e-05 -1.04187e-04
-2.37446e-04 -2.79318e-04 -1.92907e-04 -1.43455e-04 -1.96334e-04 -6.33563e-05 -1.93385e-04 -1.95918e-05 -1.75978e-04 -1.27933e-05
-1.25123e-04 -2.45211e-05 -1.18184e-04 -9.19606e-05 -5.80119e-05 -1.08118e-04 -2.32336e-05 -1.04187e-04 -1.27933e-05 -8.89456e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_53-54.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.50994e-03 -6.31314e-04 -5.86365e-04 -3.04610e-04 -3.64934e-04 -2.01192e-04 -2.71658e-04 -1.47936e-04 -2.18402e-04 -1.15170e-04
-6.31314e-04 -7.14970e-04 -4.63739e-04 -2.01107e-04 -3.66373e-04 -8.64739e-05 -3.02385e-04 -3.99844e-05 -2.58267e-04 -1.78200e-05
-5.86365e-04 -4.63739e-04 -5.07277e-04 -2.89323e-04 -2.67638e-04 -2.10947e-04 -1.99807e-04 -1.52217e-04 -1.69919e-04 -1.09732e-04
-3.04610e-04 -2.01107e-04 -2.89323e-04 -2.29813e-04 -2.08718e-04 -1.22303e-04 -1.68210e-04 -9.08611e-05 -1.31902e-04 -7.84383e-05
-3.64934e-04 -3.66373e-04 -2.67638e-04 -2.08718e-04 -2.67934e-04 -1.21959e-04 -2.01361e-04 -8.34141e-05 -1.73834e-04 -5.23975e-05
-2.01192e-04 -8.64739e-05 -2.10947e-04 -1.22303e-04 -1.21959e-04 -1.46348e-04 -7.28196e-05 -1.13564e-04 -5.68017e-05 -9.56751e-05
-2.71658e-04 -3.02385e-04 -1.99807e-04 -1.68210e-04 -2.01361e-04 -7.28196e-05 -2.06692e-04 -3.03911e-05 -1.73547e-04 -1.83785e-05
-1.47936e-04 -3.99844e-05 -1.52217e-04 -9.08611e-05 -8.34141e-05 -1.13564e-04 -3.03911e-05 -1.19233e-04 -1.51754e-05 -9.47768e-05
-2.18402e-04 -2.58267e-04 -1.69919e-04 -1.31902e-04 -1.73834e-04 -5.68017e-05 -1.73547e-04 -1.51754e-05 -1.59662e-04 -7.72225e-06
-1.15170e-04 -1.78200e-05 -1.09732e-04 -7.84383e-05 -5.23975e-05 -9.56751e-05 -1.83785e-05 -9.47768e-05 -7.72225e-06 -8.22679e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_54-55.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.30625e-03 -5.69194e-04 -5.41040e-04 -2.74647e-04 -3.36278e-04 -1.82064e-04 -2.49554e-04 -1.34506e-04 -1.99933e-04 -1.05395e-04
-5.69194e-04 -6.38694e-04 -4.20223e-04 -1.78395e-04 -3.34064e-04 -7.43533e-05 -2.76937e-04 -3.20863e-05 -2.37372e-04 -1.19326e-05
-5.41040e-04 -4.20223e-04 -4.47681e-04 -2.62757e-04 -2.35327e-04 -1.92631e-04 -1.74951e-04 -1.39726e-04 -1.48640e-04 -1.01297e-04
-2.74647e-04 -1.78395e-04 -2.62757e-04 -1.96266e-04 -1.90834e-04 -1.02723e-04 -1.53983e-04 -7.59979e-05 -1.20717e-04 -6.60716e-05
-3.36278e-04 -3.34064e-04 -2.35327e-04 -1.90834e-04 -2.32430e-04 -1.12324e-04 -1.75719e-04 -7.63181e-05 -1.52839e-04 -4.72726e-05
-1.82064e-04 -7.43533e-05 -1.92631e-04 -1.02723e-04 -1.12324e-04 -1.23964e-04 -6.70069e-05 -9.79082e-05 -5.08650e-05 -8.39461e-05
-2.49554e-04 -2.76937e-04 -1.74951e-04 -1.53983e-04 -1.75719e-04 -6.70069e-05 -1.81405e-04 -2.70225e-05 -1.54713e-04 -1.43974e-05
-1.34506e-04 -3.20863e-05 -1.39726e-04 -7.59979e-05 -7.63181e-05 -9.79082e-05 -2.70225e-05 -1.04758e-04 -1.15769e-05 -8.56009e-05
-1.99933e-04 -2.37372e-04 -1.48640e-04 -1.20717e-04 -1.52839e-04 -5.08650e-05 -1.54713e-04 -1.15769e-05 -1.44006e-04 -3.56508e-06
-1.05395e-04 -1.19326e-05 -1.01297e-04 -6.60716e-05 -4.72726e-05 -8.39461e-05 -1.43974e-05 -8.56009e-05 -3.56508e-06 -7.56276e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_55-56.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.10769e-03 -5.10194e-04 -4.96691e-04 -2.46113e-04 -3.08312e-04 -1.63772e-04 -2.28080e-04 -1.21599e-04 -1.82074e-04 -9.59327e-05
-5.10194e-04 -5.66880e-04 -3.78561e-04 -1.57030e-04 -3.02788e-04 -6.31798e-05 -2.52136e-04 -2.49838e-05 -2.16890e-04 -6.77471e-06
-4.96691e-04 -3.78561e-04 -3.92773e-04 -2.37258e-04 -2.05561e-04 -1.74890e-04 -1.52092e-04 -1.27543e-04 -1.29048e-04 -9.30133e-05
-2.46113e-04 -1.57030e-04 -2.37258e-04 -1.66064e-04 -1.73551e-04 -8.51420e-05 -1.40272e-04 -6.26011e-05 -1.10012e-04 -5.48226e-05
-3.08312e-04 -3.02788e-04 -2.05561e-04 -1.73551e-04 -2.00164e-04 -1.02988e-04 -1.52177e-04 -6.96287e-05 -1.33355e-04 -4.26607e-05
-1.63772e-04 -6.31798e-05 -1.74890e-04 -8.51420e-05 -1.02988e-04 -1.03801e-04 -6.15357e-05 -8.34948e-05 -4.55643e-05 -7.29291e-05
-2.28080e-04 -2.52136e-04 -1.52092e-04 -1.40272e-04 -1.52177e-04 -6.15357e-05 -1.58032e-04 -2.41826e-05 -1.36909e-04 -1.12671e-05
-1.21599e-04 -2.49838e-05 -1.27543e-04 -6.26011e-05 -6.96287e-05 -8.34948e-05 -2.41826e-05 -9.12164e-05 -8.78829e-06 -7.66324e-05
-1.82074e-04 -2.16890e-04 -1.29048e-04 -1.10012e-04 -1.33355e-04 -4.55643e-05 -1.36909e-04 -8.78829e-06 -1.28989e-04 -3.53786e-07
-9.59327e-05 -6.77471e-06 -9.30133e-05 -5.48226e-05 -4.26607e-05 -7.29291e-05 -1.12671e-05 -7.66324e-05 -3.53786e-07 -6.89518e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_56-57.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.91559e-03 -4.54617e-04 -4.53576e-04 -2.19199e-04 -2.81180e-04 -1.46454e-04 -2.07330e-04 -1.09329e-04 -1.64891e-04 -8.68803e-05
-4.54617e-04 -4.99783e-04 -3.39019e-04 -1.37091e-04 -2.72800e-04 -5.29659e-05 -2.28201e-04 -1.86658e-05 -1.97012e-04 -2.32537e-06
-4.53576e-04 -3.39019e-04 -3.42539e-04 -2.13000e-04 -1.78349e-04 -1.57870e-04 -1.31238e-04 -1.15774e-04 -1.11164e-04 -8.49561e-05
-2.19199e-04 -1.37091e-04 -2.13000e-04 -1.39116e-04 -1.56985e-04 -6.95285e-05 -1.27150e-04 -5.06686e-05 -9.98233e-05 -4.47188e-05
-2.81180e-04 -2.72800e-04 -1.78349e-04 -1.56985e-04 -1.71086e-04 -9.39935e-05 -1.30757e-04 -6.33356e-05 -1.15441e-04 -3.85111e-05
-1.46454e-04 -5.29659e-05 -1.57870e-04 -6.95285e-05 -9.39935e-05 -8.58338e-05 -5.63786e-05 -7.03732e-05 -4.08349e-05 -6.26980e-05
-2.07330e-04 -2.28201e-04 -1.31238e-04 -1.27150e-04 -1.30757e-04 -5.63786e-05 -1.36624e-04 -2.17855e-05 -1.20239e-04 -8.86726e-06
-1.09329e-04 -1.86658e-05 -1.15774e-04 -5.06686e-05 -6.33356e-05 -7.03732e-05 -2.17855e-05 -7.86763e-05 -6.69358e-06 -6.79609e-05
-1.64891e-04 -1.97012e-04 -1.11164e-04 -9.98233e-05 -1.15441e-04 -4.08349e-05 -1.20239e-04 -6.69358e-06 -1.14700e-04 2.00057e-06
-8.68803e-05 -2.32537e-06 -8.49561e-05 -4.47188e-05 -3.85111e-05 -6.26980e-05 -8.86726e-06 -6.79609e-05 2.00057e-06 -6.23025e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_57-58.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.73128e-03 -4.02675e-04 -4.12005e-04 -1.94009e-04 -2.55082e-04 -1.30170e-04 -1.87465e-04 -9.77252e-05 -1.48527e-04 -7.82453e-05
-4.02675e-04 -4.37626e-04 -3.01804e-04 -1.18663e-04 -2.44301e-04 -4.37411e-05 -2.05302e-04 -1.31386e-05 -1.77894e-04 1.42208e-06
-4.12005e-04 -3.01804e-04 -2.96956e-04 -1.90107e-04 -1.53709e-04 -1.41663e-04 -1.12417e-04 -1.04481e-04 -9.50216e-05 -7.71583e-05
-1.94009e-04 -1.18663e-04 -1.90107e-04 -1.15327e-04 -1.41210e-04 -5.58533e-05 -1.14653e-04 -4.02065e-05 -9.01495e-05 -3.57963e-05
-2.55082e-04 -2.44301e-04 -1.53709e-04 -1.41210e-04 -1.45150e-04 -8.53478e-05 -1.11490e-04 -5.73882e-05 -9.91766e-05 -3.47349e-05
-1.30170e-04 -4.37411e-05 -1.41663e-04 -5.58533e-05 -8.53478e-05 -7.00393e-05 -5.14757e-05 -5.86082e-05 -3.65741e-05 -5.33408e-05
-1.87465e-04 -2.05302e-04 -1.12417e-04 -1.14653e-04 -1.11490e-04 -5.14757e-05 -1.17251e-04 -1.97106e-05 -1.04825e-04 -7.03778e-06
-9.77252e-05 -1.31386e-05 -1.04481e-04 -4.02065e-05 -5.73882e-05 -5.86082e-05 -1.97106e-05 -6.72242e-05 -5.13993e-06 -5.97156e-05
-1.48527e-04 -1.77894e-04 -9.50216e-05 -9.01495e-05 -9.91766e-05 -3.65741e-05 -1.04825e-04 -5.13993e-06 -1.01275e-04 3.65056e-06
-7.82453e-05 1.42208e-06 -7.71583e-05 -3.57963e-05 -3.47349e-05 -5.33408e-05 -7.03778e-06 -5.97156e-05 3.65056e-06 -5.58063e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_58-59.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.55597e-03 -3.54543e-04 -3.72251e-04 -1.70637e-04 -2.30190e-04 -1.14983e-04 -1.68614e-04 -8.68311e-05 -1.33083e-04 -7.00602e-05
-3.54543e-04 -3.80580e-04 -2.67077e-04 -1.01827e-04 -2.17451e-04 -3.55421e-05 -1.83573e-04 -8.42343e-06 -1.59644e-04 4.45111e-06
-3.72251e-04 -2.67077e-04 -2.55949e-04 -1.68669e-04 -1.31626e-04 -1.26347e-04 -9.56297e-05 -9.37047e-05 -8.06407e-05 -6.96368e-05
-1.70637e-04 -1.01827e-04 -1.68669e-04 -9.45870e-05 -1.26279e-04 -4.40800e-05 -1.02795e-04 -3.12211e-05 -8.09687e-05 -2.80923e-05
-2.30190e-04 -2.17451e-04 -1.31626e-04 -1.26279e-04 -1.22278e-04 -7.70476e-05 -9.43880e-05 -5.17342e-05 -8.46212e-05 -3.12235e-05
-1.14983e-04 -3.55421e-05 -1.26347e-04 -4.40800e-05 -7.70476e-05 -5.63853e-05 -4.67637e-05 -4.82569e-05 -3.26612e-05 -4.49656e-05
-1.68614e-04 -1.83573e-04 -9.56297e-05 -1.02795e-04 -9.43880e-05 -4.67637e-05 -9.99525e-05 -1.78239e-05 -9.07965e-05 -5.59282e-06
-8.68311e-05 -8.42343e-06 -9.37047e-05 -3.12211e-05 -5.17342e-05 -4.82569e-05 -1.78239e-05 -5.69628e-05 -3.94318e-06 -5.20649e-05
-1.33083e-04 -1.59644e-04 -8.06407e-05 -8.09687e-05 -8.46212e-05 -3.26612e-05 -9.07965e-05 -3.94318e-06 -8.88702e-05 4.79323e-06
-7.00602e-05 4.45111e-06 -6.96368e-05 -2.80923e-05 -3.12235e-05 -4.49656e-05 -5.59282e-06 -5.20649e-05 4.79323e-06 -4.96359e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_59-60.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.39068e-03 -3.10372e-04 -3.34528e-04 -1.49193e-04 -2.06612e-04 -1.00985e-04 -1.50841e-04 -7.67334e-05 -1.18589e-04 -6.24175e-05
-3.10372e-04 -3.28685e-04 -2.35008e-04 -8.65719e-05 -1.92443e-04 -2.83059e-05 -1.63209e-04 -4.43220e-06 -1.42453e-04 6.86516e-06
-3.34528e-04 -2.35008e-04 -2.19341e-04 -1.48820e-04 -1.11984e-04 -1.12059e-04 -8.07596e-05 -8.35764e-05 -6.79136e-05 -6.25063e-05
-1.49193e-04 -8.65719e-05 -1.48820e-04 -7.66656e-05 -1.12324e-04 -3.40383e-05 -9.16943e-05 -2.35681e-05 -7.23829e-05 -2.14882e-05
-2.06612e-04 -1.92443e-04 -1.11984e-04 -1.12324e-04 -1.02259e-04 -6.91999e-05 -7.93119e-05 -4.64460e-05 -7.16728e-05 -2.80190e-05
-1.00985e-04 -2.83059e-05 -1.12059e-04 -3.40383e-05 -6.91999e-05 -4.46814e-05 -4.23141e-05 -3.92091e-05 -2.91296e-05 -3.74946e-05
-1.50841e-04 -1.63209e-04 -8.07596e-05 -9.16943e-05 -7.93119e-05 -4.23141e-05 -8.46067e-05 -1.61508e-05 -7.80991e-05 -4.51913e-06
-7.67334e-05 -4.43220e-06 -8.35764e-05 -2.35681e-05 -4.64460e-05 -3.92091e-05 -1.61508e-05 -4.78091e-05 -3.09532e-06 -4.49794e-05
-1.18589e-04 -1.42453e-04 -6.79136e-05 -7.23829e-05 -7.16728e-05 -2.91296e-05 -7.80991e-05 -3.09532e-06 -7.74489e-05 5.43641e-06
-6.24175e-05 6.86516e-06 -6.25063e-05 -2.14882e-05 -2.80190e-05 -3.74946e-05 -4.51913e-06 -4.49794e-05 5.43641e-06 -4.37566e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_6-7.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.04427e-03 -2.64391e-03 -1.27925e-03 -1.00853e-03 -9.53849e-04 -5.41182e-04 -8.04265e-04 -3.12831e-04 -7.13718e-04 -1.76986e-04
-2.64391e-03 -5.26566e-03 -1.97944e-03 -1.05332e-03 -1.23093e-03 -6.06016e-04 -9.34193e-04 -3.99519e-04 -7.76007e-04 -2.77851e-04
-1.27925e-03 -1.97944e-03 -4.67711e-03 -1.71703e-03 -1.42894e-03 -1.14199e-03 -9.97378e-04 -8.49370e-04 -7.70997e-04 -6.78620e-04
-1.00853e-03 -1.05332e-03 -1.71703e-03 -3.69183e-03 -1.39631e-03 -1.29178e-03 -1.03572e-03 -9.24002e-04 -8.25019e-04 -7.16608e-04
-9.53849e-04 -1.23093e-03 -1.42894e-03 -1.39631e-03 -3.30233e-03 -1.18399e-03 -1.34281e-03 -1.00382e-03 -9.67002e-04 -8.46909e-04
-5.41182e-04 -6.06016e-04 -1.14199e-03 -1.29178e-03 -1.18399e-03 -2.54547e-03 -1.03976e-03 -1.12786e-03 -8.83329e-04 -8.79415e-04
-8.04265e-04 -9.34193e-04 -9.97378e-04 -1.03572e-03 -1.34281e-03 -1.03976e-03 -2.23408e-03 -8.44661e-04 -1.14853e-03 -7.71496e-04
-3.12831e-04 -3.99519e-04 -8.49370e-04 -9.24002e-04 -1.00382e-03 -1.12786e-03 -8.44661e-04 -1.83937e-03 -7.16654e-04 -9.65159e-04
-7.13718e-04 -7.76007e-04 -7.70997e-04 -8.25019e-04 -9.67002e-04 -8.83329e-04 -1.14853e-03 -7.16654e-04 -1.57560e-03 -6.60738e-04
-1.76986e-04 -2.77851e-04 -6.78620e-04 -7.16608e-04 -8.46909e-04 -8.79415e-04 -7.71496e-04 -9.65159e-04 -6.60738e-04 -1.30629e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_60-61.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.23621e-03 -2.70221e-04 -2.99015e-04 -1.29729e-04 -1.84442e-04 -8.82334e-05 -1.34195e-04 -6.74912e-05 -1.05070e-04 -5.53730e-05
-2.70221e-04 -2.81912e-04 -2.05687e-04 -7.28796e-05 -1.69397e-04 -2.19848e-05 -1.44333e-04 -1.10612e-06 -1.26438e-04 8.73429e-06
-2.99015e-04 -2.05687e-04 -1.86916e-04 -1.30633e-04 -9.46496e-05 -9.88787e-05 -6.76975e-05 -7.41698e-05 -5.67450e-05 -5.58305e-05
-1.29729e-04 -7.28796e-05 -1.30633e-04 -6.13356e-05 -9.94187e-05 -2.55779e-05 -8.14094e-05 -1.71364e-05 -6.44315e-05 -1.58957e-05
-1.84442e-04 -1.69397e-04 -9.46496e-05 -9.94187e-05 -8.48894e-05 -6.18615e-05 -6.61364e-05 -4.15463e-05 -6.02516e-05 -2.51178e-05
-8.82334e-05 -2.19848e-05 -9.88787e-05 -2.55779e-05 -6.18615e-05 -3.47659e-05 -3.81497e-05 -3.13818e-05 -2.59668e-05 -3.08869e-05
-1.34195e-04 -1.44333e-04 -6.76975e-05 -8.14094e-05 -6.61364e-05 -3.81497e-05 -7.11084e-05 -1.46758e-05 -6.66974e-05 -3.76335e-06
-6.74912e-05 -1.10612e-06 -7.41698e-05 -1.71364e-05 -4.15463e-05 -3.13818e-05 -1.46758e-05 -3.97141e-05 -2.54517e-06 -3.84680e-05
-1.05070e-04 -1.26438e-04 -5.67450e-05 -6.44315e-05 -6.02516e-05 -2.59668e-05 -6.66974e-05 -2.54517e-06 -6.70102e-05 5.64486e-06
-5.53730e-05 8.73429e-06 -5.58305e-05 -1.58957e-05 -2.51178e-05 -3.08869e-05 -3.76335e-06 -3.84680e-05 5.64486e-06 -3.81934e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_61-62.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.09326e-03 -2.33978e-04 -2.65966e-04 -1.12130e-04 -1.63885e-04 -7.66103e-05 -1.18862e-04 -5.89781e-05 -9.27092e-05 -4.87897e-05
-2.33978e-04 -2.40230e-04 -1.79055e-04 -6.08061e-05 -1.48276e-04 -1.66381e-05 -1.26900e-04 1.49215e-06 -1.11553e-04 9.99217e-06
-2.65966e-04 -1.79055e-04 -1.58516e-04 -1.14035e-04 -7.95920e-05 -8.67278e-05 -5.64536e-05 -6.53917e-05 -4.71721e-05 -4.95052e-05
-1.12130e-04 -6.08061e-05 -1.14035e-04 -4.84720e-05 -8.74838e-05 -1.86754e-05 -7.18317e-05 -1.19582e-05 -5.69770e-05 -1.13890e-05
-1.63885e-04 -1.48276e-04 -7.95920e-05 -8.74838e-05 -7.00829e-05 -5.49286e-05 -5.48766e-05 -3.68832e-05 -5.04416e-05 -2.23175e-05
-7.66103e-05 -1.66381e-05 -8.67278e-05 -1.86754e-05 -5.49286e-05 -2.66172e-05 -3.41237e-05 -2.48617e-05 -2.29590e-05 -2.53003e-05
-1.18862e-04 -1.26900e-04 -5.64536e-05 -7.18317e-05 -5.48766e-05 -3.41237e-05 -5.95136e-05 -1.31883e-05 -5.67511e-05 -3.04857e-06
-5.89781e-05 1.49215e-06 -6.53917e-05 -1.19582e-05 -3.68832e-05 -2.48617e-05 -1.31883e-05 -3.28224e-05 -2.02026e-06 -3.27760e-05
-9.27092e-05 -1.11553e-04 -4.71721e-05 -5.69770e-05 -5.04416e-05 -2.29590e-05 -5.67511e-05 -2.02026e-06 -5.77804e-05 5.74354e-06
-4.87897e-05 9.99217e-06 -4.95052e-05 -1.13890e-05 -2.23175e-05 -2.53003e-05 -3.04857e-06 -3.27760e-05 5.74354e-06 -3.32343e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_62-63.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.62132e-04 -2.01575e-04 -2.35448e-04 -9.63975e-05 -1.44950e-04 -6.61518e-05 -1.04817e-04 -5.12517e-05 -8.14535e-05 -4.27487e-05
-2.01575e-04 -2.03421e-04 -1.55107e-04 -5.02560e-05 -1.29130e-04 -1.21592e-05 -1.10993e-04 3.48046e-06 -9.78958e-05 1.07675e-05
-2.35448e-04 -1.55107e-04 -1.33821e-04 -9.90515e-05 -6.66013e-05 -7.56686e-05 -4.68317e-05 -5.73282e-05 -3.90080e-05 -4.36273e-05
-9.63975e-05 -5.02560e-05 -9.90515e-05 -3.77843e-05 -7.65813e-05 -1.31099e-05 -6.30394e-05 -7.83493e-06 -5.01049e-05 -7.78873e-06
-1.44950e-04 -1.29130e-04 -6.66013e-05 -7.65813e-05 -5.75493e-05 -4.84865e-05 -4.53079e-05 -3.25397e-05 -4.20493e-05 -1.96942e-05
-6.61518e-05 -1.21592e-05 -7.56686e-05 -1.31099e-05 -4.84865e-05 -1.99853e-05 -3.03212e-05 -1.94645e-05 -2.01730e-05 -2.05830e-05
-1.04817e-04 -1.10993e-04 -4.68317e-05 -6.30394e-05 -4.53079e-05 -3.03212e-05 -4.96054e-05 -1.17551e-05 -4.81047e-05 -2.42351e-06
-5.12517e-05 3.48046e-06 -5.73282e-05 -7.83493e-06 -3.25397e-05 -1.94645e-05 -1.17551e-05 -2.69760e-05 -1.56462e-06 -2.77992e-05
-8.14535e-05 -9.78958e-05 -3.90080e-05 -5.01049e-05 -4.20493e-05 -2.01730e-05 -4.81047e-05 -1.56462e-06 -4.96385e-05 5.70498e-06
-4.27487e-05 1.07675e-05 -4.36273e-05 -7.78873e-06 -1.96942e-05 -2.05830e-05 -2.42351e-06 -2.77992e-05 5.70498e-06 -2.87977e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_63-64.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.42625e-04 -1.72917e-04 -2.07355e-04 -8.25655e-05 -1.27496e-04 -5.69568e-05 -9.18882e-05 -4.44512e-05 -7.11087e-05 -3.74149e-05
-1.72917e-04 -1.71098e-04 -1.33826e-04 -4.10250e-05 -1.12025e-04 -8.34635e-06 -9.67204e-05 5.06848e-06 -8.56040e-05 1.12737e-05
-2.07355e-04 -1.33826e-04 -1.12386e-04 -8.57410e-05 -5.53520e-05 -6.58168e-05 -3.85234e-05 -5.01268e-05 -3.19563e-05 -3.83704e-05
-8.25655e-05 -4.10250e-05 -8.57410e-05 -2.88797e-05 -6.68330e-05 -8.55591e-06 -5.51806e-05 -4.46509e-06 -4.39826e-05 -4.79715e-06
-1.27496e-04 -1.12025e-04 -5.53520e-05 -6.68330e-05 -4.68805e-05 -4.27014e-05 -3.70823e-05 -2.86986e-05 -3.47441e-05 -1.74429e-05
-5.69568e-05 -8.34635e-06 -6.58168e-05 -8.55591e-06 -4.27014e-05 -1.45073e-05 -2.69328e-05 -1.48686e-05 -1.78040e-05 -1.64369e-05
-9.18882e-05 -9.67204e-05 -3.85234e-05 -5.51806e-05 -3.70823e-05 -2.69328e-05 -4.10194e-05 -1.05797e-05 -4.04357e-05 -2.09252e-06
-4.44512e-05 5.06848e-06 -5.01268e-05 -4.46509e-06 -2.86986e-05 -1.48686e-05 -1.05797e-05 -2.18586e-05 -1.38113e-06 -2.32543e-05
-7.11087e-05 -8.56040e-05 -3.19563e-05 -4.39826e-05 -3.47441e-05 -1.78040e-05 -4.04357e-05 -1.38113e-06 -4.22774e-05 5.32601e-06
-3.74149e-05 1.12737e-05 -3.83704e-05 -4.79715e-06 -1.74429e-05 -1.64369e-05 -2.09252e-06 -2.32543e-05 5.32601e-06 -2.46087e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_64-65.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.34528e-04 -1.47641e-04 -1.81769e-04 -7.03744e-05 -1.11636e-04 -4.88002e-05 -8.01987e-05 -3.83673e-05 -6.18088e-05 -3.25842e-05
-1.47641e-04 -1.42997e-04 -1.14954e-04 -3.31136e-05 -9.67447e-05 -5.24632e-06 -8.38885e-05 6.18322e-06 -7.44956e-05 1.14311e-05
-1.81769e-04 -1.14954e-04 -9.39733e-05 -7.38923e-05 -4.57775e-05 -5.69784e-05 -3.15203e-05 -4.36069e-05 -2.60367e-05 -3.35582e-05
-7.03744e-05 -3.31136e-05 -7.38923e-05 -2.16343e-05 -5.80517e-05 -5.00686e-06 -4.80606e-05 -1.89031e-06 -3.84056e-05 -2.49803e-06
-1.11636e-04 -9.67447e-05 -4.57775e-05 -5.80517e-05 -3.79819e-05 -3.74008e-05 -3.02017e-05 -2.51585e-05 -2.85921e-05 -1.53378e-05
-4.88002e-05 -5.24632e-06 -5.69784e-05 -5.00686e-06 -3.74008e-05 -1.01713e-05 -2.37684e-05 -1.11614e-05 -1.56104e-05 -1.30144e-05
-8.01987e-05 -8.38885e-05 -3.15203e-05 -4.80606e-05 -3.02017e-05 -2.37684e-05 -3.37916e-05 -9.43462e-06 -3.38766e-05 -1.77200e-06
-3.83673e-05 6.18322e-06 -4.36069e-05 -1.89031e-06 -2.51585e-05 -1.11614e-05 -9.43462e-06 -1.76044e-05 -1.19075e-06 -1.93744e-05
-6.18088e-05 -7.44956e-05 -2.60367e-05 -3.84056e-05 -2.85921e-05 -1.56104e-05 -3.38766e-05 -1.19075e-06 -3.58951e-05 4.94085e-06
-3.25842e-05 1.14311e-05 -3.35582e-05 -2.49803e-06 -1.53378e-05 -1.30144e-05 -1.77200e-06 -1.93744e-05 4.94085e-06 -2.09488e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_65-66.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.37303e-04 -1.25479e-04 -1.58591e-04 -5.96987e-05 -9.72954e-05 -4.16140e-05 -6.96802e-05 -3.29604e-05 -5.34852e-05 -2.82437e-05
-1.25479e-04 -1.18731e-04 -9.83143e-05 -2.63942e-05 -8.31724e-05 -2.77442e-06 -7.24229e-05 6.90073e-06 -6.45196e-05 1.13067e-05
-1.58591e-04 -9.83143e-05 -7.82314e-05 -6.34045e-05 -3.76738e-05 -4.90973e-05 -2.56534e-05 -3.77472e-05 -2.10951e-05 -2.91860e-05
-5.96987e-05 -2.63942e-05 -6.34045e-05 -1.58047e-05 -5.01900e-05 -2.29825e-06 -4.16513e-05 2.30725e-08 -3.33594e-05 -7.72899e-07
-9.72954e-05 -8.31724e-05 -3.76738e-05 -5.01900e-05 -3.06037e-05 -3.25825e-05 -2.44785e-05 -2.19209e-05 -2.34403e-05 -1.33897e-05
-4.16140e-05 -2.77442e-06 -4.90973e-05 -2.29825e-06 -3.25825e-05 -6.78952e-06 -2.08415e-05 -8.20663e-06 -1.35948e-05 -1.02162e-05
-6.96802e-05 -7.24229e-05 -2.56534e-05 -4.16513e-05 -2.44785e-05 -2.08415e-05 -2.77366e-05 -8.33875e-06 -2.82917e-05 -1.46930e-06
-3.29604e-05 6.90073e-06 -3.77472e-05 2.30725e-08 -2.19209e-05 -8.20663e-06 -8.33875e-06 -1.40922e-05 -1.00473e-06 -1.60721e-05
-5.34852e-05 -6.45196e-05 -2.10951e-05 -3.33594e-05 -2.34403e-05 -1.35948e-05 -2.82917e-05 -1.00473e-06 -3.03737e-05 4.54345e-06
-2.82437e-05 1.13067e-05 -2.91860e-05 -7.72899e-07 -1.33897e-05 -1.02162e-05 -1.46930e-06 -1.60721e-05 4.54345e-06 -1.77564e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_66-67.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.50327e-04 -1.06147e-04 -1.37708e-04 -5.03974e-05 -8.44028e-05 -3.53093e-05 -6.02726e-05 -2.81711e-05 -4.60844e-05 -2.43495e-05
-1.06147e-04 -9.78966e-05 -8.37289e-05 -2.07208e-05 -7.12010e-05 -8.21187e-07 -6.22565e-05 7.31615e-06 -5.56360e-05 1.09855e-05
-1.37708e-04 -8.37289e-05 -6.48265e-05 -5.41829e-05 -3.08361e-05 -4.21266e-05 -2.07490e-05 -3.25271e-05 -1.69842e-05 -2.52584e-05
-5.03974e-05 -2.07208e-05 -5.41829e-05 -1.11466e-05 -4.32112e-05 -2.52729e-07 -3.59394e-05 1.42315e-06 -2.88487e-05 5.12125e-07
-8.44028e-05 -7.12010e-05 -3.08361e-05 -4.32112e-05 -2.45022e-05 -2.82517e-05 -1.97249e-05 -1.90076e-05 -1.91226e-05 -1.16315e-05
-3.53093e-05 -8.21187e-07 -4.21266e-05 -2.52729e-07 -2.82517e-05 -4.17088e-06 -1.81827e-05 -5.84655e-06 -1.17930e-05 -7.90715e-06
-6.02726e-05 -6.22565e-05 -2.07490e-05 -3.59394e-05 -1.97249e-05 -1.81827e-05 -2.26647e-05 -7.33530e-06 -2.35232e-05 -1.22510e-06
-2.81711e-05 7.31615e-06 -3.25271e-05 1.42315e-06 -1.90076e-05 -5.84655e-06 -7.33530e-06 -1.11751e-05 -8.61852e-07 -1.32322e-05
-4.60844e-05 -5.56360e-05 -1.69842e-05 -2.88487e-05 -1.91226e-05 -1.17930e-05 -2.35232e-05 -8.61852e-07 -2.55834e-05 4.10698e-06
-2.43495e-05 1.09855e-05 -2.52584e-05 5.12125e-07 -1.16315e-05 -7.90715e-06 -1.22510e-06 -1.32322e-05 4.10698e-06 -1.49429e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_67-68.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.72851e-04 -8.93822e-05 -1.18947e-04 -4.23660e-05 -7.28219e-05 -2.98493e-05 -5.18420e-05 -2.40037e-05 -3.94732e-05 -2.09317e-05
-8.93822e-05 -8.01393e-05 -7.09932e-05 -1.59990e-05 -6.06722e-05 6.56215e-07 -5.32553e-05 7.44255e-06 -4.77262e-05 1.04721e-05
-1.18947e-04 -7.09932e-05 -5.34577e-05 -4.61008e-05 -2.51009e-05 -3.59729e-05 -1.66868e-05 -2.78802e-05 -1.35992e-05 -2.17303e-05
-4.23660e-05 -1.59990e-05 -4.61008e-05 -7.50127e-06 -3.70171e-05 1.20412e-06 -3.08346e-05 2.35942e-06 -2.47918e-05 1.38290e-06
-7.28219e-05 -6.06722e-05 -2.51009e-05 -3.70171e-05 -1.95070e-05 -2.43465e-05 -1.58253e-05 -1.63638e-05 -1.55543e-05 -1.00123e-05
-2.98493e-05 6.56215e-07 -3.59729e-05 1.20412e-06 -2.43465e-05 -2.22676e-06 -1.57403e-05 -4.04101e-06 -1.01369e-05 -6.07783e-06
-5.18420e-05 -5.32553e-05 -1.66868e-05 -3.08346e-05 -1.58253e-05 -1.57403e-05 -1.84707e-05 -6.37476e-06 -1.95114e-05 -9.74530e-07
-2.40037e-05 7.44255e-06 -2.78802e-05 2.35942e-06 -1.63638e-05 -4.04101e-06 -6.37476e-06 -8.82720e-06 -6.96287e-07 -1.08769e-05
-3.94732e-05 -4.77262e-05 -1.35992e-05 -2.47918e-05 -1.55543e-05 -1.01369e-05 -1.95114e-05 -6.96287e-07 -2.14970e-05 3.71603e-06
-2.09317e-05 1.04721e-05 -2.17303e-05 1.38290e-06 -1.00123e-05 -6.07783e-06 -9.74530e-07 -1.08769e-05 3.71603e-06 -1.25483e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_68-69.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.04212e-04 -7.48694e-05 -1.02226e-04 -3.54093e-05 -6.25336e-05 -2.50738e-05 -4.44017e-05 -2.03090e-05 -3.36854e-05 -1.78526e-05
-7.48694e-05 -6.50980e-05 -5.99054e-05 -1.21117e-05 -5.14439e-05 1.73070e-06 -4.53192e-05 7.34576e-06 -4.07189e-05 9.82144e-06
-1.02226e-04 -5.99054e-05 -4.38758e-05 -3.90283e-05 -2.03368e-05 -3.05491e-05 -1.33595e-05 -2.37492e-05 -1.08475e-05 -1.85574e-05
-3.54093e-05 -1.21117e-05 -3.90283e-05 -4.69606e-06 -3.15363e-05 2.19089e-06 -2.62957e-05 2.93297e-06 -2.11608e-05 1.92957e-06
-6.25336e-05 -5.14439e-05 -2.03368e-05 -3.15363e-05 -1.54544e-05 -2.08396e-05 -1.26588e-05 -1.39706e-05 -1.26357e-05 -8.51592e-06
-2.50738e-05 1.73070e-06 -3.05491e-05 2.19089e-06 -2.08396e-05 -8.22695e-07 -1.35070e-05 -2.68870e-06 -8.61710e-06 -4.65238e-06
-4.44017e-05 -4.53192e-05 -1.33595e-05 -2.62957e-05 -1.26588e-05 -1.35070e-05 -1.50340e-05 -5.45252e-06 -1.61743e-05 -7.10496e-07
-2.03090e-05 7.34576e-06 -2.37492e-05 2.93297e-06 -1.39706e-05 -2.68870e-06 -5.45252e-06 -6.96278e-06 -5.02600e-07 -8.94374e-06
-3.36854e-05 -4.07189e-05 -1.08475e-05 -2.11608e-05 -1.26357e-05 -8.61710e-06 -1.61743e-05 -5.02600e-07 -1.80459e-05 3.38748e-06
-1.78526e-05 9.82144e-06 -1.85574e-05 1.92957e-06 -8.51592e-06 -4.65238e-06 -7.10496e-07 -8.94374e-06 3.38748e-06 -1.05366e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_69-70.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.43708e-04 -6.23586e-05 -8.74012e-05 -2.94073e-05 -5.34410e-05 -2.09136e-05 -3.78667e-05 -1.70505e-05 -2.86383e-05 -1.50985e-05
-6.23586e-05 -5.24613e-05 -5.02819e-05 -8.96766e-06 -4.33775e-05 2.45128e-06 -3.83380e-05 7.05617e-06 -3.45225e-05 9.05223e-06
-8.74012e-05 -5.02819e-05 -3.58505e-05 -3.28510e-05 -1.64166e-05 -2.57753e-05 -1.06671e-05 -2.00775e-05 -8.64774e-06 -1.57039e-05
-2.94073e-05 -8.96766e-06 -3.28510e-05 -2.60363e-06 -2.66891e-05 2.78093e-06 -2.22561e-05 3.19521e-06 -1.79032e-05 2.19431e-06
-5.34410e-05 -4.33775e-05 -1.64166e-05 -2.66891e-05 -1.22096e-05 -1.76827e-05 -1.01312e-05 -1.17934e-05 -1.02864e-05 -7.12250e-06
-2.09136e-05 2.45128e-06 -2.57753e-05 2.78093e-06 -1.76827e-05 1.17715e-07 -1.14508e-05 -1.73464e-06 -7.20550e-06 -3.59021e-06
-3.78667e-05 -3.83380e-05 -1.06671e-05 -2.22561e-05 -1.01312e-05 -1.14508e-05 -1.22620e-05 -4.54994e-06 -1.34406e-05 -4.12139e-07
-1.70505e-05 7.05617e-06 -2.00775e-05 3.19521e-06 -1.17934e-05 -1.73464e-06 -4.54994e-06 -5.53414e-06 -2.57085e-07 -7.40671e-06
-2.86383e-05 -3.45225e-05 -8.64774e-06 -1.79032e-05 -1.02864e-05 -7.20550e-06 -1.34406e-05 -2.57085e-07 -1.51792e-05 3.15190e-06
-1.50985e-05 9.05223e-06 -1.57039e-05 2.19431e-06 -7.12250e-06 -3.59021e-06 -4.12139e-07 -7.40671e-06 3.15190e-06 -8.89729e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_7-8.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.10021e-03 -2.66686e-03 -1.31882e-03 -1.02079e-03 -9.76793e-04 -5.52422e-04 -8.18348e-04 -3.23764e-04 -7.22513e-04 -1.88922e-04
-2.66686e-03 -5.21425e-03 -1.96206e-03 -1.06328e-03 -1.21850e-03 -6.13589e-04 -9.25211e-04 -4.05746e-04 -7.68767e-04 -2.82518e-04
-1.31882e-03 -1.96206e-03 -4.66269e-03 -1.69940e-03 -1.45535e-03 -1.13697e-03 -1.01421e-03 -8.47908e-04 -7.83539e-04 -6.79100e-04
-1.02079e-03 -1.06328e-03 -1.69940e-03 -3.60624e-03 -1.39009e-03 -1.27864e-03 -1.02793e-03 -9.19485e-04 -8.16505e-04 -7.14645e-04
-9.76793e-04 -1.21850e-03 -1.45535e-03 -1.39009e-03 -3.25877e-03 -1.15410e-03 -1.36807e-03 -9.79194e-04 -9.85129e-04 -8.33515e-04
-5.52422e-04 -6.13589e-04 -1.13697e-03 -1.27864e-03 -1.15410e-03 -2.48569e-03 -1.01970e-03 -1.10664e-03 -8.80446e-04 -8.55771e-04
-8.18348e-04 -9.25211e-04 -1.01421e-03 -1.02793e-03 -1.36807e-03 -1.01970e-03 -2.18434e-03 -8.36780e-04 -1.14704e-03 -7.53377e-04
-3.23764e-04 -4.05746e-04 -8.47908e-04 -9.19485e-04 -9.79194e-04 -1.10664e-03 -8.36780e-04 -1.78065e-03 -6.91839e-04 -9.58340e-04
-7.22513e-04 -7.68767e-04 -7.83539e-04 -8.16505e-04 -9.85129e-04 -8.80446e-04 -1.14704e-03 -6.91839e-04 -1.55909e-03 -6.37548e-04
-1.88922e-04 -2.82518e-04 -6.79100e-04 -7.14645e-04 -8.33515e-04 -8.55771e-04 -7.53377e-04 -9.58340e-04 -6.37548e-04 -1.25721e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_70-71.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.90594e-04 -5.17033e-05 -7.42557e-05 -2.43414e-05 -4.53591e-05 -1.74073e-05 -3.20541e-05 -1.43025e-05 -2.41470e-05 -1.27691e-05
-5.17033e-05 -4.18747e-05 -4.20374e-05 -6.39526e-06 -3.64360e-05 2.95992e-06 -3.23134e-05 6.70714e-06 -2.91649e-05 8.30550e-06
-7.42557e-05 -4.20374e-05 -2.90955e-05 -2.75614e-05 -1.31271e-05 -2.16834e-05 -8.41627e-06 -1.69341e-05 -6.79981e-06 -1.32672e-05
-2.43414e-05 -6.39526e-06 -2.75614e-05 -1.00541e-06 -2.25186e-05 3.15970e-06 -1.87859e-05 3.33103e-06 -1.51186e-05 2.36401e-06
-4.53591e-05 -3.64360e-05 -1.31271e-05 -2.25186e-05 -9.53460e-06 -1.49715e-05 -8.01146e-06 -9.95201e-06 -8.28465e-06 -5.97842e-06
-1.74073e-05 2.95992e-06 -2.16834e-05 3.15970e-06 -1.49715e-05 8.15908e-07 -9.70557e-06 -9.62027e-07 -6.04990e-06 -2.67757e-06
-3.20541e-05 -3.23134e-05 -8.41627e-06 -1.87859e-05 -8.01146e-06 -9.70557e-06 -9.90584e-06 -3.83386e-06 -1.10592e-05 -2.52994e-07
-1.43025e-05 6.70714e-06 -1.69341e-05 3.33103e-06 -9.95201e-06 -9.62027e-07 -3.83386e-06 -4.30438e-06 -1.43801e-07 -6.02793e-06
-2.41470e-05 -2.91649e-05 -6.79981e-06 -1.51186e-05 -8.28465e-06 -6.04990e-06 -1.10592e-05 -1.43801e-07 -1.26372e-05 2.80635e-06
-1.27691e-05 8.30550e-06 -1.32672e-05 2.36401e-06 -5.97842e-06 -2.67757e-06 -2.52994e-07 -6.02793e-06 2.80635e-06 -7.38393e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_71-72.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.44236e-04 -4.27035e-05 -6.26551e-05 -2.01167e-05 -3.81984e-05 -1.45002e-05 -2.68868e-05 -1.20360e-05 -2.01369e-05 -1.08572e-05
-4.27035e-05 -3.30611e-05 -3.50331e-05 -4.29504e-06 -3.05241e-05 3.32190e-06 -2.71769e-05 6.35629e-06 -2.46010e-05 7.63202e-06
-6.26551e-05 -3.50331e-05 -2.34178e-05 -2.30832e-05 -1.03531e-05 -1.82314e-05 -6.50566e-06 -1.42987e-05 -5.21245e-06 -1.12446e-05
-2.01167e-05 -4.29504e-06 -2.30832e-05 2.20285e-07 -1.89871e-05 3.41504e-06 -1.58681e-05 3.41747e-06 -1.27990e-05 2.51160e-06
-3.81984e-05 -3.05241e-05 -1.03531e-05 -1.89871e-05 -7.29979e-06 -1.27025e-05 -6.19536e-06 -8.45567e-06 -6.53289e-06 -5.09743e-06
-1.45002e-05 3.32190e-06 -1.82314e-05 3.41504e-06 -1.27025e-05 1.36898e-06 -8.28492e-06 -2.86625e-07 -5.16671e-06 -1.83999e-06
-2.68868e-05 -2.71769e-05 -6.50566e-06 -1.58681e-05 -6.19536e-06 -8.28492e-06 -7.85635e-06 -3.32757e-06 -8.93773e-06 -2.62767e-07
-1.20360e-05 6.35629e-06 -1.42987e-05 3.41747e-06 -8.45567e-06 -2.86625e-07 -3.32757e-06 -3.19227e-06 -1.92381e-07 -4.73544e-06
-2.01369e-05 -2.46010e-05 -5.21245e-06 -1.27990e-05 -6.53289e-06 -5.16671e-06 -8.93773e-06 -1.92381e-07 -1.03320e-05 2.32387e-06
-1.08572e-05 7.63202e-06 -1.12446e-05 2.51160e-06 -5.09743e-06 -1.83999e-06 -2.62767e-07 -4.73544e-06 2.32387e-06 -5.93545e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_72-73.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.04182e-04 -3.50357e-05 -5.26191e-05 -1.64768e-05 -3.20545e-05 -1.19418e-05 -2.25063e-05 -9.98941e-06 -1.67905e-05 -9.08207e-06
-3.50357e-05 -2.58880e-05 -2.90069e-05 -2.72843e-06 -2.53852e-05 3.41442e-06 -2.26663e-05 5.84068e-06 -2.05590e-05 6.83647e-06
-5.26191e-05 -2.90069e-05 -1.87958e-05 -1.91768e-05 -8.17912e-06 -1.51722e-05 -5.06804e-06 -1.19148e-05 -4.05394e-06 -9.37399e-06
-1.64768e-05 -2.72843e-06 -1.91768e-05 9.86579e-07 -1.58446e-05 3.38734e-06 -1.32313e-05 3.25569e-06 -1.06628e-05 2.41517e-06
-3.20545e-05 -2.53852e-05 -8.17912e-06 -1.58446e-05 -5.62672e-06 -1.06134e-05 -4.86347e-06 -7.02531e-06 -5.23952e-06 -4.19037e-06
-1.19418e-05 3.41442e-06 -1.51722e-05 3.38734e-06 -1.06134e-05 1.58441e-06 -6.90950e-06 5.95075e-08 -4.25481e-06 -1.33875e-06
-2.25063e-05 -2.26663e-05 -5.06804e-06 -1.32313e-05 -4.86347e-06 -6.90950e-06 -6.32188e-06 -2.73404e-06 -7.32678e-06 -1.16630e-07
-9.98941e-06 5.84068e-06 -1.19148e-05 3.25569e-06 -7.02531e-06 5.95075e-08 -2.73404e-06 -2.46170e-06 -7.54452e-08 -3.83972e-06
-1.67905e-05 -2.05590e-05 -4.05394e-06 -1.06628e-05 -5.23952e-06 -4.25481e-06 -7.32678e-06 -7.54452e-08 -8.55710e-06 2.06813e-06
-9.08207e-06 6.83647e-06 -9.37399e-06 2.41517e-06 -4.19037e-06 -1.33875e-06 -1.16630e-07 -3.83972e-06 2.06813e-06 -4.89889e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_73-74.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.69779e-04 -2.85781e-05 -4.39609e-05 -1.34035e-05 -2.67738e-05 -9.75443e-06 -1.87697e-05 -8.20990e-06 -1.39670e-05 -7.50755e-06
-2.85781e-05 -2.00820e-05 -2.38875e-05 -1.56174e-06 -2.09870e-05 3.35078e-06 -1.87825e-05 5.26494e-06 -1.70570e-05 6.02778e-06
-4.39609e-05 -2.38875e-05 -1.50286e-05 -1.58297e-05 -6.45304e-06 -1.25286e-05 -3.96071e-06 -9.83517e-06 -3.17764e-06 -7.72260e-06
-1.34035e-05 -1.56174e-06 -1.58297e-05 1.44540e-06 -1.31176e-05 3.20844e-06 -1.09287e-05 2.98366e-06 -8.78522e-06 2.20978e-06
-2.67738e-05 -2.09870e-05 -6.45304e-06 -1.31176e-05 -4.35210e-06 -8.76884e-06 -3.85284e-06 -5.74750e-06 -4.24559e-06 -3.36515e-06
-9.75443e-06 3.35078e-06 -1.25286e-05 3.20844e-06 -8.76884e-06 1.61553e-06 -5.66880e-06 2.26199e-07 -3.42145e-06 -1.01626e-06
-1.87697e-05 -1.87825e-05 -3.96071e-06 -1.09287e-05 -3.85284e-06 -5.66880e-06 -5.13470e-06 -2.16531e-06 -6.05194e-06 5.58925e-08
-8.20990e-06 5.26494e-06 -9.83517e-06 2.98366e-06 -5.74750e-06 2.26199e-07 -2.16531e-06 -1.95050e-06 7.85758e-08 -3.16889e-06
-1.39670e-05 -1.70570e-05 -3.17764e-06 -8.78522e-06 -4.24559e-06 -3.42145e-06 -6.05194e-06 7.85758e-08 -7.13009e-06 1.89541e-06
-7.50755e-06 6.02778e-06 -7.72260e-06 2.20978e-06 -3.36515e-06 -1.01626e-06 5.58925e-08 -3.16889e-06 1.89541e-06 -4.09427e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_74-75.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.40353e-04 -2.32401e-05 -3.64712e-05 -1.09039e-05 -2.21785e-05 -7.99375e-06 -1.54955e-05 -6.79010e-06 -1.14750e-05 -6.25700e-06
-2.32401e-05 -1.53806e-05 -1.96235e-05 -6.55581e-07 -1.73187e-05 3.24981e-06 -1.55422e-05 4.75100e-06 -1.41423e-05 5.33367e-06
-3.64712e-05 -1.96235e-05 -1.19103e-05 -1.30563e-05 -5.01137e-06 -1.03489e-05 -3.02256e-06 -8.13609e-06 -2.41771e-06 -6.39314e-06
-1.09039e-05 -6.55581e-07 -1.30563e-05 1.75501e-06 -1.08609e-05 3.02829e-06 -9.03972e-06 2.75191e-06 -7.26327e-06 2.05235e-06
-2.21785e-05 -1.73187e-05 -5.01137e-06 -1.08609e-05 -3.29039e-06 -7.26650e-06 -2.97906e-06 -4.73990e-06 -3.36712e-06 -2.75000e-06
-7.99375e-06 3.24981e-06 -1.03489e-05 3.02829e-06 -7.26650e-06 1.63556e-06 -4.68947e-06 3.91108e-07 -2.80106e-06 -6.95532e-07
-1.54955e-05 -1.55422e-05 -3.02256e-06 -9.03972e-06 -2.97906e-06 -4.68947e-06 -4.09328e-06 -1.76959e-06 -4.90879e-06 9.37843e-08
-6.79010e-06 4.75100e-06 -8.13609e-06 2.75191e-06 -4.73990e-06 3.91108e-07 -1.76959e-06 -1.46591e-06 1.00902e-07 -2.51996e-06
-1.14750e-05 -1.41423e-05 -2.41771e-06 -7.26327e-06 -3.36712e-06 -2.80106e-06 -4.90879e-06 1.00902e-07 -5.83010e-06 1.61975e-06
-6.25700e-06 5.33367e-06 -6.39314e-06 2.05235e-06 -2.75000e-06 -6.95532e-07 9.37843e-08 -2.51996e-06 1.61975e-06 -3.30999e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_75-76.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.15387e-04 -1.88456e-05 -3.00606e-05 -8.86909e-06 -1.82332e-05 -6.56662e-06 -1.26769e-05 -5.64377e-06 -9.31876e-06 -5.25493e-06
-1.88456e-05 -1.16233e-05 -1.60827e-05 1.98704e-08 -1.42626e-05 3.10602e-06 -1.28429e-05 4.28106e-06 -1.17168e-05 4.72363e-06
-3.00606e-05 -1.60827e-05 -9.35990e-06 -1.07568e-05 -3.83075e-06 -8.54949e-06 -2.24702e-06 -6.74339e-06 -1.77863e-06 -5.31378e-06
-8.86909e-06 1.98704e-08 -1.07568e-05 1.93385e-06 -8.99252e-06 2.83910e-06 -7.48718e-06 2.53971e-06 -6.02331e-06 1.92132e-06
-1.82332e-05 -1.42626e-05 -3.83075e-06 -8.99252e-06 -2.42392e-06 -6.03922e-06 -2.24382e-06 -3.93817e-06 -2.61006e-06 -2.28765e-06
-6.56662e-06 3.10602e-06 -8.54949e-06 2.83910e-06 -6.03922e-06 1.63250e-06 -3.91041e-06 5.37823e-07 -2.33596e-06 -4.01878e-07
-1.26769e-05 -1.28429e-05 -2.24702e-06 -7.48718e-06 -2.24382e-06 -3.91041e-06 -3.19835e-06 -1.49524e-06 -3.90893e-06 5.55335e-08
-5.64377e-06 4.28106e-06 -6.74339e-06 2.53971e-06 -3.93817e-06 5.37823e-07 -1.49524e-06 -1.03003e-06 4.82764e-08 -1.92431e-06
-9.31876e-06 -1.17168e-05 -1.77863e-06 -6.02331e-06 -2.61006e-06 -2.33596e-06 -3.90893e-06 4.82764e-08 -4.67791e-06 1.29703e-06
-5.25493e-06 4.72363e-06 -5.31378e-06 1.92132e-06 -2.28765e-06 -4.01878e-07 5.55335e-08 -1.92431e-06 1.29703e-06 -2.58107e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_76-77.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.44392e-05 -1.51748e-05 -2.46951e-05 -7.13201e-06 -1.49721e-05 -5.30581e-06 -1.03903e-05 -4.59268e-06 -7.61015e-06 -4.30490e-06
-1.51748e-05 -8.71475e-06 -1.30853e-05 4.29146e-07 -1.16446e-05 2.84143e-06 -1.05045e-05 3.74358e-06 -9.59097e-06 4.06478e-06
-2.46951e-05 -1.30853e-05 -7.36915e-06 -8.76828e-06 -2.96827e-06 -6.96543e-06 -1.72366e-06 -5.48514e-06 -1.37540e-06 -4.30533e-06
-7.13201e-06 4.29146e-07 -8.76828e-06 1.91292e-06 -7.34013e-06 2.52841e-06 -6.09051e-06 2.21353e-06 -4.87807e-06 1.66238e-06
-1.49721e-05 -1.16446e-05 -2.96827e-06 -7.34013e-06 -1.84546e-06 -4.90640e-06 -1.76934e-06 -3.15898e-06 -2.11424e-06 -1.78784e-06
-5.30581e-06 2.84143e-06 -6.96543e-06 2.52841e-06 -4.90640e-06 1.46806e-06 -3.14074e-06 5.07441e-07 -1.83074e-06 -3.06245e-07
-1.03903e-05 -1.05045e-05 -1.72366e-06 -6.09051e-06 -1.76934e-06 -3.14074e-06 -2.59838e-06 -1.14173e-06 -3.21787e-06 1.46954e-07
-4.59268e-06 3.74358e-06 -5.48514e-06 2.21353e-06 -3.15898e-06 5.07441e-07 -1.14173e-06 -8.24567e-07 1.36585e-07 -1.58315e-06
-7.61015e-06 -9.59097e-06 -1.37540e-06 -4.87807e-06 -2.11424e-06 -1.83074e-06 -3.21787e-06 1.36585e-07 -3.86961e-06 1.16728e-06
-4.30490e-06 4.06478e-06 -4.30533e-06 1.66238e-06 -1.78784e-06 -3.06245e-07 1.46954e-07 -1.58315e-06 1.16728e-06 -2.13929e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_77-78.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.69282e-05 -1.21502e-05 -2.02019e-05 -5.68754e-06 -1.22599e-05 -4.23507e-06 -8.51147e-06 -3.67699e-06 -6.23449e-06 -3.45341e-06
-1.21502e-05 -6.46794e-06 -1.05845e-05 6.64237e-07 -9.44206e-06 2.52924e-06 -8.51848e-06 3.20296e-06 -7.77149e-06 3.42550e-06
-2.02019e-05 -1.05845e-05 -5.80038e-06 -7.08972e-06 -2.32197e-06 -5.61139e-06 -1.35945e-06 -4.39317e-06 -1.11200e-06 -3.41788e-06
-5.68754e-06 6.64237e-07 -7.08972e-06 1.78809e-06 -5.92400e-06 2.17735e-06 -4.88260e-06 1.85921e-06 -3.87710e-06 1.36477e-06
-1.22599e-05 -9.44206e-06 -2.32197e-06 -5.92400e-06 -1.44666e-06 -3.91559e-06 -1.44679e-06 -2.46555e-06 -1.76836e-06 -1.32544e-06
-4.23507e-06 2.52924e-06 -5.61139e-06 2.17735e-06 -3.91559e-06 1.24397e-06 -2.45196e-06 4.04327e-07 -1.36414e-06 -2.95817e-07
-8.51147e-06 -8.51848e-06 -1.35945e-06 -4.88260e-06 -1.44679e-06 -2.45196e-06 -2.16865e-06 -7.99962e-07 -2.70468e-06 2.67452e-07
-3.67699e-06 3.20296e-06 -4.39317e-06 1.85921e-06 -2.46555e-06 4.04327e-07 -7.99962e-07 -7.23672e-07 2.56661e-07 -1.36972e-06
-6.23449e-06 -7.77149e-06 -1.11200e-06 -3.87710e-06 -1.76836e-06 -1.36414e-06 -2.70468e-06 2.56661e-07 -3.26141e-06 1.11190e-06
-3.45341e-06 3.42550e-06 -3.41788e-06 1.36477e-06 -1.32544e-06 -2.95817e-07 2.67452e-07 -1.36972e-06 1.11190e-06 -1.84520e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_78-79.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.22728e-05 -9.74724e-06 -1.63722e-05 -4.59031e-06 -9.90471e-06 -3.45417e-06 -6.84041e-06 -3.03324e-06 -4.97061e-06 -2.87598e-06
-9.74724e-06 -4.68430e-06 -8.58375e-06 8.55939e-07 -7.69057e-06 2.29677e-06 -6.95650e-06 2.80612e-06 -6.35977e-06 2.96495e-06
-1.63722e-05 -8.58375e-06 -4.48279e-06 -5.77678e-06 -1.73621e-06 -4.57976e-06 -9.84299e-07 -3.59461e-06 -7.99524e-07 -2.80217e-06
-4.59031e-06 8.55939e-07 -5.77678e-06 1.70837e-06 -4.84223e-06 1.94684e-06 -3.99058e-06 1.65174e-06 -3.17215e-06 1.22559e-06
-9.90471e-06 -7.69057e-06 -1.73621e-06 -4.84223e-06 -1.04154e-06 -3.20767e-06 -1.07832e-06 -2.02064e-06 -1.36036e-06 -1.08786e-06
-3.45417e-06 2.29677e-06 -4.57976e-06 1.94684e-06 -3.20767e-06 1.15127e-06 -2.01431e-06 4.35309e-07 -1.12448e-06 -1.52433e-07
-6.84041e-06 -6.95650e-06 -9.84299e-07 -3.99058e-06 -1.07832e-06 -2.01431e-06 -1.68345e-06 -6.68778e-07 -2.13354e-06 2.00584e-07
-3.03324e-06 2.80612e-06 -3.59461e-06 1.65174e-06 -2.02064e-06 4.35309e-07 -6.68778e-07 -4.96394e-07 1.85146e-07 -1.03045e-06
-4.97061e-06 -6.35977e-06 -7.99524e-07 -3.17215e-06 -1.36036e-06 -1.12448e-06 -2.13354e-06 1.85146e-07 -2.58393e-06 8.73195e-07
-2.87598e-06 2.96495e-06 -2.80217e-06 1.22559e-06 -1.08786e-06 -1.52433e-07 2.00584e-07 -1.03045e-06 8.73195e-07 -1.40960e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_79-80.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.01317e-05 -7.79639e-06 -1.31863e-05 -3.70137e-06 -7.94600e-06 -2.81938e-06 -5.45240e-06 -2.50701e-06 -3.92172e-06 -2.40397e-06
-7.79639e-06 -3.32163e-06 -6.94172e-06 9.57512e-07 -6.24732e-06 2.06360e-06 -5.66881e-06 2.44968e-06 -5.19712e-06 2.55846e-06
-1.31863e-05 -6.94172e-06 -3.43588e-06 -4.69659e-06 -1.27674e-06 -3.73182e-06 -6.88604e-07 -2.94057e-06 -5.52504e-07 -2.30089e-06
-3.70137e-06 9.57512e-07 -4.69659e-06 1.59513e-06 -3.95208e-06 1.73019e-06 -3.25890e-06 1.46102e-06 -2.59752e-06 1.09879e-06
-7.94600e-06 -6.24732e-06 -1.27674e-06 -3.95208e-06 -7.25056e-07 -2.62829e-06 -7.84573e-07 -1.66091e-06 -1.02790e-06 -9.02840e-07
-2.81938e-06 2.06360e-06 -3.73182e-06 1.73019e-06 -2.62829e-06 1.05533e-06 -1.66082e-06 4.50876e-07 -9.36103e-07 -3.80870e-08
-5.45240e-06 -5.66881e-06 -6.88604e-07 -3.25890e-06 -7.84573e-07 -1.66082e-06 -1.28674e-06 -5.70923e-07 -1.66023e-06 1.31530e-07
-2.50701e-06 2.44968e-06 -2.94057e-06 1.46102e-06 -1.66091e-06 4.50876e-07 -5.70923e-07 -3.11735e-07 1.11630e-07 -7.44568e-07
-3.92172e-06 -5.19712e-06 -5.52504e-07 -2.59752e-06 -1.02790e-06 -9.36103e-07 -1.66023e-06 1.11630e-07 -2.01470e-06 6.54599e-07
-2.40397e-06 2.55846e-06 -2.30089e-06 1.09879e-06 -9.02840e-07 -3.80870e-08 1.31530e-07 -7.44568e-07 6.54599e-07 -1.03923e-06


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_8-9.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.15030e-03 -2.68645e-03 -1.35631e-03 -1.03241e-03 -9.97879e-04 -5.63574e-04 -8.30968e-04 -3.34591e-04 -7.30379e-04 -2.00623e-04
-2.68645e-03 -5.15853e-03 -1.94377e-03 -1.07297e-03 -1.20514e-03 -6.21280e-04 -9.15459e-04 -4.12193e-04 -7.60749e-04 -2.87490e-04
-1.35631e-03 -1.94377e-03 -4.64371e-03 -1.67790e-03 -1.48098e-03 -1.12992e-03 -1.02964e-03 -8.45677e-04 -7.94520e-04 -6.79345e-04
-1.03241e-03 -1.07297e-03 -1.67790e-03 -3.52068e-03 -1.38319e-03 -1.26227e-03 -1.02202e-03 -9.11739e-04 -8.09398e-04 -7.10516e-04
-9.97879e-04 -1.20514e-03 -1.48098e-03 -1.38319e-03 -3.20883e-03 -1.12583e-03 -1.39033e-03 -9.52260e-04 -1.00394e-03 -8.16373e-04
-5.63574e-04 -6.21280e-04 -1.12992e-03 -1.26227e-03 -1.12583e-03 -2.42694e-03 -9.94401e-04 -1.08881e-03 -8.74264e-04 -8.31814e-04
-8.30968e-04 -9.15459e-04 -1.02964e-03 -1.02202e-03 -1.39033e-03 -9.94401e-04 -2.13760e-03 -8.28012e-04 -1.14001e-03 -7.39591e-04
-3.34591e-04 -4.12193e-04 -8.45677e-04 -9.11739e-04 -9.52260e-04 -1.08881e-03 -8.28012e-04 -1.71748e-03 -6.71919e-04 -9.48721e-04
-7.30379e-04 -7.60749e-04 -7.94520e-04 -8.09398e-04 -1.00394e-03 -8.74264e-04 -1.14001e-03 -6.71919e-04 -1.54133e-03 -6.08799e-04
-2.00623e-04 -2.87490e-04 -6.79345e-04 -7.10516e-04 -8.16373e-04 -8.31814e-04 -7.39591e-04 -9.48721e-04 -6.08799e-04 -1.21651e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_80-81.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.02159e-05 -6.13279e-06 -1.06423e-05 -2.87663e-06 -6.44220e-06 -2.17616e-06 -4.44274e-06 -1.93006e-06 -3.21446e-06 -1.84762e-06
-6.13279e-06 -2.36897e-06 -5.51245e-06 8.98508e-07 -4.95798e-06 1.72351e-06 -4.48638e-06 1.99541e-06 -4.09827e-06 2.05373e-06
-1.06423e-05 -5.51245e-06 -2.70270e-06 -3.70408e-06 -1.03231e-06 -2.91093e-06 -5.95997e-07 -2.25820e-06 -5.13144e-07 -1.72974e-06
-2.87663e-06 8.98508e-07 -3.70408e-06 1.34323e-06 -3.08990e-06 1.38452e-06 -2.50775e-06 1.12475e-06 -1.95767e-06 8.05521e-07
-6.44220e-06 -4.95798e-06 -1.03231e-06 -3.08990e-06 -6.26635e-07 -1.99836e-06 -7.16222e-07 -1.19677e-06 -9.39213e-07 -5.68902e-07
-2.17616e-06 1.72351e-06 -2.91093e-06 1.38452e-06 -1.99836e-06 7.89563e-07 -1.19679e-06 2.69192e-07 -5.96233e-07 -1.50229e-07
-4.44274e-06 -4.48638e-06 -5.95997e-07 -2.50775e-06 -7.16222e-07 -1.19679e-06 -1.15217e-06 -3.02010e-07 -1.47280e-06 2.78162e-07
-1.93006e-06 1.99541e-06 -2.25820e-06 1.12475e-06 -1.19677e-06 2.69192e-07 -3.02010e-07 -3.72156e-07 2.59167e-07 -7.36510e-07
-3.21446e-06 -4.09827e-06 -5.13144e-07 -1.95767e-06 -9.39213e-07 -5.96233e-07 -1.47280e-06 2.59167e-07 -1.77328e-06 7.04313e-07
-1.84762e-06 2.05373e-06 -1.72974e-06 8.05521e-07 -5.68902e-07 -1.50229e-07 2.78162e-07 -7.36510e-07 7.04313e-07 -9.88407e-07


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_81-82.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.20239e-05 -4.83168e-06 -8.49830e-06 -2.26313e-06 -5.14599e-06 -1.71543e-06 -3.54755e-06 -1.52702e-06 -2.56444e-06 -1.46362e-06
-4.83168e-06 -1.62753e-06 -4.38532e-06 8.54426e-07 -3.94962e-06 1.46812e-06 -3.57232e-06 1.65787e-06 -3.25768e-06 1.68707e-06
-8.49830e-06 -4.38532e-06 -2.08334e-06 -2.94033e-06 -7.93319e-07 -2.29696e-06 -4.70026e-07 -1.76722e-06 -4.17652e-07 -1.33771e-06
-2.26313e-06 8.54426e-07 -2.94033e-06 1.16049e-06 -2.44205e-06 1.14439e-06 -1.96322e-06 9.09969e-07 -1.51592e-06 6.39766e-07
-5.14599e-06 -3.94962e-06 -7.93319e-07 -2.44205e-06 -4.94544e-07 -1.55399e-06 -5.90726e-07 -9.02069e-07 -7.82672e-07 -3.94148e-07
-1.71543e-06 1.46812e-06 -2.29696e-06 1.14439e-06 -1.55399e-06 6.36161e-07 -9.02511e-07 2.01379e-07 -4.17988e-07 -1.48670e-07
-3.54755e-06 -3.57232e-06 -4.70026e-07 -1.96322e-06 -5.90726e-07 -9.02511e-07 -9.54717e-07 -1.82388e-07 -1.22051e-06 2.87904e-07
-1.52702e-06 1.65787e-06 -1.76722e-06 9.09969e-07 -9.02069e-07 2.01379e-07 -1.82388e-07 -3.25343e-07 2.69901e-07 -6.24784e-07
-2.56444e-06 -3.25768e-06 -4.17652e-07 -1.51592e-06 -7.82672e-07 -4.17988e-07 -1.22051e-06 2.69901e-07 -1.46599e-06 6.26492e-07
-1.46362e-06 1.68707e-06 -1.33771e-06 6.39766e-07 -3.94148e-07 -1.48670e-07 2.87904e-07 -6.24784e-07 6.26492e-07 -8.27937e-07


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_82-83.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.52690e-05 -3.83165e-06 -6.68590e-06 -1.82920e-06 -4.01772e-06 -1.41327e-06 -2.74010e-06 -1.27725e-06 -1.95117e-06 -1.23802e-06
-3.83165e-06 -1.04359e-06 -3.51183e-06 8.34018e-07 -3.18001e-06 1.29345e-06 -2.88682e-06 1.43166e-06 -2.64263e-06 1.44571e-06
-6.68590e-06 -3.51183e-06 -1.54778e-06 -2.37227e-06 -5.51139e-07 -1.86165e-06 -3.02127e-07 -1.44463e-06 -2.64285e-07 -1.10551e-06
-1.82920e-06 8.34018e-07 -2.37227e-06 1.04608e-06 -1.97974e-06 1.00612e-06 -1.59954e-06 8.09202e-07 -1.24755e-06 5.87724e-07
-4.01772e-06 -3.18001e-06 -5.51139e-07 -1.97974e-06 -3.20080e-07 -1.27374e-06 -4.06500e-07 -7.56927e-07 -5.61318e-07 -3.55258e-07
-1.41327e-06 1.29345e-06 -1.86165e-06 1.00612e-06 -1.27374e-06 5.88875e-07 -7.58638e-07 2.35224e-07 -3.77162e-07 -4.22775e-08
-2.74010e-06 -2.88682e-06 -3.02127e-07 -1.59954e-06 -4.06500e-07 -7.58638e-07 -6.97541e-07 -1.90657e-07 -9.05976e-07 1.73753e-07
-1.27725e-06 1.43166e-06 -1.44463e-06 8.09202e-07 -7.56927e-07 2.35224e-07 -1.90657e-07 -1.80008e-07 1.56117e-07 -4.11992e-07
-1.95117e-06 -2.64263e-06 -2.64285e-07 -1.24755e-06 -5.61318e-07 -3.77162e-07 -9.05976e-07 1.56117e-07 -1.08816e-06 4.27074e-07
-1.23802e-06 1.44571e-06 -1.10551e-06 5.87724e-07 -3.55258e-07 -4.22775e-08 1.73753e-07 -4.11992e-07 4.27074e-07 -5.59936e-07


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_83-84.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.98156e-05 -2.99099e-06 -5.25052e-06 -1.43190e-06 -3.15211e-06 -1.11073e-06 -2.14584e-06 -1.00755e-06 -1.52410e-06 -9.79169e-07
-2.99099e-06 -6.53573e-07 -2.76442e-06 7.47383e-07 -2.50658e-06 1.08087e-06 -2.27341e-06 1.17377e-06 -2.08034e-06 1.17368e-06
-5.25052e-06 -2.76442e-06 -1.17110e-06 -1.86323e-06 -4.14390e-07 -1.45261e-06 -2.31660e-07 -1.12019e-06 -2.10125e-07 -8.48665e-07
-1.43190e-06 7.47383e-07 -1.86323e-06 8.80418e-07 -1.54704e-06 8.19670e-07 -1.24017e-06 6.49402e-07 -9.57972e-07 4.62666e-07
-3.15211e-06 -2.50658e-06 -4.14390e-07 -1.54704e-06 -2.46848e-07 -9.81789e-07 -3.29446e-07 -5.67339e-07 -4.60920e-07 -2.46438e-07
-1.11073e-06 1.08087e-06 -1.45261e-06 8.19670e-07 -9.81789e-07 4.71960e-07 -5.69321e-07 1.79138e-07 -2.65504e-07 -4.29488e-08
-2.14584e-06 -2.27341e-06 -2.31660e-07 -1.24017e-06 -3.29446e-07 -5.69321e-07 -5.68573e-07 -1.18818e-07 -7.33899e-07 1.64200e-07
-1.00755e-06 1.17377e-06 -1.12019e-06 6.49402e-07 -5.67339e-07 1.79138e-07 -1.18818e-07 -1.49298e-07 1.47396e-07 -3.30253e-07
-1.52410e-06 -2.08034e-06 -2.10125e-07 -9.57972e-07 -4.60920e-07 -2.65504e-07 -7.33899e-07 1.47396e-07 -8.70096e-07 3.54375e-07
-9.79169e-07 1.17368e-06 -8.48665e-07 4.62666e-07 -2.46438e-07 -4.29488e-08 1.64200e-07 -3.30253e-07 3.54375e-07 -4.39199e-07


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_84-85.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.53763e-05 -2.34022e-06 -4.06183e-06 -1.14047e-06 -2.42112e-06 -8.98668e-07 -1.63093e-06 -8.26453e-07 -1.13974e-06 -8.10371e-07
-2.34022e-06 -3.61766e-07 -2.17984e-06 6.76866e-07 -1.98466e-06 9.20216e-07 -1.80591e-06 9.83020e-07 -1.65651e-06 9.79276e-07
-4.06183e-06 -2.17984e-06 -8.57222e-07 -1.47582e-06 -2.81723e-07 -1.15342e-06 -1.46311e-07 -8.94845e-07 -1.31146e-07 -6.82298e-07
-1.14047e-06 6.76866e-07 -1.47582e-06 7.58673e-07 -1.22871e-06 6.93002e-07 -9.88041e-07 5.53342e-07 -7.69089e-07 4.04282e-07
-2.42112e-06 -1.98466e-06 -2.81723e-07 -1.22871e-06 -1.58664e-07 -7.84913e-07 -2.27699e-07 -4.61309e-07 -3.30866e-07 -2.14442e-07
-8.98668e-07 9.20216e-07 -1.15342e-06 6.93002e-07 -7.84913e-07 4.12114e-07 -4.63683e-07 1.80932e-07 -2.31769e-07 7.89322e-09
-1.63093e-06 -1.80591e-06 -1.46311e-07 -9.88041e-07 -2.27699e-07 -4.63683e-07 -4.14491e-07 -1.17527e-07 -5.39531e-07 9.84012e-08
-8.26453e-07 9.83020e-07 -8.94845e-07 5.53342e-07 -4.61309e-07 1.80932e-07 -1.17527e-07 -7.29024e-08 8.27656e-08 -2.08276e-07
-1.13974e-06 -1.65651e-06 -1.31146e-07 -7.69089e-07 -3.30866e-07 -2.31769e-07 -5.39531e-07 8.27656e-08 -6.36929e-07 2.32966e-07
-8.10371e-07 9.79276e-07 -6.82298e-07 4.04282e-07 -2.14442e-07 7.89322e-09 9.84012e-08 -2.08276e-07 2.32966e-07 -2.80855e-07


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_85-86.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.18143e-05 -1.81279e-06 -3.11393e-06 -8.95839e-07 -1.84568e-06 -7.13978e-07 -1.23298e-06 -6.62294e-07 -8.51422e-07 -6.51262e-07
-1.81279e-06 -1.69763e-07 -1.69854e-06 5.89587e-07 -1.54999e-06 7.61975e-07 -1.41144e-06 8.01171e-07 -1.29379e-06 7.90976e-07
-3.11393e-06 -1.69854e-06 -6.25366e-07 -1.15084e-06 -1.94929e-07 -8.97191e-07 -9.84066e-08 -6.93674e-07 -9.16036e-08 -5.27643e-07
-8.95839e-07 5.89587e-07 -1.15084e-06 6.32253e-07 -9.56476e-07 5.64461e-07 -7.64891e-07 4.47017e-07 -5.94318e-07 3.28488e-07
-1.84568e-06 -1.54999e-06 -1.94929e-07 -9.56476e-07 -1.08867e-07 -6.06901e-07 -1.70043e-07 -3.54510e-07 -2.51213e-07 -1.63606e-07
-7.13978e-07 7.61975e-07 -8.97191e-07 5.64461e-07 -6.06901e-07 3.35834e-07 -3.57290e-07 1.54018e-07 -1.79193e-07 1.77900e-08
-1.23298e-06 -1.41144e-06 -9.84066e-08 -7.64891e-07 -1.70043e-07 -3.57290e-07 -3.14993e-07 -9.17893e-08 -4.11095e-07 7.35524e-08
-6.62294e-07 8.01171e-07 -6.93674e-07 4.47017e-07 -3.54510e-07 1.54018e-07 -9.17893e-08 -4.19487e-08 5.87595e-08 -1.43752e-07
-8.51422e-07 -1.29379e-06 -9.16036e-08 -5.94318e-07 -2.51213e-07 -1.79193e-07 -4.11095e-07 5.87595e-08 -4.80057e-07 1.66941e-07
-6.51262e-07 7.90976e-07 -5.27643e-07 3.28488e-07 -1.63606e-07 1.77900e-08 7.35524e-08 -1.43752e-07 1.66941e-07 -1.90729e-07


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_86-87.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.97663e-06 -1.38925e-06 -2.36234e-06 -6.94031e-07 -1.39452e-06 -5.56686e-07 -9.26875e-07 -5.17749e-07 -6.36459e-07 -5.08225e-07
-1.38925e-06 -4.68873e-08 -1.30838e-06 5.00409e-07 -1.19602e-06 6.19581e-07 -1.08863e-06 6.41352e-07 -9.97204e-07 6.28398e-07
-2.36234e-06 -1.30838e-06 -4.53758e-07 -8.84727e-07 -1.36083e-07 -6.85853e-07 -6.91737e-08 -5.27850e-07 -6.75535e-08 -3.98126e-07
-6.94031e-07 5.00409e-07 -8.84727e-07 5.14845e-07 -7.32043e-07 4.49898e-07 -5.82415e-07 3.53673e-07 -4.50321e-07 2.58416e-07
-1.39452e-06 -1.19602e-06 -1.36083e-07 -7.32043e-07 -7.87844e-08 -4.59942e-07 -1.30079e-07 -2.64695e-07 -1.94759e-07 -1.18018e-07
-5.56686e-07 6.19581e-07 -6.85853e-07 4.49898e-07 -4.59942e-07 2.66049e-07 -2.67284e-07 1.23832e-07 -1.32111e-07 1.81662e-08
-9.26875e-07 -1.08863e-06 -6.91737e-08 -5.82415e-07 -1.30079e-07 -2.67284e-07 -2.43661e-07 -6.51696e-08 -3.15454e-07 5.94857e-08
-5.17749e-07 6.41352e-07 -5.27850e-07 3.53673e-07 -2.64695e-07 1.23832e-07 -6.51696e-08 -2.63230e-08 4.64847e-08 -1.01180e-07
-6.36459e-07 -9.97204e-07 -6.75535e-08 -4.50321e-07 -1.94759e-07 -1.32111e-07 -3.15454e-07 4.64847e-08 -3.64325e-07 1.24245e-07
-5.08225e-07 6.28398e-07 -3.98126e-07 2.58416e-07 -1.18018e-07 1.81662e-08 5.94857e-08 -1.01180e-07 1.24245e-07 -1.32234e-07


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_87-88.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.75645e-06 -1.03070e-06 -1.79250e-06 -5.04564e-07 -1.06880e-06 -3.98075e-07 -7.18598e-07 -3.68299e-07 -5.00954e-07 -3.59162e-07
-1.03070e-06 6.55436e-09 -9.73123e-07 3.91073e-07 -8.86278e-07 4.68896e-07 -8.00723e-07 4.76095e-07 -7.28459e-07 4.60792e-07
-1.79250e-06 -9.73123e-07 -3.50129e-07 -6.44604e-07 -1.21581e-07 -4.87789e-07 -7.96335e-08 -3.62403e-07 -8.53868e-08 -2.59645e-07
-5.04564e-07 3.91073e-07 -6.44604e-07 3.82026e-07 -5.21251e-07 3.19848e-07 -4.02259e-07 2.37924e-07 -2.96316e-07 1.57519e-07
-1.06880e-06 -8.86278e-07 -1.21581e-07 -5.21251e-07 -9.17914e-08 -3.06416e-07 -1.37892e-07 -1.53436e-07 -1.93566e-07 -3.70447e-08
-3.98075e-07 4.68896e-07 -4.87789e-07 3.19848e-07 -3.06416e-07 1.66270e-07 -1.53515e-07 5.22438e-08 -4.84474e-08 -3.35431e-08
-7.18598e-07 -8.00723e-07 -7.96335e-08 -4.02259e-07 -1.37892e-07 -1.53515e-07 -2.34089e-07 4.37322e-09 -2.90990e-07 1.01139e-07
-3.68299e-07 4.76095e-07 -3.62403e-07 2.37924e-07 -1.53436e-07 5.22438e-08 4.37322e-09 -6.97954e-08 9.24320e-08 -1.27516e-07
-5.00954e-07 -7.28459e-07 -8.53868e-08 -2.96316e-07 -1.93566e-07 -4.84474e-08 -2.90990e-07 9.24320e-08 -3.33222e-07 1.52424e-07
-3.59162e-07 4.60792e-07 -2.59645e-07 1.57519e-07 -3.70447e-08 -3.35431e-08 1.01139e-07 -1.27516e-07 1.52424e-07 -1.54650e-07


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_88-89.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.99485e-06 -7.63374e-07 -1.32959e-06 -3.72010e-07 -7.95040e-07 -2.91803e-07 -5.36353e-07 -2.68969e-07 -3.76258e-07 -2.59670e-07
-7.63374e-07 4.44186e-08 -7.21660e-07 3.09169e-07 -6.55773e-07 3.58496e-07 -5.89413e-07 3.58105e-07 -5.32203e-07 3.39945e-07
-1.32959e-06 -7.21660e-07 -2.57029e-07 -4.71537e-07 -9.64521e-08 -3.49629e-07 -7.03635e-08 -2.50668e-07 -8.06234e-08 -1.72899e-07
-3.72010e-07 3.09169e-07 -4.71537e-07 2.89402e-07 -3.75132e-07 2.32905e-07 -2.79610e-07 1.64919e-07 -1.98938e-07 1.00605e-07
-7.95040e-07 -6.55773e-07 -9.64521e-08 -3.75132e-07 -8.10691e-08 -2.07428e-07 -1.22782e-07 -9.06111e-08 -1.66971e-07 -1.18725e-09
-2.91803e-07 3.58496e-07 -3.49629e-07 2.32905e-07 -2.07428e-07 1.10068e-07 -9.14164e-08 2.04707e-08 -1.04805e-08 -4.59082e-08
-5.36353e-07 -5.89413e-07 -7.03635e-08 -2.79610e-07 -1.22782e-07 -9.14164e-08 -1.96823e-07 2.81779e-08 -2.41633e-07 1.01899e-07
-2.68969e-07 3.58105e-07 -2.50668e-07 1.64919e-07 -9.06111e-08 2.04707e-08 2.81779e-08 -7.15462e-08 9.35591e-08 -1.15228e-07
-3.76258e-07 -5.32203e-07 -8.06234e-08 -1.98938e-07 -1.66971e-07 -1.04805e-08 -2.41633e-07 9.35591e-08 -2.70510e-07 1.35407e-07
-2.59670e-07 3.39945e-07 -1.72899e-07 1.00605e-07 -1.18725e-09 -4.59082e-08 1.01899e-07 -1.15228e-07 1.35407e-07 -1.32226e-07


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_89-90.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.58110e-06 -5.92610e-07 -9.28279e-07 -3.13834e-07 -5.32590e-07 -2.62156e-07 -3.37970e-07 -2.51321e-07 -2.15649e-07 -2.50714e-07
-5.92610e-07 9.20637e-08 -5.60008e-07 2.76977e-07 -5.17069e-07 3.12238e-07 -4.72968e-07 3.15013e-07 -4.36365e-07 3.04092e-07
-9.28279e-07 -5.60008e-07 -1.47495e-07 -3.80061e-07 -3.02027e-08 -2.94118e-07 -7.74311e-09 -2.26725e-07 -1.03924e-08 -1.74557e-07
-3.13834e-07 2.76977e-07 -3.80061e-07 2.61738e-07 -3.15158e-07 2.21576e-07 -2.50384e-07 1.75493e-07 -1.96625e-07 1.31994e-07
-5.32590e-07 -5.17069e-07 -3.02027e-08 -3.15158e-07 -1.24224e-08 -1.98888e-07 -3.82557e-08 -1.18637e-07 -6.64815e-08 -5.75549e-08
-2.62156e-07 3.12238e-07 -2.94118e-07 2.21576e-07 -1.98888e-07 1.38780e-07 -1.21854e-07 7.71107e-08 -6.77587e-08 3.35111e-08
-3.37970e-07 -4.72968e-07 -7.74311e-09 -2.50384e-07 -3.82557e-08 -1.21854e-07 -8.33842e-08 -4.19645e-08 -1.10032e-07 4.98838e-09
-2.51321e-07 3.15013e-07 -2.26725e-07 1.75493e-07 -1.18637e-07 7.71107e-08 -4.19645e-08 2.05501e-08 -4.54999e-09 -4.46125e-09
-2.15649e-07 -4.36365e-07 -1.03924e-08 -1.96625e-07 -6.64815e-08 -6.77587e-08 -1.10032e-07 -4.54999e-09 -1.17919e-07 1.44145e-08
-2.50714e-07 3.04092e-07 -1.74557e-07 1.31994e-07 -5.75549e-08 3.35111e-08 4.98838e-09 -4.46125e-09 1.44145e-08 -4.85536e-10


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m3_CGCLargeNc_9-10.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.19279e-03 -2.70203e-03 -1.39119e-03 -1.04313e-03 -1.01678e-03 -5.74407e-04 -8.41904e-04 -3.45138e-04 -7.37147e-04 -2.11877e-04
-2.70203e-03 -5.09749e-03 -1.92445e-03 -1.08177e-03 -1.19090e-03 -6.28700e-04 -9.04950e-04 -4.18587e-04 -7.51940e-04 -2.92606e-04
-1.39119e-03 -1.92445e-03 -4.61875e-03 -1.65257e-03 -1.50534e-03 -1.12044e-03 -1.04358e-03 -8.42262e-04 -8.03921e-04 -6.78957e-04
-1.04313e-03 -1.08177e-03 -1.65257e-03 -3.43511e-03 -1.37462e-03 -1.24297e-03 -1.01762e-03 -9.00488e-04 -8.03792e-04 -7.03777e-04
-1.01678e-03 -1.19090e-03 -1.50534e-03 -1.37462e-03 -3.15239e-03 -1.09970e-03 -1.40794e-03 -9.24176e-04 -1.02220e-03 -7.95865e-04
-5.74407e-04 -6.28700e-04 -1.12044e-03 -1.24297e-03 -1.09970e-03 -2.36730e-03 -9.64958e-04 -1.07428e-03 -8.63498e-04 -8.09064e-04
-8.41904e-04 -9.04950e-04 -1.04358e-03 -1.01762e-03 -1.40794e-03 -9.64958e-04 -2.09421e-03 -8.16117e-04 -1.12929e-03 -7.29155e-04
-3.45138e-04 -4.18587e-04 -8.42262e-04 -9.00488e-04 -9.24176e-04 -1.07428e-03 -8.16117e-04 -1.65169e-03 -6.57158e-04 -9.33663e-04
-7.37147e-04 -7.51940e-04 -8.03921e-04 -8.03792e-04 -1.02220e-03 -8.63498e-04 -1.12929e-03 -6.57158e-04 -1.51873e-03 -5.78175e-04
-2.11877e-04 -2.92606e-04 -6.78957e-04 -7.03777e-04 -7.95865e-04 -8.09064e-04 -7.29155e-04 -9.33663e-04 -5.78175e-04 -1.18316e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_0-1.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.31480e-03 3.09074e-03 1.38427e-03 1.19131e-03 1.02872e-03 6.45632e-04 8.85731e-04 3.71793e-04 8.07027e-04 1.99254e-04 7.53824e-04 9.40898e-05 7.19619e-04 2.08927e-06 6.92712e-04 -4.41202e-05 6.71763e-04 -1.03493e-04 6.49218e-04 -1.34269e-04
3.09074e-03 6.27420e-03 2.57255e-03 1.26985e-03 1.53961e-03 7.07890e-04 1.15915e-03 4.54331e-04 9.60424e-04 3.12746e-04 8.35720e-04 2.12844e-04 7.48554e-04 1.53425e-04 6.82884e-04 9.34298e-05 6.35045e-04 5.95376e-05 6.00354e-04 1.86178e-05
1.38427e-03 2.57255e-03 5.32526e-03 2.09339e-03 1.61932e-03 1.31833e-03 1.09806e-03 9.62965e-04 8.40793e-04 7.55387e-04 6.87575e-04 6.30154e-04 5.80196e-04 5.33480e-04 5.05755e-04 4.73770e-04 4.45346e-04 4.14671e-04 3.98083e-04 3.76792e-04
1.19131e-03 1.26985e-03 2.09339e-03 4.61509e-03 1.87710e-03 1.58546e-03 1.37513e-03 1.08926e-03 1.07743e-03 8.40066e-04 8.85066e-04 6.77406e-04 7.59010e-04 5.74636e-04 6.59069e-04 4.90786e-04 5.88157e-04 4.34931e-04 5.28921e-04 3.81116e-04
1.02872e-03 1.53961e-03 1.61932e-03 1.87710e-03 3.81019e-03 1.67446e-03 1.54521e-03 1.27273e-03 1.13558e-03 1.00940e-03 9.08645e-04 8.47820e-04 7.50006e-04 7.27205e-04 6.46173e-04 6.44476e-04 5.58036e-04 5.77055e-04 4.91603e-04 5.29977e-04
6.45632e-04 7.07890e-04 1.31833e-03 1.58546e-03 1.67446e-03 3.34480e-03 1.40718e-03 1.54189e-03 1.19117e-03 1.15253e-03 9.95132e-04 9.22922e-04 8.59755e-04 7.79889e-04 7.43721e-04 6.75247e-04 6.62118e-04 5.97099e-04 5.89964e-04 5.31018e-04
8.85731e-04 1.15915e-03 1.09806e-03 1.37513e-03 1.54521e-03 1.40718e-03 2.76524e-03 1.30035e-03 1.33305e-03 1.11949e-03 1.05234e-03 9.47756e-04 8.67790e-04 8.17024e-04 7.48281e-04 7.20768e-04 6.48452e-04 6.47518e-04 5.75604e-04 5.89900e-04
3.71793e-04 4.54331e-04 9.62965e-04 1.08926e-03 1.27273e-03 1.54189e-03 1.30035e-03 2.42566e-03 1.11371e-03 1.37391e-03 9.76907e-04 1.08791e-03 8.74292e-04 9.04574e-04 7.74545e-04 7.79265e-04 6.95819e-04 6.84939e-04 6.22899e-04 6.12213e-04
8.07027e-04 9.60424e-04 8.40793e-04 1.07743e-03 1.13558e-03 1.19117e-03 1.33305e-03 1.11371e-03 2.03702e-03 9.98875e-04 1.13323e-03 9.66014e-04 8.95994e-04 8.52156e-04 7.75901e-04 7.45910e-04 6.86972e-04 6.65710e-04 6.15874e-04 6.01414e-04
1.99254e-04 3.12746e-04 7.55387e-04 8.40066e-04 1.00940e-03 1.15253e-03 1.11949e-03 1.37391e-03 9.98875e-04 1.84280e-03 9.06766e-04 1.14753e-03 8.24672e-04 9.84413e-04 7.29227e-04 8.52917e-04 6.62223e-04 7.42267e-04 6.08813e-04 6.57389e-04
7.53824e-04 8.35720e-04 6.87575e-04 8.85066e-04 9.08645e-04 9.95132e-04 1.05234e-03 9.76907e-04 1.13323e-03 9.06766e-04 1.53314e-03 8.03459e-04 9.66618e-04 7.79824e-04 7.85784e-04 7.28041e-04 6.81576e-04 6.60522e-04 6.09632e-04 5.91371e-04
9.40898e-05 2.12844e-04 6.30154e-04 6.77406e-04 8.47820e-04 9.22922e-04 9.47756e-04 1.08791e-03 9.66014e-04 1.14753e-03 8.03459e-04 1.44932e-03 7.46964e-04 9.67058e-04 7.12047e-04 8.46474e-04 6.24025e-04 7.61505e-04 5.68966e-04 6.82136e-04
7.19619e-04 7.48554e-04 5.80196e-04 7.59010e-04 7.50006e-04 8.59755e-04 8.67790e-04 8.74292e-04 8.95994e-04 8.24672e-04 9.66618e-04 7.46964e-04 1.18212e-03 6.66531e-04 8.11326e-04 6.40427e-04 6.94230e-04 6.14480e-04 5.85060e-04 5.77359e-04
2.08927e-06 1.53425e-04 5.33480e-04 5.74636e-04 7.27205e-04 7.79889e-04 8.17024e-04 9.04574e-04 8.52156e-04 9.84413e-04 7.79824e-04 9.67058e-04 6.66531e-04 1.19837e-03 6.02249e-04 8.36882e-04 5.96474e-04 7.24097e-04 5.53198e-04 6.64180e-04
6.92712e-04 6.82884e-04 5.05755e-04 6.59069e-04 6.46173e-04 7.43721e-04 7.48281e-04 7.74545e-04 7.75901e-04 7.29227e-04 7.85784e-04 7.12047e-04 8.11326e-04 6.02249e-04 9.35896e-04 5.91762e-04 6.67083e-04 5.46446e-04 5.94581e-04 4.99295e-04
-4.41202e-05 9.34298e-05 4.73770e-04 4.90786e-04 6.44476e-04 6.75247e-04 7.20768e-04 7.79265e-04 7.45910e-04 8.52917e-04 7.28041e-04 8.46474e-04 6.40427e-04 8.36882e-04 5.91762e-04 9.61168e-04 4.97396e-04 7.44981e-04 4.90614e-04 6.40868e-04
6.71763e-04 6.35045e-04 4.45346e-04 5.88157e-04 5.58036e-04 6.62118e-04 6.48452e-04 6.95819e-04 6.86972e-04 6.62223e-04 6.81576e-04 6.24025e-04 6.94230e-04 5.96474e-04 6.67083e-04 4.97396e-04 8.17405e-04 4.63336e-04 5.63935e-04 4.78028e-04
-1.03493e-04 5.95376e-05 4.14671e-04 4.34931e-04 5.77055e-04 5.97099e-04 6.47518e-04 6.84939e-04 6.65710e-04 7.42267e-04 6.60522e-04 7.61505e-04 6.14480e-04 7.24097e-04 5.46446e-04 7.44981e-04 4.63336e-04 8.19247e-04 4.54915e-04 6.65513e-04
6.49218e-04 6.00354e-04 3.98083e-04 5.28921e-04 4.91603e-04 5.89964e-04 5.75604e-04 6.22899e-04 6.15874e-04 6.08813e-04 6.09632e-04 5.68966e-04 5.85060e-04 5.53198e-04 5.94581e-04 4.90614e-04 5.63935e-04 4.54915e-04 6.85725e-04 4.44209e-04
-1.34269e-04 1.86178e-05 3.76792e-04 3.81116e-04 5.29977e-04 5.31018e-04 5.89900e-04 6.12213e-04 6.01414e-04 6.57389e-04 5.91371e-04 6.82136e-04 5.77359e-04 6.64180e-04 4.99295e-04 6.40868e-04 4.78028e-04 6.65513e-04 4.44209e-04 7.20439e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_1-2.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.30960e-03 3.09319e-03 1.41470e-03 1.19452e-03 1.04719e-03 6.50660e-04 8.96562e-04 3.78974e-04 8.12313e-04 2.07712e-04
3.09319e-03 6.20363e-03 2.54031e-03 1.26424e-03 1.52024e-03 7.05749e-04 1.14405e-03 4.53865e-04 9.47942e-04 3.13169e-04
1.41470e-03 2.54031e-03 5.26871e-03 2.07974e-03 1.62951e-03 1.30769e-03 1.10970e-03 9.54340e-04 8.51443e-04 7.48066e-04
1.19452e-03 1.26424e-03 2.07974e-03 4.53292e-03 1.84329e-03 1.57794e-03 1.35265e-03 1.08347e-03 1.06217e-03 8.34614e-04
1.04719e-03 1.52024e-03 1.62951e-03 1.84329e-03 3.75717e-03 1.65764e-03 1.53974e-03 1.26335e-03 1.13478e-03 1.00180e-03
6.50660e-04 7.05749e-04 1.30769e-03 1.57794e-03 1.65764e-03 3.26085e-03 1.38370e-03 1.52948e-03 1.16447e-03 1.14622e-03
8.96562e-04 1.14405e-03 1.10970e-03 1.35265e-03 1.53974e-03 1.38370e-03 2.72533e-03 1.27333e-03 1.32677e-03 1.10895e-03
3.78974e-04 4.53865e-04 9.54340e-04 1.08347e-03 1.26335e-03 1.52948e-03 1.27333e-03 2.35972e-03 1.10209e-03 1.34961e-03
8.12313e-04 9.47942e-04 8.51443e-04 1.06217e-03 1.13478e-03 1.16447e-03 1.32677e-03 1.10209e-03 1.99717e-03 9.72716e-04
2.07712e-04 3.13169e-04 7.48066e-04 8.34614e-04 1.00180e-03 1.14622e-03 1.10895e-03 1.34961e-03 9.72716e-04 1.80335e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_10-11.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.71273e-03 2.98226e-03 2.36003e-03 9.84987e-04 1.73398e-03 4.77065e-04 1.40909e-03 2.58279e-04 1.19279e-03 1.45242e-04
2.98226e-03 6.14214e-03 2.04706e-03 1.65857e-03 1.14606e-03 1.01889e-03 8.48790e-04 7.06730e-04 7.13712e-04 5.11866e-04
2.36003e-03 2.04706e-03 5.39974e-03 1.77479e-03 2.13494e-03 1.10762e-03 1.51103e-03 8.03553e-04 1.17352e-03 6.39481e-04
9.84987e-04 1.65857e-03 1.77479e-03 3.99257e-03 1.47542e-03 1.74983e-03 1.04045e-03 1.26276e-03 8.20461e-04 9.75836e-04
1.73398e-03 1.14606e-03 2.13494e-03 1.47542e-03 3.68090e-03 1.23649e-03 1.90484e-03 1.00778e-03 1.39899e-03 8.59539e-04
4.77065e-04 1.01889e-03 1.10762e-03 1.74983e-03 1.23649e-03 2.74292e-03 1.11641e-03 1.46566e-03 9.62373e-04 1.12374e-03
1.40909e-03 8.48790e-04 1.51103e-03 1.04045e-03 1.90484e-03 1.11641e-03 2.48960e-03 9.65685e-04 1.53204e-03 8.44377e-04
2.58279e-04 7.06730e-04 8.03553e-04 1.26276e-03 1.00778e-03 1.46566e-03 9.65685e-04 1.96030e-03 8.18516e-04 1.24485e-03
1.19279e-03 7.13712e-04 1.17352e-03 8.20461e-04 1.39899e-03 9.62373e-04 1.53204e-03 8.18516e-04 1.82713e-03 7.49188e-04
1.45242e-04 5.11866e-04 6.39481e-04 9.75836e-04 8.59539e-04 1.12374e-03 8.44377e-04 1.24485e-03 7.49188e-04 1.42946e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_11-12.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.92294e-03 2.87057e-03 2.50695e-03 8.98317e-04 1.84117e-03 4.13480e-04 1.48747e-03 2.12618e-04 1.25052e-03 1.14753e-04
2.87057e-03 6.14926e-03 1.94127e-03 1.73500e-03 1.06705e-03 1.07886e-03 7.89465e-04 7.53072e-04 6.68080e-04 5.46974e-04
2.50695e-03 1.94127e-03 5.42483e-03 1.68481e-03 2.20380e-03 1.05303e-03 1.55897e-03 7.67664e-04 1.20806e-03 6.15721e-04
8.98317e-04 1.73500e-03 1.68481e-03 3.94928e-03 1.41330e-03 1.76587e-03 9.96862e-04 1.28011e-03 7.85218e-04 9.91450e-04
1.84117e-03 1.06705e-03 2.20380e-03 1.41330e-03 3.65936e-03 1.16840e-03 1.94714e-03 9.49956e-04 1.43694e-03 8.17544e-04
4.13480e-04 1.07886e-03 1.05303e-03 1.76587e-03 1.16840e-03 2.70991e-03 1.05422e-03 1.46871e-03 9.27746e-04 1.11429e-03
1.48747e-03 7.89465e-04 1.55897e-03 9.96862e-04 1.94714e-03 1.05422e-03 2.46844e-03 9.27279e-04 1.53304e-03 8.17523e-04
2.12618e-04 7.53072e-04 7.67664e-04 1.28011e-03 9.49956e-04 1.46871e-03 9.27279e-04 1.90887e-03 7.86900e-04 1.23308e-03
1.25052e-03 6.68080e-04 1.20806e-03 7.85218e-04 1.43694e-03 9.27746e-04 1.53304e-03 7.86900e-04 1.81204e-03 7.04832e-04
1.14753e-04 5.46974e-04 6.15721e-04 9.91450e-04 8.17544e-04 1.11429e-03 8.17523e-04 1.23308e-03 7.04832e-04 1.40520e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_12-13.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.01493e-02 2.74229e-03 2.66013e-03 8.02896e-04 1.95116e-03 3.45134e-04 1.56660e-03 1.64366e-04 1.30817e-03 8.25364e-05
2.74229e-03 6.16120e-03 1.83079e-03 1.81400e-03 9.85891e-04 1.13993e-03 7.29449e-04 7.99564e-04 6.22400e-04 5.81926e-04
2.66013e-03 1.83079e-03 5.45045e-03 1.58960e-03 2.27279e-03 9.95507e-04 1.60579e-03 7.30756e-04 1.24077e-03 5.91771e-04
8.02896e-04 1.81400e-03 1.58960e-03 3.91104e-03 1.34945e-03 1.78014e-03 9.55678e-04 1.29366e-03 7.53103e-04 1.00362e-03
1.95116e-03 9.85891e-04 2.27279e-03 1.34945e-03 3.63423e-03 1.10429e-03 1.98291e-03 8.94223e-04 1.47196e-03 7.74653e-04
3.45134e-04 1.13993e-03 9.95507e-04 1.78014e-03 1.10429e-03 2.67591e-03 9.92126e-04 1.47362e-03 8.90043e-04 1.10707e-03
1.56660e-03 7.29449e-04 1.60579e-03 9.55678e-04 1.98291e-03 9.92126e-04 2.45005e-03 8.86179e-04 1.53258e-03 7.93052e-04
1.64366e-04 7.99564e-04 7.30756e-04 1.29366e-03 8.94223e-04 1.47362e-03 8.86179e-04 1.85889e-03 7.60055e-04 1.21478e-03
1.30817e-03 6.22400e-04 1.24077e-03 7.53103e-04 1.47196e-03 8.90043e-04 1.53258e-03 7.60055e-04 1.78970e-03 6.66265e-04
8.25364e-05 5.81926e-04 5.91771e-04 1.00362e-03 7.74653e-04 1.10707e-03 7.93052e-04 1.21478e-03 6.66265e-04 1.38212e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_13-14.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.03922e-02 2.59849e-03 2.81886e-03 6.99982e-04 2.06303e-03 2.73198e-04 1.64562e-03 1.14520e-04 1.36501e-03 4.93584e-05
2.59849e-03 6.17753e-03 1.71672e-03 1.89447e-03 9.03747e-04 1.20114e-03 6.69665e-04 8.45456e-04 5.77378e-04 6.16193e-04
2.81886e-03 1.71672e-03 5.47565e-03 1.49070e-03 2.34107e-03 9.35921e-04 1.65111e-03 6.93315e-04 1.27149e-03 5.67909e-04
6.99982e-04 1.89447e-03 1.49070e-03 3.87693e-03 1.28430e-03 1.79267e-03 9.17027e-04 1.30324e-03 7.24537e-04 1.01193e-03
2.06303e-03 9.03747e-04 2.34107e-03 1.28430e-03 3.60573e-03 1.04462e-03 2.01136e-03 8.42091e-04 1.50267e-03 7.32320e-04
2.73198e-04 1.20114e-03 9.35921e-04 1.79267e-03 1.04462e-03 2.63942e-03 9.32212e-04 1.47869e-03 8.50254e-04 1.10213e-03
1.64562e-03 6.69665e-04 1.65111e-03 9.17027e-04 2.01136e-03 9.32212e-04 2.43281e-03 8.42672e-04 1.53201e-03 7.69158e-04
1.14520e-04 8.45456e-04 6.93315e-04 1.30324e-03 8.42091e-04 1.47869e-03 8.42672e-04 1.81183e-03 7.35853e-04 1.19128e-03
1.36501e-03 5.77378e-04 1.27149e-03 7.24537e-04 1.50267e-03 8.50254e-04 1.53201e-03 7.35853e-04 1.76105e-03 6.34884e-04
4.93584e-05 6.16193e-04 5.67909e-04 1.01193e-03 7.32320e-04 1.10213e-03 7.69158e-04 1.19128e-03 6.34884e-04 1.35662e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_14-15.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.06514e-02 2.43926e-03 2.98249e-03 5.90275e-04 2.17592e-03 1.98423e-04 1.72377e-03 6.37397e-05 1.42035e-03 1.57464e-05
2.43926e-03 6.19691e-03 1.59944e-03 1.97537e-03 8.21270e-04 1.26161e-03 6.10619e-04 8.90113e-04 5.33374e-04 6.49339e-04
2.98249e-03 1.59944e-03 5.49874e-03 1.38902e-03 2.40765e-03 8.74751e-04 1.69447e-03 6.55488e-04 1.30001e-03 5.44133e-04
5.90275e-04 1.97537e-03 1.38902e-03 3.84535e-03 1.21789e-03 1.80329e-03 8.80580e-04 1.30873e-03 6.99467e-04 1.01605e-03
2.17592e-03 8.21270e-04 2.40765e-03 1.21789e-03 3.57357e-03 9.89119e-04 2.03194e-03 7.94325e-04 1.52781e-03 6.91620e-04
1.98423e-04 1.26161e-03 8.74751e-04 1.80329e-03 9.89119e-04 2.59904e-03 8.75809e-04 1.48206e-03 8.09404e-04 1.09884e-03
1.72377e-03 6.10619e-04 1.69447e-03 8.80580e-04 2.03194e-03 8.75809e-04 2.41460e-03 7.97360e-04 1.53173e-03 7.44195e-04
6.37397e-05 8.90113e-04 6.55488e-04 1.30873e-03 7.94325e-04 1.48206e-03 7.97360e-04 1.76809e-03 7.12080e-04 1.16435e-03
1.42035e-03 5.33374e-04 1.30001e-03 6.99467e-04 1.52781e-03 8.09404e-04 1.53173e-03 7.12080e-04 1.72767e-03 6.10290e-04
1.57464e-05 6.49339e-04 5.44133e-04 1.01605e-03 6.91620e-04 1.09884e-03 7.44195e-04 1.16435e-03 6.10290e-04 1.32613e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_15-16.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.09271e-02 2.26467e-03 3.15054e-03 4.74409e-04 2.28911e-03 1.21475e-04 1.80041e-03 1.25948e-05 1.47366e-03 -1.78305e-05
2.26467e-03 6.21836e-03 1.47938e-03 2.05583e-03 7.39078e-04 1.32061e-03 5.52785e-04 9.33006e-04 4.90727e-04 6.80996e-04
3.15054e-03 1.47938e-03 5.51843e-03 1.28540e-03 2.47167e-03 8.12483e-04 1.73551e-03 6.17415e-04 1.32620e-03 5.20433e-04
4.74409e-04 2.05583e-03 1.28540e-03 3.81497e-03 1.15036e-03 1.81194e-03 8.45987e-04 1.31024e-03 6.77710e-04 1.01587e-03
2.28911e-03 7.39078e-04 2.47167e-03 1.15036e-03 3.53764e-03 9.37387e-04 2.04452e-03 7.51371e-04 1.54645e-03 6.53513e-04
1.21475e-04 1.32061e-03 8.12483e-04 1.81194e-03 9.37387e-04 2.55398e-03 8.23883e-04 1.48211e-03 7.68713e-04 1.09625e-03
1.80041e-03 5.52785e-04 1.73551e-03 8.45987e-04 2.04452e-03 8.23883e-04 2.39352e-03 7.51286e-04 1.53155e-03 7.17143e-04
1.25948e-05 9.33006e-04 6.17415e-04 1.31024e-03 7.51371e-04 1.48211e-03 7.51286e-04 1.72749e-03 6.87070e-04 1.13596e-03
1.47366e-03 4.90727e-04 1.32620e-03 6.77710e-04 1.54645e-03 7.68713e-04 1.53155e-03 6.87070e-04 1.69152e-03 5.90972e-04
-1.78305e-05 6.80996e-04 5.20433e-04 1.01587e-03 6.53513e-04 1.09625e-03 7.17143e-04 1.13596e-03 5.90972e-04 1.28967e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_16-17.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.12213e-02 2.07509e-03 3.32293e-03 3.53117e-04 2.40221e-03 4.30513e-05 1.87516e-03 -3.83509e-05 1.52460e-03 -5.09060e-05
2.07509e-03 6.24178e-03 1.35720e-03 2.13526e-03 6.57910e-04 1.37760e-03 4.96723e-04 9.73752e-04 4.49841e-04 7.10898e-04
3.32293e-03 1.35720e-03 5.53421e-03 1.18088e-03 2.53259e-03 7.49751e-04 1.77407e-03 5.79342e-04 1.35012e-03 4.96874e-04
3.53117e-04 2.13526e-03 1.18088e-03 3.78500e-03 1.08213e-03 1.81871e-03 8.13027e-04 1.30812e-03 6.59078e-04 1.01154e-03
2.40221e-03 6.57910e-04 2.53259e-03 1.08213e-03 3.49829e-03 8.89080e-04 2.04945e-03 7.13493e-04 1.55816e-03 6.18881e-04
4.30513e-05 1.37760e-03 7.49751e-04 1.81871e-03 8.89080e-04 2.50416e-03 7.77152e-04 1.47768e-03 7.29532e-04 1.09332e-03
1.87516e-03 4.96723e-04 1.77407e-03 8.13027e-04 2.04945e-03 7.77152e-04 2.36822e-03 7.05822e-04 1.53095e-03 6.87726e-04
-3.83509e-05 9.73752e-04 5.79342e-04 1.30812e-03 7.13493e-04 1.47768e-03 7.05822e-04 1.68948e-03 6.59939e-04 1.10800e-03
1.52460e-03 4.49841e-04 1.35012e-03 6.59078e-04 1.55816e-03 7.29532e-04 1.53095e-03 6.59939e-04 1.65469e-03 5.74868e-04
-5.09060e-05 7.10898e-04 4.96874e-04 1.01154e-03 6.18881e-04 1.09332e-03 6.87726e-04 1.10800e-03 5.74868e-04 1.24784e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_17-18.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.15350e-02 1.87043e-03 3.49933e-03 2.26943e-04 2.51464e-03 -3.62822e-05 1.94752e-03 -8.86328e-05 1.57275e-03 -8.30724e-05
1.87043e-03 6.26648e-03 1.23334e-03 2.21295e-03 5.78342e-04 1.43197e-03 4.42865e-04 1.01192e-03 4.11027e-04 7.38727e-04
3.49933e-03 1.23334e-03 5.54504e-03 1.07625e-03 2.58964e-03 6.87049e-04 1.80979e-03 5.41416e-04 1.37169e-03 4.73436e-04
2.26943e-04 2.21295e-03 1.07625e-03 3.75431e-03 1.01349e-03 1.82351e-03 7.81364e-04 1.30264e-03 6.43199e-04 1.00322e-03
2.51464e-03 5.78342e-04 2.58964e-03 1.01349e-03 3.45546e-03 8.43676e-04 2.04707e-03 6.80584e-04 1.56257e-03 5.88313e-04
-3.62822e-05 1.43197e-03 6.87049e-04 1.82351e-03 8.43676e-04 2.44951e-03 7.35870e-04 1.46773e-03 6.93017e-04 1.08876e-03
1.94752e-03 4.42865e-04 1.80979e-03 7.81364e-04 2.04707e-03 7.35870e-04 2.33740e-03 6.62293e-04 1.52883e-03 6.56186e-04
-8.86328e-05 1.01192e-03 5.41416e-04 1.30264e-03 6.80584e-04 1.46773e-03 6.62293e-04 1.65287e-03 6.30436e-04 1.08164e-03
1.57275e-03 4.11027e-04 1.37169e-03 6.43199e-04 1.56257e-03 6.93017e-04 1.52883e-03 6.30436e-04 1.61857e-03 5.59718e-04
-8.30724e-05 7.38727e-04 4.73436e-04 1.00322e-03 5.88313e-04 1.08876e-03 6.56186e-04 1.08164e-03 5.59718e-04 1.20209e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_18-19.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.18675e-02 1.65038e-03 3.67871e-03 9.64159e-05 2.62537e-03 -1.15987e-04 2.01670e-03 -1.37829e-04 1.61746e-03 -1.13953e-04
1.65038e-03 6.29085e-03 1.10813e-03 2.28780e-03 5.00878e-04 1.48288e-03 3.91570e-04 1.04694e-03 3.74519e-04 7.64054e-04
3.67871e-03 1.10813e-03 5.54911e-03 9.72176e-04 2.64162e-03 6.24798e-04 1.84202e-03 5.03703e-04 1.39060e-03 4.50015e-04
9.64159e-05 2.28780e-03 9.72176e-04 3.72133e-03 9.44643e-04 1.82596e-03 7.50536e-04 1.29398e-03 6.29481e-04 9.91089e-04
2.62537e-03 5.00878e-04 2.64162e-03 9.44643e-04 3.40865e-03 8.00515e-04 2.03756e-03 6.52200e-04 1.55938e-03 5.62078e-04
-1.15987e-04 1.48288e-03 6.24798e-04 1.82596e-03 8.00515e-04 2.38999e-03 6.99862e-04 1.45142e-03 6.60036e-04 1.08115e-03
2.01670e-03 3.91570e-04 1.84202e-03 7.50536e-04 2.03756e-03 6.99862e-04 2.29982e-03 6.21846e-04 1.52369e-03 6.23187e-04
-1.37829e-04 1.04694e-03 5.03703e-04 1.29398e-03 6.52200e-04 1.45142e-03 6.21846e-04 1.61604e-03 5.98874e-04 1.05732e-03
1.61746e-03 3.74519e-04 1.39060e-03 6.29481e-04 1.55938e-03 6.60036e-04 1.52369e-03 5.98874e-04 1.58375e-03 5.43437e-04
-1.13953e-04 7.64054e-04 4.50015e-04 9.91089e-04 5.62078e-04 1.08115e-03 6.23187e-04 1.05732e-03 5.43437e-04 1.15434e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_19-20.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.22185e-02 1.41563e-03 3.85988e-03 -3.74204e-05 2.73333e-03 -1.95247e-04 2.08191e-03 -1.85370e-04 1.65814e-03 -1.43074e-04
1.41563e-03 6.31396e-03 9.82493e-04 2.35876e-03 4.26338e-04 1.52955e-03 3.43407e-04 1.07826e-03 3.40715e-04 7.86460e-04
3.85988e-03 9.82493e-04 5.54532e-03 8.69784e-04 2.68748e-03 5.63729e-04 1.87021e-03 4.66500e-04 1.40666e-03 4.26678e-04
-3.74204e-05 2.35876e-03 8.69784e-04 3.68510e-03 8.76235e-04 1.82583e-03 7.20350e-04 1.28248e-03 6.17426e-04 9.75550e-04
2.73333e-03 4.26338e-04 2.68748e-03 8.76235e-04 3.35786e-03 7.59217e-04 2.02148e-03 6.27876e-04 1.54877e-03 5.40339e-04
-1.95247e-04 1.52955e-03 5.63729e-04 1.82583e-03 7.59217e-04 2.32617e-03 6.68859e-04 1.42851e-03 6.31361e-04 1.06938e-03
2.08191e-03 3.43407e-04 1.87021e-03 7.20350e-04 2.02148e-03 6.68859e-04 2.25506e-03 5.85600e-04 1.51415e-03 5.89945e-04
-1.85370e-04 1.07826e-03 4.66500e-04 1.28248e-03 6.27876e-04 1.42851e-03 5.85600e-04 1.57754e-03 5.66277e-04 1.03493e-03
1.65814e-03 3.40715e-04 1.40666e-03 6.17426e-04 1.54877e-03 6.31361e-04 1.51415e-03 5.66277e-04 1.55036e-03 5.24670e-04
-1.43074e-04 7.86460e-04 4.26678e-04 9.75550e-04 5.40339e-04 1.06938e-03 5.89945e-04 1.03493e-03 5.24670e-04 1.10683e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_2-3.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.53096e-03 3.18263e-03 1.50822e-03 1.23112e-03 1.11092e-03 6.74521e-04 9.43466e-04 3.98635e-04 8.47301e-04 2.25091e-04
3.18263e-03 6.24918e-03 2.55437e-03 1.28933e-03 1.52870e-03 7.21349e-04 1.14971e-03 4.65350e-04 9.52885e-04 3.22035e-04
1.50822e-03 2.55437e-03 5.32024e-03 2.11342e-03 1.69236e-03 1.32554e-03 1.16110e-03 9.65431e-04 8.94172e-04 7.55739e-04
1.23112e-03 1.28933e-03 2.11342e-03 4.50944e-03 1.83772e-03 1.60730e-03 1.34998e-03 1.10368e-03 1.06397e-03 8.48384e-04
1.11092e-03 1.52870e-03 1.69236e-03 1.83772e-03 3.77627e-03 1.66913e-03 1.57584e-03 1.28160e-03 1.16469e-03 1.01726e-03
6.74521e-04 7.21349e-04 1.32554e-03 1.60730e-03 1.66913e-03 3.20207e-03 1.38806e-03 1.54271e-03 1.15310e-03 1.16488e-03
9.43466e-04 1.14971e-03 1.16110e-03 1.34998e-03 1.57584e-03 1.38806e-03 2.73169e-03 1.25740e-03 1.36061e-03 1.11599e-03
3.98635e-04 4.65350e-04 9.65431e-04 1.10368e-03 1.28160e-03 1.54271e-03 1.25740e-03 2.31643e-03 1.11279e-03 1.33540e-03
8.47301e-04 9.52885e-04 8.94172e-04 1.06397e-03 1.16469e-03 1.15310e-03 1.36061e-03 1.11279e-03 1.97821e-03 9.62183e-04
2.25091e-04 3.22035e-04 7.55739e-04 8.48384e-04 1.01726e-03 1.16488e-03 1.11599e-03 1.33540e-03 9.62183e-04 1.78527e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_20-21.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.25858e-02 1.16713e-03 4.04094e-03 -1.73385e-04 2.83709e-03 -2.73217e-04 2.14220e-03 -2.30701e-04 1.69410e-03 -1.69988e-04 1.38024e-03 -1.11840e-04 1.15527e-03 -8.90538e-05 9.93235e-04 -6.00562e-05 8.53409e-04 -4.79145e-05 7.25275e-04 -5.47135e-05
1.16713e-03 6.33425e-03 8.57397e-04 2.42453e-03 3.55481e-04 1.57109e-03 2.98866e-04 1.10528e-03 3.09941e-04 8.05473e-04 3.33848e-04 5.92813e-04 3.52145e-04 4.53328e-04 3.58196e-04 3.34849e-04 3.66684e-04 2.39071e-04 3.68817e-04 1.46366e-04
4.04094e-03 8.57397e-04 5.53214e-03 7.70148e-04 2.72597e-03 5.04536e-04 1.89362e-03 4.30094e-04 1.41951e-03 4.03481e-04 1.11096e-03 3.93133e-04 8.98627e-04 3.66032e-04 7.49329e-04 3.51366e-04 6.23024e-04 3.28139e-04 5.06310e-04 2.89431e-04
-1.73385e-04 2.42453e-03 7.70148e-04 3.64442e-03 8.08888e-04 1.82270e-03 6.90580e-04 1.26844e-03 6.06412e-04 9.57058e-04 5.45348e-04 7.53195e-04 4.94444e-04 6.28255e-04 4.44092e-04 5.21231e-04 4.08430e-04 4.31994e-04 3.73796e-04 3.42721e-04
2.83709e-03 3.55481e-04 2.72597e-03 8.08888e-04 3.30281e-03 7.19372e-04 1.99937e-03 6.06892e-04 1.53110e-03 5.22895e-04 1.23058e-03 4.77024e-04 1.01428e-03 4.31218e-04 8.53592e-04 4.09926e-04 7.09465e-04 3.85477e-04 5.72881e-04 3.59506e-04
-2.73217e-04 1.57109e-03 5.04536e-04 1.82270e-03 7.19372e-04 2.25868e-03 6.42244e-04 1.39908e-03 6.07324e-04 1.05250e-03 5.77404e-04 8.09575e-04 5.55091e-04 6.51539e-04 5.23265e-04 5.21089e-04 4.95905e-04 4.17917e-04 4.69043e-04 3.57200e-04
2.14220e-03 2.98866e-04 1.89362e-03 6.90580e-04 1.99937e-03 6.42244e-04 2.20302e-03 5.54259e-04 1.49892e-03 5.57812e-04 1.16455e-03 5.50878e-04 9.37039e-04 5.11637e-04 7.86851e-04 4.75090e-04 6.64189e-04 4.32452e-04 5.77633e-04 4.14771e-04
-2.30701e-04 1.10528e-03 4.30094e-04 1.26844e-03 6.06892e-04 1.39908e-03 5.54259e-04 1.53597e-03 5.33969e-04 1.01366e-03 5.63398e-04 7.71262e-04 5.44370e-04 6.38194e-04 4.92537e-04 5.37582e-04 4.48735e-04 4.73091e-04 4.43525e-04 3.87237e-04
1.69410e-03 3.09941e-04 1.41951e-03 6.06412e-04 1.53110e-03 6.07324e-04 1.49892e-03 5.33969e-04 1.51770e-03 5.02835e-04 1.09538e-03 5.07010e-04 9.00977e-04 4.54652e-04 7.79053e-04 4.13463e-04 6.79798e-04 4.07031e-04 5.74450e-04 2.46227e-04
-1.69988e-04 8.05473e-04 4.03481e-04 9.57058e-04 5.22895e-04 1.05250e-03 5.57812e-04 1.01366e-03 5.02835e-04 1.06137e-03 4.57406e-04 7.70955e-04 4.46313e-04 6.47921e-04 4.10898e-04 5.50258e-04 4.14816e-04 4.63820e-04 3.29267e-04 1.87442e-04
1.38024e-03 3.33848e-04 1.11096e-03 5.45348e-04 1.23058e-03 5.77404e-04 1.16455e-03 5.63398e-04 1.09538e-03 4.57406e-04 1.12833e-03 3.97363e-04 8.80533e-04 3.81549e-04 7.48302e-04 3.91034e-04 6.33911e-04 3.35140e-04 3.94617e-04 1.99826e-04
-1.11840e-04 5.92813e-04 3.93133e-04 7.53195e-04 4.77024e-04 8.09575e-04 5.50878e-04 7.71262e-04 5.07010e-04 7.70955e-04 3.97363e-04 8.06444e-04 3.63500e-04 6.19125e-04 3.83738e-04 5.06761e-04 3.55552e-04 3.26842e-04 2.72254e-04 2.76209e-04
1.15527e-03 3.52145e-04 8.98627e-04 4.94444e-04 1.01428e-03 5.55091e-04 9.37039e-04 5.44370e-04 9.00977e-04 4.46313e-04 8.80533e-04 3.63500e-04 8.68364e-04 3.51370e-04 6.91011e-04 3.33499e-04 5.11183e-04 2.73613e-04 4.38198e-04 2.29946e-04
-8.90538e-05 4.53328e-04 3.66032e-04 6.28255e-04 4.31218e-04 6.51539e-04 5.11637e-04 6.38194e-04 4.54652e-04 6.47921e-04 3.81549e-04 6.19125e-04 3.51370e-04 6.24515e-04 3.10113e-04 4.35260e-04 2.62412e-04 3.74453e-04 2.53739e-04 2.63217e-04
9.93235e-04 3.58196e-04 7.49329e-04 4.44092e-04 8.53592e-04 5.23265e-04 7.86851e-04 4.92537e-04 7.79053e-04 4.10898e-04 7.48302e-04 3.83738e-04 6.91011e-04 3.10113e-04 6.50113e-04 2.44330e-04 5.44557e-04 2.21243e-04 4.15014e-04 1.81222e-04
-6.00562e-05 3.34849e-04 3.51366e-04 5.21231e-04 4.09926e-04 5.21089e-04 4.75090e-04 5.37582e-04 4.13463e-04 5.50258e-04 3.91034e-04 5.06761e-04 3.33499e-04 4.35260e-04 2.44330e-04 5.08427e-04 2.25601e-04 3.58151e-04 1.86023e-04 2.81339e-04
8.53409e-04 3.66684e-04 6.23024e-04 4.08430e-04 7.09465e-04 4.95905e-04 6.64189e-04 4.48735e-04 6.79798e-04 4.14816e-04 6.33911e-04 3.55552e-04 5.11183e-04 2.62412e-04 5.44557e-04 2.25601e-04 5.57376e-04 2.15971e-04 3.97677e-04 1.30669e-04
-4.79145e-05 2.39071e-04 3.28139e-04 4.31994e-04 3.85477e-04 4.17917e-04 4.32452e-04 4.73091e-04 4.07031e-04 4.63820e-04 3.35140e-04 3.26842e-04 2.73613e-04 3.74453e-04 2.21243e-04 3.58151e-04 2.15971e-04 4.19857e-04 2.18658e-04 2.35789e-04
7.25275e-04 3.68817e-04 5.06310e-04 3.73796e-04 5.72881e-04 4.69043e-04 5.77633e-04 4.43525e-04 5.74450e-04 3.29267e-04 3.94617e-04 2.72254e-04 4.38198e-04 2.53739e-04 4.15014e-04 1.86023e-04 3.97677e-04 2.18658e-04 4.71496e-04 2.19373e-04
-5.47135e-05 1.46366e-04 2.89431e-04 3.42721e-04 3.59506e-04 3.57200e-04 4.14771e-04 3.87237e-04 2.46227e-04 1.87442e-04 1.99826e-04 2.76209e-04 2.29946e-04 2.63217e-04 1.81222e-04 2.81339e-04 1.30669e-04 2.35789e-04 2.19373e-04 4.25462e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_21-22.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.29686e-02 9.06949e-04 4.22027e-03 -3.09849e-04 2.93550e-03 -3.48863e-04 2.19687e-03 -2.73197e-04 1.72490e-03 -1.94223e-04
9.06949e-04 6.35114e-03 7.34315e-04 2.48416e-03 2.89267e-04 1.60684e-03 2.58556e-04 1.12759e-03 2.82612e-04 8.20774e-04
4.22027e-03 7.34315e-04 5.50919e-03 6.74662e-04 2.75634e-03 4.48140e-04 1.91182e-03 3.94977e-04 1.42900e-03 3.80661e-04
-3.09849e-04 2.48416e-03 6.74662e-04 3.59886e-03 7.43563e-04 1.81643e-03 6.61318e-04 1.25231e-03 5.96005e-04 9.36300e-04
2.93550e-03 2.89267e-04 2.75634e-03 7.43563e-04 3.24388e-03 6.80896e-04 1.97217e-03 5.88599e-04 1.50729e-03 5.09394e-04
-3.48863e-04 1.60684e-03 4.48140e-04 1.81643e-03 6.80896e-04 2.18866e-03 6.19383e-04 1.36388e-03 5.88002e-04 1.03023e-03
2.19687e-03 2.58556e-04 1.91182e-03 6.61318e-04 1.97217e-03 6.19383e-04 2.14452e-03 5.28229e-04 1.47736e-03 5.28225e-04
-2.73197e-04 1.12759e-03 3.94977e-04 1.25231e-03 5.88599e-04 1.36388e-03 5.28229e-04 1.49057e-03 5.03491e-04 9.92467e-04
1.72490e-03 2.82612e-04 1.42900e-03 5.96005e-04 1.50729e-03 5.88002e-04 1.47736e-03 5.03491e-04 1.48493e-03 4.78320e-04
-1.94223e-04 8.20774e-04 3.80661e-04 9.36300e-04 5.09394e-04 1.03023e-03 5.28225e-04 9.92467e-04 4.78320e-04 1.01924e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_22-23.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.33651e-02 6.37060e-04 4.39607e-03 -4.45343e-04 3.02742e-03 -4.21316e-04 2.24531e-03 -3.12375e-04 1.75018e-03 -2.15434e-04
6.37060e-04 6.36368e-03 6.14472e-04 2.53672e-03 2.28399e-04 1.63627e-03 2.22874e-04 1.14486e-03 2.58982e-04 8.32098e-04
4.39607e-03 6.14472e-04 5.47587e-03 5.84402e-04 2.77789e-03 3.95255e-04 1.92439e-03 3.61541e-04 1.43496e-03 3.58408e-04
-4.45343e-04 2.53672e-03 5.84402e-04 3.54787e-03 6.81028e-04 1.80675e-03 6.32612e-04 1.23443e-03 5.85737e-04 9.13904e-04
3.02742e-03 2.28399e-04 2.77789e-03 6.81028e-04 3.18118e-03 6.43666e-04 1.94070e-03 5.72218e-04 1.47834e-03 4.99169e-04
-4.21316e-04 1.63627e-03 3.95255e-04 1.80675e-03 6.43666e-04 2.11707e-03 5.99426e-04 1.32388e-03 5.72997e-04 1.00262e-03
2.24531e-03 2.22874e-04 1.92439e-03 6.32612e-04 1.94070e-03 5.99426e-04 2.08057e-03 5.07370e-04 1.44921e-03 5.02264e-04
-3.12375e-04 1.14486e-03 3.61541e-04 1.23443e-03 5.72218e-04 1.32388e-03 5.07370e-04 1.44089e-03 4.76124e-04 9.70037e-04
1.75018e-03 2.58982e-04 1.43496e-03 5.85737e-04 1.47834e-03 5.72997e-04 1.44921e-03 4.76124e-04 1.45081e-03 4.52136e-04
-2.15434e-04 8.32098e-04 3.58408e-04 9.13904e-04 4.99169e-04 1.00262e-03 5.02264e-04 9.70037e-04 4.52136e-04 9.80703e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_23-24.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.37731e-02 3.59384e-04 4.56656e-03 -5.78525e-04 3.11181e-03 -4.89851e-04 2.28695e-03 -3.47861e-04 1.76964e-03 -2.33371e-04
3.59384e-04 6.37075e-03 4.98905e-04 2.58141e-03 1.73369e-04 1.65895e-03 1.92052e-04 1.15685e-03 2.39175e-04 8.39255e-04
4.56656e-03 4.98905e-04 5.43162e-03 5.00188e-04 2.79007e-03 3.46427e-04 1.93097e-03 3.30114e-04 1.43720e-03 3.36896e-04
-5.78525e-04 2.58141e-03 5.00188e-04 3.49097e-03 6.21899e-04 1.79339e-03 6.04516e-04 1.21503e-03 5.75188e-04 8.90429e-04
3.11181e-03 1.73369e-04 2.79007e-03 6.21899e-04 3.11471e-03 6.07590e-04 1.90564e-03 5.56969e-04 1.44529e-03 4.91371e-04
-4.89851e-04 1.65895e-03 3.46427e-04 1.79339e-03 6.07590e-04 2.04468e-03 5.81459e-04 1.28015e-03 5.61564e-04 9.70120e-04
2.28695e-03 1.92052e-04 1.93097e-03 6.04516e-04 1.90564e-03 5.81459e-04 2.01231e-03 4.91105e-04 1.41465e-03 4.80551e-04
-3.47861e-04 1.15685e-03 3.30114e-04 1.21503e-03 5.56969e-04 1.28015e-03 4.91105e-04 1.38691e-03 4.52736e-04 9.45137e-04
1.76964e-03 2.39175e-04 1.43720e-03 5.75188e-04 1.44529e-03 5.61564e-04 1.41465e-03 4.52736e-04 1.41411e-03 4.25655e-04
-2.33371e-04 8.39255e-04 3.36896e-04 8.90429e-04 4.91371e-04 9.70120e-04 4.80551e-04 9.45137e-04 4.25655e-04 9.45170e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_24-25.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.41900e-02 7.58445e-05 4.73003e-03 -7.08186e-04 3.18777e-03 -5.53888e-04 2.32139e-03 -3.79404e-04 1.78309e-03 -2.47894e-04
7.58445e-05 6.37124e-03 3.88488e-04 2.61756e-03 1.24477e-04 1.67461e-03 1.66167e-04 1.16344e-03 2.23199e-04 8.42148e-04
4.73003e-03 3.88488e-04 5.37603e-03 4.22607e-04 2.79249e-03 3.02039e-04 1.93127e-03 3.00953e-04 1.43554e-03 3.16280e-04
-7.08186e-04 2.61756e-03 4.22607e-04 3.42778e-03 5.66640e-04 1.77611e-03 5.77098e-04 1.19425e-03 5.64015e-04 8.66350e-04
3.18777e-03 1.24477e-04 2.79249e-03 5.66640e-04 3.04443e-03 5.72616e-04 1.86757e-03 5.42142e-04 1.40914e-03 4.85069e-04
-5.53888e-04 1.67461e-03 3.02039e-04 1.77611e-03 5.72616e-04 1.97213e-03 5.64606e-04 1.23382e-03 5.52740e-04 9.33481e-04
2.32139e-03 1.66167e-04 1.93127e-03 5.77098e-04 1.86757e-03 5.64606e-04 1.94095e-03 4.78552e-04 1.37427e-03 4.63218e-04
-3.79404e-04 1.16344e-03 3.00953e-04 1.19425e-03 5.42142e-04 1.23382e-03 4.78552e-04 1.32903e-03 4.33709e-04 9.16844e-04
1.78309e-03 2.23199e-04 1.43554e-03 5.64015e-04 1.40914e-03 5.52740e-04 1.37427e-03 4.33709e-04 1.37385e-03 4.00305e-04
-2.47894e-04 8.42148e-04 3.16280e-04 8.66350e-04 4.85069e-04 9.33481e-04 4.63218e-04 9.16844e-04 4.00305e-04 9.11510e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_25-26.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.46135e-02 -2.11528e-04 4.88493e-03 -8.33184e-04 3.25458e-03 -6.12919e-04 2.34833e-03 -4.06799e-04 1.79044e-03 -2.58912e-04
-2.11528e-04 6.36425e-03 2.84028e-04 2.64471e-03 8.19201e-05 1.68312e-03 1.45224e-04 1.16459e-03 2.11015e-04 8.40760e-04
4.88493e-03 2.84028e-04 5.30897e-03 3.52110e-04 2.78501e-03 2.62387e-04 1.92514e-03 2.74305e-04 1.42985e-03 2.96749e-04
-8.33184e-04 2.64471e-03 3.52110e-04 3.35815e-03 5.15648e-04 1.75474e-03 5.50508e-04 1.17218e-03 5.52035e-04 8.42027e-04
3.25458e-03 8.19201e-05 2.78501e-03 5.15648e-04 2.97041e-03 5.38806e-04 1.82697e-03 5.27216e-04 1.37080e-03 4.79408e-04
-6.12919e-04 1.68312e-03 2.62387e-04 1.75474e-03 5.38806e-04 1.89991e-03 5.48172e-04 1.18596e-03 5.45544e-04 8.93663e-04
2.34833e-03 1.45224e-04 1.92514e-03 5.50508e-04 1.82697e-03 5.48172e-04 1.86768e-03 4.68732e-04 1.32898e-03 4.50023e-04
-4.06799e-04 1.16459e-03 2.74305e-04 1.17218e-03 5.27216e-04 1.18596e-03 4.68732e-04 1.26798e-03 4.19013e-04 8.84642e-04
1.79044e-03 2.11015e-04 1.42985e-03 5.52035e-04 1.37080e-03 5.45544e-04 1.32898e-03 4.19013e-04 1.32946e-03 3.77380e-04
-2.58912e-04 8.40760e-04 2.96749e-04 8.42027e-04 4.79408e-04 8.93663e-04 4.50023e-04 8.84642e-04 3.77380e-04 8.78338e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_26-27.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.50412e-02 -5.00871e-04 5.02987e-03 -9.52588e-04 3.31169e-03 -6.66613e-04 2.36764e-03 -4.29973e-04 1.79170e-03 -2.66457e-04
-5.00871e-04 6.34887e-03 1.86113e-04 2.66256e-03 4.57020e-05 1.68449e-03 1.29081e-04 1.16040e-03 2.02469e-04 8.35165e-04
5.02987e-03 1.86113e-04 5.23041e-03 2.88904e-04 2.76764e-03 2.27583e-04 1.91255e-03 2.50310e-04 1.42007e-03 2.78427e-04
-9.52588e-04 2.66256e-03 2.88904e-04 3.28205e-03 4.69132e-04 1.72914e-03 5.24852e-04 1.14883e-03 5.39118e-04 8.17733e-04
3.31169e-03 4.57020e-05 2.76764e-03 4.69132e-04 2.89268e-03 5.06209e-04 1.78421e-03 5.11758e-04 1.33108e-03 4.73574e-04
-6.66613e-04 1.68449e-03 2.27583e-04 1.72914e-03 5.06209e-04 1.82834e-03 5.31555e-04 1.13752e-03 5.38964e-04 8.51731e-04
2.36764e-03 1.29081e-04 1.91255e-03 5.24852e-04 1.78421e-03 5.31555e-04 1.79360e-03 4.60568e-04 1.27988e-03 4.40322e-04
-4.29973e-04 1.16040e-03 2.50310e-04 1.14883e-03 5.11758e-04 1.13752e-03 4.60568e-04 1.20473e-03 4.08171e-04 8.48487e-04
1.79170e-03 2.02469e-04 1.42007e-03 5.39118e-04 1.33108e-03 5.38964e-04 1.27988e-03 4.08171e-04 1.28085e-03 3.57751e-04
-2.66457e-04 8.35165e-04 2.78427e-04 8.17733e-04 4.73574e-04 8.51731e-04 4.40322e-04 8.48487e-04 3.57751e-04 8.44354e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_27-28.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.54707e-02 -7.90398e-04 5.16360e-03 -1.06561e-03 3.35871e-03 -7.14746e-04 2.37925e-03 -4.48914e-04 1.78694e-03 -2.70610e-04
-7.90398e-04 6.32429e-03 9.51886e-05 2.67091e-03 1.56997e-05 1.67884e-03 1.17504e-04 1.15100e-03 1.97346e-04 8.25497e-04
5.16360e-03 9.51886e-05 5.14043e-03 2.33024e-04 2.74055e-03 1.97616e-04 1.89354e-03 2.29037e-04 1.40616e-03 2.61410e-04
-1.06561e-03 2.67091e-03 2.33024e-04 3.19953e-03 4.27179e-04 1.69925e-03 5.00222e-04 1.12416e-03 5.25213e-04 7.93634e-04
3.35871e-03 1.56997e-05 2.74055e-03 4.27179e-04 2.81129e-03 4.74891e-04 1.73954e-03 4.95477e-04 1.29059e-03 4.66873e-04
-7.14746e-04 1.67884e-03 1.97616e-04 1.69925e-03 4.74891e-04 1.75761e-03 5.14312e-04 1.08930e-03 5.32081e-04 8.08755e-04
2.37925e-03 1.17504e-04 1.89354e-03 5.00222e-04 1.73954e-03 5.14312e-04 1.71961e-03 4.53039e-04 1.22818e-03 4.33225e-04
-4.48914e-04 1.15100e-03 2.29037e-04 1.12416e-03 4.95477e-04 1.08930e-03 4.53039e-04 1.14032e-03 4.00406e-04 8.08753e-04
1.78694e-03 1.97346e-04 1.40616e-03 5.25213e-04 1.29059e-03 5.32081e-04 1.22818e-03 4.00406e-04 1.22832e-03 3.41831e-04
-2.70610e-04 8.25497e-04 2.61410e-04 7.93634e-04 4.66873e-04 8.08755e-04 4.33225e-04 8.08753e-04 3.41831e-04 8.08556e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_28-29.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.58999e-02 -1.07816e-03 5.28503e-03 -1.17141e-03 3.39529e-03 -7.57026e-04 2.38310e-03 -4.63515e-04 1.77619e-03 -2.71342e-04
-1.07816e-03 6.28992e-03 1.17254e-05 2.66974e-03 -8.18629e-06 1.66634e-03 1.10313e-04 1.13655e-03 1.95492e-04 8.11885e-04
5.28503e-03 1.17254e-05 5.03938e-03 1.84504e-04 2.70403e-03 1.72495e-04 1.86822e-03 2.10621e-04 1.38807e-03 2.45889e-04
-1.17141e-03 2.66974e-03 1.84504e-04 3.11084e-03 3.89892e-04 1.66508e-03 4.76826e-04 1.09809e-03 5.10471e-04 7.69752e-04
3.39529e-03 -8.18629e-06 2.70403e-03 3.89892e-04 2.72639e-03 4.45050e-04 1.69312e-03 4.78337e-04 1.24977e-03 4.58890e-04
-7.57026e-04 1.66634e-03 1.72495e-04 1.66508e-03 4.45050e-04 1.68780e-03 4.96278e-04 1.04187e-03 5.24246e-04 7.65671e-04
2.38310e-03 1.10313e-04 1.86822e-03 4.76826e-04 1.69312e-03 4.96278e-04 1.64643e-03 4.45359e-04 1.17497e-03 4.27846e-04
-4.63515e-04 1.13655e-03 2.10621e-04 1.09809e-03 4.78337e-04 1.04187e-03 4.45359e-04 1.07579e-03 3.94883e-04 7.66080e-04
1.77619e-03 1.95492e-04 1.38807e-03 5.10471e-04 1.24977e-03 5.24246e-04 1.17497e-03 3.94883e-04 1.17250e-03 3.29705e-04
-2.71342e-04 8.11885e-04 2.45889e-04 7.69752e-04 4.58890e-04 7.65671e-04 4.27846e-04 7.66080e-04 3.29705e-04 7.70296e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_29-30.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.63256e-02 -1.36263e-03 5.39301e-03 -1.26953e-03 3.42119e-03 -7.93461e-04 2.37922e-03 -4.73922e-04 1.75956e-03 -2.68868e-04
-1.36263e-03 6.24486e-03 -6.41719e-05 2.65899e-03 -2.63299e-05 1.64719e-03 1.07106e-04 1.11729e-03 1.96567e-04 7.94525e-04
5.39301e-03 -6.41719e-05 4.92738e-03 1.43052e-04 2.65836e-03 1.51971e-04 1.83672e-03 1.94983e-04 1.36580e-03 2.31874e-04
-1.26953e-03 2.65899e-03 1.43052e-04 3.01613e-03 3.57104e-04 1.62659e-03 4.54682e-04 1.07049e-03 4.94936e-04 7.46033e-04
3.42119e-03 -2.63299e-05 2.65836e-03 3.57104e-04 2.63798e-03 4.16721e-04 1.64496e-03 4.60259e-04 1.20885e-03 4.49230e-04
-7.93461e-04 1.64719e-03 1.51971e-04 1.62659e-03 4.16721e-04 1.61880e-03 4.77280e-04 9.95580e-04 5.14849e-04 7.23265e-04
2.37922e-03 1.07106e-04 1.83672e-03 4.54682e-04 1.64496e-03 4.77280e-04 1.57448e-03 4.36785e-04 1.12121e-03 4.23166e-04
-4.73922e-04 1.11729e-03 1.94983e-04 1.07049e-03 4.60259e-04 9.95580e-04 4.36785e-04 1.01203e-03 3.90600e-04 7.21290e-04
1.75956e-03 1.96567e-04 1.36580e-03 4.94936e-04 1.20885e-03 5.14849e-04 1.12121e-03 3.90600e-04 1.11416e-03 3.20990e-04
-2.68868e-04 7.94525e-04 2.31874e-04 7.46033e-04 4.49230e-04 7.23265e-04 4.23166e-04 7.21290e-04 3.20990e-04 7.29330e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_3-4.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.62504e-03 3.21131e-03 1.58404e-03 1.24027e-03 1.16280e-03 6.81062e-04 9.80507e-04 4.06274e-04 8.73170e-04 2.34460e-04
3.21131e-03 6.20201e-03 2.51976e-03 1.30297e-03 1.50588e-03 7.32890e-04 1.13136e-03 4.75577e-04 9.37964e-04 3.30681e-04
1.58404e-03 2.51976e-03 5.29643e-03 2.10580e-03 1.73170e-03 1.31798e-03 1.19637e-03 9.57973e-04 9.24259e-04 7.49361e-04
1.24027e-03 1.30297e-03 2.10580e-03 4.41642e-03 1.80034e-03 1.61565e-03 1.32050e-03 1.11175e-03 1.04408e-03 8.52982e-04
1.16280e-03 1.50588e-03 1.73170e-03 1.80034e-03 3.74634e-03 1.64143e-03 1.59482e-03 1.27328e-03 1.17867e-03 1.01414e-03
6.81062e-04 7.32890e-04 1.31798e-03 1.61565e-03 1.64143e-03 3.09997e-03 1.37176e-03 1.52753e-03 1.12512e-03 1.16483e-03
9.80507e-04 1.13136e-03 1.19637e-03 1.32050e-03 1.59482e-03 1.37176e-03 2.69507e-03 1.21547e-03 1.38323e-03 1.09397e-03
4.06274e-04 4.75577e-04 9.57973e-04 1.11175e-03 1.27328e-03 1.52753e-03 1.21547e-03 2.25117e-03 1.09670e-03 1.29914e-03
8.73170e-04 9.37964e-04 9.24259e-04 1.04408e-03 1.17867e-03 1.12512e-03 1.38323e-03 1.09670e-03 1.92844e-03 9.44139e-04
2.34460e-04 3.30681e-04 7.49361e-04 8.52982e-04 1.01414e-03 1.16483e-03 1.09397e-03 1.29914e-03 9.44139e-04 1.73806e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_30-31.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.67446e-02 -1.64192e-03 5.48646e-03 -1.35942e-03 3.43619e-03 -8.23989e-04 2.36765e-03 -4.80200e-04 1.73718e-03 -2.63316e-04
-1.64192e-03 6.18850e-03 -1.32355e-04 2.63879e-03 -3.90953e-05 1.62171e-03 1.07494e-04 1.09346e-03 2.00247e-04 7.73652e-04
5.48646e-03 -1.32355e-04 4.80487e-03 1.08384e-04 2.60400e-03 1.35803e-04 1.79926e-03 1.82061e-04 1.33938e-03 2.19411e-04
-1.35942e-03 2.63879e-03 1.08384e-04 2.91579e-03 3.28657e-04 1.58390e-03 4.33853e-04 1.04126e-03 4.78749e-04 7.22404e-04
3.43619e-03 -3.90953e-05 2.60400e-03 3.28657e-04 2.54625e-03 3.90005e-04 1.59511e-03 4.41313e-04 1.16801e-03 4.37688e-04
-8.23989e-04 1.62171e-03 1.35803e-04 1.58390e-03 3.90005e-04 1.55056e-03 4.57316e-04 9.50707e-04 5.03495e-04 6.82234e-04
2.36765e-03 1.07494e-04 1.79926e-03 4.33853e-04 1.59511e-03 4.57316e-04 1.50414e-03 4.26782e-04 1.06783e-03 4.18245e-04
-4.80200e-04 1.09346e-03 1.82061e-04 1.04126e-03 4.41313e-04 9.50707e-04 4.26782e-04 9.49891e-04 3.86589e-04 6.75409e-04
1.73718e-03 2.00247e-04 1.33938e-03 4.78749e-04 1.16801e-03 5.03495e-04 1.06783e-03 3.86589e-04 1.05435e-03 3.15016e-04
-2.63316e-04 7.73652e-04 2.19411e-04 7.22404e-04 4.37688e-04 6.82234e-04 4.18245e-04 6.75409e-04 3.15016e-04 6.85934e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_31-32.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.71533e-02 -1.91403e-03 5.56450e-03 -1.44063e-03 3.44033e-03 -8.48683e-04 2.34864e-03 -4.82553e-04 1.70932e-03 -2.54959e-04
-1.91403e-03 6.12050e-03 -1.92761e-04 2.60944e-03 -4.69332e-05 1.59033e-03 1.11020e-04 1.06548e-03 2.06142e-04 7.49608e-04
5.56450e-03 -1.92761e-04 4.67262e-03 8.01206e-05 2.54160e-03 1.23657e-04 1.75626e-03 1.71710e-04 1.30902e-03 2.08484e-04
-1.44063e-03 2.60944e-03 8.01206e-05 2.81046e-03 3.04316e-04 1.53727e-03 4.14370e-04 1.01041e-03 4.62075e-04 6.98801e-04
3.44033e-03 -4.69332e-05 2.54160e-03 3.04316e-04 2.45159e-03 3.64979e-04 1.54369e-03 4.21642e-04 1.12739e-03 4.24207e-04
-8.48683e-04 1.59033e-03 1.23657e-04 1.53727e-03 3.64979e-04 1.48310e-03 4.36490e-04 9.07435e-04 4.89978e-04 6.43141e-04
2.34864e-03 1.11020e-04 1.75626e-03 4.14370e-04 1.54369e-03 4.36490e-04 1.43571e-03 4.15008e-04 1.01561e-03 4.12276e-04
-4.82553e-04 1.06548e-03 1.71710e-04 1.01041e-03 4.21642e-04 9.07435e-04 4.15008e-04 8.90153e-04 3.81989e-04 6.29524e-04
1.70932e-03 2.06142e-04 1.30902e-03 4.62075e-04 1.12739e-03 4.89978e-04 1.01561e-03 3.81989e-04 9.94183e-04 3.10938e-04
-2.54959e-04 7.49608e-04 2.08484e-04 6.98801e-04 4.24207e-04 6.43141e-04 4.12276e-04 6.29524e-04 3.10938e-04 6.40767e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_32-33.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.75476e-02 -2.17697e-03 5.62622e-03 -1.51279e-03 3.43356e-03 -8.67586e-04 2.32232e-03 -4.81098e-04 1.67615e-03 -2.43939e-04
-2.17697e-03 6.04049e-03 -2.45460e-04 2.57127e-03 -5.03509e-05 1.55348e-03 1.17219e-04 1.03369e-03 2.13881e-04 7.22677e-04
5.62622e-03 -2.45460e-04 4.53140e-03 5.77957e-05 2.47183e-03 1.15170e-04 1.70808e-03 1.63790e-04 1.27483e-03 1.99103e-04
-1.51279e-03 2.57127e-03 5.77957e-05 2.70077e-03 2.83799e-04 1.48695e-03 3.96258e-04 9.77873e-04 4.45125e-04 6.75056e-04
3.43356e-03 -5.03509e-05 2.47183e-03 2.83799e-04 2.35435e-03 3.41722e-04 1.49074e-03 4.01476e-04 1.08694e-03 4.08908e-04
-8.67586e-04 1.55348e-03 1.15170e-04 1.48695e-03 3.41722e-04 1.41632e-03 4.15009e-04 8.65758e-04 4.74296e-04 6.06298e-04
2.32232e-03 1.17219e-04 1.70808e-03 3.96258e-04 1.49074e-03 4.15009e-04 1.36926e-03 4.01341e-04 9.65066e-04 4.04665e-04
-4.81098e-04 1.03369e-03 1.63790e-04 9.77873e-04 4.01476e-04 8.65758e-04 4.01341e-04 8.33320e-04 3.76124e-04 5.84595e-04
1.67615e-03 2.13881e-04 1.27483e-03 4.45125e-04 1.08694e-03 4.74296e-04 9.65066e-04 3.76124e-04 9.34673e-04 3.07869e-04
-2.43939e-04 7.22677e-04 1.99103e-04 6.75056e-04 4.08908e-04 6.06298e-04 4.04665e-04 5.84595e-04 3.07869e-04 5.94664e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_33-34.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.79232e-02 -2.42882e-03 5.67094e-03 -1.57570e-03 3.41604e-03 -8.80873e-04 2.28898e-03 -4.76064e-04 1.63795e-03 -2.30498e-04
-2.42882e-03 5.94838e-03 -2.90658e-04 2.52477e-03 -4.99261e-05 1.51168e-03 1.25578e-04 9.98508e-04 2.23049e-04 6.93206e-04
5.67094e-03 -2.90658e-04 4.38215e-03 4.08481e-05 2.39545e-03 1.09906e-04 1.65521e-03 1.58081e-04 1.23706e-03 1.91212e-04
-1.57570e-03 2.52477e-03 4.08481e-05 2.58745e-03 2.66752e-04 1.43330e-03 3.79498e-04 9.43675e-04 4.28099e-04 6.51023e-04
3.41604e-03 -4.99261e-05 2.39545e-03 2.66752e-04 2.25496e-03 3.20271e-04 1.43633e-03 3.81067e-04 1.04661e-03 3.92006e-04
-8.80873e-04 1.51168e-03 1.09906e-04 1.43330e-03 3.20271e-04 1.35018e-03 3.93129e-04 8.25595e-04 4.56593e-04 5.71852e-04
2.28898e-03 1.25578e-04 1.65521e-03 3.79498e-04 1.43633e-03 3.93129e-04 1.30480e-03 3.85820e-04 9.16557e-04 3.95022e-04
-4.76064e-04 9.98508e-04 1.58081e-04 9.43675e-04 3.81067e-04 8.25595e-04 3.85820e-04 7.79727e-04 3.68513e-04 5.41452e-04
1.63795e-03 2.23049e-04 1.23706e-03 4.28099e-04 1.04661e-03 4.56593e-04 9.16557e-04 3.68513e-04 8.76723e-04 3.04946e-04
-2.30498e-04 6.93206e-04 1.91212e-04 6.51023e-04 3.92006e-04 5.71852e-04 3.95022e-04 5.41452e-04 3.04946e-04 5.48573e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_34-35.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.82780e-02 -2.66769e-03 5.69875e-03 -1.62917e-03 3.38834e-03 -8.88702e-04 2.24916e-03 -4.67656e-04 1.59521e-03 -2.14856e-04
-2.66769e-03 5.84481e-03 -3.28455e-04 2.47074e-03 -4.61036e-05 1.46560e-03 1.35699e-04 9.60483e-04 2.33318e-04 6.61644e-04
5.69875e-03 -3.28455e-04 4.22638e-03 2.88213e-05 2.31358e-03 1.07505e-04 1.59837e-03 1.54399e-04 1.19618e-03 1.84772e-04
-1.62917e-03 2.47074e-03 2.88213e-05 2.47157e-03 2.52905e-04 1.37687e-03 3.64133e-04 9.07992e-04 4.11260e-04 6.26659e-04
3.38834e-03 -4.61036e-05 2.31358e-03 2.52905e-04 2.15417e-03 3.00706e-04 1.38073e-03 3.60745e-04 1.00645e-03 3.73861e-04
-8.88702e-04 1.46560e-03 1.07505e-04 1.37687e-03 3.00706e-04 1.28479e-03 3.71203e-04 7.86898e-04 4.37209e-04 5.39869e-04
2.24916e-03 1.35699e-04 1.59837e-03 3.64133e-04 1.38073e-03 3.71203e-04 1.24240e-03 3.68693e-04 8.70363e-04 3.83236e-04
-4.67656e-04 9.60483e-04 1.54399e-04 9.07992e-04 3.60745e-04 7.86898e-04 3.68693e-04 7.29599e-04 3.58953e-04 5.00790e-04
1.59521e-03 2.33318e-04 1.19618e-03 4.11260e-04 1.00645e-03 4.37209e-04 8.70363e-04 3.58953e-04 8.21148e-04 3.01481e-04
-2.14856e-04 6.61644e-04 1.84772e-04 6.26659e-04 3.73861e-04 5.39869e-04 3.83236e-04 5.00790e-04 3.01481e-04 5.03461e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_35-36.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.86093e-02 -2.89248e-03 5.70957e-03 -1.67334e-03 3.35084e-03 -8.91338e-04 2.20321e-03 -4.56104e-04 1.54821e-03 -1.97208e-04
-2.89248e-03 5.72989e-03 -3.59274e-04 2.40972e-03 -3.94324e-05 1.41572e-03 1.47143e-04 9.19990e-04 2.44340e-04 6.28287e-04
5.70957e-03 -3.59274e-04 4.06492e-03 2.10920e-05 2.22694e-03 1.07514e-04 1.53804e-03 1.52478e-04 1.15246e-03 1.79665e-04
-1.67334e-03 2.40972e-03 2.10920e-05 2.35369e-03 2.41842e-04 1.31800e-03 3.50066e-04 8.70865e-04 3.94742e-04 6.01814e-04
3.35084e-03 -3.94324e-05 2.22694e-03 2.41842e-04 2.05228e-03 2.82959e-04 1.32399e-03 3.40717e-04 9.66282e-04 3.54776e-04
-8.91338e-04 1.41572e-03 1.07514e-04 1.31800e-03 2.82959e-04 1.22001e-03 3.49466e-04 7.49419e-04 4.16442e-04 5.10163e-04
2.20321e-03 1.47143e-04 1.53804e-03 3.50066e-04 1.32399e-03 3.49466e-04 1.18183e-03 3.50200e-04 8.26425e-04 3.69294e-04
-4.56104e-04 9.19990e-04 1.52478e-04 8.70865e-04 3.40717e-04 7.49419e-04 3.50200e-04 6.82828e-04 3.47346e-04 4.62960e-04
1.54821e-03 2.44340e-04 1.15246e-03 3.94742e-04 9.66282e-04 4.16442e-04 8.26425e-04 3.47346e-04 7.68360e-04 2.96882e-04
-1.97208e-04 6.28287e-04 1.79665e-04 6.01814e-04 3.54776e-04 5.10163e-04 3.69294e-04 4.62960e-04 2.96882e-04 4.60021e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_36-37.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.89147e-02 -3.10236e-03 5.70328e-03 -1.70830e-03 3.30370e-03 -8.88918e-04 2.15124e-03 -4.41479e-04 1.49700e-03 -1.77569e-04
-3.10236e-03 5.60357e-03 -3.83546e-04 2.34216e-03 -3.03786e-05 1.36239e-03 1.59565e-04 8.77278e-04 2.55855e-04 5.93318e-04
5.70328e-03 -3.83546e-04 3.89831e-03 1.70928e-05 2.13605e-03 1.09546e-04 1.47454e-03 1.52098e-04 1.10605e-03 1.75814e-04
-1.70830e-03 2.34216e-03 1.70928e-05 2.23421e-03 2.33186e-04 1.25692e-03 3.37208e-04 8.32282e-04 3.78673e-04 5.76290e-04
3.30370e-03 -3.03786e-05 2.13605e-03 2.33186e-04 1.94946e-03 2.66958e-04 1.26605e-03 3.21183e-04 9.25869e-04 3.35085e-04
-8.88918e-04 1.36239e-03 1.09546e-04 1.25692e-03 2.66958e-04 1.15565e-03 3.28146e-04 7.12829e-04 3.94633e-04 4.82413e-04
2.15124e-03 1.59565e-04 1.47454e-03 3.37208e-04 1.26605e-03 3.28146e-04 1.12270e-03 3.30643e-04 7.84502e-04 3.53332e-04
-4.41479e-04 8.77278e-04 1.52098e-04 8.32282e-04 3.21183e-04 7.12829e-04 3.30643e-04 6.39127e-04 3.33752e-04 4.28073e-04
1.49700e-03 2.55855e-04 1.10605e-03 3.78673e-04 9.25869e-04 3.94633e-04 7.84502e-04 3.33752e-04 7.18503e-04 2.90733e-04
-1.77569e-04 5.93318e-04 1.75814e-04 5.76290e-04 3.35085e-04 4.82413e-04 3.53332e-04 4.28073e-04 2.90733e-04 4.18727e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_37-38.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.91926e-02 -3.29674e-03 5.68012e-03 -1.73436e-03 3.24741e-03 -8.81778e-04 2.09368e-03 -4.24086e-04 1.44195e-03 -1.56222e-04
-3.29674e-03 5.46605e-03 -4.01736e-04 2.26859e-03 -1.94272e-05 1.30605e-03 1.72571e-04 8.32716e-04 2.67525e-04 5.57053e-04
5.68012e-03 -4.01736e-04 3.72726e-03 1.62370e-05 2.04157e-03 1.13162e-04 1.40834e-03 1.52944e-04 1.05731e-03 1.73007e-04
-1.73436e-03 2.26859e-03 1.62370e-05 2.11359e-03 2.26515e-04 1.19399e-03 3.25382e-04 7.92376e-04 3.63057e-04 5.50052e-04
3.24741e-03 -1.94272e-05 2.04157e-03 2.26515e-04 1.84599e-03 2.52535e-04 1.20702e-03 3.02220e-04 8.85125e-04 3.15004e-04
-8.81778e-04 1.30605e-03 1.13162e-04 1.19399e-03 2.52535e-04 1.09163e-03 3.07355e-04 6.76932e-04 3.72035e-04 4.56384e-04
2.09368e-03 1.72571e-04 1.40834e-03 3.25382e-04 1.20702e-03 3.07355e-04 1.06481e-03 3.10250e-04 7.44426e-04 3.35487e-04
-4.24086e-04 8.32716e-04 1.52944e-04 7.92376e-04 3.02220e-04 6.76932e-04 3.10250e-04 5.98267e-04 3.18243e-04 3.96196e-04
1.44195e-03 2.67525e-04 1.05731e-03 3.63057e-04 8.85125e-04 3.72035e-04 7.44426e-04 3.18243e-04 6.71698e-04 2.82675e-04
-1.56222e-04 5.57053e-04 1.73007e-04 5.50052e-04 3.15004e-04 4.56384e-04 3.35487e-04 3.96196e-04 2.82675e-04 3.79998e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_38-39.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.94414e-02 -3.47495e-03 5.64009e-03 -1.75162e-03 3.18217e-03 -8.70062e-04 2.03065e-03 -4.04024e-04 1.38317e-03 -1.33225e-04
-3.47495e-03 5.31729e-03 -4.14227e-04 2.18939e-03 -6.94504e-06 1.24698e-03 1.85884e-04 7.86530e-04 2.79120e-04 5.19672e-04
5.64009e-03 -4.14227e-04 3.55221e-03 1.80467e-05 1.94393e-03 1.18027e-04 1.33973e-03 1.54784e-04 1.00644e-03 1.71104e-04
-1.75162e-03 2.18939e-03 1.80467e-05 1.99213e-03 2.21491e-04 1.12942e-03 3.14459e-04 7.51200e-04 3.47923e-04 5.23009e-04
3.18217e-03 -6.94504e-06 1.94393e-03 2.21491e-04 1.74201e-03 2.39566e-04 1.14690e-03 2.83927e-04 8.43886e-04 2.94779e-04
-8.70062e-04 1.24698e-03 1.18027e-04 1.12942e-03 2.39566e-04 1.02783e-03 2.87223e-04 6.41471e-04 3.48932e-04 4.31752e-04
2.03065e-03 1.85884e-04 1.33973e-03 3.14459e-04 1.14690e-03 2.87223e-04 1.00786e-03 2.89294e-04 7.05905e-04 3.16002e-04
-4.04024e-04 7.86530e-04 1.54784e-04 7.51200e-04 2.83927e-04 6.41471e-04 2.89294e-04 5.59904e-04 3.01014e-04 3.67208e-04
1.38317e-03 2.79120e-04 1.00644e-03 3.47923e-04 8.43886e-04 3.48932e-04 7.05905e-04 3.01014e-04 6.27852e-04 2.72529e-04
-1.33225e-04 5.19672e-04 1.71104e-04 5.23009e-04 2.94779e-04 4.31752e-04 3.16002e-04 3.67208e-04 2.72529e-04 3.44034e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_39-40.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.96563e-02 -3.63647e-03 5.58256e-03 -1.76030e-03 3.10776e-03 -8.53915e-04 1.96198e-03 -3.81363e-04 1.32046e-03 -1.08589e-04
-3.63647e-03 5.15668e-03 -4.21652e-04 2.10468e-03 6.53377e-06 1.18529e-03 1.99108e-04 7.38808e-04 2.90328e-04 4.81236e-04
5.58256e-03 -4.21652e-04 3.37313e-03 2.19030e-05 1.84326e-03 1.23722e-04 1.26878e-03 1.57344e-04 9.53415e-04 1.69952e-04
-1.76030e-03 2.10468e-03 2.19030e-05 1.86985e-03 2.17682e-04 1.06327e-03 3.04224e-04 7.08678e-04 3.33227e-04 4.94962e-04
3.10776e-03 6.53377e-06 1.84326e-03 2.17682e-04 1.63738e-03 2.27864e-04 1.08548e-03 2.66342e-04 8.01824e-04 2.74620e-04
-8.53915e-04 1.18529e-03 1.23722e-04 1.06327e-03 2.27864e-04 9.63957e-04 2.67823e-04 6.06077e-04 3.25562e-04 4.08085e-04
1.96198e-03 1.99108e-04 1.26878e-03 3.04224e-04 1.08548e-03 2.67823e-04 9.51358e-04 2.68030e-04 6.68467e-04 2.95149e-04
-3.81363e-04 7.38808e-04 1.57344e-04 7.08678e-04 2.66342e-04 6.06077e-04 2.68030e-04 5.23560e-04 2.82291e-04 3.40797e-04
1.32046e-03 2.90328e-04 9.53415e-04 3.33227e-04 8.01824e-04 3.25562e-04 6.68467e-04 2.82291e-04 5.86635e-04 2.60216e-04
-1.08589e-04 4.81236e-04 1.69952e-04 4.94962e-04 2.74620e-04 4.08085e-04 2.95149e-04 3.40797e-04 2.60216e-04 3.10854e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_4-5.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.73440e-03 3.22873e-03 1.66621e-03 1.24004e-03 1.22089e-03 6.79596e-04 1.02324e-03 4.06893e-04 9.04098e-04 2.38148e-04
3.22873e-03 6.17013e-03 2.47978e-03 1.32706e-03 1.47737e-03 7.52721e-04 1.10827e-03 4.92477e-04 9.19173e-04 3.44550e-04
1.66621e-03 2.47978e-03 5.28794e-03 2.09071e-03 1.77545e-03 1.30632e-03 1.23422e-03 9.47590e-04 9.56029e-04 7.41120e-04
1.24004e-03 1.32706e-03 2.09071e-03 4.33579e-03 1.76311e-03 1.62943e-03 1.28816e-03 1.12595e-03 1.02085e-03 8.62877e-04
1.22089e-03 1.47737e-03 1.77545e-03 1.76311e-03 3.72962e-03 1.60404e-03 1.62325e-03 1.25832e-03 1.19725e-03 1.00797e-03
6.79596e-04 7.52721e-04 1.30632e-03 1.62943e-03 1.60404e-03 3.01615e-03 1.35510e-03 1.51229e-03 1.10128e-03 1.16474e-03
1.02324e-03 1.10827e-03 1.23422e-03 1.28816e-03 1.62325e-03 1.35510e-03 2.66166e-03 1.17436e-03 1.41256e-03 1.06350e-03
4.06893e-04 4.92477e-04 9.47590e-04 1.12595e-03 1.25832e-03 1.51229e-03 1.17436e-03 2.20313e-03 1.07036e-03 1.27150e-03
9.04098e-04 9.19173e-04 9.56029e-04 1.02085e-03 1.19725e-03 1.10128e-03 1.41256e-03 1.07036e-03 1.88907e-03 9.31961e-04
2.38148e-04 3.44550e-04 7.41120e-04 8.62877e-04 1.00797e-03 1.16474e-03 1.06350e-03 1.27150e-03 9.31961e-04 1.68964e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_40-41.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.98337e-02 -3.78010e-03 5.50750e-03 -1.76051e-03 3.02451e-03 -8.33567e-04 1.88797e-03 -3.56336e-04 1.25412e-03 -8.25380e-05
-3.78010e-03 4.98455e-03 -4.24438e-04 2.01502e-03 2.05753e-05 1.12140e-03 2.11900e-04 6.89882e-04 3.00854e-04 4.42020e-04
5.50750e-03 -4.24438e-04 3.19088e-03 2.73154e-05 1.74021e-03 1.29891e-04 1.19593e-03 1.60367e-04 8.98581e-04 1.69388e-04
-1.76051e-03 2.01502e-03 2.73154e-05 1.74735e-03 2.14763e-04 9.95906e-04 2.94552e-04 6.64993e-04 3.18992e-04 4.65921e-04
3.02451e-03 2.05753e-05 1.74021e-03 2.14763e-04 1.53250e-03 2.17316e-04 1.02296e-03 2.49572e-04 7.58909e-04 2.54804e-04
-8.33567e-04 1.12140e-03 1.29891e-04 9.95906e-04 2.17316e-04 9.00104e-04 2.49303e-04 5.70610e-04 3.02264e-04 3.85090e-04
1.88797e-03 2.11900e-04 1.19593e-03 2.94552e-04 1.02296e-03 2.49303e-04 8.95179e-04 2.46801e-04 6.31860e-04 2.73329e-04
-3.56336e-04 6.89882e-04 1.60367e-04 6.64993e-04 2.49572e-04 5.70610e-04 2.46801e-04 4.88934e-04 2.62445e-04 3.16700e-04
1.25412e-03 3.00854e-04 8.98581e-04 3.18992e-04 7.58909e-04 3.02264e-04 6.31860e-04 2.62445e-04 5.47855e-04 2.45851e-04
-8.25380e-05 4.42020e-04 1.69388e-04 4.65921e-04 2.54804e-04 3.85090e-04 2.73329e-04 3.16700e-04 2.45851e-04 2.80521e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_41-42.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.99694e-02 -3.90446e-03 5.41510e-03 -1.75239e-03 2.93285e-03 -8.09197e-04 1.80896e-03 -3.29099e-04 1.18446e-03 -5.51950e-05
-3.90446e-03 4.80171e-03 -4.23032e-04 1.92115e-03 3.47472e-05 1.05585e-03 2.23926e-04 6.40167e-04 3.10418e-04 4.02357e-04
5.41510e-03 -4.23032e-04 3.00669e-03 3.38051e-05 1.63559e-03 1.36194e-04 1.12177e-03 1.63607e-04 8.42371e-04 1.69259e-04
-1.75239e-03 1.92115e-03 3.38051e-05 1.62547e-03 2.12424e-04 9.27880e-04 2.85316e-04 6.20456e-04 3.05233e-04 4.36012e-04
2.93285e-03 3.47472e-05 1.63559e-03 2.12424e-04 1.42801e-03 2.07803e-04 9.59669e-04 2.33705e-04 7.15251e-04 2.35593e-04
-8.09197e-04 1.05585e-03 1.36194e-04 9.27880e-04 2.07803e-04 8.36536e-04 2.31789e-04 5.35074e-04 2.79360e-04 3.62586e-04
1.80896e-03 2.23926e-04 1.12177e-03 2.85316e-04 9.59669e-04 2.31789e-04 8.39361e-04 2.25944e-04 5.95940e-04 2.50964e-04
-3.29099e-04 6.40167e-04 1.63607e-04 6.20456e-04 2.33705e-04 5.35074e-04 2.25944e-04 4.55839e-04 2.41868e-04 2.94683e-04
1.18446e-03 3.10418e-04 8.42371e-04 3.05233e-04 7.15251e-04 2.79360e-04 5.95940e-04 2.41868e-04 5.11356e-04 2.29642e-04
-5.51950e-05 4.02357e-04 1.69259e-04 4.36012e-04 2.35593e-04 3.62586e-04 2.50964e-04 2.94683e-04 2.29642e-04 2.53129e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_42-43.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.00590e-02 -4.00827e-03 5.30599e-03 -1.73627e-03 2.83357e-03 -7.81235e-04 1.72567e-03 -3.00080e-04 1.11212e-03 -2.69872e-05
-4.00827e-03 4.60943e-03 -4.17997e-04 1.82404e-03 4.85533e-05 9.89303e-04 2.34792e-04 5.90213e-04 3.18669e-04 3.62720e-04
5.30599e-03 -4.17997e-04 2.82213e-03 4.08337e-05 1.53047e-03 1.42227e-04 1.04707e-03 1.66740e-04 7.85411e-04 1.69311e-04
-1.73627e-03 1.82404e-03 4.08337e-05 1.50523e-03 2.10310e-04 8.59884e-04 2.76337e-04 5.75527e-04 2.91893e-04 4.05510e-04
2.83357e-03 4.85533e-05 1.53047e-03 2.10310e-04 1.32473e-03 1.99134e-04 8.96132e-04 2.18752e-04 6.71139e-04 2.17161e-04
-7.81235e-04 9.89303e-04 1.42227e-04 8.59884e-04 1.99134e-04 7.73690e-04 2.15330e-04 4.99613e-04 2.57108e-04 3.40497e-04
1.72567e-03 2.34792e-04 1.04707e-03 2.76337e-04 8.96132e-04 2.15330e-04 7.84127e-04 2.05722e-04 5.60693e-04 2.28444e-04
-3.00080e-04 5.90213e-04 1.66740e-04 5.75527e-04 2.18752e-04 4.99613e-04 2.05722e-04 4.24187e-04 2.20933e-04 2.74528e-04
1.11212e-03 3.18669e-04 7.85411e-04 2.91893e-04 6.71139e-04 2.57108e-04 5.60693e-04 2.20933e-04 4.77036e-04 2.11888e-04
-2.69872e-05 3.62720e-04 1.69311e-04 4.05510e-04 2.17161e-04 3.40497e-04 2.28444e-04 2.74528e-04 2.11888e-04 2.28749e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_43-44.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.00977e-02 -4.09063e-03 5.18094e-03 -1.71261e-03 2.72741e-03 -7.50023e-04 1.63861e-03 -2.69515e-04 1.03749e-03 1.94156e-06
-4.09063e-03 4.40918e-03 -4.10005e-04 1.72468e-03 6.15359e-05 9.22383e-04 2.44198e-04 5.40450e-04 3.25393e-04 3.23429e-04
5.18094e-03 -4.10005e-04 2.63869e-03 4.79062e-05 1.42574e-03 1.47692e-04 9.72464e-04 1.69568e-04 7.28173e-04 1.69437e-04
-1.71261e-03 1.72468e-03 4.79062e-05 1.38756e-03 2.08146e-04 7.92504e-04 2.67533e-04 5.30556e-04 2.79024e-04 3.74576e-04
2.72741e-03 6.15359e-05 1.42574e-03 2.08146e-04 1.22336e-03 1.91212e-04 8.32755e-04 2.04820e-04 6.26731e-04 1.99800e-04
-7.50023e-04 9.22383e-04 1.47692e-04 7.92504e-04 1.91212e-04 7.11900e-04 2.00062e-04 4.64260e-04 2.35875e-04 3.18608e-04
1.63861e-03 2.44198e-04 9.72464e-04 2.67533e-04 8.32755e-04 2.00062e-04 7.29569e-04 1.86523e-04 5.25933e-04 2.06319e-04
-2.69515e-04 5.40450e-04 1.69568e-04 5.30556e-04 2.04820e-04 4.64260e-04 1.86523e-04 3.93731e-04 2.00185e-04 2.55810e-04
1.03749e-03 3.25393e-04 7.28173e-04 2.79024e-04 6.26731e-04 2.35875e-04 5.25933e-04 2.00185e-04 4.44557e-04 1.93172e-04
1.94156e-06 3.23429e-04 1.69437e-04 3.74576e-04 1.99800e-04 3.18608e-04 2.06319e-04 2.55810e-04 1.93172e-04 2.07170e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_44-45.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.00849e-02 -4.15069e-03 5.04193e-03 -1.68191e-03 2.61592e-03 -7.16059e-04 1.54902e-03 -2.37881e-04 9.61672e-04 3.11126e-05
-4.15069e-03 4.20357e-03 -3.99429e-04 1.62445e-03 7.34814e-05 8.55997e-04 2.51996e-04 4.91582e-04 3.30445e-04 2.85075e-04
5.04193e-03 -3.99429e-04 2.45861e-03 5.47442e-05 1.32283e-03 1.52387e-04 8.99013e-04 1.71899e-04 6.71553e-04 1.69450e-04
-1.68191e-03 1.62445e-03 5.47442e-05 1.27380e-03 2.05777e-04 7.26665e-04 2.58855e-04 4.86218e-04 2.66639e-04 3.43705e-04
2.61592e-03 7.34814e-05 1.32283e-03 2.05777e-04 1.12510e-03 1.83926e-04 7.70389e-04 1.91935e-04 5.82620e-04 1.83658e-04
-7.16059e-04 8.55997e-04 1.52387e-04 7.26665e-04 1.83926e-04 6.51882e-04 1.86032e-04 4.29408e-04 2.15907e-04 2.97033e-04
1.54902e-03 2.51996e-04 8.99013e-04 2.58855e-04 7.70389e-04 1.86032e-04 6.76234e-04 1.68589e-04 4.91886e-04 1.85002e-04
-2.37881e-04 4.91582e-04 1.71899e-04 4.86218e-04 1.91935e-04 4.29408e-04 1.68589e-04 3.64554e-04 1.80048e-04 2.38382e-04
9.61672e-04 3.30445e-04 6.71553e-04 2.66639e-04 5.82620e-04 2.15907e-04 4.91886e-04 1.80048e-04 4.13915e-04 1.74035e-04
3.11126e-05 2.85075e-04 1.69450e-04 3.43705e-04 1.83658e-04 2.97033e-04 1.85002e-04 2.38382e-04 1.74035e-04 1.88324e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_45-46.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.99666e-02 -4.20494e-03 4.87885e-03 -1.65302e-03 2.49278e-03 -6.85227e-04 1.45207e-03 -2.09509e-04 8.80695e-04 5.72065e-05
-4.20494e-03 3.97872e-03 -3.97477e-04 1.51932e-03 7.64987e-05 7.87933e-04 2.52075e-04 4.42155e-04 3.28853e-04 2.46608e-04
4.87885e-03 -3.97477e-04 2.27021e-03 5.43478e-05 1.21504e-03 1.51571e-04 8.21536e-04 1.70379e-04 6.11148e-04 1.66951e-04
-1.65302e-03 1.51932e-03 5.43478e-05 1.15763e-03 1.98171e-04 6.58609e-04 2.46332e-04 4.39693e-04 2.51560e-04 3.10603e-04
2.49278e-03 7.64987e-05 1.21504e-03 1.98171e-04 1.02268e-03 1.73985e-04 7.03718e-04 1.77611e-04 5.34421e-04 1.66899e-04
-6.85227e-04 7.87933e-04 1.51571e-04 6.58609e-04 1.73985e-04 5.89350e-04 1.70819e-04 3.91968e-04 1.95109e-04 2.73319e-04
1.45207e-03 2.52075e-04 8.21536e-04 2.46332e-04 7.03718e-04 1.70819e-04 6.18888e-04 1.50254e-04 4.54399e-04 1.63087e-04
-2.09509e-04 4.42155e-04 1.70379e-04 4.39693e-04 1.77611e-04 3.91968e-04 1.50254e-04 3.33602e-04 1.59149e-04 2.19956e-04
8.80695e-04 3.28853e-04 6.11148e-04 2.51560e-04 5.34421e-04 1.95109e-04 4.54399e-04 1.59149e-04 3.81318e-04 1.53450e-04
5.72065e-05 2.46608e-04 1.66951e-04 3.10603e-04 1.66899e-04 2.73319e-04 1.63087e-04 2.19956e-04 1.53450e-04 1.70332e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_46-47.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.99012e-02 -4.20433e-03 4.72970e-03 -1.60223e-03 2.38202e-03 -6.41812e-04 1.36598e-03 -1.72898e-04 8.09487e-04 8.89238e-05
-4.20433e-03 3.78516e-03 -3.72703e-04 1.42600e-03 9.33959e-05 7.27558e-04 2.62354e-04 3.98477e-04 3.35267e-04 2.12747e-04
4.72970e-03 -3.72703e-04 2.11485e-03 6.65649e-05 1.12641e-03 1.58814e-04 7.58577e-04 1.74500e-04 5.62660e-04 1.68603e-04
-1.60223e-03 1.42600e-03 6.65649e-05 1.06160e-03 1.99780e-04 6.02243e-04 2.41592e-04 4.01417e-04 2.43231e-04 2.83631e-04
2.38202e-03 9.33959e-05 1.12641e-03 1.99780e-04 9.40995e-04 1.70704e-04 6.51112e-04 1.69137e-04 4.97018e-04 1.55268e-04
-6.41812e-04 7.27558e-04 1.58814e-04 6.02243e-04 1.70704e-04 5.39125e-04 1.61540e-04 3.62356e-04 1.80264e-04 2.55097e-04
1.36598e-03 2.62354e-04 7.58577e-04 2.41592e-04 6.51112e-04 1.61540e-04 5.74712e-04 1.37029e-04 4.26423e-04 1.45973e-04
-1.72898e-04 3.98477e-04 1.74500e-04 4.01417e-04 1.69137e-04 3.62356e-04 1.37029e-04 3.10063e-04 1.42862e-04 2.06647e-04
8.09487e-04 3.35267e-04 5.62660e-04 2.43231e-04 4.97018e-04 1.80264e-04 4.26423e-04 1.42862e-04 3.57691e-04 1.36533e-04
8.89238e-05 2.12747e-04 1.68603e-04 2.83631e-04 1.55268e-04 2.55097e-04 1.45973e-04 2.06647e-04 1.36533e-04 1.57852e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_47-48.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.97281e-02 -4.19919e-03 4.55739e-03 -1.55390e-03 2.25988e-03 -6.01733e-04 1.27256e-03 -1.39587e-04 7.33067e-04 1.17593e-04
-4.19919e-03 3.57280e-03 -3.57287e-04 1.32799e-03 1.01277e-04 6.65501e-04 2.64940e-04 3.54204e-04 3.35072e-04 1.78750e-04
4.55739e-03 -3.57287e-04 1.95076e-03 7.12528e-05 1.03278e-03 1.60415e-04 6.91570e-04 1.74616e-04 5.10471e-04 1.67546e-04
-1.55390e-03 1.32799e-03 7.12528e-05 9.62658e-04 1.95896e-04 5.43621e-04 2.32762e-04 3.61036e-04 2.31955e-04 2.54566e-04
2.25988e-03 1.01277e-04 1.03278e-03 1.95896e-04 8.54778e-04 1.64419e-04 5.94173e-04 1.58916e-04 4.55547e-04 1.42780e-04
-6.01733e-04 6.65501e-04 1.60415e-04 5.43621e-04 1.64419e-04 4.86215e-04 1.50744e-04 3.30098e-04 1.64397e-04 2.34551e-04
1.27256e-03 2.64940e-04 6.91570e-04 2.32762e-04 5.94173e-04 1.50744e-04 5.26292e-04 1.23245e-04 3.94698e-04 1.28349e-04
-1.39587e-04 3.54204e-04 1.74616e-04 3.61036e-04 1.58916e-04 3.30098e-04 1.23245e-04 2.84321e-04 1.25955e-04 1.91798e-04
7.33067e-04 3.35072e-04 5.10471e-04 2.31955e-04 4.55547e-04 1.64397e-04 3.94698e-04 1.25955e-04 3.31446e-04 1.18711e-04
1.17593e-04 1.78750e-04 1.67546e-04 2.54566e-04 1.42780e-04 2.34551e-04 1.28349e-04 1.91798e-04 1.18711e-04 1.45379e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_48-49.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.95005e-02 -4.17348e-03 4.37631e-03 -1.50068e-03 2.13549e-03 -5.60182e-04 1.17877e-03 -1.06125e-04 6.57167e-04 1.45761e-04
-4.17348e-03 3.36038e-03 -3.40975e-04 1.23171e-03 1.07712e-04 6.05397e-04 2.65825e-04 3.11803e-04 3.33185e-04 1.46486e-04
4.37631e-03 -3.40975e-04 1.79293e-03 7.49891e-05 9.42889e-04 1.60898e-04 6.27245e-04 1.73881e-04 4.60271e-04 1.65974e-04
-1.50068e-03 1.23171e-03 7.49891e-05 8.68994e-04 1.91363e-04 4.87833e-04 2.23761e-04 3.22382e-04 2.20927e-04 2.26472e-04
2.13549e-03 1.07712e-04 9.42889e-04 1.91363e-04 7.72931e-04 1.58231e-04 5.39494e-04 1.49385e-04 4.15337e-04 1.31375e-04
-5.60182e-04 6.05397e-04 1.60898e-04 4.87833e-04 1.58231e-04 4.35958e-04 1.40811e-04 2.98939e-04 1.49828e-04 2.14395e-04
1.17877e-03 2.65825e-04 6.27245e-04 2.23761e-04 5.39494e-04 1.40811e-04 4.79730e-04 1.10790e-04 3.63778e-04 1.12150e-04
-1.06125e-04 3.11803e-04 1.73881e-04 3.22382e-04 1.49385e-04 2.98939e-04 1.10790e-04 2.59586e-04 1.10367e-04 1.77491e-04
6.57167e-04 3.33185e-04 4.60271e-04 2.20927e-04 4.15337e-04 1.49828e-04 3.63778e-04 1.10367e-04 3.06325e-04 1.01952e-04
1.45761e-04 1.46486e-04 1.65974e-04 2.26472e-04 1.31375e-04 2.14395e-04 1.12150e-04 1.77491e-04 1.01952e-04 1.34300e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_49-50.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.92180e-02 -4.12796e-03 4.18730e-03 -1.44300e-03 2.00931e-03 -5.17423e-04 1.08495e-03 -7.27205e-05 5.82072e-04 1.73226e-04
-4.12796e-03 3.14860e-03 -3.24066e-04 1.13745e-03 1.12683e-04 5.47384e-04 2.65026e-04 2.71371e-04 3.29619e-04 1.16049e-04
4.18730e-03 -3.24066e-04 1.64147e-03 7.77050e-05 8.56836e-04 1.60243e-04 5.65712e-04 1.72251e-04 4.12195e-04 1.63805e-04
-1.44300e-03 1.13745e-03 7.77050e-05 7.80556e-04 1.86120e-04 4.34958e-04 2.14518e-04 2.85572e-04 2.10051e-04 1.99498e-04
2.00931e-03 1.12683e-04 8.56836e-04 1.86120e-04 6.95447e-04 1.52020e-04 4.87181e-04 1.40412e-04 3.76520e-04 1.20915e-04
-5.17423e-04 5.47384e-04 1.60243e-04 4.34958e-04 1.52020e-04 3.88400e-04 1.31594e-04 2.68973e-04 1.36438e-04 1.94685e-04
1.08495e-03 2.65026e-04 5.65712e-04 2.14518e-04 4.87181e-04 1.31594e-04 4.35081e-04 9.95484e-05 3.33686e-04 9.73617e-05
-7.27205e-05 2.71371e-04 1.72251e-04 2.85572e-04 1.40412e-04 2.68973e-04 9.95484e-05 2.35826e-04 9.61003e-05 1.63646e-04
5.82072e-04 3.29619e-04 4.12195e-04 2.10051e-04 3.76520e-04 1.36438e-04 3.33686e-04 9.61003e-05 2.82208e-04 8.63974e-05
1.73226e-04 1.16049e-04 1.63805e-04 1.99498e-04 1.20915e-04 1.94685e-04 9.73617e-05 1.63646e-04 8.63974e-05 1.24307e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_5-6.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.85919e-03 3.23297e-03 1.75627e-03 1.22933e-03 1.28617e-03 6.69499e-04 1.07218e-03 4.00232e-04 9.40317e-04 2.36102e-04
3.23297e-03 6.15033e-03 2.43285e-03 1.36102e-03 1.44225e-03 7.80400e-04 1.07988e-03 5.15612e-04 8.96150e-04 3.63223e-04
1.75627e-03 2.43285e-03 5.29163e-03 2.06667e-03 1.82400e-03 1.28960e-03 1.27484e-03 9.33723e-04 9.89601e-04 7.30578e-04
1.22933e-03 1.36102e-03 2.06667e-03 4.26526e-03 1.72465e-03 1.64720e-03 1.25291e-03 1.14503e-03 9.94149e-04 8.77222e-04
1.28617e-03 1.44225e-03 1.82400e-03 1.72465e-03 3.72127e-03 1.55789e-03 1.66010e-03 1.23570e-03 1.22079e-03 9.97567e-04
6.69499e-04 7.80400e-04 1.28960e-03 1.64720e-03 1.55789e-03 2.94840e-03 1.33461e-03 1.49799e-03 1.08039e-03 1.16333e-03
1.07218e-03 1.07988e-03 1.27484e-03 1.25291e-03 1.66010e-03 1.33461e-03 2.62987e-03 1.13589e-03 1.44380e-03 1.02713e-03
4.00232e-04 5.15612e-04 9.33723e-04 1.14503e-03 1.23570e-03 1.49799e-03 1.13589e-03 2.16531e-03 1.03455e-03 1.25441e-03
9.40317e-04 8.96150e-04 9.89601e-04 9.94149e-04 1.22079e-03 1.08039e-03 1.44380e-03 1.03455e-03 1.86195e-03 9.19594e-04
2.36102e-04 3.63223e-04 7.30578e-04 8.77222e-04 9.97567e-04 1.16333e-03 1.02713e-03 1.25441e-03 9.19594e-04 1.63884e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_50-51.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.88790e-02 -4.06325e-03 3.99100e-03 -1.38114e-03 1.88158e-03 -4.73551e-04 9.91193e-04 -3.94043e-05 5.07842e-04 1.99993e-04
-4.06325e-03 2.93805e-03 -3.06793e-04 1.04537e-03 1.16233e-04 4.91501e-04 2.62627e-04 2.32907e-04 3.24473e-04 8.74237e-05
3.99100e-03 -3.06793e-04 1.49636e-03 7.93905e-05 7.74624e-04 1.58489e-04 5.06988e-04 1.69750e-04 3.66283e-04 1.61045e-04
-1.38114e-03 1.04537e-03 7.93905e-05 6.97227e-04 1.80164e-04 3.85001e-04 2.05014e-04 2.50649e-04 1.99290e-04 1.73705e-04
1.88158e-03 1.16233e-04 7.74624e-04 1.80164e-04 6.22248e-04 1.45720e-04 4.37270e-04 1.31917e-04 3.39148e-04 1.11318e-04
-4.73551e-04 4.91501e-04 1.58489e-04 3.85001e-04 1.45720e-04 3.43532e-04 1.22990e-04 2.40235e-04 1.24148e-04 1.75443e-04
9.91193e-04 2.62627e-04 5.06988e-04 2.05014e-04 4.37270e-04 1.22990e-04 3.92347e-04 8.94377e-05 3.04421e-04 8.39907e-05
-3.94043e-05 2.32907e-04 1.69750e-04 2.50649e-04 1.31917e-04 2.40235e-04 8.94377e-05 2.12992e-04 8.31685e-05 1.50177e-04
5.07842e-04 3.24473e-04 3.66283e-04 1.99290e-04 3.39148e-04 1.24148e-04 3.04421e-04 8.31685e-05 2.58966e-04 7.21729e-05
1.99993e-04 8.74237e-05 1.61045e-04 1.73705e-04 1.11318e-04 1.75443e-04 8.39907e-05 1.50177e-04 7.21729e-05 1.15091e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_51-52.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.84834e-02 -3.98016e-03 3.78847e-03 -1.31557e-03 1.75290e-03 -4.28887e-04 8.97990e-04 -6.44807e-06 4.34886e-04 2.25805e-04
-3.98016e-03 2.72968e-03 -2.89386e-04 9.55863e-04 1.18375e-04 4.37956e-04 2.58661e-04 1.96567e-04 3.17775e-04 6.07517e-05
3.78847e-03 -2.89386e-04 1.35786e-03 8.00245e-05 6.96448e-04 1.55635e-04 4.51262e-04 1.66343e-04 3.22738e-04 1.57618e-04
-1.31557e-03 9.55863e-04 8.00245e-05 6.19080e-04 1.73467e-04 3.38109e-04 1.95191e-04 2.17789e-04 1.88552e-04 1.49295e-04
1.75290e-03 1.18375e-04 6.96448e-04 1.73467e-04 5.53452e-04 1.39224e-04 3.89960e-04 1.23757e-04 3.03436e-04 1.02421e-04
-4.28887e-04 4.37956e-04 1.55635e-04 3.38109e-04 1.39224e-04 3.01502e-04 1.14838e-04 2.12911e-04 1.12798e-04 1.56850e-04
8.97990e-04 2.58661e-04 4.51262e-04 1.95191e-04 3.89960e-04 1.14838e-04 3.51715e-04 8.02874e-05 2.76157e-04 7.19328e-05
-6.44807e-06 1.96567e-04 1.66343e-04 2.17789e-04 1.23757e-04 2.12911e-04 8.02874e-05 1.91206e-04 7.14695e-05 1.37170e-04
4.34886e-04 3.17775e-04 3.22738e-04 1.88552e-04 3.03436e-04 1.12798e-04 2.76157e-04 7.14695e-05 2.36672e-04 5.92465e-05
2.25805e-04 6.07517e-05 1.57618e-04 1.49295e-04 1.02421e-04 1.56850e-04 7.19328e-05 1.37170e-04 5.92465e-05 1.06547e-04


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_52-53.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.80310e-02 -3.87935e-03 3.58067e-03 -1.24652e-03 1.62372e-03 -3.83514e-04 8.05608e-04 2.61226e-05 3.63397e-04 2.50663e-04
-3.87935e-03 2.52441e-03 -2.71893e-04 8.69164e-04 1.19293e-04 3.86812e-04 2.53354e-04 1.62340e-04 3.09751e-04 3.59952e-05
3.58067e-03 -2.71893e-04 1.22614e-03 7.97612e-05 6.22370e-04 1.51864e-04 3.98573e-04 1.62189e-04 2.81586e-04 1.53654e-04
-1.24652e-03 8.69164e-04 7.97612e-05 5.46053e-04 1.66190e-04 2.94267e-04 1.85185e-04 1.86989e-04 1.77948e-04 1.26275e-04
1.62372e-03 1.19293e-04 6.22370e-04 1.66190e-04 4.89024e-04 1.32625e-04 3.45271e-04 1.15993e-04 2.69418e-04 9.42763e-05
-3.83514e-04 3.86812e-04 1.51864e-04 2.94267e-04 1.32625e-04 2.62270e-04 1.07186e-04 1.86992e-04 1.02444e-04 1.38889e-04
8.05608e-04 2.53354e-04 3.98573e-04 1.85185e-04 3.45271e-04 1.07186e-04 3.13173e-04 7.21462e-05 2.48873e-04 6.12997e-05
2.61226e-05 1.62340e-04 1.62189e-04 1.86989e-04 1.15993e-04 1.86992e-04 7.21462e-05 1.70380e-04 6.11267e-05 1.24487e-04
3.63397e-04 3.09751e-04 2.81586e-04 1.77948e-04 2.69418e-04 1.02444e-04 2.48873e-04 6.11267e-05 2.15172e-04 4.78206e-05
2.50663e-04 3.59952e-05 1.53654e-04 1.26275e-04 9.42763e-05 1.38889e-04 6.12997e-05 1.24487e-04 4.78206e-05 9.83335e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_53-54.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.75228e-02 -3.76198e-03 3.36905e-03 -1.17466e-03 1.49496e-03 -3.37956e-04 7.14812e-04 5.78227e-05 2.94053e-04 2.74107e-04
-3.76198e-03 2.32348e-03 -2.54566e-04 7.85789e-04 1.18949e-04 3.38410e-04 2.46670e-04 1.30509e-04 3.00353e-04 1.34226e-05
3.36905e-03 -2.54566e-04 1.10163e-03 7.85376e-05 5.52723e-04 1.47105e-04 3.49244e-04 1.57164e-04 2.43168e-04 1.48984e-04
-1.17466e-03 7.85789e-04 7.85376e-05 4.78352e-04 1.58241e-04 2.53744e-04 1.74848e-04 1.58555e-04 1.67278e-04 1.04986e-04
1.49496e-03 1.18949e-04 5.52723e-04 1.58241e-04 4.29227e-04 1.25726e-04 3.03552e-04 1.08366e-04 2.37476e-04 8.65811e-05
-3.37956e-04 3.38410e-04 1.47105e-04 2.53744e-04 1.25726e-04 2.26124e-04 9.97532e-05 1.62830e-04 9.27719e-05 1.21946e-04
7.14812e-04 2.46670e-04 3.49244e-04 1.74848e-04 3.03552e-04 9.97532e-05 2.77088e-04 6.46800e-05 2.22968e-04 5.17720e-05
5.78227e-05 1.30509e-04 1.57164e-04 1.58555e-04 1.08366e-04 1.62830e-04 6.46800e-05 1.50854e-04 5.18191e-05 1.12456e-04
2.94053e-04 3.00353e-04 2.43168e-04 1.67278e-04 2.37476e-04 9.27719e-05 2.22968e-04 5.18191e-05 1.94788e-04 3.75939e-05
2.74107e-04 1.34226e-05 1.48984e-04 1.04986e-04 8.65811e-05 1.21946e-04 5.17720e-05 1.12456e-04 3.75939e-05 9.06549e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_54-55.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.69597e-02 -3.62901e-03 3.15473e-03 -1.10022e-03 1.36708e-03 -2.92221e-04 6.25824e-04 8.87496e-05 2.26946e-04 2.96290e-04
-3.62901e-03 2.12792e-03 -2.37406e-04 7.06013e-04 1.17566e-04 2.92832e-04 2.38856e-04 1.01082e-04 2.89834e-04 -6.99147e-06
3.15473e-03 -2.37406e-04 9.84498e-04 7.65274e-05 4.87601e-04 1.41532e-04 3.03348e-04 1.51411e-04 2.07552e-04 1.43712e-04
-1.10022e-03 7.06013e-04 7.65274e-05 4.15967e-04 1.49757e-04 2.16579e-04 1.64273e-04 1.32548e-04 1.56593e-04 8.55126e-05
1.36708e-03 1.17566e-04 4.87601e-04 1.49757e-04 3.74096e-04 1.18569e-04 2.64906e-04 1.00862e-04 2.07731e-04 7.92958e-05
-2.92221e-04 2.92832e-04 1.41532e-04 2.16579e-04 1.18569e-04 1.93122e-04 9.24994e-05 1.40533e-04 8.37220e-05 1.06148e-04
6.25824e-04 2.38856e-04 3.03348e-04 1.64273e-04 2.64906e-04 9.24994e-05 2.43576e-04 5.78055e-05 1.98585e-04 4.32807e-05
8.87496e-05 1.01082e-04 1.51411e-04 1.32548e-04 1.00862e-04 1.40533e-04 5.78055e-05 1.32721e-04 4.34751e-05 1.01146e-04
2.26946e-04 2.89834e-04 2.07552e-04 1.56593e-04 2.07731e-04 8.37220e-05 1.98585e-04 4.34751e-05 1.75590e-04 2.85135e-05
2.96290e-04 -6.99147e-06 1.43712e-04 8.55126e-05 7.92958e-05 1.06148e-04 4.32807e-05 1.01146e-04 2.85135e-05 8.34772e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_55-56.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.63449e-02 -3.48211e-03 2.93947e-03 -1.02401e-03 1.24118e-03 -2.46928e-04 5.39530e-04 1.18339e-04 1.62867e-04 3.16677e-04
-3.48211e-03 1.93899e-03 -2.20548e-04 6.30251e-04 1.15245e-04 2.50288e-04 2.30047e-04 7.41843e-05 2.78326e-04 -2.51542e-05
2.93947e-03 -2.20548e-04 8.75046e-04 7.38434e-05 4.27151e-04 1.35281e-04 2.60995e-04 1.45039e-04 1.74838e-04 1.37921e-04
-1.02401e-03 6.30251e-04 7.38434e-05 3.58896e-04 1.40881e-04 1.82777e-04 1.53582e-04 1.08984e-04 1.45988e-04 6.78877e-05
1.24118e-03 1.15245e-04 4.27151e-04 1.40881e-04 3.23637e-04 1.11246e-04 2.29376e-04 9.35332e-05 1.80247e-04 7.24446e-05
-2.46928e-04 2.50288e-04 1.35281e-04 1.82777e-04 1.11246e-04 1.63232e-04 8.54718e-05 1.20108e-04 7.53213e-05 9.15258e-05
5.39530e-04 2.30047e-04 2.60995e-04 1.53582e-04 2.29376e-04 8.54718e-05 2.12664e-04 5.15352e-05 1.75765e-04 3.58453e-05
1.18339e-04 7.41843e-05 1.45039e-04 1.08984e-04 9.35332e-05 1.20108e-04 5.15352e-05 1.15958e-04 3.61267e-05 9.05011e-05
1.62867e-04 2.78326e-04 1.74838e-04 1.45988e-04 1.80247e-04 7.53213e-05 1.75765e-04 3.61267e-05 1.57534e-04 2.06425e-05
3.16677e-04 -2.51542e-05 1.37921e-04 6.78877e-05 7.24446e-05 9.15258e-05 3.58453e-05 9.05011e-05 2.06425e-05 7.66451e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_56-57.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.56817e-02 -3.32284e-03 2.72477e-03 -9.46502e-04 1.11797e-03 -2.02300e-04 4.56386e-04 1.46489e-04 1.02108e-04 3.35251e-04
-3.32284e-03 1.75776e-03 -2.03999e-04 5.58782e-04 1.12203e-04 2.10867e-04 2.20487e-04 4.98287e-05 2.66078e-04 -4.10921e-05
2.72477e-03 -2.03999e-04 7.73416e-04 7.06687e-05 3.71431e-04 1.28539e-04 2.22222e-04 1.38201e-04 1.45058e-04 1.31733e-04
-9.46502e-04 5.58782e-04 7.06687e-05 3.07077e-04 1.31775e-04 1.52321e-04 1.42892e-04 8.78685e-05 1.35537e-04 5.21482e-05
1.11797e-03 1.12203e-04 3.71431e-04 1.31775e-04 2.77824e-04 1.03831e-04 1.97003e-04 8.63965e-05 1.55095e-04 6.60102e-05
-2.02300e-04 2.10867e-04 1.28539e-04 1.52321e-04 1.03831e-04 1.36443e-04 7.86646e-05 1.01609e-04 6.75305e-05 7.81687e-05
4.56386e-04 2.20487e-04 2.22222e-04 1.42892e-04 1.97003e-04 7.86646e-05 1.84414e-04 4.58042e-05 1.54620e-04 2.93823e-05
1.46489e-04 4.98287e-05 1.38201e-04 8.78685e-05 8.63965e-05 1.01609e-04 4.58042e-05 1.00630e-04 2.96902e-05 8.05793e-05
1.02108e-04 2.66078e-04 1.45058e-04 1.35537e-04 1.55095e-04 6.75305e-05 1.54620e-04 2.96902e-05 1.40682e-04 1.39069e-05
3.35251e-04 -4.10921e-05 1.31733e-04 5.21482e-05 6.60102e-05 7.81687e-05 2.93823e-05 8.05793e-05 1.39069e-05 7.01646e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_57-58.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.49744e-02 -3.15298e-03 2.51216e-03 -8.68289e-04 9.98243e-04 -1.58643e-04 3.76905e-04 1.73012e-04 4.50442e-05 3.51881e-04
-3.15298e-03 1.58519e-03 -1.87774e-04 4.91854e-04 1.08624e-04 1.74652e-04 2.10385e-04 2.80225e-05 2.53311e-04 -5.48258e-05
2.51216e-03 -1.87774e-04 6.79699e-04 6.71505e-05 3.20490e-04 1.21446e-04 1.87070e-04 1.31004e-04 1.18257e-04 1.25225e-04
-8.68289e-04 4.91854e-04 6.71505e-05 2.60429e-04 1.22560e-04 1.25185e-04 1.32279e-04 6.92125e-05 1.25272e-04 3.83339e-05
9.98243e-04 1.08624e-04 3.20490e-04 1.22560e-04 2.36625e-04 9.63616e-05 1.67838e-04 7.94206e-05 1.32368e-04 5.99324e-05
-1.58643e-04 1.74652e-04 1.21446e-04 1.25185e-04 9.63616e-05 1.12741e-04 7.20317e-05 8.51037e-05 6.02679e-05 6.61764e-05
3.76905e-04 2.10385e-04 1.87070e-04 1.32279e-04 1.67838e-04 7.20317e-05 1.58904e-04 4.05073e-05 1.35280e-04 2.37439e-05
1.73012e-04 2.80225e-05 1.31004e-04 6.92125e-05 7.94206e-05 8.51037e-05 4.05073e-05 8.68197e-05 2.40252e-05 7.14821e-05
4.50442e-05 2.53311e-04 1.18257e-04 1.25272e-04 1.32368e-04 6.02679e-05 1.35280e-04 2.40252e-05 1.25149e-04 8.15218e-06
3.51881e-04 -5.48258e-05 1.25225e-04 3.83339e-05 5.99324e-05 6.61764e-05 2.37439e-05 7.14821e-05 8.15218e-06 6.41185e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_58-59.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.42290e-02 -2.97465e-03 2.30331e-03 -7.90076e-04 8.82846e-04 -1.16342e-04 3.01643e-04 1.97652e-04 -7.91843e-06 3.66400e-04
-2.97465e-03 1.42221e-03 -1.71943e-04 4.29714e-04 1.04638e-04 1.41742e-04 1.99898e-04 8.80965e-06 2.40174e-04 -6.63388e-05
2.30331e-03 -1.71943e-04 5.93933e-04 6.33968e-05 2.74344e-04 1.14112e-04 1.55561e-04 1.23527e-04 9.44646e-05 1.18448e-04
-7.90076e-04 4.29714e-04 6.33968e-05 2.18853e-04 1.13325e-04 1.01340e-04 1.21789e-04 5.30275e-05 1.15196e-04 2.64975e-05
8.82846e-04 1.04638e-04 2.74344e-04 1.13325e-04 1.99975e-04 8.88555e-05 1.41900e-04 7.25664e-05 1.12141e-04 5.41137e-05
-1.16342e-04 1.41742e-04 1.14112e-04 1.01340e-04 8.88555e-05 9.20993e-05 6.55167e-05 7.06585e-05 5.34163e-05 5.56691e-05
3.01643e-04 1.99898e-04 1.55561e-04 1.21789e-04 1.41900e-04 6.55167e-05 1.36190e-04 3.55097e-05 1.17877e-04 1.87396e-05
1.97652e-04 8.80965e-06 1.23527e-04 5.30275e-05 7.25664e-05 7.06585e-05 3.55097e-05 7.46280e-05 1.89458e-05 6.33509e-05
-7.91843e-06 2.40174e-04 9.44646e-05 1.15196e-04 1.12141e-04 5.34163e-05 1.17877e-04 1.89458e-05 1.11072e-04 3.17425e-06
3.66400e-04 -6.63388e-05 1.18448e-04 2.64975e-05 5.41137e-05 5.56691e-05 1.87396e-05 6.33509e-05 3.17425e-06 5.86474e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_59-60.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.34518e-02 -2.78995e-03 2.09969e-03 -7.12467e-04 7.72469e-04 -7.56882e-05 2.31013e-04 2.20277e-04 -5.65437e-05 3.78774e-04
-2.78995e-03 1.26944e-03 -1.56480e-04 3.72439e-04 1.00459e-04 1.12081e-04 1.89283e-04 -7.92830e-06 2.26938e-04 -7.57817e-05
2.09969e-03 -1.56480e-04 5.15980e-04 5.95931e-05 2.32860e-04 1.06740e-04 1.27558e-04 1.15956e-04 7.35519e-05 1.11566e-04
-7.12467e-04 3.72439e-04 5.95931e-05 1.82088e-04 1.04261e-04 8.05872e-05 1.11584e-04 3.91470e-05 1.05446e-04 1.65051e-05
7.72469e-04 1.00459e-04 2.32860e-04 1.04261e-04 1.67644e-04 8.14534e-05 1.19039e-04 6.59282e-05 9.43034e-05 4.86136e-05
-7.56882e-05 1.12081e-04 1.06740e-04 8.05872e-05 8.14534e-05 7.43099e-05 5.92061e-05 5.81499e-05 4.70202e-05 4.65573e-05
2.31013e-04 1.89283e-04 1.27558e-04 1.11584e-04 1.19039e-04 5.92061e-05 1.16142e-04 3.08413e-05 1.02348e-04 1.43528e-05
2.20277e-04 -7.92830e-06 1.15956e-04 3.91470e-05 6.59282e-05 5.81499e-05 3.08413e-05 6.39560e-05 1.44471e-05 5.61154e-05
-5.65437e-05 2.26938e-04 7.35519e-05 1.05446e-04 9.43034e-05 4.70202e-05 1.02348e-04 1.44471e-05 9.83817e-05 -1.04022e-06
3.78774e-04 -7.57817e-05 1.11566e-04 1.65051e-05 4.86136e-05 4.65573e-05 1.43528e-05 5.61154e-05 -1.04022e-06 5.36779e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_6-7.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.00318e-03 3.22317e-03 1.85666e-03 1.20751e-03 1.36011e-03 6.50506e-04 1.12820e-03 3.86329e-04 9.82326e-04 2.28506e-04
3.22317e-03 6.14162e-03 2.37801e-03 1.40495e-03 1.40003e-03 8.15894e-04 1.04597e-03 5.44813e-04 8.68851e-04 3.86469e-04
1.85666e-03 2.37801e-03 5.30646e-03 2.03297e-03 1.87837e-03 1.26741e-03 1.31884e-03 9.16274e-04 1.02536e-03 7.17726e-04
1.20751e-03 1.40495e-03 2.03297e-03 4.20349e-03 1.68411e-03 1.66818e-03 1.21507e-03 1.16809e-03 9.64310e-04 8.95362e-04
1.36011e-03 1.40003e-03 1.87837e-03 1.68411e-03 3.71836e-03 1.50429e-03 1.70465e-03 1.20525e-03 1.24982e-03 9.82330e-04
6.50506e-04 8.15894e-04 1.26741e-03 1.66818e-03 1.50429e-03 2.89441e-03 1.30814e-03 1.48589e-03 1.06121e-03 1.16007e-03
1.12820e-03 1.04597e-03 1.31884e-03 1.21507e-03 1.70465e-03 1.30814e-03 2.59979e-03 1.10068e-03 1.47372e-03 9.87902e-04
3.86329e-04 5.44813e-04 9.16274e-04 1.16809e-03 1.20525e-03 1.48589e-03 1.10068e-03 2.13187e-03 9.92031e-04 1.24741e-03
9.82326e-04 8.68851e-04 1.02536e-03 9.64310e-04 1.24982e-03 1.06121e-03 1.47372e-03 9.92031e-04 1.84696e-03 9.02114e-04
2.28506e-04 3.86469e-04 7.17726e-04 8.95362e-04 9.82330e-04 1.16007e-03 9.87902e-04 1.24741e-03 9.02114e-04 1.58771e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_60-61.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.26504e-02 -2.60125e-03 1.90281e-03 -6.36230e-04 6.67862e-04 -3.70892e-05 1.65478e-04 2.40632e-04 -1.00504e-04 3.88818e-04
-2.60125e-03 1.12740e-03 -1.41438e-04 3.20092e-04 9.62121e-05 8.56327e-05 1.78701e-04 -2.22622e-05 2.13769e-04 -8.32476e-05
1.90281e-03 -1.41438e-04 4.45651e-04 5.58517e-05 1.95887e-04 9.94538e-05 1.02934e-04 1.08407e-04 5.54069e-05 1.04671e-04
-6.36230e-04 3.20092e-04 5.58517e-05 1.49881e-04 9.54823e-05 6.27502e-05 1.01757e-04 2.74394e-05 9.60883e-05 8.25138e-06
6.67862e-04 9.62121e-05 1.95887e-04 9.54823e-05 1.39403e-04 7.42352e-05 9.91105e-05 5.95435e-05 7.87578e-05 4.34358e-05
-3.70892e-05 8.56327e-05 9.94538e-05 6.27502e-05 7.42352e-05 5.91912e-05 5.31317e-05 4.74746e-05 4.10714e-05 3.87808e-05
1.65478e-04 1.78701e-04 1.02934e-04 1.01757e-04 9.91105e-05 5.31317e-05 9.86358e-05 2.64869e-05 8.86378e-05 1.05175e-05
2.40632e-04 -2.22622e-05 1.08407e-04 2.74394e-05 5.95435e-05 4.74746e-05 2.64869e-05 5.47347e-05 1.04742e-05 4.97435e-05
-1.00504e-04 2.13769e-04 5.54069e-05 9.60883e-05 7.87578e-05 4.10714e-05 8.86378e-05 1.04742e-05 8.70413e-05 -4.56364e-06
3.88818e-04 -8.32476e-05 1.04671e-04 8.25138e-06 4.34358e-05 3.87808e-05 1.05175e-05 4.97435e-05 -4.56364e-06 4.91941e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_61-62.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.18331e-02 -2.41106e-03 1.71420e-03 -5.62280e-04 5.69864e-04 -1.13646e-06 1.05651e-04 2.58248e-04 -1.39301e-04 3.96129e-04
-2.41106e-03 9.96476e-04 -1.26982e-04 2.72779e-04 9.18683e-05 6.24620e-05 1.68138e-04 -3.41413e-05 2.00652e-04 -8.86915e-05
1.71420e-03 -1.26982e-04 3.82785e-04 5.21343e-05 1.63366e-04 9.22113e-05 8.16769e-05 1.00811e-04 4.00494e-05 9.76707e-05
-5.62280e-04 2.72779e-04 5.21343e-05 1.22068e-04 8.69406e-05 4.77750e-05 9.22199e-05 1.79175e-05 8.69917e-05 1.79860e-06
5.69864e-04 9.18683e-05 1.63366e-04 8.69406e-05 1.15134e-04 6.71088e-05 8.21084e-05 5.32588e-05 6.55776e-05 3.83660e-05
-1.13646e-06 6.24620e-05 9.22113e-05 4.77750e-05 6.71088e-05 4.66994e-05 4.71401e-05 3.87069e-05 3.53443e-05 3.24818e-05
1.05651e-04 1.68138e-04 8.16769e-05 9.22199e-05 8.21084e-05 4.71401e-05 8.37170e-05 2.22211e-05 7.68909e-05 6.92250e-06
2.58248e-04 -3.41413e-05 1.00811e-04 1.79175e-05 5.32588e-05 3.87069e-05 2.22211e-05 4.70961e-05 6.73080e-06 4.44533e-05
-1.39301e-04 2.00652e-04 4.00494e-05 8.69917e-05 6.55776e-05 3.53443e-05 7.68909e-05 6.73080e-06 7.72535e-05 -7.74198e-06
3.96129e-04 -8.86915e-05 9.76707e-05 1.79860e-06 3.83660e-05 3.24818e-05 6.92250e-06 4.44533e-05 -7.74198e-06 4.54531e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_62-63.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.10079e-02 -2.22141e-03 1.53487e-03 -4.91154e-04 4.78858e-04 3.19567e-05 5.16910e-05 2.73064e-04 -1.72911e-04 4.00738e-04
-2.22141e-03 8.76635e-04 -1.13094e-04 2.30334e-04 8.75700e-05 4.23754e-05 1.57774e-04 -4.37752e-05 1.87785e-04 -9.23400e-05
1.53487e-03 -1.13094e-04 3.26958e-04 4.85600e-05 1.34988e-04 8.51575e-05 6.35098e-05 9.33236e-05 2.72203e-05 9.07107e-05
-4.91154e-04 2.30334e-04 4.85600e-05 9.82629e-05 7.87666e-05 3.53625e-05 8.31009e-05 1.03196e-05 7.82788e-05 -3.08789e-06
4.78858e-04 8.75700e-05 1.34988e-04 7.87666e-05 9.44682e-05 6.01986e-05 6.77466e-05 4.71808e-05 5.45184e-05 3.34892e-05
3.19567e-05 4.23754e-05 8.51575e-05 3.53625e-05 6.01986e-05 3.65270e-05 4.13325e-05 3.16169e-05 2.99133e-05 2.74611e-05
5.16910e-05 1.57774e-04 6.35098e-05 8.31009e-05 6.77466e-05 4.13325e-05 7.11233e-05 1.81137e-05 6.69090e-05 3.60188e-06
2.73064e-04 -4.37752e-05 9.33236e-05 1.03196e-05 4.71808e-05 3.16169e-05 1.81137e-05 4.08449e-05 3.25468e-06 4.00955e-05
-1.72911e-04 1.87785e-04 2.72203e-05 7.82788e-05 5.45184e-05 2.99133e-05 6.69090e-05 3.25468e-06 6.88546e-05 -1.05583e-05
4.00738e-04 -9.23400e-05 9.07107e-05 -3.08789e-06 3.34892e-05 2.74611e-05 3.60188e-06 4.00955e-05 -1.05583e-05 4.23347e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_63-64.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.01811e-02 -2.03364e-03 1.36502e-03 -4.22877e-04 3.94590e-04 6.24911e-05 3.13243e-06 2.85554e-04 -2.01917e-04 4.03211e-04
-2.03364e-03 7.67343e-04 -9.95897e-05 1.92318e-04 8.35900e-05 2.49537e-05 1.47923e-04 -5.15825e-05 1.75497e-04 -9.46194e-05
1.36502e-03 -9.95897e-05 2.77481e-04 4.53519e-05 1.10245e-04 7.85418e-05 4.79753e-05 8.62042e-05 1.64868e-05 8.40613e-05
-4.22877e-04 1.92318e-04 4.53519e-05 7.79045e-05 7.11826e-05 2.50654e-05 7.46205e-05 4.24418e-06 7.01765e-05 -6.79506e-06
3.94590e-04 8.35900e-05 1.10245e-04 7.11826e-05 7.68785e-05 5.37221e-05 5.55855e-05 4.15281e-05 4.51770e-05 2.90132e-05
6.24911e-05 2.49537e-05 7.85418e-05 2.50654e-05 5.37221e-05 2.82293e-05 3.59216e-05 2.58252e-05 2.49773e-05 2.33684e-05
3.13243e-06 1.47923e-04 4.79753e-05 7.46205e-05 5.55855e-05 3.59216e-05 6.04326e-05 1.43643e-05 5.83252e-05 7.35513e-07
2.85554e-04 -5.15825e-05 8.62042e-05 4.24418e-06 4.15281e-05 2.58252e-05 1.43643e-05 3.56306e-05 2.28710e-07 3.63581e-05
-2.01917e-04 1.75497e-04 1.64868e-05 7.01765e-05 4.51770e-05 2.49773e-05 5.83252e-05 2.28710e-07 6.15084e-05 -1.28397e-05
4.03211e-04 -9.46194e-05 8.40613e-05 -6.79506e-06 2.90132e-05 2.33684e-05 7.35513e-07 3.63581e-05 -1.28397e-05 3.95494e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_64-65.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.35925e-03 -1.84954e-03 1.20536e-03 -3.58154e-04 3.17475e-04 8.99561e-05 -3.96753e-05 2.95270e-04 -2.25996e-04 4.03121e-04
-1.84954e-03 6.68279e-04 -8.66685e-05 1.58629e-04 7.97668e-05 1.01772e-05 1.38421e-04 -5.75329e-05 1.63622e-04 -9.54825e-05
1.20536e-03 -8.66685e-05 2.33978e-04 4.23549e-05 8.89754e-05 7.22004e-05 3.50020e-05 7.92858e-05 7.82805e-06 7.75337e-05
-3.58154e-04 1.58629e-04 4.23549e-05 6.07792e-05 6.40230e-05 1.68129e-05 6.65917e-05 -3.05836e-07 6.24703e-05 -9.26869e-06
3.17475e-04 7.97668e-05 8.89754e-05 6.40230e-05 6.21960e-05 4.75092e-05 4.55780e-05 3.60862e-05 3.75839e-05 2.46842e-05
8.99561e-05 1.01772e-05 7.22004e-05 1.68129e-05 4.75092e-05 2.17510e-05 3.07010e-05 2.13895e-05 2.02715e-05 2.03287e-05
-3.96753e-05 1.38421e-04 3.50020e-05 6.65917e-05 4.55780e-05 3.07010e-05 5.16462e-05 1.07221e-05 5.12434e-05 -2.00010e-06
2.95270e-04 -5.75329e-05 7.92858e-05 -3.05836e-07 3.60862e-05 2.13895e-05 1.07221e-05 3.15670e-05 -2.65842e-06 3.34516e-05
-2.25996e-04 1.63622e-04 7.82805e-06 6.24703e-05 3.75839e-05 2.02715e-05 5.12434e-05 -2.65842e-06 5.53866e-05 -1.49460e-05
4.03121e-04 -9.54825e-05 7.75337e-05 -9.26869e-06 2.46842e-05 2.03287e-05 -2.00010e-06 3.34516e-05 -1.49460e-05 3.73534e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_65-66.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.54779e-03 -1.67022e-03 1.05592e-03 -2.97154e-04 2.47340e-04 1.14383e-04 -7.69756e-05 3.02338e-04 -2.45443e-04 4.00662e-04
-1.67022e-03 5.78784e-04 -7.43166e-05 1.28921e-04 7.61320e-05 -2.20843e-06 1.29318e-04 -6.18454e-05 1.52215e-04 -9.51325e-05
1.05592e-03 -7.43166e-05 1.95871e-04 3.95828e-05 7.08169e-05 6.61590e-05 2.43020e-05 7.26089e-05 9.92406e-07 7.11645e-05
-2.97154e-04 1.28921e-04 3.95828e-05 4.65015e-05 5.72992e-05 1.03403e-05 5.90211e-05 -3.53635e-06 5.51669e-05 -1.06909e-05
2.47340e-04 7.61320e-05 7.08169e-05 5.72992e-05 5.00647e-05 4.15811e-05 3.74616e-05 3.08645e-05 3.15278e-05 2.05035e-05
1.14383e-04 -2.20843e-06 6.61590e-05 1.03403e-05 4.15811e-05 1.68407e-05 2.56842e-05 1.81285e-05 1.57855e-05 1.82019e-05
-7.69756e-05 1.29318e-04 2.43020e-05 5.90211e-05 3.74616e-05 2.56842e-05 4.45290e-05 7.18973e-06 4.54887e-05 -4.62244e-06
3.02338e-04 -6.18454e-05 7.26089e-05 -3.53635e-06 3.08645e-05 1.81285e-05 7.18973e-06 2.85049e-05 -5.41700e-06 3.12679e-05
-2.45443e-04 1.52215e-04 9.92406e-07 5.51669e-05 3.15278e-05 1.57855e-05 4.54887e-05 -5.41700e-06 5.03452e-05 -1.69070e-05
4.00662e-04 -9.51325e-05 7.11645e-05 -1.06909e-05 2.05035e-05 1.82019e-05 -4.62244e-06 3.12679e-05 -1.69070e-05 3.56809e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_66-67.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.75194e-03 -1.49702e-03 9.17136e-04 -2.40560e-04 1.84575e-04 1.35173e-04 -1.08366e-04 3.06184e-04 -2.59825e-04 3.95224e-04
-1.49702e-03 4.98314e-04 -6.26719e-05 1.02969e-04 7.25773e-05 -1.23341e-05 1.20516e-04 -6.46034e-05 1.41176e-04 -9.36234e-05
9.17136e-04 -6.26719e-05 1.62701e-04 3.69675e-05 5.54842e-05 6.03804e-05 1.56511e-05 6.61443e-05 -4.20330e-06 6.49352e-05
-2.40560e-04 1.02969e-04 3.69675e-05 3.47409e-05 5.09921e-05 5.40064e-06 5.19056e-05 -5.65621e-06 4.82782e-05 -1.12486e-05
1.84575e-04 7.25773e-05 5.54842e-05 5.09921e-05 4.01601e-05 3.59568e-05 3.09689e-05 2.59030e-05 2.67703e-05 1.65138e-05
1.35173e-04 -1.23341e-05 6.03804e-05 5.40064e-06 3.59568e-05 1.32299e-05 2.09224e-05 1.58100e-05 1.15781e-05 1.67792e-05
-1.08366e-04 1.20516e-04 1.56511e-05 5.19056e-05 3.09689e-05 2.09224e-05 3.88122e-05 3.83568e-06 4.08246e-05 -7.06777e-06
3.06184e-04 -6.46034e-05 6.61443e-05 -5.65621e-06 2.59030e-05 1.58100e-05 3.83568e-06 2.62246e-05 -7.97886e-06 2.96152e-05
-2.59825e-04 1.41176e-04 -4.20330e-06 4.82782e-05 2.67703e-05 1.15781e-05 4.08246e-05 -7.97886e-06 4.61741e-05 -1.86586e-05
3.95224e-04 -9.36234e-05 6.49352e-05 -1.12486e-05 1.65138e-05 1.67792e-05 -7.06777e-06 2.96152e-05 -1.86586e-05 3.43643e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_67-68.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.97461e-03 -1.32968e-03 7.87743e-04 -1.87309e-04 1.27680e-04 1.53680e-04 -1.35493e-04 3.08328e-04 -2.70888e-04 3.88458e-04
-1.32968e-03 4.25805e-04 -5.14444e-05 8.01853e-05 6.93486e-05 -2.06664e-05 1.12251e-04 -6.62162e-05 1.30749e-04 -9.13543e-05
7.87743e-04 -5.14444e-05 1.33749e-04 3.46289e-05 4.25411e-05 5.49474e-05 8.71363e-06 5.99750e-05 -8.04981e-06 5.89285e-05
-1.87309e-04 8.01853e-05 3.46289e-05 2.51273e-05 4.51016e-05 1.79777e-06 4.52038e-05 -6.78836e-06 4.17388e-05 -1.10179e-05
1.27680e-04 6.93486e-05 4.25411e-05 4.51016e-05 3.21940e-05 3.05861e-05 2.59369e-05 2.11145e-05 2.32175e-05 1.26062e-05
1.53680e-04 -2.06664e-05 5.49474e-05 1.79777e-06 3.05861e-05 1.08115e-05 1.63052e-05 1.44280e-05 7.48980e-06 1.61128e-05
-1.35493e-04 1.12251e-04 8.71363e-06 4.52038e-05 2.59369e-05 1.63052e-05 3.44199e-05 5.05748e-07 3.72613e-05 -9.53799e-06
3.08328e-04 -6.62162e-05 5.99750e-05 -6.78836e-06 2.11145e-05 1.44280e-05 5.05748e-07 2.47906e-05 -1.05565e-05 2.86363e-05
-2.70888e-04 1.30749e-04 -8.04981e-06 4.17388e-05 2.32175e-05 7.48980e-06 3.72613e-05 -1.05565e-05 4.29581e-05 -2.04505e-05
3.88458e-04 -9.13543e-05 5.89285e-05 -1.10179e-05 1.26062e-05 1.61128e-05 -9.53799e-06 2.86363e-05 -2.04505e-05 3.35888e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_68-69.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.22075e-03 -1.16982e-03 6.68679e-04 -1.38726e-04 7.77505e-05 1.68513e-04 -1.57110e-04 3.07304e-04 -2.77293e-04 3.78837e-04
-1.16982e-03 3.60950e-04 -4.09946e-05 6.05621e-05 6.61112e-05 -2.71155e-05 1.04201e-04 -6.65506e-05 1.20612e-04 -8.81580e-05
6.68679e-04 -4.09946e-05 1.08791e-04 3.23457e-05 3.18748e-05 4.96925e-05 3.41515e-06 5.39574e-05 -1.05934e-05 5.30029e-05
-1.38726e-04 6.05621e-05 3.23457e-05 1.74740e-05 3.95215e-05 -6.20809e-07 3.88567e-05 -7.06650e-06 3.55115e-05 -1.01230e-05
7.77505e-05 6.61112e-05 3.18748e-05 3.95215e-05 2.59494e-05 2.54476e-05 2.21743e-05 1.65073e-05 2.06936e-05 8.79380e-06
1.68513e-04 -2.71155e-05 4.96925e-05 -6.20809e-07 2.54476e-05 9.37098e-06 1.18689e-05 1.37837e-05 3.57140e-06 1.60125e-05
-1.57110e-04 1.04201e-04 3.41515e-06 3.88567e-05 2.21743e-05 1.18689e-05 3.11276e-05 -2.73466e-06 3.45890e-05 -1.19509e-05
3.07304e-04 -6.65506e-05 5.39574e-05 -7.06650e-06 1.65073e-05 1.37837e-05 -2.73466e-06 2.39872e-05 -1.30558e-05 2.81287e-05
-2.77293e-04 1.20612e-04 -1.05934e-05 3.55115e-05 2.06936e-05 3.57140e-06 3.45890e-05 -1.30558e-05 4.04845e-05 -2.21853e-05
3.78837e-04 -8.81580e-05 5.30029e-05 -1.01230e-05 8.79380e-06 1.60125e-05 -1.19509e-05 2.81287e-05 -2.21853e-05 3.31653e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_69-70.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.49395e-03 -1.01779e-03 5.59492e-04 -9.46150e-05 3.42466e-05 1.80032e-04 -1.73820e-04 3.03573e-04 -2.79677e-04 3.66851e-04
-1.01779e-03 3.03048e-04 -3.12852e-05 4.37682e-05 6.28870e-05 -3.19170e-05 9.63936e-05 -6.58005e-05 1.10797e-04 -8.42020e-05
5.59492e-04 -3.12852e-05 8.73762e-05 3.01066e-05 2.32143e-05 4.46060e-05 -4.52964e-07 4.80884e-05 -1.20077e-05 4.71662e-05
-9.46150e-05 4.37682e-05 3.01066e-05 1.15353e-05 3.42125e-05 -2.00194e-06 3.28151e-05 -6.59483e-06 2.95516e-05 -8.64502e-06
3.42466e-05 6.28870e-05 2.32143e-05 3.42125e-05 2.12148e-05 2.04965e-05 1.95376e-05 1.20387e-05 1.90870e-05 5.03687e-06
1.80032e-04 -3.19170e-05 4.46060e-05 -2.00194e-06 2.04965e-05 8.79684e-06 7.56297e-06 1.38093e-05 -2.36278e-07 1.64403e-05
-1.73820e-04 9.63936e-05 -4.52964e-07 3.28151e-05 1.95376e-05 7.56297e-06 2.88258e-05 -5.94089e-06 3.27399e-05 -1.43727e-05
3.03573e-04 -6.58005e-05 4.80884e-05 -6.59483e-06 1.20387e-05 1.38093e-05 -5.94089e-06 2.37814e-05 -1.55513e-05 2.80926e-05
-2.79677e-04 1.10797e-04 -1.20077e-05 2.95516e-05 1.90870e-05 -2.36278e-07 3.27399e-05 -1.55513e-05 3.87233e-05 -2.39483e-05
3.66851e-04 -8.42020e-05 4.71662e-05 -8.64502e-06 5.03687e-06 1.64403e-05 -1.43727e-05 2.80926e-05 -2.39483e-05 3.31208e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_7-8.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.15802e-03 3.19373e-03 1.96683e-03 1.17213e-03 1.44204e-03 6.21387e-04 1.19035e-03 3.64630e-04 1.02910e-03 2.15145e-04
3.19373e-03 6.13576e-03 2.31140e-03 1.45718e-03 1.34853e-03 8.58124e-04 1.00510e-03 5.79201e-04 8.36206e-04 4.13557e-04
1.96683e-03 2.31140e-03 5.32495e-03 1.98632e-03 1.93681e-03 1.23773e-03 1.36479e-03 8.94016e-04 1.06205e-03 7.01703e-04
1.17213e-03 1.45718e-03 1.98632e-03 4.14461e-03 1.63868e-03 1.68953e-03 1.17362e-03 1.19261e-03 9.30668e-04 9.15373e-04
1.44204e-03 1.34853e-03 1.93681e-03 1.63868e-03 3.71394e-03 1.44281e-03 1.75350e-03 1.16562e-03 1.28289e-03 9.60518e-04
6.21387e-04 8.58124e-04 1.23773e-03 1.68953e-03 1.44281e-03 2.84853e-03 1.27257e-03 1.47547e-03 1.04096e-03 1.15350e-03
1.19035e-03 1.00510e-03 1.36479e-03 1.17362e-03 1.75350e-03 1.27257e-03 2.56907e-03 1.06702e-03 1.49806e-03 9.47572e-04
3.64630e-04 5.79201e-04 8.94016e-04 1.19261e-03 1.16562e-03 1.47547e-03 1.06702e-03 2.09585e-03 9.45260e-04 1.24664e-03
1.02910e-03 8.36206e-04 1.06205e-03 9.30668e-04 1.28289e-03 1.04096e-03 1.49806e-03 9.45260e-04 1.83979e-03 8.75285e-04
2.15145e-04 4.13557e-04 7.01703e-04 9.15373e-04 9.60518e-04 1.15350e-03 9.47572e-04 1.24664e-03 8.75285e-04 1.53799e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_70-71.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.79814e-03 -8.74051e-04 4.59901e-04 -5.49102e-05 -3.21873e-06 1.88460e-04 -1.86053e-04 2.97418e-04 -2.78480e-04 3.52847e-04
-8.74051e-04 2.51464e-04 -2.22610e-05 2.94659e-05 5.97373e-05 -3.53383e-05 8.89073e-05 -6.41993e-05 1.01400e-04 -7.97235e-05
4.59901e-04 -2.22610e-05 6.90549e-05 2.79713e-05 1.62373e-05 3.97646e-05 -3.17006e-06 4.24752e-05 -1.25619e-05 4.15443e-05
-5.49102e-05 2.94659e-05 2.79713e-05 6.99881e-06 2.92470e-05 -2.60005e-06 2.71700e-05 -5.60837e-06 2.39682e-05 -6.81408e-06
-3.21873e-06 5.97373e-05 1.62373e-05 2.92470e-05 1.76786e-05 1.58435e-05 1.77435e-05 7.83067e-06 1.81340e-05 1.48107e-06
1.88460e-04 -3.53383e-05 3.97646e-05 -2.60005e-06 1.58435e-05 8.82496e-06 3.51862e-06 1.42565e-05 -3.79190e-06 1.71653e-05
-1.86053e-04 8.89073e-05 -3.17006e-06 2.71700e-05 1.77435e-05 3.51862e-06 2.72297e-05 -8.95398e-06 3.14416e-05 -1.66427e-05
2.97418e-04 -6.41993e-05 4.24752e-05 -5.60837e-06 7.83067e-06 1.42565e-05 -8.95398e-06 2.39220e-05 -1.78713e-05 2.82822e-05
-2.78480e-04 1.01400e-04 -1.25619e-05 2.39682e-05 1.81340e-05 -3.79190e-06 3.14416e-05 -1.78713e-05 3.74002e-05 -2.55547e-05
3.52847e-04 -7.97235e-05 4.15443e-05 -6.81408e-06 1.48107e-06 1.71653e-05 -1.66427e-05 2.82822e-05 -2.55547e-05 3.32124e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_71-72.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.13759e-03 -7.39312e-04 3.69927e-04 -1.98460e-05 -3.46956e-05 1.93668e-04 -1.93866e-04 2.88774e-04 -2.73795e-04 3.36800e-04
-7.39312e-04 2.05750e-04 -1.40035e-05 1.74624e-05 5.65962e-05 -3.75010e-05 8.16877e-05 -6.18448e-05 9.23825e-05 -7.48024e-05
3.69927e-04 -1.40035e-05 5.35311e-05 2.58887e-05 1.07555e-05 3.51437e-05 -4.88976e-06 3.71072e-05 -1.23902e-05 3.61417e-05
-1.98460e-05 1.74624e-05 2.58887e-05 3.67535e-06 2.46011e-05 -2.55404e-06 2.19117e-05 -4.22372e-06 1.87611e-05 -4.73467e-06
-3.46956e-05 5.65962e-05 1.07555e-05 2.46011e-05 1.51529e-05 1.14921e-05 1.66398e-05 3.90119e-06 1.76994e-05 -1.85506e-06
1.93668e-04 -3.75010e-05 3.51437e-05 -2.55404e-06 1.14921e-05 9.31521e-06 -2.42037e-07 1.50070e-05 -7.07263e-06 1.80798e-05
-1.93866e-04 8.16877e-05 -4.88976e-06 2.19117e-05 1.66398e-05 -2.42037e-07 2.61913e-05 -1.17442e-05 3.05637e-05 -1.87231e-05
2.88774e-04 -6.18448e-05 3.71072e-05 -4.22372e-06 3.90119e-06 1.50070e-05 -1.17442e-05 2.42947e-05 -1.99804e-05 2.86015e-05
-2.73795e-04 9.23825e-05 -1.23902e-05 1.87611e-05 1.76994e-05 -7.07263e-06 3.05637e-05 -1.99804e-05 3.63995e-05 -2.69727e-05
3.36800e-04 -7.48024e-05 3.61417e-05 -4.73467e-06 -1.85506e-06 1.80798e-05 -1.87231e-05 2.86015e-05 -2.69727e-05 3.33596e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_72-73.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.51663e-03 -6.14318e-04 2.89638e-04 1.02959e-05 -6.01724e-05 1.95479e-04 -1.97263e-04 2.77500e-04 -2.65594e-04 3.18537e-04
-6.14318e-04 1.65605e-04 -6.71942e-06 7.73390e-06 5.32315e-05 -3.83339e-05 7.44857e-05 -5.86097e-05 8.34752e-05 -6.92637e-05
2.89638e-04 -6.71942e-06 4.06955e-05 2.36265e-05 6.80599e-06 3.04911e-05 -5.50854e-06 3.17166e-05 -1.13437e-05 3.06832e-05
1.02959e-05 7.73390e-06 2.36265e-05 1.61434e-06 2.00095e-05 -1.72136e-06 1.67475e-05 -2.25063e-06 1.36265e-05 -2.18404e-06
-6.01724e-05 5.32315e-05 6.80599e-06 2.00095e-05 1.37367e-05 7.15489e-06 1.63948e-05 -5.38336e-08 1.79894e-05 -5.28926e-06
1.95479e-04 -3.83339e-05 3.04911e-05 -1.72136e-06 7.15489e-06 1.04549e-05 -4.02726e-06 1.62990e-05 -1.04127e-05 1.94597e-05
-1.97263e-04 7.44857e-05 -5.50854e-06 1.67475e-05 1.63948e-05 -4.02726e-06 2.59212e-05 -1.46444e-05 3.03693e-05 -2.09774e-05
2.77500e-04 -5.86097e-05 3.17166e-05 -2.25063e-06 -5.38336e-08 1.62990e-05 -1.46444e-05 2.51819e-05 -2.22484e-05 2.93856e-05
-2.65594e-04 8.34752e-05 -1.13437e-05 1.36265e-05 1.79894e-05 -1.04127e-05 3.03693e-05 -2.22484e-05 3.60348e-05 -2.86025e-05
3.18537e-04 -6.92637e-05 3.06832e-05 -2.18404e-06 -5.28926e-06 1.94597e-05 -2.09774e-05 2.93856e-05 -2.86025e-05 3.39331e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_73-74.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.93927e-03 -4.99681e-04 2.18995e-04 3.53760e-05 -7.97918e-05 1.93889e-04 -1.96413e-04 2.63633e-04 -2.54044e-04 2.98152e-04
-4.99681e-04 1.30628e-04 -4.44626e-07 7.37372e-08 4.96353e-05 -3.80043e-05 6.73158e-05 -5.46340e-05 7.47063e-05 -6.32486e-05
2.18995e-04 -4.44626e-07 3.02625e-05 2.11963e-05 4.16940e-06 2.58497e-05 -5.22591e-06 2.63774e-05 -9.61387e-06 2.52531e-05
3.53760e-05 7.37372e-08 2.11963e-05 6.01947e-07 1.55171e-05 -2.89492e-07 1.17522e-05 1.27045e-07 8.65694e-06 6.60085e-07
-7.97918e-05 4.96353e-05 4.16940e-06 1.55171e-05 1.32057e-05 2.91807e-06 1.67936e-05 -3.92967e-06 1.87941e-05 -8.68997e-06
1.93889e-04 -3.80043e-05 2.58497e-05 -2.89492e-07 2.91807e-06 1.20438e-05 -7.73064e-06 1.79347e-05 -1.36820e-05 2.11070e-05
-1.96413e-04 6.73158e-05 -5.22591e-06 1.17522e-05 1.67936e-05 -7.73064e-06 2.62001e-05 -1.75196e-05 3.06365e-05 -2.32495e-05
2.63633e-04 -5.46340e-05 2.63774e-05 1.27045e-07 -3.92967e-06 1.79347e-05 -1.75196e-05 2.63767e-05 -2.45193e-05 3.04227e-05
-2.54044e-04 7.47063e-05 -9.61387e-06 8.65694e-06 1.87941e-05 -1.36820e-05 3.06365e-05 -2.45193e-05 3.60780e-05 -3.02719e-05
2.98152e-04 -6.32486e-05 2.52531e-05 6.60085e-07 -8.68997e-06 2.11070e-05 -2.32495e-05 3.04227e-05 -3.02719e-05 3.47212e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_74-75.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.40890e-03 -3.95730e-04 1.57664e-04 5.55759e-05 -9.40207e-05 1.89228e-04 -1.91836e-04 2.47601e-04 -2.39734e-04 2.76134e-04
-3.95730e-04 1.00371e-04 4.85899e-06 -5.77946e-06 4.58659e-05 -3.67252e-05 6.02559e-05 -5.01263e-05 6.61848e-05 -5.69605e-05
1.57664e-04 4.85899e-06 2.19134e-05 1.86530e-05 2.60628e-06 2.12971e-05 -4.26085e-06 2.11882e-05 -7.41530e-06 1.99755e-05
5.55759e-05 -5.77946e-06 1.86530e-05 4.19135e-07 1.11926e-05 1.55350e-06 7.00728e-06 2.73470e-06 3.94625e-06 3.62836e-06
-9.40207e-05 4.58659e-05 2.60628e-06 1.11926e-05 1.33332e-05 -1.12412e-06 1.76278e-05 -7.61989e-06 1.99207e-05 -1.19419e-05
1.89228e-04 -3.67252e-05 2.12971e-05 1.55350e-06 -1.12412e-06 1.38925e-05 -1.12404e-05 1.97361e-05 -1.67669e-05 2.28502e-05
-1.91836e-04 6.02559e-05 -4.26085e-06 7.00728e-06 1.76278e-05 -1.12404e-05 2.68217e-05 -2.02441e-05 3.11641e-05 -2.54021e-05
2.47601e-04 -5.01263e-05 2.11882e-05 2.73470e-06 -7.61989e-06 1.97361e-05 -2.02441e-05 2.76954e-05 -2.66538e-05 3.15298e-05
-2.39734e-04 6.61848e-05 -7.41530e-06 3.94625e-06 1.99207e-05 -1.67669e-05 3.11641e-05 -2.66538e-05 3.63263e-05 -3.18318e-05
2.76134e-04 -5.69605e-05 1.99755e-05 3.62836e-06 -1.19419e-05 2.28502e-05 -2.54021e-05 3.15298e-05 -3.18318e-05 3.55420e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_75-76.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.92878e-03 -3.03016e-04 1.05620e-04 7.07305e-05 -1.02930e-04 1.81427e-04 -1.83624e-04 2.29381e-04 -2.22743e-04 2.52465e-04
-3.03016e-04 7.45832e-05 9.07404e-06 -9.90225e-06 4.18081e-05 -3.45231e-05 5.32049e-05 -4.50888e-05 5.78060e-05 -5.03768e-05
1.05620e-04 9.07404e-06 1.55081e-05 1.59013e-05 2.04905e-06 1.67538e-05 -2.65282e-06 1.60773e-05 -4.76770e-06 1.47837e-05
7.07305e-05 -9.90225e-06 1.59013e-05 1.00760e-06 6.95710e-06 3.78475e-06 2.43763e-06 5.56877e-06 -5.72694e-07 6.72220e-06
-1.02930e-04 4.18081e-05 2.04905e-06 6.95710e-06 1.40650e-05 -5.03630e-06 1.88684e-05 -1.11809e-05 2.13484e-05 -1.50961e-05
1.81427e-04 -3.45231e-05 1.67538e-05 3.78475e-06 -5.03630e-06 1.59867e-05 -1.46112e-05 2.16969e-05 -1.97215e-05 2.46983e-05
-1.83624e-04 5.32049e-05 -2.65282e-06 2.43763e-06 1.88684e-05 -1.46112e-05 2.77612e-05 -2.28680e-05 3.19444e-05 -2.74861e-05
2.29381e-04 -4.50888e-05 1.60773e-05 5.56877e-06 -1.11809e-05 2.16969e-05 -2.28680e-05 2.91446e-05 -2.87035e-05 3.27205e-05
-2.22743e-04 5.78060e-05 -4.76770e-06 -5.72694e-07 2.13484e-05 -1.97215e-05 3.19444e-05 -2.87035e-05 3.67785e-05 -3.33276e-05
2.52465e-04 -5.03768e-05 1.47837e-05 6.72220e-06 -1.50961e-05 2.46983e-05 -2.74861e-05 3.27205e-05 -3.33276e-05 3.64146e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_76-77.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.50129e-03 -2.21988e-04 6.28103e-05 8.06885e-05 -1.06586e-04 1.70391e-04 -1.71813e-04 2.08866e-04 -2.03063e-04 2.27047e-04
-2.21988e-04 5.30810e-05 1.20318e-05 -1.23007e-05 3.72861e-05 -3.13413e-05 4.59705e-05 -3.94157e-05 4.93642e-05 -4.33650e-05
6.28103e-05 1.20318e-05 1.09889e-05 1.27740e-05 2.52580e-06 1.20462e-05 -3.30351e-07 1.08620e-05 -1.56721e-06 9.48966e-06
8.06885e-05 -1.23007e-05 1.27740e-05 2.41460e-06 2.62566e-06 6.50364e-06 -2.14926e-06 8.75383e-06 -5.09955e-06 1.00939e-05
-1.06586e-04 3.72861e-05 2.52580e-06 2.62566e-06 1.54771e-05 -9.01240e-06 2.06247e-05 -1.48082e-05 2.32081e-05 -1.83531e-05
1.70391e-04 -3.13413e-05 1.20462e-05 6.50364e-06 -9.01240e-06 1.84574e-05 -1.80483e-05 2.39704e-05 -2.27530e-05 2.68248e-05
-1.71813e-04 4.59705e-05 -3.30351e-07 -2.14926e-06 2.06247e-05 -1.80483e-05 2.91583e-05 -2.56035e-05 3.31382e-05 -2.97205e-05
2.08866e-04 -3.94157e-05 1.08620e-05 8.75383e-06 -1.48082e-05 2.39704e-05 -2.56035e-05 3.09037e-05 -3.08972e-05 3.42027e-05
-2.03063e-04 4.93642e-05 -1.56721e-06 -5.09955e-06 2.32081e-05 -2.27530e-05 3.31382e-05 -3.08972e-05 3.76325e-05 -3.50107e-05
2.27047e-04 -4.33650e-05 9.48966e-06 1.00939e-05 -1.83531e-05 2.68248e-05 -2.97205e-05 3.42027e-05 -3.50107e-05 3.75806e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_77-78.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.12771e-03 -1.52792e-04 2.89211e-05 8.55670e-05 -1.05309e-04 1.56288e-04 -1.56710e-04 1.86263e-04 -1.81011e-04 2.00094e-04
-1.52792e-04 3.55661e-05 1.37239e-05 -1.31316e-05 3.22993e-05 -2.72933e-05 3.85560e-05 -3.32052e-05 4.08826e-05 -3.60184e-05
2.89211e-05 1.37239e-05 8.14828e-06 9.28602e-06 3.89074e-06 7.19796e-06 2.57871e-06 5.58399e-06 2.06150e-06 4.15277e-06
8.55670e-05 -1.31316e-05 9.28602e-06 4.50836e-06 -1.77720e-06 9.60202e-06 -6.71629e-06 1.21835e-05 -9.58469e-06 1.36413e-05
-1.05309e-04 3.22993e-05 3.89074e-06 -1.77720e-06 1.74290e-05 -1.30004e-05 2.27626e-05 -1.84383e-05 2.53716e-05 -2.16334e-05
1.56288e-04 -2.72933e-05 7.19796e-06 9.60202e-06 -1.30004e-05 2.11811e-05 -2.14792e-05 2.64376e-05 -2.57812e-05 2.91064e-05
-1.56710e-04 3.85560e-05 2.57871e-06 -6.71629e-06 2.27626e-05 -2.14792e-05 3.08685e-05 -2.83577e-05 3.46017e-05 -3.20057e-05
1.86263e-04 -3.32052e-05 5.58399e-06 1.21835e-05 -1.84383e-05 2.64376e-05 -2.83577e-05 3.28372e-05 -3.31319e-05 3.58467e-05
-1.81011e-04 4.08826e-05 2.06150e-06 -9.58469e-06 2.53716e-05 -2.57812e-05 3.46017e-05 -3.31319e-05 3.87407e-05 -3.67665e-05
2.00094e-04 -3.60184e-05 4.15277e-06 1.36413e-05 -2.16334e-05 2.91064e-05 -3.20057e-05 3.58467e-05 -3.67665e-05 3.88983e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_78-79.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.08573e-04 -9.54101e-05 3.54252e-06 8.55797e-05 -9.95044e-05 1.39410e-04 -1.38748e-04 1.61913e-04 -1.57028e-04 1.71987e-04
-9.54101e-05 2.17288e-05 1.41952e-05 -1.25846e-05 2.69046e-05 -2.25514e-05 3.10547e-05 -2.66399e-05 3.24765e-05 -2.85209e-05
3.54252e-06 1.41952e-05 6.75117e-06 5.50887e-06 5.94461e-06 2.31299e-06 5.87260e-06 3.77556e-07 5.90702e-06 -1.06767e-06
8.55797e-05 -1.25846e-05 5.50887e-06 7.10350e-06 -6.14635e-06 1.28958e-05 -1.11366e-05 1.56693e-05 -1.38755e-05 1.71581e-05
-9.95044e-05 2.69046e-05 5.94461e-06 -6.14635e-06 1.97073e-05 -1.68609e-05 2.50689e-05 -2.19114e-05 2.76165e-05 -2.47521e-05
1.39410e-04 -2.25514e-05 2.31299e-06 1.28958e-05 -1.68609e-05 2.39563e-05 -2.47401e-05 2.88885e-05 -2.86268e-05 3.13234e-05
-1.38748e-04 3.10547e-05 5.87260e-06 -1.11366e-05 2.50689e-05 -2.47401e-05 3.26609e-05 -3.09438e-05 3.60956e-05 -3.41286e-05
1.61913e-04 -2.66399e-05 3.77556e-07 1.56693e-05 -2.19114e-05 2.88885e-05 -3.09438e-05 3.47144e-05 -3.51893e-05 3.73986e-05
-1.57028e-04 3.24765e-05 5.90702e-06 -1.38755e-05 2.76165e-05 -2.86268e-05 3.60956e-05 -3.51893e-05 3.98289e-05 -3.83411e-05
1.71987e-04 -2.85209e-05 -1.06767e-06 1.71581e-05 -2.47521e-05 3.13234e-05 -3.41286e-05 3.73986e-05 -3.83411e-05 4.00827e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_79-80.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.44174e-04 -5.00554e-05 -1.34272e-05 8.06270e-05 -8.92184e-05 1.19660e-04 -1.17923e-04 1.35701e-04 -1.31073e-04 1.42607e-04
-5.00554e-05 1.14973e-05 1.32863e-05 -1.06176e-05 2.09330e-05 -1.70256e-05 2.32846e-05 -1.95969e-05 2.39517e-05 -2.07237e-05
-1.34272e-05 1.32863e-05 6.80048e-06 1.28942e-06 8.74911e-06 -2.76930e-06 9.64658e-06 -4.93144e-06 1.00924e-05 -6.35077e-06
8.06270e-05 -1.06176e-05 1.28942e-06 1.02784e-05 -1.06462e-05 1.64984e-05 -1.55893e-05 1.93489e-05 -1.81596e-05 2.08040e-05
-8.92184e-05 2.09330e-05 8.74911e-06 -1.06462e-05 2.24104e-05 -2.07720e-05 2.76681e-05 -2.54114e-05 3.00879e-05 -2.79012e-05
1.19660e-04 -1.70256e-05 -2.76930e-06 1.64984e-05 -2.07720e-05 2.69257e-05 -2.80191e-05 3.14812e-05 -3.14850e-05 3.36526e-05
-1.17923e-04 2.32846e-05 9.64658e-06 -1.55893e-05 2.76681e-05 -2.80191e-05 3.46852e-05 -3.35573e-05 3.77843e-05 -3.62933e-05
1.35701e-04 -1.95969e-05 -4.93144e-06 1.93489e-05 -2.54114e-05 3.14812e-05 -3.35573e-05 3.67140e-05 -3.72769e-05 3.90531e-05
-1.31073e-04 2.39517e-05 1.00924e-05 -1.81596e-05 3.00879e-05 -3.14850e-05 3.77843e-05 -3.72769e-05 4.10870e-05 -3.99618e-05
1.42607e-04 -2.07237e-05 -6.35077e-06 2.08040e-05 -2.79012e-05 3.36526e-05 -3.62933e-05 3.90531e-05 -3.99618e-05 4.13650e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_8-9.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.32901e-03 3.14462e-03 2.08813e-03 1.12323e-03 1.53251e-03 5.82438e-04 1.25878e-03 3.35599e-04 1.08058e-03 1.96432e-04
3.14462e-03 6.13494e-03 2.23385e-03 1.51782e-03 1.28856e-03 9.06885e-04 9.58116e-04 6.18406e-04 7.99014e-04 4.44095e-04
2.08813e-03 2.23385e-03 5.34825e-03 1.92746e-03 1.99991e-03 1.20106e-03 1.41285e-03 8.67574e-04 1.09963e-03 6.83103e-04
1.12323e-03 1.51782e-03 1.92746e-03 4.09027e-03 1.58883e-03 1.71103e-03 1.13005e-03 1.21771e-03 8.94675e-04 9.36479e-04
1.53251e-03 1.28856e-03 1.99991e-03 1.58883e-03 3.70761e-03 1.37620e-03 1.80522e-03 1.11832e-03 1.31990e-03 9.32481e-04
5.82438e-04 9.06885e-04 1.20106e-03 1.71103e-03 1.37620e-03 2.80992e-03 1.22813e-03 1.46850e-03 1.01866e-03 1.14463e-03
1.25878e-03 9.58116e-04 1.41285e-03 1.13005e-03 1.80522e-03 1.22813e-03 2.54010e-03 1.03441e-03 1.51599e-03 9.09324e-04
3.35599e-04 6.18406e-04 8.67574e-04 1.21771e-03 1.11832e-03 1.46850e-03 1.03441e-03 2.05561e-03 8.98794e-04 1.24887e-03
1.08058e-03 7.99014e-04 1.09963e-03 8.94675e-04 1.31990e-03 1.01866e-03 1.51599e-03 8.98794e-04 1.83745e-03 8.39051e-04
1.96432e-04 4.44095e-04 6.83103e-04 9.36479e-04 9.32481e-04 1.14463e-03 9.09324e-04 1.24887e-03 8.39051e-04 1.49422e-03


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_80-81.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.34532e-04 -1.69369e-05 -2.20817e-05 7.06209e-05 -7.44771e-05 9.69260e-05 -9.41974e-05 1.07487e-04 -1.03059e-04 1.11771e-04
-1.69369e-05 4.86534e-06 1.08157e-05 -7.14562e-06 1.41882e-05 -1.05807e-05 1.50259e-05 -1.19006e-05 1.50746e-05 -1.24307e-05
-2.20817e-05 1.08157e-05 8.34396e-06 -3.55530e-06 1.24102e-05 -8.24770e-06 1.40467e-05 -1.05532e-05 1.47869e-05 -1.19168e-05
7.06209e-05 -7.14562e-06 -3.55530e-06 1.41619e-05 -1.54842e-05 2.05773e-05 -2.02906e-05 2.34124e-05 -2.26682e-05 2.47843e-05
-7.44771e-05 1.41882e-05 1.24102e-05 -1.54842e-05 2.56876e-05 -2.49469e-05 3.07306e-05 -2.91584e-05 3.29735e-05 -3.13090e-05
9.69260e-05 -1.05807e-05 -8.24770e-06 2.05773e-05 -2.49469e-05 3.02781e-05 -3.15393e-05 3.44164e-05 -3.45859e-05 3.63122e-05
-9.41974e-05 1.50259e-05 1.40467e-05 -2.02906e-05 3.07306e-05 -3.15393e-05 3.71293e-05 -3.64285e-05 3.98736e-05 -3.87412e-05
1.07487e-04 -1.19006e-05 -1.05532e-05 2.34124e-05 -2.91584e-05 3.44164e-05 -3.64285e-05 3.90594e-05 -3.96460e-05 4.10539e-05
-1.03059e-04 1.50746e-05 1.47869e-05 -2.26682e-05 3.29735e-05 -3.45859e-05 3.98736e-05 -3.96460e-05 4.27538e-05 -4.18959e-05
1.11771e-04 -1.24307e-05 -1.19168e-05 2.47843e-05 -3.13090e-05 3.63122e-05 -3.87412e-05 4.10539e-05 -4.18959e-05 4.30094e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_81-82.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.78968e-04 4.00995e-06 -2.27559e-05 5.57641e-05 -5.56191e-05 7.14714e-05 -6.79386e-05 7.75820e-05 -7.33726e-05 7.98341e-05
4.00995e-06 1.62831e-06 6.86239e-06 -2.35744e-06 6.79410e-06 -3.42387e-06 6.44548e-06 -3.78312e-06 6.04749e-06 -3.89482e-06
-2.27559e-05 6.86239e-06 1.11523e-05 -8.87473e-06 1.66867e-05 -1.39263e-05 1.88043e-05 -1.62490e-05 1.96965e-05 -1.74957e-05
5.57641e-05 -2.35744e-06 -8.87473e-06 1.85140e-05 -2.04530e-05 2.48633e-05 -2.49917e-05 2.75595e-05 -2.71138e-05 2.87746e-05
-5.56191e-05 6.79410e-06 1.66867e-05 -2.04530e-05 2.92475e-05 -2.91245e-05 3.39374e-05 -3.28542e-05 3.59264e-05 -3.46412e-05
7.14714e-05 -3.42387e-06 -1.39263e-05 2.48633e-05 -2.91245e-05 3.36968e-05 -3.49976e-05 3.73511e-05 -3.75926e-05 3.89316e-05
-6.79386e-05 6.44548e-06 1.88043e-05 -2.49917e-05 3.39374e-05 -3.49976e-05 3.96356e-05 -3.92153e-05 4.19805e-05 -4.10951e-05
7.75820e-05 -3.78312e-06 -1.62490e-05 2.75595e-05 -3.28542e-05 3.73511e-05 -3.92153e-05 4.13676e-05 -4.19139e-05 4.29918e-05
-7.33726e-05 6.04749e-06 1.96965e-05 -2.71138e-05 3.59264e-05 -3.75926e-05 4.19805e-05 -4.19139e-05 4.44042e-05 -4.37193e-05
7.98341e-05 -3.89482e-06 -1.74957e-05 2.87746e-05 -3.46412e-05 3.89316e-05 -4.10951e-05 4.29918e-05 -4.37193e-05 4.45619e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_82-83.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.69230e-05 1.26324e-05 -1.55503e-05 3.60397e-05 -3.27332e-05 4.32985e-05 -3.92155e-05 4.59893e-05 -4.20749e-05 4.68104e-05
1.26324e-05 1.80369e-06 1.30531e-06 3.78670e-06 -1.35449e-06 4.49761e-06 -2.55386e-06 4.80844e-06 -3.22082e-06 4.94816e-06
-1.55503e-05 1.30531e-06 1.52334e-05 -1.47605e-05 2.16106e-05 -1.98857e-05 2.39529e-05 -2.20964e-05 2.48623e-05 -2.31594e-05
3.60397e-05 3.78670e-06 -1.47605e-05 2.33793e-05 -2.56355e-05 2.94067e-05 -2.97741e-05 3.18436e-05 -3.15771e-05 3.28395e-05
-3.27332e-05 -1.35449e-06 2.16106e-05 -2.56355e-05 3.31262e-05 -3.33834e-05 3.73317e-05 -3.65748e-05 3.89977e-05 -3.79715e-05
4.32985e-05 4.49761e-06 -1.98857e-05 2.94067e-05 -3.33834e-05 3.72365e-05 -3.84708e-05 4.03476e-05 -4.05798e-05 4.15666e-05
-3.92155e-05 -2.55386e-06 2.39529e-05 -2.97741e-05 3.73317e-05 -3.84708e-05 4.22543e-05 -4.19881e-05 4.41504e-05 -4.34167e-05
4.59893e-05 4.80844e-06 -2.20964e-05 3.18436e-05 -3.65748e-05 4.03476e-05 -4.19881e-05 4.36907e-05 -4.41409e-05 4.49165e-05
-4.20749e-05 -3.22082e-06 2.48623e-05 -3.15771e-05 3.89977e-05 -4.05798e-05 4.41504e-05 -4.41409e-05 4.60783e-05 -4.54901e-05
4.68104e-05 4.94816e-06 -2.31594e-05 3.28395e-05 -3.79715e-05 4.15666e-05 -4.34167e-05 4.49165e-05 -4.54901e-05 4.60766e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_83-84.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.81387e-05 8.52251e-06 -3.13452e-07 1.12052e-05 -5.66165e-06 1.21719e-05 -7.84736e-06 1.24674e-05 -8.95842e-06 1.24370e-05
8.52251e-06 5.57012e-06 -6.08619e-06 1.14431e-05 -1.04678e-05 1.33520e-05 -1.21852e-05 1.40616e-05 -1.29502e-05 1.42944e-05
-3.13452e-07 -6.08619e-06 2.07054e-05 -2.13913e-05 2.73089e-05 -2.63046e-05 2.96412e-05 -2.82803e-05 3.04477e-05 -2.90993e-05
1.12052e-05 1.14431e-05 -2.13913e-05 2.88937e-05 -3.12049e-05 3.43569e-05 -3.48160e-05 3.64313e-05 -3.62463e-05 3.71511e-05
-5.66165e-06 -1.04678e-05 2.73089e-05 -3.12049e-05 3.74605e-05 -3.78939e-05 4.10612e-05 -4.04978e-05 4.23474e-05 -4.14833e-05
1.21719e-05 1.33520e-05 -2.63046e-05 3.43569e-05 -3.78939e-05 4.10532e-05 -4.21323e-05 4.35669e-05 -4.37298e-05 4.43965e-05
-7.84736e-06 -1.21852e-05 2.96412e-05 -3.48160e-05 4.10612e-05 -4.21323e-05 4.51389e-05 -4.49263e-05 4.65522e-05 -4.58971e-05
1.24674e-05 1.40616e-05 -2.82803e-05 3.64313e-05 -4.04978e-05 4.35669e-05 -4.49263e-05 4.62076e-05 -4.65213e-05 4.70173e-05
-8.95842e-06 -1.29502e-05 3.04477e-05 -3.62463e-05 4.23474e-05 -4.37298e-05 4.65522e-05 -4.65213e-05 4.79638e-05 -4.74122e-05
1.24370e-05 1.42944e-05 -2.90993e-05 3.71511e-05 -4.14833e-05 4.43965e-05 -4.58971e-05 4.70173e-05 -4.74122e-05 4.77570e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_84-85.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.20464e-05 -8.58313e-06 2.29578e-05 -1.87837e-05 2.55373e-05 -2.18876e-05 2.60768e-05 -2.29256e-05 2.58682e-05 -2.31993e-05
-8.58313e-06 1.30301e-05 -1.54369e-05 2.06597e-05 -2.06211e-05 2.31650e-05 -2.24949e-05 2.39884e-05 -2.31685e-05 2.41422e-05
2.29578e-05 -1.54369e-05 2.75923e-05 -2.88302e-05 3.37918e-05 -3.32215e-05 3.58703e-05 -3.48199e-05 3.64418e-05 -3.53182e-05
-1.87837e-05 2.06597e-05 -2.88302e-05 3.50753e-05 -3.71990e-05 3.97228e-05 -4.01394e-05 4.13194e-05 -4.11236e-05 4.16945e-05
2.55373e-05 -2.06211e-05 3.37918e-05 -3.71990e-05 4.22497e-05 -4.26760e-05 4.51159e-05 -4.46242e-05 4.59524e-05 -4.51670e-05
-2.18876e-05 2.31650e-05 -3.32215e-05 3.97228e-05 -4.26760e-05 4.51459e-05 -4.59864e-05 4.69949e-05 -4.70360e-05 4.74056e-05
2.60768e-05 -2.24949e-05 3.58703e-05 -4.01394e-05 4.51159e-05 -4.59864e-05 4.82706e-05 -4.80246e-05 4.91644e-05 -4.85247e-05
-2.29256e-05 2.39884e-05 -3.48199e-05 4.13194e-05 -4.46242e-05 4.69949e-05 -4.80246e-05 4.89032e-05 -4.90435e-05 4.92727e-05
2.58682e-05 -2.31685e-05 3.64418e-05 -4.11236e-05 4.59524e-05 -4.70360e-05 4.91644e-05 -4.90435e-05 5.00334e-05 -4.94642e-05
-2.31993e-05 2.41422e-05 -3.53182e-05 4.16945e-05 -4.51670e-05 4.74056e-05 -4.85247e-05 4.92727e-05 -4.94642e-05 4.95752e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_85-86.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.79852e-05 -3.89250e-05 5.41742e-05 -5.38140e-05 6.06299e-05 -5.86584e-05 6.22645e-05 -5.99143e-05 6.20801e-05 -5.97899e-05
-3.89250e-05 2.42460e-05 -2.67513e-05 3.13383e-05 -3.17165e-05 3.37871e-05 -3.33388e-05 3.44059e-05 -3.37030e-05 3.42950e-05
5.41742e-05 -2.67513e-05 3.57453e-05 -3.69251e-05 4.08416e-05 -4.04219e-05 4.23822e-05 -4.14668e-05 4.25615e-05 -4.15383e-05
-5.38140e-05 3.13383e-05 -3.69251e-05 4.16989e-05 -4.33795e-05 4.52268e-05 -4.54627e-05 4.61957e-05 -4.58973e-05 4.61361e-05
6.06299e-05 -3.17165e-05 4.08416e-05 -4.33795e-05 4.71965e-05 -4.74314e-05 4.91573e-05 -4.86163e-05 4.94479e-05 -4.86567e-05
-5.86584e-05 3.37871e-05 -4.04219e-05 4.52268e-05 -4.74314e-05 4.91769e-05 -4.96858e-05 5.02607e-05 -5.01184e-05 5.01899e-05
6.22645e-05 -3.33388e-05 4.23822e-05 -4.54627e-05 4.91573e-05 -4.96858e-05 5.12654e-05 -5.08924e-05 5.15671e-05 -5.08757e-05
-5.99143e-05 3.44059e-05 -4.14668e-05 4.61957e-05 -4.86163e-05 5.02607e-05 -5.08924e-05 5.13579e-05 -5.12785e-05 5.12374e-05
6.20801e-05 -3.37030e-05 4.25615e-05 -4.58973e-05 4.94479e-05 -5.01184e-05 5.15671e-05 -5.12785e-05 5.18327e-05 -5.11899e-05
-5.97899e-05 3.42950e-05 -4.15383e-05 4.61361e-05 -4.86567e-05 5.01899e-05 -5.08757e-05 5.12374e-05 -5.11899e-05 5.10592e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_86-87.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.96504e-04 -8.36757e-05 9.43053e-05 -9.49030e-05 1.00595e-04 -9.91812e-05 1.01746e-04 -9.95882e-05 1.00767e-04 -9.84745e-05
-8.36757e-05 3.99335e-05 -4.07559e-05 4.41739e-05 -4.44908e-05 4.59448e-05 -4.54811e-05 4.60753e-05 -4.53436e-05 4.55440e-05
9.43053e-05 -4.07559e-05 4.58550e-05 -4.64313e-05 4.92160e-05 -4.87145e-05 4.99891e-05 -4.90734e-05 4.96701e-05 -4.86609e-05
-9.49030e-05 4.41739e-05 -4.64313e-05 4.95419e-05 -5.05808e-05 5.17181e-05 -5.16785e-05 5.19721e-05 -5.15188e-05 5.14443e-05
1.00595e-04 -4.44908e-05 4.92160e-05 -5.05808e-05 5.31572e-05 -5.30690e-05 5.41160e-05 -5.34524e-05 5.38294e-05 -5.29844e-05
-9.91812e-05 4.59448e-05 -4.87145e-05 5.17181e-05 -5.30690e-05 5.40872e-05 -5.42204e-05 5.43780e-05 -5.40285e-05 5.38232e-05
1.01746e-04 -4.54811e-05 4.99891e-05 -5.16785e-05 5.41160e-05 -5.42204e-05 5.51403e-05 -5.45916e-05 5.48448e-05 -5.40717e-05
-9.95882e-05 4.60753e-05 -4.90734e-05 5.19721e-05 -5.34524e-05 5.43780e-05 -5.45916e-05 5.46642e-05 -5.43570e-05 5.40670e-05
1.00767e-04 -4.53436e-05 4.96701e-05 -5.15188e-05 5.38294e-05 -5.40285e-05 5.48448e-05 -5.43570e-05 5.45203e-05 -5.37840e-05
-9.84745e-05 4.55440e-05 -4.86609e-05 5.14443e-05 -5.29844e-05 5.38232e-05 -5.40717e-05 5.40670e-05 -5.37840e-05 5.34305e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_87-88.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.57193e-04 -1.43373e-04 1.43498e-04 -1.42087e-04 1.45324e-04 -1.43315e-04 1.44294e-04 -1.41700e-04 1.41620e-04 -1.38933e-04
-1.43373e-04 6.03287e-05 -5.75365e-05 5.91241e-05 -5.88614e-05 5.94932e-05 -5.87584e-05 5.87911e-05 -5.78730e-05 5.76382e-05
1.43498e-04 -5.75365e-05 5.78184e-05 -5.71922e-05 5.86771e-05 -5.78406e-05 5.83824e-05 -5.73183e-05 5.74050e-05 -5.63089e-05
-1.42087e-04 5.91241e-05 -5.71922e-05 5.83521e-05 -5.85087e-05 5.88529e-05 -5.84183e-05 5.82411e-05 -5.75590e-05 5.71586e-05
1.45324e-04 -5.88614e-05 5.86771e-05 -5.85087e-05 5.97664e-05 -5.91988e-05 5.95520e-05 -5.86713e-05 5.85973e-05 -5.76349e-05
-1.43315e-04 5.94932e-05 -5.78406e-05 5.88529e-05 -5.91988e-05 5.94381e-05 -5.91199e-05 5.88399e-05 -5.82354e-05 5.77460e-05
1.44294e-04 -5.87584e-05 5.83824e-05 -5.84183e-05 5.95520e-05 -5.91199e-05 5.93781e-05 -5.85834e-05 5.84212e-05 -5.75172e-05
-1.41700e-04 5.87911e-05 -5.73183e-05 5.82411e-05 -5.86713e-05 5.88399e-05 -5.85834e-05 5.82490e-05 -5.76791e-05 5.71318e-05
1.41620e-04 -5.78730e-05 5.74050e-05 -5.75590e-05 5.85973e-05 -5.82354e-05 5.84212e-05 -5.76791e-05 5.74592e-05 -5.65883e-05
-1.38933e-04 5.76382e-05 -5.63089e-05 5.71586e-05 -5.76349e-05 5.77460e-05 -5.75172e-05 5.71318e-05 -5.65883e-05 5.60053e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_88-89.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.70848e-04 -2.19426e-04 2.02816e-04 -1.96352e-04 1.95712e-04 -1.91961e-04 1.90782e-04 -1.87155e-04 1.85539e-04 -1.82099e-04
-2.19426e-04 8.61951e-05 -7.77135e-05 7.67143e-05 -7.53375e-05 7.49055e-05 -7.36456e-05 7.30123e-05 -7.17627e-05 7.10418e-05
2.02816e-04 -7.77135e-05 7.21049e-05 -6.96570e-05 6.96364e-05 -6.82162e-05 6.79604e-05 -6.66101e-05 6.61640e-05 -6.48930e-05
-1.96352e-04 7.67143e-05 -6.96570e-05 6.85287e-05 -6.75597e-05 6.70147e-05 -6.60716e-05 6.53828e-05 -6.44059e-05 6.36647e-05
1.95712e-04 -7.53375e-05 6.96364e-05 -6.75597e-05 6.73940e-05 -6.61980e-05 6.58321e-05 -6.46497e-05 6.41230e-05 -6.29888e-05
-1.91961e-04 7.49055e-05 -6.82162e-05 6.70147e-05 -6.61980e-05 6.55916e-05 -6.47515e-05 6.40129e-05 -6.31132e-05 6.23303e-05
1.90782e-04 -7.36456e-05 6.79604e-05 -6.60716e-05 6.58321e-05 -6.47515e-05 6.43344e-05 -6.32326e-05 6.26606e-05 -6.15859e-05
-1.87155e-04 7.30123e-05 -6.66101e-05 6.53828e-05 -6.46497e-05 6.40129e-05 -6.32326e-05 6.24708e-05 -6.16110e-05 6.08020e-05
1.85539e-04 -7.17627e-05 6.61640e-05 -6.44059e-05 6.41230e-05 -6.31132e-05 6.26606e-05 -6.16110e-05 6.10097e-05 -5.99740e-05
-1.82099e-04 7.10418e-05 -6.48930e-05 6.36647e-05 -6.29888e-05 6.23303e-05 -6.15859e-05 6.08020e-05 -5.99740e-05 5.91537e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_89-90.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.36103e-04 -3.12125e-04 2.72115e-04 -2.57336e-04 2.51198e-04 -2.44462e-04 2.40431e-04 -2.35113e-04 2.31598e-04 -2.27000e-04
-3.12125e-04 1.17752e-04 -1.01304e-04 9.68074e-05 -9.37109e-05 9.18986e-05 -8.98226e-05 8.83685e-05 -8.66133e-05 8.53201e-05
2.72115e-04 -1.01304e-04 8.85533e-05 -8.35862e-05 8.17706e-05 -7.94835e-05 7.83126e-05 -7.65135e-05 7.54796e-05 -7.39307e-05
-2.57336e-04 9.68074e-05 -8.35862e-05 7.97412e-05 -7.73547e-05 7.57677e-05 -7.41729e-05 7.29025e-05 -7.15447e-05 7.04213e-05
2.51198e-04 -9.37109e-05 8.17706e-05 -7.73547e-05 7.55936e-05 -7.35878e-05 7.24380e-05 -7.08507e-05 6.98411e-05 -6.84654e-05
-2.44462e-04 9.18986e-05 -7.94835e-05 7.57677e-05 -7.35878e-05 7.20305e-05 -7.05715e-05 6.93219e-05 -6.80681e-05 6.69611e-05
2.40431e-04 -8.98226e-05 7.83126e-05 -7.41729e-05 7.24380e-05 -7.05715e-05 6.94306e-05 -6.79418e-05 6.69362e-05 -6.56375e-05
-2.35113e-04 8.83685e-05 -7.65135e-05 7.29025e-05 -7.08507e-05 6.93219e-05 -6.79418e-05 6.67071e-05 -6.55120e-05 6.44142e-05
2.31598e-04 -8.66133e-05 7.54796e-05 -7.15447e-05 6.98411e-05 -6.80681e-05 6.69362e-05 -6.55120e-05 6.45089e-05 -6.32603e-05
-2.27000e-04 8.53201e-05 -7.39307e-05 7.04213e-05 -6.84654e-05 6.69611e-05 -6.56375e-05 6.44142e-05 -6.32603e-05 6.21734e-05


==> anc/ConnectedTwoMode/CGCLargeNc/ConnectedTwoMode_m4_CGCLargeNc_9-10.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the CGC large-Nc model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.51538e-03 3.07448e-03 2.21996e-03 1.06070e-03 1.63056e-03 5.34038e-04 1.33238e-03 2.99826e-04 1.13575e-03 1.72875e-04
3.07448e-03 6.13796e-03 2.14556e-03 1.58569e-03 1.22074e-03 9.61083e-04 9.05686e-04 6.61425e-04 7.57908e-04 4.77257e-04
2.21996e-03 2.14556e-03 5.37435e-03 1.85669e-03 2.06666e-03 1.15756e-03 1.46212e-03 8.37286e-04 1.13722e-03 6.62256e-04
1.06070e-03 1.58569e-03 1.85669e-03 4.04003e-03 1.53443e-03 1.73159e-03 1.08538e-03 1.24172e-03 8.57542e-04 9.57218e-04
1.63056e-03 1.22074e-03 2.06666e-03 1.53443e-03 3.69734e-03 1.30671e-03 1.85689e-03 1.06499e-03 1.35941e-03 8.98548e-04
5.34038e-04 9.61083e-04 1.15756e-03 1.73159e-03 1.30671e-03 2.77585e-03 1.17552e-03 1.46544e-03 9.92837e-04 1.13439e-03
1.33238e-03 9.05686e-04 1.46212e-03 1.08538e-03 1.85689e-03 1.17552e-03 2.51371e-03 1.00124e-03 1.52715e-03 8.74854e-04
2.99826e-04 6.61425e-04 8.37286e-04 1.24172e-03 1.06499e-03 1.46544e-03 1.00124e-03 2.01024e-03 8.55981e-04 1.24963e-03
1.13575e-03 7.57908e-04 1.13722e-03 8.57542e-04 1.35941e-03 9.92837e-04 1.52715e-03 8.55981e-04 1.83492e-03 7.95640e-04
1.72875e-04 4.77257e-04 6.62256e-04 9.57218e-04 8.98548e-04 1.13439e-03 8.74854e-04 1.24963e-03 7.95640e-04 1.45836e-03


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_0-1.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.82152e-04 -1.35189e-08 -1.67994e-08 1.24840e-08 4.04306e-09 3.14135e-09 -3.21625e-09 -3.69740e-09 -5.19798e-08 1.32080e-08
-1.35189e-08 3.79227e-03 2.25109e-15 -1.67283e-15 -5.41764e-16 -4.20936e-16 4.30972e-16 4.95446e-16 6.96521e-15 -1.76985e-15
-1.67994e-08 2.25109e-15 6.82987e-03 -2.07877e-15 -6.73230e-16 -5.23082e-16 5.35553e-16 6.15673e-16 8.65541e-15 -2.19933e-15
1.24840e-08 -1.67283e-15 -2.07877e-15 9.86589e-03 5.00291e-16 3.88713e-16 -3.97981e-16 -4.57519e-16 -6.43202e-15 1.63437e-15
4.04306e-09 -5.41764e-16 -6.73230e-16 5.00291e-16 1.29017e-02 1.25889e-16 -1.28890e-16 -1.48172e-16 -2.08307e-15 5.29307e-16
3.14135e-09 -4.20936e-16 -5.23082e-16 3.88713e-16 1.25889e-16 1.59374e-02 -1.00144e-16 -1.15126e-16 -1.61849e-15 4.11258e-16
-3.21625e-09 4.30972e-16 5.35553e-16 -3.97981e-16 -1.28890e-16 -1.00144e-16 1.89732e-02 1.17871e-16 1.65708e-15 -4.21063e-16
-3.69740e-09 4.95446e-16 6.15673e-16 -4.57519e-16 -1.48172e-16 -1.15126e-16 1.17871e-16 2.20089e-02 1.90498e-15 -4.84055e-16
-5.19798e-08 6.96521e-15 8.65541e-15 -6.43202e-15 -2.08307e-15 -1.61849e-15 1.65708e-15 1.90498e-15 2.50446e-02 -6.80506e-15
1.32080e-08 -1.76985e-15 -2.19933e-15 1.63437e-15 5.29307e-16 4.11258e-16 -4.21063e-16 -4.84055e-16 -6.80506e-15 2.80803e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_1-2.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.35524e-05 -5.67127e-09 -3.99237e-09 -1.02036e-09 3.07827e-08 -8.72658e-09 1.85297e-08 -2.18048e-08 1.17908e-08 9.17270e-10
-5.67127e-09 4.03384e-03 2.24776e-16 5.74479e-17 -1.73311e-15 4.91319e-16 -1.04325e-15 1.22764e-15 -6.63839e-16 -5.16436e-17
-3.99237e-09 2.24776e-16 7.26494e-03 4.04413e-17 -1.22005e-15 3.45871e-16 -7.34410e-16 8.64215e-16 -4.67320e-16 -3.63553e-17
-1.02036e-09 5.74479e-17 4.04413e-17 1.04943e-02 -3.11818e-16 8.83971e-17 -1.87699e-16 2.20874e-16 -1.19437e-16 -9.29161e-18
3.07827e-08 -1.73311e-15 -1.22005e-15 -3.11818e-16 1.37235e-02 -2.66680e-15 5.66257e-15 -6.66342e-15 3.60321e-15 2.80313e-16
-8.72658e-09 4.91319e-16 3.45871e-16 8.83971e-17 -2.66680e-15 1.69526e-02 -1.60528e-15 1.88901e-15 -1.02147e-15 -7.94659e-17
1.85297e-08 -1.04325e-15 -7.34410e-16 -1.87699e-16 5.66257e-15 -1.60528e-15 2.01817e-02 -4.01105e-15 2.16896e-15 1.68735e-16
-2.18048e-08 1.22764e-15 8.64215e-16 2.20874e-16 -6.66342e-15 1.88901e-15 -4.01105e-15 2.34108e-02 -2.55231e-15 -1.98558e-16
1.17908e-08 -6.63839e-16 -4.67320e-16 -1.19437e-16 3.60321e-15 -1.02147e-15 2.16896e-15 -2.55231e-15 2.66399e-02 1.07369e-16
9.17270e-10 -5.16436e-17 -3.63553e-17 -9.29161e-18 2.80313e-16 -7.94659e-17 1.68735e-16 -1.98558e-16 1.07369e-16 2.98690e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_10-11.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.54116e-04 -2.74791e-08 -1.28725e-08 -7.64750e-09 2.80570e-08 -2.04670e-08 1.19875e-08 -2.98143e-08 3.99078e-08 -1.72256e-08
-2.74791e-08 5.94650e-03 3.51577e-15 2.08871e-15 -7.66302e-15 5.59003e-15 -3.27407e-15 8.14298e-15 -1.08998e-14 4.70472e-15
-1.28725e-08 3.51577e-15 1.07097e-02 9.78445e-16 -3.58970e-15 2.61862e-15 -1.53372e-15 3.81454e-15 -5.10593e-15 2.20390e-15
-7.64750e-09 2.08871e-15 9.78445e-16 1.54703e-02 -2.13264e-15 1.55572e-15 -9.11180e-16 2.26621e-15 -3.03342e-15 1.30933e-15
2.80570e-08 -7.66302e-15 -3.58970e-15 -2.13264e-15 2.02306e-02 -5.70758e-15 3.34292e-15 -8.31423e-15 1.11290e-14 -4.80366e-15
-2.04670e-08 5.59003e-15 2.61862e-15 1.55572e-15 -5.70758e-15 2.49908e-02 -2.43859e-15 6.06507e-15 -8.11837e-15 3.50418e-15
1.19875e-08 -3.27407e-15 -1.53372e-15 -9.11180e-16 3.34292e-15 -2.43859e-15 2.97510e-02 -3.55230e-15 4.75491e-15 -2.05239e-15
-2.98143e-08 8.14298e-15 3.81454e-15 2.26621e-15 -8.31423e-15 6.06507e-15 -3.55230e-15 3.45112e-02 -1.18260e-14 5.10453e-15
3.99078e-08 -1.08998e-14 -5.10593e-15 -3.03342e-15 1.11290e-14 -8.11837e-15 4.75491e-15 -1.18260e-14 3.92714e-02 -6.83265e-15
-1.72256e-08 4.70472e-15 2.20390e-15 1.30933e-15 -4.80366e-15 3.50418e-15 -2.05239e-15 5.10453e-15 -6.83265e-15 4.40316e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_11-12.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.10931e-04 5.51042e-09 2.09462e-09 -2.42236e-08 4.78107e-08 -5.01203e-08 4.11965e-08 3.16731e-08 -7.31375e-09 -1.53415e-08
5.51042e-09 6.17953e-03 1.14700e-16 -1.32647e-15 2.61808e-15 -2.74456e-15 2.25590e-15 1.73440e-15 -4.00497e-16 -8.40090e-16
2.09462e-09 1.14700e-16 1.11293e-02 -5.04217e-16 9.95186e-16 -1.04326e-15 8.57511e-16 6.59280e-16 -1.52237e-16 -3.19335e-16
-2.42236e-08 -1.32647e-15 -5.04217e-16 1.60766e-02 -1.15090e-14 1.20650e-14 -9.91682e-15 -7.62435e-15 1.76057e-15 3.69300e-15
4.78107e-08 2.61808e-15 9.95186e-16 -1.15090e-14 2.10234e-02 -2.38129e-14 1.95731e-14 1.50484e-14 -3.47487e-15 -7.28897e-15
-5.01203e-08 -2.74456e-15 -1.04326e-15 1.20650e-14 -2.38129e-14 2.59702e-02 -2.05186e-14 -1.57753e-14 3.64274e-15 7.64108e-15
4.11965e-08 2.25590e-15 8.57511e-16 -9.91682e-15 1.95731e-14 -2.05186e-14 3.09169e-02 1.29666e-14 -2.99416e-15 -6.28061e-15
3.16731e-08 1.73440e-15 6.59280e-16 -7.62435e-15 1.50484e-14 -1.57753e-14 1.29666e-14 3.58637e-02 -2.30200e-15 -4.82872e-15
-7.31375e-09 -4.00497e-16 -1.52237e-16 1.76057e-15 -3.47487e-15 3.64274e-15 -2.99416e-15 -2.30200e-15 4.08104e-02 1.11502e-15
-1.53415e-08 -8.40090e-16 -3.19335e-16 3.69300e-15 -7.28897e-15 7.64108e-15 -6.28061e-15 -4.82872e-15 1.11502e-15 4.57571e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_12-13.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.10015e-04 -1.64303e-09 5.91383e-10 5.38897e-08 2.63480e-09 -1.47883e-08 2.76936e-08 3.77418e-08 5.52050e-08 -5.86679e-08
-1.64303e-09 6.43337e-03 -9.65023e-18 -8.79376e-16 -4.29949e-17 2.41316e-16 -4.51907e-16 -6.15873e-16 -9.00839e-16 9.57346e-16
5.91383e-10 -9.65023e-18 1.15865e-02 3.16518e-16 1.54753e-17 -8.68581e-17 1.62657e-16 2.21674e-16 3.24243e-16 -3.44582e-16
5.38897e-08 -8.79376e-16 3.16518e-16 1.67369e-02 1.41019e-15 -7.91493e-15 1.48221e-14 2.02000e-14 2.95466e-14 -3.14000e-14
2.63480e-09 -4.29949e-17 1.54753e-17 1.41019e-15 2.18870e-02 -3.86981e-16 7.24689e-16 9.87630e-16 1.44461e-15 -1.53522e-15
-1.47883e-08 2.41316e-16 -8.68581e-17 -7.91493e-15 -3.86981e-16 2.70369e-02 -4.06744e-15 -5.54324e-15 -8.10812e-15 8.61672e-15
2.76936e-08 -4.51907e-16 1.62657e-16 1.48221e-14 7.24689e-16 -4.06744e-15 3.21869e-02 1.03807e-14 1.51839e-14 -1.61363e-14
3.77418e-08 -6.15873e-16 2.21674e-16 2.02000e-14 9.87630e-16 -5.54324e-15 1.03807e-14 3.73368e-02 2.06931e-14 -2.19911e-14
5.52050e-08 -9.00839e-16 3.24243e-16 2.95466e-14 1.44461e-15 -8.10812e-15 1.51839e-14 2.06931e-14 4.24867e-02 -3.21664e-14
-5.86679e-08 9.57346e-16 -3.44582e-16 -3.14000e-14 -1.53522e-15 8.61672e-15 -1.61363e-14 -2.19911e-14 -3.21664e-14 4.76366e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_13-14.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.43461e-04 2.35452e-08 -5.47189e-09 3.65989e-09 -1.00293e-08 2.07621e-09 1.24396e-08 4.20512e-08 4.52496e-08 -2.50929e-06
2.35452e-08 6.70112e-03 -1.27970e-15 8.55929e-16 -2.34553e-15 4.85558e-16 2.90921e-15 9.83441e-15 1.05824e-14 -5.86840e-13
-5.47189e-09 -1.27970e-15 1.20687e-02 -1.98917e-16 5.45099e-16 -1.12843e-16 -6.76098e-16 -2.28551e-15 -2.45934e-15 1.36381e-13
3.65989e-09 8.55929e-16 -1.98917e-16 1.74335e-02 -3.64591e-16 7.54755e-17 4.52210e-16 1.52867e-15 1.64494e-15 -9.12189e-14
-1.00293e-08 -2.34553e-15 5.45099e-16 -3.64591e-16 2.27979e-02 -2.06828e-16 -1.23921e-15 -4.18906e-15 -4.50768e-15 2.49970e-13
2.07621e-09 4.85558e-16 -1.12843e-16 7.54755e-17 -2.06828e-16 2.81622e-02 2.56533e-16 8.67196e-16 9.33154e-16 -5.17474e-14
1.24396e-08 2.90921e-15 -6.76098e-16 4.52210e-16 -1.23921e-15 2.56533e-16 3.35265e-02 5.19579e-15 5.59097e-15 -3.10043e-13
4.20512e-08 9.83441e-15 -2.28551e-15 1.52867e-15 -4.18906e-15 8.67196e-16 5.19579e-15 3.88907e-02 1.89000e-14 -1.04808e-12
4.52496e-08 1.05824e-14 -2.45934e-15 1.64494e-15 -4.50768e-15 9.33154e-16 5.59097e-15 1.89000e-14 4.42550e-02 -1.12780e-12
-2.50929e-06 -5.86840e-13 1.36381e-13 -9.12189e-14 2.49970e-13 -5.17474e-14 -3.10043e-13 -1.04808e-12 -1.12780e-12 4.96192e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_14-15.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.44308e-04 -1.07135e-08 1.62434e-08 -9.22027e-09 -2.34962e-08 -2.20247e-08 4.41726e-08 7.99826e-09 8.19470e-08 3.43640e-06
-1.07135e-08 7.01872e-03 -1.72596e-15 9.79712e-16 2.49662e-15 2.34026e-15 -4.69361e-15 -8.49866e-16 -8.70739e-15 -3.65139e-13
1.62434e-08 -1.72596e-15 1.26407e-02 -1.48540e-15 -3.78528e-15 -3.54822e-15 7.11628e-15 1.28853e-15 1.32018e-14 5.53610e-13
-9.22027e-09 9.79712e-16 -1.48540e-15 1.82598e-02 2.14865e-15 2.01408e-15 -4.03942e-15 -7.31413e-16 -7.49377e-15 -3.14246e-13
-2.34962e-08 2.49662e-15 -3.78528e-15 2.14865e-15 2.38784e-02 5.13252e-15 -1.02938e-14 -1.86388e-15 -1.90965e-14 -8.00801e-13
-2.20247e-08 2.34026e-15 -3.54822e-15 2.01408e-15 5.13252e-15 2.94970e-02 -9.64908e-15 -1.74714e-15 -1.79006e-14 -7.50649e-13
4.41726e-08 -4.69361e-15 7.11628e-15 -4.03942e-15 -1.02938e-14 -9.64908e-15 3.51155e-02 3.50406e-15 3.59012e-14 1.50550e-12
7.99826e-09 -8.49866e-16 1.28853e-15 -7.31413e-16 -1.86388e-15 -1.74714e-15 3.50406e-15 4.07340e-02 6.50058e-15 2.72598e-13
8.19470e-08 -8.70739e-15 1.32018e-14 -7.49377e-15 -1.90965e-14 -1.79006e-14 3.59012e-14 6.50058e-15 4.63525e-02 2.79293e-12
3.43640e-06 -3.65139e-13 5.53610e-13 -3.14246e-13 -8.00801e-13 -7.50649e-13 1.50550e-12 2.72598e-13 2.79293e-12 5.19710e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_15-16.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.04224e-04 -1.67662e-07 2.40923e-07 -2.68721e-07 2.53885e-07 -3.59941e-07 4.44573e-07 -3.58358e-07 4.06621e-07 -4.63768e-07
-1.67662e-07 7.32959e-03 -4.01381e-13 4.47694e-13 -4.22977e-13 5.99667e-13 -7.40665e-13 5.97030e-13 -6.77437e-13 7.72644e-13
2.40923e-07 -4.01381e-13 1.32006e-02 -6.43317e-13 6.07799e-13 -8.61696e-13 1.06430e-12 -8.57906e-13 9.73448e-13 -1.11026e-12
-2.68721e-07 4.47694e-13 -6.43317e-13 1.90685e-02 -6.77929e-13 9.61121e-13 -1.18711e-12 9.56894e-13 -1.08577e-12 1.23836e-12
2.53885e-07 -4.22977e-13 6.07799e-13 -6.77929e-13 2.49360e-02 -9.08057e-13 1.12157e-12 -9.04064e-13 1.02582e-12 -1.16999e-12
-3.59941e-07 5.99667e-13 -8.61696e-13 9.61121e-13 -9.08057e-13 3.08034e-02 -1.59008e-12 1.28172e-12 -1.45434e-12 1.65873e-12
4.44573e-07 -7.40665e-13 1.06430e-12 -1.18711e-12 1.12157e-12 -1.59008e-12 3.66708e-02 -1.58309e-12 1.79629e-12 -2.04875e-12
-3.58358e-07 5.97030e-13 -8.57906e-13 9.56894e-13 -9.04064e-13 1.28172e-12 -1.58309e-12 4.25382e-02 -1.44794e-12 1.65144e-12
4.06621e-07 -6.77437e-13 9.73448e-13 -1.08577e-12 1.02582e-12 -1.45434e-12 1.79629e-12 -1.44794e-12 4.84055e-02 -1.87385e-12
-4.63768e-07 7.72644e-13 -1.11026e-12 1.23836e-12 -1.16999e-12 1.65873e-12 -2.04875e-12 1.65144e-12 -1.87385e-12 5.42729e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_16-17.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.34466e-04 -3.74747e-08 1.14151e-08 -2.89321e-08 1.48714e-07 -3.41497e-08 6.16354e-08 -4.09354e-10 8.45606e-08 -6.37843e-08
-3.74747e-08 7.22838e-03 -4.24454e-15 1.07580e-14 -5.52972e-14 1.26981e-14 -2.29182e-14 1.52212e-16 -3.14426e-14 2.37173e-14
1.14151e-08 -4.24454e-15 1.30183e-02 -3.27697e-15 1.68440e-14 -3.86794e-15 6.98108e-15 -4.63651e-17 9.57768e-15 -7.22447e-15
-2.89321e-08 1.07580e-14 -3.27697e-15 1.88052e-02 -4.26918e-14 9.80348e-15 -1.76939e-14 1.17515e-16 -2.42751e-14 1.83108e-14
1.48714e-07 -5.52972e-14 1.68440e-14 -4.26918e-14 2.45917e-02 -5.03909e-14 9.09484e-14 -6.04037e-16 1.24776e-13 -9.41192e-14
-3.41497e-08 1.26981e-14 -3.86794e-15 9.80348e-15 -5.03909e-14 3.03781e-02 -2.08848e-14 1.38707e-16 -2.86528e-14 2.16129e-14
6.16354e-08 -2.29182e-14 6.98108e-15 -1.76939e-14 9.09484e-14 -2.08848e-14 3.61644e-02 -2.50347e-16 5.17143e-14 -3.90083e-14
-4.09354e-10 1.52212e-16 -4.63651e-17 1.17515e-16 -6.04037e-16 1.38707e-16 -2.50347e-16 4.19507e-02 -3.43463e-16 2.59075e-16
8.45606e-08 -3.14426e-14 9.57768e-15 -2.42751e-14 1.24776e-13 -2.86528e-14 5.17143e-14 -3.43463e-16 4.77371e-02 -5.35173e-14
-6.37843e-08 2.37173e-14 -7.22447e-15 1.83108e-14 -9.41192e-14 2.16129e-14 -3.90083e-14 2.59075e-16 -5.35173e-14 5.35234e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_17-18.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.00346e-04 -1.83008e-08 5.71382e-09 -2.02867e-08 5.21096e-08 2.91230e-07 6.35028e-08 -1.86551e-09 9.96435e-08 -5.95917e-08
-1.83008e-08 7.75529e-03 -1.03879e-15 3.68816e-15 -9.47365e-15 -5.29462e-14 -1.15449e-14 3.39153e-16 -1.81154e-14 1.08339e-14
5.71382e-09 -1.03879e-15 1.39673e-02 -1.15150e-15 2.95782e-15 1.65307e-14 3.60452e-15 -1.05889e-16 5.65592e-15 -3.38252e-15
-2.02867e-08 3.68816e-15 -1.15150e-15 2.01760e-02 -1.05016e-14 -5.86915e-14 -1.27977e-14 3.75955e-16 -2.00811e-14 1.20095e-14
5.21096e-08 -9.47365e-15 2.95782e-15 -1.05016e-14 2.63843e-02 1.50759e-13 3.28730e-14 -9.65701e-16 5.15816e-14 -3.08484e-14
2.91230e-07 -5.29462e-14 1.65307e-14 -5.86915e-14 1.50759e-13 3.25925e-02 1.83720e-13 -5.39711e-15 2.88279e-13 -1.72405e-13
6.35028e-08 -1.15449e-14 3.60452e-15 -1.27977e-14 3.28730e-14 1.83720e-13 3.88006e-02 -1.17684e-15 6.28593e-14 -3.75930e-14
-1.86551e-09 3.39153e-16 -1.05889e-16 3.75955e-16 -9.65701e-16 -5.39711e-15 -1.17684e-15 4.50087e-02 -1.84660e-15 1.10436e-15
9.96435e-08 -1.81154e-14 5.65592e-15 -2.00811e-14 5.15816e-14 2.88279e-13 6.28593e-14 -1.84660e-15 5.12168e-02 -5.89879e-14
-5.95917e-08 1.08339e-14 -3.38252e-15 1.20095e-14 -3.08484e-14 -1.72405e-13 -3.75930e-14 1.10436e-15 -5.89879e-14 5.74250e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_18-19.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.51535e-04 -1.88258e-08 -2.25991e-08 -3.80971e-08 4.24881e-08 -5.46154e-08 7.26926e-08 5.39274e-09 3.89647e-08 -6.42082e-08
-1.88258e-08 7.96326e-03 4.21313e-15 7.10240e-15 -7.92102e-15 1.01819e-14 -1.35520e-14 -1.00536e-15 -7.26416e-15 1.19703e-14
-2.25991e-08 4.21313e-15 1.43418e-02 8.52595e-15 -9.50865e-15 1.22227e-14 -1.62683e-14 -1.20687e-15 -8.72014e-15 1.43695e-14
-3.80971e-08 7.10240e-15 8.52595e-15 2.07171e-02 -1.60295e-14 2.06047e-14 -2.74247e-14 -2.03452e-15 -1.47002e-14 2.42238e-14
4.24881e-08 -7.92102e-15 -9.50865e-15 -1.60295e-14 2.70918e-02 -2.29796e-14 3.05857e-14 2.26902e-15 1.63946e-14 -2.70159e-14
-5.46154e-08 1.01819e-14 1.22227e-14 2.06047e-14 -2.29796e-14 3.34665e-02 -3.93156e-14 -2.91666e-15 -2.10740e-14 3.47269e-14
7.26926e-08 -1.35520e-14 -1.62683e-14 -2.74247e-14 3.05857e-14 -3.93156e-14 3.98411e-02 3.88204e-15 2.80493e-14 -4.62212e-14
5.39274e-09 -1.00536e-15 -1.20687e-15 -2.03452e-15 2.26902e-15 -2.91666e-15 3.88204e-15 4.62157e-02 2.08086e-15 -3.42895e-15
3.89647e-08 -7.26416e-15 -8.72014e-15 -1.47002e-14 1.63946e-14 -2.10740e-14 2.80493e-14 2.08086e-15 5.25903e-02 -2.47755e-14
-6.42082e-08 1.19703e-14 1.43695e-14 2.42238e-14 -2.70159e-14 3.47269e-14 -4.62212e-14 -3.42895e-15 -2.47755e-14 5.89649e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_19-20.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.48685e-04 -1.23146e-08 -1.94343e-08 1.32474e-08 8.34869e-08 1.35216e-08 2.03987e-08 2.10301e-08 1.30127e-08 -4.70172e-08
-1.23146e-08 8.13746e-03 2.37545e-15 -1.61923e-15 -1.02046e-14 -1.65274e-15 -2.49333e-15 -2.57050e-15 -1.59054e-15 5.74690e-15
-1.94343e-08 2.37545e-15 1.46556e-02 -2.55538e-15 -1.61044e-14 -2.60828e-15 -3.93485e-15 -4.05664e-15 -2.51011e-15 9.06947e-15
1.32474e-08 -1.61923e-15 -2.55538e-15 2.11703e-02 1.09775e-14 1.77793e-15 2.68218e-15 2.76520e-15 1.71102e-15 -6.18219e-15
8.34869e-08 -1.02046e-14 -1.61044e-14 1.09775e-14 2.76845e-02 1.12048e-14 1.69035e-14 1.74267e-14 1.07831e-14 -3.89610e-14
1.35216e-08 -1.65274e-15 -2.60828e-15 1.77793e-15 1.12048e-14 3.41986e-02 2.73770e-15 2.82244e-15 1.74644e-15 -6.31017e-15
2.03987e-08 -2.49333e-15 -3.93485e-15 2.68218e-15 1.69035e-14 2.73770e-15 4.07127e-02 4.25793e-15 2.63467e-15 -9.51951e-15
2.10301e-08 -2.57050e-15 -4.05664e-15 2.76520e-15 1.74267e-14 2.82244e-15 4.25793e-15 4.72267e-02 2.71622e-15 -9.81416e-15
1.30127e-08 -1.59054e-15 -2.51011e-15 1.71102e-15 1.07831e-14 1.74644e-15 2.63467e-15 2.71622e-15 5.37408e-02 -6.07268e-15
-4.70172e-08 5.74690e-15 9.06947e-15 -6.18219e-15 -3.89610e-14 -6.31017e-15 -9.51951e-15 -9.81416e-15 -6.07268e-15 6.02548e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_2-3.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.43510e-05 -4.33159e-09 1.47097e-08 -1.70546e-08 1.21581e-08 -7.25073e-08 -1.35451e-08 -2.77822e-08 5.52375e-08 -4.93595e-08
-4.33159e-09 4.28573e-03 -6.32733e-16 7.33598e-16 -5.22979e-16 3.11888e-15 5.82636e-16 1.19504e-15 -2.37602e-15 2.12318e-15
1.47097e-08 -6.32733e-16 7.71860e-03 -2.49123e-15 1.77599e-15 -1.05914e-14 -1.97858e-15 -4.05826e-15 8.06876e-15 -7.21013e-15
-1.70546e-08 7.33598e-16 -2.49123e-15 1.11497e-02 -2.05910e-15 1.22798e-14 2.29399e-15 4.70519e-15 -9.35502e-15 8.35952e-15
1.21581e-08 -5.22979e-16 1.77599e-15 -2.05910e-15 1.45805e-02 -8.75424e-15 -1.63538e-15 -3.35431e-15 6.66915e-15 -5.95946e-15
-7.25073e-08 3.11888e-15 -1.05914e-14 1.22798e-14 -8.75424e-15 1.80113e-02 9.75286e-15 2.00040e-14 -3.97727e-14 3.55403e-14
-1.35451e-08 5.82636e-16 -1.97858e-15 2.29399e-15 -1.63538e-15 9.75286e-15 2.14420e-02 3.73695e-15 -7.42992e-15 6.63928e-15
-2.77822e-08 1.19504e-15 -4.05826e-15 4.70519e-15 -3.35431e-15 2.00040e-14 3.73695e-15 2.48727e-02 -1.52395e-14 1.36178e-14
5.52375e-08 -2.37602e-15 8.06876e-15 -9.35502e-15 6.66915e-15 -3.97727e-14 -7.42992e-15 -1.52395e-14 2.83035e-02 -2.70753e-14
-4.93595e-08 2.12318e-15 -7.21013e-15 8.35952e-15 -5.95946e-15 3.55403e-14 6.63928e-15 1.36178e-14 -2.70753e-14 3.17342e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_20-21.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.04031e-03 -6.29702e-09 -1.70027e-08 -1.45844e-09 -3.55451e-09 9.58671e-09 7.07206e-08 2.04627e-08 -2.18071e-08 3.54858e-09
-6.29702e-09 8.41183e-03 1.06010e-15 9.09320e-17 2.21619e-16 -5.97718e-16 -4.40933e-15 -1.27582e-15 1.35964e-15 -2.21249e-16
-1.70027e-08 1.06010e-15 1.51497e-02 2.45527e-16 5.98397e-16 -1.61391e-15 -1.19057e-14 -3.44488e-15 3.67120e-15 -5.97399e-16
-1.45844e-09 9.09320e-17 2.45527e-16 2.18841e-02 5.13287e-17 -1.38437e-16 -1.02124e-15 -2.95492e-16 3.14905e-16 -5.12431e-17
-3.55451e-09 2.21619e-16 5.98397e-16 5.13287e-17 2.86179e-02 -3.37396e-16 -2.48895e-15 -7.20169e-16 7.67483e-16 -1.24889e-16
9.58671e-09 -5.97718e-16 -1.61391e-15 -1.38437e-16 -3.37396e-16 3.53517e-02 6.71286e-15 1.94234e-15 -2.06995e-15 3.36834e-16
7.07206e-08 -4.40933e-15 -1.19057e-14 -1.02124e-15 -2.48895e-15 6.71286e-15 4.20854e-02 1.43285e-14 -1.52699e-14 2.48480e-15
2.04627e-08 -1.27582e-15 -3.44488e-15 -2.95492e-16 -7.20169e-16 1.94234e-15 1.43285e-14 4.88191e-02 -4.41828e-15 7.18968e-16
-2.18071e-08 1.35964e-15 3.67120e-15 3.14905e-16 7.67483e-16 -2.06995e-15 -1.52699e-14 -4.41828e-15 5.55528e-02 -7.66203e-16
3.54858e-09 -2.21249e-16 -5.97399e-16 -5.12431e-17 -1.24889e-16 3.36834e-16 2.48480e-15 7.18968e-16 -7.66203e-16 6.22864e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_21-22.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.09778e-03 -3.23626e-09 -7.27813e-09 -5.74880e-08 7.07463e-08 3.95094e-08 1.86844e-08 2.34239e-08 -2.97657e-09 -4.66820e-08
-3.23626e-09 9.01752e-03 2.33308e-16 1.84284e-15 -2.26785e-15 -1.26652e-15 -5.98947e-16 -7.50878e-16 9.54171e-17 1.49644e-15
-7.27813e-09 2.33308e-16 1.62406e-02 4.14442e-15 -5.10024e-15 -2.84831e-15 -1.34699e-15 -1.68867e-15 2.14587e-16 3.36540e-15
-5.74880e-08 1.84284e-15 4.14442e-15 2.34598e-02 -4.02854e-14 -2.24981e-14 -1.06395e-14 -1.33384e-14 1.69496e-15 2.65824e-14
7.07463e-08 -2.26785e-15 -5.10024e-15 -4.02854e-14 3.06785e-02 2.76867e-14 1.30933e-14 1.64146e-14 -2.08587e-15 -3.27130e-14
3.95094e-08 -1.26652e-15 -2.84831e-15 -2.24981e-14 2.76867e-14 3.78971e-02 7.31217e-15 9.16699e-15 -1.16489e-15 -1.82691e-14
1.86844e-08 -5.98947e-16 -1.34699e-15 -1.06395e-14 1.30933e-14 7.31217e-15 4.51157e-02 4.33515e-15 -5.50885e-16 -8.63962e-15
2.34239e-08 -7.50878e-16 -1.68867e-15 -1.33384e-14 1.64146e-14 9.16699e-15 4.33515e-15 5.23342e-02 -6.90624e-16 -1.08312e-14
-2.97657e-09 9.54171e-17 2.14587e-16 1.69496e-15 -2.08587e-15 -1.16489e-15 -5.50885e-16 -6.90624e-16 5.95528e-02 1.37636e-15
-4.66820e-08 1.49644e-15 3.36540e-15 2.65824e-14 -3.27130e-14 -1.82691e-14 -8.63962e-15 -1.08312e-14 1.37636e-15 6.67713e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_22-23.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.49798e-03 -3.29886e-09 -1.42387e-08 -1.59085e-08 -1.37560e-08 5.63038e-08 8.32166e-08 4.54354e-08 -3.61967e-08 -1.68490e-08
-3.29886e-09 9.35112e-03 4.63676e-16 5.18053e-16 4.47958e-16 -1.83351e-15 -2.70991e-15 -1.47958e-15 1.17873e-15 5.48679e-16
-1.42387e-08 4.63676e-16 1.68414e-02 2.23604e-15 1.93350e-15 -7.91386e-15 -1.16966e-14 -6.38623e-15 5.08767e-15 2.36823e-15
-1.59085e-08 5.18053e-16 2.23604e-15 2.43277e-02 2.16024e-15 -8.84194e-15 -1.30683e-14 -7.13517e-15 5.68432e-15 2.64596e-15
-1.37560e-08 4.47958e-16 1.93350e-15 2.16024e-15 3.18135e-02 -7.64560e-15 -1.13001e-14 -6.16976e-15 4.91521e-15 2.28795e-15
5.63038e-08 -1.83351e-15 -7.91386e-15 -8.84194e-15 -7.64560e-15 3.92991e-02 4.62518e-14 2.52530e-14 -2.01181e-14 -9.36466e-15
8.32166e-08 -2.70991e-15 -1.16966e-14 -1.30683e-14 -1.13001e-14 4.62518e-14 4.67847e-02 3.73237e-14 -2.97344e-14 -1.38409e-14
4.54354e-08 -1.47958e-15 -6.38623e-15 -7.13517e-15 -6.16976e-15 2.52530e-14 3.73237e-14 5.42703e-02 -1.62347e-14 -7.55698e-15
-3.61967e-08 1.17873e-15 5.08767e-15 5.68432e-15 4.91521e-15 -2.01181e-14 -2.97344e-14 -1.62347e-14 6.17559e-02 6.02037e-15
-1.68490e-08 5.48679e-16 2.36823e-15 2.64596e-15 2.28795e-15 -9.36466e-15 -1.38409e-14 -7.55698e-15 6.02037e-15 6.92415e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_23-24.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.30848e-03 -1.42785e-08 -3.58826e-08 -1.04675e-09 -1.03562e-08 3.63778e-08 6.27991e-08 4.19622e-08 -1.21543e-08 -4.54192e-09
-1.42785e-08 9.20711e-03 5.06593e-15 1.47781e-16 1.46209e-15 -5.13585e-15 -8.86602e-15 -5.92426e-15 1.71595e-15 6.41232e-16
-3.58826e-08 5.06593e-15 1.65820e-02 3.71382e-16 3.67432e-15 -1.29067e-14 -2.22808e-14 -1.48880e-14 4.31228e-15 1.61145e-15
-1.04675e-09 1.47781e-16 3.71382e-16 2.39531e-02 1.07186e-16 -3.76508e-16 -6.49966e-16 -4.34306e-16 1.25796e-16 4.70086e-17
-1.03562e-08 1.46209e-15 3.67432e-15 1.07186e-16 3.13236e-02 -3.72503e-15 -6.43053e-15 -4.29687e-15 1.24458e-15 4.65086e-16
3.63778e-08 -5.13585e-15 -1.29067e-14 -3.76508e-16 -3.72503e-15 3.86939e-02 2.25883e-14 1.50935e-14 -4.37179e-15 -1.63369e-15
6.27991e-08 -8.86602e-15 -2.22808e-14 -6.49966e-16 -6.43053e-15 2.25883e-14 4.60643e-02 2.60559e-14 -7.54704e-15 -2.82025e-15
4.19622e-08 -5.92426e-15 -1.48880e-14 -4.34306e-16 -4.29687e-15 1.50935e-14 2.60559e-14 5.34346e-02 -5.04292e-15 -1.88448e-15
-1.21543e-08 1.71595e-15 4.31228e-15 1.25796e-16 1.24458e-15 -4.37179e-15 -7.54704e-15 -5.04292e-15 6.08049e-02 5.45837e-16
-4.54192e-09 6.41232e-16 1.61145e-15 4.70086e-17 4.65086e-16 -1.63369e-15 -2.82025e-15 -1.88448e-15 5.45837e-16 6.81752e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_24-25.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.57268e-03 -9.96921e-09 -1.21030e-08 -6.28346e-09 5.54472e-08 6.98766e-08 3.57289e-08 5.13975e-08 -3.08026e-09 -4.95811e-08
-9.96921e-09 9.71146e-03 1.19087e-15 6.18260e-16 -5.45572e-15 -6.87549e-15 -3.51554e-15 -5.05724e-15 3.03081e-16 4.87852e-15
-1.21030e-08 1.19087e-15 1.74903e-02 7.50592e-16 -6.62346e-15 -8.34712e-15 -4.26801e-15 -6.13969e-15 3.67953e-16 5.92272e-15
-6.28346e-09 6.18260e-16 7.50592e-16 2.52651e-02 -3.43867e-15 -4.33353e-15 -2.21580e-15 -3.18751e-15 1.91028e-16 3.07487e-15
5.54472e-08 -5.45572e-15 -6.62346e-15 -3.43867e-15 3.30394e-02 3.82404e-14 1.95529e-14 2.81276e-14 -1.68569e-15 -2.71336e-14
6.98766e-08 -6.87549e-15 -8.34712e-15 -4.33353e-15 3.82404e-14 4.08135e-02 2.46412e-14 3.54474e-14 -2.12437e-15 -3.41947e-14
3.57289e-08 -3.51554e-15 -4.26801e-15 -2.21580e-15 1.95529e-14 2.46412e-14 4.85875e-02 1.81248e-14 -1.08622e-15 -1.74843e-14
5.13975e-08 -5.05724e-15 -6.13969e-15 -3.18751e-15 2.81276e-14 3.54474e-14 1.81248e-14 5.63616e-02 -1.56257e-15 -2.51518e-14
-3.08026e-09 3.03081e-16 3.67953e-16 1.91028e-16 -1.68569e-15 -2.12437e-15 -1.08622e-15 -1.56257e-15 6.41356e-02 1.50735e-15
-4.95811e-08 4.87852e-15 5.92272e-15 3.07487e-15 -2.71336e-14 -3.41947e-14 -1.74843e-14 -2.51518e-14 1.50735e-15 7.19096e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_25-26.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.49792e-03 -1.81070e-08 -1.92395e-08 -1.53134e-08 -5.67503e-09 5.82905e-08 6.74515e-08 -1.05744e-08 -6.05170e-09 -4.14828e-08
-1.81070e-08 1.00508e-02 3.44278e-15 2.74021e-15 1.01550e-15 -1.04307e-14 -1.20700e-14 1.89222e-15 1.08291e-15 7.42305e-15
-1.92395e-08 3.44278e-15 1.81015e-02 2.91161e-15 1.07902e-15 -1.10831e-14 -1.28249e-14 2.01057e-15 1.15064e-15 7.88735e-15
-1.53134e-08 2.74021e-15 2.91161e-15 2.61480e-02 8.58828e-16 -8.82137e-15 -1.02078e-14 1.60028e-15 9.15833e-16 6.27779e-15
-5.67503e-09 1.01550e-15 1.07902e-15 8.58828e-16 3.41940e-02 -3.26914e-15 -3.78292e-15 5.93052e-16 3.39401e-16 2.32651e-15
5.82905e-08 -1.04307e-14 -1.10831e-14 -8.82137e-15 -3.26914e-15 4.22397e-02 3.88559e-14 -6.09148e-15 -3.48613e-15 -2.38965e-14
6.74515e-08 -1.20700e-14 -1.28249e-14 -1.02078e-14 -3.78292e-15 3.88559e-14 5.02855e-02 -7.04882e-15 -4.03401e-15 -2.76521e-14
-1.05744e-08 1.89222e-15 2.01057e-15 1.60028e-15 5.93052e-16 -6.09148e-15 -7.04882e-15 5.83312e-02 6.32416e-16 4.33504e-15
-6.05170e-09 1.08291e-15 1.15064e-15 9.15833e-16 3.39401e-16 -3.48613e-15 -4.03401e-15 6.32416e-16 6.63769e-02 2.48093e-15
-4.14828e-08 7.42305e-15 7.88735e-15 6.27779e-15 2.32651e-15 -2.38965e-14 -2.76521e-14 4.33504e-15 2.48093e-15 7.44226e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_26-27.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.07346e-03 3.72106e-08 -8.00556e-08 5.75331e-08 -1.00641e-07 1.93206e-07 -4.26017e-08 1.62861e-07 -1.24259e-07 8.35235e-08
3.72106e-08 1.03707e-02 -2.92877e-14 2.10480e-14 -3.68188e-14 7.06828e-14 -1.55855e-14 5.95814e-14 -4.54590e-14 3.05564e-14
-8.00556e-08 -2.92877e-14 1.86777e-02 -4.52831e-14 7.92126e-14 -1.52068e-13 3.35309e-14 -1.28184e-13 9.78013e-14 -6.57395e-14
5.75331e-08 2.10480e-14 -4.52831e-14 2.69803e-02 -5.69273e-14 1.09286e-13 -2.40975e-14 9.21217e-14 -7.02863e-14 4.72447e-14
-1.00641e-07 -3.68188e-14 7.92126e-14 -5.69273e-14 3.52823e-02 -1.91172e-13 4.21532e-14 -1.61146e-13 1.22950e-13 -8.26440e-14
1.93206e-07 7.06828e-14 -1.52068e-13 1.09286e-13 -1.91172e-13 4.35842e-02 -8.09234e-14 3.09360e-13 -2.36033e-13 1.58656e-13
-4.26017e-08 -1.55855e-14 3.35309e-14 -2.40975e-14 4.21532e-14 -8.09234e-14 5.18860e-02 -6.82136e-14 5.20451e-14 -3.49834e-14
1.62861e-07 5.95814e-14 -1.28184e-13 9.21217e-14 -1.61146e-13 3.09360e-13 -6.82136e-14 6.01878e-02 -1.98962e-13 1.33737e-13
-1.24259e-07 -4.54590e-14 9.78013e-14 -7.02863e-14 1.22950e-13 -2.36033e-13 5.20451e-14 -1.98962e-13 6.84896e-02 -1.02038e-13
8.35235e-08 3.05564e-14 -6.57395e-14 4.72447e-14 -8.26440e-14 1.58656e-13 -3.49834e-14 1.33737e-13 -1.02038e-13 7.67914e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_27-28.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.75071e-03 3.53115e-08 -2.20538e-08 1.86000e-09 -1.08653e-08 1.31416e-07 -4.17687e-09 6.12093e-08 -7.02726e-08 4.06612e-08
3.53115e-08 1.09184e-02 -7.68752e-15 6.48359e-16 -3.78742e-15 4.58092e-14 -1.45597e-15 2.13364e-14 -2.44957e-14 1.41737e-14
-2.20538e-08 -7.68752e-15 1.96640e-02 -4.04933e-16 2.36544e-15 -2.86102e-14 9.09330e-16 -1.33256e-14 1.52988e-14 -8.85219e-15
1.86000e-09 6.48359e-16 -4.04933e-16 2.84051e-02 -1.99499e-16 2.41296e-15 -7.66921e-17 1.12387e-15 -1.29029e-15 7.46586e-16
-1.08653e-08 -3.78742e-15 2.36544e-15 -1.99499e-16 3.71455e-02 -1.40954e-14 4.48000e-16 -6.56516e-15 7.53727e-15 -4.36122e-15
1.31416e-07 4.58092e-14 -2.86102e-14 2.41296e-15 -1.40954e-14 4.58858e-02 -5.41861e-15 7.94062e-14 -9.11640e-14 5.27493e-14
-4.17687e-09 -1.45597e-15 9.09330e-16 -7.66921e-17 4.48000e-16 -5.41861e-15 5.46260e-02 -2.52380e-15 2.89750e-15 -1.67656e-15
6.12093e-08 2.13364e-14 -1.33256e-14 1.12387e-15 -6.56516e-15 7.94062e-14 -2.52380e-15 6.33662e-02 -4.24611e-14 2.45688e-14
-7.02726e-08 -2.44957e-14 1.52988e-14 -1.29029e-15 7.53727e-15 -9.11640e-14 2.89750e-15 -4.24611e-14 7.21063e-02 -2.82068e-14
4.06612e-08 1.41737e-14 -8.85219e-15 7.46586e-16 -4.36122e-15 5.27493e-14 -1.67656e-15 2.45688e-14 -2.82068e-14 8.08465e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_28-29.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.08624e-03 3.01689e-08 -5.68859e-08 1.58749e-09 -5.90821e-08 2.36333e-07 -1.44659e-08 7.39449e-08 -1.25872e-07 1.04310e-07
3.01689e-08 1.11995e-02 -1.68931e-14 4.71430e-16 -1.75454e-14 7.01827e-14 -4.29587e-15 2.19591e-14 -3.73797e-14 3.09766e-14
-5.68859e-08 -1.68931e-14 2.01703e-02 -8.88918e-16 3.30831e-14 -1.32335e-13 8.10020e-15 -4.14056e-14 7.04824e-14 -5.84087e-14
1.58749e-09 4.71430e-16 -8.88918e-16 2.91364e-02 -9.23237e-16 3.69302e-15 -2.26049e-16 1.15549e-15 -1.96692e-15 1.62999e-15
-5.90821e-08 -1.75454e-14 3.30831e-14 -9.23237e-16 3.81018e-02 -1.37444e-13 8.41294e-15 -4.30042e-14 7.32036e-14 -6.06638e-14
2.36333e-07 7.01827e-14 -1.32335e-13 3.69302e-15 -1.37444e-13 4.70671e-02 -3.36524e-14 1.72020e-13 -2.92820e-13 2.42660e-13
-1.44659e-08 -4.29587e-15 8.10020e-15 -2.26049e-16 8.41294e-15 -3.36524e-14 5.60323e-02 -1.05293e-14 1.79234e-14 -1.48532e-14
7.39449e-08 2.19591e-14 -4.14056e-14 1.15549e-15 -4.30042e-14 1.72020e-13 -1.05293e-14 6.49976e-02 -9.16188e-14 7.59245e-14
-1.25872e-07 -3.73797e-14 7.04824e-14 -1.96692e-15 7.32036e-14 -2.92820e-13 1.79234e-14 -9.16188e-14 7.39628e-02 -1.29242e-13
1.04310e-07 3.09766e-14 -5.84087e-14 1.62999e-15 -6.06638e-14 2.42660e-13 -1.48532e-14 7.59245e-14 -1.29242e-13 8.29279e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_29-30.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.43630e-03 6.93789e-09 -2.19474e-08 7.83710e-08 -7.77826e-08 2.36152e-07 -8.33309e-08 1.43417e-07 -2.00888e-07 1.87466e-07
6.93789e-09 1.14354e-02 -1.49426e-15 5.33578e-15 -5.29572e-15 1.60781e-14 -5.67347e-15 9.76435e-15 -1.36772e-14 1.27634e-14
-2.19474e-08 -1.49426e-15 2.05951e-02 -1.68793e-14 1.67525e-14 -5.08616e-14 1.79475e-14 -3.08886e-14 4.32665e-14 -4.03758e-14
7.83710e-08 5.33578e-15 -1.68793e-14 2.97501e-02 -5.98209e-14 1.81619e-13 -6.40880e-14 1.10299e-13 -1.54498e-13 1.44176e-13
-7.77826e-08 -5.29572e-15 1.67525e-14 -5.98209e-14 3.89043e-02 -1.80256e-13 6.36069e-14 -1.09471e-13 1.53338e-13 -1.43094e-13
2.36152e-07 1.60781e-14 -5.08616e-14 1.81619e-13 -1.80256e-13 4.80585e-02 -1.93114e-13 3.32359e-13 -4.65544e-13 4.34440e-13
-8.33309e-08 -5.67347e-15 1.79475e-14 -6.40880e-14 6.36069e-14 -1.93114e-13 5.72125e-02 -1.17279e-13 1.64276e-13 -1.53301e-13
1.43417e-07 9.76435e-15 -3.08886e-14 1.10299e-13 -1.09471e-13 3.32359e-13 -1.17279e-13 6.63666e-02 -2.82728e-13 2.63838e-13
-2.00888e-07 -1.36772e-14 4.32665e-14 -1.54498e-13 1.53338e-13 -4.65544e-13 1.64276e-13 -2.82728e-13 7.55206e-02 -3.69565e-13
1.87466e-07 1.27634e-14 -4.03758e-14 1.44176e-13 -1.43094e-13 4.34440e-13 -1.53301e-13 2.63838e-13 -3.69565e-13 8.46746e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_3-4.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.91355e-05 2.46276e-11 -2.39849e-08 5.72260e-08 8.08600e-08 4.39304e-08 -5.82467e-08 3.95155e-08 -6.08791e-08 8.47056e-08
2.46276e-11 4.53510e-03 -5.86731e-18 1.39989e-17 1.97804e-17 1.07465e-17 -1.42486e-17 9.66649e-18 -1.48926e-17 2.07212e-17
-2.39849e-08 -5.86731e-18 8.16772e-03 -1.36336e-14 -1.92642e-14 -1.04660e-14 1.38768e-14 -9.41422e-15 1.45039e-14 -2.01804e-14
5.72260e-08 1.39989e-17 -1.36336e-14 1.17984e-02 4.59629e-14 2.49711e-14 -3.31089e-14 2.24616e-14 -3.46052e-14 4.81488e-14
8.08600e-08 1.97804e-17 -1.92642e-14 4.59629e-14 1.54289e-02 3.52841e-14 -4.67827e-14 3.17381e-14 -4.88970e-14 6.80340e-14
4.39304e-08 1.07465e-17 -1.04660e-14 2.49711e-14 3.52841e-14 1.90593e-02 -2.54165e-14 1.72430e-14 -2.65652e-14 3.69621e-14
-5.82467e-08 -1.42486e-17 1.38768e-14 -3.31089e-14 -4.67827e-14 -2.54165e-14 2.26896e-02 -2.28622e-14 3.52224e-14 -4.90076e-14
3.95155e-08 9.66649e-18 -9.41422e-15 2.24616e-14 3.17381e-14 1.72430e-14 -2.28622e-14 2.63200e-02 -2.38954e-14 3.32475e-14
-6.08791e-08 -1.48926e-17 1.45039e-14 -3.46052e-14 -4.88970e-14 -2.65652e-14 3.52224e-14 -2.38954e-14 2.99504e-02 -5.12224e-14
8.47056e-08 2.07212e-17 -2.01804e-14 4.81488e-14 6.80340e-14 3.69621e-14 -4.90076e-14 3.32475e-14 -5.12224e-14 3.35807e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_30-31.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.80438e-03 -2.29400e-08 -3.11461e-08 -4.04517e-08 -1.23823e-09 1.44850e-07 5.26381e-09 6.12633e-08 -1.16855e-07 1.59825e-07
-2.29400e-08 1.16440e-02 6.98861e-15 9.07661e-15 2.77837e-16 -3.25017e-14 -1.18110e-15 -1.37464e-14 2.62202e-14 -3.58617e-14
-3.11461e-08 6.98861e-15 2.09709e-02 1.23235e-14 3.77223e-16 -4.41281e-14 -1.60360e-15 -1.86637e-14 3.55996e-14 -4.86900e-14
-4.04517e-08 9.07661e-15 1.23235e-14 3.02929e-02 4.89927e-16 -5.73123e-14 -2.08271e-15 -2.42398e-14 4.62358e-14 -6.32373e-14
-1.23823e-09 2.77837e-16 3.77223e-16 4.89927e-16 3.96142e-02 -1.75434e-15 -6.37522e-17 -7.41985e-16 1.41529e-15 -1.93570e-15
1.44850e-07 -3.25017e-14 -4.41281e-14 -5.73123e-14 -1.75434e-15 4.89354e-02 7.45782e-15 8.67984e-14 -1.65562e-13 2.26441e-13
5.26381e-09 -1.18110e-15 -1.60360e-15 -2.08271e-15 -6.37522e-17 7.45782e-15 5.82565e-02 3.15423e-15 -6.01648e-15 8.22881e-15
6.12633e-08 -1.37464e-14 -1.86637e-14 -2.42398e-14 -7.41985e-16 8.67984e-14 3.15423e-15 6.75775e-02 -7.00233e-14 9.57716e-14
-1.16855e-07 2.62202e-14 3.55996e-14 4.62358e-14 1.41529e-15 -1.65562e-13 -6.01648e-15 -7.00233e-14 7.68986e-02 -1.82678e-13
1.59825e-07 -3.58617e-14 -4.86900e-14 -6.32373e-14 -1.93570e-15 2.26441e-13 8.22881e-15 9.57716e-14 -1.82678e-13 8.62196e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_31-32.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.63330e-03 -2.00973e-08 -4.85798e-09 -1.54821e-08 9.75852e-09 1.67131e-07 4.92857e-09 4.87968e-08 -1.15827e-07 -2.86047e-06
-2.00973e-08 1.22368e-02 9.57464e-16 3.05139e-15 -1.92332e-15 -3.29401e-14 -9.71378e-16 -9.61741e-15 2.28285e-14 5.63773e-13
-4.85798e-09 9.57464e-16 2.20384e-02 7.37592e-16 -4.64910e-16 -7.96238e-15 -2.34805e-16 -2.32475e-15 5.51818e-15 1.36277e-13
-1.54821e-08 3.05139e-15 7.37592e-16 3.18349e-02 -1.48165e-15 -2.53757e-14 -7.48311e-16 -7.40887e-15 1.75862e-14 4.34309e-13
9.75852e-09 -1.92332e-15 -4.64910e-16 -1.48165e-15 4.16307e-02 1.59945e-14 4.71667e-16 4.66987e-15 -1.10847e-14 -2.73748e-13
1.67131e-07 -3.29401e-14 -7.96238e-15 -2.53757e-14 1.59945e-14 5.14263e-02 8.07809e-15 7.99795e-14 -1.89844e-13 -4.68841e-12
4.92857e-09 -9.71378e-16 -2.34805e-16 -7.48311e-16 4.71667e-16 8.07809e-15 6.12219e-02 2.35853e-15 -5.59837e-15 -1.38258e-13
4.87968e-08 -9.61741e-15 -2.32475e-15 -7.40887e-15 4.66987e-15 7.99795e-14 2.35853e-15 7.10174e-02 -5.54283e-14 -1.36886e-12
-1.15827e-07 2.28285e-14 5.51818e-15 1.75862e-14 -1.10847e-14 -1.89844e-13 -5.59837e-15 -5.54283e-14 8.08130e-02 3.24921e-12
-2.86047e-06 5.63773e-13 1.36277e-13 4.34309e-13 -2.73748e-13 -4.68841e-12 -1.38258e-13 -1.36886e-12 3.24921e-12 9.06085e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_32-33.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.67330e-03 -2.70286e-08 6.07164e-09 -4.26105e-08 2.10878e-08 1.62087e-07 -1.91554e-08 9.50874e-08 -1.46570e-07 2.19809e-07
-2.70286e-08 1.25793e-02 -1.60963e-15 1.12963e-14 -5.59050e-15 -4.29703e-14 5.07823e-15 -2.52083e-14 3.88568e-14 -5.82729e-14
6.07164e-09 -1.60963e-15 2.26554e-02 -2.53757e-15 1.25583e-15 9.65273e-15 -1.14076e-15 5.66272e-15 -8.72867e-15 1.30903e-14
-4.26105e-08 1.12963e-14 -2.53757e-15 3.27262e-02 -8.81338e-15 -6.77424e-14 8.00579e-15 -3.97407e-14 6.12574e-14 -9.18668e-14
2.10878e-08 -5.59050e-15 1.25583e-15 -8.81338e-15 4.27962e-02 3.35255e-14 -3.96204e-15 1.96675e-14 -3.03161e-14 4.54645e-14
1.62087e-07 -4.29703e-14 9.65273e-15 -6.77424e-14 3.35255e-14 5.28661e-02 -3.04535e-14 1.51171e-13 -2.33019e-13 3.49455e-13
-1.91554e-08 5.07823e-15 -1.14076e-15 8.00579e-15 -3.96204e-15 -3.04535e-14 6.29359e-02 -1.78653e-14 2.75381e-14 -4.12985e-14
9.50874e-08 -2.52083e-14 5.66272e-15 -3.97407e-14 1.96675e-14 1.51171e-13 -1.78653e-14 7.30057e-02 -1.36699e-13 2.05005e-13
-1.46570e-07 3.88568e-14 -8.72867e-15 6.12574e-14 -3.03161e-14 -2.33019e-13 2.75381e-14 -1.36699e-13 8.30755e-02 -3.16001e-13
2.19809e-07 -5.82729e-14 1.30903e-14 -9.18668e-14 4.54645e-14 3.49455e-13 -4.12985e-14 2.05005e-13 -3.16001e-13 9.31453e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_33-34.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.25633e-03 7.00584e-09 -3.29946e-08 -2.87263e-08 3.82557e-08 1.59070e-07 -1.56220e-08 7.70483e-08 -1.25325e-07 1.85244e-07
7.00584e-09 1.26504e-02 -2.25461e-15 -1.96295e-15 2.61412e-15 1.08697e-14 -1.06749e-15 5.26492e-15 -8.56380e-15 1.26582e-14
-3.29946e-08 -2.25461e-15 2.27833e-02 9.24468e-15 -1.23114e-14 -5.11919e-14 5.02746e-15 -2.47956e-14 4.03320e-14 -5.96149e-14
-2.87263e-08 -1.96295e-15 9.24468e-15 3.29110e-02 -1.07188e-14 -4.45695e-14 4.37709e-15 -2.15880e-14 3.51145e-14 -5.19029e-14
3.82557e-08 2.61412e-15 -1.23114e-14 -1.07188e-14 4.30379e-02 5.93545e-14 -5.82910e-15 2.87493e-14 -4.67630e-14 6.91206e-14
1.59070e-07 1.08697e-14 -5.11919e-14 -4.45695e-14 5.93545e-14 5.31646e-02 -2.42379e-14 1.19542e-13 -1.94444e-13 2.87409e-13
-1.56220e-08 -1.06749e-15 5.02746e-15 4.37709e-15 -5.82910e-15 -2.42379e-14 6.32913e-02 -1.17400e-14 1.90960e-14 -2.82259e-14
7.70483e-08 5.26492e-15 -2.47956e-14 -2.15880e-14 2.87493e-14 1.19542e-13 -1.17400e-14 7.34179e-02 -9.41823e-14 1.39211e-13
-1.25325e-07 -8.56380e-15 4.03320e-14 3.51145e-14 -4.67630e-14 -1.94444e-13 1.90960e-14 -9.41823e-14 8.35445e-02 -2.26438e-13
1.85244e-07 1.26582e-14 -5.96149e-14 -5.19029e-14 6.91206e-14 2.87409e-13 -2.82259e-14 1.39211e-13 -2.26438e-13 9.36712e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_34-35.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.81379e-03 -2.05388e-08 -2.80514e-08 -7.45646e-08 7.18364e-08 2.16375e-07 -7.47278e-08 1.47262e-08 -1.35474e-07 1.96313e-07
-2.05388e-08 1.31014e-02 5.59309e-15 1.48672e-14 -1.43233e-14 -4.31424e-14 1.48998e-14 -2.93622e-15 2.70118e-14 -3.91423e-14
-2.80514e-08 5.59309e-15 2.35956e-02 2.03053e-14 -1.95623e-14 -5.89227e-14 2.03497e-14 -4.01021e-15 3.68920e-14 -5.34595e-14
-7.45646e-08 1.48672e-14 2.03053e-14 3.40843e-02 -5.19995e-14 -1.56625e-13 5.40924e-14 -1.06597e-14 9.80642e-14 -1.42103e-13
7.18364e-08 -1.43233e-14 -1.95623e-14 -5.19995e-14 4.45722e-02 1.50894e-13 -5.21133e-14 1.02697e-14 -9.44763e-14 1.36904e-13
2.16375e-07 -4.31424e-14 -5.89227e-14 -1.56625e-13 1.50894e-13 5.50600e-02 -1.56968e-13 3.09328e-14 -2.84567e-13 4.12360e-13
-7.47278e-08 1.48998e-14 2.03497e-14 5.40924e-14 -5.21133e-14 -1.56968e-13 6.55477e-02 -1.06830e-14 9.82789e-14 -1.42414e-13
1.47262e-08 -2.93622e-15 -4.01021e-15 -1.06597e-14 1.02697e-14 3.09328e-14 -1.06830e-14 7.60353e-02 -1.93673e-14 2.80648e-14
-1.35474e-07 2.70118e-14 3.68920e-14 9.80642e-14 -9.44763e-14 -2.84567e-13 9.82789e-14 -1.93673e-14 8.65230e-02 -2.58183e-13
1.96313e-07 -3.91423e-14 -5.34595e-14 -1.42103e-13 1.36904e-13 4.12360e-13 -1.42414e-13 2.80648e-14 -2.58183e-13 9.70107e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_35-36.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.00113e-03 -1.06523e-08 -4.44239e-08 -6.83759e-08 4.01808e-08 2.17902e-07 -8.88921e-08 1.28709e-07 -1.99009e-07 3.05926e-07
-1.06523e-08 1.39230e-02 4.59150e-15 7.06710e-15 -4.15295e-15 -2.25216e-14 9.18759e-15 -1.33029e-14 2.05689e-14 -3.16195e-14
-4.44239e-08 4.59150e-15 2.50753e-02 2.94722e-14 -1.73192e-14 -9.39229e-14 3.83154e-14 -5.54776e-14 8.57794e-14 -1.31864e-13
-6.83759e-08 7.06710e-15 2.94722e-14 3.62217e-02 -2.66572e-14 -1.44563e-13 5.89739e-14 -8.53895e-14 1.32029e-13 -2.02961e-13
4.01808e-08 -4.15295e-15 -1.73192e-14 -2.66572e-14 4.73674e-02 8.49519e-14 -3.46557e-14 5.01788e-14 -7.75863e-14 1.19269e-13
2.17902e-07 -2.25216e-14 -9.39229e-14 -1.44563e-13 8.49519e-14 5.85128e-02 -1.87940e-13 2.72122e-13 -4.20754e-13 6.46803e-13
-8.88921e-08 9.18759e-15 3.83154e-14 5.89739e-14 -3.46557e-14 -1.87940e-13 6.96582e-02 -1.11011e-13 1.71645e-13 -2.63860e-13
1.28709e-07 -1.33029e-14 -5.54776e-14 -8.53895e-14 5.01788e-14 2.72122e-13 -1.11011e-13 8.08036e-02 -2.48528e-13 3.82049e-13
-1.99009e-07 2.05689e-14 8.57794e-14 1.32029e-13 -7.75863e-14 -4.20754e-13 1.71645e-13 -2.48528e-13 9.19489e-02 -5.90723e-13
3.05926e-07 -3.16195e-14 -1.31864e-13 -2.02961e-13 1.19269e-13 6.46803e-13 -2.63860e-13 3.82049e-13 -5.90723e-13 1.03094e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_36-37.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.21530e-03 -1.97471e-09 -8.03981e-08 -3.30289e-08 7.16182e-08 2.53470e-07 -1.02881e-07 1.53108e-07 -2.02708e-07 2.73463e-07
-1.97471e-09 1.46010e-02 1.53888e-15 6.32198e-16 -1.37083e-15 -4.85161e-15 1.96923e-15 -2.93061e-15 3.87999e-15 -5.23428e-15
-8.03981e-08 1.53888e-15 2.62963e-02 2.57392e-14 -5.58116e-14 -1.97528e-13 8.01748e-14 -1.19316e-13 1.57969e-13 -2.13108e-13
-3.30289e-08 6.32198e-16 2.57392e-14 3.79856e-02 -2.29283e-14 -8.11477e-14 3.29372e-14 -4.90172e-14 6.48965e-14 -8.75483e-14
7.16182e-08 -1.37083e-15 -5.58116e-14 -2.29283e-14 4.96740e-02 1.75957e-13 -7.14193e-14 1.06286e-13 -1.40718e-13 1.89835e-13
2.53470e-07 -4.85161e-15 -1.97528e-13 -8.11477e-14 1.75957e-13 6.13621e-02 -2.52766e-13 3.76167e-13 -4.98028e-13 6.71862e-13
-1.02881e-07 1.96923e-15 8.01748e-14 3.29372e-14 -7.14193e-14 -2.52766e-13 7.30503e-02 -1.52683e-13 2.02145e-13 -2.72703e-13
1.53108e-07 -2.93061e-15 -1.19316e-13 -4.90172e-14 1.06286e-13 3.76167e-13 -1.52683e-13 8.47383e-02 -3.00833e-13 4.05838e-13
-2.02708e-07 3.87999e-15 1.57969e-13 6.48965e-14 -1.40718e-13 -4.98028e-13 2.02145e-13 -3.00833e-13 9.64264e-02 -5.37310e-13
2.73463e-07 -5.23428e-15 -2.13108e-13 -8.75483e-14 1.89835e-13 6.71862e-13 -2.72703e-13 4.05838e-13 -5.37310e-13 1.08114e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_37-38.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.70082e-03 8.33598e-10 -2.32891e-08 -2.55109e-09 9.17054e-08 2.34162e-07 -1.27602e-07 1.07705e-07 -1.48551e-07 2.41584e-07
8.33598e-10 1.43960e-02 -1.87235e-16 -2.05097e-17 7.37273e-16 1.88257e-15 -1.02587e-15 8.65902e-16 -1.19429e-15 1.94223e-15
-2.32891e-08 -1.87235e-16 2.59272e-02 5.73001e-16 -2.05980e-14 -5.25953e-14 2.86607e-14 -2.41916e-14 3.33661e-14 -5.42622e-14
-2.55109e-09 -2.05097e-17 5.73001e-16 3.74523e-02 -2.25630e-15 -5.76129e-15 3.13950e-15 -2.64995e-15 3.65493e-15 -5.94389e-15
9.17054e-08 7.37273e-16 -2.05980e-14 -2.25630e-15 4.89766e-02 2.07104e-13 -1.12857e-13 9.52592e-14 -1.31386e-13 2.13668e-13
2.34162e-07 1.88257e-15 -5.25953e-14 -5.76129e-15 2.07104e-13 6.05007e-02 -2.88172e-13 2.43237e-13 -3.35483e-13 5.45585e-13
-1.27602e-07 -1.02587e-15 2.86607e-14 3.13950e-15 -1.12857e-13 -2.88172e-13 7.20247e-02 -1.32547e-13 1.82814e-13 -2.97305e-13
1.07705e-07 8.65902e-16 -2.41916e-14 -2.64995e-15 9.52592e-14 2.43237e-13 -1.32547e-13 8.35487e-02 -1.54308e-13 2.50946e-13
-1.48551e-07 -1.19429e-15 3.33661e-14 3.65493e-15 -1.31386e-13 -3.35483e-13 1.82814e-13 -1.54308e-13 9.50727e-02 -3.46116e-13
2.41584e-07 1.94223e-15 -5.42622e-14 -5.94389e-15 2.13668e-13 5.45585e-13 -2.97305e-13 2.50946e-13 -3.46116e-13 1.06597e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_38-39.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.08600e-03 -7.90989e-08 -7.69305e-09 -4.14092e-08 1.43593e-07 1.19910e-07 -1.92111e-08 1.23005e-06 3.61209e-08 5.59755e-08
-7.90989e-08 1.54350e-02 5.85651e-15 3.15237e-14 -1.09313e-13 -9.12840e-14 1.46249e-14 -9.36402e-13 -2.74979e-14 -4.26127e-14
-7.69305e-09 5.85651e-15 2.77984e-02 3.06595e-15 -1.06317e-14 -8.87816e-15 1.42240e-15 -9.10732e-14 -2.67441e-15 -4.14445e-15
-4.14092e-08 3.15237e-14 3.06595e-15 4.01553e-02 -5.72268e-14 -4.77882e-14 7.65631e-15 -4.90217e-13 -1.43955e-14 -2.23082e-14
1.43593e-07 -1.09313e-13 -1.06317e-14 -5.72268e-14 5.25114e-02 1.65713e-13 -2.65495e-14 1.69991e-12 4.99185e-14 7.73573e-14
1.19910e-07 -9.12840e-14 -8.87816e-15 -4.77882e-14 1.65713e-13 6.48672e-02 -2.21706e-14 1.41953e-12 4.16853e-14 6.45985e-14
-1.92111e-08 1.46249e-14 1.42240e-15 7.65631e-15 -2.65495e-14 -2.21706e-14 7.72230e-02 -2.27429e-13 -6.67855e-15 -1.03496e-14
1.23005e-06 -9.36402e-13 -9.10732e-14 -4.90217e-13 1.69991e-12 1.41953e-12 -2.27429e-13 8.95787e-02 4.27613e-13 6.62660e-13
3.61209e-08 -2.74979e-14 -2.67441e-15 -1.43955e-14 4.99185e-14 4.16853e-14 -6.67855e-15 4.27613e-13 1.01934e-01 1.94593e-14
5.59755e-08 -4.26127e-14 -4.14445e-15 -2.23082e-14 7.73573e-14 6.45985e-14 -1.03496e-14 6.62660e-13 1.94593e-14 1.14290e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_39-40.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.38559e-03 -2.14484e-08 -2.85817e-08 -2.85281e-08 1.33872e-07 2.01584e-07 -1.52780e-07 8.23445e-08 -6.51423e-08 1.81045e-07
-2.14484e-08 1.59381e-02 5.94477e-15 5.93362e-15 -2.78443e-14 -4.19279e-14 3.17770e-14 -1.71270e-14 1.35491e-14 -3.76559e-14
-2.85817e-08 5.94477e-15 2.87046e-02 7.90700e-15 -3.71047e-14 -5.58721e-14 4.23453e-14 -2.28231e-14 1.80552e-14 -5.01793e-14
-2.85281e-08 5.93362e-15 7.90700e-15 4.14644e-02 -3.70351e-14 -5.57673e-14 4.22659e-14 -2.27803e-14 1.80213e-14 -5.00852e-14
1.33872e-07 -2.78443e-14 -3.71047e-14 -3.70351e-14 5.42232e-02 2.61696e-13 -1.98338e-13 1.06899e-13 -8.45676e-14 2.35032e-13
2.01584e-07 -4.19279e-14 -5.58721e-14 -5.57673e-14 2.61696e-13 6.69819e-02 -2.98657e-13 1.60969e-13 -1.27341e-13 3.53910e-13
-1.52780e-07 3.17770e-14 4.23453e-14 4.22659e-14 -1.98338e-13 -2.98657e-13 7.97404e-02 -1.21998e-13 9.65118e-14 -2.68227e-13
8.23445e-08 -1.71270e-14 -2.28231e-14 -2.27803e-14 1.06899e-13 1.60969e-13 -1.21998e-13 9.24989e-02 -5.20175e-14 1.44568e-13
-6.51423e-08 1.35491e-14 1.80552e-14 1.80213e-14 -8.45676e-14 -1.27341e-13 9.65118e-14 -5.20175e-14 1.05257e-01 -1.14367e-13
1.81045e-07 -3.76559e-14 -5.01793e-14 -5.00852e-14 2.35032e-13 3.53910e-13 -2.68227e-13 1.44568e-13 -1.14367e-13 1.18016e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_4-5.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.80726e-05 -1.64317e-08 2.61187e-08 -2.21116e-08 -1.03061e-10 -1.61202e-08 1.76775e-08 1.55104e-08 3.34487e-08 -1.22651e-08
-1.64317e-08 4.94244e-03 -4.26542e-15 3.61102e-15 1.68308e-17 2.63257e-15 -2.88689e-15 -2.53299e-15 -5.46248e-15 2.00299e-15
2.61187e-08 -4.26542e-15 8.90134e-03 -5.73983e-15 -2.67530e-17 -4.18454e-15 4.58880e-15 4.02626e-15 8.68276e-15 -3.18381e-15
-2.21116e-08 3.61102e-15 -5.73983e-15 1.28582e-02 2.26486e-17 3.54255e-15 -3.88479e-15 -3.40855e-15 -7.35066e-15 2.69536e-15
-1.03061e-10 1.68308e-17 -2.67530e-17 2.26486e-17 1.68147e-02 1.65116e-17 -1.81068e-17 -1.58871e-17 -3.42610e-17 1.25629e-17
-1.61202e-08 2.63257e-15 -4.18454e-15 3.54255e-15 1.65116e-17 2.07712e-02 -2.83215e-15 -2.48496e-15 -5.35890e-15 1.96501e-15
1.76775e-08 -2.88689e-15 4.58880e-15 -3.88479e-15 -1.81068e-17 -2.83215e-15 2.47276e-02 2.72503e-15 5.87661e-15 -2.15485e-15
1.55104e-08 -2.53299e-15 4.02626e-15 -3.40855e-15 -1.58871e-17 -2.48496e-15 2.72503e-15 2.86840e-02 5.15620e-15 -1.89069e-15
3.34487e-08 -5.46248e-15 8.68276e-15 -7.35066e-15 -3.42610e-17 -5.35890e-15 5.87661e-15 5.15620e-15 3.26405e-02 -4.07732e-15
-1.22651e-08 2.00299e-15 -3.18381e-15 2.69536e-15 1.25629e-17 1.96501e-15 -2.15485e-15 -1.89069e-15 -4.07732e-15 3.65969e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_40-41.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.87521e-03 2.00629e-08 -9.25171e-08 -3.78554e-08 1.42775e-07 2.26674e-07 -1.00887e-07 5.76683e-08 -3.96937e-08 1.92643e-07
2.00629e-08 1.62539e-02 -1.77521e-14 -7.26368e-15 2.73956e-14 4.34942e-14 -1.93582e-14 1.10654e-14 -7.61640e-15 3.69642e-14
-9.25171e-08 -1.77521e-14 2.92734e-02 3.34954e-14 -1.26331e-13 -2.00567e-13 8.92676e-14 -5.10264e-14 3.51219e-14 -1.70455e-13
-3.78554e-08 -7.26368e-15 3.34954e-14 4.22860e-02 -5.16909e-14 -8.20664e-14 3.65258e-14 -2.08786e-14 1.43709e-14 -6.97454e-14
1.42775e-07 2.73956e-14 -1.26331e-13 -5.16909e-14 5.52976e-02 3.09520e-13 -1.37760e-13 7.87452e-14 -5.42011e-14 2.63051e-13
2.26674e-07 4.34942e-14 -2.00567e-13 -8.20664e-14 3.09520e-13 6.83090e-02 -2.18713e-13 1.25019e-13 -8.60515e-14 4.17629e-13
-1.00887e-07 -1.93582e-14 8.92676e-14 3.65258e-14 -1.37760e-13 -2.18713e-13 8.13204e-02 -5.56428e-14 3.82995e-14 -1.85877e-13
5.76683e-08 1.10654e-14 -5.10264e-14 -2.08786e-14 7.87452e-14 1.25019e-13 -5.56428e-14 9.43317e-02 -2.18924e-14 1.06249e-13
-3.96937e-08 -7.61640e-15 3.51219e-14 1.43709e-14 -5.42011e-14 -8.60515e-14 3.82995e-14 -2.18924e-14 1.07343e-01 -7.31323e-14
1.92643e-07 3.69642e-14 -1.70455e-13 -6.97454e-14 2.63051e-13 4.17629e-13 -1.85877e-13 1.06249e-13 -7.31323e-14 1.20354e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_41-42.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.60798e-03 -3.33098e-09 -1.15658e-07 -8.34794e-09 2.03510e-07 1.81733e-07 -3.47260e-08 -4.51209e-08 5.32661e-08 8.30494e-08
-3.33098e-09 1.66991e-02 3.69654e-15 2.66808e-16 -6.50437e-15 -5.80834e-15 1.10988e-15 1.44211e-15 -1.70243e-15 -2.65434e-15
-1.15658e-07 3.69654e-15 3.00751e-02 9.26409e-15 -2.25844e-13 -2.01677e-13 3.85370e-14 5.00727e-14 -5.91118e-14 -9.21637e-14
-8.34794e-09 2.66808e-16 9.26409e-15 4.34441e-02 -1.63009e-14 -1.45566e-14 2.78152e-15 3.61414e-15 -4.26655e-15 -6.65217e-15
2.03510e-07 -6.50437e-15 -2.25844e-13 -1.63009e-14 5.68121e-02 3.54867e-13 -6.78091e-14 -8.81071e-14 1.04012e-13 1.62170e-13
1.81733e-07 -5.80834e-15 -2.01677e-13 -1.45566e-14 3.54867e-13 7.01799e-02 -6.05529e-14 -7.86789e-14 9.28819e-14 1.44816e-13
-3.47260e-08 1.10988e-15 3.85370e-14 2.78152e-15 -6.78091e-14 -6.05529e-14 8.35476e-02 1.50342e-14 -1.77481e-14 -2.76719e-14
-4.51209e-08 1.44211e-15 5.00727e-14 3.61414e-15 -8.81071e-14 -7.86789e-14 1.50342e-14 9.69152e-02 -2.30609e-14 -3.59552e-14
5.32661e-08 -1.70243e-15 -5.91118e-14 -4.26655e-15 1.04012e-13 9.28819e-14 -1.77481e-14 -2.30609e-14 1.10283e-01 4.24458e-14
8.30494e-08 -2.65434e-15 -9.21637e-14 -6.65217e-15 1.62170e-13 1.44816e-13 -2.76719e-14 -3.59552e-14 4.24458e-14 1.23651e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_42-43.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.94923e-03 -4.36794e-08 -4.12290e-08 -1.86376e-08 2.02331e-07 1.26038e-07 3.99091e-08 -4.68235e-08 3.85889e-08 1.08527e-07
-4.36794e-08 1.71306e-02 1.70711e-14 7.71699e-15 -8.37763e-14 -5.21870e-14 -1.65246e-14 1.93876e-14 -1.59780e-14 -4.49362e-14
-4.12290e-08 1.70711e-14 3.08523e-02 7.28406e-15 -7.90764e-14 -4.92593e-14 -1.55976e-14 1.82999e-14 -1.50816e-14 -4.24153e-14
-1.86376e-08 7.71699e-15 7.28406e-15 4.45668e-02 -3.57465e-14 -2.22677e-14 -7.05089e-15 8.27247e-15 -6.81763e-15 -1.91738e-14
2.02331e-07 -8.37763e-14 -7.90764e-14 -3.57465e-14 5.82802e-02 2.41739e-13 7.65450e-14 -8.98066e-14 7.40128e-14 2.08153e-13
1.26038e-07 -5.21870e-14 -4.92593e-14 -2.22677e-14 2.41739e-13 7.19935e-02 4.76824e-14 -5.59435e-14 4.61050e-14 1.29665e-13
3.99091e-08 -1.65246e-14 -1.55976e-14 -7.05089e-15 7.65450e-14 4.76824e-14 8.57066e-02 -1.77141e-14 1.45988e-14 4.10575e-14
-4.68235e-08 1.93876e-14 1.82999e-14 8.27247e-15 -8.98066e-14 -5.59435e-14 -1.77141e-14 9.94197e-02 -1.71281e-14 -4.81708e-14
3.85889e-08 -1.59780e-14 -1.50816e-14 -6.81763e-15 7.40128e-14 4.61050e-14 1.45988e-14 -1.71281e-14 1.13133e-01 3.96993e-14
1.08527e-07 -4.49362e-14 -4.24153e-14 -1.91738e-14 2.08153e-13 1.29665e-13 4.10575e-14 -4.81708e-14 3.96993e-14 1.26846e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_43-44.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.34136e-03 3.80393e-09 -9.53541e-08 -8.14488e-09 1.86568e-07 1.31073e-07 -8.90599e-08 -4.98927e-09 -1.51783e-08 1.39569e-07
3.80393e-09 1.75806e-02 -3.46071e-15 -2.95605e-16 6.77118e-15 4.75708e-15 -3.23228e-15 -1.81077e-16 -5.50871e-16 5.06541e-15
-9.53541e-08 -3.46071e-15 3.16627e-02 7.41001e-15 -1.69735e-13 -1.19247e-13 8.10244e-14 4.53911e-15 1.38088e-14 -1.26976e-13
-8.14488e-09 -2.95605e-16 7.41001e-15 4.57375e-02 -1.44983e-14 -1.01858e-14 6.92088e-15 3.87718e-16 1.17951e-15 -1.08459e-14
1.86568e-07 6.77118e-15 -1.69735e-13 -1.44983e-14 5.98112e-02 2.33317e-13 -1.58531e-13 -8.88114e-15 -2.70181e-14 2.48439e-13
1.31073e-07 4.75708e-15 -1.19247e-13 -1.01858e-14 2.33317e-13 7.38846e-02 -1.11376e-13 -6.23943e-15 -1.89816e-14 1.74541e-13
-8.90599e-08 -3.23228e-15 8.10244e-14 6.92088e-15 -1.58531e-13 -1.11376e-13 8.79580e-02 4.23948e-15 1.28973e-14 -1.18595e-13
-4.98927e-09 -1.81077e-16 4.53911e-15 3.87718e-16 -8.88114e-15 -6.23943e-15 4.23948e-15 1.02031e-01 7.22527e-16 -6.64384e-15
-1.51783e-08 -5.50871e-16 1.38088e-14 1.17951e-15 -2.70181e-14 -1.89816e-14 1.28973e-14 7.22527e-16 1.16105e-01 -2.02118e-14
1.39569e-07 5.06541e-15 -1.26976e-13 -1.08459e-14 2.48439e-13 1.74541e-13 -1.18595e-13 -6.64384e-15 -2.02118e-14 1.30178e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_44-45.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.51759e-03 -4.80745e-08 -3.88924e-08 -3.21096e-08 2.07558e-07 3.32884e-08 1.11966e-07 -9.60868e-08 1.20241e-07 4.12922e-09
-4.80745e-08 1.84568e-02 1.76648e-14 1.45841e-14 -9.42726e-14 -1.51195e-14 -5.08547e-14 4.36424e-14 -5.46133e-14 -1.87548e-15
-3.88924e-08 1.76648e-14 3.32406e-02 1.17986e-14 -7.62668e-14 -1.22317e-14 -4.11417e-14 3.53068e-14 -4.41823e-14 -1.51727e-15
-3.21096e-08 1.45841e-14 1.17986e-14 4.80167e-02 -6.29660e-14 -1.00985e-14 -3.39666e-14 2.91494e-14 -3.64770e-14 -1.25266e-15
2.07558e-07 -9.42726e-14 -7.62668e-14 -6.29660e-14 6.27918e-02 6.52775e-14 2.19562e-13 -1.88423e-13 2.35789e-13 8.09728e-15
3.32884e-08 -1.51195e-14 -1.22317e-14 -1.00985e-14 6.52775e-14 7.75666e-02 3.52135e-14 -3.02195e-14 3.78161e-14 1.29865e-15
1.11966e-07 -5.08547e-14 -4.11417e-14 -3.39666e-14 2.19562e-13 3.52135e-14 9.23413e-02 -1.01644e-13 1.27195e-13 4.36803e-15
-9.60868e-08 4.36424e-14 3.53068e-14 2.91494e-14 -1.88423e-13 -3.02195e-14 -1.01644e-13 1.07116e-01 -1.09156e-13 -3.74854e-15
1.20241e-07 -5.46133e-14 -4.41823e-14 -3.64770e-14 2.35789e-13 3.78161e-14 1.27195e-13 -1.09156e-13 1.21891e-01 4.69085e-15
4.12922e-09 -1.87548e-15 -1.51727e-15 -1.25266e-15 8.09728e-15 1.29865e-15 4.36803e-15 -3.74854e-15 4.69085e-15 1.36665e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_45-46.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.79530e-03 -8.48314e-09 -1.69542e-07 -2.91325e-08 2.72337e-07 1.21402e-08 1.06465e-07 -1.58093e-07 1.40340e-07 -7.00072e-08
-8.48314e-09 1.96424e-02 1.35773e-14 2.33300e-15 -2.18094e-14 -9.72212e-16 -8.52597e-15 1.26604e-14 -1.12388e-14 5.60634e-15
-1.69542e-07 1.35773e-14 3.53759e-02 4.66269e-14 -4.35878e-13 -1.94304e-14 -1.70398e-13 2.53029e-13 -2.24616e-13 1.12047e-13
-2.91325e-08 2.33300e-15 4.66269e-14 5.11013e-02 -7.48972e-14 -3.33874e-15 -2.92796e-14 4.34781e-14 -3.85959e-14 1.92531e-14
2.72337e-07 -2.18094e-14 -4.35878e-13 -7.48972e-14 6.68254e-02 3.12113e-14 2.73712e-13 -4.06443e-13 3.60803e-13 -1.79982e-13
1.21402e-08 -9.72212e-16 -1.94304e-14 -3.33874e-15 3.12113e-14 8.25493e-02 1.22015e-14 -1.81183e-14 1.60837e-14 -8.02319e-15
1.06465e-07 -8.52597e-15 -1.70398e-13 -2.92796e-14 2.73712e-13 1.22015e-14 9.82731e-02 -1.58891e-13 1.41049e-13 -7.03607e-14
-1.58093e-07 1.26604e-14 2.53029e-13 4.34781e-14 -4.06443e-13 -1.81183e-14 -1.58891e-13 1.13997e-01 -2.09447e-13 1.04480e-13
1.40340e-07 -1.12388e-14 -2.24616e-13 -3.85959e-14 3.60803e-13 1.60837e-14 1.41049e-13 -2.09447e-13 1.29721e-01 -9.27482e-14
-7.00072e-08 5.60634e-15 1.12047e-13 1.92531e-14 -1.79982e-13 -8.02319e-15 -7.03607e-14 1.04480e-13 -9.27482e-14 1.45444e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_46-47.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.62153e-03 -1.00050e-08 -1.18897e-07 -1.06426e-08 2.61336e-07 1.47729e-08 6.71796e-08 -6.26608e-08 9.23446e-08 -6.88664e-05
-1.00050e-08 2.10166e-02 1.11661e-14 9.99491e-16 -2.45431e-14 -1.38738e-15 -6.30911e-15 5.88472e-15 -8.67246e-15 6.46753e-12
-1.18897e-07 1.11661e-14 3.78508e-02 1.18777e-14 -2.91664e-13 -1.64874e-14 -7.49759e-14 6.99327e-14 -1.03061e-13 7.68585e-11
-1.06426e-08 9.99491e-16 1.18777e-14 5.46763e-02 -2.61072e-14 -1.47580e-15 -6.71119e-15 6.25976e-15 -9.22515e-15 6.87970e-12
2.61336e-07 -2.45431e-14 -2.91664e-13 -2.61072e-14 7.15005e-02 3.62392e-14 1.64797e-13 -1.53712e-13 2.26529e-13 -1.68935e-10
1.47729e-08 -1.38738e-15 -1.64874e-14 -1.47580e-15 3.62392e-14 8.83245e-02 9.31574e-15 -8.68912e-15 1.28054e-14 -9.54966e-12
6.71796e-08 -6.30911e-15 -7.49759e-14 -6.71119e-15 1.64797e-13 9.31574e-15 1.05148e-01 -3.95136e-14 5.82321e-14 -4.34269e-11
-6.26608e-08 5.88472e-15 6.99327e-14 6.25976e-15 -1.53712e-13 -8.68912e-15 -3.95136e-14 1.21972e-01 -5.43152e-14 4.05058e-11
9.23446e-08 -8.67246e-15 -1.03061e-13 -9.22515e-15 2.26529e-13 1.28054e-14 5.82321e-14 -5.43152e-14 1.38796e-01 -5.96943e-11
-6.88664e-05 6.46753e-12 7.68585e-11 6.87970e-12 -1.68935e-10 -9.54966e-12 -4.34269e-11 4.05058e-11 -5.96943e-11 1.55620e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_47-48.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.66778e-03 -8.04786e-08 -4.90186e-08 -1.87631e-08 2.88674e-07 -7.44885e-08 1.06673e-07 -7.48897e-08 1.94386e-07 -1.69460e-07
-8.04786e-08 2.16421e-02 3.67046e-14 1.40496e-14 -2.16156e-13 5.57762e-14 -7.98755e-14 5.60766e-14 -1.45554e-13 1.26890e-13
-4.90186e-08 3.67046e-14 3.89775e-02 8.55746e-15 -1.31658e-13 3.39727e-14 -4.86513e-14 3.41556e-14 -8.86553e-14 7.72873e-14
-1.87631e-08 1.40496e-14 8.55746e-15 5.63038e-02 -5.03954e-14 1.30039e-14 -1.86225e-14 1.30739e-14 -3.39350e-14 2.95836e-14
2.88674e-07 -2.16156e-13 -1.31658e-13 -5.03954e-14 7.36288e-02 -2.00068e-13 2.86511e-13 -2.01145e-13 5.22097e-13 -4.55150e-13
-7.44885e-08 5.57762e-14 3.39727e-14 1.30039e-14 -2.00068e-13 9.09535e-02 -7.39303e-14 5.19028e-14 -1.34720e-13 1.17446e-13
1.06673e-07 -7.98755e-14 -4.86513e-14 -1.86225e-14 2.86511e-13 -7.39303e-14 1.08278e-01 -7.43284e-14 1.92929e-13 -1.68190e-13
-7.48897e-08 5.60766e-14 3.41556e-14 1.30739e-14 -2.01145e-13 5.19028e-14 -7.43284e-14 1.25603e-01 -1.35446e-13 1.18078e-13
1.94386e-07 -1.45554e-13 -8.86553e-14 -3.39350e-14 5.22097e-13 -1.34720e-13 1.92929e-13 -1.35446e-13 1.42927e-01 -3.06486e-13
-1.69460e-07 1.26890e-13 7.72873e-14 2.95836e-14 -4.55150e-13 1.17446e-13 -1.68190e-13 1.18078e-13 -3.06486e-13 1.60252e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_48-49.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.01532e-02 -1.82501e-08 -1.63388e-07 4.01387e-08 2.82879e-07 -3.05569e-08 3.10421e-08 7.61398e-09 -1.59902e-05 -2.20464e-08
-1.82501e-08 2.24420e-02 2.76523e-14 -6.79320e-15 -4.78753e-14 5.17154e-15 -5.25366e-15 -1.28861e-15 2.70623e-12 3.73120e-15
-1.63388e-07 2.76523e-14 4.04180e-02 -6.08174e-14 -4.28612e-13 4.62992e-14 -4.70343e-14 -1.15366e-14 2.42280e-11 3.34043e-14
4.01387e-08 -6.79320e-15 -6.08174e-14 5.83847e-02 1.05295e-13 -1.13741e-14 1.15547e-14 2.83413e-15 -5.95198e-12 -8.20628e-15
2.82879e-07 -4.78753e-14 -4.28612e-13 1.05295e-13 7.63500e-02 -8.01593e-14 8.14322e-14 1.99736e-14 -4.19468e-11 -5.78340e-14
-3.05569e-08 5.17154e-15 4.62992e-14 -1.13741e-14 -8.01593e-14 9.43150e-02 -8.79638e-15 -2.15757e-15 4.53113e-12 6.24729e-15
3.10421e-08 -5.25366e-15 -4.70343e-14 1.15547e-14 8.14322e-14 -8.79638e-15 1.12280e-01 2.19183e-15 -4.60309e-12 -6.34649e-15
7.61398e-09 -1.28861e-15 -1.15366e-14 2.83413e-15 1.99736e-14 -2.15757e-15 2.19183e-15 1.30245e-01 -1.12904e-12 -1.55666e-15
-1.59902e-05 2.70623e-12 2.42280e-11 -5.95198e-12 -4.19468e-11 4.53113e-12 -4.60309e-12 -1.12904e-12 1.48210e-01 3.26916e-12
-2.20464e-08 3.73120e-15 3.34043e-14 -8.20628e-15 -5.78340e-14 6.24729e-15 -6.34649e-15 -1.55666e-15 3.26916e-12 1.66174e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_49-50.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.72972e-03 -7.03230e-08 -1.99052e-08 -4.95722e-08 3.06880e-07 -5.43937e-08 6.16346e-08 -1.00986e-07 2.29918e-07 -2.26392e-07
-7.03230e-08 2.16900e-02 1.30174e-14 3.24187e-14 -2.00690e-13 3.55718e-14 -4.03072e-14 6.60417e-14 -1.50359e-13 1.48054e-13
-1.99052e-08 1.30174e-14 3.90637e-02 9.17627e-15 -5.68063e-14 1.00688e-14 -1.14091e-14 1.86934e-14 -4.25599e-14 4.19072e-14
-4.95722e-08 3.24187e-14 9.17627e-15 5.64283e-02 -1.41471e-13 2.50754e-14 -2.84134e-14 4.65542e-14 -1.05992e-13 1.04366e-13
3.06880e-07 -2.00690e-13 -5.68063e-14 -1.41471e-13 7.37917e-02 -1.55231e-13 1.75895e-13 -2.88197e-13 6.56148e-13 -6.46086e-13
-5.43937e-08 3.55718e-14 1.00688e-14 2.50754e-14 -1.55231e-13 9.11547e-02 -3.11769e-14 5.10821e-14 -1.16300e-13 1.14517e-13
6.16346e-08 -4.03072e-14 -1.14091e-14 -2.84134e-14 1.75895e-13 -3.11769e-14 1.08518e-01 -5.78822e-14 1.31782e-13 -1.29762e-13
-1.00986e-07 6.60417e-14 1.86934e-14 4.65542e-14 -2.88197e-13 5.10821e-14 -5.78822e-14 1.25881e-01 -2.15920e-13 2.12609e-13
2.29918e-07 -1.50359e-13 -4.25599e-14 -1.05992e-13 6.56148e-13 -1.16300e-13 1.31782e-13 -2.15920e-13 1.43243e-01 -4.84055e-13
-2.26392e-07 1.48054e-13 4.19072e-14 1.04366e-13 -6.46086e-13 1.14517e-13 -1.29762e-13 2.12609e-13 -4.84055e-13 1.60606e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_5-6.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.25836e-04 -1.98460e-08 1.42958e-08 -1.04170e-08 -2.76170e-08 2.26434e-08 -3.59584e-08 5.00386e-08 -3.50516e-08 3.16652e-08
-1.98460e-08 4.87050e-03 -2.81863e-15 2.05387e-15 5.44510e-15 -4.46448e-15 7.08972e-15 -9.86585e-15 6.91094e-15 -6.24326e-15
1.42958e-08 -2.81863e-15 8.77177e-03 -1.47948e-15 -3.92230e-15 3.21593e-15 -5.10699e-15 7.10673e-15 -4.97821e-15 4.49725e-15
-1.04170e-08 2.05387e-15 -1.47948e-15 1.26710e-02 2.85809e-15 -2.34337e-15 3.72134e-15 -5.17851e-15 3.62750e-15 -3.27704e-15
-2.76170e-08 5.44510e-15 -3.92230e-15 2.85809e-15 1.65699e-02 -6.21262e-15 9.86582e-15 -1.37290e-14 9.61703e-15 -8.68791e-15
2.26434e-08 -4.46448e-15 3.21593e-15 -2.34337e-15 -6.21262e-15 2.04688e-02 -8.08907e-15 1.12565e-14 -7.88509e-15 7.12329e-15
-3.59584e-08 7.08972e-15 -5.10699e-15 3.72134e-15 9.86582e-15 -8.08907e-15 2.43677e-02 -1.78756e-14 1.25217e-14 -1.13120e-14
5.00386e-08 -9.86585e-15 7.10673e-15 -5.17851e-15 -1.37290e-14 1.12565e-14 -1.78756e-14 2.82665e-02 -1.74249e-14 1.57414e-14
-3.50516e-08 6.91094e-15 -4.97821e-15 3.62750e-15 9.61703e-15 -7.88509e-15 1.25217e-14 -1.74249e-14 3.21653e-02 -1.10267e-14
3.16652e-08 -6.24326e-15 4.49725e-15 -3.27704e-15 -8.68791e-15 7.12329e-15 -1.13120e-14 1.57414e-14 -1.10267e-14 3.60642e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_50-51.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.22189e-02 -1.26781e-07 3.49302e-08 -7.32970e-09 2.75600e-07 -5.67018e-08 5.45990e-08 -1.03355e-07 2.47984e-07 -2.61714e-07
-1.26781e-07 2.29782e-02 -4.03277e-14 8.46231e-15 -3.18187e-13 6.54635e-14 -6.30357e-14 1.19325e-13 -2.86303e-13 3.02155e-13
3.49302e-08 -4.03277e-14 4.13837e-02 -2.33150e-15 8.76654e-14 -1.80362e-14 1.73673e-14 -3.28759e-14 7.88808e-14 -8.32483e-14
-7.32970e-09 8.46231e-15 -2.33150e-15 5.97796e-02 -1.83956e-14 3.78469e-15 -3.64433e-15 6.89864e-15 -1.65522e-14 1.74687e-14
2.75600e-07 -3.18187e-13 8.76654e-14 -1.83956e-14 7.81742e-02 -1.42306e-13 1.37029e-13 -2.59392e-13 6.22373e-13 -6.56832e-13
-5.67018e-08 6.54635e-14 -1.80362e-14 3.78469e-15 -1.42306e-13 9.65684e-02 -2.81922e-14 5.33671e-14 -1.28046e-13 1.35136e-13
5.45990e-08 -6.30357e-14 1.73673e-14 -3.64433e-15 1.37029e-13 -2.81922e-14 1.14963e-01 -5.13880e-14 1.23298e-13 -1.30124e-13
-1.03355e-07 1.19325e-13 -3.28759e-14 6.89864e-15 -2.59392e-13 5.33671e-14 -5.13880e-14 1.33357e-01 -2.33400e-13 2.46323e-13
2.47984e-07 -2.86303e-13 7.88808e-14 -1.65522e-14 6.22373e-13 -1.28046e-13 1.23298e-13 -2.33400e-13 1.51751e-01 -5.91014e-13
-2.61714e-07 3.02155e-13 -8.32483e-14 1.74687e-14 -6.56832e-13 1.35136e-13 -1.30124e-13 2.46323e-13 -5.91014e-13 1.70145e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_51-52.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.13973e-02 5.75378e-07 -9.81861e-07 1.13909e-06 -9.55456e-07 1.33825e-06 -1.49443e-06 1.54116e-06 -1.51883e-06 1.57139e-06
5.75378e-07 2.38864e-02 -5.19042e-12 6.02158e-12 -5.05083e-12 7.07442e-12 -7.90000e-12 8.14702e-12 -8.02899e-12 8.30687e-12
-9.81861e-07 -5.19042e-12 4.30194e-02 -1.02756e-11 8.61905e-12 -1.20722e-11 1.34810e-11 -1.39026e-11 1.37012e-11 -1.41754e-11
1.13909e-06 6.02158e-12 -1.02756e-11 6.21424e-02 -9.99926e-12 1.40054e-11 -1.56398e-11 1.61289e-11 -1.58952e-11 1.64453e-11
-9.55456e-07 -5.05083e-12 8.61905e-12 -9.99926e-12 8.12641e-02 -1.17476e-11 1.31185e-11 -1.35287e-11 1.33327e-11 -1.37941e-11
1.33825e-06 7.07442e-12 -1.20722e-11 1.40054e-11 -1.17476e-11 1.00385e-01 -1.83743e-11 1.89489e-11 -1.86744e-11 1.93207e-11
-1.49443e-06 -7.90000e-12 1.34810e-11 -1.56398e-11 1.31185e-11 -1.83743e-11 1.19506e-01 -2.11602e-11 2.08536e-11 -2.15754e-11
1.54116e-06 8.14702e-12 -1.39026e-11 1.61289e-11 -1.35287e-11 1.89489e-11 -2.11602e-11 1.38628e-01 -2.15057e-11 2.22500e-11
-1.51883e-06 -8.02899e-12 1.37012e-11 -1.58952e-11 1.33327e-11 -1.86744e-11 2.08536e-11 -2.15057e-11 1.57749e-01 -2.19277e-11
1.57139e-06 8.30687e-12 -1.41754e-11 1.64453e-11 -1.37941e-11 1.93207e-11 -2.15754e-11 2.22500e-11 -2.19277e-11 1.76870e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_52-53.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.38481e-02 -1.15766e-07 -3.65899e-08 -1.28902e-08 2.29410e-07 2.98302e-08 8.21739e-09 -5.20964e-08 2.10307e-07 -2.96011e-07
-1.15766e-07 2.38270e-02 3.80567e-14 1.34069e-14 -2.38606e-13 -3.10260e-14 -8.54680e-15 5.41849e-14 -2.18738e-13 3.07877e-13
-3.65899e-08 3.80567e-14 4.29125e-02 4.23749e-15 -7.54157e-14 -9.80630e-15 -2.70137e-15 1.71261e-14 -6.91358e-14 9.73099e-14
-1.28902e-08 1.34069e-14 4.23749e-15 6.19879e-02 -2.65681e-14 -3.45465e-15 -9.51660e-16 6.03332e-15 -2.43558e-14 3.42812e-14
2.29410e-07 -2.38606e-13 -7.54157e-14 -2.65681e-14 8.10620e-02 6.14832e-14 1.69369e-14 -1.07376e-13 4.33466e-13 -6.10110e-13
2.98302e-08 -3.10260e-14 -9.80630e-15 -3.45465e-15 6.14832e-14 1.00136e-01 2.20231e-15 -1.39622e-14 5.63635e-14 -7.93326e-14
8.21739e-09 -8.54680e-15 -2.70137e-15 -9.51660e-16 1.69369e-14 2.20231e-15 1.19209e-01 -3.84619e-15 1.55266e-14 -2.18540e-14
-5.20964e-08 5.41849e-14 1.71261e-14 6.03332e-15 -1.07376e-13 -1.39622e-14 -3.84619e-15 1.38283e-01 -9.84352e-14 1.38549e-13
2.10307e-07 -2.18738e-13 -6.91358e-14 -2.43558e-14 4.33466e-13 5.63635e-14 1.55266e-14 -9.84352e-14 1.57356e-01 -5.59307e-13
-2.96011e-07 3.07877e-13 9.73099e-14 3.42812e-14 -6.10110e-13 -7.93326e-14 -2.18540e-14 1.38549e-13 -5.59307e-13 1.76430e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_53-54.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.37318e-02 -1.20493e-07 -2.85866e-08 3.16336e-08 3.12277e-07 -4.78249e-08 8.98848e-08 -1.34137e-07 2.43711e-07 -3.10702e-07
-1.20493e-07 2.51019e-02 3.10367e-14 -3.43450e-14 -3.39042e-13 5.19240e-14 -9.75888e-14 1.45634e-13 -2.64600e-13 3.37332e-13
-2.85866e-08 3.10367e-14 4.52085e-02 -8.14821e-15 -8.04364e-14 1.23188e-14 -2.31526e-14 3.45510e-14 -6.27752e-14 8.00307e-14
3.16336e-08 -3.43450e-14 -8.14821e-15 6.53046e-02 8.90102e-14 -1.36318e-14 2.56204e-14 -3.82339e-14 6.94665e-14 -8.85613e-14
3.12277e-07 -3.39042e-13 -8.04364e-14 8.90102e-14 8.53992e-02 -1.34569e-13 2.52916e-13 -3.77432e-13 6.85750e-13 -8.74247e-13
-4.78249e-08 5.19240e-14 1.23188e-14 -1.36318e-14 -1.34569e-13 1.05493e-01 -3.87339e-14 5.78034e-14 -1.05022e-13 1.33890e-13
8.98848e-08 -9.75888e-14 -2.31526e-14 2.56204e-14 2.52916e-13 -3.87339e-14 1.25588e-01 -1.08639e-13 1.97384e-13 -2.51641e-13
-1.34137e-07 1.45634e-13 3.45510e-14 -3.82339e-14 -3.77432e-13 5.78034e-14 -1.08639e-13 1.45682e-01 -2.94561e-13 3.75529e-13
2.43711e-07 -2.64600e-13 -6.27752e-14 6.94665e-14 6.85750e-13 -1.05022e-13 1.97384e-13 -2.94561e-13 1.65776e-01 -6.82292e-13
-3.10702e-07 3.37332e-13 8.00307e-14 -8.85613e-14 -8.74247e-13 1.33890e-13 -2.51641e-13 3.75529e-13 -6.82292e-13 1.85870e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_54-55.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.51186e-02 -7.60545e-08 -7.83881e-08 8.77650e-08 3.38497e-07 -2.45499e-08 1.11314e-07 -1.46630e-07 2.19582e-07 -2.97045e-07
-7.60545e-08 2.59737e-02 5.31226e-14 -5.94773e-14 -2.29395e-13 1.66371e-14 -7.54359e-14 9.93693e-14 -1.48808e-13 2.01303e-13
-7.83881e-08 5.31226e-14 4.67787e-02 -6.13022e-14 -2.36434e-13 1.71476e-14 -7.77506e-14 1.02418e-13 -1.53374e-13 2.07480e-13
8.77650e-08 -5.94773e-14 -6.13022e-14 6.75727e-02 2.64716e-13 -1.91988e-14 8.70512e-14 -1.14670e-13 1.71721e-13 -2.32299e-13
3.38497e-07 -2.29395e-13 -2.36434e-13 2.64716e-13 8.83653e-02 -7.40472e-14 3.35744e-13 -4.42265e-13 6.62302e-13 -8.95945e-13
-2.45499e-08 1.66371e-14 1.71476e-14 -1.91988e-14 -7.40472e-14 1.09157e-01 -2.43502e-14 3.20757e-14 -4.80342e-14 6.49793e-14
1.11314e-07 -7.54359e-14 -7.77506e-14 8.70512e-14 3.35744e-13 -2.43502e-14 1.29949e-01 -1.45437e-13 2.17796e-13 -2.94629e-13
-1.46630e-07 9.93693e-14 1.02418e-13 -1.14670e-13 -4.42265e-13 3.20757e-14 -1.45437e-13 1.50741e-01 -2.86896e-13 3.88105e-13
2.19582e-07 -1.48808e-13 -1.53374e-13 1.71721e-13 6.62302e-13 -4.80342e-14 2.17796e-13 -2.86896e-13 1.71533e-01 -5.81196e-13
-2.97045e-07 2.01303e-13 2.07480e-13 -2.32299e-13 -8.95945e-13 6.49793e-14 -2.94629e-13 3.88105e-13 -5.81196e-13 1.92325e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_55-56.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.55693e-02 -1.13604e-07 -4.86551e-08 5.27082e-08 2.81748e-07 -4.69470e-08 9.74337e-08 -1.33686e-07 2.53106e-07 -3.33705e-07
-1.13604e-07 2.61781e-02 4.90697e-14 -5.31574e-14 -2.84149e-13 4.73471e-14 -9.82640e-14 1.34825e-13 -2.55262e-13 3.36548e-13
-4.86551e-08 4.90697e-14 4.71468e-02 -2.27666e-14 -1.21697e-13 2.02782e-14 -4.20852e-14 5.77439e-14 -1.09326e-13 1.44139e-13
5.27082e-08 -5.31574e-14 -2.27666e-14 6.81045e-02 1.31835e-13 -2.19674e-14 4.55910e-14 -6.25541e-14 1.18433e-13 -1.56147e-13
2.81748e-07 -2.84149e-13 -1.21697e-13 1.31835e-13 8.90607e-02 -1.17425e-13 2.43703e-13 -3.34379e-13 6.33074e-13 -8.34670e-13
-4.69470e-08 4.73471e-14 2.02782e-14 -2.19674e-14 -1.17425e-13 1.10017e-01 -4.06078e-14 5.57168e-14 -1.05488e-13 1.39079e-13
9.74337e-08 -9.82640e-14 -4.20852e-14 4.55910e-14 2.43703e-13 -4.06078e-14 1.30972e-01 -1.15634e-13 2.18929e-13 -2.88645e-13
-1.33686e-07 1.34825e-13 5.77439e-14 -6.25541e-14 -3.34379e-13 5.57168e-14 -1.15634e-13 1.51928e-01 -3.00386e-13 3.96041e-13
2.53106e-07 -2.55262e-13 -1.09326e-13 1.18433e-13 6.33074e-13 -1.05488e-13 2.18929e-13 -3.00386e-13 1.72883e-01 -7.49818e-13
-3.33705e-07 3.36548e-13 1.44139e-13 -1.56147e-13 -8.34670e-13 1.39079e-13 -2.88645e-13 3.96041e-13 -7.49818e-13 1.93839e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_56-57.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.66084e-02 -1.17730e-07 -3.17473e-08 5.76592e-08 1.47671e-07 -1.12786e-07 1.97383e-07 -1.99113e-07 2.87136e-07 -3.96083e-07
-1.17730e-07 2.77702e-02 3.29523e-14 -5.98477e-14 -1.53276e-13 1.17067e-13 -2.04874e-13 2.06670e-13 -2.98034e-13 4.11117e-13
-3.17473e-08 3.29523e-14 5.00142e-02 -1.61387e-14 -4.13326e-14 3.15686e-14 -5.52468e-14 5.57311e-14 -8.03686e-14 1.10863e-13
5.76592e-08 -5.98477e-14 -1.61387e-14 7.22465e-02 7.50680e-14 -5.73346e-14 1.00339e-13 -1.01218e-13 1.45965e-13 -2.01348e-13
1.47671e-07 -1.53276e-13 -4.13326e-14 7.50680e-14 9.44772e-02 -1.46839e-13 2.56977e-13 -2.59230e-13 3.73830e-13 -5.15671e-13
-1.12786e-07 1.17067e-13 3.15686e-14 -5.73346e-14 -1.46839e-13 1.16708e-01 -1.96271e-13 1.97992e-13 -2.85519e-13 3.93853e-13
1.97383e-07 -2.04874e-13 -5.52468e-14 1.00339e-13 2.56977e-13 -1.96271e-13 1.38938e-01 -3.46497e-13 4.99676e-13 -6.89267e-13
-1.99113e-07 2.06670e-13 5.57311e-14 -1.01218e-13 -2.59230e-13 1.97992e-13 -3.46497e-13 1.61168e-01 -5.04055e-13 6.95308e-13
2.87136e-07 -2.98034e-13 -8.03686e-14 1.45965e-13 3.73830e-13 -2.85519e-13 4.99676e-13 -5.04055e-13 1.83398e-01 -1.00269e-12
-3.96083e-07 4.11117e-13 1.10863e-13 -2.01348e-13 -5.15671e-13 3.93853e-13 -6.89267e-13 6.95308e-13 -1.00269e-12 2.05628e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_57-58.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.83577e-02 -1.33368e-07 -1.65418e-08 5.63714e-08 3.00168e-07 -1.55362e-07 2.07294e-07 -2.15852e-07 3.09271e-07 -4.50788e-07
-1.33368e-07 2.81765e-02 1.91658e-14 -6.53135e-14 -3.47783e-13 1.80007e-13 -2.40176e-13 2.50092e-13 -3.58331e-13 5.22296e-13
-1.65418e-08 1.91658e-14 5.07458e-02 -8.10093e-15 -4.31361e-14 2.23265e-14 -2.97894e-14 3.10193e-14 -4.44443e-14 6.47811e-14
5.63714e-08 -6.53135e-14 -8.10093e-15 7.33033e-02 1.47000e-13 -7.60847e-14 1.01517e-13 -1.05708e-13 1.51458e-13 -2.20762e-13
3.00168e-07 -3.47783e-13 -4.31361e-14 1.47000e-13 9.58593e-02 -4.05138e-13 5.40560e-13 -5.62878e-13 8.06488e-13 -1.17552e-12
-1.55362e-07 1.80007e-13 2.23265e-14 -7.60847e-14 -4.05138e-13 1.18415e-01 -2.79785e-13 2.91336e-13 -4.17425e-13 6.08430e-13
2.07294e-07 -2.40176e-13 -2.97894e-14 1.01517e-13 5.40560e-13 -2.79785e-13 1.40970e-01 -3.88719e-13 5.56954e-13 -8.11805e-13
-2.15852e-07 2.50092e-13 3.10193e-14 -1.05708e-13 -5.62878e-13 2.91336e-13 -3.88719e-13 1.63525e-01 -5.79949e-13 8.45321e-13
3.09271e-07 -3.58331e-13 -4.44443e-14 1.51458e-13 8.06488e-13 -4.17425e-13 5.56954e-13 -5.79949e-13 1.86081e-01 -1.21117e-12
-4.50788e-07 5.22296e-13 6.47811e-14 -2.20762e-13 -1.17552e-12 6.08430e-13 -8.11805e-13 8.45321e-13 -1.21117e-12 2.08636e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_58-59.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.97276e-02 -2.08761e-07 9.45542e-08 -9.31720e-09 2.88855e-07 -2.04546e-07 2.71574e-07 -2.17822e-07 3.17340e-07 -4.68273e-07
-2.08761e-07 2.98960e-02 -1.69874e-13 1.67391e-14 -5.18951e-13 3.67483e-13 -4.87903e-13 3.91334e-13 -5.70125e-13 8.41289e-13
9.45542e-08 -1.69874e-13 5.38426e-02 -7.58163e-15 2.35049e-13 -1.66444e-13 2.20986e-13 -1.77247e-13 2.58227e-13 -3.81045e-13
-9.31720e-09 1.67391e-14 -7.58163e-15 7.77767e-02 -2.31613e-14 1.64011e-14 -2.17756e-14 1.74656e-14 -2.54452e-14 3.75475e-14
2.88855e-07 -5.18951e-13 2.35049e-13 -2.31613e-14 1.01709e-01 -5.08474e-13 6.75095e-13 -5.41476e-13 7.88863e-13 -1.16406e-12
-2.04546e-07 3.67483e-13 -1.66444e-13 1.64011e-14 -5.08474e-13 1.25641e-01 -4.78053e-13 3.83433e-13 -5.58615e-13 8.24304e-13
2.71574e-07 -4.87903e-13 2.20986e-13 -2.17756e-14 6.75095e-13 -4.78053e-13 1.49573e-01 -5.09080e-13 7.41666e-13 -1.09442e-12
-2.17822e-07 3.91334e-13 -1.77247e-13 1.74656e-14 -5.41476e-13 3.83433e-13 -5.09080e-13 1.73505e-01 -5.94871e-13 8.77804e-13
3.17340e-07 -5.70125e-13 2.58227e-13 -2.54452e-14 7.88863e-13 -5.58615e-13 7.41666e-13 -5.94871e-13 1.97436e-01 -1.27885e-12
-4.68273e-07 8.41289e-13 -3.81045e-13 3.75475e-14 -1.16406e-12 8.24304e-13 -1.09442e-12 8.77804e-13 -1.27885e-12 2.21368e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_59-60.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.16841e-02 -1.98651e-07 1.12163e-07 -7.11011e-09 3.43830e-07 -2.75761e-07 2.48566e-07 -2.35496e-07 3.45616e-07 -5.19351e-07
-1.98651e-07 3.18158e-02 -1.89074e-13 1.19855e-14 -5.79596e-13 4.64851e-13 -4.19009e-13 3.96977e-13 -5.82607e-13 8.75471e-13
1.12163e-07 -1.89074e-13 5.73003e-02 -6.76736e-15 3.27255e-13 -2.62468e-13 2.36584e-13 -2.24144e-13 3.28955e-13 -4.94315e-13
-7.11011e-09 1.19855e-14 -6.76736e-15 8.27714e-02 -2.07449e-14 1.66380e-14 -1.49972e-14 1.42086e-14 -2.08527e-14 3.13349e-14
3.43830e-07 -5.79596e-13 3.27255e-13 -2.07449e-14 1.08241e-01 -8.04578e-13 7.25233e-13 -6.87099e-13 1.00839e-12 -1.51529e-12
-2.75761e-07 4.64851e-13 -2.62468e-13 1.66380e-14 -8.04578e-13 1.33710e-01 -5.81656e-13 5.51072e-13 -8.08757e-13 1.21530e-12
2.48566e-07 -4.19009e-13 2.36584e-13 -1.49972e-14 7.25233e-13 -5.81656e-13 1.59178e-01 -4.96727e-13 7.29000e-13 -1.09545e-12
-2.35496e-07 3.96977e-13 -2.24144e-13 1.42086e-14 -6.87099e-13 5.51072e-13 -4.96727e-13 1.84647e-01 -6.90668e-13 1.03785e-12
3.45616e-07 -5.82607e-13 3.28955e-13 -2.08527e-14 1.00839e-12 -8.08757e-13 7.29000e-13 -6.90668e-13 2.10115e-01 -1.52316e-12
-5.19351e-07 8.75471e-13 -4.94315e-13 3.13349e-14 -1.51529e-12 1.21530e-12 -1.09545e-12 1.03785e-12 -1.52316e-12 2.35584e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_6-7.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.84554e-04 9.57147e-09 -8.37039e-09 3.17359e-08 -1.41596e-08 2.10503e-08 -3.58421e-08 8.60055e-08 -1.93959e-08 6.33335e-08
9.57147e-09 4.99139e-03 -7.95631e-16 3.01659e-15 -1.34591e-15 2.00089e-15 -3.40690e-15 8.17509e-15 -1.84364e-15 6.02004e-15
-8.37039e-09 -7.95631e-16 8.98949e-03 -2.63806e-15 1.17702e-15 -1.74981e-15 2.97938e-15 -7.14923e-15 1.61229e-15 -5.26461e-15
3.17359e-08 3.01659e-15 -2.63806e-15 1.29855e-02 -4.46261e-15 6.63431e-15 -1.12962e-14 2.71060e-14 -6.11292e-15 1.99605e-14
-1.41596e-08 -1.34591e-15 1.17702e-15 -4.46261e-15 1.69812e-02 -2.96002e-15 5.04001e-15 -1.20938e-14 2.72740e-15 -8.90577e-15
2.10503e-08 2.00089e-15 -1.74981e-15 6.63431e-15 -2.96002e-15 2.09769e-02 -7.49270e-15 1.79792e-14 -4.05466e-15 1.32397e-14
-3.58421e-08 -3.40690e-15 2.97938e-15 -1.12962e-14 5.04001e-15 -7.49270e-15 2.49725e-02 -3.06131e-14 6.90384e-15 -2.25431e-14
8.60055e-08 8.17509e-15 -7.14923e-15 2.71060e-14 -1.20938e-14 1.79792e-14 -3.06131e-14 2.89681e-02 -1.65662e-14 5.40938e-14
-1.93959e-08 -1.84364e-15 1.61229e-15 -6.11292e-15 2.72740e-15 -4.05466e-15 6.90384e-15 -1.65662e-14 3.29637e-02 -1.21992e-14
6.33335e-08 6.02004e-15 -5.26461e-15 1.99605e-14 -8.90577e-15 1.32397e-14 -2.25431e-14 5.40938e-14 -1.21992e-14 3.69593e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_60-61.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.11086e-02 -2.45705e-07 1.89845e-07 -5.86351e-08 4.18918e-07 -3.69216e-07 2.90710e-07 -3.01225e-07 4.16998e-07 -6.18746e-07
-2.45705e-07 3.04428e-02 -3.97016e-13 1.22621e-13 -8.76066e-13 7.72125e-13 -6.07948e-13 6.29940e-13 -8.72051e-13 1.29396e-12
1.89845e-07 -3.97016e-13 5.48275e-02 -9.47439e-14 6.76898e-13 -5.96587e-13 4.69735e-13 -4.86727e-13 6.73795e-13 -9.99784e-13
-5.86351e-08 1.22621e-13 -9.47439e-14 7.91994e-02 -2.09065e-13 1.84260e-13 -1.45081e-13 1.50329e-13 -2.08107e-13 3.08790e-13
4.18918e-07 -8.76066e-13 6.76898e-13 -2.09065e-13 1.03570e-01 -1.31645e-12 1.03653e-12 -1.07403e-12 1.48682e-12 -2.20615e-12
-3.69216e-07 7.72125e-13 -5.96587e-13 1.84260e-13 -1.31645e-12 1.27939e-01 -9.13551e-13 9.46597e-13 -1.31041e-12 1.94440e-12
2.90710e-07 -6.07948e-13 4.69735e-13 -1.45081e-13 1.03653e-12 -9.13551e-13 1.52309e-01 -7.45323e-13 1.03178e-12 -1.53096e-12
-3.01225e-07 6.29940e-13 -4.86727e-13 1.50329e-13 -1.07403e-12 9.46597e-13 -7.45323e-13 1.76678e-01 -1.06910e-12 1.58634e-12
4.16998e-07 -8.72051e-13 6.73795e-13 -2.08107e-13 1.48682e-12 -1.31041e-12 1.03178e-12 -1.06910e-12 2.01048e-01 -2.19604e-12
-6.18746e-07 1.29396e-12 -9.99784e-13 3.08790e-13 -2.20615e-12 1.94440e-12 -1.53096e-12 1.58634e-12 -2.19604e-12 2.25417e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_61-62.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.43217e-02 -1.86277e-07 1.43190e-07 1.00677e-10 3.54097e-07 -3.51779e-07 2.50340e-07 -2.34798e-07 3.13845e-07 -5.20758e-07
-1.86277e-07 3.38552e-02 -2.21996e-13 -1.56085e-16 -5.48975e-13 5.45381e-13 -3.88115e-13 3.64020e-13 -4.86571e-13 8.07358e-13
1.43190e-07 -2.21996e-13 6.09732e-02 1.19982e-16 4.21996e-13 -4.19233e-13 2.98343e-13 -2.79821e-13 3.74026e-13 -6.20615e-13
1.00677e-10 -1.56085e-16 1.19982e-16 8.80770e-02 2.96705e-16 -2.94762e-16 2.09764e-16 -1.96742e-16 2.62977e-16 -4.36353e-16
3.54097e-07 -5.48975e-13 4.21996e-13 2.96705e-16 1.15179e-01 -1.03673e-12 7.37775e-13 -6.91973e-13 9.24933e-13 -1.53472e-12
-3.51779e-07 5.45381e-13 -4.19233e-13 -2.94762e-16 -1.03673e-12 1.42280e-01 -7.32945e-13 6.87442e-13 -9.18877e-13 1.52468e-12
2.50340e-07 -3.88115e-13 2.98343e-13 2.09764e-16 7.37775e-13 -7.32945e-13 1.69381e-01 -4.89211e-13 6.53909e-13 -1.08502e-12
-2.34798e-07 3.64020e-13 -2.79821e-13 -1.96742e-16 -6.91973e-13 6.87442e-13 -4.89211e-13 1.96483e-01 -6.13314e-13 1.01766e-12
3.13845e-07 -4.86571e-13 3.74026e-13 2.62977e-16 9.24933e-13 -9.18877e-13 6.53909e-13 -6.13314e-13 2.23584e-01 -1.36027e-12
-5.20758e-07 8.07358e-13 -6.20615e-13 -4.36353e-16 -1.53472e-12 1.52468e-12 -1.08502e-12 1.01766e-12 -1.36027e-12 2.50685e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_62-63.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.55689e-02 -2.28779e-07 2.00180e-07 -2.11756e-08 4.53548e-07 -3.77003e-07 3.06092e-07 -1.13552e-05 4.57650e-07 -6.68157e-07
-2.28779e-07 3.34279e-02 -3.77030e-13 3.98832e-14 -8.54236e-13 7.10068e-13 -5.76510e-13 2.13869e-11 -8.61962e-13 1.25844e-12
2.00180e-07 -3.77030e-13 6.02037e-02 -3.48975e-14 7.47451e-13 -6.21305e-13 5.04443e-13 -1.87134e-11 7.54211e-13 -1.10113e-12
-2.11756e-08 3.98832e-14 -3.48975e-14 8.69654e-02 -7.90674e-14 6.57233e-14 -5.33613e-14 1.97956e-12 -7.97825e-14 1.16480e-13
4.53548e-07 -8.54236e-13 7.47451e-13 -7.90674e-14 1.13725e-01 -1.40769e-12 1.14292e-12 -4.23990e-11 1.70882e-12 -2.49483e-12
-3.77003e-07 7.10068e-13 -6.21305e-13 6.57233e-14 -1.40769e-12 1.40485e-01 -9.50029e-13 3.52434e-11 -1.42042e-12 2.07378e-12
3.06092e-07 -5.76510e-13 5.04443e-13 -5.33613e-14 1.14292e-12 -9.50029e-13 1.67244e-01 -2.86144e-11 1.15325e-12 -1.68372e-12
-1.13552e-05 2.13869e-11 -1.87134e-11 1.97956e-12 -4.23990e-11 3.52434e-11 -2.86144e-11 1.94003e-01 -4.27825e-11 6.24614e-11
4.57650e-07 -8.61962e-13 7.54211e-13 -7.97825e-14 1.70882e-12 -1.42042e-12 1.15325e-12 -4.27825e-11 2.20762e-01 -2.51739e-12
-6.68157e-07 1.25844e-12 -1.10113e-12 1.16480e-13 -2.49483e-12 2.07378e-12 -1.68372e-12 6.24614e-11 -2.51739e-12 2.47521e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_63-64.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.52193e-02 -3.26150e-07 3.20715e-07 -1.56494e-07 5.35083e-07 -3.72958e-07 3.63765e-07 -3.97988e-07 4.81806e-07 -6.67338e-07
-3.26150e-07 3.55163e-02 -8.66054e-13 4.22592e-13 -1.44493e-12 1.00713e-12 -9.82303e-13 1.07472e-12 -1.30106e-12 1.80207e-12
3.20715e-07 -8.66054e-13 6.39648e-02 -4.15551e-13 1.42085e-12 -9.90347e-13 9.65935e-13 -1.05681e-12 1.27938e-12 -1.77204e-12
-1.56494e-07 4.22592e-13 -4.15551e-13 9.23984e-02 -6.93307e-13 4.83241e-13 -4.71330e-13 5.15673e-13 -6.24275e-13 8.64670e-13
5.35083e-07 -1.44493e-12 1.42085e-12 -6.93307e-13 1.20830e-01 -1.65230e-12 1.61157e-12 -1.76319e-12 2.13452e-12 -2.95648e-12
-3.72958e-07 1.00713e-12 -9.90347e-13 4.83241e-13 -1.65230e-12 1.49261e-01 -1.12328e-12 1.22896e-12 -1.48778e-12 2.06069e-12
3.63765e-07 -9.82303e-13 9.65935e-13 -4.71330e-13 1.61157e-12 -1.12328e-12 1.77692e-01 -1.19867e-12 1.45111e-12 -2.00990e-12
-3.97988e-07 1.07472e-12 -1.05681e-12 5.15673e-13 -1.76319e-12 1.22896e-12 -1.19867e-12 2.06123e-01 -1.58763e-12 2.19899e-12
4.81806e-07 -1.30106e-12 1.27938e-12 -6.24275e-13 2.13452e-12 -1.48778e-12 1.45111e-12 -1.58763e-12 2.34554e-01 -2.66211e-12
-6.67338e-07 1.80207e-12 -1.77204e-12 8.64670e-13 -2.95648e-12 2.06069e-12 -2.00990e-12 2.19899e-12 -2.66211e-12 2.62984e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_64-65.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.81412e-02 -3.49993e-07 4.23687e-07 -2.22014e-07 5.93458e-07 -4.15468e-07 4.50130e-07 1.76346e-05 5.11091e-07 -1.43403e-04
-3.49993e-07 3.51902e-02 -1.19824e-12 6.27886e-13 -1.67838e-12 1.17500e-12 -1.27303e-12 -4.98730e-11 -1.44544e-12 4.05563e-10
4.23687e-07 -1.19824e-12 6.33776e-02 -7.60092e-13 2.03178e-12 -1.42241e-12 1.54107e-12 6.03741e-11 1.74978e-12 -4.90956e-10
-2.22014e-07 6.27886e-13 -7.60092e-13 9.15502e-02 -1.06466e-12 7.45348e-13 -8.07530e-13 -3.16363e-11 -9.16894e-13 2.57264e-10
5.93458e-07 -1.67838e-12 2.03178e-12 -1.06466e-12 1.19721e-01 -1.99236e-12 2.15858e-12 8.45660e-11 2.45092e-12 -6.87683e-10
-4.15468e-07 1.17500e-12 -1.42241e-12 7.45348e-13 -1.99236e-12 1.47891e-01 -1.51118e-12 -5.92030e-11 -1.71584e-12 4.81433e-10
4.50130e-07 -1.27303e-12 1.54107e-12 -8.07530e-13 2.15858e-12 -1.51118e-12 1.76061e-01 6.41421e-11 1.85899e-12 -5.21597e-10
1.76346e-05 -4.98730e-11 6.03741e-11 -3.16363e-11 8.45660e-11 -5.92030e-11 6.41421e-11 2.04231e-01 7.28290e-11 -2.04345e-08
5.11091e-07 -1.44544e-12 1.74978e-12 -9.16894e-13 2.45092e-12 -1.71584e-12 1.85899e-12 7.28290e-11 2.32400e-01 -5.92238e-10
-1.43403e-04 4.05563e-10 -4.90956e-10 2.57264e-10 -6.87683e-10 4.81433e-10 -5.21597e-10 -2.04345e-08 -5.92238e-10 2.60570e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_65-66.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.75242e-02 -3.39822e-07 3.59289e-07 -1.17038e-07 5.03678e-07 -4.24610e-07 4.61647e-07 -5.25906e-07 6.05189e-07 -7.95293e-07
-3.39822e-07 3.69528e-02 -9.93838e-13 3.23742e-13 -1.39324e-12 1.17453e-12 -1.27697e-12 1.45472e-12 -1.67403e-12 2.19988e-12
3.59289e-07 -9.93838e-13 6.65520e-02 -3.42288e-13 1.47305e-12 -1.24181e-12 1.35013e-12 -1.53806e-12 1.76993e-12 -2.32590e-12
-1.17038e-07 3.23742e-13 -3.42288e-13 9.61358e-02 -4.79846e-13 4.04519e-13 -4.39803e-13 5.01021e-13 -5.76553e-13 7.57662e-13
5.03678e-07 -1.39324e-12 1.47305e-12 -4.79846e-13 1.25717e-01 -1.74086e-12 1.89271e-12 -2.15617e-12 2.48122e-12 -3.26063e-12
-4.24610e-07 1.17453e-12 -1.24181e-12 4.04519e-13 -1.74086e-12 1.55298e-01 -1.59559e-12 1.81769e-12 -2.09171e-12 2.74877e-12
4.61647e-07 -1.27697e-12 1.35013e-12 -4.39803e-13 1.89271e-12 -1.59559e-12 1.84879e-01 -1.97623e-12 2.27416e-12 -2.98853e-12
-5.25906e-07 1.45472e-12 -1.53806e-12 5.01021e-13 -2.15617e-12 1.81769e-12 -1.97623e-12 2.14460e-01 -2.59072e-12 3.40452e-12
6.05189e-07 -1.67403e-12 1.76993e-12 -5.76553e-13 2.48122e-12 -2.09171e-12 2.27416e-12 -2.59072e-12 2.44041e-01 -3.91777e-12
-7.95293e-07 2.19988e-12 -2.32590e-12 7.57662e-13 -3.26063e-12 2.74877e-12 -2.98853e-12 3.40452e-12 -3.91777e-12 2.73622e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_66-67.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.09331e-02 -3.75746e-07 3.73405e-07 -1.88807e-07 5.10644e-07 -4.08444e-07 4.99352e-07 -4.96451e-07 5.02763e-07 -6.52468e-07
-3.75746e-07 3.72983e-02 -1.11174e-12 5.62134e-13 -1.52034e-12 1.21606e-12 -1.48672e-12 1.47808e-12 -1.49687e-12 1.94259e-12
3.73405e-07 -1.11174e-12 6.71742e-02 -5.58631e-13 1.51086e-12 -1.20848e-12 1.47745e-12 -1.46887e-12 1.48755e-12 -1.93048e-12
-1.88807e-07 5.62134e-13 -5.58631e-13 9.70344e-02 -7.63948e-13 6.11051e-13 -7.47054e-13 7.42714e-13 -7.52157e-13 9.76123e-13
5.10644e-07 -1.52034e-12 1.51086e-12 -7.63948e-13 1.26893e-01 -1.65264e-12 2.02047e-12 -2.00873e-12 2.03427e-12 -2.64000e-12
-4.08444e-07 1.21606e-12 -1.20848e-12 6.11051e-13 -1.65264e-12 1.56750e-01 -1.61609e-12 1.60670e-12 -1.62713e-12 2.11163e-12
4.99352e-07 -1.48672e-12 1.47745e-12 -7.47054e-13 2.02047e-12 -1.61609e-12 1.86608e-01 -1.96431e-12 1.98929e-12 -2.58163e-12
-4.96451e-07 1.47808e-12 -1.46887e-12 7.42714e-13 -2.00873e-12 1.60670e-12 -1.96431e-12 2.16465e-01 -1.97773e-12 2.56663e-12
5.02763e-07 -1.49687e-12 1.48755e-12 -7.52157e-13 2.03427e-12 -1.62713e-12 1.98929e-12 -1.97773e-12 2.46322e-01 -2.59926e-12
-6.52468e-07 1.94259e-12 -1.93048e-12 9.76123e-13 -2.64000e-12 2.11163e-12 -2.58163e-12 2.56663e-12 -2.59926e-12 2.76179e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_67-68.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.26694e-02 -4.29569e-07 5.61808e-07 -3.11304e-07 3.51697e-07 -5.44665e-07 6.32757e-07 -6.97401e-07 7.50455e-07 -9.49275e-07
-4.29569e-07 3.90809e-02 -1.89058e-12 1.04759e-12 -1.18352e-12 1.83289e-12 -2.12934e-12 2.34688e-12 -2.52541e-12 3.19448e-12
5.61808e-07 -1.89058e-12 7.03847e-02 -1.37009e-12 1.54786e-12 -2.39714e-12 2.78484e-12 -3.06934e-12 3.30284e-12 -4.17787e-12
-3.11304e-07 1.04759e-12 -1.37009e-12 1.01672e-01 -8.57687e-13 1.32828e-12 -1.54311e-12 1.70076e-12 -1.83014e-12 2.31501e-12
3.51697e-07 -1.18352e-12 1.54786e-12 -8.57687e-13 1.32957e-01 -1.50063e-12 1.74333e-12 -1.92144e-12 2.06761e-12 -2.61538e-12
-5.44665e-07 1.83289e-12 -2.39714e-12 1.32828e-12 -1.50063e-12 1.64242e-01 -2.69986e-12 2.97568e-12 -3.20206e-12 4.05039e-12
6.32757e-07 -2.12934e-12 2.78484e-12 -1.54311e-12 1.74333e-12 -2.69986e-12 1.95526e-01 -3.45696e-12 3.71995e-12 -4.70548e-12
-6.97401e-07 2.34688e-12 -3.06934e-12 1.70076e-12 -1.92144e-12 2.97568e-12 -3.45696e-12 2.26810e-01 -4.09998e-12 5.18620e-12
7.50455e-07 -2.52541e-12 3.30284e-12 -1.83014e-12 2.06761e-12 -3.20206e-12 3.71995e-12 -4.09998e-12 2.58095e-01 -5.58074e-12
-9.49275e-07 3.19448e-12 -4.17787e-12 2.31501e-12 -2.61538e-12 4.05039e-12 -4.70548e-12 5.18620e-12 -5.58074e-12 2.89379e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_68-69.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.13849e-02 -4.80713e-07 6.57402e-07 -3.72611e-07 4.82180e-07 -6.76854e-07 7.38687e-07 -8.21287e-07 9.11378e-07 -1.16927e-06
-4.80713e-07 3.86489e-02 -2.49944e-12 1.41667e-12 -1.83325e-12 2.57340e-12 -2.80849e-12 3.12254e-12 -3.46506e-12 4.44556e-12
6.57402e-07 -2.49944e-12 6.96066e-02 -1.93737e-12 2.50707e-12 -3.51927e-12 3.84077e-12 -4.27024e-12 4.73866e-12 -6.07955e-12
-3.72611e-07 1.41667e-12 -1.93737e-12 1.00548e-01 -1.42099e-12 1.99470e-12 -2.17692e-12 2.42035e-12 -2.68584e-12 3.44585e-12
4.82180e-07 -1.83325e-12 2.50707e-12 -1.42099e-12 1.31487e-01 -2.58125e-12 2.81706e-12 -3.13207e-12 3.47563e-12 -4.45913e-12
-6.76854e-07 2.57340e-12 -3.51927e-12 1.99470e-12 -2.58125e-12 1.62426e-01 -3.95441e-12 4.39660e-12 -4.87888e-12 6.25944e-12
7.38687e-07 -2.80849e-12 3.84077e-12 -2.17692e-12 2.81706e-12 -3.95441e-12 1.93365e-01 -4.79824e-12 5.32458e-12 -6.83126e-12
-8.21287e-07 3.12254e-12 -4.27024e-12 2.42035e-12 -3.13207e-12 4.39660e-12 -4.79824e-12 2.24303e-01 -5.91998e-12 7.59514e-12
9.11378e-07 -3.46506e-12 4.73866e-12 -2.68584e-12 3.47563e-12 -4.87888e-12 5.32458e-12 -5.91998e-12 2.55242e-01 -8.42828e-12
-1.16927e-06 4.44556e-12 -6.07955e-12 3.44585e-12 -4.45913e-12 6.25944e-12 -6.83126e-12 7.59514e-12 -8.42828e-12 2.86180e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_69-70.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.11999e-02 -4.83452e-07 6.16440e-07 -2.79046e-07 5.75860e-07 -6.76768e-07 7.22837e-07 -7.70073e-07 8.04206e-07 -8.50339e-07
-4.83452e-07 3.94198e-02 -2.36286e-12 1.06960e-12 -2.20731e-12 2.59410e-12 -2.77068e-12 2.95174e-12 -3.08257e-12 3.25941e-12
6.16440e-07 -2.36286e-12 7.09950e-02 -1.36383e-12 2.81450e-12 -3.30768e-12 3.53284e-12 -3.76370e-12 3.93053e-12 -4.15600e-12
-2.79046e-07 1.06960e-12 -1.36383e-12 1.02554e-01 -1.27405e-12 1.49730e-12 -1.59922e-12 1.70373e-12 -1.77924e-12 1.88131e-12
5.75860e-07 -2.20731e-12 2.81450e-12 -1.27405e-12 1.34110e-01 -3.08994e-12 3.30028e-12 -3.51594e-12 3.67178e-12 -3.88242e-12
-6.76768e-07 2.59410e-12 -3.30768e-12 1.49730e-12 -3.08994e-12 1.65666e-01 -3.87858e-12 4.13204e-12 -4.31519e-12 4.56273e-12
7.22837e-07 -2.77068e-12 3.53284e-12 -1.59922e-12 3.30028e-12 -3.87858e-12 1.97222e-01 -4.41331e-12 4.60893e-12 -4.87332e-12
-7.70073e-07 2.95174e-12 -3.76370e-12 1.70373e-12 -3.51594e-12 4.13204e-12 -4.41331e-12 2.28777e-01 -4.91011e-12 5.19178e-12
8.04206e-07 -3.08257e-12 3.93053e-12 -1.77924e-12 3.67178e-12 -4.31519e-12 4.60893e-12 -4.91011e-12 2.60333e-01 -5.42191e-12
-8.50339e-07 3.25941e-12 -4.15600e-12 1.88131e-12 -3.88242e-12 4.56273e-12 -4.87332e-12 5.19178e-12 -5.42191e-12 2.91888e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_7-8.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.63807e-04 -3.21251e-08 -1.10376e-08 -4.10758e-08 1.06180e-07 1.11646e-09 -1.83648e-07 1.90291e-08 1.28777e-08 -1.94952e-08
-3.21251e-08 5.47227e-03 3.52480e-15 1.31173e-14 -3.39078e-14 -3.56533e-16 5.86469e-14 -6.07681e-15 -4.11241e-15 6.22566e-15
-1.10376e-08 3.52480e-15 9.85557e-03 4.50688e-15 -1.16502e-14 -1.22499e-16 2.01501e-14 -2.08789e-15 -1.41296e-15 2.13903e-15
-4.10758e-08 1.31173e-14 4.50688e-15 1.42366e-02 -4.33552e-14 -4.55870e-16 7.49870e-14 -7.76992e-15 -5.25820e-15 7.96024e-15
1.06180e-07 -3.39078e-14 -1.16502e-14 -4.33552e-14 1.86172e-02 1.17841e-15 -1.93840e-13 2.00851e-14 1.35923e-14 -2.05770e-14
1.11646e-09 -3.56533e-16 -1.22499e-16 -4.55870e-16 1.17841e-15 2.29978e-02 -2.03818e-15 2.11190e-16 1.42920e-16 -2.16363e-16
-1.83648e-07 5.86469e-14 2.01501e-14 7.49870e-14 -1.93840e-13 -2.03818e-15 2.73784e-02 -3.47390e-14 -2.35092e-14 3.55900e-14
1.90291e-08 -6.07681e-15 -2.08789e-15 -7.76992e-15 2.00851e-14 2.11190e-16 -3.47390e-14 3.17590e-02 2.43596e-15 -3.68772e-15
1.28777e-08 -4.11241e-15 -1.41296e-15 -5.25820e-15 1.35923e-14 1.42920e-16 -2.35092e-14 2.43596e-15 3.61395e-02 -2.49562e-15
-1.94952e-08 6.22566e-15 2.13903e-15 7.96024e-15 -2.05770e-14 -2.16363e-16 3.55900e-14 -3.68772e-15 -2.49562e-15 4.05201e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_70-71.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.39236e-02 -5.79296e-07 8.65189e-07 -4.78483e-07 7.74868e-07 -8.75649e-07 9.08757e-07 -1.01541e-06 1.11429e-06 -1.24573e-06
-5.79296e-07 4.00457e-02 -3.89285e-12 2.15290e-12 -3.48646e-12 3.93992e-12 -4.08888e-12 4.56874e-12 -5.01368e-12 5.60506e-12
8.65189e-07 -3.89285e-12 7.21224e-02 -3.21539e-12 5.20709e-12 -5.88434e-12 6.10682e-12 -6.82350e-12 7.48802e-12 -8.37126e-12
-4.78483e-07 2.15290e-12 -3.21539e-12 1.04182e-01 -2.87972e-12 3.25426e-12 -3.37730e-12 3.77365e-12 -4.14116e-12 4.62962e-12
7.74868e-07 -3.48646e-12 5.20709e-12 -2.87972e-12 1.36240e-01 -5.27004e-12 5.46930e-12 -6.11116e-12 6.70631e-12 -7.49734e-12
-8.75649e-07 3.93992e-12 -5.88434e-12 3.25426e-12 -5.27004e-12 1.68297e-01 -6.18065e-12 6.90599e-12 -7.57855e-12 8.47246e-12
9.08757e-07 -4.08888e-12 6.10682e-12 -3.37730e-12 5.46930e-12 -6.18065e-12 2.00353e-01 -7.16710e-12 7.86509e-12 -8.79280e-12
-1.01541e-06 4.56874e-12 -6.82350e-12 3.77365e-12 -6.11116e-12 6.90599e-12 -7.16710e-12 2.32410e-01 -8.78811e-12 9.82469e-12
1.11429e-06 -5.01368e-12 7.48802e-12 -4.14116e-12 6.70631e-12 -7.57855e-12 7.86509e-12 -8.78811e-12 2.64467e-01 -1.07815e-11
-1.24573e-06 5.60506e-12 -8.37126e-12 4.62962e-12 -7.49734e-12 8.47246e-12 -8.79280e-12 9.82469e-12 -1.07815e-11 2.96523e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_71-72.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.23433e-02 -6.49988e-07 9.49946e-07 -5.71175e-07 1.05147e-06 -1.02383e-06 1.13197e-06 -1.29885e-06 1.35842e-06 -1.54040e-06
-6.49988e-07 3.90306e-02 -4.84911e-12 2.91563e-12 -5.36737e-12 5.22627e-12 -5.77829e-12 6.63014e-12 -6.93420e-12 7.86315e-12
9.49946e-07 -4.84911e-12 7.02941e-02 -4.26114e-12 7.84431e-12 -7.63809e-12 8.44487e-12 -9.68983e-12 1.01342e-11 -1.14918e-11
-5.71175e-07 2.91563e-12 -4.26114e-12 1.01541e-01 -4.71655e-12 4.59256e-12 -5.07765e-12 5.82621e-12 -6.09340e-12 6.90971e-12
1.05147e-06 -5.36737e-12 7.84431e-12 -4.71655e-12 1.32786e-01 -8.45443e-12 9.34742e-12 -1.07254e-11 1.12173e-11 -1.27201e-11
-1.02383e-06 5.22627e-12 -7.63809e-12 4.59256e-12 -8.45443e-12 1.64030e-01 -9.10169e-12 1.04435e-11 -1.09224e-11 1.23857e-11
1.13197e-06 -5.77829e-12 8.44487e-12 -5.07765e-12 9.34742e-12 -9.10169e-12 1.95275e-01 -1.15466e-11 1.20761e-11 -1.36939e-11
-1.29885e-06 6.63014e-12 -9.68983e-12 5.82621e-12 -1.07254e-11 1.04435e-11 -1.15466e-11 2.26519e-01 -1.38564e-11 1.57127e-11
1.35842e-06 -6.93420e-12 1.01342e-11 -6.09340e-12 1.12173e-11 -1.09224e-11 1.20761e-11 -1.38564e-11 2.57763e-01 -1.64333e-11
-1.54040e-06 7.86315e-12 -1.14918e-11 6.90971e-12 -1.27201e-11 1.23857e-11 -1.36939e-11 1.57127e-11 -1.64333e-11 2.89007e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_72-73.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.06275e-02 -6.61265e-07 9.77085e-07 -5.10732e-07 1.03899e-06 -1.07228e-06 1.14448e-06 -1.30979e-06 1.40402e-06 -1.55180e-06
-6.61265e-07 3.80653e-02 -5.13708e-12 2.68521e-12 -5.46256e-12 5.63758e-12 -6.01717e-12 6.88630e-12 -7.38173e-12 8.15869e-12
9.77085e-07 -5.13708e-12 6.85555e-02 -3.96766e-12 8.07147e-12 -8.33008e-12 8.89096e-12 -1.01752e-11 1.09072e-11 -1.20553e-11
-5.10732e-07 2.68521e-12 -3.96766e-12 9.90298e-02 -4.21904e-12 4.35422e-12 -4.64740e-12 5.31867e-12 -5.70133e-12 6.30141e-12
1.03899e-06 -5.46256e-12 8.07147e-12 -4.21904e-12 1.29502e-01 -8.85786e-12 9.45428e-12 -1.08199e-11 1.15983e-11 -1.28191e-11
-1.07228e-06 5.63758e-12 -8.33008e-12 4.35422e-12 -8.85786e-12 1.59974e-01 -9.75719e-12 1.11665e-11 -1.19699e-11 1.32298e-11
1.14448e-06 -6.01717e-12 8.89096e-12 -4.64740e-12 9.45428e-12 -9.75719e-12 1.90445e-01 -1.19184e-11 1.27759e-11 -1.41206e-11
-1.30979e-06 6.88630e-12 -1.01752e-11 5.31867e-12 -1.08199e-11 1.11665e-11 -1.19184e-11 2.20916e-01 -1.46212e-11 1.61602e-11
1.40402e-06 -7.38173e-12 1.09072e-11 -5.70133e-12 1.15983e-11 -1.19699e-11 1.27759e-11 -1.46212e-11 2.51387e-01 -1.73228e-11
-1.55180e-06 8.15869e-12 -1.20553e-11 6.30141e-12 -1.28191e-11 1.32298e-11 -1.41206e-11 1.61602e-11 -1.73228e-11 2.81859e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_73-74.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.40094e-02 -6.13792e-07 9.07427e-07 -4.27044e-07 9.02203e-07 -8.97479e-07 9.64970e-07 -1.14049e-06 1.27770e-06 -1.53284e-06
-6.13792e-07 4.21850e-02 -4.33482e-12 2.04001e-12 -4.30987e-12 4.28730e-12 -4.60971e-12 5.44819e-12 -6.10363e-12 7.32246e-12
9.07427e-07 -4.33482e-12 7.59753e-02 -3.01594e-12 6.37168e-12 -6.33832e-12 6.81497e-12 -8.05458e-12 9.02358e-12 -1.08255e-11
-4.27044e-07 2.04001e-12 -3.01594e-12 1.09748e-01 -2.99857e-12 2.98287e-12 -3.20719e-12 3.79056e-12 -4.24658e-12 5.09458e-12
9.02203e-07 -4.30987e-12 6.37168e-12 -2.99857e-12 1.43518e-01 -6.30183e-12 6.77574e-12 -8.00821e-12 8.97163e-12 -1.07632e-11
-8.97479e-07 4.28730e-12 -6.33832e-12 2.98287e-12 -6.30183e-12 1.77287e-01 -6.74025e-12 7.96627e-12 -8.92464e-12 1.07068e-11
9.64970e-07 -4.60971e-12 6.81497e-12 -3.20719e-12 6.77574e-12 -6.74025e-12 2.11057e-01 -8.56535e-12 9.59579e-12 -1.15120e-11
-1.14049e-06 5.44819e-12 -8.05458e-12 3.79056e-12 -8.00821e-12 7.96627e-12 -8.56535e-12 2.44826e-01 -1.13412e-11 1.36059e-11
1.27770e-06 -6.10363e-12 9.02358e-12 -4.24658e-12 8.97163e-12 -8.92464e-12 9.59579e-12 -1.13412e-11 2.78595e-01 -1.52428e-11
-1.53284e-06 7.32246e-12 -1.08255e-11 5.09458e-12 -1.07632e-11 1.07068e-11 -1.15120e-11 1.36059e-11 -1.52428e-11 3.12364e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_74-75.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.25477e-02 -7.97292e-07 1.26147e-06 -1.29184e-06 1.36931e-06 -1.42799e-06 1.52875e-06 -1.68349e-06 1.85254e-06 -2.14630e-06
-7.97292e-07 4.03206e-02 -7.89896e-12 8.08912e-12 -8.57418e-12 8.94165e-12 -9.57258e-12 1.05415e-11 -1.16001e-11 1.34395e-11
1.26147e-06 -7.89896e-12 7.26174e-02 -1.27986e-11 1.35661e-11 -1.41475e-11 1.51457e-11 -1.66787e-11 1.83536e-11 -2.12639e-11
-1.29184e-06 8.08912e-12 -1.27986e-11 1.04897e-01 -1.38927e-11 1.44881e-11 -1.55103e-11 1.70803e-11 -1.87954e-11 2.17758e-11
1.36931e-06 -8.57418e-12 1.35661e-11 -1.38927e-11 1.37175e-01 -1.53568e-11 1.64404e-11 -1.81045e-11 1.99225e-11 -2.30816e-11
-1.42799e-06 8.94165e-12 -1.41475e-11 1.44881e-11 -1.53568e-11 1.69452e-01 -1.71450e-11 1.88804e-11 -2.07763e-11 2.40708e-11
1.52875e-06 -9.57258e-12 1.51457e-11 -1.55103e-11 1.64404e-11 -1.71450e-11 2.01729e-01 -2.02126e-11 2.22423e-11 -2.57693e-11
-1.68349e-06 1.05415e-11 -1.66787e-11 1.70803e-11 -1.81045e-11 1.88804e-11 -2.02126e-11 2.34005e-01 -2.44936e-11 2.83776e-11
1.85254e-06 -1.16001e-11 1.83536e-11 -1.87954e-11 1.99225e-11 -2.07763e-11 2.22423e-11 -2.44936e-11 2.66282e-01 -3.12272e-11
-2.14630e-06 1.34395e-11 -2.12639e-11 2.17758e-11 -2.30816e-11 2.40708e-11 -2.57693e-11 2.83776e-11 -3.12272e-11 2.98559e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_75-76.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.51554e-02 -7.74771e-07 1.21775e-06 -1.47947e-06 1.39995e-06 -1.53683e-06 1.54080e-06 -1.59861e-06 1.59543e-06 -1.74204e-06
-7.74771e-07 3.98299e-02 -7.25664e-12 8.81626e-12 -8.34236e-12 9.15807e-12 -9.18170e-12 9.52619e-12 -9.50724e-12 1.03809e-11
1.21775e-06 -7.25664e-12 7.17336e-02 -1.38570e-11 1.31121e-11 -1.43942e-11 1.44314e-11 -1.49728e-11 1.49431e-11 -1.63163e-11
-1.47947e-06 8.81626e-12 -1.38570e-11 1.03621e-01 -1.59303e-11 1.74879e-11 -1.75330e-11 1.81908e-11 -1.81547e-11 1.98230e-11
1.39995e-06 -8.34236e-12 1.31121e-11 -1.59303e-11 1.35505e-01 -1.65479e-11 1.65906e-11 -1.72130e-11 1.71788e-11 -1.87575e-11
-1.53683e-06 9.15807e-12 -1.43942e-11 1.74879e-11 -1.65479e-11 1.67390e-01 -1.82128e-11 1.88961e-11 -1.88585e-11 2.05915e-11
1.54080e-06 -9.18170e-12 1.44314e-11 -1.75330e-11 1.65906e-11 -1.82128e-11 1.99274e-01 -1.89449e-11 1.89072e-11 -2.06447e-11
-1.59861e-06 9.52619e-12 -1.49728e-11 1.81908e-11 -1.72130e-11 1.88961e-11 -1.89449e-11 2.31157e-01 -1.96166e-11 2.14192e-11
1.59543e-06 -9.50724e-12 1.49431e-11 -1.81547e-11 1.71788e-11 -1.88585e-11 1.89072e-11 -1.96166e-11 2.63041e-01 -2.13766e-11
-1.74204e-06 1.03809e-11 -1.63163e-11 1.98230e-11 -1.87575e-11 2.05915e-11 -2.06447e-11 2.14192e-11 -2.13766e-11 2.94925e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_76-77.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.12856e-02 -8.00057e-07 1.33027e-06 -1.10187e-06 1.48264e-06 -1.68904e-06 1.69348e-06 -1.66549e-06 1.63105e-06 -1.68525e-06
-8.00057e-07 3.89413e-02 -8.42737e-12 6.98040e-12 -9.39264e-12 1.07002e-11 -1.07283e-11 1.05510e-11 -1.03328e-11 1.06761e-11
1.33027e-06 -8.42737e-12 7.01333e-02 -1.16065e-11 1.56174e-11 -1.77914e-11 1.78382e-11 -1.75434e-11 1.71806e-11 -1.77515e-11
-1.10187e-06 6.98040e-12 -1.16065e-11 1.01309e-01 -1.29359e-11 1.47366e-11 -1.47754e-11 1.45312e-11 -1.42307e-11 1.47036e-11
1.48264e-06 -9.39264e-12 1.56174e-11 -1.29359e-11 1.32482e-01 -1.98292e-11 1.98814e-11 -1.95528e-11 1.91485e-11 -1.97847e-11
-1.68904e-06 1.07002e-11 -1.77914e-11 1.47366e-11 -1.98292e-11 1.63655e-01 -2.26490e-11 2.22747e-11 -2.18141e-11 2.25389e-11
1.69348e-06 -1.07283e-11 1.78382e-11 -1.47754e-11 1.98814e-11 -2.26490e-11 1.94828e-01 -2.23333e-11 2.18715e-11 -2.25982e-11
-1.66549e-06 1.05510e-11 -1.75434e-11 1.45312e-11 -1.95528e-11 2.22747e-11 -2.23333e-11 2.26000e-01 -2.15100e-11 2.22247e-11
1.63105e-06 -1.03328e-11 1.71806e-11 -1.42307e-11 1.91485e-11 -2.18141e-11 2.18715e-11 -2.15100e-11 2.57173e-01 -2.17651e-11
-1.68525e-06 1.06761e-11 -1.77515e-11 1.47036e-11 -1.97847e-11 2.25389e-11 -2.25982e-11 2.22247e-11 -2.17651e-11 2.88346e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_77-78.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.32345e-02 3.08159e-08 2.23913e-07 2.18653e-07 -1.04747e-08 -1.69963e-08 -1.30964e-07 2.62044e-07 3.51482e-04 5.48477e-07
3.08159e-08 4.08214e-02 5.39348e-14 5.26680e-14 -2.52308e-15 -4.09397e-15 -3.15459e-14 6.31197e-14 8.46630e-11 1.32114e-13
2.23913e-07 5.39348e-14 7.35193e-02 3.82693e-13 -1.83331e-14 -2.97474e-14 -2.29217e-13 4.58636e-13 6.15173e-10 9.59960e-13
2.18653e-07 5.26680e-14 3.82693e-13 1.06200e-01 -1.79024e-14 -2.90486e-14 -2.23833e-13 4.47863e-13 6.00723e-10 9.37412e-13
-1.04747e-08 -2.52308e-15 -1.83331e-14 -1.79024e-14 1.38879e-01 1.39159e-15 1.07228e-14 -2.14551e-14 -2.87779e-11 -4.49072e-14
-1.69963e-08 -4.09397e-15 -2.97474e-14 -2.90486e-14 1.39159e-15 1.71556e-01 1.73989e-14 -3.48132e-14 -4.66952e-11 -7.28666e-14
-1.30964e-07 -3.15459e-14 -2.29217e-13 -2.23833e-13 1.07228e-14 1.73989e-14 2.04234e-01 -2.68252e-13 -3.59809e-10 -5.61471e-13
2.62044e-07 6.31197e-14 4.58636e-13 4.47863e-13 -2.14551e-14 -3.48132e-14 -2.68252e-13 2.36912e-01 7.19934e-10 1.12344e-12
3.51482e-04 8.46630e-11 6.15173e-10 6.00723e-10 -2.87779e-11 -4.66952e-11 -3.59809e-10 7.19934e-10 2.69590e-01 1.50688e-09
5.48477e-07 1.32114e-13 9.59960e-13 9.37412e-13 -4.49072e-14 -7.28666e-14 -5.61471e-13 1.12344e-12 1.50688e-09 3.02267e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_78-79.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.93931e-02 1.77660e-08 2.19231e-07 1.53998e-07 6.19645e-08 -3.18708e-08 -5.03300e-08 1.44989e-07 -3.04028e-07 5.49663e-07
1.77660e-08 3.82435e-02 3.12815e-14 2.19736e-14 8.84154e-15 -4.54756e-15 -7.18144e-15 2.06880e-14 -4.33808e-14 7.84298e-14
2.19231e-07 3.12815e-14 6.88766e-02 2.71152e-13 1.09104e-13 -5.61165e-14 -8.86184e-14 2.55289e-13 -5.35316e-13 9.67818e-13
1.53998e-07 2.19736e-14 2.71152e-13 9.94936e-02 7.66396e-14 -3.94188e-14 -6.22497e-14 1.79327e-13 -3.76031e-13 6.79840e-13
6.19645e-08 8.84154e-15 1.09104e-13 7.66396e-14 1.30108e-01 -1.58610e-14 -2.50475e-14 7.21560e-14 -1.51304e-13 2.73548e-13
-3.18708e-08 -4.54756e-15 -5.61165e-14 -3.94188e-14 -1.58610e-14 1.60723e-01 1.28829e-14 -3.71127e-14 7.78218e-14 -1.40697e-13
-5.03300e-08 -7.18144e-15 -8.86184e-14 -6.22497e-14 -2.50475e-14 1.28829e-14 1.91337e-01 -5.86079e-14 1.22895e-13 -2.22187e-13
1.44989e-07 2.06880e-14 2.55289e-13 1.79327e-13 7.21560e-14 -3.71127e-14 -5.86079e-14 2.21951e-01 -3.54032e-13 6.40068e-13
-3.04028e-07 -4.33808e-14 -5.35316e-13 -3.76031e-13 -1.51304e-13 7.78218e-14 1.22895e-13 -3.54032e-13 2.52565e-01 -1.34216e-12
5.49663e-07 7.84298e-14 9.67818e-13 6.79840e-13 2.73548e-13 -1.40697e-13 -2.22187e-13 6.40068e-13 -1.34216e-12 2.83179e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_79-80.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.91061e-02 6.27495e-08 2.06390e-07 1.43908e-07 9.67443e-08 -1.65857e-08 -2.18697e-09 -5.31577e-05 -1.80972e-07 4.43973e-07
6.27495e-08 3.91001e-02 1.04372e-13 7.27745e-14 4.89237e-14 -8.38739e-15 -1.10595e-15 -2.68819e-11 -9.15178e-14 2.24518e-13
2.06390e-07 1.04372e-13 7.04192e-02 2.39363e-13 1.60915e-13 -2.75871e-14 -3.63760e-15 -8.84175e-11 -3.01012e-13 7.38464e-13
1.43908e-07 7.27745e-14 2.39363e-13 1.01722e-01 1.12200e-13 -1.92354e-14 -2.53636e-15 -6.16502e-11 -2.09885e-13 5.14903e-13
9.67443e-08 4.89237e-14 1.60915e-13 1.12200e-13 1.33022e-01 -1.29313e-14 -1.70511e-15 -4.14452e-11 -1.41098e-13 3.46151e-13
-1.65857e-08 -8.38739e-15 -2.75871e-14 -1.92354e-14 -1.29313e-14 1.64322e-01 2.92320e-16 7.10530e-12 2.41896e-14 -5.93435e-14
-2.18697e-09 -1.10595e-15 -3.63760e-15 -2.53636e-15 -1.70511e-15 2.92320e-16 1.95622e-01 9.36897e-13 3.18961e-15 -7.82497e-15
-5.31577e-05 -2.68819e-11 -8.84175e-11 -6.16502e-11 -4.14452e-11 7.10530e-12 9.36897e-13 2.26922e-01 7.75284e-11 -1.90198e-10
-1.80972e-07 -9.15178e-14 -3.01012e-13 -2.09885e-13 -1.41098e-13 2.41896e-14 3.18961e-15 7.75284e-11 2.58221e-01 -6.47518e-13
4.43973e-07 2.24518e-13 7.38464e-13 5.14903e-13 3.46151e-13 -5.93435e-14 -7.82497e-15 -1.90198e-10 -6.47518e-13 2.89521e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_8-9.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.08206e-04 7.13040e-09 3.99213e-08 2.78223e-08 -3.21721e-10 3.46734e-10 -9.56143e-09 5.23400e-08 -1.79191e-08 2.21412e-08
7.13040e-09 5.63115e-03 2.82912e-15 1.97170e-15 -2.27996e-17 2.45722e-17 -6.77595e-16 3.70920e-15 -1.26988e-15 1.56909e-15
3.99213e-08 2.82912e-15 1.01417e-02 1.10390e-14 -1.27649e-16 1.37573e-16 -3.79368e-15 2.07669e-14 -7.10973e-15 8.78494e-15
2.78223e-08 1.97170e-15 1.10390e-14 1.46499e-02 -8.89623e-17 9.58789e-17 -2.64392e-15 1.44730e-14 -4.95498e-15 6.12248e-15
-3.21721e-10 -2.27996e-17 -1.27649e-16 -8.89623e-17 1.91578e-02 -1.10869e-18 3.05728e-17 -1.67358e-16 5.72965e-17 -7.07968e-17
3.46734e-10 2.45722e-17 1.37573e-16 9.58789e-17 -1.10869e-18 2.36655e-02 -3.29498e-17 1.80370e-16 -6.17512e-17 7.63011e-17
-9.56143e-09 -6.77595e-16 -3.79368e-15 -2.64392e-15 3.05728e-17 -3.29498e-17 2.81733e-02 -4.97381e-15 1.70283e-15 -2.10405e-15
5.23400e-08 3.70920e-15 2.07669e-14 1.44730e-14 -1.67358e-16 1.80370e-16 -4.97381e-15 3.26810e-02 -9.32142e-15 1.15178e-14
-1.79191e-08 -1.26988e-15 -7.10973e-15 -4.95498e-15 5.72965e-17 -6.17512e-17 1.70283e-15 -9.32142e-15 3.71888e-02 -3.94321e-15
2.21412e-08 1.56909e-15 8.78494e-15 6.12248e-15 -7.07968e-17 7.63011e-17 -2.10405e-15 1.15178e-14 -3.94321e-15 4.16965e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_80-81.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.49693e-02 2.81401e-08 2.34499e-07 6.49395e-08 8.83626e-08 -1.11627e-07 1.39419e-07 -5.75458e-08 -3.48887e-08 3.26685e-07
2.81401e-08 3.42923e-02 5.46588e-14 1.51366e-14 2.05963e-14 -2.60189e-14 3.24968e-14 -1.34132e-14 -8.13212e-15 7.61463e-14
2.34499e-07 5.46588e-14 6.17604e-02 1.26137e-13 1.71634e-13 -2.16822e-13 2.70805e-13 -1.11776e-13 -6.77672e-14 6.34547e-13
6.49395e-08 1.51366e-14 1.26137e-13 8.92142e-02 4.75305e-14 -6.00444e-14 7.49937e-14 -3.09540e-14 -1.87667e-14 1.75725e-13
8.83626e-08 2.05963e-14 1.71634e-13 4.75305e-14 1.16666e-01 -8.17018e-14 1.02043e-13 -4.21189e-14 -2.55357e-14 2.39107e-13
-1.11627e-07 -2.60189e-14 -2.16822e-13 -6.00444e-14 -8.17018e-14 1.44117e-01 -1.28909e-13 5.32080e-14 3.22587e-14 -3.02059e-13
1.39419e-07 3.24968e-14 2.70805e-13 7.49937e-14 1.02043e-13 -1.28909e-13 1.71568e-01 -6.64553e-14 -4.02902e-14 3.77263e-13
-5.75458e-08 -1.34132e-14 -1.11776e-13 -3.09540e-14 -4.21189e-14 5.32080e-14 -6.64553e-14 1.99019e-01 1.66300e-14 -1.55717e-13
-3.48887e-08 -8.13212e-15 -6.77672e-14 -1.87667e-14 -2.55357e-14 3.22587e-14 -4.02902e-14 1.66300e-14 2.26470e-01 -9.44077e-14
3.26685e-07 7.61463e-14 6.34547e-13 1.75725e-13 2.39107e-13 -3.02059e-13 3.77263e-13 -1.55717e-13 -9.44077e-14 2.53921e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_81-82.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.20539e-02 4.84620e-08 1.82447e-07 2.38653e-09 6.77662e-08 -1.34744e-07 6.97560e-07 -1.11739e-07 7.61501e-08 2.43873e-07
4.84620e-08 3.74714e-02 7.53795e-14 9.86017e-16 2.79983e-14 -5.56706e-14 2.88204e-13 -4.61660e-14 3.14621e-14 1.00758e-13
1.82447e-07 7.53795e-14 6.74861e-02 3.71209e-15 1.05406e-13 -2.09585e-13 1.08501e-12 -1.73803e-13 1.18447e-13 3.79328e-13
2.38653e-09 9.86017e-16 3.71209e-15 9.74850e-02 1.37879e-15 -2.74152e-15 1.41927e-14 -2.27346e-15 1.54937e-15 4.96189e-15
6.77662e-08 2.79983e-14 1.05406e-13 1.37879e-15 1.27482e-01 -7.78464e-14 4.03006e-13 -6.45557e-14 4.39947e-14 1.40894e-13
-1.34744e-07 -5.56706e-14 -2.09585e-13 -2.74152e-15 -7.78464e-14 1.57478e-01 -8.01321e-13 1.28360e-13 -8.74773e-14 -2.80149e-13
6.97560e-07 2.88204e-13 1.08501e-12 1.41927e-14 4.03006e-13 -8.01321e-13 1.87474e-01 -6.64512e-13 4.52865e-13 1.45031e-12
-1.11739e-07 -4.61660e-14 -1.73803e-13 -2.27346e-15 -6.45557e-14 1.28360e-13 -6.64512e-13 2.17470e-01 -7.25424e-14 -2.32319e-13
7.61501e-08 3.14621e-14 1.18447e-13 1.54937e-15 4.39947e-14 -8.74773e-14 4.52865e-13 -7.25424e-14 2.47466e-01 1.58325e-13
2.43873e-07 1.00758e-13 3.79328e-13 4.96189e-15 1.40894e-13 -2.80149e-13 1.45031e-12 -2.32319e-13 1.58325e-13 2.77462e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_82-83.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.12753e-02 8.69087e-08 1.72145e-07 -2.44275e-09 5.12372e-08 -1.31765e-07 1.94066e-07 -1.60514e-07 1.89548e-07 1.03561e-07
8.69087e-08 3.39365e-02 1.27771e-13 -1.81309e-15 3.80298e-14 -9.78004e-14 1.44042e-13 -1.19138e-13 1.40688e-13 7.68664e-14
1.72145e-07 1.27771e-13 6.11197e-02 -3.59129e-15 7.53278e-14 -1.93719e-13 2.85311e-13 -2.35984e-13 2.78669e-13 1.52254e-13
-2.44275e-09 -1.81309e-15 -3.59129e-15 8.82887e-02 -1.06891e-15 2.74889e-15 -4.04859e-15 3.34863e-15 -3.95434e-15 -2.16049e-15
5.12372e-08 3.80298e-14 7.53278e-14 -1.06891e-15 1.15456e-01 -5.76584e-14 8.49200e-14 -7.02382e-14 8.29431e-14 4.53167e-14
-1.31765e-07 -9.78004e-14 -1.93719e-13 2.74889e-15 -5.76584e-14 1.42622e-01 -2.18387e-13 1.80630e-13 -2.13303e-13 -1.16540e-13
1.94066e-07 1.44042e-13 2.85311e-13 -4.04859e-15 8.49200e-14 -2.18387e-13 1.69788e-01 -2.66034e-13 3.14155e-13 1.71641e-13
-1.60514e-07 -1.19138e-13 -2.35984e-13 3.34863e-15 -7.02382e-14 1.80630e-13 -2.66034e-13 1.96955e-01 -2.59841e-13 -1.41966e-13
1.89548e-07 1.40688e-13 2.78669e-13 -3.95434e-15 8.29431e-14 -2.13303e-13 3.14155e-13 -2.59841e-13 2.24121e-01 1.67646e-13
1.03561e-07 7.68664e-14 1.52254e-13 -2.16049e-15 4.53167e-14 -1.16540e-13 1.71641e-13 -1.41966e-13 1.67646e-13 2.51287e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_83-84.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.93719e-02 1.82744e-08 1.70266e-07 -1.33104e-08 4.36863e-08 -1.27957e-07 2.41905e-07 -2.17927e-07 2.91236e-07 -6.05125e-04
1.82744e-08 3.18972e-02 2.69351e-14 -2.10563e-15 6.91093e-15 -2.02422e-14 3.82681e-14 -3.44748e-14 4.60720e-14 -9.57275e-11
1.70266e-07 2.69351e-14 5.74468e-02 -1.96186e-14 6.43904e-14 -1.88600e-13 3.56551e-13 -3.21208e-13 4.29261e-13 -8.91911e-10
-1.33104e-08 -2.10563e-15 -1.96186e-14 8.29831e-02 -5.03367e-15 1.47436e-14 -2.78731e-14 2.51102e-14 -3.35572e-14 6.97244e-11
4.36863e-08 6.91093e-15 6.43904e-14 -5.03367e-15 1.08517e-01 -4.83903e-14 9.14826e-14 -8.24145e-14 1.10138e-13 -2.28844e-10
-1.27957e-07 -2.02422e-14 -1.88600e-13 1.47436e-14 -4.83903e-14 1.34051e-01 -2.67953e-13 2.41393e-13 -3.22596e-13 6.70284e-10
2.41905e-07 3.82681e-14 3.56551e-13 -2.78731e-14 9.14826e-14 -2.67953e-13 1.59585e-01 -4.56356e-13 6.09873e-13 -1.26718e-09
-2.17927e-07 -3.44748e-14 -3.21208e-13 2.51102e-14 -8.24145e-14 2.41393e-13 -4.56356e-13 1.85119e-01 -5.49420e-13 1.14157e-09
2.91236e-07 4.60720e-14 4.29261e-13 -3.35572e-14 1.10138e-13 -3.22596e-13 6.09873e-13 -5.49420e-13 2.10653e-01 -1.52560e-09
-6.05125e-04 -9.57275e-11 -8.91911e-10 6.97244e-11 -2.28844e-10 6.70284e-10 -1.26718e-09 1.14157e-09 -1.52560e-09 2.36190e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_84-85.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.57260e-02 6.65952e-08 5.34312e-08 1.07471e-07 -1.03603e-08 -6.84949e-08 2.09660e-07 -2.08119e-07 3.19331e-07 -1.01525e-03
6.65952e-08 3.22648e-02 3.18234e-14 6.40090e-14 -6.17056e-15 -4.07953e-14 1.24873e-13 -1.23955e-13 1.90192e-13 -6.04677e-10
5.34312e-08 3.18234e-14 5.81090e-02 5.13561e-14 -4.95081e-15 -3.27312e-14 1.00189e-13 -9.94524e-14 1.52596e-13 -4.85149e-10
1.07471e-07 6.40090e-14 5.13561e-14 8.39396e-02 -9.95796e-15 -6.58348e-14 2.01518e-13 -2.00037e-13 3.06929e-13 -9.75820e-10
-1.03603e-08 -6.17056e-15 -4.95081e-15 -9.95796e-15 1.09768e-01 6.34657e-15 -1.94266e-14 1.92838e-14 -2.95884e-14 9.40704e-11
-6.84949e-08 -4.07953e-14 -3.27312e-14 -6.58348e-14 6.34657e-15 1.35597e-01 -1.28435e-13 1.27491e-13 -1.95617e-13 6.21926e-10
2.09660e-07 1.24873e-13 1.00189e-13 2.01518e-13 -1.94266e-14 -1.28435e-13 1.61425e-01 -3.90245e-13 5.98777e-13 -1.90369e-09
-2.08119e-07 -1.23955e-13 -9.94524e-14 -2.00037e-13 1.92838e-14 1.27491e-13 -3.90245e-13 1.87253e-01 -5.94376e-13 1.88970e-09
3.19331e-07 1.90192e-13 1.52596e-13 3.06929e-13 -2.95884e-14 -1.95617e-13 5.98777e-13 -5.94376e-13 2.13081e-01 -2.89949e-09
-1.01525e-03 -6.04677e-10 -4.85149e-10 -9.75820e-10 9.40704e-11 6.21926e-10 -1.90369e-09 1.88970e-09 -2.89949e-09 2.38918e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_85-86.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.24042e-02 5.24432e-08 -5.44117e-07 1.40908e-07 -2.16646e-08 -6.76226e-08 2.03119e-07 -2.26448e-07 4.16621e-07 -1.73144e-07
5.24432e-08 2.64645e-02 -2.60758e-13 6.75277e-14 -1.03823e-14 -3.24068e-14 9.73410e-14 -1.08521e-13 1.99658e-13 -8.29759e-14
-5.44117e-07 -2.60758e-13 4.76625e-02 -7.00624e-13 1.07721e-13 3.36233e-13 -1.00995e-12 1.12595e-12 -2.07152e-12 8.60905e-13
1.40908e-07 6.75277e-14 -7.00624e-13 6.88495e-02 -2.78961e-14 -8.70731e-14 2.61543e-13 -2.91583e-13 5.36455e-13 -2.22946e-13
-2.16646e-08 -1.03823e-14 1.07721e-13 -2.78961e-14 9.00349e-02 1.33874e-14 -4.02121e-14 4.48307e-14 -8.24797e-14 3.42778e-14
-6.76226e-08 -3.24068e-14 3.36233e-13 -8.70731e-14 1.33874e-14 1.11220e-01 -1.25516e-13 1.39932e-13 -2.57447e-13 1.06993e-13
2.03119e-07 9.73410e-14 -1.00995e-12 2.61543e-13 -4.02121e-14 -1.25516e-13 1.32405e-01 -4.20316e-13 7.73298e-13 -3.21376e-13
-2.26448e-07 -1.08521e-13 1.12595e-12 -2.91583e-13 4.48307e-14 1.39932e-13 -4.20316e-13 1.53590e-01 -8.62116e-13 3.58288e-13
4.16621e-07 1.99658e-13 -2.07152e-12 5.36455e-13 -8.24797e-14 -2.57447e-13 7.73298e-13 -8.62116e-13 1.74775e-01 -6.59179e-13
-1.73144e-07 -8.29759e-14 8.60905e-13 -2.22946e-13 3.42778e-14 1.06993e-13 -3.21376e-13 3.58288e-13 -6.59179e-13 1.95959e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_86-87.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.55367e-03 5.03995e-08 -3.54053e-06 7.77002e-08 -3.26286e-08 -1.91168e-08 1.71459e-07 -1.95138e-07 4.56658e-07 -2.78886e-07
5.03995e-08 2.37445e-02 -1.66732e-12 3.65908e-14 -1.53655e-14 -9.00253e-15 8.07437e-14 -9.18947e-14 2.15050e-13 -1.31334e-13
-3.54053e-06 -1.66732e-12 4.27639e-02 -2.57048e-12 1.07942e-12 6.32422e-13 -5.67220e-12 6.45555e-12 -1.51072e-11 9.22611e-12
7.77002e-08 3.65908e-14 -2.57048e-12 6.17733e-02 -2.36888e-14 -1.38791e-14 1.24482e-13 -1.41673e-13 3.31540e-13 -2.02475e-13
-3.26286e-08 -1.53655e-14 1.07942e-12 -2.36888e-14 8.07813e-02 5.82823e-15 -5.22734e-14 5.94926e-14 -1.39223e-13 8.50253e-14
-1.91168e-08 -9.00253e-15 6.32422e-13 -1.38791e-14 5.82823e-15 9.97890e-02 -3.06266e-14 3.48562e-14 -8.15698e-14 4.98156e-14
1.71459e-07 8.07437e-14 -5.67220e-12 1.24482e-13 -5.22734e-14 -3.06266e-14 1.18797e-01 -3.12626e-13 7.31600e-13 -4.46796e-13
-1.95138e-07 -9.18947e-14 6.45555e-12 -1.41673e-13 5.94926e-14 3.48562e-14 -3.12626e-13 1.37804e-01 -8.32637e-13 5.08500e-13
4.56658e-07 2.15050e-13 -1.51072e-11 3.31540e-13 -1.39223e-13 -8.15698e-14 7.31600e-13 -8.32637e-13 1.56812e-01 -1.18998e-12
-2.78886e-07 -1.31334e-13 9.22611e-12 -2.02475e-13 8.50253e-14 4.98156e-14 -4.46796e-13 5.08500e-13 -1.18998e-12 1.75819e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_87-88.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.04686e-02 8.35000e-08 -6.27712e-07 4.82911e-08 -2.44331e-08 -1.79931e-08 1.69731e-07 -1.89435e-07 4.62133e-07 -3.26563e-07
8.35000e-08 2.64413e-02 -4.87570e-13 3.75098e-14 -1.89782e-14 -1.39760e-14 1.31837e-13 -1.47142e-13 3.58958e-13 -2.53655e-13
-6.27712e-07 -4.87570e-13 4.76207e-02 -2.81980e-13 1.42669e-13 1.05065e-13 -9.91084e-13 1.10614e-12 -2.69847e-12 1.90685e-12
4.82911e-08 3.75098e-14 -2.81980e-13 6.87891e-02 -1.09758e-14 -8.08284e-15 7.62461e-14 -8.50975e-14 2.07599e-13 -1.46698e-13
-2.44331e-08 -1.89782e-14 1.42669e-13 -1.09758e-14 8.99559e-02 4.08954e-15 -3.85770e-14 4.30554e-14 -1.05035e-13 7.42224e-14
-1.79931e-08 -1.39760e-14 1.05065e-13 -8.08284e-15 4.08954e-15 1.11122e-01 -2.84090e-14 3.17070e-14 -7.73505e-14 5.46592e-14
1.69731e-07 1.31837e-13 -9.91084e-13 7.62461e-14 -3.85770e-14 -2.84090e-14 1.32289e-01 -2.99095e-13 7.29654e-13 -5.15605e-13
-1.89435e-07 -1.47142e-13 1.10614e-12 -8.50975e-14 4.30554e-14 3.17070e-14 -2.99095e-13 1.53455e-01 -8.14359e-13 5.75461e-13
4.62133e-07 3.58958e-13 -2.69847e-12 2.07599e-13 -1.05035e-13 -7.73505e-14 7.29654e-13 -8.14359e-13 1.74621e-01 -1.40386e-12
-3.26563e-07 -2.53655e-13 1.90685e-12 -1.46698e-13 7.42224e-14 5.46592e-14 -5.15605e-13 5.75461e-13 -1.40386e-12 1.95787e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_88-89.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.57376e-03 1.02237e-07 7.21859e-08 6.75529e-08 -4.88755e-08 1.27800e-08 1.20502e-07 -1.27902e-07 4.69028e-07 -4.11288e-07
1.02237e-07 2.16025e-02 7.00260e-14 6.55316e-14 -4.74131e-14 1.23976e-14 1.16897e-13 -1.24075e-13 4.54995e-13 -3.98982e-13
7.21859e-08 7.00260e-14 3.89062e-02 4.62695e-14 -3.34767e-14 8.75348e-15 8.25365e-14 -8.76045e-14 3.21255e-13 -2.81706e-13
6.75529e-08 6.55316e-14 4.62695e-14 5.62007e-02 -3.13281e-14 8.19167e-15 7.72392e-14 -8.19819e-14 3.00636e-13 -2.63626e-13
-4.88755e-08 -4.74131e-14 -3.34767e-14 -3.13281e-14 7.34940e-02 -5.92680e-15 -5.58837e-14 5.93151e-14 -2.17515e-13 1.90737e-13
1.27800e-08 1.23976e-14 8.75348e-15 8.19167e-15 -5.92680e-15 9.07870e-02 1.46125e-14 -1.55097e-14 5.68758e-14 -4.98741e-14
1.20502e-07 1.16897e-13 8.25365e-14 7.72392e-14 -5.58837e-14 1.46125e-14 1.08080e-01 -1.46241e-13 5.36282e-13 -4.70262e-13
-1.27902e-07 -1.24075e-13 -8.76045e-14 -8.19819e-14 5.93151e-14 -1.55097e-14 -1.46241e-13 1.25373e-01 -5.69211e-13 4.99137e-13
4.69028e-07 4.54995e-13 3.21255e-13 3.00636e-13 -2.17515e-13 5.68758e-14 5.36282e-13 -5.69211e-13 1.42666e-01 -1.83039e-12
-4.11288e-07 -3.98982e-13 -2.81706e-13 -2.63626e-13 1.90737e-13 -4.98741e-14 -4.70262e-13 4.99137e-13 -1.83039e-12 1.59958e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_89-90.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.43737e-03 1.18913e-07 9.02567e-08 8.96577e-08 -1.06549e-07 1.50178e-07 -3.04924e-08 4.81752e-08 4.83551e-06 -4.60993e-07
1.18913e-07 1.96529e-02 1.03627e-13 1.02940e-13 -1.22334e-13 1.72426e-13 -3.50096e-14 5.53119e-14 5.55184e-12 -5.29285e-13
9.02567e-08 1.03627e-13 3.53949e-02 7.81324e-14 -9.28527e-14 1.30873e-13 -2.65727e-14 4.19824e-14 4.21391e-12 -4.01733e-13
8.96577e-08 1.02940e-13 7.81324e-14 5.11286e-02 -9.22365e-14 1.30005e-13 -2.63963e-14 4.17038e-14 4.18595e-12 -3.99067e-13
-1.06549e-07 -1.22334e-13 -9.28527e-14 -9.22365e-14 6.68612e-02 -1.54498e-13 3.13694e-14 -4.95609e-14 -4.97459e-12 4.74252e-13
1.50178e-07 1.72426e-13 1.30873e-13 1.30005e-13 -1.54498e-13 8.25935e-02 -4.42144e-14 6.98547e-14 7.01155e-12 -6.68445e-13
-3.04924e-08 -3.50096e-14 -2.65727e-14 -2.63963e-14 3.13694e-14 -4.42144e-14 9.83258e-02 -1.41834e-14 -1.42363e-12 1.35722e-13
4.81752e-08 5.53119e-14 4.19824e-14 4.17038e-14 -4.95609e-14 6.98547e-14 -1.41834e-14 1.14058e-01 2.24921e-12 -2.14428e-13
4.83551e-06 5.55184e-12 4.21391e-12 4.18595e-12 -4.97459e-12 7.01155e-12 -1.42363e-12 2.24921e-12 1.29790e-01 -2.15229e-11
-4.60993e-07 -5.29285e-13 -4.01733e-13 -3.99067e-13 4.74252e-13 -6.68445e-13 1.35722e-13 -2.14428e-13 -2.15229e-11 1.45522e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m0_IPSM_9-10.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.64332e-04 1.28936e-08 1.05703e-09 -4.56981e-09 -6.84853e-08 5.29976e-09 -1.33485e-08 7.36912e-08 -2.51173e-08 2.93289e-08
1.28936e-08 5.87515e-03 1.35433e-16 -5.85510e-16 -8.77473e-15 6.79035e-16 -1.71029e-15 9.44173e-15 -3.21817e-15 3.75779e-15
1.05703e-09 1.35433e-16 1.05811e-02 -4.80008e-17 -7.19362e-16 5.56680e-17 -1.40211e-16 7.74043e-16 -2.63829e-16 3.08068e-16
-4.56981e-09 -5.85510e-16 -4.80008e-17 1.52847e-02 3.10998e-15 -2.40667e-16 6.06168e-16 -3.34638e-15 1.14060e-15 -1.33185e-15
-6.84853e-08 -8.77473e-15 -7.19362e-16 3.10998e-15 1.99879e-02 -3.60674e-15 9.08431e-15 -5.01504e-14 1.70935e-14 -1.99598e-14
5.29976e-09 6.79035e-16 5.56680e-17 -2.40667e-16 -3.60674e-15 2.46910e-02 -7.02992e-16 3.88091e-15 -1.32279e-15 1.54459e-15
-1.33485e-08 -1.71029e-15 -1.40211e-16 6.06168e-16 9.08431e-15 -7.02992e-16 2.93940e-02 -9.77485e-15 3.33171e-15 -3.89037e-15
7.36912e-08 9.44173e-15 7.74043e-16 -3.34638e-15 -5.01504e-14 3.88091e-15 -9.77485e-15 3.40971e-02 -1.83929e-14 2.14770e-14
-2.51173e-08 -3.21817e-15 -2.63829e-16 1.14060e-15 1.70935e-14 -1.32279e-15 3.33171e-15 -1.83929e-14 3.88002e-02 -7.32034e-15
2.93289e-08 3.75779e-15 3.08068e-16 -1.33185e-15 -1.99598e-14 1.54459e-15 -3.89037e-15 2.14770e-14 -7.32034e-15 4.35032e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_0-1.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.57721e-03 -5.35410e-08 1.10018e-08 8.51377e-08 -5.33895e-08 5.36682e-08 -6.24681e-08 3.70350e-08 -1.65781e-08 6.14251e-09
-5.35410e-08 -5.31941e-03 -5.33492e-07 -4.12844e-06 2.58892e-06 -2.60244e-06 3.02916e-06 -1.79588e-06 8.03894e-07 -2.97858e-07
1.10018e-08 -5.33492e-07 -8.35039e-03 8.48327e-07 -5.31982e-07 5.34759e-07 -6.22443e-07 3.69024e-07 -1.65187e-07 6.12051e-08
8.51377e-08 -4.12844e-06 8.48327e-07 -1.13782e-02 -4.11675e-06 4.13824e-06 -4.81678e-06 2.85570e-06 -1.27830e-06 4.73637e-07
-5.33895e-08 2.58892e-06 -5.31982e-07 -4.11675e-06 -1.44175e-02 -2.59507e-06 3.02058e-06 -1.79079e-06 8.01619e-07 -2.97015e-07
5.36682e-08 -2.60244e-06 5.34759e-07 4.13824e-06 -2.59507e-06 -1.74530e-02 -3.03635e-06 1.80014e-06 -8.05803e-07 2.98566e-07
-6.24681e-08 3.02916e-06 -6.22443e-07 -4.81678e-06 3.02058e-06 -3.03635e-06 -2.04876e-02 -2.09531e-06 9.37929e-07 -3.47521e-07
3.70350e-08 -1.79588e-06 3.69024e-07 2.85570e-06 -1.79079e-06 1.80014e-06 -2.09531e-06 -2.35256e-02 -5.56064e-07 2.06033e-07
-1.65781e-08 8.03894e-07 -1.65187e-07 -1.27830e-06 8.01619e-07 -8.05803e-07 9.37929e-07 -5.56064e-07 -2.65623e-02 -9.22270e-08
6.14251e-09 -2.97858e-07 6.12051e-08 4.73637e-07 -2.97015e-07 2.98566e-07 -3.47521e-07 2.06033e-07 -9.22270e-08 -2.95982e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_1-2.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.74100e-03 -7.39023e-08 4.58482e-07 6.19502e-07 6.67526e-07 1.52181e-08 -4.69947e-07 9.34779e-08 -1.49056e-07 2.06655e-07
-7.39023e-08 -5.66101e-03 -8.94807e-08 -1.20907e-07 -1.30279e-07 -2.97008e-09 9.17184e-08 -1.82438e-08 2.90909e-08 -4.03322e-08
4.58482e-07 -8.94807e-08 -8.88187e-03 7.50091e-07 8.08239e-07 1.84261e-08 -5.69011e-07 1.13183e-07 -1.80477e-07 2.50217e-07
6.19502e-07 -1.20907e-07 7.50091e-07 -1.21090e-02 1.09209e-06 2.48974e-08 -7.68849e-07 1.52933e-07 -2.43860e-07 3.38093e-07
6.67526e-07 -1.30279e-07 8.08239e-07 1.09209e-06 -1.53374e-02 2.68274e-08 -8.28451e-07 1.64788e-07 -2.62765e-07 3.64303e-07
1.52181e-08 -2.97008e-09 1.84261e-08 2.48974e-08 2.68274e-08 -1.85675e-02 -1.88869e-08 3.75681e-09 -5.99046e-09 8.30531e-09
-4.69947e-07 9.17184e-08 -5.69011e-07 -7.68849e-07 -8.28451e-07 -1.88869e-08 -2.17959e-02 -1.16013e-07 1.84990e-07 -2.56474e-07
9.34779e-08 -1.82438e-08 1.13183e-07 1.52933e-07 1.64788e-07 3.75681e-09 -1.16013e-07 -2.50255e-02 -3.67966e-08 5.10156e-08
-1.49056e-07 2.90909e-08 -1.80477e-07 -2.43860e-07 -2.62765e-07 -5.99046e-09 1.84990e-07 -3.67966e-08 -2.82545e-02 -8.13474e-08
2.06655e-07 -4.03322e-08 2.50217e-07 3.38093e-07 3.64303e-07 8.30531e-09 -2.56474e-07 5.10156e-08 -8.13474e-08 -3.14835e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_10-11.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.04122e-03 5.24837e-09 3.16931e-08 -4.95058e-09 -4.94483e-10 2.41467e-08 -1.79307e-08 1.48944e-08 -9.92183e-09 7.23050e-09
5.24837e-09 -8.34513e-03 6.23767e-07 -9.74349e-08 -9.73217e-09 4.75243e-07 -3.52903e-07 2.93144e-07 -1.95277e-07 1.42307e-07
3.16931e-08 6.23767e-07 -1.30903e-02 -5.88375e-07 -5.87692e-08 2.86982e-06 -2.13106e-06 1.77020e-06 -1.17921e-06 8.59343e-07
-4.95058e-09 -9.74349e-08 -5.88375e-07 -1.78520e-02 9.17997e-09 -4.48278e-07 3.32880e-07 -2.76511e-07 1.84197e-07 -1.34233e-07
-4.94483e-10 -9.73217e-09 -5.87692e-08 9.17997e-09 -2.26115e-02 -4.47757e-08 3.32493e-08 -2.76190e-08 1.83983e-08 -1.34077e-08
2.41467e-08 4.75243e-07 2.86982e-06 -4.48278e-07 -4.47757e-08 -2.73692e-02 -1.62363e-06 1.34870e-06 -8.98427e-07 6.54726e-07
-1.79307e-08 -3.52903e-07 -2.13106e-06 3.32880e-07 3.32493e-08 -1.62363e-06 -3.21302e-02 -1.00151e-06 6.67149e-07 -4.86183e-07
1.48944e-08 2.93144e-07 1.77020e-06 -2.76511e-07 -2.76190e-08 1.34870e-06 -1.00151e-06 -3.68907e-02 -5.54177e-07 4.03855e-07
-9.92183e-09 -1.95277e-07 -1.17921e-06 1.84197e-07 1.83983e-08 -8.98427e-07 6.67149e-07 -5.54177e-07 -4.16513e-02 -2.69026e-07
7.23050e-09 1.42307e-07 8.59343e-07 -1.34233e-07 -1.34077e-08 6.54726e-07 -4.86183e-07 4.03855e-07 -2.69026e-07 -4.64116e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_11-12.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.19934e-03 -9.05032e-07 -3.45157e-07 5.92764e-07 8.89545e-08 -1.16862e-07 2.22546e-08 1.95331e-08 -1.20754e-07 2.02240e-07
-9.05032e-07 -8.66888e-03 1.29156e-06 -2.21808e-06 -3.32862e-07 4.37291e-07 -8.32752e-08 -7.30917e-08 4.51853e-07 -7.56769e-07
-3.45157e-07 1.29156e-06 -1.36067e-02 -8.45925e-07 -1.26946e-07 1.66772e-07 -3.17592e-08 -2.78754e-08 1.72326e-07 -2.88613e-07
5.92764e-07 -2.21808e-06 -8.45925e-07 -1.85502e-02 2.18013e-07 -2.86410e-07 5.45424e-08 4.78726e-08 -2.95948e-07 4.95657e-07
8.89545e-08 -3.32862e-07 -1.26946e-07 2.18013e-07 -2.34976e-02 -4.29808e-08 8.18502e-09 7.18410e-09 -4.44121e-08 7.43819e-08
-1.16862e-07 4.37291e-07 1.66772e-07 -2.86410e-07 -4.29808e-08 -2.84440e-02 -1.07529e-08 -9.43797e-09 5.83456e-08 -9.77178e-08
2.22546e-08 -8.32752e-08 -3.17592e-08 5.45424e-08 8.18502e-09 -1.07529e-08 -3.33906e-02 1.79731e-09 -1.11110e-08 1.86088e-08
1.95331e-08 -7.30917e-08 -2.78754e-08 4.78726e-08 7.18410e-09 -9.43797e-09 1.79731e-09 -3.83372e-02 -9.75228e-09 1.63332e-08
-1.20754e-07 4.51853e-07 1.72326e-07 -2.95948e-07 -4.44121e-08 5.83456e-08 -1.11110e-08 -9.75228e-09 -4.32838e-02 -1.00972e-07
2.02240e-07 -7.56769e-07 -2.88613e-07 4.95657e-07 7.43819e-08 -9.77178e-08 1.86088e-08 1.63332e-08 -1.00972e-07 -4.82304e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_12-13.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.37191e-03 5.97906e-07 1.21904e-07 -1.12661e-07 2.37609e-07 -3.67503e-07 2.46094e-07 -1.99392e-07 2.03110e-07 -2.47104e-07
5.97906e-07 -9.02645e-03 4.15654e-07 -3.84140e-07 8.10174e-07 -1.25307e-06 8.39102e-07 -6.79865e-07 6.92542e-07 -8.42549e-07
1.21904e-07 4.15654e-07 -1.41661e-02 -7.83201e-08 1.65182e-07 -2.55482e-07 1.71080e-07 -1.38614e-07 1.41199e-07 -1.71783e-07
-1.12661e-07 -3.84140e-07 -7.83201e-08 -1.93136e-02 -1.52658e-07 2.36111e-07 -1.58109e-07 1.28104e-07 -1.30493e-07 1.58758e-07
2.37609e-07 8.10174e-07 1.65182e-07 -1.52658e-07 -2.44625e-02 -4.97973e-07 3.33461e-07 -2.70180e-07 2.75218e-07 -3.34831e-07
-3.67503e-07 -1.25307e-06 -2.55482e-07 2.36111e-07 -4.97973e-07 -2.96116e-02 -5.15754e-07 4.17879e-07 -4.25671e-07 5.17873e-07
2.46094e-07 8.39102e-07 1.71080e-07 -1.58109e-07 3.33461e-07 -5.15754e-07 -3.47618e-02 -2.79827e-07 2.85045e-07 -3.46786e-07
-1.99392e-07 -6.79865e-07 -1.38614e-07 1.28104e-07 -2.70180e-07 4.17879e-07 -2.79827e-07 -3.99117e-02 -2.30952e-07 2.80977e-07
2.03110e-07 6.92542e-07 1.41199e-07 -1.30493e-07 2.75218e-07 -4.25671e-07 2.85045e-07 -2.30952e-07 -4.50616e-02 -2.86216e-07
-2.47104e-07 -8.42549e-07 -1.71783e-07 1.58758e-07 -3.34831e-07 5.17873e-07 -3.46786e-07 2.80977e-07 -2.86216e-07 -5.02113e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_13-14.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.55404e-03 4.28606e-07 2.75374e-07 -2.88121e-07 2.90161e-07 -2.04230e-07 1.50075e-07 -1.29958e-07 1.09812e-07 -8.25715e-08
4.28606e-07 -9.39064e-03 8.73729e-06 -9.14176e-06 9.20647e-06 -6.47999e-06 4.76170e-06 -4.12343e-06 3.48420e-06 -2.61990e-06
2.75374e-07 8.73729e-06 -1.47501e-02 -5.87346e-06 5.91504e-06 -4.16331e-06 3.05933e-06 -2.64925e-06 2.23855e-06 -1.68325e-06
-2.88121e-07 -9.14176e-06 -5.87346e-06 -2.01113e-02 -6.18886e-06 4.35604e-06 -3.20095e-06 2.77189e-06 -2.34218e-06 1.76117e-06
2.90161e-07 9.20647e-06 5.91504e-06 -6.18886e-06 -2.54747e-02 -4.38688e-06 3.22361e-06 -2.79152e-06 2.35876e-06 -1.77364e-06
-2.04230e-07 -6.47999e-06 -4.16331e-06 4.35604e-06 -4.38688e-06 -3.08417e-02 -2.26895e-06 1.96481e-06 -1.66022e-06 1.24838e-06
1.50075e-07 4.76170e-06 3.05933e-06 -3.20095e-06 3.22361e-06 -2.26895e-06 -3.62072e-02 -1.44381e-06 1.21998e-06 -9.17348e-07
-1.29958e-07 -4.12343e-06 -2.64925e-06 2.77189e-06 -2.79152e-06 1.96481e-06 -1.44381e-06 -4.15718e-02 -1.05645e-06 7.94386e-07
1.09812e-07 3.48420e-06 2.23855e-06 -2.34218e-06 2.35876e-06 -1.66022e-06 1.21998e-06 -1.05645e-06 -4.69363e-02 -6.71236e-07
-8.25715e-08 -2.61990e-06 -1.68325e-06 1.76117e-06 -1.77364e-06 1.24838e-06 -9.17348e-07 7.94386e-07 -6.71236e-07 -5.23009e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_14-15.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.76988e-03 -2.27063e-07 -4.65041e-07 9.90023e-08 1.62984e-07 -5.19143e-08 1.40776e-08 -5.15745e-09 7.72463e-09 -1.07605e-09
-2.27063e-07 -9.84635e-03 7.39669e-06 -1.57467e-06 -2.59233e-06 8.25719e-07 -2.23910e-07 8.20315e-08 -1.22864e-07 1.71150e-08
-4.65041e-07 7.39669e-06 -1.54399e-02 -3.22505e-06 -5.30928e-06 1.69114e-06 -4.58584e-07 1.68007e-07 -2.51634e-07 3.50528e-08
9.90023e-08 -1.57467e-06 -3.22505e-06 -2.10703e-02 1.13029e-06 -3.60024e-07 9.76276e-08 -3.57668e-08 5.35702e-08 -7.46237e-09
1.62984e-07 -2.59233e-06 -5.30928e-06 1.13029e-06 -2.66867e-02 -5.92694e-07 1.60721e-07 -5.88815e-08 8.81905e-08 -1.22850e-08
-5.19143e-08 8.25719e-07 1.69114e-06 -3.60024e-07 -5.92694e-07 -3.23065e-02 -5.11934e-08 1.87552e-08 -2.80908e-08 3.91308e-09
1.40776e-08 -2.23910e-07 -4.58584e-07 9.76276e-08 1.60721e-07 -5.11934e-08 -3.79250e-02 -5.08583e-09 7.61737e-09 -1.06111e-09
-5.15745e-09 8.20315e-08 1.68007e-07 -3.57668e-08 -5.88815e-08 1.87552e-08 -5.08583e-09 -4.35434e-02 -2.79070e-09 3.88747e-10
7.72463e-09 -1.22864e-07 -2.51634e-07 5.35702e-08 8.81905e-08 -2.80908e-08 7.61737e-09 -2.79070e-09 -4.91619e-02 -5.82250e-10
-1.07605e-09 1.71150e-08 3.50528e-08 -7.46237e-09 -1.22850e-08 3.91308e-09 -1.06111e-09 3.88747e-10 -5.82250e-10 -5.47803e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_15-16.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.98115e-03 -7.22041e-08 -9.70505e-08 1.26339e-07 -1.90497e-08 6.31784e-08 -6.41029e-08 5.72632e-08 -5.27434e-08 4.79108e-08
-7.22041e-08 -1.02854e-02 1.14222e-06 -1.48692e-06 2.24203e-07 -7.43568e-07 7.54448e-07 -6.73950e-07 6.20754e-07 -5.63878e-07
-9.70505e-08 1.14222e-06 -1.61381e-02 -1.99859e-06 3.01354e-07 -9.99439e-07 1.01406e-06 -9.05865e-07 8.34364e-07 -7.57916e-07
1.26339e-07 -1.48692e-06 -1.99859e-06 -2.20016e-02 -3.92298e-07 1.30106e-06 -1.32009e-06 1.17924e-06 -1.08616e-06 9.86644e-07
-1.90497e-08 2.24203e-07 3.01354e-07 -3.92298e-07 -2.78706e-02 -1.96177e-07 1.99047e-07 -1.77809e-07 1.63775e-07 -1.48769e-07
6.31784e-08 -7.43568e-07 -9.99439e-07 1.30106e-06 -1.96177e-07 -3.37370e-02 -6.60140e-07 5.89705e-07 -5.43159e-07 4.93392e-07
-6.41029e-08 7.54448e-07 1.01406e-06 -1.32009e-06 1.99047e-07 -6.60140e-07 -3.96041e-02 -5.98334e-07 5.51106e-07 -5.00611e-07
5.72632e-08 -6.73950e-07 -9.05865e-07 1.17924e-06 -1.77809e-07 5.89705e-07 -5.98334e-07 -4.54715e-02 -4.92305e-07 4.47197e-07
-5.27434e-08 6.20754e-07 8.34364e-07 -1.08616e-06 1.63775e-07 -5.43159e-07 5.51106e-07 -4.92305e-07 -5.13389e-02 -4.11900e-07
4.79108e-08 -5.63878e-07 -7.57916e-07 9.86644e-07 -1.48769e-07 4.93392e-07 -5.00611e-07 4.47197e-07 -4.11900e-07 -5.72063e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_16-17.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.91237e-03 3.32455e-07 3.42135e-08 1.25145e-07 -2.93806e-08 2.67051e-08 -1.41294e-08 1.69084e-08 -2.18090e-08 2.33797e-08
3.32455e-07 -1.01291e-02 1.55186e-06 5.67632e-06 -1.33264e-06 1.21129e-06 -6.40881e-07 7.66931e-07 -9.89216e-07 1.06046e-06
3.42135e-08 1.55186e-06 -1.59166e-02 5.84161e-07 -1.37145e-07 1.24656e-07 -6.59542e-08 7.89262e-08 -1.01802e-07 1.09133e-07
1.25145e-07 5.67632e-06 5.84161e-07 -2.16982e-02 -5.01643e-07 4.55963e-07 -2.41245e-07 2.88693e-07 -3.72367e-07 3.99184e-07
-2.93806e-08 -1.33264e-06 -1.37145e-07 -5.01643e-07 -2.74857e-02 -1.07048e-07 5.66376e-08 -6.77772e-08 8.74216e-08 -9.37174e-08
2.67051e-08 1.21129e-06 1.24656e-07 4.55963e-07 -1.07048e-07 -3.32717e-02 -5.14801e-08 6.16054e-08 -7.94609e-08 8.51834e-08
-1.41294e-08 -6.40881e-07 -6.59542e-08 -2.41245e-07 5.66376e-08 -5.14801e-08 -3.90579e-02 -3.25947e-08 4.20418e-08 -4.50695e-08
1.69084e-08 7.66931e-07 7.89262e-08 2.88693e-07 -6.77772e-08 6.16054e-08 -3.25947e-08 -4.48441e-02 -5.03107e-08 5.39339e-08
-2.18090e-08 -9.89216e-07 -1.01802e-07 -3.72367e-07 8.74216e-08 -7.94609e-08 4.20418e-08 -5.03107e-08 -5.06303e-02 -6.95659e-08
2.33797e-08 1.06046e-06 1.09133e-07 3.99184e-07 -9.37174e-08 8.51834e-08 -4.50695e-08 5.39339e-08 -6.95659e-08 -5.64166e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_17-18.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.26981e-03 1.44008e-06 -1.34996e-06 8.45740e-07 -3.65384e-07 5.62538e-07 -6.95769e-07 6.39332e-07 -6.36302e-07 6.40070e-07
1.44008e-06 -1.08805e-02 -2.97008e-06 1.86073e-06 -8.03887e-07 1.23765e-06 -1.53077e-06 1.40660e-06 -1.39994e-06 1.40823e-06
-1.34996e-06 -2.97008e-06 -1.70742e-02 -1.74429e-06 7.53581e-07 -1.16020e-06 1.43498e-06 -1.31858e-06 1.31233e-06 -1.32011e-06
8.45740e-07 1.86073e-06 -1.74429e-06 -2.32811e-02 -4.72112e-07 7.26854e-07 -8.99002e-07 8.26080e-07 -8.22165e-07 8.27034e-07
-3.65384e-07 -8.03887e-07 7.53581e-07 -4.72112e-07 -2.94892e-02 -3.14022e-07 3.88394e-07 -3.56890e-07 3.55198e-07 -3.57302e-07
5.62538e-07 1.23765e-06 -1.16020e-06 7.26854e-07 -3.14022e-07 -3.56966e-02 -5.97964e-07 5.49461e-07 -5.46857e-07 5.50096e-07
-6.95769e-07 -1.53077e-06 1.43498e-06 -8.99002e-07 3.88394e-07 -5.97964e-07 -4.19043e-02 -6.79595e-07 6.76374e-07 -6.80380e-07
6.39332e-07 1.40660e-06 -1.31858e-06 8.26080e-07 -3.56890e-07 5.49461e-07 -6.79595e-07 -4.81124e-02 -6.21510e-07 6.25191e-07
-6.36302e-07 -1.39994e-06 1.31233e-06 -8.22165e-07 3.55198e-07 -5.46857e-07 6.76374e-07 -6.21510e-07 -5.43204e-02 -6.22228e-07
6.40070e-07 1.40823e-06 -1.32011e-06 8.27034e-07 -3.57302e-07 5.50096e-07 -6.80380e-07 6.25191e-07 -6.22228e-07 -6.05285e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_18-19.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.41146e-03 3.14387e-06 4.87202e-07 -1.03680e-06 1.09253e-06 -3.52931e-07 -3.01636e-09 2.53249e-07 -3.44058e-07 3.93816e-07
3.14387e-06 -1.11463e-02 4.53245e-06 -9.64535e-06 1.01638e-05 -3.28333e-06 -2.80612e-08 2.35598e-06 -3.20078e-06 3.66367e-06
4.87202e-07 4.53245e-06 -1.75342e-02 -1.49473e-06 1.57508e-06 -5.08814e-07 -4.34862e-09 3.65104e-07 -4.96021e-07 5.67756e-07
-1.03680e-06 -9.64535e-06 -1.49473e-06 -2.39034e-02 -3.35187e-06 1.08279e-06 9.25416e-09 -7.76966e-07 1.05557e-06 -1.20822e-06
1.09253e-06 1.01638e-05 1.57508e-06 -3.35187e-06 -3.02767e-02 -1.14099e-06 -9.75160e-09 8.18730e-07 -1.11231e-06 1.27317e-06
-3.52931e-07 -3.28333e-06 -5.08814e-07 1.08279e-06 -1.14099e-06 -3.66540e-02 3.15016e-09 -2.64483e-07 3.59320e-07 -4.11285e-07
-3.01636e-09 -2.80612e-08 -4.34862e-09 9.25416e-09 -9.75160e-09 3.15016e-09 -4.30288e-02 -2.26043e-09 3.07096e-09 -3.51508e-09
2.53249e-07 2.35598e-06 3.65104e-07 -7.76966e-07 8.18730e-07 -2.64483e-07 -2.26043e-09 -4.94030e-02 -2.57833e-07 2.95121e-07
-3.44058e-07 -3.20078e-06 -4.96021e-07 1.05557e-06 -1.11231e-06 3.59320e-07 3.07096e-09 -2.57833e-07 -5.57774e-02 -4.00945e-07
3.93816e-07 3.66367e-06 5.67756e-07 -1.20822e-06 1.27317e-06 -4.11285e-07 -3.51508e-09 2.95121e-07 -4.00945e-07 -6.21518e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_19-20.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.52963e-03 2.82630e-06 -2.93122e-06 1.84272e-06 -1.33963e-06 1.07140e-06 -9.62294e-07 8.47317e-07 -7.27974e-07 6.48302e-07
2.82630e-06 -1.14057e-02 -1.48152e-05 9.31364e-06 -6.77085e-06 5.41517e-06 -4.86370e-06 4.28258e-06 -3.67938e-06 3.27670e-06
-2.93122e-06 -1.48152e-05 -1.79032e-02 -9.65940e-06 7.02220e-06 -5.61620e-06 5.04426e-06 -4.44156e-06 3.81597e-06 -3.39834e-06
1.84272e-06 9.31364e-06 -9.65940e-06 -2.44235e-02 -4.41454e-06 3.53065e-06 -3.17110e-06 2.79220e-06 -2.39893e-06 2.13638e-06
-1.33963e-06 -6.77085e-06 7.02220e-06 -4.41454e-06 -3.09394e-02 -2.56672e-06 2.30533e-06 -2.02988e-06 1.74398e-06 -1.55311e-06
1.07140e-06 5.41517e-06 -5.61620e-06 3.53065e-06 -2.56672e-06 -3.74542e-02 -1.84375e-06 1.62345e-06 -1.39479e-06 1.24214e-06
-9.62294e-07 -4.86370e-06 5.04426e-06 -3.17110e-06 2.30533e-06 -1.84375e-06 -4.39684e-02 -1.45813e-06 1.25275e-06 -1.11565e-06
8.47317e-07 4.28258e-06 -4.44156e-06 2.79220e-06 -2.02988e-06 1.62345e-06 -1.45813e-06 -5.04827e-02 -1.10307e-06 9.82346e-07
-7.27974e-07 -3.67938e-06 3.81597e-06 -2.39893e-06 1.74398e-06 -1.39479e-06 1.25275e-06 -1.10307e-06 -5.69970e-02 -8.43985e-07
6.48302e-07 3.27670e-06 -3.39834e-06 2.13638e-06 -1.55311e-06 1.24214e-06 -1.11565e-06 9.82346e-07 -8.43985e-07 -6.35112e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_2-3.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.91187e-03 1.67644e-06 2.66201e-06 2.99962e-07 5.69617e-07 -9.59444e-07 9.24377e-07 -5.13117e-07 1.65008e-07 3.13933e-08
1.67644e-06 -6.01047e-03 6.43913e-06 7.25577e-07 1.37784e-06 -2.32079e-06 2.23597e-06 -1.24118e-06 3.99137e-07 7.59371e-08
2.66201e-06 6.43913e-06 -9.42687e-03 1.15214e-06 2.18788e-06 -3.68519e-06 3.55050e-06 -1.97086e-06 6.33790e-07 1.20581e-07
2.99962e-07 7.25577e-07 1.15214e-06 -1.28661e-02 2.46536e-07 -4.15256e-07 4.00079e-07 -2.22082e-07 7.14171e-08 1.35873e-08
5.69617e-07 1.37784e-06 2.18788e-06 2.46536e-07 -1.62960e-02 -7.88555e-07 7.59734e-07 -4.21724e-07 1.35618e-07 2.58018e-08
-9.59444e-07 -2.32079e-06 -3.68519e-06 -4.15256e-07 -7.88555e-07 -1.97256e-02 -1.27967e-06 7.10339e-07 -2.28431e-07 -4.34597e-08
9.24377e-07 2.23597e-06 3.55050e-06 4.00079e-07 7.59734e-07 -1.27967e-06 -2.31563e-02 -6.84376e-07 2.20082e-07 4.18712e-08
-5.13117e-07 -1.24118e-06 -1.97086e-06 -2.22082e-07 -4.21724e-07 7.10339e-07 -6.84376e-07 -2.65878e-02 -1.22166e-07 -2.32425e-08
1.65008e-07 3.99137e-07 6.33790e-07 7.14171e-08 1.35618e-07 -2.28431e-07 2.20082e-07 -1.22166e-07 -3.00189e-02 7.47433e-09
3.13933e-08 7.59371e-08 1.20581e-07 1.35873e-08 2.58018e-08 -4.34597e-08 4.18712e-08 -2.32425e-08 7.47433e-09 -3.34496e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_20-21.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.71553e-03 4.95405e-06 -5.97811e-07 2.04131e-06 -1.62263e-06 1.45217e-06 -1.47987e-06 1.41789e-06 -1.31429e-06 1.14018e-06
4.95405e-06 -1.17830e-02 -2.66196e-06 9.08963e-06 -7.22534e-06 6.46628e-06 -6.58962e-06 6.31363e-06 -5.85231e-06 5.07703e-06
-5.97811e-07 -2.66196e-06 -1.85224e-02 -1.09686e-06 8.71891e-07 -7.80295e-07 7.95178e-07 -7.61874e-07 7.06206e-07 -6.12652e-07
2.04131e-06 9.08963e-06 -1.09686e-06 -2.52495e-02 -2.97719e-06 2.66442e-06 -2.71525e-06 2.60152e-06 -2.41144e-06 2.09199e-06
-1.62263e-06 -7.22534e-06 8.71891e-07 -2.97719e-06 -3.19835e-02 -2.11795e-06 2.15835e-06 -2.06795e-06 1.91685e-06 -1.66292e-06
1.45217e-06 6.46628e-06 -7.80295e-07 2.66442e-06 -2.11795e-06 -3.87172e-02 -1.93160e-06 1.85070e-06 -1.71548e-06 1.48822e-06
-1.47987e-06 -6.58962e-06 7.95178e-07 -2.71525e-06 2.15835e-06 -1.93160e-06 -4.54506e-02 -1.88600e-06 1.74820e-06 -1.51661e-06
1.41789e-06 6.31363e-06 -7.61874e-07 2.60152e-06 -2.06795e-06 1.85070e-06 -1.88600e-06 -5.21844e-02 -1.67498e-06 1.45309e-06
-1.31429e-06 -5.85231e-06 7.06206e-07 -2.41144e-06 1.91685e-06 -1.71548e-06 1.74820e-06 -1.67498e-06 -5.89182e-02 -1.34691e-06
1.14018e-06 5.07703e-06 -6.12652e-07 2.09199e-06 -1.66292e-06 1.48822e-06 -1.51661e-06 1.45309e-06 -1.34691e-06 -6.56522e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_21-22.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.12817e-03 1.04866e-06 -2.74145e-07 7.33545e-07 -4.14967e-07 3.17881e-07 -2.45057e-07 1.95634e-07 -1.72875e-07 1.63704e-07
1.04866e-06 -1.26441e-02 -2.87424e-06 7.69076e-06 -4.35067e-06 3.33278e-06 -2.56927e-06 2.05110e-06 -1.81249e-06 1.71634e-06
-2.74145e-07 -2.87424e-06 -1.98557e-02 -2.01055e-06 1.13737e-06 -8.71268e-07 6.71669e-07 -5.36206e-07 4.73827e-07 -4.48691e-07
7.33545e-07 7.69076e-06 -2.01055e-06 -2.70662e-02 -3.04332e-06 2.33130e-06 -1.79722e-06 1.43475e-06 -1.26785e-06 1.20059e-06
-4.14967e-07 -4.35067e-06 1.13737e-06 -3.04332e-06 -3.42873e-02 -1.31882e-06 1.01669e-06 -8.11642e-07 7.17221e-07 -6.79173e-07
3.17881e-07 3.33278e-06 -8.71268e-07 2.33130e-06 -1.31882e-06 -4.15061e-02 -7.78823e-07 6.21749e-07 -5.49419e-07 5.20273e-07
-2.45057e-07 -2.56927e-06 6.71669e-07 -1.79722e-06 1.01669e-06 -7.78823e-07 -4.87248e-02 -4.79312e-07 4.23552e-07 -4.01083e-07
1.95634e-07 2.05110e-06 -5.36206e-07 1.43475e-06 -8.11642e-07 6.21749e-07 -4.79312e-07 -5.59434e-02 -3.38130e-07 3.20192e-07
-1.72875e-07 -1.81249e-06 4.73827e-07 -1.26785e-06 7.17221e-07 -5.49419e-07 4.23552e-07 -3.38130e-07 -6.31619e-02 -2.82943e-07
1.63704e-07 1.71634e-06 -4.48691e-07 1.20059e-06 -6.79173e-07 5.20273e-07 -4.01083e-07 3.20192e-07 -2.82943e-07 -7.03804e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_22-23.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.35492e-03 -4.71265e-07 -3.87959e-07 -2.47664e-07 -1.95307e-07 2.70216e-07 -2.54169e-07 2.56243e-07 -2.56732e-07 2.44719e-07
-4.71265e-07 -1.31193e-02 3.21344e-06 2.05138e-06 1.61772e-06 -2.23818e-06 2.10527e-06 -2.12245e-06 2.12650e-06 -2.02700e-06
-3.87959e-07 3.21344e-06 -2.05883e-02 1.68876e-06 1.33175e-06 -1.84254e-06 1.73312e-06 -1.74726e-06 1.75060e-06 -1.66868e-06
-2.47664e-07 2.05138e-06 1.68876e-06 -2.80720e-02 8.50158e-07 -1.17623e-06 1.10638e-06 -1.11541e-06 1.11754e-06 -1.06525e-06
-1.95307e-07 1.61772e-06 1.33175e-06 8.50158e-07 -3.55569e-02 -9.27575e-07 8.72489e-07 -8.79610e-07 8.81289e-07 -8.40052e-07
2.70216e-07 -2.23818e-06 -1.84254e-06 -1.17623e-06 -9.27575e-07 -4.30413e-02 -1.20713e-06 1.21698e-06 -1.21930e-06 1.16225e-06
-2.54169e-07 2.10527e-06 1.73312e-06 1.10638e-06 8.72489e-07 -1.20713e-06 -5.05268e-02 -1.14471e-06 1.14689e-06 -1.09323e-06
2.56243e-07 -2.12245e-06 -1.74726e-06 -1.11541e-06 -8.79610e-07 1.21698e-06 -1.14471e-06 -5.80122e-02 -1.15625e-06 1.10215e-06
-2.56732e-07 2.12650e-06 1.75060e-06 1.11754e-06 8.81289e-07 -1.21930e-06 1.14689e-06 -1.15625e-06 -6.54977e-02 -1.10425e-06
2.44719e-07 -2.02700e-06 -1.66868e-06 -1.06525e-06 -8.40052e-07 1.16225e-06 -1.09323e-06 1.10215e-06 -1.10425e-06 -7.29834e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_23-24.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.25692e-03 -3.28016e-07 -1.32317e-06 -1.39413e-07 -2.65859e-07 3.98111e-07 -3.01224e-07 2.29835e-07 -1.71997e-07 1.12419e-07
-3.28016e-07 -1.29206e-02 2.19387e-06 2.31153e-07 4.40805e-07 -6.60085e-07 4.99443e-07 -3.81075e-07 2.85179e-07 -1.86395e-07
-1.32317e-06 2.19387e-06 -2.02650e-02 9.32434e-07 1.77814e-06 -2.66268e-06 2.01468e-06 -1.53720e-06 1.15037e-06 -7.51888e-07
-1.39413e-07 2.31153e-07 9.32434e-07 -2.76407e-02 1.87350e-07 -2.80548e-07 2.12272e-07 -1.61964e-07 1.21206e-07 -7.92211e-08
-2.65859e-07 4.40805e-07 1.77814e-06 1.87350e-07 -3.50096e-02 -5.35002e-07 4.04800e-07 -3.08863e-07 2.31139e-07 -1.51074e-07
3.98111e-07 -6.60085e-07 -2.66268e-06 -2.80548e-07 -5.35002e-07 -4.23790e-02 -6.06170e-07 4.62508e-07 -3.46120e-07 2.26226e-07
-3.01224e-07 4.99443e-07 2.01468e-06 2.12272e-07 4.04800e-07 -6.06170e-07 -4.97494e-02 -3.49950e-07 2.61886e-07 -1.71170e-07
2.29835e-07 -3.81075e-07 -1.53720e-06 -1.61964e-07 -3.08863e-07 4.62508e-07 -3.49950e-07 -5.71197e-02 -1.99819e-07 1.30603e-07
-1.71997e-07 2.85179e-07 1.15037e-06 1.21206e-07 2.31139e-07 -3.46120e-07 2.61886e-07 -1.99819e-07 -6.44901e-02 -9.77372e-08
1.12419e-07 -1.86395e-07 -7.51888e-07 -7.92211e-08 -1.51074e-07 2.26226e-07 -1.71170e-07 1.30603e-07 -9.77372e-08 -7.18604e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_24-25.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.59971e-03 1.95222e-07 4.90701e-07 -3.19413e-07 6.29784e-07 -2.20425e-07 5.79541e-08 1.59787e-08 -6.79435e-08 9.44273e-08
1.95222e-07 -1.36287e-02 6.12679e-07 -3.98813e-07 7.86335e-07 -2.75218e-07 7.23603e-08 1.99507e-08 -8.48329e-08 1.17900e-07
4.90701e-07 6.12679e-07 -2.13829e-02 -1.00243e-06 1.97649e-06 -6.91772e-07 1.81881e-07 5.01470e-08 -2.13231e-07 2.96347e-07
-3.19413e-07 -3.98813e-07 -1.00243e-06 -2.91542e-02 -1.28656e-06 4.50298e-07 -1.18392e-07 -3.26423e-08 1.38799e-07 -1.92902e-07
6.29784e-07 7.86335e-07 1.97649e-06 -1.28656e-06 -3.69252e-02 -8.87847e-07 2.33433e-07 6.43606e-08 -2.73669e-07 3.80343e-07
-2.20425e-07 -2.75218e-07 -6.91772e-07 4.50298e-07 -8.87847e-07 -4.47009e-02 -8.17016e-08 -2.25262e-08 9.57844e-08 -1.33120e-07
5.79541e-08 7.23603e-08 1.81881e-07 -1.18392e-07 2.33433e-07 -8.17016e-08 -5.24750e-02 5.92260e-09 -2.51836e-08 3.50000e-08
1.59787e-08 1.99507e-08 5.01470e-08 -3.26423e-08 6.43606e-08 -2.25262e-08 5.92260e-09 -6.02489e-02 -6.94347e-09 9.64997e-09
-6.79435e-08 -8.48329e-08 -2.13231e-07 1.38799e-07 -2.73669e-07 9.57844e-08 -2.51836e-08 -6.94347e-09 -6.80228e-02 -4.10329e-08
9.44273e-08 1.17900e-07 2.96347e-07 -1.92902e-07 3.80343e-07 -1.33120e-07 3.50000e-08 9.64997e-09 -4.10329e-08 -7.57967e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_25-26.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.83046e-03 -7.31529e-08 -4.91655e-07 2.17985e-07 1.53836e-07 -2.94860e-07 2.45625e-07 -1.78234e-07 1.15485e-07 -6.72428e-08
-7.31529e-08 -1.41050e-02 9.85911e-07 -4.37123e-07 -3.08486e-07 5.91280e-07 -4.92550e-07 3.57412e-07 -2.31581e-07 1.34841e-07
-4.91655e-07 9.85911e-07 -2.21251e-02 -2.93787e-06 -2.07331e-06 3.97395e-06 -3.31039e-06 2.40214e-06 -1.55644e-06 9.06259e-07
2.17985e-07 -4.37123e-07 -2.93787e-06 -3.01724e-02 9.19244e-07 -1.76193e-06 1.46773e-06 -1.06503e-06 6.90077e-07 -4.01807e-07
1.53836e-07 -3.08486e-07 -2.07331e-06 9.19244e-07 -3.82175e-02 -1.24343e-06 1.03580e-06 -7.51616e-07 4.87001e-07 -2.83564e-07
-2.94860e-07 5.91280e-07 3.97395e-06 -1.76193e-06 -1.24343e-06 -4.62609e-02 -1.98534e-06 1.44063e-06 -9.33441e-07 5.43510e-07
2.45625e-07 -4.92550e-07 -3.31039e-06 1.46773e-06 1.03580e-06 -1.98534e-06 -5.43071e-02 -1.20008e-06 7.77578e-07 -4.52757e-07
-1.78234e-07 3.57412e-07 2.40214e-06 -1.06503e-06 -7.51616e-07 1.44063e-06 -1.20008e-06 -6.23534e-02 -5.64238e-07 3.28536e-07
1.15485e-07 -2.31581e-07 -1.55644e-06 6.90077e-07 4.87001e-07 -9.33441e-07 7.77578e-07 -5.64238e-07 -7.03995e-02 -2.12871e-07
-6.72428e-08 1.34841e-07 9.06259e-07 -4.01807e-07 -2.83564e-07 5.43510e-07 -4.52757e-07 3.28536e-07 -2.12871e-07 -7.84454e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_26-27.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.04791e-03 -1.15313e-08 6.31669e-08 -1.62167e-08 2.79816e-08 -3.12321e-08 3.57733e-08 -4.00277e-08 3.94209e-08 -3.60627e-08
-1.15313e-08 -1.45539e-02 -1.16327e-06 2.98644e-07 -5.15304e-07 5.75164e-07 -6.58795e-07 7.37143e-07 -7.25969e-07 6.64124e-07
6.31669e-08 -1.16327e-06 -2.28298e-02 -1.63594e-06 2.82277e-06 -3.15067e-06 3.60879e-06 -4.03798e-06 3.97676e-06 -3.63799e-06
-1.62167e-08 2.98644e-07 -1.63594e-06 -3.11337e-02 -7.24685e-07 8.08867e-07 -9.26479e-07 1.03666e-06 -1.02095e-06 9.33974e-07
2.79816e-08 -5.15304e-07 2.82277e-06 -7.24685e-07 -3.94334e-02 -1.39568e-06 1.59862e-06 -1.78874e-06 1.76162e-06 -1.61155e-06
-3.12321e-08 5.75164e-07 -3.15067e-06 8.08867e-07 -1.39568e-06 -4.77343e-02 -1.78432e-06 1.99653e-06 -1.96626e-06 1.79876e-06
3.57733e-08 -6.58795e-07 3.60879e-06 -9.26479e-07 1.59862e-06 -1.78432e-06 -5.60354e-02 -2.28683e-06 2.25216e-06 -2.06030e-06
-4.00277e-08 7.37143e-07 -4.03798e-06 1.03666e-06 -1.78874e-06 1.99653e-06 -2.28683e-06 -6.43365e-02 -2.52000e-06 2.30533e-06
3.94209e-08 -7.25969e-07 3.97676e-06 -1.02095e-06 1.76162e-06 -1.96626e-06 2.25216e-06 -2.52000e-06 -7.26382e-02 -2.27038e-06
-3.60627e-08 6.64124e-07 -3.63799e-06 9.33974e-07 -1.61155e-06 1.79876e-06 -2.06030e-06 2.30533e-06 -2.27038e-06 -8.09404e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_27-28.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.42006e-03 7.03154e-07 -1.21988e-07 1.37413e-07 -7.91315e-08 1.24185e-08 5.06627e-08 -9.29343e-08 1.18322e-07 -1.31421e-07
7.03154e-07 -1.53079e-02 -2.57459e-06 2.90014e-06 -1.67010e-06 2.62097e-07 1.06925e-06 -1.96141e-06 2.49723e-06 -2.77368e-06
-1.21988e-07 -2.57459e-06 -2.40416e-02 -5.03136e-07 2.89740e-07 -4.54703e-08 -1.85501e-07 3.40278e-07 -4.33236e-07 4.81197e-07
1.37413e-07 2.90014e-06 -5.03136e-07 -3.27776e-02 -3.26376e-07 5.12198e-08 2.08957e-07 -3.83305e-07 4.88017e-07 -5.42042e-07
-7.91315e-08 -1.67010e-06 2.89740e-07 -3.26376e-07 -4.15169e-02 -2.94958e-08 -1.20332e-07 2.20733e-07 -2.81033e-07 3.12145e-07
1.24185e-08 2.62097e-07 -4.54703e-08 5.12198e-08 -2.94958e-08 -5.02567e-02 1.88842e-08 -3.46407e-08 4.41039e-08 -4.89864e-08
5.06627e-08 1.06925e-06 -1.85501e-07 2.08957e-07 -1.20332e-07 1.88842e-08 -5.89965e-02 -1.41321e-07 1.79927e-07 -1.99846e-07
-9.29343e-08 -1.96141e-06 3.40278e-07 -3.83305e-07 2.20733e-07 -3.46407e-08 -1.41321e-07 -6.77363e-02 -3.30053e-07 3.66591e-07
1.18322e-07 2.49723e-06 -4.33236e-07 4.88017e-07 -2.81033e-07 4.41039e-08 1.79927e-07 -3.30053e-07 -7.64762e-02 -4.66737e-07
-1.31421e-07 -2.77368e-06 4.81197e-07 -5.42042e-07 3.12145e-07 -4.89864e-08 -1.99846e-07 3.66591e-07 -4.66737e-07 -8.52162e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_28-29.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.61112e-03 1.31587e-07 -1.40086e-07 4.53177e-08 4.76969e-08 -2.91092e-08 2.34414e-08 -1.70103e-08 1.12420e-08 -4.26756e-09
1.31587e-07 -1.57149e-02 -2.38508e-06 7.71569e-07 8.12078e-07 -4.95607e-07 3.99109e-07 -2.89613e-07 1.91404e-07 -7.26586e-08
-1.40086e-07 -2.38508e-06 -2.46585e-02 -8.21404e-07 -8.64529e-07 5.27618e-07 -4.24887e-07 3.08319e-07 -2.03767e-07 7.73515e-08
4.53177e-08 7.71569e-07 -8.21404e-07 -3.36218e-02 2.79674e-07 -1.70684e-07 1.37450e-07 -9.97407e-08 6.59183e-08 -2.50231e-08
4.76969e-08 8.12078e-07 -8.64529e-07 2.79674e-07 -4.25856e-02 -1.79645e-07 1.44667e-07 -1.04977e-07 6.93791e-08 -2.63369e-08
-2.91092e-08 -4.95607e-07 5.27618e-07 -1.70684e-07 -1.79645e-07 -5.15504e-02 -8.82894e-08 6.40671e-08 -4.23417e-08 1.60733e-08
2.34414e-08 3.99109e-07 -4.24887e-07 1.37450e-07 1.44667e-07 -8.82894e-08 -6.05154e-02 -5.15928e-08 3.40975e-08 -1.29437e-08
-1.70103e-08 -2.89613e-07 3.08319e-07 -9.97407e-08 -1.04977e-07 6.40671e-08 -5.15928e-08 -6.94804e-02 -2.47428e-08 9.39257e-09
1.12420e-08 1.91404e-07 -2.03767e-07 6.59183e-08 6.93791e-08 -4.23417e-08 3.40975e-08 -2.47428e-08 -7.84456e-02 -6.20752e-09
-4.26756e-09 -7.26586e-08 7.73515e-08 -2.50231e-08 -2.63369e-08 1.60733e-08 -1.29437e-08 9.39257e-09 -6.20752e-09 -8.74107e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_29-30.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.77135e-03 -1.88868e-07 -6.86938e-07 3.85252e-07 2.88206e-08 -1.23372e-07 1.81611e-07 -1.60215e-07 1.23529e-07 -8.85010e-08
-1.88868e-07 -1.60478e-02 1.53578e-06 -8.61306e-07 -6.44340e-08 2.75823e-07 -4.06028e-07 3.58193e-07 -2.76173e-07 1.97861e-07
-6.86938e-07 1.53578e-06 -2.51749e-02 -3.13267e-06 -2.34354e-07 1.00320e-06 -1.47677e-06 1.30279e-06 -1.00447e-06 7.19645e-07
3.85252e-07 -8.61306e-07 -3.13267e-06 -3.43285e-02 1.31432e-07 -5.62620e-07 8.28211e-07 -7.30638e-07 5.63334e-07 -4.03595e-07
2.88206e-08 -6.44340e-08 -2.34354e-07 1.31432e-07 -4.34829e-02 -4.20894e-08 6.19582e-08 -5.46588e-08 4.21429e-08 -3.01928e-08
-1.23372e-07 2.75823e-07 1.00320e-06 -5.62620e-07 -4.20894e-08 -5.26361e-02 -2.65224e-07 2.33978e-07 -1.80401e-07 1.29246e-07
1.81611e-07 -4.06028e-07 -1.47677e-06 8.28211e-07 6.19582e-08 -2.65224e-07 -6.17897e-02 -3.44430e-07 2.65561e-07 -1.90259e-07
-1.60215e-07 3.58193e-07 1.30279e-06 -7.30638e-07 -5.46588e-08 2.33978e-07 -3.44430e-07 -7.09436e-02 -2.34275e-07 1.67844e-07
1.23529e-07 -2.76173e-07 -1.00447e-06 5.63334e-07 4.21429e-08 -1.80401e-07 2.65561e-07 -2.34275e-07 -8.00977e-02 -1.29411e-07
-8.85010e-08 1.97861e-07 7.19645e-07 -4.03595e-07 -3.01928e-08 1.29246e-07 -1.90259e-07 1.67844e-07 -1.29411e-07 -8.92517e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_3-4.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.08111e-03 2.57593e-06 -2.73502e-06 -3.37766e-07 -2.38997e-07 9.07517e-08 -2.24775e-07 -1.77255e-07 4.21965e-07 -4.68288e-07
2.57593e-06 -6.35730e-03 -7.64131e-06 -9.43678e-07 -6.67731e-07 2.53550e-07 -6.27995e-07 -4.95228e-07 1.17892e-06 -1.30834e-06
-2.73502e-06 -7.64131e-06 -9.97810e-03 1.00196e-06 7.08969e-07 -2.69208e-07 6.66779e-07 5.25813e-07 -1.25173e-06 1.38914e-06
-3.37766e-07 -9.43678e-07 1.00196e-06 -1.36147e-02 8.75554e-08 -3.32464e-08 8.23451e-08 6.49362e-08 -1.54585e-07 1.71555e-07
-2.38997e-07 -6.67731e-07 7.08969e-07 8.75554e-08 -1.72446e-02 -2.35246e-08 5.82660e-08 4.59478e-08 -1.09381e-07 1.21389e-07
9.07517e-08 2.53550e-07 -2.69208e-07 -3.32464e-08 -2.35246e-08 -2.08748e-02 -2.21247e-08 -1.74472e-08 4.15341e-08 -4.60937e-08
-2.24775e-07 -6.27995e-07 6.66779e-07 8.23451e-08 5.82660e-08 -2.21247e-08 -2.45050e-02 4.32135e-08 -1.02872e-07 1.14166e-07
-1.77255e-07 -4.95228e-07 5.25813e-07 6.49362e-08 4.59478e-08 -1.74472e-08 4.32135e-08 -2.81353e-02 -8.11237e-08 9.00295e-08
4.21965e-07 1.17892e-06 -1.25173e-06 -1.54585e-07 -1.09381e-07 4.15341e-08 -1.02872e-07 -8.11237e-08 -3.17654e-02 -2.14320e-07
-4.68288e-07 -1.30834e-06 1.38914e-06 1.71555e-07 1.21389e-07 -4.60937e-08 1.14166e-07 9.00295e-08 -2.14320e-07 -3.53957e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_30-31.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.91266e-03 3.50958e-06 -9.49052e-07 3.90361e-07 -4.82021e-07 6.92284e-07 -5.39681e-07 2.36171e-07 -2.65232e-08 -1.17050e-07
3.50958e-06 -1.63197e-02 -5.77883e-06 2.37693e-06 -2.93506e-06 4.21536e-06 -3.28615e-06 1.43806e-06 -1.61501e-07 -7.12726e-07
-9.49052e-07 -5.77883e-06 -2.56384e-02 -6.42763e-07 7.93691e-07 -1.13991e-06 8.88632e-07 -3.88877e-07 4.36727e-08 1.92734e-07
3.90361e-07 2.37693e-06 -6.42763e-07 -3.49564e-02 -3.26458e-07 4.68862e-07 -3.65509e-07 1.59951e-07 -1.79633e-08 -7.92745e-08
-4.82021e-07 -2.93506e-06 7.93691e-07 -3.26458e-07 -4.42759e-02 -5.78956e-07 4.51334e-07 -1.97509e-07 2.21813e-08 9.78889e-08
6.92284e-07 4.21536e-06 -1.13991e-06 4.68862e-07 -5.78956e-07 -5.35959e-02 -6.48210e-07 2.83665e-07 -3.18570e-08 -1.40589e-07
-5.39681e-07 -3.28615e-06 8.88632e-07 -3.65509e-07 4.51334e-07 -6.48210e-07 -6.29170e-02 -2.21135e-07 2.48346e-08 1.09598e-07
2.36171e-07 1.43806e-06 -3.88877e-07 1.59951e-07 -1.97509e-07 2.83665e-07 -2.21135e-07 -7.22383e-02 -1.08679e-08 -4.79616e-08
-2.65232e-08 -1.61501e-07 4.36727e-08 -1.79633e-08 2.21813e-08 -3.18570e-08 2.48346e-08 -1.08679e-08 -8.15594e-02 5.38633e-09
-1.17050e-07 -7.12726e-07 1.92734e-07 -7.92745e-08 9.78889e-08 -1.40589e-07 1.09598e-07 -4.79616e-08 5.38633e-09 -9.08803e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_31-32.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.31599e-03 -1.67892e-07 -9.41931e-08 -1.00567e-07 2.82395e-07 -3.92060e-07 3.72719e-07 -3.14722e-07 2.51062e-07 -1.90260e-07
-1.67892e-07 -1.71723e-02 3.13930e-07 3.35174e-07 -9.41175e-07 1.30667e-06 -1.24221e-06 1.04891e-06 -8.36748e-07 6.34103e-07
-9.41931e-08 3.13930e-07 -2.69449e-02 1.88044e-07 -5.28032e-07 7.33087e-07 -6.96924e-07 5.88478e-07 -4.69445e-07 3.55754e-07
-1.00567e-07 3.35174e-07 1.88044e-07 -3.67359e-02 -5.63765e-07 7.82697e-07 -7.44086e-07 6.28302e-07 -5.01214e-07 3.79829e-07
2.82395e-07 -9.41175e-07 -5.28032e-07 -5.63765e-07 -4.65285e-02 -2.19783e-06 2.08941e-06 -1.76428e-06 1.40742e-06 -1.06657e-06
-3.92060e-07 1.30667e-06 7.33087e-07 7.82697e-07 -2.19783e-06 -5.63220e-02 -2.90080e-06 2.44942e-06 -1.95397e-06 1.48075e-06
3.72719e-07 -1.24221e-06 -6.96924e-07 -7.44086e-07 2.08941e-06 -2.90080e-06 -6.61175e-02 -2.32859e-06 1.85758e-06 -1.40771e-06
-3.14722e-07 1.04891e-06 5.88478e-07 6.28302e-07 -1.76428e-06 2.44942e-06 -2.32859e-06 -7.59136e-02 -1.56853e-06 1.18866e-06
2.51062e-07 -8.36748e-07 -4.69445e-07 -5.01214e-07 1.40742e-06 -1.95397e-06 1.85758e-06 -1.56853e-06 -8.57097e-02 -9.48227e-07
-1.90260e-07 6.34103e-07 3.55754e-07 3.79829e-07 -1.06657e-06 1.48075e-06 -1.40771e-06 1.18866e-06 -9.48227e-07 -9.55057e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_32-33.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.54792e-03 4.36535e-06 2.28738e-06 7.92105e-07 -8.15839e-07 9.62439e-07 -9.27972e-07 9.74223e-07 -1.00062e-06 1.00183e-06
4.36535e-06 -1.76335e-02 1.05580e-05 3.65617e-06 -3.76572e-06 4.44240e-06 -4.28331e-06 4.49679e-06 -4.61861e-06 4.62422e-06
2.28738e-06 1.05580e-05 -2.76939e-02 1.91578e-06 -1.97318e-06 2.32775e-06 -2.24439e-06 2.35625e-06 -2.42008e-06 2.42302e-06
7.92105e-07 3.65617e-06 1.91578e-06 -3.77639e-02 -6.83301e-07 8.06085e-07 -7.77218e-07 8.15954e-07 -8.38060e-07 8.39077e-07
-8.15839e-07 -3.76572e-06 -1.97318e-06 -6.83301e-07 -4.78321e-02 -8.30238e-07 8.00506e-07 -8.40403e-07 8.63171e-07 -8.64219e-07
9.62439e-07 4.44240e-06 2.32775e-06 8.06085e-07 -8.30238e-07 -5.79010e-02 -9.44351e-07 9.91417e-07 -1.01828e-06 1.01951e-06
-9.27972e-07 -4.28331e-06 -2.24439e-06 -7.77218e-07 8.00506e-07 -9.44351e-07 -6.79705e-02 -9.55913e-07 9.81810e-07 -9.83002e-07
9.74223e-07 4.49679e-06 2.35625e-06 8.15954e-07 -8.40403e-07 9.91417e-07 -9.55913e-07 -7.80400e-02 -1.03074e-06 1.03200e-06
-1.00062e-06 -4.61861e-06 -2.42008e-06 -8.38060e-07 8.63171e-07 -1.01828e-06 9.81810e-07 -1.03074e-06 -8.81096e-02 -1.05995e-06
1.00183e-06 4.62422e-06 2.42302e-06 8.39077e-07 -8.64219e-07 1.01951e-06 -9.83002e-07 1.03200e-06 -1.05995e-06 -9.81793e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_33-34.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.59688e-03 1.13261e-06 4.32319e-07 8.38346e-07 -6.22560e-07 3.52200e-07 -1.48636e-07 3.84725e-08 2.22386e-08 -5.67032e-08
1.13261e-06 -1.77484e-02 1.88544e-06 3.65622e-06 -2.71513e-06 1.53602e-06 -6.48236e-07 1.67787e-07 9.69875e-08 -2.47296e-07
4.32319e-07 1.88544e-06 -2.78551e-02 1.39558e-06 -1.03636e-06 5.86301e-07 -2.47432e-07 6.40445e-08 3.70202e-08 -9.43929e-08
8.38346e-07 3.65622e-06 1.39558e-06 -3.79751e-02 -2.00970e-06 1.13694e-06 -4.79817e-07 1.24194e-07 7.17889e-08 -1.83045e-07
-6.22560e-07 -2.71513e-06 -1.03636e-06 -2.00970e-06 -4.81014e-02 -8.44301e-07 3.56314e-07 -9.22272e-08 -5.33108e-08 1.35930e-07
3.52200e-07 1.53602e-06 5.86301e-07 1.13694e-06 -8.44301e-07 -5.82284e-02 -2.01577e-07 5.21755e-08 3.01594e-08 -7.68996e-08
-1.48636e-07 -6.48236e-07 -2.47432e-07 -4.79817e-07 3.56314e-07 -2.01577e-07 -6.83551e-02 -2.20192e-08 -1.27280e-08 3.24534e-08
3.84725e-08 1.67787e-07 6.40445e-08 1.24194e-07 -9.22272e-08 5.21755e-08 -2.20192e-08 -7.84816e-02 3.29446e-09 -8.40012e-09
2.22386e-08 9.69875e-08 3.70202e-08 7.17889e-08 -5.33108e-08 3.01594e-08 -1.27280e-08 3.29446e-09 -8.86081e-02 -4.85559e-09
-5.67032e-08 -2.47296e-07 -9.43929e-08 -1.83045e-07 1.35930e-07 -7.68996e-08 3.24534e-08 -8.40012e-09 -4.85559e-09 -9.87346e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_34-35.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.90362e-03 -1.27824e-07 -1.19938e-07 3.40918e-08 2.95122e-08 8.06227e-09 -3.81061e-08 5.26041e-08 -5.88357e-08 6.14104e-08
-1.27824e-07 -1.83850e-02 1.20461e-06 -3.42403e-07 -2.96407e-07 -8.09738e-08 3.82720e-07 -5.28332e-07 5.90919e-07 -6.16778e-07
-1.19938e-07 1.20461e-06 -2.88478e-02 -3.21282e-07 -2.78123e-07 -7.59788e-08 3.59112e-07 -4.95741e-07 5.54467e-07 -5.78731e-07
3.40918e-08 -3.42403e-07 -3.21282e-07 -3.93316e-02 7.90548e-08 2.15965e-08 -1.02075e-07 1.40912e-07 -1.57604e-07 1.64501e-07
2.95122e-08 -2.96407e-07 -2.78123e-07 7.90548e-08 -4.98177e-02 1.86954e-08 -8.83633e-08 1.21982e-07 -1.36433e-07 1.42403e-07
8.06227e-09 -8.09738e-08 -7.59788e-08 2.15965e-08 1.86954e-08 -6.03048e-02 -2.41395e-08 3.33237e-08 -3.72713e-08 3.89023e-08
-3.81061e-08 3.82720e-07 3.59112e-07 -1.02075e-07 -8.83633e-08 -2.41395e-08 -7.07920e-02 -1.57504e-07 1.76162e-07 -1.83871e-07
5.26041e-08 -5.28332e-07 -4.95741e-07 1.40912e-07 1.21982e-07 3.33237e-08 -1.57504e-07 -8.12793e-02 -2.43185e-07 2.53827e-07
-5.88357e-08 5.90919e-07 5.54467e-07 -1.57604e-07 -1.36433e-07 -3.72713e-08 1.76162e-07 -2.43185e-07 -9.17668e-02 -2.83896e-07
6.14104e-08 -6.16778e-07 -5.78731e-07 1.64501e-07 1.42403e-07 3.89023e-08 -1.83871e-07 2.53827e-07 -2.83896e-07 -1.02254e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_35-36.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.46156e-03 2.09667e-06 -1.21514e-07 1.28476e-06 -1.37863e-06 1.29083e-06 -1.20179e-06 1.10677e-06 -1.00834e-06 9.27640e-07
2.09667e-06 -1.95290e-02 -5.95340e-07 6.29453e-06 -6.75443e-06 6.32425e-06 -5.88799e-06 5.42245e-06 -4.94021e-06 4.54485e-06
-1.21514e-07 -5.95340e-07 -3.06581e-02 -3.64803e-07 3.91456e-07 -3.66525e-07 3.41242e-07 -3.14261e-07 2.86312e-07 -2.63399e-07
1.28476e-06 6.29453e-06 -3.64803e-07 -4.17944e-02 -4.13887e-06 3.87527e-06 -3.60795e-06 3.32268e-06 -3.02718e-06 2.78492e-06
-1.37863e-06 -6.75443e-06 3.91456e-07 -4.13887e-06 -5.29375e-02 -4.15841e-06 3.87155e-06 -3.56544e-06 3.24835e-06 -2.98839e-06
1.29083e-06 6.32425e-06 -3.66525e-07 3.87527e-06 -4.15841e-06 -6.40826e-02 -3.62498e-06 3.33837e-06 -3.04147e-06 2.79807e-06
-1.20179e-06 -5.88799e-06 3.41242e-07 -3.60795e-06 3.87155e-06 -3.62498e-06 -7.52281e-02 -3.10808e-06 2.83167e-06 -2.60505e-06
1.10677e-06 5.42245e-06 -3.14261e-07 3.32268e-06 -3.56544e-06 3.33837e-06 -3.10808e-06 -8.63738e-02 -2.60778e-06 2.39908e-06
-1.00834e-06 -4.94021e-06 2.86312e-07 -3.02718e-06 3.24835e-06 -3.04147e-06 2.83167e-06 -2.60778e-06 -9.75195e-02 -2.18572e-06
9.27640e-07 4.54485e-06 -2.63399e-07 2.78492e-06 -2.98839e-06 2.79807e-06 -2.60505e-06 2.39908e-06 -2.18572e-06 -1.08665e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_36-37.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.92267e-03 1.53761e-07 -9.42256e-07 6.01100e-07 -1.93242e-07 4.44456e-08 3.19219e-08 -9.50165e-08 1.51525e-07 -1.97884e-07
1.53761e-07 -2.04904e-02 -1.92851e-06 1.23027e-06 -3.95507e-07 9.09664e-08 6.53342e-08 -1.94469e-07 3.10125e-07 -4.05007e-07
-9.42256e-07 -1.92851e-06 -3.21392e-02 -7.53916e-06 2.42369e-06 -5.57448e-07 -4.00372e-07 1.19172e-06 -1.90047e-06 2.48191e-06
6.01100e-07 1.23027e-06 -7.53916e-06 -4.38288e-02 -1.54617e-06 3.55617e-07 2.55412e-07 -7.60244e-07 1.21238e-06 -1.58330e-06
-1.93242e-07 -3.95507e-07 2.42369e-06 -1.54617e-06 -5.55194e-02 -1.14324e-07 -8.21102e-08 2.44404e-07 -3.89757e-07 5.09002e-07
4.44456e-08 9.09664e-08 -5.57448e-07 3.55617e-07 -1.14324e-07 -6.72072e-02 1.88853e-08 -5.62127e-08 8.96438e-08 -1.17070e-07
3.19219e-08 6.53342e-08 -4.00372e-07 2.55412e-07 -8.21102e-08 1.88853e-08 -7.88949e-02 -4.03733e-08 6.43843e-08 -8.40824e-08
-9.50165e-08 -1.94469e-07 1.19172e-06 -7.60244e-07 2.44404e-07 -5.62127e-08 -4.03733e-08 -9.05827e-02 -1.91642e-07 2.50274e-07
1.51525e-07 3.10125e-07 -1.90047e-06 1.21238e-06 -3.89757e-07 8.96438e-08 6.43843e-08 -1.91642e-07 -1.02270e-01 -3.99119e-07
-1.97884e-07 -4.05007e-07 2.48191e-06 -1.58330e-06 5.09002e-07 -1.17070e-07 -8.40824e-08 2.50274e-07 -3.99119e-07 -1.13958e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_37-38.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.78313e-03 3.37768e-06 4.40362e-07 -7.82608e-07 8.00916e-07 -5.67238e-07 3.62172e-07 -2.22169e-07 1.49885e-07 -8.52200e-08
3.37768e-06 -2.01665e-02 4.76405e-06 -8.46663e-06 8.66470e-06 -6.13666e-06 3.91816e-06 -2.40353e-06 1.62152e-06 -9.21952e-07
4.40362e-07 4.76405e-06 -3.16990e-02 -1.10383e-06 1.12965e-06 -8.00062e-07 5.10827e-07 -3.13359e-07 2.11405e-07 -1.20199e-07
-7.82608e-07 -8.46663e-06 -1.10383e-06 -4.32163e-02 -2.00761e-06 1.42186e-06 -9.07838e-07 5.56899e-07 -3.75707e-07 2.13616e-07
8.00916e-07 8.66470e-06 1.12965e-06 -2.00761e-06 -5.47385e-02 -1.45513e-06 9.29075e-07 -5.69927e-07 3.84496e-07 -2.18614e-07
-5.67238e-07 -6.13666e-06 -8.00062e-07 1.42186e-06 -1.45513e-06 -6.62627e-02 -6.58005e-07 4.03643e-07 -2.72315e-07 1.54830e-07
3.62172e-07 3.91816e-06 5.10827e-07 -9.07838e-07 9.29075e-07 -6.58005e-07 -7.77870e-02 -2.57720e-07 1.73868e-07 -9.88566e-08
-2.22169e-07 -2.40353e-06 -3.13359e-07 5.56899e-07 -5.69927e-07 4.03643e-07 -2.57720e-07 -8.93110e-02 -1.06657e-07 6.06421e-08
1.49885e-07 1.62152e-06 2.11405e-07 -3.75707e-07 3.84496e-07 -2.72315e-07 1.73868e-07 -1.06657e-07 -1.00835e-01 -4.09117e-08
-8.52200e-08 -9.21952e-07 -1.20199e-07 2.13616e-07 -2.18614e-07 1.54830e-07 -9.88566e-08 6.06421e-08 -4.09117e-08 -1.12359e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_38-39.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.04891e-02 7.97926e-07 -2.92411e-07 -5.92060e-07 2.93872e-07 -1.05277e-07 -2.00865e-07 4.05820e-07 -5.26798e-07 5.91680e-07
7.97926e-07 -2.16597e-02 -5.36726e-07 -1.08674e-06 5.39407e-07 -1.93237e-07 -3.68690e-07 7.44890e-07 -9.66947e-07 1.08604e-06
-2.92411e-07 -5.36726e-07 -3.39873e-02 3.98250e-07 -1.97673e-07 7.08144e-08 1.35112e-07 -2.72975e-07 3.54351e-07 -3.97994e-07
-5.92060e-07 -1.08674e-06 3.98250e-07 -4.63367e-02 -4.00239e-07 1.43382e-07 2.73568e-07 -5.52707e-07 7.17473e-07 -8.05839e-07
2.93872e-07 5.39407e-07 -1.97673e-07 -4.00239e-07 -5.86911e-02 -7.11681e-08 -1.35787e-07 2.74339e-07 -3.56121e-07 3.99982e-07
-1.05277e-07 -1.93237e-07 7.08144e-08 1.43382e-07 -7.11681e-08 -7.10462e-02 4.86442e-08 -9.82791e-08 1.27577e-07 -1.43290e-07
-2.00865e-07 -3.68690e-07 1.35112e-07 2.73568e-07 -1.35787e-07 4.86442e-08 -8.34015e-02 -1.87514e-07 2.43413e-07 -2.73392e-07
4.05820e-07 7.44890e-07 -2.72975e-07 -5.52707e-07 2.74339e-07 -9.82791e-08 -1.87514e-07 -9.57567e-02 -4.91783e-07 5.52353e-07
-5.26798e-07 -9.66947e-07 3.54351e-07 7.17473e-07 -3.56121e-07 1.27577e-07 2.43413e-07 -4.91783e-07 -1.08112e-01 -7.17013e-07
5.91680e-07 1.08604e-06 -3.97994e-07 -8.05839e-07 3.99982e-07 -1.43290e-07 -2.73392e-07 5.52353e-07 -7.17013e-07 -1.20467e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_39-40.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.08315e-02 -1.41058e-07 3.50872e-08 7.61307e-08 -1.43087e-07 1.14702e-07 -7.22631e-08 4.01258e-08 -1.76298e-08 2.26772e-09
-1.41058e-07 -2.23657e-02 -4.05211e-07 -8.79208e-07 1.65247e-06 -1.32465e-06 8.34543e-07 -4.63400e-07 2.03601e-07 -2.61892e-08
3.50872e-08 -4.05211e-07 -3.50954e-02 2.18696e-07 -4.11039e-07 3.29498e-07 -2.07586e-07 1.15267e-07 -5.06443e-08 6.51436e-09
7.61307e-08 -8.79208e-07 2.18696e-07 -4.78476e-02 -8.91854e-07 7.14929e-07 -4.50411e-07 2.50102e-07 -1.09886e-07 1.41346e-08
-1.43087e-07 1.65247e-06 -4.11039e-07 -8.91854e-07 -6.06029e-02 -1.34371e-06 8.46545e-07 -4.70065e-07 2.06530e-07 -2.65658e-08
1.14702e-07 -1.32465e-06 3.29498e-07 7.14929e-07 -1.34371e-06 -7.33612e-02 -6.78609e-07 3.76814e-07 -1.65559e-07 2.12958e-08
-7.22631e-08 8.34543e-07 -2.07586e-07 -4.50411e-07 8.46545e-07 -6.78609e-07 -8.61200e-02 -2.37396e-07 1.04303e-07 -1.34165e-08
4.01258e-08 -4.63400e-07 1.15267e-07 2.50102e-07 -4.70065e-07 3.76814e-07 -2.37396e-07 -9.88785e-02 -5.79169e-08 7.44983e-09
-1.76298e-08 2.03601e-07 -5.06443e-08 -1.09886e-07 2.06530e-07 -1.65559e-07 1.04303e-07 -5.79169e-08 -1.11637e-01 -3.27319e-09
2.26772e-09 -2.61892e-08 6.51436e-09 1.41346e-08 -2.65658e-08 2.12958e-08 -1.34165e-08 7.44983e-09 -3.27319e-09 -1.24395e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_4-5.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.35824e-03 2.03730e-06 -1.33633e-06 9.33274e-07 3.13930e-08 1.32887e-07 2.34633e-07 5.47813e-08 -1.49780e-07 8.57803e-08
2.03730e-06 -6.92944e-03 -4.39895e-06 3.07216e-06 1.03340e-07 4.37438e-07 7.72368e-07 1.80330e-07 -4.93048e-07 2.82372e-07
-1.33633e-06 -4.39895e-06 -1.08803e-02 -2.01513e-06 -6.77839e-08 -2.86930e-07 -5.06621e-07 -1.18284e-07 3.23406e-07 -1.85217e-07
9.33274e-07 3.07216e-06 -2.01513e-06 -1.48363e-02 4.73392e-08 2.00387e-07 3.53816e-07 8.26077e-08 -2.25862e-07 1.29353e-07
3.13930e-08 1.03340e-07 -6.77839e-08 4.73392e-08 -1.87936e-02 6.74053e-09 1.19015e-08 2.77872e-09 -7.59742e-09 4.35111e-09
1.32887e-07 4.37438e-07 -2.86930e-07 2.00387e-07 6.74053e-09 -2.27497e-02 5.03792e-08 1.17623e-08 -3.21600e-08 1.84183e-08
2.34633e-07 7.72368e-07 -5.06621e-07 3.53816e-07 1.19015e-08 5.03792e-08 -2.67059e-02 2.07683e-08 -5.67836e-08 3.25205e-08
5.47813e-08 1.80330e-07 -1.18284e-07 8.26077e-08 2.77872e-09 1.17623e-08 2.07683e-08 -3.06624e-02 -1.32576e-08 7.59276e-09
-1.49780e-07 -4.93048e-07 3.23406e-07 -2.25862e-07 -7.59742e-09 -3.21600e-08 -5.67836e-08 -1.32576e-08 -3.46187e-02 -2.07597e-08
8.57803e-08 2.82372e-07 -1.85217e-07 1.29353e-07 4.35111e-09 1.84183e-08 3.25205e-08 7.59276e-09 -2.07597e-08 -3.85752e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_40-41.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.10457e-02 1.29144e-07 -1.24557e-06 9.79051e-07 -1.55708e-06 1.52205e-06 -1.36167e-06 1.18671e-06 -1.00698e-06 8.51177e-07
1.29144e-07 -2.28105e-02 -4.18713e-07 3.29120e-07 -5.23429e-07 5.11655e-07 -4.57741e-07 3.98925e-07 -3.38509e-07 2.86133e-07
-1.24557e-06 -4.18713e-07 -3.57868e-02 -3.17429e-06 5.04838e-06 -4.93481e-06 4.41482e-06 -3.84756e-06 3.26485e-06 -2.75970e-06
9.79051e-07 3.29120e-07 -3.17429e-06 -4.87936e-02 -3.96816e-06 3.87889e-06 -3.47017e-06 3.02428e-06 -2.56626e-06 2.16919e-06
-1.55708e-06 -5.23429e-07 5.04838e-06 -3.96816e-06 -6.17991e-02 -6.16896e-06 5.51893e-06 -4.80979e-06 4.08136e-06 -3.44987e-06
1.52205e-06 5.11655e-07 -4.93481e-06 3.87889e-06 -6.16896e-06 -7.48099e-02 -5.39478e-06 4.70160e-06 -3.98955e-06 3.37227e-06
-1.36167e-06 -4.57741e-07 4.41482e-06 -3.47017e-06 5.51893e-06 -5.39478e-06 -8.78219e-02 -4.20618e-06 3.56917e-06 -3.01693e-06
1.18671e-06 3.98925e-07 -3.84756e-06 3.02428e-06 -4.80979e-06 4.70160e-06 -4.20618e-06 -1.00834e-01 -3.11056e-06 2.62928e-06
-1.00698e-06 -3.38509e-07 3.26485e-06 -2.56626e-06 4.08136e-06 -3.98955e-06 3.56917e-06 -3.11056e-06 -1.13846e-01 -2.23108e-06
8.51177e-07 2.86133e-07 -2.75970e-06 2.16919e-06 -3.44987e-06 3.37227e-06 -3.01693e-06 2.62928e-06 -2.23108e-06 -1.26858e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_41-42.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.13479e-02 -5.55384e-07 -5.10250e-07 2.33734e-06 -2.41692e-06 2.47985e-06 -2.32879e-06 2.17198e-06 -2.00673e-06 1.83896e-06
-5.55384e-07 -2.34348e-02 3.90869e-07 -1.79048e-06 1.85145e-06 -1.89965e-06 1.78394e-06 -1.66381e-06 1.53722e-06 -1.40871e-06
-5.10250e-07 3.90869e-07 -3.67707e-02 -1.64498e-06 1.70099e-06 -1.74527e-06 1.63896e-06 -1.52860e-06 1.41230e-06 -1.29423e-06
2.33734e-06 -1.79048e-06 -1.64498e-06 -5.01250e-02 -7.79184e-06 7.99470e-06 -7.50772e-06 7.00219e-06 -6.46943e-06 5.92856e-06
-2.41692e-06 1.85145e-06 1.70099e-06 -7.79184e-06 -6.34901e-02 -8.26690e-06 7.76334e-06 -7.24060e-06 6.68970e-06 -6.13041e-06
2.47985e-06 -1.89965e-06 -1.74527e-06 7.99470e-06 -8.26690e-06 -7.68564e-02 -7.96546e-06 7.42910e-06 -6.86386e-06 6.29002e-06
-2.32879e-06 1.78394e-06 1.63896e-06 -7.50772e-06 7.76334e-06 -7.96546e-06 -9.02247e-02 -6.97658e-06 6.44577e-06 -5.90688e-06
2.17198e-06 -1.66381e-06 -1.52860e-06 7.00219e-06 -7.24060e-06 7.42910e-06 -6.97658e-06 -1.03593e-01 -6.01175e-06 5.50914e-06
-2.00673e-06 1.53722e-06 1.41230e-06 -6.46943e-06 6.68970e-06 -6.86386e-06 6.44577e-06 -6.01175e-06 -1.16961e-01 -5.08998e-06
1.83896e-06 -1.40871e-06 -1.29423e-06 5.92856e-06 -6.13041e-06 6.29002e-06 -5.90688e-06 5.50914e-06 -5.08998e-06 -1.30330e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_42-43.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.16414e-02 3.63857e-07 4.71615e-07 1.36847e-06 -1.67863e-06 1.36549e-06 -1.07366e-06 8.15422e-07 -6.04786e-07 4.45639e-07
3.63857e-07 -2.40406e-02 3.47099e-07 1.00717e-06 -1.23544e-06 1.00497e-06 -7.90193e-07 6.00134e-07 -4.45110e-07 3.27981e-07
4.71615e-07 3.47099e-07 -3.77209e-02 1.30545e-06 -1.60132e-06 1.30260e-06 -1.02421e-06 7.77868e-07 -5.76933e-07 4.25115e-07
1.36847e-06 1.00717e-06 1.30545e-06 -5.14243e-02 -4.64650e-06 3.77971e-06 -2.97193e-06 2.25711e-06 -1.67407e-06 1.23354e-06
-1.67863e-06 -1.23544e-06 -1.60132e-06 -4.64650e-06 -6.51334e-02 -4.63636e-06 3.64551e-06 -2.76868e-06 2.05349e-06 -1.51312e-06
1.36549e-06 1.00497e-06 1.30260e-06 3.77971e-06 -4.63636e-06 -7.88475e-02 -2.96545e-06 2.25219e-06 -1.67041e-06 1.23085e-06
-1.07366e-06 -7.90193e-07 -1.02421e-06 -2.97193e-06 3.64551e-06 -2.96545e-06 -9.25616e-02 -1.77087e-06 1.31342e-06 -9.67801e-07
8.15422e-07 6.00134e-07 7.77868e-07 2.25711e-06 -2.76868e-06 2.25219e-06 -1.77087e-06 -1.06275e-01 -9.97516e-07 7.35023e-07
-6.04786e-07 -4.45110e-07 -5.76933e-07 -1.67407e-06 2.05349e-06 -1.67041e-06 1.31342e-06 -9.97516e-07 -1.19989e-01 -5.45155e-07
4.45639e-07 3.27981e-07 4.25115e-07 1.23354e-06 -1.51312e-06 1.23085e-06 -9.67801e-07 7.35023e-07 -5.45155e-07 -1.33702e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_43-44.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.19472e-02 -9.51868e-07 7.81241e-08 1.34019e-07 4.89275e-08 -3.98747e-08 -9.25552e-09 1.28903e-07 -2.75550e-07 4.15843e-07
-9.51868e-07 -2.46706e-02 -1.46327e-07 -2.51017e-07 -9.16412e-08 7.46853e-08 1.73356e-08 -2.41435e-07 5.16105e-07 -7.78874e-07
7.81241e-08 -1.46327e-07 -3.87122e-02 2.06021e-08 7.52141e-09 -6.12977e-09 -1.42281e-09 1.98157e-08 -4.23591e-08 6.39257e-08
1.34019e-07 -2.51017e-07 2.06021e-08 -5.27789e-02 1.29027e-08 -1.05154e-08 -2.44078e-09 3.39929e-08 -7.26652e-08 1.09662e-07
4.89275e-08 -9.16412e-08 7.52141e-09 1.29027e-08 -6.68502e-02 -3.83894e-09 -8.91077e-10 1.24101e-08 -2.65286e-08 4.00353e-08
-3.98747e-08 7.46853e-08 -6.12977e-09 -1.05154e-08 -3.83894e-09 -8.09226e-02 7.26206e-10 -1.01139e-08 2.16202e-08 -3.26278e-08
-9.25552e-09 1.73356e-08 -1.42281e-09 -2.44078e-09 -8.91077e-10 7.26206e-10 -9.49954e-02 -2.34760e-09 5.01837e-09 -7.57341e-09
1.28903e-07 -2.41435e-07 1.98157e-08 3.39929e-08 1.24101e-08 -1.01139e-08 -2.34760e-09 -1.09068e-01 -6.98914e-08 1.05476e-07
-2.75550e-07 5.16105e-07 -4.23591e-08 -7.26652e-08 -2.65286e-08 2.16202e-08 5.01837e-09 -6.98914e-08 -1.23141e-01 -2.25471e-07
4.15843e-07 -7.78874e-07 6.39257e-08 1.09662e-07 4.00353e-08 -3.26278e-08 -7.57341e-09 1.05476e-07 -2.25471e-07 -1.37215e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_44-45.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.25418e-02 2.54819e-06 -5.07666e-07 -9.07562e-07 5.00983e-07 -1.36471e-07 -1.09889e-07 2.84399e-07 -3.87814e-07 4.03264e-07
2.54819e-06 -2.58969e-02 -1.00653e-06 -1.79939e-06 9.93282e-07 -2.70576e-07 -2.17874e-07 5.63868e-07 -7.68905e-07 7.99538e-07
-5.07666e-07 -1.00653e-06 -4.06412e-02 3.58486e-07 -1.97888e-07 5.39059e-08 4.34061e-08 -1.12337e-07 1.53186e-07 -1.59289e-07
-9.07562e-07 -1.79939e-06 3.58486e-07 -5.54085e-02 -3.53767e-07 9.63683e-08 7.75977e-08 -2.00827e-07 2.73853e-07 -2.84763e-07
5.00983e-07 9.93282e-07 -1.97888e-07 -3.53767e-07 -7.01814e-02 -5.31963e-08 -4.28347e-08 1.10859e-07 -1.51169e-07 1.57192e-07
-1.36471e-07 -2.70576e-07 5.39059e-08 9.63683e-08 -5.31963e-08 -8.49553e-02 1.16684e-08 -3.01986e-08 4.11795e-08 -4.28201e-08
-1.09889e-07 -2.17874e-07 4.34061e-08 7.75977e-08 -4.28347e-08 1.16684e-08 -9.97294e-02 -2.43165e-08 3.31586e-08 -3.44796e-08
2.84399e-07 5.63868e-07 -1.12337e-07 -2.00827e-07 1.10859e-07 -3.01986e-08 -2.43165e-08 -1.14504e-01 -8.58162e-08 8.92351e-08
-3.87814e-07 -7.68905e-07 1.53186e-07 2.73853e-07 -1.51169e-07 4.11795e-08 3.31586e-08 -8.58162e-08 -1.29278e-01 -1.21683e-07
4.03264e-07 7.99538e-07 -1.59289e-07 -2.84763e-07 1.57192e-07 -4.28201e-08 -3.44796e-08 8.92351e-08 -1.21683e-07 -1.44053e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_45-46.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.33475e-02 6.80351e-06 -9.18056e-07 1.21731e-07 -9.86635e-07 1.23749e-06 -1.49813e-06 1.69569e-06 -1.76963e-06 1.86561e-06
6.80351e-06 -2.75332e-02 -4.39652e-06 5.82963e-07 -4.72494e-06 5.92626e-06 -7.17445e-06 8.12058e-06 -8.47466e-06 8.93429e-06
-9.18056e-07 -4.39652e-06 -4.32516e-02 -7.86643e-08 6.37577e-07 -7.99681e-07 9.68111e-07 -1.09578e-06 1.14356e-06 -1.20558e-06
1.21731e-07 5.82963e-07 -7.86643e-08 -5.89686e-02 -8.45405e-08 1.06035e-07 -1.28368e-07 1.45297e-07 -1.51632e-07 1.59856e-07
-9.86635e-07 -4.72494e-06 6.37577e-07 -8.45405e-08 -7.46892e-02 -8.59417e-07 1.04043e-06 -1.17763e-06 1.22898e-06 -1.29564e-06
1.23749e-06 5.92626e-06 -7.99681e-07 1.06035e-07 -8.59417e-07 -9.04116e-02 -1.30496e-06 1.47705e-06 -1.54145e-06 1.62505e-06
-1.49813e-06 -7.17445e-06 9.68111e-07 -1.28368e-07 1.04043e-06 -1.30496e-06 -1.06134e-01 -1.78815e-06 1.86612e-06 -1.96733e-06
1.69569e-06 8.12058e-06 -1.09578e-06 1.45297e-07 -1.17763e-06 1.47705e-06 -1.78815e-06 -1.21857e-01 -2.11221e-06 2.22677e-06
-1.76963e-06 -8.47466e-06 1.14356e-06 -1.51632e-07 1.22898e-06 -1.54145e-06 1.86612e-06 -2.11221e-06 -1.37581e-01 -2.32386e-06
1.86561e-06 8.93429e-06 -1.20558e-06 1.59856e-07 -1.29564e-06 1.62505e-06 -1.96733e-06 2.22677e-06 -2.32386e-06 -1.53304e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_46-47.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.42788e-02 1.58402e-05 -3.77277e-06 3.56614e-06 -2.80057e-06 1.84257e-06 -1.16505e-06 7.13949e-07 -4.05007e-07 2.05650e-07
1.58402e-05 -2.94316e-02 -1.49395e-05 1.41213e-05 -1.10898e-05 7.29625e-06 -4.61337e-06 2.82711e-06 -1.60375e-06 8.14338e-07
-3.77277e-06 -1.49395e-05 -4.62745e-02 -3.36337e-06 2.64133e-06 -1.73780e-06 1.09880e-06 -6.73353e-07 3.81977e-07 -1.93956e-07
3.56614e-06 1.41213e-05 -3.36337e-06 -6.30908e-02 -2.49667e-06 1.64262e-06 -1.03862e-06 6.36475e-07 -3.61058e-07 1.83334e-07
-2.80057e-06 -1.10898e-05 2.64133e-06 -2.49667e-06 -7.99133e-02 -1.28999e-06 8.15653e-07 -4.99838e-07 2.83547e-07 -1.43976e-07
1.84257e-06 7.29625e-06 -1.73780e-06 1.64262e-06 -1.28999e-06 -9.67371e-02 -5.36639e-07 3.28857e-07 -1.86553e-07 9.47258e-08
-1.16505e-06 -4.61337e-06 1.09880e-06 -1.03862e-06 8.15653e-07 -5.36639e-07 -1.13561e-01 -2.07934e-07 1.17956e-07 -5.98945e-08
7.13949e-07 2.82711e-06 -6.73353e-07 6.36475e-07 -4.99838e-07 3.28857e-07 -2.07934e-07 -1.30384e-01 -7.22845e-08 3.67038e-08
-4.05007e-07 -1.60375e-06 3.81977e-07 -3.61058e-07 2.83547e-07 -1.86553e-07 1.17956e-07 -7.22845e-08 -1.47208e-01 -2.08212e-08
2.05650e-07 8.14338e-07 -1.93956e-07 1.83334e-07 -1.43976e-07 9.47258e-08 -5.98945e-08 3.67038e-08 -2.08212e-08 -1.64032e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_47-48.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.47067e-02 5.58480e-06 -2.06428e-06 -5.61728e-07 2.16221e-06 -2.68342e-06 2.65214e-06 -2.45399e-06 2.18914e-06 -1.98563e-06
5.58480e-06 -3.03469e-02 -9.37765e-06 -2.55183e-06 9.82256e-06 -1.21903e-05 1.20482e-05 -1.11481e-05 9.94488e-06 -9.02039e-06
-2.06428e-06 -9.37765e-06 -4.76521e-02 9.43219e-07 -3.63065e-06 4.50584e-06 -4.45331e-06 4.12059e-06 -3.67587e-06 3.33415e-06
-5.61728e-07 -2.55183e-06 9.43219e-07 -6.49718e-02 -9.87968e-07 1.22612e-06 -1.21183e-06 1.12129e-06 -1.00027e-06 9.07285e-07
2.16221e-06 9.82256e-06 -3.63065e-06 -9.87968e-07 -8.22902e-02 -4.71961e-06 4.66459e-06 -4.31608e-06 3.85026e-06 -3.49234e-06
-2.68342e-06 -1.21903e-05 4.50584e-06 1.22612e-06 -4.71961e-06 -9.96116e-02 -5.78901e-06 5.35650e-06 -4.77839e-06 4.33418e-06
2.65214e-06 1.20482e-05 -4.45331e-06 -1.21183e-06 4.66459e-06 -5.78901e-06 -1.16936e-01 -5.29405e-06 4.72268e-06 -4.28365e-06
-2.45399e-06 -1.11481e-05 4.12059e-06 1.12129e-06 -4.31608e-06 5.35650e-06 -5.29405e-06 -1.34261e-01 -4.36983e-06 3.96360e-06
2.18914e-06 9.94488e-06 -3.67587e-06 -1.00027e-06 3.85026e-06 -4.77839e-06 4.72268e-06 -4.36983e-06 -1.51586e-01 -3.53583e-06
-1.98563e-06 -9.02039e-06 3.33415e-06 9.07285e-07 -3.49234e-06 4.33418e-06 -4.28365e-06 3.96360e-06 -3.53583e-06 -1.68911e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_48-49.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.52512e-02 2.65071e-06 -1.22325e-06 2.44387e-07 3.39079e-07 -5.15517e-07 5.15823e-07 -4.07073e-07 2.58810e-07 -1.09674e-07
2.65071e-06 -3.14686e-02 -1.20657e-05 2.41054e-06 3.34456e-06 -5.08488e-06 5.08790e-06 -4.01523e-06 2.55282e-06 -1.08178e-06
-1.22325e-06 -1.20657e-05 -4.94113e-02 -1.11242e-06 -1.54345e-06 2.34658e-06 -2.34797e-06 1.85295e-06 -1.17808e-06 4.99223e-07
2.44387e-07 2.41054e-06 -1.11242e-06 -6.73731e-02 3.08357e-07 -4.68810e-07 4.69088e-07 -3.70191e-07 2.35361e-07 -9.97369e-08
3.39079e-07 3.34456e-06 -1.54345e-06 3.08357e-07 -8.53350e-02 -6.50459e-07 6.50845e-07 -5.13629e-07 3.26557e-07 -1.38382e-07
-5.15517e-07 -5.08488e-06 2.34658e-06 -4.68810e-07 -6.50459e-07 -1.03298e-01 -9.89510e-07 7.80893e-07 -4.96479e-07 2.10388e-07
5.15823e-07 5.08790e-06 -2.34797e-06 4.69088e-07 6.50845e-07 -9.89510e-07 -1.21262e-01 -7.81357e-07 4.96774e-07 -2.10513e-07
-4.07073e-07 -4.01523e-06 1.85295e-06 -3.70191e-07 -5.13629e-07 7.80893e-07 -7.81357e-07 -1.39227e-01 -3.92040e-07 1.66131e-07
2.58810e-07 2.55282e-06 -1.17808e-06 2.35361e-07 3.26557e-07 -4.96479e-07 4.96774e-07 -3.92040e-07 -1.57192e-01 -1.05623e-07
-1.09674e-07 -1.08178e-06 4.99223e-07 -9.97369e-08 -1.38382e-07 2.10388e-07 -2.10513e-07 1.66131e-07 -1.05623e-07 -1.75157e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_49-50.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.47404e-02 3.33202e-07 -1.47241e-07 1.00113e-07 1.16604e-08 -5.38165e-08 9.27778e-08 -1.19914e-07 1.36713e-07 -1.45901e-07
3.33202e-07 -3.04351e-02 -1.89343e-06 1.28739e-06 1.49945e-07 -6.92047e-07 1.19306e-06 -1.54201e-06 1.75804e-06 -1.87619e-06
-1.47241e-07 -1.89343e-06 -4.77601e-02 -5.68892e-07 -6.62603e-08 3.05813e-07 -5.27211e-07 6.81411e-07 -7.76873e-07 8.29084e-07
1.00113e-07 1.28739e-06 -5.68892e-07 -6.51154e-02 4.50520e-08 -2.07930e-07 3.58464e-07 -4.63308e-07 5.28215e-07 -5.63715e-07
1.16604e-08 1.49945e-07 -6.62603e-08 4.50520e-08 -8.24760e-02 -2.42181e-08 4.17512e-08 -5.39626e-08 6.15225e-08 -6.56573e-08
-5.38165e-08 -6.92047e-07 3.05813e-07 -2.07930e-07 -2.42181e-08 -9.98376e-02 -1.92696e-07 2.49055e-07 -2.83947e-07 3.03030e-07
9.27778e-08 1.19306e-06 -5.27211e-07 3.58464e-07 4.17512e-08 -1.92696e-07 -1.17200e-01 -4.29363e-07 4.89514e-07 -5.22413e-07
-1.19914e-07 -1.54201e-06 6.81411e-07 -4.63308e-07 -5.39626e-08 2.49055e-07 -4.29363e-07 -1.34562e-01 -6.32688e-07 6.75209e-07
1.36713e-07 1.75804e-06 -7.76873e-07 5.28215e-07 6.15225e-08 -2.83947e-07 4.89514e-07 -6.32688e-07 -1.51925e-01 -7.69802e-07
-1.45901e-07 -1.87619e-06 8.29084e-07 -5.63715e-07 -6.56573e-08 3.03030e-07 -5.22413e-07 6.75209e-07 -7.69802e-07 -1.69287e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_5-6.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.30991e-03 -2.12436e-07 3.14347e-07 -3.38889e-07 2.66329e-07 -1.58268e-07 1.45572e-07 -8.98923e-08 8.97744e-08 -6.64404e-08
-2.12436e-07 -6.83444e-03 -1.09832e-06 1.18408e-06 -9.30551e-07 5.52988e-07 -5.08625e-07 3.14083e-07 -3.13671e-07 2.32142e-07
3.14347e-07 -1.09832e-06 -1.07231e-02 -1.75210e-06 1.37696e-06 -8.18268e-07 7.52624e-07 -4.64755e-07 4.64146e-07 -3.43506e-07
-3.38889e-07 1.18408e-06 -1.75210e-06 -1.46199e-02 -1.48446e-06 8.82154e-07 -8.11385e-07 5.01041e-07 -5.00384e-07 3.70325e-07
2.66329e-07 -9.30551e-07 1.37696e-06 -1.48446e-06 -1.85188e-02 -6.93274e-07 6.37658e-07 -3.93762e-07 3.93246e-07 -2.91034e-07
-1.58268e-07 5.52988e-07 -8.18268e-07 8.82154e-07 -6.93274e-07 -2.24182e-02 -3.78934e-07 2.33996e-07 -2.33689e-07 1.72949e-07
1.45572e-07 -5.08625e-07 7.52624e-07 -8.11385e-07 6.37658e-07 -3.78934e-07 -2.63170e-02 -2.15225e-07 2.14942e-07 -1.59075e-07
-8.98923e-08 3.14083e-07 -4.64755e-07 5.01041e-07 -3.93762e-07 2.33996e-07 -2.15225e-07 -3.02159e-02 -1.32730e-07 9.82308e-08
8.97744e-08 -3.13671e-07 4.64146e-07 -5.00384e-07 3.93246e-07 -2.33689e-07 2.14942e-07 -1.32730e-07 -3.41147e-02 -9.81020e-08
-6.64404e-08 2.32142e-07 -3.43506e-07 3.70325e-07 -2.91034e-07 1.72949e-07 -1.59075e-07 9.82308e-08 -9.81020e-08 -3.80136e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_50-51.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.56154e-02 8.73809e-07 -1.11079e-06 1.20809e-06 -8.54304e-07 6.44319e-07 -5.04362e-07 3.82167e-07 -2.82457e-07 1.68099e-07
8.73809e-07 -3.22455e-02 -2.22726e-06 2.42237e-06 -1.71298e-06 1.29193e-06 -1.01130e-06 7.66289e-07 -5.66359e-07 3.37058e-07
-1.11079e-06 -2.22726e-06 -5.05947e-02 -3.07933e-06 2.17755e-06 -1.64231e-06 1.28558e-06 -9.74112e-07 7.19960e-07 -4.28470e-07
1.20809e-06 2.42237e-06 -3.07933e-06 -6.89797e-02 -2.36830e-06 1.78618e-06 -1.39819e-06 1.05944e-06 -7.83026e-07 4.66003e-07
-8.54304e-07 -1.71298e-06 2.17755e-06 -2.36830e-06 -8.73726e-02 -1.26310e-06 9.88731e-07 -7.49185e-07 5.53717e-07 -3.29534e-07
6.44319e-07 1.29193e-06 -1.64231e-06 1.78618e-06 -1.26310e-06 -1.05766e-01 -7.45704e-07 5.65037e-07 -4.17615e-07 2.48536e-07
-5.04362e-07 -1.01130e-06 1.28558e-06 -1.39819e-06 9.88731e-07 -7.45704e-07 -1.24160e-01 -4.42302e-07 3.26902e-07 -1.94550e-07
3.82167e-07 7.66289e-07 -9.74112e-07 1.05944e-06 -7.49185e-07 5.65037e-07 -4.42302e-07 -1.42554e-01 -2.47702e-07 1.47415e-07
-2.82457e-07 -5.66359e-07 7.19960e-07 -7.83026e-07 5.53717e-07 -4.17615e-07 3.26902e-07 -2.47702e-07 -1.60948e-01 -1.08953e-07
1.68099e-07 3.37058e-07 -4.28470e-07 4.66003e-07 -3.29534e-07 2.48536e-07 -1.94550e-07 1.47415e-07 -1.08953e-07 -1.79342e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_51-52.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.62319e-02 1.51259e-06 6.22652e-07 -1.03140e-06 5.45226e-07 -2.33728e-07 4.19474e-08 1.16743e-07 -2.55955e-07 2.72922e-07
1.51259e-06 -3.35199e-02 7.84750e-07 -1.29990e-06 6.87168e-07 -2.94576e-07 5.28678e-08 1.47135e-07 -3.22588e-07 3.43973e-07
6.22652e-07 7.84750e-07 -5.25971e-02 -5.35100e-07 2.82870e-07 -1.21261e-07 2.17628e-08 6.05676e-08 -1.32792e-07 1.41595e-07
-1.03140e-06 -1.29990e-06 -5.35100e-07 -7.17087e-02 -4.68561e-07 2.00863e-07 -3.60491e-08 -1.00328e-07 2.19964e-07 -2.34546e-07
5.45226e-07 6.87168e-07 2.82870e-07 -4.68561e-07 -9.08275e-02 -1.06182e-07 1.90566e-08 5.30361e-08 -1.16280e-07 1.23988e-07
-2.33728e-07 -2.94576e-07 -1.21261e-07 2.00863e-07 -1.06182e-07 -1.09948e-01 -8.16921e-09 -2.27356e-08 4.98469e-08 -5.31512e-08
4.19474e-08 5.28678e-08 2.17628e-08 -3.60491e-08 1.90566e-08 -8.16921e-09 -1.29068e-01 4.08037e-09 -8.94606e-09 9.53910e-09
1.16743e-07 1.47135e-07 6.05676e-08 -1.00328e-07 5.30361e-08 -2.27356e-08 4.08037e-09 -1.48189e-01 -2.48976e-08 2.65481e-08
-2.55955e-07 -3.22588e-07 -1.32792e-07 2.19964e-07 -1.16280e-07 4.98469e-08 -8.94606e-09 -2.48976e-08 -1.67310e-01 -5.82057e-08
2.72922e-07 3.43973e-07 1.41595e-07 -2.34546e-07 1.23988e-07 -5.31512e-08 9.53910e-09 2.65481e-08 -5.82057e-08 -1.86431e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_52-53.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.61911e-02 1.84414e-06 -2.21545e-06 -4.10419e-07 1.03056e-06 -1.12700e-06 9.90126e-07 -8.51195e-07 7.42945e-07 -6.82321e-07
1.84414e-06 -3.34364e-02 -2.51075e-06 -4.65125e-07 1.16793e-06 -1.27722e-06 1.12210e-06 -9.64654e-07 8.41975e-07 -7.73269e-07
-2.21545e-06 -2.51075e-06 -5.24636e-02 5.58775e-07 -1.40308e-06 1.53438e-06 -1.34803e-06 1.15888e-06 -1.01150e-06 9.28962e-07
-4.10419e-07 -4.65125e-07 5.58775e-07 -7.15312e-02 -2.59925e-07 2.84250e-07 -2.49727e-07 2.14686e-07 -1.87384e-07 1.72093e-07
1.03056e-06 1.16793e-06 -1.40308e-06 -2.59925e-07 -9.06013e-02 -7.13749e-07 6.27063e-07 -5.39076e-07 4.70519e-07 -4.32125e-07
-1.12700e-06 -1.27722e-06 1.53438e-06 2.84250e-07 -7.13749e-07 -1.09674e-01 -6.85745e-07 5.89524e-07 -5.14552e-07 4.72564e-07
9.90126e-07 1.12210e-06 -1.34803e-06 -2.49727e-07 6.27063e-07 -6.85745e-07 -1.28747e-01 -5.17925e-07 4.52059e-07 -4.15171e-07
-8.51195e-07 -9.64654e-07 1.15888e-06 2.14686e-07 -5.39076e-07 5.89524e-07 -5.17925e-07 -1.47820e-01 -3.88627e-07 3.56915e-07
7.42945e-07 8.41975e-07 -1.01150e-06 -1.87384e-07 4.70519e-07 -5.14552e-07 4.52059e-07 -3.88627e-07 -1.66893e-01 -3.11525e-07
-6.82321e-07 -7.73269e-07 9.28962e-07 1.72093e-07 -4.32125e-07 4.72564e-07 -4.15171e-07 3.56915e-07 -3.11525e-07 -1.85967e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_53-54.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.70588e-02 7.40526e-07 -8.44492e-08 6.35908e-09 -2.22465e-07 2.29856e-07 -1.80374e-07 1.20435e-07 -5.22833e-08 1.57547e-08
7.40526e-07 -3.52261e-02 -1.72878e-07 1.30178e-08 -4.55412e-07 4.70543e-07 -3.69247e-07 2.46546e-07 -1.07030e-07 3.22518e-08
-8.44492e-08 -1.72878e-07 -5.52738e-02 -1.48454e-09 5.19350e-08 -5.36604e-08 4.21087e-08 -2.81160e-08 1.22057e-08 -3.67798e-09
6.35908e-09 1.30178e-08 -1.48454e-09 -7.53586e-02 -3.91074e-09 4.04066e-09 -3.17081e-09 2.11715e-09 -9.19095e-10 2.76954e-10
-2.22465e-07 -4.55412e-07 5.19350e-08 -3.91074e-09 -9.54494e-02 -1.41358e-07 1.10927e-07 -7.40660e-08 3.21535e-08 -9.68891e-09
2.29856e-07 4.70543e-07 -5.36604e-08 4.04066e-09 -1.41358e-07 -1.15542e-01 -1.14612e-07 7.65267e-08 -3.32217e-08 1.00108e-08
-1.80374e-07 -3.69247e-07 4.21087e-08 -3.17081e-09 1.10927e-07 -1.14612e-07 -1.35636e-01 -6.00524e-08 2.60699e-08 -7.85573e-09
1.20435e-07 2.46546e-07 -2.81160e-08 2.11715e-09 -7.40660e-08 7.65267e-08 -6.00524e-08 -1.55729e-01 -1.74069e-08 5.24527e-09
-5.22833e-08 -1.07030e-07 1.22057e-08 -9.19095e-10 3.21535e-08 -3.32217e-08 2.60699e-08 -1.74069e-08 -1.75823e-01 -2.27707e-09
1.57547e-08 3.22518e-08 -3.67798e-09 2.76954e-10 -9.68891e-09 1.00108e-08 -7.85573e-09 5.24527e-09 -2.27707e-09 -1.95917e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_54-55.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.76514e-02 6.85679e-07 -1.19576e-06 7.52772e-07 -5.05933e-07 3.38444e-07 -2.41694e-07 1.82806e-07 -1.48575e-07 1.24918e-07
6.85679e-07 -3.64490e-02 -3.70589e-06 2.33299e-06 -1.56799e-06 1.04891e-06 -7.49057e-07 5.66553e-07 -4.60463e-07 3.87146e-07
-1.19576e-06 -3.70589e-06 -5.71871e-02 -4.06851e-06 2.73442e-06 -1.82919e-06 1.30628e-06 -9.88014e-07 8.03004e-07 -6.75145e-07
7.52772e-07 2.33299e-06 -4.06851e-06 -7.79733e-02 -1.72141e-06 1.15154e-06 -8.22351e-07 6.21989e-07 -5.05519e-07 4.25027e-07
-5.05933e-07 -1.56799e-06 2.73442e-06 -1.72141e-06 -9.87636e-02 -7.73943e-07 5.52697e-07 -4.18035e-07 3.39756e-07 -2.85658e-07
3.38444e-07 1.04891e-06 -1.82919e-06 1.15154e-06 -7.73943e-07 -1.19555e-01 -3.69727e-07 2.79645e-07 -2.27280e-07 1.91091e-07
-2.41694e-07 -7.49057e-07 1.30628e-06 -8.22351e-07 5.52697e-07 -3.69727e-07 -1.40346e-01 -1.99703e-07 1.62308e-07 -1.36464e-07
1.82806e-07 5.66553e-07 -9.88014e-07 6.21989e-07 -4.18035e-07 2.79645e-07 -1.99703e-07 -1.61138e-01 -1.22762e-07 1.03215e-07
-1.48575e-07 -4.60463e-07 8.03004e-07 -5.05519e-07 3.39756e-07 -2.27280e-07 1.62308e-07 -1.22762e-07 -1.81930e-01 -8.38880e-08
1.24918e-07 3.87146e-07 -6.75145e-07 4.25027e-07 -2.85658e-07 1.91091e-07 -1.36464e-07 1.03215e-07 -8.38880e-08 -2.02722e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_55-56.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.77900e-02 2.33975e-07 5.46094e-07 -5.93193e-08 3.06270e-08 3.14821e-08 -1.64665e-07 3.19597e-07 -4.69976e-07 5.99741e-07
2.33975e-07 -3.67379e-02 2.40310e-07 -2.61036e-08 1.34775e-08 1.38537e-08 -7.24612e-08 1.40639e-07 -2.06814e-07 2.63917e-07
5.46094e-07 2.40310e-07 -5.76432e-02 -6.09252e-08 3.14561e-08 3.23343e-08 -1.69123e-07 3.28249e-07 -4.82699e-07 6.15977e-07
-5.93193e-08 -2.61036e-08 -6.09252e-08 -7.85896e-02 -3.41691e-09 -3.51231e-09 1.83710e-08 -3.56560e-08 5.24331e-08 -6.69103e-08
3.06270e-08 1.34775e-08 3.14561e-08 -3.41691e-09 -9.95420e-02 1.81343e-09 -9.48505e-09 1.84094e-08 -2.70716e-08 3.45463e-08
3.14821e-08 1.38537e-08 3.23343e-08 -3.51231e-09 1.81343e-09 -1.20496e-01 -9.74986e-09 1.89234e-08 -2.78274e-08 3.55108e-08
-1.64665e-07 -7.24612e-08 -1.69123e-07 1.83710e-08 -9.48505e-09 -9.74986e-09 -1.41451e-01 -9.89779e-08 1.45550e-07 -1.85737e-07
3.19597e-07 1.40639e-07 3.28249e-07 -3.56560e-08 1.84094e-08 1.89234e-08 -9.89779e-08 -1.62406e-01 -2.82496e-07 3.60495e-07
-4.69976e-07 -2.06814e-07 -4.82699e-07 5.24331e-08 -2.70716e-08 -2.78274e-08 1.45550e-07 -2.82496e-07 -1.83361e-01 -5.30118e-07
5.99741e-07 2.63917e-07 6.15977e-07 -6.69103e-08 3.45463e-08 3.55108e-08 -1.85737e-07 3.60495e-07 -5.30118e-07 -2.04317e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_56-57.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.88725e-02 5.45436e-07 -3.73625e-07 3.44206e-07 -3.13166e-07 2.67500e-07 -2.06916e-07 1.50041e-07 -1.03472e-07 6.23970e-08
5.45436e-07 -3.89618e-02 -7.19336e-06 6.62696e-06 -6.02935e-06 5.15014e-06 -3.98372e-06 2.88873e-06 -1.99214e-06 1.20132e-06
-3.73625e-07 -7.19336e-06 -6.11446e-02 -4.53949e-06 4.13012e-06 -3.52786e-06 2.72886e-06 -1.97878e-06 1.36462e-06 -8.22909e-07
3.44206e-07 6.62696e-06 -4.53949e-06 -8.33651e-02 -3.80492e-06 3.25008e-06 -2.51399e-06 1.82298e-06 -1.25717e-06 7.58113e-07
-3.13166e-07 -6.02935e-06 4.13012e-06 -3.80492e-06 -1.05593e-01 -2.95699e-06 2.28728e-06 -1.65858e-06 1.14380e-06 -6.89748e-07
2.67500e-07 5.15014e-06 -3.52786e-06 3.25008e-06 -2.95699e-06 -1.27822e-01 -1.95375e-06 1.41673e-06 -9.77011e-07 5.89168e-07
-2.06916e-07 -3.98372e-06 2.72886e-06 -2.51399e-06 2.28728e-06 -1.95375e-06 -1.50053e-01 -1.09586e-06 7.55734e-07 -4.55731e-07
1.50041e-07 2.88873e-06 -1.97878e-06 1.82298e-06 -1.65858e-06 1.41673e-06 -1.09586e-06 -1.72283e-01 -5.48008e-07 3.30465e-07
-1.03472e-07 -1.99214e-06 1.36462e-06 -1.25717e-06 1.14380e-06 -9.77011e-07 7.55734e-07 -5.48008e-07 -1.94513e-01 -2.27898e-07
6.23970e-08 1.20132e-06 -8.22909e-07 7.58113e-07 -6.89748e-07 5.89168e-07 -4.55731e-07 3.30465e-07 -2.27898e-07 -2.16743e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_57-58.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.91477e-02 4.70035e-06 -1.64832e-06 4.04797e-07 -7.45066e-07 9.91476e-07 -1.12589e-06 1.13572e-06 -1.05658e-06 1.04660e-06
4.70035e-06 -3.95185e-02 -8.38407e-06 2.05897e-06 -3.78973e-06 5.04307e-06 -5.72677e-06 5.77674e-06 -5.37423e-06 5.32347e-06
-1.64832e-06 -8.38407e-06 -6.20411e-02 -7.22041e-07 1.32898e-06 -1.76851e-06 2.00826e-06 -2.02579e-06 1.88464e-06 -1.86684e-06
4.04797e-07 2.05897e-06 -7.22041e-07 -8.45886e-02 -3.26373e-07 4.34312e-07 -4.93192e-07 4.97496e-07 -4.62831e-07 4.58460e-07
-7.45066e-07 -3.78973e-06 1.32898e-06 -3.26373e-07 -1.07140e-01 -7.99392e-07 9.07766e-07 -9.15687e-07 8.51884e-07 -8.43838e-07
9.91476e-07 5.04307e-06 -1.76851e-06 4.34312e-07 -7.99392e-07 -1.29693e-01 -1.20798e-06 1.21852e-06 -1.13362e-06 1.12291e-06
-1.12589e-06 -5.72677e-06 2.00826e-06 -4.93192e-07 9.07766e-07 -1.20798e-06 -1.52248e-01 -1.38372e-06 1.28731e-06 -1.27515e-06
1.13572e-06 5.77674e-06 -2.02579e-06 4.97496e-07 -9.15687e-07 1.21852e-06 -1.38372e-06 -1.74803e-01 -1.29854e-06 1.28627e-06
-1.05658e-06 -5.37423e-06 1.88464e-06 -4.62831e-07 8.51884e-07 -1.13362e-06 1.28731e-06 -1.29854e-06 -1.97358e-01 -1.19665e-06
1.04660e-06 5.32347e-06 -1.86684e-06 4.58460e-07 -8.43838e-07 1.12291e-06 -1.27515e-06 1.28627e-06 -1.19665e-06 -2.19913e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_58-59.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.03169e-02 -1.31446e-06 -6.33405e-07 6.34296e-07 -7.07287e-08 -3.04380e-07 4.27840e-07 -3.87907e-07 2.67684e-07 -1.70028e-08
-1.31446e-06 -4.19498e-02 2.74365e-06 -2.74751e-06 3.06368e-07 1.31845e-06 -1.85323e-06 1.68026e-06 -1.15950e-06 7.36491e-08
-6.33405e-07 2.74365e-06 -6.58290e-02 -1.32396e-06 1.47631e-07 6.35329e-07 -8.93026e-07 8.09674e-07 -5.58734e-07 3.54897e-08
6.34296e-07 -2.74751e-06 -1.32396e-06 -8.97496e-02 -1.47839e-07 -6.36222e-07 8.94282e-07 -8.10813e-07 5.59520e-07 -3.55396e-08
-7.07287e-08 3.06368e-07 1.47631e-07 -1.47839e-07 -1.13679e-01 7.09435e-08 -9.97191e-08 9.04117e-08 -6.23906e-08 3.96293e-09
-3.04380e-07 1.31845e-06 6.35329e-07 -6.36222e-07 7.09435e-08 -1.37609e-01 -4.29140e-07 3.89086e-07 -2.68497e-07 1.70544e-08
4.27840e-07 -1.85323e-06 -8.93026e-07 8.94282e-07 -9.97191e-08 -4.29140e-07 -1.61540e-01 -5.46903e-07 3.77403e-07 -2.39719e-08
-3.87907e-07 1.68026e-06 8.09674e-07 -8.10813e-07 9.04117e-08 3.89086e-07 -5.46903e-07 -1.85471e-01 -3.42177e-07 2.17344e-08
2.67684e-07 -1.15950e-06 -5.58734e-07 5.59520e-07 -6.23906e-08 -2.68497e-07 3.77403e-07 -3.42177e-07 -2.09403e-01 -1.49983e-08
-1.70028e-08 7.36491e-08 3.54897e-08 -3.55396e-08 3.96293e-09 1.70544e-08 -2.39719e-08 2.17344e-08 -1.49983e-08 -2.33334e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_59-60.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.16205e-02 7.71779e-06 -1.34469e-06 1.16899e-06 -1.38768e-06 1.17301e-06 -8.44294e-07 5.41945e-07 -3.14821e-07 1.68917e-07
7.71779e-06 -4.46081e-02 -7.27168e-06 6.32152e-06 -7.50415e-06 6.34328e-06 -4.56568e-06 2.93068e-06 -1.70245e-06 9.13451e-07
-1.34469e-06 -7.27168e-06 -7.00565e-02 -1.10141e-06 1.30747e-06 -1.10521e-06 7.95491e-07 -5.10619e-07 2.96623e-07 -1.59153e-07
1.16899e-06 6.32152e-06 -1.10141e-06 -9.55136e-02 -1.13663e-06 9.60794e-07 -6.91547e-07 4.43899e-07 -2.57864e-07 1.38357e-07
-1.38768e-06 -7.50415e-06 1.30747e-06 -1.13663e-06 -1.20978e-01 -1.14054e-06 8.20922e-07 -5.26943e-07 3.06106e-07 -1.64241e-07
1.17301e-06 6.34328e-06 -1.10521e-06 9.60794e-07 -1.14054e-06 -1.46445e-01 -6.93928e-07 4.45427e-07 -2.58752e-07 1.38834e-07
-8.44294e-07 -4.56568e-06 7.95491e-07 -6.91547e-07 8.20922e-07 -6.93928e-07 -1.71913e-01 -3.20604e-07 1.86241e-07 -9.99277e-08
5.41945e-07 2.93068e-06 -5.10619e-07 4.43899e-07 -5.26943e-07 4.45427e-07 -3.20604e-07 -1.97382e-01 -1.19547e-07 6.41428e-08
-3.14821e-07 -1.70245e-06 2.96623e-07 -2.57864e-07 3.06106e-07 -2.58752e-07 1.86241e-07 -1.19547e-07 -2.22850e-01 -3.72611e-08
1.68917e-07 9.13451e-07 -1.59153e-07 1.38357e-07 -1.64241e-07 1.38834e-07 -9.99277e-08 6.41428e-08 -3.72611e-08 -2.48319e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_6-7.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.39212e-03 -7.60760e-09 2.85066e-09 4.28214e-09 2.68289e-08 2.19007e-08 -2.51869e-08 2.48118e-08 -2.25199e-08 1.97294e-08
-7.60760e-09 -7.00480e-03 -1.26448e-08 -1.89945e-08 -1.19006e-07 -9.71460e-08 1.11722e-07 -1.10059e-07 9.98924e-08 -8.75145e-08
2.85066e-09 -1.26448e-08 -1.09909e-02 7.11746e-09 4.45929e-08 3.64018e-08 -4.18637e-08 4.12402e-08 -3.74309e-08 3.27927e-08
4.28214e-09 -1.89945e-08 7.11746e-09 -1.49847e-02 6.69856e-08 5.46812e-08 -6.28859e-08 6.19494e-08 -5.62271e-08 4.92599e-08
2.68289e-08 -1.19006e-07 4.45929e-08 6.69856e-08 -1.89793e-02 3.42594e-07 -3.93998e-07 3.88131e-07 -3.52279e-07 3.08627e-07
2.19007e-08 -9.71460e-08 3.64018e-08 5.46812e-08 3.42594e-07 -2.29748e-02 -3.21626e-07 3.16836e-07 -2.87570e-07 2.51936e-07
-2.51869e-08 1.11722e-07 -4.18637e-08 -6.28859e-08 -3.93998e-07 -3.21626e-07 -2.69701e-02 -3.64376e-07 3.30718e-07 -2.89738e-07
2.48118e-08 -1.10059e-07 4.12402e-08 6.19494e-08 3.88131e-07 3.16836e-07 -3.64376e-07 -3.09657e-02 -3.25793e-07 2.85423e-07
-2.25199e-08 9.98924e-08 -3.74309e-08 -5.62271e-08 -3.52279e-07 -2.87570e-07 3.30718e-07 -3.25793e-07 -3.49613e-02 -2.59059e-07
1.97294e-08 -8.75145e-08 3.27927e-08 4.92599e-08 3.08627e-07 2.51936e-07 -2.89738e-07 2.85423e-07 -2.59059e-07 -3.89570e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_60-61.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.06882e-02 1.92380e-06 -6.60374e-07 1.17740e-06 -1.27994e-06 1.15942e-06 -9.72496e-07 7.76446e-07 -5.76492e-07 5.53693e-07
1.92380e-06 -4.27166e-02 -2.18082e-06 3.88824e-06 -4.22687e-06 3.82885e-06 -3.21157e-06 2.56413e-06 -1.90381e-06 1.82851e-06
-6.60374e-07 -2.18082e-06 -6.70337e-02 -1.33469e-06 1.45094e-06 -1.31431e-06 1.10242e-06 -8.80176e-07 6.53509e-07 -6.27665e-07
1.17740e-06 3.88824e-06 -1.33469e-06 -9.13902e-02 -2.58691e-06 2.34332e-06 -1.96553e-06 1.56929e-06 -1.16516e-06 1.11908e-06
-1.27994e-06 -4.22687e-06 1.45094e-06 -2.58691e-06 -1.15756e-01 -2.54740e-06 2.13671e-06 -1.70596e-06 1.26663e-06 -1.21654e-06
1.15942e-06 3.82885e-06 -1.31431e-06 2.34332e-06 -2.54740e-06 -1.40124e-01 -1.93551e-06 1.54532e-06 -1.14736e-06 1.10199e-06
-9.72496e-07 -3.21157e-06 1.10242e-06 -1.96553e-06 2.13671e-06 -1.93551e-06 -1.64493e-01 -1.29619e-06 9.62386e-07 -9.24326e-07
7.76446e-07 2.56413e-06 -8.80176e-07 1.56929e-06 -1.70596e-06 1.54532e-06 -1.29619e-06 -1.88863e-01 -7.68374e-07 7.37987e-07
-5.76492e-07 -1.90381e-06 6.53509e-07 -1.16516e-06 1.26663e-06 -1.14736e-06 9.62386e-07 -7.68374e-07 -2.13233e-01 -5.47937e-07
5.53693e-07 1.82851e-06 -6.27665e-07 1.11908e-06 -1.21654e-06 1.10199e-06 -9.24326e-07 7.37987e-07 -5.47937e-07 -2.37602e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_61-62.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.30062e-02 8.92546e-06 -2.28210e-06 3.07636e-07 9.57762e-07 -1.72877e-06 2.26876e-06 -2.64942e-06 2.88464e-06 -3.08585e-06
8.92546e-06 -4.74622e-02 -1.26886e-05 1.71047e-06 5.32522e-06 -9.61209e-06 1.26145e-05 -1.47309e-05 1.60388e-05 -1.71575e-05
-2.28210e-06 -1.26886e-05 -7.45452e-02 -4.37342e-07 -1.36158e-06 2.45766e-06 -3.22533e-06 3.76647e-06 -4.10087e-06 4.38691e-06
3.07636e-07 1.71047e-06 -4.37342e-07 -1.01637e-01 1.83545e-07 -3.31302e-07 4.34786e-07 -5.07734e-07 5.52812e-07 -5.91372e-07
9.57762e-07 5.32522e-06 -1.36158e-06 1.83545e-07 -1.28733e-01 -1.03144e-06 1.35362e-06 -1.58073e-06 1.72107e-06 -1.84112e-06
-1.72877e-06 -9.61209e-06 2.45766e-06 -3.31302e-07 -1.03144e-06 -1.55831e-01 -2.44330e-06 2.85323e-06 -3.10655e-06 3.32324e-06
2.26876e-06 1.26145e-05 -3.22533e-06 4.34786e-07 1.35362e-06 -2.44330e-06 -1.82930e-01 -3.74445e-06 4.07690e-06 -4.36127e-06
-2.64942e-06 -1.47309e-05 3.76647e-06 -5.07734e-07 -1.58073e-06 2.85323e-06 -3.74445e-06 -2.10030e-01 -4.76092e-06 5.09300e-06
2.88464e-06 1.60388e-05 -4.10087e-06 5.52812e-07 1.72107e-06 -3.10655e-06 4.07690e-06 -4.76092e-06 -2.37130e-01 -5.54518e-06
-3.08585e-06 -1.71575e-05 4.38691e-06 -5.91372e-07 -1.84112e-06 3.32324e-06 -4.36127e-06 5.09300e-06 -5.54518e-06 -2.64230e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_62-63.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.27175e-02 -6.42701e-08 -1.36409e-08 8.78288e-08 -1.05335e-07 1.04937e-07 -9.90981e-08 9.22247e-08 -8.54598e-08 7.89992e-08
-6.42701e-08 -4.69090e-02 6.75875e-07 -4.35171e-06 5.21909e-06 -5.19940e-06 4.91007e-06 -4.56951e-06 4.23433e-06 -3.91422e-06
-1.36409e-08 6.75875e-07 -7.36075e-02 -9.23622e-07 1.10772e-06 -1.10354e-06 1.04213e-06 -9.69850e-07 8.98710e-07 -8.30769e-07
8.78288e-08 -4.35171e-06 -9.23622e-07 -1.00348e-01 -7.13219e-06 7.10528e-06 -6.70990e-06 6.24450e-06 -5.78646e-06 5.34901e-06
-1.05335e-07 5.21909e-06 1.10772e-06 -7.13219e-06 -1.27101e-01 -8.52151e-06 8.04732e-06 -7.48916e-06 6.93982e-06 -6.41518e-06
1.04937e-07 -5.19940e-06 -1.10354e-06 7.10528e-06 -8.52151e-06 -1.53858e-01 -8.01696e-06 7.46090e-06 -6.91363e-06 6.39098e-06
-9.90981e-08 4.91007e-06 1.04213e-06 -6.70990e-06 8.04732e-06 -8.01696e-06 -1.80617e-01 -7.04573e-06 6.52892e-06 -6.03534e-06
9.22247e-08 -4.56951e-06 -9.69850e-07 6.24450e-06 -7.48916e-06 7.46090e-06 -7.04573e-06 -2.07377e-01 -6.07607e-06 5.61673e-06
-8.54598e-08 4.23433e-06 8.98710e-07 -5.78646e-06 6.93982e-06 -6.91363e-06 6.52892e-06 -6.07607e-06 -2.34137e-01 -5.20474e-06
7.89992e-08 -3.91422e-06 -8.30769e-07 5.34901e-06 -6.41518e-06 6.39098e-06 -6.03534e-06 5.61673e-06 -5.20474e-06 -2.60896e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_63-64.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.41358e-02 3.66962e-06 -4.38517e-06 4.03143e-06 -3.23593e-06 2.54465e-06 -2.06861e-06 1.78995e-06 -1.65080e-06 1.59926e-06
3.66962e-06 -4.98282e-02 -1.76938e-05 1.62665e-05 -1.30567e-05 1.02674e-05 -8.34666e-06 7.22232e-06 -6.66086e-06 6.45287e-06
-4.38517e-06 -1.76938e-05 -7.81850e-02 -1.94383e-05 1.56027e-05 -1.22695e-05 9.97421e-06 -8.63062e-06 7.95968e-06 -7.71114e-06
4.03143e-06 1.62665e-05 -1.94383e-05 -1.06606e-01 -1.43441e-05 1.12798e-05 -9.16962e-06 7.93441e-06 -7.31760e-06 7.08910e-06
-3.23593e-06 -1.30567e-05 1.56027e-05 -1.43441e-05 -1.35039e-01 -9.05400e-06 7.36024e-06 -6.36877e-06 5.87366e-06 -5.69025e-06
2.54465e-06 1.02674e-05 -1.22695e-05 1.12798e-05 -9.05400e-06 -1.63472e-01 -5.78788e-06 5.00822e-06 -4.61888e-06 4.47465e-06
-2.06861e-06 -8.34666e-06 9.97421e-06 -9.16962e-06 7.36024e-06 -5.78788e-06 -1.91904e-01 -4.07131e-06 3.75481e-06 -3.63756e-06
1.78995e-06 7.22232e-06 -8.63062e-06 7.93441e-06 -6.36877e-06 5.00822e-06 -4.07131e-06 -2.20336e-01 -3.24901e-06 3.14756e-06
-1.65080e-06 -6.66086e-06 7.95968e-06 -7.31760e-06 5.87366e-06 -4.61888e-06 3.75481e-06 -3.24901e-06 -2.48767e-01 -2.90287e-06
1.59926e-06 6.45287e-06 -7.71114e-06 7.08910e-06 -5.69025e-06 4.47465e-06 -3.63756e-06 3.14756e-06 -2.90287e-06 -2.77198e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_64-65.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.39150e-02 -3.21710e-07 1.75591e-07 2.33211e-07 -3.13885e-07 3.10243e-07 -2.89298e-07 2.72391e-07 -2.63183e-07 2.60129e-07
-3.21710e-07 -4.93846e-02 -4.60892e-07 -6.12135e-07 8.23889e-07 -8.14329e-07 7.59354e-07 -7.14974e-07 6.90806e-07 -6.82790e-07
1.75591e-07 -4.60892e-07 -7.74879e-02 3.34106e-07 -4.49683e-07 4.44464e-07 -4.14459e-07 3.90236e-07 -3.77045e-07 3.72670e-07
2.33211e-07 -6.12135e-07 3.34106e-07 -1.05644e-01 -5.97247e-07 5.90316e-07 -5.50464e-07 5.18293e-07 -5.00773e-07 4.94962e-07
-3.13885e-07 8.23889e-07 -4.49683e-07 -5.97247e-07 -1.33810e-01 -7.94523e-07 7.40885e-07 -6.97585e-07 6.74004e-07 -6.66183e-07
3.10243e-07 -8.14329e-07 4.44464e-07 5.90316e-07 -7.94523e-07 -1.61978e-01 -7.32288e-07 6.89490e-07 -6.66183e-07 6.58453e-07
-2.89298e-07 7.59354e-07 -4.14459e-07 -5.50464e-07 7.40885e-07 -7.32288e-07 -1.90147e-01 -6.42943e-07 6.21209e-07 -6.14001e-07
2.72391e-07 -7.14974e-07 3.90236e-07 5.18293e-07 -6.97585e-07 6.89490e-07 -6.42943e-07 -2.18316e-01 -5.84903e-07 5.78116e-07
-2.63183e-07 6.90806e-07 -3.77045e-07 -5.00773e-07 6.74004e-07 -6.66183e-07 6.21209e-07 -5.84903e-07 -2.46485e-01 -5.58574e-07
2.60129e-07 -6.82790e-07 3.72670e-07 4.94962e-07 -6.66183e-07 6.58453e-07 -6.14001e-07 5.78116e-07 -5.58574e-07 -2.74655e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_65-66.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.51115e-02 7.01750e-06 -2.89695e-06 2.72090e-06 -1.88051e-06 8.65920e-07 -5.12500e-09 -6.33234e-07 1.07394e-06 -1.35816e-06
7.01750e-06 -5.18262e-02 -1.35684e-05 1.27438e-05 -8.80767e-06 4.05568e-06 -2.40038e-08 -2.96586e-06 5.02996e-06 -6.36118e-06
-2.89695e-06 -1.35684e-05 -8.13638e-02 -5.26087e-06 3.63596e-06 -1.67426e-06 9.90919e-09 1.22436e-06 -2.07646e-06 2.62601e-06
2.72090e-06 1.27438e-05 -5.26087e-06 -1.10931e-01 -3.41500e-06 1.57251e-06 -9.30699e-09 -1.14995e-06 1.95027e-06 -2.46642e-06
-1.88051e-06 -8.80767e-06 3.63596e-06 -3.41500e-06 -1.40510e-01 -1.08682e-06 6.43238e-09 7.94772e-07 -1.34790e-06 1.70463e-06
8.65920e-07 4.05568e-06 -1.67426e-06 1.57251e-06 -1.08682e-06 -1.70091e-01 -2.96193e-09 -3.65970e-07 6.20668e-07 -7.84934e-07
-5.12500e-09 -2.40038e-08 9.90919e-09 -9.30699e-09 6.43238e-09 -2.96193e-09 -1.99671e-01 2.16601e-09 -3.67346e-09 4.64567e-09
-6.33234e-07 -2.96586e-06 1.22436e-06 -1.14995e-06 7.94772e-07 -3.65970e-07 2.16601e-09 -2.29251e-01 -4.53885e-07 5.74010e-07
1.07394e-06 5.02996e-06 -2.07646e-06 1.95027e-06 -1.34790e-06 6.20668e-07 -3.67346e-09 -4.53885e-07 -2.58831e-01 -9.73494e-07
-1.35816e-06 -6.36118e-06 2.62601e-06 -2.46642e-06 1.70463e-06 -7.84934e-07 4.64567e-09 5.74010e-07 -9.73494e-07 -2.88411e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_66-67.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.53477e-02 1.03677e-07 -6.98186e-08 1.09448e-07 -7.53686e-08 2.41117e-08 3.13112e-08 -8.96033e-08 1.27261e-07 -2.06886e-07
1.03677e-07 -5.23434e-02 -2.90310e-07 4.55092e-07 -3.13387e-07 1.00258e-07 1.30194e-07 -3.72576e-07 5.29159e-07 -8.60244e-07
-6.98186e-08 -2.90310e-07 -8.21299e-02 -3.06471e-07 2.11043e-07 -6.75162e-08 -8.76759e-08 2.50903e-07 -3.56350e-07 5.79311e-07
1.09448e-07 4.55092e-07 -3.06471e-07 -1.11973e-01 -3.30833e-07 1.05839e-07 1.37441e-07 -3.93317e-07 5.58616e-07 -9.08132e-07
-7.53686e-08 -3.13387e-07 2.11043e-07 -3.30833e-07 -1.41826e-01 -7.28832e-08 -9.46453e-08 2.70847e-07 -3.84676e-07 6.25361e-07
2.41117e-08 1.00258e-07 -6.75162e-08 1.05839e-07 -7.28832e-08 -1.71682e-01 3.02786e-08 -8.66485e-08 1.23064e-07 -2.00063e-07
3.13112e-08 1.30194e-07 -8.76759e-08 1.37441e-07 -9.46453e-08 3.02786e-08 -2.01538e-01 -1.12521e-07 1.59810e-07 -2.59800e-07
-8.96033e-08 -3.72576e-07 2.50903e-07 -3.93317e-07 2.70847e-07 -8.66485e-08 -1.12521e-07 -2.31394e-01 -4.57329e-07 7.43472e-07
1.27261e-07 5.29159e-07 -3.56350e-07 5.58616e-07 -3.84676e-07 1.23064e-07 1.59810e-07 -4.57329e-07 -2.61251e-01 -1.05593e-06
-2.06886e-07 -8.60244e-07 5.79311e-07 -9.08132e-07 6.25361e-07 -2.00063e-07 -2.59800e-07 7.43472e-07 -1.05593e-06 -2.91107e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_67-68.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.65558e-02 2.07456e-05 -6.16969e-06 2.45444e-06 3.53666e-09 -1.83261e-06 3.03348e-06 -3.71537e-06 4.05825e-06 -4.59428e-06
2.07456e-05 -5.47183e-02 -3.78146e-05 1.50435e-05 2.16765e-08 -1.12323e-05 1.85925e-05 -2.27718e-05 2.48734e-05 -2.81588e-05
-6.16969e-06 -3.78146e-05 -8.60441e-02 -4.47389e-06 -6.44654e-09 3.34045e-06 -5.52936e-06 6.77230e-06 -7.39728e-06 8.37436e-06
2.45444e-06 1.50435e-05 -4.47389e-06 -1.17323e-01 2.56457e-09 -1.32890e-06 2.19970e-06 -2.69417e-06 2.94280e-06 -3.33150e-06
3.53666e-09 2.16765e-08 -6.44654e-09 2.56457e-09 -1.48605e-01 -1.91485e-09 3.16960e-09 -3.88209e-09 4.24035e-09 -4.80044e-09
-1.83261e-06 -1.12323e-05 3.34045e-06 -1.32890e-06 -1.91485e-09 -1.79886e-01 -1.64241e-06 2.01161e-06 -2.19725e-06 2.48748e-06
3.03348e-06 1.85925e-05 -5.52936e-06 2.19970e-06 3.16960e-09 -1.64241e-06 -2.11167e-01 -3.32977e-06 3.63706e-06 -4.11746e-06
-3.71537e-06 -2.27718e-05 6.77230e-06 -2.69417e-06 -3.88209e-09 2.01161e-06 -3.32977e-06 -2.42450e-01 -4.45462e-06 5.04302e-06
4.05825e-06 2.48734e-05 -7.39728e-06 2.94280e-06 4.24035e-09 -2.19725e-06 3.63706e-06 -4.45462e-06 -2.73733e-01 -5.50842e-06
-4.59428e-06 -2.81588e-05 8.37436e-06 -3.33150e-06 -4.80044e-09 2.48748e-06 -4.11746e-06 5.04302e-06 -5.50842e-06 -3.05015e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_68-69.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.62655e-02 4.44880e-07 -5.47278e-07 2.10805e-07 3.91600e-08 -1.79556e-07 2.48282e-07 -2.82148e-07 3.00377e-07 -3.12163e-07
4.44880e-07 -5.42365e-02 -3.41044e-06 1.31366e-06 2.44031e-07 -1.11893e-06 1.54721e-06 -1.75825e-06 1.87184e-06 -1.94529e-06
-5.47278e-07 -3.41044e-06 -8.50999e-02 -1.61602e-06 -3.00199e-07 1.37647e-06 -1.90333e-06 2.16294e-06 -2.30268e-06 2.39303e-06
2.10805e-07 1.31366e-06 -1.61602e-06 -1.16027e-01 1.15633e-07 -5.30201e-07 7.33138e-07 -8.33138e-07 8.86964e-07 -9.21766e-07
3.91600e-08 2.44031e-07 -3.00199e-07 1.15633e-07 -1.46962e-01 -9.84923e-08 1.36191e-07 -1.54767e-07 1.64766e-07 -1.71231e-07
-1.79556e-07 -1.11893e-06 1.37647e-06 -5.30201e-07 -9.84923e-08 -1.77898e-01 -6.24462e-07 7.09639e-07 -7.55486e-07 7.85130e-07
2.48282e-07 1.54721e-06 -1.90333e-06 7.33138e-07 1.36191e-07 -6.24462e-07 -2.08835e-01 -9.81256e-07 1.04465e-06 -1.08564e-06
-2.82148e-07 -1.75825e-06 2.16294e-06 -8.33138e-07 -1.54767e-07 7.09639e-07 -9.81256e-07 -2.39773e-01 -1.18714e-06 1.23372e-06
3.00377e-07 1.87184e-06 -2.30268e-06 8.86964e-07 1.64766e-07 -7.55486e-07 1.04465e-06 -1.18714e-06 -2.70711e-01 -1.31343e-06
-3.12163e-07 -1.94529e-06 2.39303e-06 -9.21766e-07 -1.71231e-07 7.85130e-07 -1.08564e-06 1.23372e-06 -1.31343e-06 -3.01649e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_69-70.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.67831e-02 1.40400e-05 -1.19370e-05 7.74143e-06 -5.43428e-06 4.43009e-06 -4.00794e-06 3.79193e-06 -3.60422e-06 3.38409e-06
1.40400e-05 -5.52903e-02 -2.62002e-05 1.69915e-05 -1.19276e-05 9.72352e-06 -8.79696e-06 8.32284e-06 -7.91084e-06 7.42767e-06
-1.19370e-05 -2.62002e-05 -8.67793e-02 -1.44464e-05 1.01410e-05 -8.26706e-06 7.47928e-06 -7.07619e-06 6.72589e-06 -6.31510e-06
7.74143e-06 1.69915e-05 -1.44464e-05 -1.18333e-01 -6.57670e-06 5.36140e-06 -4.85051e-06 4.58909e-06 -4.36192e-06 4.09551e-06
-5.43428e-06 -1.19276e-05 1.01410e-05 -6.57670e-06 -1.49889e-01 -3.76356e-06 3.40493e-06 -3.22142e-06 3.06195e-06 -2.87494e-06
4.43009e-06 9.72352e-06 -8.26706e-06 5.36140e-06 -3.76356e-06 -1.81444e-01 -2.77574e-06 2.62614e-06 -2.49614e-06 2.34368e-06
-4.00794e-06 -8.79696e-06 7.47928e-06 -4.85051e-06 3.40493e-06 -2.77574e-06 -2.12999e-01 -2.37589e-06 2.25828e-06 -2.12035e-06
3.79193e-06 8.32284e-06 -7.07619e-06 4.58909e-06 -3.22142e-06 2.62614e-06 -2.37589e-06 -2.44554e-01 -2.13657e-06 2.00607e-06
-3.60422e-06 -7.91084e-06 6.72589e-06 -4.36192e-06 3.06195e-06 -2.49614e-06 2.25828e-06 -2.13657e-06 -2.76109e-01 -1.90677e-06
3.38409e-06 7.42767e-06 -6.31510e-06 4.09551e-06 -2.87494e-06 2.34368e-06 -2.12035e-06 2.00607e-06 -1.90677e-06 -3.07665e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_7-8.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.71820e-03 1.77134e-06 -2.39871e-06 1.35554e-06 -1.82359e-06 1.21361e-06 -9.46194e-07 6.31360e-07 -5.01636e-07 2.88544e-07
1.77134e-06 -7.67543e-03 -5.78338e-06 3.26825e-06 -4.39675e-06 2.92605e-06 -2.28131e-06 1.52223e-06 -1.20946e-06 6.95689e-07
-2.39871e-06 -5.78338e-06 -1.20420e-02 -4.42579e-06 5.95398e-06 -3.96238e-06 3.08929e-06 -2.06137e-06 1.63782e-06 -9.42086e-07
1.35554e-06 3.26825e-06 -4.42579e-06 -1.64259e-02 -3.36465e-06 2.23918e-06 -1.74579e-06 1.16490e-06 -9.25552e-07 5.32383e-07
-1.82359e-06 -4.39675e-06 5.95398e-06 -3.36465e-06 -2.08037e-02 -3.01236e-06 2.34860e-06 -1.56713e-06 1.24514e-06 -7.16211e-07
1.21361e-06 2.92605e-06 -3.96238e-06 2.23918e-06 -3.01236e-06 -2.51865e-02 -1.56300e-06 1.04293e-06 -8.28642e-07 4.76639e-07
-9.46194e-07 -2.28131e-06 3.08929e-06 -1.74579e-06 2.34860e-06 -1.56300e-06 -2.95677e-02 -8.13126e-07 6.46055e-07 -3.71614e-07
6.31360e-07 1.52223e-06 -2.06137e-06 1.16490e-06 -1.56713e-06 1.04293e-06 -8.13126e-07 -3.39489e-02 -4.31088e-07 2.47964e-07
-5.01636e-07 -1.20946e-06 1.63782e-06 -9.25552e-07 1.24514e-06 -8.28642e-07 6.46055e-07 -4.31088e-07 -3.83296e-02 -1.97016e-07
2.88544e-07 6.95689e-07 -9.42086e-07 5.32383e-07 -7.16211e-07 4.76639e-07 -3.71614e-07 2.47964e-07 -1.97016e-07 -4.27103e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_70-71.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.72143e-02 6.74024e-06 -4.70361e-06 2.82335e-06 -1.27678e-06 9.97477e-08 7.33318e-07 -1.28450e-06 1.62479e-06 -1.80701e-06
6.74024e-06 -5.61233e-02 -5.32232e-05 3.19473e-05 -1.44473e-05 1.12868e-06 8.29778e-06 -1.45346e-05 1.83851e-05 -2.04470e-05
-4.70361e-06 -5.32232e-05 -8.81428e-02 -2.22941e-05 1.00819e-05 -7.87642e-07 -5.79053e-06 1.01429e-05 -1.28299e-05 1.42688e-05
2.82335e-06 3.19473e-05 -2.22941e-05 -1.20208e-01 -6.05166e-06 4.72783e-07 3.47577e-06 -6.08826e-06 7.70115e-06 -8.56486e-06
-1.27678e-06 -1.44473e-05 1.00819e-05 -6.05166e-06 -1.52271e-01 -2.13803e-07 -1.57182e-06 2.75324e-06 -3.48262e-06 3.87321e-06
9.97477e-08 1.12868e-06 -7.87642e-07 4.72783e-07 -2.13803e-07 -1.84328e-01 1.22798e-07 -2.15096e-07 2.72078e-07 -3.02593e-07
7.33318e-07 8.29778e-06 -5.79053e-06 3.47577e-06 -1.57182e-06 1.22798e-07 -2.16383e-01 -1.58133e-06 2.00024e-06 -2.22458e-06
-1.28450e-06 -1.45346e-05 1.01429e-05 -6.08826e-06 2.75324e-06 -2.15096e-07 -1.58133e-06 -2.48437e-01 -3.50368e-06 3.89664e-06
1.62479e-06 1.83851e-05 -1.28299e-05 7.70115e-06 -3.48262e-06 2.72078e-07 2.00024e-06 -3.50368e-06 -2.80491e-01 -4.92892e-06
-1.80701e-06 -2.04470e-05 1.42688e-05 -8.56486e-06 3.87321e-06 -3.02593e-07 -2.22458e-06 3.89664e-06 -4.92892e-06 -3.12547e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_71-72.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.65146e-02 9.13376e-06 -9.91746e-06 1.08083e-05 -1.00953e-05 8.40109e-06 -6.37185e-06 4.52197e-06 -2.99393e-06 5.43712e-07
9.13376e-06 -5.47669e-02 -8.71653e-06 9.49947e-06 -8.87280e-06 7.38378e-06 -5.60026e-06 3.97439e-06 -2.63139e-06 4.77873e-07
-9.91746e-06 -8.71653e-06 -8.59351e-02 -1.03145e-05 9.63410e-06 -8.01733e-06 6.08078e-06 -4.31540e-06 2.85717e-06 -5.18875e-07
1.08083e-05 9.49947e-06 -1.03145e-05 -1.17163e-01 -1.04995e-05 8.73746e-06 -6.62697e-06 4.70302e-06 -3.11381e-06 5.65482e-07
-1.00953e-05 -8.87280e-06 9.63410e-06 -1.04995e-05 -1.48404e-01 -8.16106e-06 6.18979e-06 -4.39277e-06 2.90839e-06 -5.28177e-07
8.40109e-06 7.38378e-06 -8.01733e-06 8.73746e-06 -8.16106e-06 -1.79649e-01 -5.15103e-06 3.65558e-06 -2.42031e-06 4.39540e-07
-6.37185e-06 -5.60026e-06 6.08078e-06 -6.62697e-06 6.18979e-06 -5.15103e-06 -2.10894e-01 -2.77259e-06 1.83570e-06 -3.33371e-07
4.52197e-06 3.97439e-06 -4.31540e-06 4.70302e-06 -4.39277e-06 3.65558e-06 -2.77259e-06 -2.42140e-01 -1.30276e-06 2.36586e-07
-2.99393e-06 -2.63139e-06 2.85717e-06 -3.11381e-06 2.90839e-06 -2.42031e-06 1.83570e-06 -1.30276e-06 -2.73385e-01 -1.56641e-07
5.43712e-07 4.77873e-07 -5.18875e-07 5.65482e-07 -5.28177e-07 4.39540e-07 -3.33371e-07 2.36586e-07 -1.56641e-07 -3.04629e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_72-73.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.58679e-02 8.20974e-06 -8.19013e-06 6.21206e-06 -4.60046e-06 3.42383e-06 -2.53145e-06 1.76852e-06 -1.18723e-06 6.39481e-07
8.20974e-06 -5.33586e-02 -6.14207e-05 4.65864e-05 -3.45005e-05 2.56765e-05 -1.89842e-05 1.32627e-05 -8.90349e-06 4.79569e-06
-8.19013e-06 -6.14207e-05 -8.37577e-02 -4.64751e-05 3.44180e-05 -2.56152e-05 1.89389e-05 -1.32311e-05 8.88222e-06 -4.78423e-06
6.21206e-06 4.65864e-05 -4.64751e-05 -1.14241e-01 -2.61054e-05 1.94286e-05 -1.43648e-05 1.00355e-05 -6.73700e-06 3.62875e-06
-4.60046e-06 -3.45005e-05 3.44180e-05 -2.61054e-05 -1.44723e-01 -1.43882e-05 1.06381e-05 -7.43198e-06 4.98921e-06 -2.68734e-06
3.42383e-06 2.56765e-05 -2.56152e-05 1.94286e-05 -1.43882e-05 -1.75201e-01 -7.91726e-06 5.53115e-06 -3.71315e-06 2.00002e-06
-2.53145e-06 -1.89842e-05 1.89389e-05 -1.43648e-05 1.06381e-05 -7.91726e-06 -2.05676e-01 -4.08952e-06 2.74536e-06 -1.47874e-06
1.76852e-06 1.32627e-05 -1.32311e-05 1.00355e-05 -7.43198e-06 5.53115e-06 -4.08952e-06 -2.36150e-01 -1.91796e-06 1.03307e-06
-1.18723e-06 -8.90349e-06 8.88222e-06 -6.73700e-06 4.98921e-06 -3.71315e-06 2.74536e-06 -1.91796e-06 -2.66623e-01 -6.93519e-07
6.39481e-07 4.79569e-06 -4.78423e-06 3.62875e-06 -2.68734e-06 2.00002e-06 -1.47874e-06 1.03307e-06 -6.93519e-07 -2.97095e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_73-74.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.86677e-02 -1.25378e-07 -1.50114e-06 2.04786e-06 -2.20295e-06 2.22023e-06 -2.15271e-06 2.00248e-06 -1.79108e-06 1.53259e-06
-1.25378e-07 -5.92018e-02 1.72661e-07 -2.35544e-07 2.53382e-07 -2.55370e-07 2.47603e-07 -2.30324e-07 2.06009e-07 -1.76277e-07
-1.50114e-06 1.72661e-07 -9.28886e-02 -2.82014e-06 3.03372e-06 -3.05752e-06 2.96453e-06 -2.75765e-06 2.46653e-06 -2.11055e-06
2.04786e-06 -2.35544e-07 -2.82014e-06 -1.26640e-01 -4.13860e-06 4.17107e-06 -4.04421e-06 3.76199e-06 -3.36484e-06 2.87922e-06
-2.20295e-06 2.53382e-07 3.03372e-06 -4.13860e-06 -1.60404e-01 -4.48695e-06 4.35049e-06 -4.04689e-06 3.61967e-06 -3.09726e-06
2.22023e-06 -2.55370e-07 -3.05752e-06 4.17107e-06 -4.48695e-06 -1.94171e-01 -4.38461e-06 4.07864e-06 -3.64806e-06 3.12156e-06
-2.15271e-06 2.47603e-07 2.96453e-06 -4.04421e-06 4.35049e-06 -4.38461e-06 -2.27939e-01 -3.95459e-06 3.53711e-06 -3.02662e-06
2.00248e-06 -2.30324e-07 -2.75765e-06 3.76199e-06 -4.04689e-06 4.07864e-06 -3.95459e-06 -2.61708e-01 -3.29028e-06 2.81541e-06
-1.79108e-06 2.06009e-07 2.46653e-06 -3.36484e-06 3.61967e-06 -3.64806e-06 3.53711e-06 -3.29028e-06 -2.95478e-01 -2.51819e-06
1.53259e-06 -1.76277e-07 -2.11055e-06 2.87922e-06 -3.09726e-06 3.12156e-06 -3.02662e-06 2.81541e-06 -2.51819e-06 -3.29247e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_74-75.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.73982e-02 6.69070e-06 -3.08212e-06 1.87406e-06 -1.76819e-06 1.88183e-06 -1.92422e-06 1.85169e-06 -1.63349e-06 1.32847e-06
6.69070e-06 -5.65726e-02 -5.82969e-06 3.54470e-06 -3.34445e-06 3.55938e-06 -3.63956e-06 3.50239e-06 -3.08967e-06 2.51274e-06
-3.08212e-06 -5.82969e-06 -8.87825e-02 -1.63289e-06 1.54065e-06 -1.63966e-06 1.67659e-06 -1.61340e-06 1.42328e-06 -1.15751e-06
1.87406e-06 3.54470e-06 -1.63289e-06 -1.21046e-01 -9.36779e-07 9.96982e-07 -1.01944e-06 9.81017e-07 -8.65415e-07 7.03818e-07
-1.76819e-06 -3.34445e-06 1.54065e-06 -9.36779e-07 -1.53318e-01 -9.40660e-07 9.61850e-07 -9.25597e-07 8.16525e-07 -6.64057e-07
1.88183e-06 3.55938e-06 -1.63966e-06 9.96982e-07 -9.40660e-07 -1.85592e-01 -1.02366e-06 9.85081e-07 -8.69000e-07 7.06733e-07
-1.92422e-06 -3.63956e-06 1.67659e-06 -1.01944e-06 9.61850e-07 -1.02366e-06 -2.17868e-01 -1.00727e-06 8.88575e-07 -7.22653e-07
1.85169e-06 3.50239e-06 -1.61340e-06 9.81017e-07 -9.25597e-07 9.85081e-07 -1.00727e-06 -2.50144e-01 -8.55084e-07 6.95416e-07
-1.63349e-06 -3.08967e-06 1.42328e-06 -8.65415e-07 8.16525e-07 -8.69000e-07 8.88575e-07 -8.55084e-07 -2.82420e-01 -6.13469e-07
1.32847e-06 2.51274e-06 -1.15751e-06 7.03818e-07 -6.64057e-07 7.06733e-07 -7.22653e-07 6.95416e-07 -6.13469e-07 -3.14697e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_75-76.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.70671e-02 1.98264e-06 -1.82645e-06 1.01525e-06 -5.14912e-07 2.72527e-07 -1.88453e-07 1.25368e-07 -1.00086e-07 8.65990e-08
1.98264e-06 -5.58930e-02 -3.38133e-06 1.87954e-06 -9.53262e-07 5.04532e-07 -3.48885e-07 2.32095e-07 -1.85291e-07 1.60322e-07
-1.82645e-06 -3.38133e-06 -8.77015e-02 -1.73147e-06 8.78165e-07 -4.64786e-07 3.21400e-07 -2.13811e-07 1.70694e-07 -1.47692e-07
1.01525e-06 1.87954e-06 -1.73147e-06 -1.19573e-01 -4.88135e-07 2.58355e-07 -1.78653e-07 1.18849e-07 -9.48817e-08 8.20956e-08
-5.14912e-07 -9.53262e-07 8.78165e-07 -4.88135e-07 -1.51452e-01 -1.31032e-07 9.06088e-08 -6.02775e-08 4.81220e-08 -4.16371e-08
2.72527e-07 5.04532e-07 -4.64786e-07 2.58355e-07 -1.31032e-07 -1.83334e-01 -4.79565e-08 3.19030e-08 -2.54695e-08 2.20373e-08
-1.88453e-07 -3.48885e-07 3.21400e-07 -1.78653e-07 9.06088e-08 -4.79565e-08 -2.15217e-01 -2.20610e-08 1.76122e-08 -1.52388e-08
1.25368e-07 2.32095e-07 -2.13811e-07 1.18849e-07 -6.02775e-08 3.19030e-08 -2.20610e-08 -2.47101e-01 -1.17165e-08 1.01376e-08
-1.00086e-07 -1.85291e-07 1.70694e-07 -9.48817e-08 4.81220e-08 -2.54695e-08 1.76122e-08 -1.17165e-08 -2.78984e-01 -8.09326e-09
8.65990e-08 1.60322e-07 -1.47692e-07 8.20956e-08 -4.16371e-08 2.20373e-08 -1.52388e-08 1.01376e-08 -8.09326e-09 -3.10868e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_76-77.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.64643e-02 4.02313e-07 -1.85579e-07 7.26088e-09 1.43217e-07 -2.61831e-07 3.49328e-07 -4.08676e-07 4.46265e-07 -4.64972e-07
4.02313e-07 -5.46319e-02 -8.16243e-06 3.19359e-07 6.29920e-06 -1.15162e-05 1.53647e-05 -1.79750e-05 1.96283e-05 -2.04511e-05
-1.85579e-07 -8.16243e-06 -8.57442e-02 -1.47314e-07 -2.90570e-06 5.31222e-06 -7.08742e-06 8.29153e-06 -9.05415e-06 9.43369e-06
7.26088e-09 3.19359e-07 -1.47314e-07 -1.16906e-01 1.13687e-07 -2.07843e-07 2.77299e-07 -3.24411e-07 3.54249e-07 -3.69098e-07
1.43217e-07 6.29920e-06 -2.90570e-06 1.13687e-07 -1.48072e-01 -4.09960e-06 5.46959e-06 -6.39883e-06 6.98737e-06 -7.28028e-06
-2.61831e-07 -1.15162e-05 5.31222e-06 -2.07843e-07 -4.09960e-06 -1.79237e-01 -9.99954e-06 1.16984e-05 -1.27744e-05 1.33099e-05
3.49328e-07 1.53647e-05 -7.08742e-06 2.77299e-07 5.46959e-06 -9.99954e-06 -2.10403e-01 -1.56077e-05 1.70432e-05 -1.77577e-05
-4.08676e-07 -1.79750e-05 8.29153e-06 -3.24411e-07 -6.39883e-06 1.16984e-05 -1.56077e-05 -2.41570e-01 -1.99388e-05 2.07746e-05
4.46265e-07 1.96283e-05 -9.05415e-06 3.54249e-07 6.98737e-06 -1.27744e-05 1.70432e-05 -1.99388e-05 -2.72738e-01 -2.26853e-05
-4.64972e-07 -2.04511e-05 9.43369e-06 -3.69098e-07 -7.28028e-06 1.33099e-05 -1.77577e-05 2.07746e-05 -2.26853e-05 -3.03909e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_77-78.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.77336e-02 -3.18594e-07 -1.53718e-06 4.14086e-06 -6.69947e-06 8.77866e-06 -1.02363e-05 1.10907e-05 -1.12069e-05 1.12783e-05
-3.18594e-07 -5.72881e-02 5.79388e-08 -1.56076e-07 2.52514e-07 -3.30883e-07 3.85823e-07 -4.18028e-07 4.22409e-07 -4.25100e-07
-1.53718e-06 5.79388e-08 -8.98876e-02 -7.53047e-07 1.21835e-06 -1.59647e-06 1.86155e-06 -2.01693e-06 2.03807e-06 -2.05105e-06
4.14086e-06 -1.56076e-07 -7.53047e-07 -1.22548e-01 -3.28200e-06 4.30058e-06 -5.01465e-06 5.43323e-06 -5.49017e-06 5.52515e-06
-6.69947e-06 2.52514e-07 1.21835e-06 -3.28200e-06 -1.55217e-01 -6.95788e-06 8.11317e-06 -8.79039e-06 8.88252e-06 -8.93910e-06
8.77866e-06 -3.30883e-07 -1.59647e-06 4.30058e-06 -6.95788e-06 -1.87889e-01 -1.06311e-05 1.15185e-05 -1.16392e-05 1.17134e-05
-1.02363e-05 3.85823e-07 1.86155e-06 -5.01465e-06 8.11317e-06 -1.06311e-05 -2.20562e-01 -1.34310e-05 1.35718e-05 -1.36583e-05
1.10907e-05 -4.18028e-07 -2.01693e-06 5.43323e-06 -8.79039e-06 1.15185e-05 -1.34310e-05 -2.53237e-01 -1.47047e-05 1.47983e-05
-1.12069e-05 4.22409e-07 2.03807e-06 -5.49017e-06 8.88252e-06 -1.16392e-05 1.35718e-05 -1.47047e-05 -2.85914e-01 -1.49534e-05
1.12783e-05 -4.25100e-07 -2.05105e-06 5.52515e-06 -8.93910e-06 1.17134e-05 -1.36583e-05 1.47983e-05 -1.49534e-05 -3.18591e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_78-79.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.59895e-02 4.04913e-07 -8.68198e-07 1.18627e-06 -1.42684e-06 1.62392e-06 -1.78472e-06 1.91265e-06 -2.00802e-06 2.07247e-06
4.04913e-07 -5.36701e-02 -5.85473e-07 7.99968e-07 -9.62199e-07 1.09510e-06 -1.20353e-06 1.28980e-06 -1.35412e-06 1.39758e-06
-8.68198e-07 -5.85473e-07 -8.42102e-02 -1.71526e-06 2.06310e-06 -2.34807e-06 2.58056e-06 -2.76554e-06 2.90344e-06 -2.99662e-06
1.18627e-06 7.99968e-07 -1.71526e-06 -1.14809e-01 -2.81895e-06 3.20831e-06 -3.52598e-06 3.77873e-06 -3.96715e-06 4.09447e-06
-1.42684e-06 -9.62199e-07 2.06310e-06 -2.81895e-06 -1.45417e-01 -3.85894e-06 4.24104e-06 -4.54504e-06 4.77168e-06 -4.92481e-06
1.62392e-06 1.09510e-06 -2.34807e-06 3.20831e-06 -3.85894e-06 -1.76028e-01 -4.82682e-06 5.17281e-06 -5.43075e-06 5.60504e-06
-1.78472e-06 -1.20353e-06 2.58056e-06 -3.52598e-06 4.24104e-06 -4.82682e-06 -2.06640e-01 -5.68501e-06 5.96849e-06 -6.16004e-06
1.91265e-06 1.28980e-06 -2.76554e-06 3.77873e-06 -4.54504e-06 5.17281e-06 -5.68501e-06 -2.37253e-01 -6.39631e-06 6.60159e-06
-2.00802e-06 -1.35412e-06 2.90344e-06 -3.96715e-06 4.77168e-06 -5.43075e-06 5.96849e-06 -6.39631e-06 -2.67866e-01 -6.93078e-06
2.07247e-06 1.39758e-06 -2.99662e-06 4.09447e-06 -4.92481e-06 5.60504e-06 -6.16004e-06 6.60159e-06 -6.93078e-06 -2.98479e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_79-80.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.65721e-02 8.34708e-07 -5.00444e-07 1.80083e-07 4.16251e-08 -1.80895e-07 2.69276e-07 -2.74522e-07 3.71909e-07 -3.49283e-07
8.34708e-07 -5.48680e-02 -2.62162e-06 9.43380e-07 2.18057e-07 -9.47632e-07 1.41063e-06 -1.43811e-06 1.94828e-06 -1.82975e-06
-5.00444e-07 -2.62162e-06 -8.60960e-02 -5.65598e-07 -1.30735e-07 5.68147e-07 -8.45733e-07 8.62207e-07 -1.16808e-06 1.09702e-06
1.80083e-07 9.43380e-07 -5.65598e-07 -1.17382e-01 4.70444e-08 -2.04446e-07 3.04334e-07 -3.10262e-07 4.20328e-07 -3.94757e-07
4.16251e-08 2.18057e-07 -1.30735e-07 4.70444e-08 -1.48678e-01 -4.72564e-08 7.03450e-08 -7.17153e-08 9.71564e-08 -9.12458e-08
-1.80895e-07 -9.47632e-07 5.68147e-07 -2.04446e-07 -4.72564e-08 -1.79975e-01 -3.05705e-07 3.11660e-07 -4.22223e-07 3.96536e-07
2.69276e-07 1.41063e-06 -8.45733e-07 3.04334e-07 7.03450e-08 -3.05705e-07 -2.11273e-01 -4.63932e-07 6.28513e-07 -5.90276e-07
-2.74522e-07 -1.43811e-06 8.62207e-07 -3.10262e-07 -7.17153e-08 3.11660e-07 -4.63932e-07 -2.42572e-01 -6.40756e-07 6.01775e-07
3.71909e-07 1.94828e-06 -1.16808e-06 4.20328e-07 9.71564e-08 -4.22223e-07 6.28513e-07 -6.40756e-07 -2.73871e-01 -8.15255e-07
-3.49283e-07 -1.82975e-06 1.09702e-06 -3.94757e-07 -9.12458e-08 3.96536e-07 -5.90276e-07 6.01775e-07 -8.15255e-07 -3.05171e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_8-9.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.82647e-03 1.29612e-06 3.26274e-07 4.99687e-07 -5.84761e-07 -7.62549e-08 6.59488e-07 -8.16630e-07 8.88063e-07 -9.47294e-07
1.29612e-06 -7.89877e-03 9.80015e-07 1.50089e-06 -1.75642e-06 -2.29043e-07 1.98087e-06 -2.45288e-06 2.66744e-06 -2.84534e-06
3.26274e-07 9.80015e-07 -1.23994e-02 3.77822e-07 -4.42147e-07 -5.76577e-08 4.98650e-07 -6.17468e-07 6.71480e-07 -7.16265e-07
4.99687e-07 1.50089e-06 3.77822e-07 -1.69047e-02 -6.77147e-07 -8.83025e-08 7.63680e-07 -9.45650e-07 1.02837e-06 -1.09696e-06
-5.84761e-07 -1.75642e-06 -4.42147e-07 -6.77147e-07 -2.14116e-02 1.03336e-07 -8.93699e-07 1.10665e-06 -1.20345e-06 1.28372e-06
-7.62549e-08 -2.29043e-07 -5.76577e-08 -8.83025e-08 1.03336e-07 -2.59198e-02 -1.16542e-07 1.44311e-07 -1.56934e-07 1.67401e-07
6.59488e-07 1.98087e-06 4.98650e-07 7.63680e-07 -8.93699e-07 -1.16542e-07 -3.04264e-02 -1.24807e-06 1.35724e-06 -1.44776e-06
-8.16630e-07 -2.45288e-06 -6.17468e-07 -9.45650e-07 1.10665e-06 1.44311e-07 -1.24807e-06 -3.49335e-02 -1.68064e-06 1.79274e-06
8.88063e-07 2.66744e-06 6.71480e-07 1.02837e-06 -1.20345e-06 -1.56934e-07 1.35724e-06 -1.68064e-06 -3.94409e-02 -1.94955e-06
-9.47294e-07 -2.84534e-06 -7.16265e-07 -1.09696e-06 1.28372e-06 1.67401e-07 -1.44776e-06 1.79274e-06 -1.94955e-06 -4.39484e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_80-81.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.33045e-02 -9.23641e-07 5.02693e-07 1.34003e-07 -7.68984e-07 1.32650e-06 -1.78277e-06 2.13464e-06 -2.39133e-06 2.55551e-06
-9.23641e-07 -4.81231e-02 -1.16458e-06 -3.10443e-07 1.78149e-06 -3.07309e-06 4.13011e-06 -4.94527e-06 5.53995e-06 -5.92030e-06
5.02693e-07 -1.16458e-06 -7.55103e-02 1.68959e-07 -9.69578e-07 1.67253e-06 -2.24782e-06 2.69147e-06 -3.01512e-06 3.22213e-06
1.34003e-07 -3.10443e-07 1.68959e-07 -1.02949e-01 -2.58461e-07 4.45848e-07 -5.99203e-07 7.17468e-07 -8.03744e-07 8.58926e-07
-7.68984e-07 1.78149e-06 -9.69578e-07 -2.58461e-07 -1.30395e-01 -2.55852e-06 3.43855e-06 -4.11722e-06 4.61232e-06 -4.92899e-06
1.32650e-06 -3.07309e-06 1.67253e-06 4.45848e-07 -2.55852e-06 -1.57841e-01 -5.93153e-06 7.10224e-06 -7.95630e-06 8.50255e-06
-1.78277e-06 4.13011e-06 -2.24782e-06 -5.99203e-07 3.43855e-06 -5.93153e-06 -1.85287e-01 -9.54515e-06 1.06930e-05 -1.14271e-05
2.13464e-06 -4.94527e-06 2.69147e-06 7.17468e-07 -4.11722e-06 7.10224e-06 -9.54515e-06 -2.12734e-01 -1.28034e-05 1.36825e-05
-2.39133e-06 5.53995e-06 -3.01512e-06 -8.03744e-07 4.61232e-06 -7.95630e-06 1.06930e-05 -1.28034e-05 -2.40182e-01 -1.53278e-05
2.55551e-06 -5.92030e-06 3.22213e-06 8.58926e-07 -4.92899e-06 8.50255e-06 -1.14271e-05 1.36825e-05 -1.53278e-05 -2.67631e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_81-82.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.54642e-02 1.19483e-06 -1.93736e-06 2.10748e-06 -1.82935e-06 1.29429e-06 -6.42327e-07 -2.51184e-08 6.49601e-07 -1.20412e-06
1.19483e-06 -5.25857e-02 -1.85192e-06 2.01454e-06 -1.74867e-06 1.23721e-06 -6.13999e-07 -2.40106e-08 6.20953e-07 -1.15102e-06
-1.93736e-06 -1.85192e-06 -8.25084e-02 -3.26649e-06 2.83539e-06 -2.00608e-06 9.95573e-07 3.89321e-08 -1.00685e-06 1.86632e-06
2.10748e-06 2.01454e-06 -3.26649e-06 -1.12490e-01 -3.08437e-06 2.18223e-06 -1.08299e-06 -4.23508e-08 1.09526e-06 -2.03021e-06
-1.82935e-06 -1.74867e-06 2.83539e-06 -3.08437e-06 -1.42482e-01 -1.89423e-06 9.40067e-07 3.67616e-08 -9.50713e-07 1.76227e-06
1.29429e-06 1.23721e-06 -2.00608e-06 2.18223e-06 -1.89423e-06 -1.72477e-01 -6.65109e-07 -2.60093e-08 6.72642e-07 -1.24683e-06
-6.42327e-07 -6.13999e-07 9.95573e-07 -1.08299e-06 9.40067e-07 -6.65109e-07 -2.02473e-01 1.29078e-08 -3.33817e-07 6.18774e-07
-2.51184e-08 -2.40106e-08 3.89321e-08 -4.23508e-08 3.67616e-08 -2.60093e-08 1.29078e-08 -2.32469e-01 -1.30540e-08 2.41973e-08
6.49601e-07 6.20953e-07 -1.00685e-06 1.09526e-06 -9.50713e-07 6.72642e-07 -3.33817e-07 -1.30540e-08 -2.62464e-01 -6.25782e-07
-1.20412e-06 -1.15102e-06 1.86632e-06 -2.03021e-06 1.76227e-06 -1.24683e-06 6.18774e-07 2.41973e-08 -6.25782e-07 -2.92459e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_82-83.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.30582e-02 4.49030e-06 -5.79031e-06 5.53152e-06 -4.75156e-06 3.81478e-06 -2.86158e-06 1.98979e-06 -1.24085e-06 5.45602e-07
4.49030e-06 -4.76219e-02 -5.32414e-06 5.08618e-06 -4.36901e-06 3.50766e-06 -2.63120e-06 1.82959e-06 -1.14095e-06 5.01677e-07
-5.79031e-06 -5.32414e-06 -7.47208e-02 -6.55871e-06 5.63391e-06 -4.52318e-06 3.39298e-06 -2.35929e-06 1.47127e-06 -6.46920e-07
5.53152e-06 5.08618e-06 -6.55871e-06 -1.01875e-01 -5.38210e-06 4.32102e-06 -3.24133e-06 2.25384e-06 -1.40551e-06 6.18005e-07
-4.75156e-06 -4.36901e-06 5.63391e-06 -5.38210e-06 -1.29039e-01 -3.71174e-06 2.78429e-06 -1.93604e-06 1.20733e-06 -5.30865e-07
3.81478e-06 3.50766e-06 -4.52318e-06 4.32102e-06 -3.71174e-06 -1.56205e-01 -2.23537e-06 1.55435e-06 -9.69305e-07 4.26205e-07
-2.86158e-06 -2.63120e-06 3.39298e-06 -3.24133e-06 2.78429e-06 -2.23537e-06 -1.83371e-01 -1.16597e-06 7.27105e-07 -3.19709e-07
1.98979e-06 1.82959e-06 -2.35929e-06 2.25384e-06 -1.93604e-06 1.55435e-06 -1.16597e-06 -2.10538e-01 -5.05589e-07 2.22308e-07
-1.24085e-06 -1.14095e-06 1.47127e-06 -1.40551e-06 1.20733e-06 -9.69305e-07 7.27105e-07 -5.05589e-07 -2.37704e-01 -1.38633e-07
5.45602e-07 5.01677e-07 -6.46920e-07 6.18005e-07 -5.30865e-07 4.26205e-07 -3.19709e-07 2.22308e-07 -1.38633e-07 -2.64871e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_83-84.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.16772e-02 7.65877e-08 -6.41426e-08 3.23378e-08 3.38339e-09 -3.68826e-08 6.58442e-08 -8.91926e-08 1.07013e-07 -1.19012e-07
7.65877e-08 -4.47612e-02 -2.36367e-06 1.19166e-06 1.24679e-07 -1.35913e-06 2.42638e-06 -3.28677e-06 3.94346e-06 -4.38563e-06
-6.41426e-08 -2.36367e-06 -7.02350e-02 -9.98017e-07 -1.04419e-07 1.13828e-06 -2.03210e-06 2.75269e-06 -3.30267e-06 3.67299e-06
3.23378e-08 1.19166e-06 -9.98017e-07 -9.57583e-02 5.26433e-08 -5.73869e-07 1.02449e-06 -1.38778e-06 1.66506e-06 -1.85175e-06
3.38339e-09 1.24679e-07 -1.04419e-07 5.26433e-08 -1.21289e-01 -6.00419e-08 1.07189e-07 -1.45199e-07 1.74209e-07 -1.93742e-07
-3.68826e-08 -1.35913e-06 1.13828e-06 -5.73869e-07 -6.00419e-08 -1.46820e-01 -1.16848e-06 1.58282e-06 -1.89907e-06 2.11200e-06
6.58442e-08 2.42638e-06 -2.03210e-06 1.02449e-06 1.07189e-07 -1.16848e-06 -1.72351e-01 -2.82571e-06 3.39029e-06 -3.77043e-06
-8.91926e-08 -3.28677e-06 2.75269e-06 -1.38778e-06 -1.45199e-07 1.58282e-06 -2.82571e-06 -1.97883e-01 -4.59249e-06 5.10743e-06
1.07013e-07 3.94346e-06 -3.30267e-06 1.66506e-06 1.74209e-07 -1.89907e-06 3.39029e-06 -4.59249e-06 -2.23415e-01 -6.12788e-06
-1.19012e-07 -4.38563e-06 3.67299e-06 -1.85175e-06 -1.93742e-07 2.11200e-06 -3.77043e-06 5.10743e-06 -6.12788e-06 -2.48947e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_84-85.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.19267e-02 1.23479e-07 -1.28312e-07 4.10458e-08 9.55392e-08 -2.52301e-07 4.00609e-07 -5.63093e-07 6.99124e-07 -8.04677e-07
1.23479e-07 -4.52799e-02 -4.98566e-08 1.59487e-08 3.71225e-08 -9.80336e-08 1.55660e-07 -2.18794e-07 2.71650e-07 -3.12663e-07
-1.28312e-07 -4.98566e-08 -7.10465e-02 -1.65729e-08 -3.85755e-08 1.01871e-07 -1.61752e-07 2.27358e-07 -2.82282e-07 3.24901e-07
4.10458e-08 1.59487e-08 -1.65729e-08 -9.68626e-02 1.23399e-08 -3.25875e-08 5.17430e-08 -7.27296e-08 9.02995e-08 -1.03933e-07
9.55392e-08 3.71225e-08 -3.85755e-08 1.23399e-08 -1.22687e-01 -7.58514e-08 1.20438e-07 -1.69287e-07 2.10183e-07 -2.41916e-07
-2.52301e-07 -9.80336e-08 1.01871e-07 -3.25875e-08 -7.58514e-08 -1.48513e-01 -3.18055e-07 4.47056e-07 -5.55055e-07 6.38857e-07
4.00609e-07 1.55660e-07 -1.61752e-07 5.17430e-08 1.20438e-07 -3.18055e-07 -1.74340e-01 -7.09845e-07 8.81328e-07 -1.01439e-06
-5.63093e-07 -2.18794e-07 2.27358e-07 -7.27296e-08 -1.69287e-07 4.47056e-07 -7.09845e-07 -2.00167e-01 -1.23879e-06 1.42582e-06
6.99124e-07 2.71650e-07 -2.82282e-07 9.02995e-08 2.10183e-07 -5.55055e-07 8.81328e-07 -1.23879e-06 -2.25994e-01 -1.77026e-06
-8.04677e-07 -3.12663e-07 3.24901e-07 -1.03933e-07 -2.41916e-07 6.38857e-07 -1.01439e-06 1.42582e-06 -1.77026e-06 -2.51821e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_85-86.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.79833e-02 5.18525e-07 -2.47140e-07 -1.80949e-07 5.94438e-07 -9.33887e-07 1.17115e-06 -1.36184e-06 1.45221e-06 -1.47500e-06
5.18525e-07 -3.71397e-02 -6.96826e-08 -5.10196e-08 1.67605e-07 -2.63315e-07 3.30213e-07 -3.83979e-07 4.09458e-07 -4.15886e-07
-2.47140e-07 -6.96826e-08 -5.82742e-02 2.43170e-08 -7.98842e-08 1.25501e-07 -1.57387e-07 1.83012e-07 -1.95156e-07 1.98220e-07
-1.80949e-07 -5.10196e-08 2.43170e-08 -7.94492e-02 -5.84889e-08 9.18886e-08 -1.15234e-07 1.33996e-07 -1.42888e-07 1.45131e-07
5.94438e-07 1.67605e-07 -7.98842e-08 -5.84889e-08 -1.00631e-01 -3.01865e-07 3.78557e-07 -4.40194e-07 4.69403e-07 -4.76772e-07
-9.33887e-07 -2.63315e-07 1.25501e-07 9.18886e-08 -3.01865e-07 -1.21814e-01 -5.94729e-07 6.91563e-07 -7.37453e-07 7.49029e-07
1.17115e-06 3.30213e-07 -1.57387e-07 -1.15234e-07 3.78557e-07 -5.94729e-07 -1.42998e-01 -8.67263e-07 9.24812e-07 -9.39330e-07
-1.36184e-06 -3.83979e-07 1.83012e-07 1.33996e-07 -4.40194e-07 6.91563e-07 -8.67263e-07 -1.64182e-01 -1.07539e-06 1.09227e-06
1.45221e-06 4.09458e-07 -1.95156e-07 -1.42888e-07 4.69403e-07 -7.37453e-07 9.24812e-07 -1.07539e-06 -1.85366e-01 -1.16475e-06
-1.47500e-06 -4.15886e-07 1.98220e-07 1.45131e-07 -4.76772e-07 7.49029e-07 -9.39330e-07 1.09227e-06 -1.16475e-06 -2.06551e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_86-87.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.61347e-02 -1.00799e-06 -1.42412e-06 3.22922e-06 -4.43848e-06 5.16669e-06 -5.52687e-06 5.86385e-06 -5.47504e-06 5.19526e-06
-1.00799e-06 -3.33222e-02 7.32992e-07 -1.66207e-06 2.28447e-06 -2.65928e-06 2.84466e-06 -3.01810e-06 2.81799e-06 -2.67398e-06
-1.42412e-06 7.32992e-07 -5.22839e-02 -2.34824e-06 3.22759e-06 -3.75713e-06 4.01905e-06 -4.26409e-06 3.98136e-06 -3.77791e-06
3.22922e-06 -1.66207e-06 -2.34824e-06 -7.12783e-02 -7.31861e-06 8.51936e-06 -9.11326e-06 9.66890e-06 -9.02780e-06 8.56646e-06
-4.43848e-06 2.28447e-06 3.22759e-06 -7.31861e-06 -9.02782e-02 -1.17096e-05 1.25259e-05 -1.32896e-05 1.24085e-05 -1.17744e-05
5.16669e-06 -2.65928e-06 -3.75713e-06 8.51936e-06 -1.17096e-05 -1.09281e-01 -1.45810e-05 1.54700e-05 -1.44443e-05 1.37062e-05
-5.52687e-06 2.84466e-06 4.01905e-06 -9.11326e-06 1.25259e-05 -1.45810e-05 -1.28286e-01 -1.65485e-05 1.54512e-05 -1.46617e-05
5.86385e-06 -3.01810e-06 -4.26409e-06 9.66890e-06 -1.32896e-05 1.54700e-05 -1.65485e-05 -1.47291e-01 -1.63933e-05 1.55556e-05
-5.47504e-06 2.81799e-06 3.98136e-06 -9.02780e-06 1.24085e-05 -1.44443e-05 1.54512e-05 -1.63933e-05 -1.66301e-01 -1.45242e-05
5.19526e-06 -2.67398e-06 -3.77791e-06 8.56646e-06 -1.17744e-05 1.37062e-05 -1.46617e-05 1.55556e-05 -1.45242e-05 -1.85309e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_87-88.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.79672e-02 5.96216e-07 -1.15661e-06 1.64340e-06 -2.10866e-06 2.54193e-06 -2.92816e-06 3.27157e-06 -3.49765e-06 3.69083e-06
5.96216e-07 -3.71071e-02 -3.25233e-07 4.62115e-07 -5.92946e-07 7.14778e-07 -8.23386e-07 9.19950e-07 -9.83524e-07 1.03784e-06
-1.15661e-06 -3.25233e-07 -5.82225e-02 -8.96464e-07 1.15026e-06 -1.38661e-06 1.59730e-06 -1.78462e-06 1.90795e-06 -2.01333e-06
1.64340e-06 4.62115e-07 -8.96464e-07 -7.93782e-02 -1.63438e-06 1.97020e-06 -2.26956e-06 2.53573e-06 -2.71096e-06 2.86069e-06
-2.10866e-06 -5.92946e-07 1.15026e-06 -1.63438e-06 -1.00540e-01 -2.52799e-06 2.91210e-06 -3.25363e-06 3.47847e-06 -3.67059e-06
2.54193e-06 7.14778e-07 -1.38661e-06 1.97020e-06 -2.52799e-06 -1.21704e-01 -3.51045e-06 3.92215e-06 -4.19319e-06 4.42478e-06
-2.92816e-06 -8.23386e-07 1.59730e-06 -2.26956e-06 2.91210e-06 -3.51045e-06 -1.42869e-01 -4.51810e-06 4.83033e-06 -5.09711e-06
3.27157e-06 9.19950e-07 -1.78462e-06 2.53573e-06 -3.25363e-06 3.92215e-06 -4.51810e-06 -1.64034e-01 -5.39681e-06 5.69488e-06
-3.49765e-06 -9.83524e-07 1.90795e-06 -2.71096e-06 3.47847e-06 -4.19319e-06 4.83033e-06 -5.39681e-06 -1.85199e-01 -6.08843e-06
3.69083e-06 1.03784e-06 -2.01333e-06 2.86069e-06 -3.67059e-06 4.42478e-06 -5.09711e-06 5.69488e-06 -6.08843e-06 -2.06365e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_88-89.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.46775e-02 1.15016e-06 -3.04286e-06 4.13642e-06 -4.71401e-06 4.94188e-06 -4.91758e-06 4.71842e-06 -4.39690e-06 3.99980e-06
1.15016e-06 -3.03163e-02 -9.98521e-07 1.35738e-06 -1.54691e-06 1.62169e-06 -1.61371e-06 1.54836e-06 -1.44285e-06 1.31254e-06
-3.04286e-06 -9.98521e-07 -4.75657e-02 -3.59107e-06 4.09251e-06 -4.29033e-06 4.26923e-06 -4.09633e-06 3.81721e-06 -3.47246e-06
4.13642e-06 1.35738e-06 -3.59107e-06 -6.48483e-02 -5.56330e-06 5.83222e-06 -5.80353e-06 5.56850e-06 -5.18906e-06 4.72041e-06
-4.71401e-06 -1.54691e-06 4.09251e-06 -5.56330e-06 -8.21370e-02 -6.64660e-06 6.61391e-06 -6.34606e-06 5.91363e-06 -5.37955e-06
4.94188e-06 1.62169e-06 -4.29033e-06 5.83222e-06 -6.64660e-06 -9.94281e-02 -6.93362e-06 6.65282e-06 -6.19949e-06 5.63959e-06
-4.91758e-06 -1.61371e-06 4.26923e-06 -5.80353e-06 6.61391e-06 -6.93362e-06 -1.16720e-01 -6.62010e-06 6.16900e-06 -5.61185e-06
4.71842e-06 1.54836e-06 -4.09633e-06 5.56850e-06 -6.34606e-06 6.65282e-06 -6.62010e-06 -1.34014e-01 -5.91916e-06 5.38458e-06
-4.39690e-06 -1.44285e-06 3.81721e-06 -5.18906e-06 5.91363e-06 -6.19949e-06 6.16900e-06 -5.91916e-06 -1.51307e-01 -5.01767e-06
3.99980e-06 1.31254e-06 -3.47246e-06 4.72041e-06 -5.37955e-06 5.63959e-06 -5.61185e-06 5.38458e-06 -5.01767e-06 -1.68601e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_89-90.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.33530e-02 1.31586e-06 -1.80510e-06 1.77152e-06 -1.54802e-06 1.25898e-06 -9.38159e-07 6.22602e-07 -3.92226e-07 6.46721e-08
1.31586e-06 -2.75800e-02 -7.80315e-07 7.65797e-07 -6.69182e-07 5.44233e-07 -4.05550e-07 2.69140e-07 -1.69552e-07 2.79566e-08
-1.80510e-06 -7.80315e-07 -4.32742e-02 -1.05052e-06 9.17984e-07 -7.46580e-07 5.56334e-07 -3.69207e-07 2.32592e-07 -3.83510e-08
1.77152e-06 7.65797e-07 -1.05052e-06 -5.89991e-02 -9.00905e-07 7.32690e-07 -5.45983e-07 3.62337e-07 -2.28265e-07 3.76374e-08
-1.54802e-06 -6.69182e-07 9.17984e-07 -9.00905e-07 -7.47291e-02 -6.40252e-07 4.77100e-07 -3.16624e-07 1.99466e-07 -3.28890e-08
1.25898e-06 5.44233e-07 -7.46580e-07 7.32690e-07 -6.40252e-07 -9.04606e-02 -3.88017e-07 2.57505e-07 -1.62222e-07 2.67480e-08
-9.38159e-07 -4.05550e-07 5.56334e-07 -5.45983e-07 4.77100e-07 -3.88017e-07 -1.06192e-01 -1.91886e-07 1.20884e-07 -1.99320e-08
6.22602e-07 2.69140e-07 -3.69207e-07 3.62337e-07 -3.16624e-07 2.57505e-07 -1.91886e-07 -1.21924e-01 -8.02239e-08 1.32277e-08
-3.92226e-07 -1.69552e-07 2.32592e-07 -2.28265e-07 1.99466e-07 -1.62222e-07 1.20884e-07 -8.02239e-08 -1.37657e-01 -8.33318e-09
6.46721e-08 2.79566e-08 -3.83510e-08 3.76374e-08 -3.28890e-08 2.67480e-08 -1.99320e-08 1.32277e-08 -8.33318e-09 -1.53389e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m1_IPSM_9-10.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.99263e-03 -2.05085e-07 3.99924e-07 6.75075e-07 1.79817e-07 -8.21445e-09 -1.55518e-07 2.41922e-07 -2.21377e-07 2.23091e-07
-2.05085e-07 -8.24466e-03 -8.39086e-07 -1.41638e-06 -3.77277e-07 1.72348e-08 3.26294e-07 -5.07581e-07 4.64474e-07 -4.68070e-07
3.99924e-07 -8.39086e-07 -1.29353e-02 2.76200e-06 7.35704e-07 -3.36086e-08 -6.36285e-07 9.89801e-07 -9.05741e-07 9.12753e-07
6.75075e-07 -1.41638e-06 2.76200e-06 -1.76332e-02 1.24187e-06 -5.67316e-08 -1.07405e-06 1.67079e-06 -1.52890e-06 1.54074e-06
1.79817e-07 -3.77277e-07 7.35704e-07 1.24187e-06 -2.23398e-02 -1.51114e-08 -2.86092e-07 4.45043e-07 -4.07247e-07 4.10400e-07
-8.21445e-09 1.72348e-08 -3.36086e-08 -5.67316e-08 -1.51114e-08 -2.70429e-02 1.30693e-08 -2.03306e-08 1.86040e-08 -1.87480e-08
-1.55518e-07 3.26294e-07 -6.36285e-07 -1.07405e-06 -2.86092e-07 1.30693e-08 -3.17456e-02 -3.84902e-07 3.52214e-07 -3.54941e-07
2.41922e-07 -5.07581e-07 9.89801e-07 1.67079e-06 4.45043e-07 -2.03306e-08 -3.84902e-07 -3.64482e-02 -5.47902e-07 5.52144e-07
-2.21377e-07 4.64474e-07 -9.05741e-07 -1.52890e-06 -4.07247e-07 1.86040e-08 3.52214e-07 -5.47902e-07 -4.11513e-02 -5.05252e-07
2.23091e-07 -4.68070e-07 9.12753e-07 1.54074e-06 4.10400e-07 -1.87480e-08 -3.54941e-07 5.52144e-07 -5.05252e-07 -4.58543e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_0-1.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.65619e-03 -4.49936e-05 6.06131e-05 -4.73808e-05 3.77165e-05 -2.76258e-05 2.76508e-05 -2.82614e-05 2.62913e-05 -2.39815e-05
-4.49936e-05 6.88799e-03 -2.57515e-05 2.01297e-05 -1.60238e-05 1.17368e-05 -1.17474e-05 1.20068e-05 -1.11698e-05 1.01885e-05
6.06131e-05 -2.57515e-05 9.91161e-03 -2.71177e-05 2.15865e-05 -1.58112e-05 1.58256e-05 -1.61750e-05 1.50474e-05 -1.37254e-05
-4.73808e-05 2.01297e-05 -2.71177e-05 1.29276e-02 -1.68739e-05 1.23595e-05 -1.23707e-05 1.26438e-05 -1.17624e-05 1.07291e-05
3.77165e-05 -1.60238e-05 2.15865e-05 -1.68739e-05 1.59533e-02 -9.83852e-06 9.84743e-06 -1.00649e-05 9.36324e-06 -8.54064e-06
-2.76258e-05 1.17368e-05 -1.58112e-05 1.23595e-05 -9.83852e-06 1.89818e-02 -7.21286e-06 7.37212e-06 -6.85820e-06 6.25568e-06
2.76508e-05 -1.17474e-05 1.58256e-05 -1.23707e-05 9.84743e-06 -7.21286e-06 2.20170e-02 -7.37879e-06 6.86441e-06 -6.26135e-06
-2.82614e-05 1.20068e-05 -1.61750e-05 1.26438e-05 -1.00649e-05 7.37212e-06 -7.37879e-06 2.50527e-02 -7.01598e-06 6.39960e-06
2.62913e-05 -1.11698e-05 1.50474e-05 -1.17624e-05 9.36324e-06 -6.85820e-06 6.86441e-06 -7.01598e-06 2.80872e-02 -5.95348e-06
-2.39815e-05 1.01885e-05 -1.37254e-05 1.07291e-05 -8.54064e-06 6.25568e-06 -6.26135e-06 6.39960e-06 -5.95348e-06 3.11218e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_1-2.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.23499e-03 -2.92768e-04 2.31251e-04 -2.25627e-04 1.74303e-04 -1.43130e-04 1.34916e-04 -1.14021e-04 9.64785e-05 -8.30845e-05
-2.92768e-04 7.52350e-03 -1.71463e-04 1.67292e-04 -1.29238e-04 1.06125e-04 -1.00034e-04 8.45412e-05 -7.15346e-05 6.16035e-05
2.31251e-04 -1.71463e-04 1.06415e-02 -1.32141e-04 1.02083e-04 -8.38255e-05 7.90148e-05 -6.67773e-05 5.65036e-05 -4.86593e-05
-2.25627e-04 1.67292e-04 -1.32141e-04 1.38574e-02 -9.95995e-05 8.17866e-05 -7.70929e-05 6.51531e-05 -5.51293e-05 4.74757e-05
1.74303e-04 -1.29238e-04 1.02083e-04 -9.95995e-05 1.70322e-02 -6.31826e-05 5.95566e-05 -5.03327e-05 4.25890e-05 -3.66764e-05
-1.43130e-04 1.06125e-04 -8.38255e-05 8.17866e-05 -6.31826e-05 2.02351e-02 -4.89051e-05 4.13309e-05 -3.49722e-05 3.01170e-05
1.34916e-04 -1.00034e-04 7.90148e-05 -7.70929e-05 5.95566e-05 -4.89051e-05 2.34579e-02 -3.89589e-05 3.29651e-05 -2.83886e-05
-1.14021e-04 8.45412e-05 -6.67773e-05 6.51531e-05 -5.03327e-05 4.13309e-05 -3.89589e-05 2.66735e-02 -2.78596e-05 2.39919e-05
9.64785e-05 -7.15346e-05 5.65036e-05 -5.51293e-05 4.25890e-05 -3.49722e-05 3.29651e-05 -2.78596e-05 2.98930e-02 -2.03007e-05
-8.30845e-05 6.16035e-05 -4.86593e-05 4.74757e-05 -3.66764e-05 3.01170e-05 -2.83886e-05 2.39919e-05 -2.03007e-05 3.31159e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_10-11.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.76484e-02 -5.79767e-03 4.56019e-03 -3.87828e-03 3.18649e-03 -2.76407e-03 2.42065e-03 -2.15548e-03 1.93074e-03 -1.73989e-03
-5.79767e-03 1.39680e-02 -2.51477e-03 2.13873e-03 -1.75723e-03 1.52428e-03 -1.33490e-03 1.18867e-03 -1.06473e-03 9.59485e-04
4.56019e-03 -2.51477e-03 1.74656e-02 -1.68223e-03 1.38216e-03 -1.19893e-03 1.04997e-03 -9.34951e-04 8.37472e-04 -7.54688e-04
-3.87828e-03 2.13873e-03 -1.68223e-03 2.16686e-02 -1.17548e-03 1.01965e-03 -8.92963e-04 7.95143e-04 -7.12240e-04 6.41835e-04
3.18649e-03 -1.75723e-03 1.38216e-03 -1.17548e-03 2.59604e-02 -8.37769e-04 7.33679e-04 -6.53308e-04 5.85193e-04 -5.27347e-04
-2.76407e-03 1.52428e-03 -1.19893e-03 1.01965e-03 -8.37769e-04 3.04800e-02 -6.36420e-04 5.66703e-04 -5.07618e-04 4.57440e-04
2.42065e-03 -1.33490e-03 1.04997e-03 -8.92963e-04 7.33679e-04 -6.36420e-04 3.50700e-02 -4.96292e-04 4.44548e-04 -4.00605e-04
-2.15548e-03 1.18867e-03 -9.34951e-04 7.95143e-04 -6.53308e-04 5.66703e-04 -4.96292e-04 3.97143e-02 -3.95850e-04 3.56720e-04
1.93074e-03 -1.06473e-03 8.37472e-04 -7.12240e-04 5.85193e-04 -5.07618e-04 4.44548e-04 -3.95850e-04 4.43868e-02 -3.19528e-04
-1.73989e-03 9.59485e-04 -7.54688e-04 6.41835e-04 -5.27347e-04 4.57440e-04 -4.00605e-04 3.56720e-04 -3.19528e-04 4.90802e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_11-12.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.88487e-02 -6.39653e-03 5.32703e-03 -4.34156e-03 3.71383e-03 -3.15368e-03 2.75189e-03 -2.44349e-03 2.19692e-03 -1.99141e-03
-6.39653e-03 1.47713e-02 -2.98011e-03 2.42880e-03 -2.07763e-03 1.76427e-03 -1.53949e-03 1.36696e-03 -1.22902e-03 1.11406e-03
5.32703e-03 -2.98011e-03 1.85764e-02 -2.02271e-03 1.73025e-03 -1.46928e-03 1.28209e-03 -1.13841e-03 1.02353e-03 -9.27787e-04
-4.34156e-03 2.42880e-03 -2.02271e-03 2.26795e-02 -1.41016e-03 1.19747e-03 -1.04491e-03 9.27808e-04 -8.34183e-04 7.56152e-04
3.71383e-03 -2.07763e-03 1.73025e-03 -1.41016e-03 2.71804e-02 -1.02433e-03 8.93828e-04 -7.93658e-04 7.13570e-04 -6.46821e-04
-3.15368e-03 1.76427e-03 -1.46928e-03 1.19747e-03 -1.02433e-03 3.17891e-02 -7.59015e-04 6.73954e-04 -6.05945e-04 5.49264e-04
2.75189e-03 -1.53949e-03 1.28209e-03 -1.04491e-03 8.93828e-04 -7.59015e-04 3.65274e-02 -5.88088e-04 5.28744e-04 -4.79284e-04
-2.44349e-03 1.36696e-03 -1.13841e-03 9.27808e-04 -7.93658e-04 6.73954e-04 -5.88088e-04 4.13335e-02 -4.69489e-04 4.25572e-04
2.19692e-03 -1.22902e-03 1.02353e-03 -8.34183e-04 7.13570e-04 -6.05945e-04 5.28744e-04 -4.69489e-04 4.61799e-02 -3.82627e-04
-1.99141e-03 1.11406e-03 -9.27787e-04 7.56152e-04 -6.46821e-04 5.49264e-04 -4.79284e-04 4.25572e-04 -3.82627e-04 5.10512e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_12-13.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.10721e-02 -7.37410e-03 5.68444e-03 -4.42883e-03 3.79464e-03 -3.29801e-03 2.90758e-03 -2.59940e-03 2.32767e-03 -2.09582e-03
-7.37410e-03 1.57250e-02 -3.13923e-03 2.44582e-03 -2.09559e-03 1.82133e-03 -1.60571e-03 1.43552e-03 -1.28546e-03 1.15742e-03
5.68444e-03 -3.13923e-03 1.91756e-02 -1.88540e-03 1.61542e-03 -1.40400e-03 1.23779e-03 -1.10659e-03 9.90912e-04 -8.92211e-04
-4.42883e-03 2.44582e-03 -1.88540e-03 2.33638e-02 -1.25860e-03 1.09388e-03 -9.64380e-04 8.62163e-04 -7.72035e-04 6.95135e-04
3.79464e-03 -2.09559e-03 1.61542e-03 -1.25860e-03 2.81194e-02 -9.37238e-04 8.26284e-04 -7.38704e-04 6.61482e-04 -5.95594e-04
-3.29801e-03 1.82133e-03 -1.40400e-03 1.09388e-03 -9.37238e-04 3.30038e-02 -7.18144e-04 6.42027e-04 -5.74911e-04 5.17646e-04
2.90758e-03 -1.60571e-03 1.23779e-03 -9.64380e-04 8.26284e-04 -7.18144e-04 3.79714e-02 -5.66021e-04 5.06850e-04 -4.56365e-04
-2.59940e-03 1.43552e-03 -1.10659e-03 8.62163e-04 -7.38704e-04 6.42027e-04 -5.66021e-04 4.29938e-02 -4.53128e-04 4.07994e-04
2.32767e-03 -1.28546e-03 9.90912e-04 -7.72035e-04 6.61482e-04 -5.74911e-04 5.06850e-04 -4.53128e-04 4.80431e-02 -3.65343e-04
-2.09582e-03 1.15742e-03 -8.92211e-04 6.95135e-04 -5.95594e-04 5.17646e-04 -4.56365e-04 4.07994e-04 -3.65343e-04 5.31160e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_13-14.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.37867e-02 -8.58736e-03 6.75788e-03 -5.41210e-03 4.58436e-03 -3.80140e-03 3.22450e-03 -2.78598e-03 2.44695e-03 -2.18042e-03
-8.58736e-03 1.68209e-02 -3.68551e-03 2.95157e-03 -2.50015e-03 2.07315e-03 -1.75853e-03 1.51937e-03 -1.33448e-03 1.18912e-03
6.75788e-03 -3.68551e-03 2.03533e-02 -2.32275e-03 1.96751e-03 -1.63148e-03 1.38389e-03 -1.19568e-03 1.05018e-03 -9.35789e-04
-5.41210e-03 2.95157e-03 -2.32275e-03 2.46663e-02 -1.57569e-03 1.30658e-03 -1.10830e-03 9.57569e-04 -8.41044e-04 7.49434e-04
4.58436e-03 -2.50015e-03 1.96751e-03 -1.57569e-03 2.95012e-02 -1.10675e-03 9.38790e-04 -8.11116e-04 7.12412e-04 -6.34814e-04
-3.80140e-03 2.07315e-03 -1.63148e-03 1.30658e-03 -1.10675e-03 3.44467e-02 -7.78454e-04 6.72586e-04 -5.90739e-04 5.26394e-04
3.22450e-03 -1.75853e-03 1.38389e-03 -1.10830e-03 9.38790e-04 -7.78454e-04 3.95526e-02 -5.70515e-04 5.01090e-04 -4.46509e-04
-2.78598e-03 1.51937e-03 -1.19568e-03 9.57569e-04 -8.11116e-04 6.72586e-04 -5.70515e-04 4.47490e-02 -4.32942e-04 3.85785e-04
2.44695e-03 -1.33448e-03 1.05018e-03 -8.41044e-04 7.12412e-04 -5.90739e-04 5.01090e-04 -4.32942e-04 5.00002e-02 -3.38839e-04
-2.18042e-03 1.18912e-03 -9.35789e-04 7.49434e-04 -6.34814e-04 5.26394e-04 -4.46509e-04 3.85785e-04 -3.38839e-04 5.52859e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_14-15.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.53400e-02 -9.12102e-03 6.85860e-03 -5.80190e-03 4.75544e-03 -4.10353e-03 3.54869e-03 -3.11598e-03 2.76449e-03 -2.47568e-03
-9.12102e-03 1.76302e-02 -3.69762e-03 3.12793e-03 -2.56376e-03 2.21230e-03 -1.91318e-03 1.67989e-03 -1.49040e-03 1.33469e-03
6.85860e-03 -3.69762e-03 2.10606e-02 -2.35206e-03 1.92783e-03 -1.66355e-03 1.43862e-03 -1.26320e-03 1.12071e-03 -1.00363e-03
-5.80190e-03 3.12793e-03 -2.35206e-03 2.58767e-02 -1.63081e-03 1.40725e-03 -1.21697e-03 1.06858e-03 -9.48044e-04 8.48999e-04
4.75544e-03 -2.56376e-03 1.92783e-03 -1.63081e-03 3.08381e-02 -1.15343e-03 9.97474e-04 -8.75846e-04 7.77049e-04 -6.95869e-04
-4.10353e-03 2.21230e-03 -1.66355e-03 1.40725e-03 -1.15343e-03 3.61134e-02 -8.60733e-04 7.55778e-04 -6.70525e-04 6.00474e-04
3.54869e-03 -1.91318e-03 1.43862e-03 -1.21697e-03 9.97474e-04 -8.60733e-04 4.14800e-02 -6.53590e-04 5.79864e-04 -5.19284e-04
-3.11598e-03 1.67989e-03 -1.26320e-03 1.06858e-03 -8.75846e-04 7.55778e-04 -6.53590e-04 4.69275e-02 -5.09158e-04 4.55965e-04
2.76449e-03 -1.49040e-03 1.12071e-03 -9.48044e-04 7.77049e-04 -6.70525e-04 5.79864e-04 -5.09158e-04 5.24235e-02 -4.04531e-04
-2.47568e-03 1.33469e-03 -1.00363e-03 8.48999e-04 -6.95869e-04 6.00474e-04 -5.19284e-04 4.55965e-04 -4.04531e-04 5.79523e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_15-16.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.73690e-02 -1.02448e-02 7.60178e-03 -5.93601e-03 5.06784e-03 -4.31755e-03 3.76019e-03 -3.31011e-03 2.94007e-03 -2.63227e-03
-1.02448e-02 1.89266e-02 -4.19281e-03 3.27405e-03 -2.79520e-03 2.38137e-03 -2.07396e-03 1.82572e-03 -1.62162e-03 1.45185e-03
7.60178e-03 -4.19281e-03 2.22010e-02 -2.42938e-03 2.07407e-03 -1.76701e-03 1.53890e-03 -1.35470e-03 1.20326e-03 -1.07729e-03
-5.93601e-03 3.27405e-03 -2.42938e-03 2.68421e-02 -1.61958e-03 1.37981e-03 -1.20168e-03 1.05785e-03 -9.39590e-04 8.41223e-04
5.06784e-03 -2.79520e-03 2.07407e-03 -1.61958e-03 3.21908e-02 -1.17800e-03 1.02593e-03 -9.03133e-04 8.02170e-04 -7.18190e-04
-4.31755e-03 2.38137e-03 -1.76701e-03 1.37981e-03 -1.17800e-03 3.76771e-02 -8.74042e-04 7.69424e-04 -6.83409e-04 6.11862e-04
3.76019e-03 -2.07396e-03 1.53890e-03 -1.20168e-03 1.02593e-03 -8.74042e-04 4.33011e-02 -6.70097e-04 5.95186e-04 -5.32875e-04
-3.31011e-03 1.82572e-03 -1.35470e-03 1.05785e-03 -9.03133e-04 7.69424e-04 -6.70097e-04 4.89966e-02 -5.23946e-04 4.69093e-04
2.94007e-03 -1.62162e-03 1.20326e-03 -9.39590e-04 8.02170e-04 -6.83409e-04 5.95186e-04 -5.23946e-04 5.47391e-02 -4.16652e-04
-2.63227e-03 1.45185e-03 -1.07729e-03 8.41223e-04 -7.18190e-04 6.11862e-04 -5.32875e-04 4.69093e-04 -4.16652e-04 6.05138e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_16-17.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.88349e-02 -1.05693e-02 8.57374e-03 -7.08828e-03 5.89513e-03 -4.93523e-03 4.25851e-03 -3.71851e-03 3.30128e-03 -2.96575e-03
-1.05693e-02 1.86334e-02 -4.49461e-03 3.71589e-03 -3.09040e-03 2.58720e-03 -2.23244e-03 1.94935e-03 -1.73063e-03 1.55473e-03
8.57374e-03 -4.49461e-03 2.24722e-02 -3.01429e-03 2.50690e-03 -2.09871e-03 1.81093e-03 -1.58130e-03 1.40387e-03 -1.26118e-03
-7.08828e-03 3.71589e-03 -3.01429e-03 2.70926e-02 -2.07256e-03 1.73509e-03 -1.49717e-03 1.30732e-03 -1.16064e-03 1.04267e-03
5.89513e-03 -3.09040e-03 2.50690e-03 -2.07256e-03 3.21064e-02 -1.44303e-03 1.24516e-03 -1.08727e-03 9.65270e-04 -8.67164e-04
-4.93523e-03 2.58720e-03 -2.09871e-03 1.73509e-03 -1.44303e-03 3.73752e-02 -1.04241e-03 9.10227e-04 -8.08096e-04 7.25965e-04
4.25851e-03 -2.23244e-03 1.81093e-03 -1.49717e-03 1.24516e-03 -1.04241e-03 4.28519e-02 -7.85417e-04 6.97290e-04 -6.26420e-04
-3.71851e-03 1.94935e-03 -1.58130e-03 1.30732e-03 -1.08727e-03 9.10227e-04 -7.85417e-04 4.84240e-02 -6.08870e-04 5.46987e-04
3.30128e-03 -1.73063e-03 1.40387e-03 -1.16064e-03 9.65270e-04 -8.08096e-04 6.97290e-04 -6.08870e-04 5.40647e-02 -4.85613e-04
-2.96575e-03 1.55473e-03 -1.26118e-03 1.04267e-03 -8.67164e-04 7.25965e-04 -6.26420e-04 5.46987e-04 -4.85613e-04 5.97465e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_17-18.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.10565e-02 -1.14495e-02 8.58010e-03 -6.81523e-03 5.66935e-03 -4.86146e-03 4.16409e-03 -3.60127e-03 3.13812e-03 -2.75988e-03
-1.14495e-02 2.00740e-02 -4.51648e-03 3.58747e-03 -2.98429e-03 2.55903e-03 -2.19193e-03 1.89567e-03 -1.65188e-03 1.45277e-03
8.58010e-03 -4.51648e-03 2.35831e-02 -2.68839e-03 2.23638e-03 -1.91769e-03 1.64260e-03 -1.42058e-03 1.23789e-03 -1.08868e-03
-6.81523e-03 3.58747e-03 -2.68839e-03 2.85292e-02 -1.77637e-03 1.52324e-03 -1.30473e-03 1.12838e-03 -9.83263e-04 8.64748e-04
5.66935e-03 -2.98429e-03 2.23638e-03 -1.77637e-03 3.40751e-02 -1.26713e-03 1.08536e-03 -9.38659e-04 8.17942e-04 -7.19353e-04
-4.86146e-03 2.55903e-03 -1.91769e-03 1.52324e-03 -1.26713e-03 3.98900e-02 -9.30693e-04 8.04899e-04 -7.01385e-04 6.16845e-04
4.16409e-03 -2.19193e-03 1.64260e-03 -1.30473e-03 1.08536e-03 -9.30693e-04 4.58077e-02 -6.89437e-04 6.00771e-04 -5.28359e-04
-3.60127e-03 1.89567e-03 -1.42058e-03 1.12838e-03 -9.38659e-04 8.04899e-04 -6.89437e-04 5.18143e-02 -5.19570e-04 4.56945e-04
3.13812e-03 -1.65188e-03 1.23789e-03 -9.83263e-04 8.17942e-04 -7.01385e-04 6.00771e-04 -5.19570e-04 5.78786e-02 -3.98179e-04
-2.75988e-03 1.45277e-03 -1.08868e-03 8.64748e-04 -7.19353e-04 6.16845e-04 -5.28359e-04 4.56945e-04 -3.98179e-04 6.39839e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_18-19.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.31881e-02 -1.21811e-02 9.45462e-03 -7.43422e-03 6.15483e-03 -5.11943e-03 4.35720e-03 -3.77282e-03 3.30731e-03 -2.93158e-03
-1.21811e-02 2.07021e-02 -4.87314e-03 3.83178e-03 -3.17235e-03 2.63868e-03 -2.24581e-03 1.94460e-03 -1.70467e-03 1.51101e-03
9.45462e-03 -4.87314e-03 2.45226e-02 -2.97413e-03 2.46229e-03 -2.04807e-03 1.74314e-03 -1.50935e-03 1.32312e-03 -1.17280e-03
-7.43422e-03 3.83178e-03 -2.97413e-03 2.94402e-02 -1.93612e-03 1.61041e-03 -1.37064e-03 1.18681e-03 -1.04038e-03 9.22184e-04
6.15483e-03 -3.17235e-03 2.46229e-03 -1.93612e-03 3.50745e-02 -1.33327e-03 1.13476e-03 -9.82566e-04 8.61332e-04 -7.63480e-04
-5.11943e-03 2.63868e-03 -2.04807e-03 1.61041e-03 -1.33327e-03 4.09530e-02 -9.43863e-04 8.17273e-04 -7.16434e-04 6.35043e-04
4.35720e-03 -2.24581e-03 1.74314e-03 -1.37064e-03 1.13476e-03 -9.43863e-04 4.70209e-02 -6.95590e-04 6.09765e-04 -5.40492e-04
-3.77282e-03 1.94460e-03 -1.50935e-03 1.18681e-03 -9.82566e-04 8.17273e-04 -6.95590e-04 5.31939e-02 -5.27984e-04 4.68002e-04
3.30731e-03 -1.70467e-03 1.32312e-03 -1.04038e-03 8.61332e-04 -7.16434e-04 6.09765e-04 -5.27984e-04 5.94286e-02 -4.10258e-04
-2.93158e-03 1.51101e-03 -1.17280e-03 9.22184e-04 -7.63480e-04 6.35043e-04 -5.40492e-04 4.68002e-04 -4.10258e-04 6.57038e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_19-20.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.39632e-02 -1.31600e-02 9.64771e-03 -7.33597e-03 6.12775e-03 -5.03146e-03 4.25291e-03 -3.66902e-03 3.19806e-03 -2.81720e-03
-1.31600e-02 2.18960e-02 -5.24665e-03 3.98947e-03 -3.33241e-03 2.73622e-03 -2.31283e-03 1.99530e-03 -1.73918e-03 1.53206e-03
9.64771e-03 -5.24665e-03 2.50403e-02 -2.92470e-03 2.44301e-03 -2.00594e-03 1.69555e-03 -1.46277e-03 1.27500e-03 -1.12316e-03
-7.33597e-03 3.98947e-03 -2.92470e-03 2.99184e-02 -1.85763e-03 1.52529e-03 -1.28927e-03 1.11226e-03 -9.69491e-04 8.54032e-04
6.12775e-03 -3.33241e-03 2.44301e-03 -1.85763e-03 3.57555e-02 -1.27408e-03 1.07693e-03 -9.29076e-04 8.09818e-04 -7.13375e-04
-5.03146e-03 2.73622e-03 -2.00594e-03 1.52529e-03 -1.27408e-03 4.17618e-02 -8.84260e-04 7.62859e-04 -6.64937e-04 5.85748e-04
4.25291e-03 -2.31283e-03 1.69555e-03 -1.28927e-03 1.07693e-03 -8.84260e-04 4.79761e-02 -6.44817e-04 5.62047e-04 -4.95111e-04
-3.66902e-03 1.99530e-03 -1.46277e-03 1.11226e-03 -9.29076e-04 7.62859e-04 -6.44817e-04 5.42984e-02 -4.84883e-04 4.27137e-04
3.19806e-03 -1.73918e-03 1.27500e-03 -9.69491e-04 8.09818e-04 -6.64937e-04 5.62047e-04 -4.84883e-04 6.06784e-02 -3.72309e-04
-2.81720e-03 1.53206e-03 -1.12316e-03 8.54032e-04 -7.13375e-04 5.85748e-04 -4.95111e-04 4.27137e-04 -3.72309e-04 6.70975e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_2-3.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.21197e-03 -5.38158e-04 4.37431e-04 -3.02232e-04 3.60203e-04 -3.26416e-04 2.88700e-04 -2.57966e-04 2.40614e-04 -2.24066e-04
-5.38158e-04 8.03345e-03 -2.20092e-04 1.52067e-04 -1.81235e-04 1.64235e-04 -1.45259e-04 1.29795e-04 -1.21064e-04 1.12738e-04
4.37431e-04 -2.20092e-04 1.13410e-02 -1.23605e-04 1.47313e-04 -1.33495e-04 1.18071e-04 -1.05501e-04 9.84048e-05 -9.16370e-05
-3.02232e-04 1.52067e-04 -1.23605e-04 1.46712e-02 -1.01783e-04 9.22353e-05 -8.15781e-05 7.28936e-05 -6.79904e-05 6.33144e-05
3.60203e-04 -1.81235e-04 1.47313e-04 -1.01783e-04 1.81353e-02 -1.09927e-04 9.72255e-05 -8.68752e-05 8.10316e-05 -7.54587e-05
-3.26416e-04 1.64235e-04 -1.33495e-04 9.22353e-05 -1.09927e-04 2.15432e-02 -8.81056e-05 7.87262e-05 -7.34307e-05 6.83805e-05
2.88700e-04 -1.45259e-04 1.18071e-04 -8.15781e-05 9.72255e-05 -8.81056e-05 2.49517e-02 -6.96299e-05 6.49463e-05 -6.04796e-05
-2.57966e-04 1.29795e-04 -1.05501e-04 7.28936e-05 -8.68752e-05 7.87262e-05 -6.96299e-05 2.83664e-02 -5.80323e-05 5.40411e-05
2.40614e-04 -1.21064e-04 9.84048e-05 -6.79904e-05 8.10316e-05 -7.34307e-05 6.49463e-05 -5.80323e-05 3.17888e-02 -5.04061e-05
-2.24066e-04 1.12738e-04 -9.16370e-05 6.33144e-05 -7.54587e-05 6.83805e-05 -6.04796e-05 5.40411e-05 -5.04061e-05 3.52122e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_20-21.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.76676e-02 -1.39969e-02 1.02505e-02 -8.14915e-03 6.76295e-03 -5.78901e-03 4.98088e-03 -4.35079e-03 3.86002e-03 -3.45527e-03
-1.39969e-02 2.23411e-02 -5.20319e-03 4.13655e-03 -3.43290e-03 2.93853e-03 -2.52832e-03 2.20848e-03 -1.95936e-03 1.75391e-03
1.02505e-02 -5.20319e-03 2.57190e-02 -3.02936e-03 2.51406e-03 -2.15200e-03 1.85159e-03 -1.61736e-03 1.43492e-03 -1.28446e-03
-8.14915e-03 4.13655e-03 -3.02936e-03 3.10366e-02 -1.99868e-03 1.71085e-03 -1.47202e-03 1.28580e-03 -1.14077e-03 1.02115e-03
6.76295e-03 -3.43290e-03 2.51406e-03 -1.99868e-03 3.70157e-02 -1.41983e-03 1.22162e-03 -1.06708e-03 9.46718e-04 -8.47447e-04
-5.78901e-03 2.93853e-03 -2.15200e-03 1.71085e-03 -1.41983e-03 4.33039e-02 -1.04570e-03 9.13412e-04 -8.10380e-04 7.25405e-04
4.98088e-03 -2.52832e-03 1.85159e-03 -1.47202e-03 1.22162e-03 -1.04570e-03 4.97208e-02 -7.85902e-04 6.97253e-04 -6.24141e-04
-4.35079e-03 2.20848e-03 -1.61736e-03 1.28580e-03 -1.06708e-03 9.13412e-04 -7.85902e-04 5.62406e-02 -6.09049e-04 5.45185e-04
3.86002e-03 -1.95936e-03 1.43492e-03 -1.14077e-03 9.46718e-04 -8.10380e-04 6.97253e-04 -6.09049e-04 6.28277e-02 -4.83689e-04
-3.45527e-03 1.75391e-03 -1.28446e-03 1.02115e-03 -8.47447e-04 7.25405e-04 -6.24141e-04 5.45185e-04 -4.83689e-04 6.94538e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_21-22.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.87070e-02 -1.44757e-02 1.06845e-02 -8.64908e-03 7.08857e-03 -5.93661e-03 5.09971e-03 -4.50237e-03 4.03841e-03 -3.66247e-03
-1.44757e-02 2.38475e-02 -5.54615e-03 4.48962e-03 -3.67958e-03 3.08161e-03 -2.64719e-03 2.33712e-03 -2.09628e-03 1.90114e-03
1.06845e-02 -5.54615e-03 2.75796e-02 -3.31376e-03 2.71587e-03 -2.27452e-03 1.95387e-03 -1.72501e-03 1.54725e-03 -1.40322e-03
-8.64908e-03 4.48962e-03 -3.31376e-03 3.33721e-02 -2.19850e-03 1.84122e-03 -1.58166e-03 1.39640e-03 -1.25250e-03 1.13590e-03
7.08857e-03 -3.67958e-03 2.71587e-03 -2.19850e-03 3.97047e-02 -1.50902e-03 1.29629e-03 -1.14445e-03 1.02652e-03 -9.30960e-04
-5.93661e-03 3.08161e-03 -2.27452e-03 1.84122e-03 -1.50902e-03 4.63828e-02 -1.08563e-03 9.58469e-04 -8.59700e-04 7.79669e-04
5.09971e-03 -2.64719e-03 1.95387e-03 -1.58166e-03 1.29629e-03 -1.08563e-03 5.32690e-02 -8.23351e-04 7.38506e-04 -6.69757e-04
-4.50237e-03 2.33712e-03 -1.72501e-03 1.39640e-03 -1.14445e-03 9.58469e-04 -8.23351e-04 6.02811e-02 -6.52004e-04 5.91308e-04
4.03841e-03 -2.09628e-03 1.54725e-03 -1.25250e-03 1.02652e-03 -8.59700e-04 7.38506e-04 -6.52004e-04 6.73571e-02 -5.30374e-04
-3.66247e-03 1.90114e-03 -1.40322e-03 1.13590e-03 -9.30960e-04 7.79669e-04 -6.69757e-04 5.91308e-04 -5.30374e-04 7.44716e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_22-23.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.22761e-02 -1.57849e-02 1.13320e-02 -8.61458e-03 6.72971e-03 -5.51420e-03 4.67948e-03 -4.03939e-03 3.54180e-03 -3.14087e-03
-1.57849e-02 2.49606e-02 -5.75976e-03 4.37858e-03 -3.42055e-03 2.80273e-03 -2.37846e-03 2.05312e-03 -1.80021e-03 1.59643e-03
1.13320e-02 -5.75976e-03 2.84898e-02 -3.14337e-03 2.45560e-03 -2.01208e-03 1.70749e-03 -1.47393e-03 1.29237e-03 -1.14607e-03
-8.61458e-03 4.37858e-03 -3.14337e-03 3.42146e-02 -1.86675e-03 1.52958e-03 -1.29804e-03 1.12049e-03 -9.82461e-04 8.71245e-04
6.72971e-03 -3.42055e-03 2.45560e-03 -1.86675e-03 4.07634e-02 -1.19491e-03 1.01403e-03 -8.75325e-04 7.67499e-04 -6.80617e-04
-5.51420e-03 2.80273e-03 -2.01208e-03 1.52958e-03 -1.19491e-03 4.77673e-02 -8.30876e-04 7.17225e-04 -6.28874e-04 5.57685e-04
4.67948e-03 -2.37846e-03 1.70749e-03 -1.29804e-03 1.01403e-03 -8.30876e-04 5.49776e-02 -6.08653e-04 5.33677e-04 -4.73264e-04
-4.03939e-03 2.05312e-03 -1.47393e-03 1.12049e-03 -8.75325e-04 7.17225e-04 -6.08653e-04 6.22828e-02 -4.60678e-04 4.08529e-04
3.54180e-03 -1.80021e-03 1.29237e-03 -9.82461e-04 7.67499e-04 -6.28874e-04 5.33677e-04 -4.60678e-04 6.96465e-02 -3.58204e-04
-3.14087e-03 1.59643e-03 -1.14607e-03 8.71245e-04 -6.80617e-04 5.57685e-04 -4.73264e-04 4.08529e-04 -3.58204e-04 7.70455e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_23-24.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.11923e-02 -1.52778e-02 1.16695e-02 -9.00286e-03 7.16109e-03 -5.90874e-03 5.00097e-03 -4.29973e-03 3.75163e-03 -3.31431e-03
-1.52778e-02 2.44197e-02 -5.91427e-03 4.56277e-03 -3.62934e-03 2.99463e-03 -2.53456e-03 2.17916e-03 -1.90138e-03 1.67973e-03
1.16695e-02 -5.91427e-03 2.84973e-02 -3.48515e-03 2.77217e-03 -2.28737e-03 1.93596e-03 -1.66449e-03 1.45232e-03 -1.28302e-03
-9.00286e-03 4.56277e-03 -3.48515e-03 3.40236e-02 -2.13869e-03 1.76467e-03 -1.49356e-03 1.28413e-03 -1.12044e-03 9.89829e-04
7.16109e-03 -3.62934e-03 2.77217e-03 -2.13869e-03 4.04009e-02 -1.40366e-03 1.18801e-03 -1.02143e-03 8.91224e-04 -7.87335e-04
-5.90874e-03 2.99463e-03 -2.28737e-03 1.76467e-03 -1.40366e-03 4.72259e-02 -9.80250e-04 8.42797e-04 -7.35364e-04 6.49643e-04
5.00097e-03 -2.53456e-03 1.93596e-03 -1.49356e-03 1.18801e-03 -9.80250e-04 5.42664e-02 -7.13317e-04 6.22389e-04 -5.49838e-04
-4.29973e-03 2.17916e-03 -1.66449e-03 1.28413e-03 -1.02143e-03 8.42797e-04 -7.13317e-04 6.14196e-02 -5.35116e-04 4.72738e-04
3.75163e-03 -1.90138e-03 1.45232e-03 -1.12044e-03 8.91224e-04 -7.35364e-04 6.22389e-04 -5.35116e-04 6.86431e-02 -4.12477e-04
-3.31431e-03 1.67973e-03 -1.28302e-03 9.89829e-04 -7.87335e-04 6.49643e-04 -5.49838e-04 4.72738e-04 -4.12477e-04 7.59106e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_24-25.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.46633e-02 -1.68277e-02 1.24829e-02 -9.63121e-03 7.75774e-03 -6.34112e-03 5.34969e-03 -4.63073e-03 4.06234e-03 -3.60424e-03
-1.68277e-02 2.61684e-02 -6.36337e-03 4.90966e-03 -3.95463e-03 3.23249e-03 -2.72709e-03 2.36059e-03 -2.07084e-03 1.83732e-03
1.24829e-02 -6.36337e-03 3.00138e-02 -3.64202e-03 2.93358e-03 -2.39788e-03 2.02297e-03 -1.75110e-03 1.53616e-03 -1.36294e-03
-9.63121e-03 4.90966e-03 -3.64202e-03 3.58613e-02 -2.26340e-03 1.85009e-03 -1.56083e-03 1.35106e-03 -1.18523e-03 1.05157e-03
7.75774e-03 -3.95463e-03 2.93358e-03 -2.26340e-03 4.26428e-02 -1.49021e-03 1.25722e-03 -1.08825e-03 9.54678e-04 -8.47022e-04
-6.34112e-03 3.23249e-03 -2.39788e-03 1.85009e-03 -1.49021e-03 4.98092e-02 -1.02764e-03 8.89531e-04 -7.80347e-04 6.92349e-04
5.34969e-03 -2.72709e-03 2.02297e-03 -1.56083e-03 1.25722e-03 -1.02764e-03 5.72308e-02 -7.50454e-04 6.58340e-04 -5.84101e-04
-4.63073e-03 2.36059e-03 -1.75110e-03 1.35106e-03 -1.08825e-03 8.89531e-04 -7.50454e-04 6.47868e-02 -5.69864e-04 5.05602e-04
4.06234e-03 -2.07084e-03 1.53616e-03 -1.18523e-03 9.54678e-04 -7.80347e-04 6.58340e-04 -5.69864e-04 7.24106e-02 -4.43542e-04
-3.60424e-03 1.83732e-03 -1.36294e-03 1.05157e-03 -8.47022e-04 6.92349e-04 -5.84101e-04 5.05602e-04 -4.43542e-04 8.00780e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_25-26.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.66671e-02 -1.67517e-02 1.19086e-02 -9.18136e-03 7.58696e-03 -6.43751e-03 5.57871e-03 -4.88734e-03 4.30629e-03 -3.81824e-03
-1.67517e-02 2.63136e-02 -5.76435e-03 4.44425e-03 -3.67247e-03 3.11608e-03 -2.70038e-03 2.36572e-03 -2.08446e-03 1.84822e-03
1.19086e-02 -5.76435e-03 3.02751e-02 -3.15936e-03 2.61072e-03 -2.21518e-03 1.91967e-03 -1.68176e-03 1.48182e-03 -1.31388e-03
-9.18136e-03 4.44425e-03 -3.15936e-03 3.66422e-02 -2.01283e-03 1.70788e-03 -1.48004e-03 1.29662e-03 -1.14247e-03 1.01299e-03
7.58696e-03 -3.67247e-03 2.61072e-03 -2.01283e-03 4.39094e-02 -1.41130e-03 1.22302e-03 -1.07145e-03 9.44069e-04 -8.37075e-04
-6.43751e-03 3.11608e-03 -2.21518e-03 1.70788e-03 -1.41130e-03 5.14867e-02 -1.03773e-03 9.09124e-04 -8.01039e-04 7.10254e-04
5.57871e-03 -2.70038e-03 1.91967e-03 -1.48004e-03 1.22302e-03 -1.03773e-03 5.92328e-02 -7.87843e-04 6.94177e-04 -6.15503e-04
-4.88734e-03 2.36572e-03 -1.68176e-03 1.29662e-03 -1.07145e-03 9.09124e-04 -7.87843e-04 6.70687e-02 -6.08147e-04 5.39224e-04
4.30629e-03 -2.08446e-03 1.48182e-03 -1.14247e-03 9.44069e-04 -8.01039e-04 6.94177e-04 -6.08147e-04 7.49595e-02 -4.75116e-04
-3.81824e-03 1.84822e-03 -1.31388e-03 1.01299e-03 -8.37075e-04 7.10254e-04 -6.15503e-04 5.39224e-04 -4.75116e-04 8.28903e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_26-27.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.15617e-02 -1.81114e-02 1.32361e-02 -1.08313e-02 8.96853e-03 -7.60831e-03 6.51685e-03 -5.65662e-03 4.96014e-03 -4.38580e-03
-1.81114e-02 2.71699e-02 -6.12825e-03 5.01485e-03 -4.15239e-03 3.52261e-03 -3.01727e-03 2.61899e-03 -2.29652e-03 2.03061e-03
1.32361e-02 -6.12825e-03 3.14891e-02 -3.66493e-03 3.03463e-03 -2.57437e-03 2.20507e-03 -1.91399e-03 1.67833e-03 -1.48399e-03
-1.08313e-02 5.01485e-03 -3.66493e-03 3.82942e-02 -2.48329e-03 2.10666e-03 -1.80444e-03 1.56625e-03 -1.37341e-03 1.21438e-03
8.96853e-03 -4.15239e-03 3.03463e-03 -2.48329e-03 4.56470e-02 -1.74435e-03 1.49411e-03 -1.29689e-03 1.13721e-03 -1.00553e-03
-7.60831e-03 3.52261e-03 -2.57437e-03 2.10666e-03 -1.74435e-03 5.33697e-02 -1.26751e-03 1.10019e-03 -9.64731e-04 8.53023e-04
6.51685e-03 -3.01727e-03 2.20507e-03 -1.80444e-03 1.49411e-03 -1.26751e-03 6.12760e-02 -9.42364e-04 8.26335e-04 -7.30652e-04
-5.65662e-03 2.61899e-03 -1.91399e-03 1.56625e-03 -1.29689e-03 1.10019e-03 -9.42364e-04 6.93092e-02 -7.17257e-04 6.34205e-04
4.96014e-03 -2.29652e-03 1.67833e-03 -1.37341e-03 1.13721e-03 -9.64731e-04 8.26335e-04 -7.17257e-04 7.74215e-02 -5.56118e-04
-4.38580e-03 2.03061e-03 -1.48399e-03 1.21438e-03 -1.00553e-03 8.53023e-04 -7.30652e-04 6.34205e-04 -5.56118e-04 8.55858e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_27-28.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.00474e-02 -1.85171e-02 1.35635e-02 -1.04470e-02 8.22564e-03 -6.78389e-03 5.71818e-03 -4.90407e-03 4.26289e-03 -3.74538e-03
-1.85171e-02 2.90568e-02 -6.79785e-03 5.23587e-03 -4.12257e-03 3.39999e-03 -2.86587e-03 2.45785e-03 -2.13650e-03 1.87713e-03
1.35635e-02 -6.79785e-03 3.34162e-02 -3.83521e-03 3.01973e-03 -2.49045e-03 2.09921e-03 -1.80034e-03 1.56496e-03 -1.37498e-03
-1.04470e-02 5.23587e-03 -3.83521e-03 4.01129e-02 -2.32587e-03 1.91820e-03 -1.61686e-03 1.38667e-03 -1.20537e-03 1.05904e-03
8.22564e-03 -4.12257e-03 3.01973e-03 -2.32587e-03 4.77240e-02 -1.51034e-03 1.27307e-03 -1.09182e-03 9.49073e-04 -8.33857e-04
-6.78389e-03 3.39999e-03 -2.49045e-03 1.91820e-03 -1.51034e-03 5.58756e-02 -1.04993e-03 9.00453e-04 -7.82724e-04 6.87702e-04
5.71818e-03 -2.86587e-03 2.09921e-03 -1.61686e-03 1.27307e-03 -1.04993e-03 6.42537e-02 -7.58996e-04 6.59762e-04 -5.79668e-04
-4.90407e-03 2.45785e-03 -1.80034e-03 1.38667e-03 -1.09182e-03 9.00453e-04 -7.58996e-04 7.27590e-02 -5.65830e-04 4.97139e-04
4.26289e-03 -2.13650e-03 1.56496e-03 -1.20537e-03 9.49073e-04 -7.82724e-04 6.59762e-04 -5.65830e-04 8.13396e-02 -4.32141e-04
-3.74538e-03 1.87713e-03 -1.37498e-03 1.05904e-03 -8.33857e-04 6.87702e-04 -5.79668e-04 4.97139e-04 -4.32141e-04 8.99673e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_28-29.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.32250e-02 -1.91079e-02 1.34984e-02 -1.05402e-02 8.45824e-03 -6.96230e-03 5.81796e-03 -4.94847e-03 4.26476e-03 -3.71966e-03
-1.91079e-02 2.94621e-02 -6.48268e-03 5.06198e-03 -4.06211e-03 3.34368e-03 -2.79411e-03 2.37653e-03 -2.04817e-03 1.78639e-03
1.34984e-02 -6.48268e-03 3.37485e-02 -3.57595e-03 2.86961e-03 -2.36208e-03 1.97385e-03 -1.67886e-03 1.44690e-03 -1.26196e-03
-1.05402e-02 5.06198e-03 -3.57595e-03 4.09079e-02 -2.24072e-03 1.84442e-03 -1.54127e-03 1.31093e-03 -1.12980e-03 9.85399e-04
8.45824e-03 -4.06211e-03 2.86961e-03 -2.24072e-03 4.88724e-02 -1.48010e-03 1.23683e-03 -1.05199e-03 9.06640e-04 -7.90758e-04
-6.96230e-03 3.34368e-03 -2.36208e-03 1.84442e-03 -1.48010e-03 5.72548e-02 -1.01808e-03 8.65930e-04 -7.46290e-04 6.50903e-04
5.81796e-03 -2.79411e-03 1.97385e-03 -1.54127e-03 1.23683e-03 -1.01808e-03 6.58509e-02 -7.23605e-04 6.23628e-04 -5.43919e-04
-4.94847e-03 2.37653e-03 -1.67886e-03 1.31093e-03 -1.05199e-03 8.65930e-04 -7.23605e-04 7.45800e-02 -5.30427e-04 4.62630e-04
4.26476e-03 -2.04817e-03 1.44690e-03 -1.12980e-03 9.06640e-04 -7.46290e-04 6.23628e-04 -5.30427e-04 8.33863e-02 -3.98711e-04
-3.71966e-03 1.78639e-03 -1.26196e-03 9.85399e-04 -7.90758e-04 6.50903e-04 -5.43919e-04 4.62630e-04 -3.98711e-04 9.22418e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_29-30.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.41943e-02 -1.91955e-02 1.44070e-02 -1.12277e-02 9.03083e-03 -7.37301e-03 6.10543e-03 -5.12173e-03 4.35434e-03 -3.74706e-03
-1.91955e-02 2.98167e-02 -6.83294e-03 5.32507e-03 -4.28312e-03 3.49686e-03 -2.89567e-03 2.42912e-03 -2.06517e-03 1.77715e-03
1.44070e-02 -6.83294e-03 3.49117e-02 -3.99669e-03 3.21466e-03 -2.62454e-03 2.17332e-03 -1.82316e-03 1.54999e-03 -1.33382e-03
-1.12277e-02 5.32507e-03 -3.99669e-03 4.20331e-02 -2.50526e-03 2.04536e-03 -1.69372e-03 1.42083e-03 -1.20795e-03 1.03948e-03
9.03083e-03 -4.28312e-03 3.21466e-03 -2.50526e-03 5.00808e-02 -1.64515e-03 1.36231e-03 -1.14282e-03 9.71590e-04 -8.36087e-04
-7.37301e-03 3.49686e-03 -2.62454e-03 2.04536e-03 -1.64515e-03 5.85599e-02 -1.11223e-03 9.33029e-04 -7.93232e-04 6.82604e-04
6.10543e-03 -2.89567e-03 2.17332e-03 -1.69372e-03 1.36231e-03 -1.11223e-03 6.72903e-02 -7.72620e-04 6.56858e-04 -5.65249e-04
-5.12173e-03 2.42912e-03 -1.82316e-03 1.42083e-03 -1.14282e-03 9.33029e-04 -7.72620e-04 7.61705e-02 -5.51026e-04 4.74177e-04
4.35434e-03 -2.06517e-03 1.54999e-03 -1.20795e-03 9.71590e-04 -7.93232e-04 6.56858e-04 -5.51026e-04 8.51444e-02 -4.03131e-04
-3.74706e-03 1.77715e-03 -1.33382e-03 1.03948e-03 -8.36087e-04 6.82604e-04 -5.65249e-04 4.74177e-04 -4.03131e-04 9.41765e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_3-4.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.21831e-03 -9.86938e-04 8.05757e-04 -5.26695e-04 5.40233e-04 -4.22659e-04 3.85624e-04 -3.55761e-04 3.22462e-04 -2.89695e-04
-9.86938e-04 8.76259e-03 -4.47588e-04 2.92572e-04 -3.00092e-04 2.34781e-04 -2.14209e-04 1.97621e-04 -1.79123e-04 1.60922e-04
8.05757e-04 -4.47588e-04 1.21770e-02 -2.38862e-04 2.45002e-04 -1.91681e-04 1.74885e-04 -1.61342e-04 1.46240e-04 -1.31380e-04
-5.26695e-04 2.92572e-04 -2.38862e-04 1.55906e-02 -1.60149e-04 1.25295e-04 -1.14316e-04 1.05463e-04 -9.55920e-05 8.58784e-05
5.40233e-04 -3.00092e-04 2.45002e-04 -1.60149e-04 1.92264e-02 -1.28515e-04 1.17254e-04 -1.08174e-04 9.80491e-05 -8.80858e-05
-4.22659e-04 2.34781e-04 -1.91681e-04 1.25295e-04 -1.28515e-04 2.27919e-02 -9.17356e-05 8.46315e-05 -7.67101e-05 6.89151e-05
3.85624e-04 -2.14209e-04 1.74885e-04 -1.14316e-04 1.17254e-04 -9.17356e-05 2.64048e-02 -7.72159e-05 6.99885e-05 -6.28766e-05
-3.55761e-04 1.97621e-04 -1.61342e-04 1.05463e-04 -1.08174e-04 8.46315e-05 -7.72159e-05 3.00223e-02 -6.45685e-05 5.80074e-05
3.22462e-04 -1.79123e-04 1.46240e-04 -9.55920e-05 9.80491e-05 -7.67101e-05 6.99885e-05 -6.45685e-05 3.36397e-02 -5.25779e-05
-2.89695e-04 1.60922e-04 -1.31380e-04 8.58784e-05 -8.80858e-05 6.89151e-05 -6.28766e-05 5.80074e-05 -5.25779e-05 3.72587e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_30-31.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.53370e-02 -1.97665e-02 1.44362e-02 -1.08740e-02 8.82502e-03 -7.40239e-03 6.34167e-03 -5.51655e-03 4.85565e-03 -4.31250e-03
-1.97665e-02 3.05361e-02 -6.89836e-03 5.19616e-03 -4.21704e-03 3.53724e-03 -3.03038e-03 2.63609e-03 -2.32028e-03 2.06073e-03
1.44362e-02 -6.89836e-03 3.53649e-02 -3.79494e-03 3.07986e-03 -2.58338e-03 2.21319e-03 -1.92523e-03 1.69458e-03 -1.50503e-03
-1.08740e-02 5.19616e-03 -3.79494e-03 4.24871e-02 -2.31989e-03 1.94591e-03 -1.66708e-03 1.45017e-03 -1.27644e-03 1.13366e-03
8.82502e-03 -4.21704e-03 3.07986e-03 -2.31989e-03 5.08255e-02 -1.57925e-03 1.35295e-03 -1.17692e-03 1.03592e-03 -9.20041e-04
-7.40239e-03 3.53724e-03 -2.58338e-03 1.94591e-03 -1.57925e-03 5.95854e-02 -1.13485e-03 9.87192e-04 -8.68923e-04 7.71726e-04
6.34167e-03 -3.03038e-03 2.21319e-03 -1.66708e-03 1.35295e-03 -1.13485e-03 6.85525e-02 -8.45734e-04 7.44412e-04 -6.61143e-04
-5.51655e-03 2.63609e-03 -1.92523e-03 1.45017e-03 -1.17692e-03 9.87192e-04 -8.45734e-04 7.76361e-02 -6.47556e-04 5.75121e-04
4.85565e-03 -2.32028e-03 1.69458e-03 -1.27644e-03 1.03592e-03 -8.68923e-04 7.44412e-04 -6.47556e-04 8.67909e-02 -5.06219e-04
-4.31250e-03 2.06073e-03 -1.50503e-03 1.13366e-03 -9.20041e-04 7.71726e-04 -6.61143e-04 5.75121e-04 -5.06219e-04 9.59912e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_31-32.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.91229e-02 -2.01845e-02 1.48193e-02 -1.15493e-02 9.27217e-03 -7.65023e-03 6.44106e-03 -5.52598e-03 4.81032e-03 -4.24105e-03
-2.01845e-02 3.13319e-02 -6.73083e-03 5.24563e-03 -4.21137e-03 3.47469e-03 -2.92549e-03 2.50987e-03 -2.18482e-03 1.92626e-03
1.48193e-02 -6.73083e-03 3.68122e-02 -3.85129e-03 3.09195e-03 -2.55109e-03 2.14787e-03 -1.84272e-03 1.60408e-03 -1.41424e-03
-1.15493e-02 5.24563e-03 -3.85129e-03 4.46472e-02 -2.40969e-03 1.98817e-03 -1.67393e-03 1.43611e-03 -1.25012e-03 1.10218e-03
9.27217e-03 -4.21137e-03 3.09195e-03 -2.40969e-03 5.33687e-02 -1.59617e-03 1.34389e-03 -1.15296e-03 1.00364e-03 -8.84869e-04
-7.65023e-03 3.47469e-03 -2.55109e-03 1.98817e-03 -1.59617e-03 6.25434e-02 -1.10881e-03 9.51278e-04 -8.28080e-04 7.30083e-04
6.44106e-03 -2.92549e-03 2.14787e-03 -1.67393e-03 1.34389e-03 -1.10881e-03 7.19539e-02 -8.00923e-04 6.97197e-04 -6.14688e-04
-5.52598e-03 2.50987e-03 -1.84272e-03 1.43611e-03 -1.15296e-03 9.51278e-04 -8.00923e-04 8.15021e-02 -5.98146e-04 5.27360e-04
4.81032e-03 -2.18482e-03 1.60408e-03 -1.25012e-03 1.00364e-03 -8.28080e-04 6.97197e-04 -5.98146e-04 9.11306e-02 -4.59062e-04
-4.24105e-03 1.92626e-03 -1.41424e-03 1.10218e-03 -8.84869e-04 7.30083e-04 -6.14688e-04 5.27360e-04 -4.59062e-04 1.00810e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_32-33.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.47111e-02 -2.08296e-02 1.50790e-02 -1.14661e-02 8.96605e-03 -7.21076e-03 5.94720e-03 -5.02062e-03 4.31404e-03 -3.75587e-03
-2.08296e-02 3.15291e-02 -6.33020e-03 4.81350e-03 -3.76398e-03 3.02710e-03 -2.49666e-03 2.10767e-03 -1.81105e-03 1.57673e-03
1.50790e-02 -6.33020e-03 3.73454e-02 -3.48459e-03 2.72483e-03 -2.19138e-03 1.80738e-03 -1.52579e-03 1.31106e-03 -1.14143e-03
-1.14661e-02 4.81350e-03 -3.48459e-03 4.54614e-02 -2.07196e-03 1.66633e-03 -1.37434e-03 1.16021e-03 -9.96931e-04 8.67944e-04
8.96605e-03 -3.76398e-03 2.72483e-03 -2.07196e-03 5.44943e-02 -1.30301e-03 1.07468e-03 -9.07245e-04 7.79564e-04 -6.78701e-04
-7.21076e-03 3.02710e-03 -2.19138e-03 1.66633e-03 -1.30301e-03 6.39885e-02 -8.64290e-04 7.29632e-04 -6.26948e-04 5.45831e-04
5.94720e-03 -2.49666e-03 1.80738e-03 -1.37434e-03 1.07468e-03 -8.64290e-04 7.37215e-02 -6.01777e-04 5.17086e-04 -4.50184e-04
-5.02062e-03 2.10767e-03 -1.52579e-03 1.16021e-03 -9.07245e-04 7.29632e-04 -6.01777e-04 8.35855e-02 -4.36523e-04 3.80044e-04
4.31404e-03 -1.81105e-03 1.31106e-03 -9.96931e-04 7.79564e-04 -6.26948e-04 5.17086e-04 -4.36523e-04 9.35218e-02 -3.26559e-04
-3.75587e-03 1.57673e-03 -1.14143e-03 8.67944e-04 -6.78701e-04 5.45831e-04 -4.50184e-04 3.80044e-04 -3.26559e-04 1.03500e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_33-34.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.65133e-02 -2.20240e-02 1.44333e-02 -1.08396e-02 8.64982e-03 -7.16654e-03 6.07955e-03 -5.23638e-03 4.57954e-03 -4.07635e-03
-2.20240e-02 3.23624e-02 -6.19233e-03 4.65052e-03 -3.71104e-03 3.07466e-03 -2.60831e-03 2.24657e-03 -1.96476e-03 1.74888e-03
1.44333e-02 -6.19233e-03 3.70059e-02 -3.04770e-03 2.43201e-03 -2.01497e-03 1.70935e-03 -1.47228e-03 1.28760e-03 -1.14612e-03
-1.08396e-02 4.65052e-03 -3.04770e-03 4.53423e-02 -1.82647e-03 1.51327e-03 -1.28374e-03 1.10570e-03 -9.67003e-04 8.60751e-04
8.64982e-03 -3.71104e-03 2.43201e-03 -1.82647e-03 5.46301e-02 -1.20756e-03 1.02440e-03 -8.82329e-04 7.71652e-04 -6.86864e-04
-7.16654e-03 3.07466e-03 -2.01497e-03 1.51327e-03 -1.20756e-03 6.42964e-02 -8.48737e-04 7.31026e-04 -6.39328e-04 5.69080e-04
6.07955e-03 -2.60831e-03 1.70935e-03 -1.28374e-03 1.02440e-03 -8.48737e-04 7.41409e-02 -6.20148e-04 5.42358e-04 -4.82765e-04
-5.23638e-03 2.24657e-03 -1.47228e-03 1.10570e-03 -8.82329e-04 7.31026e-04 -6.20148e-04 8.40807e-02 -4.67138e-04 4.15810e-04
4.57954e-03 -1.96476e-03 1.28760e-03 -9.67003e-04 7.71652e-04 -6.39328e-04 5.42358e-04 -4.67138e-04 9.40811e-02 -3.63652e-04
-4.07635e-03 1.74888e-03 -1.14612e-03 8.60751e-04 -6.86864e-04 5.69080e-04 -4.82765e-04 4.15810e-04 -3.63652e-04 1.04123e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_34-35.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.53094e-02 -2.16849e-02 1.53325e-02 -1.14940e-02 8.93331e-03 -7.27785e-03 6.09956e-03 -5.21804e-03 4.53268e-03 -3.99847e-03
-2.16849e-02 3.32129e-02 -6.70477e-03 5.02620e-03 -3.90645e-03 3.18253e-03 -2.66727e-03 2.28179e-03 -1.98210e-03 1.74849e-03
1.53325e-02 -6.70477e-03 3.88631e-02 -3.55383e-03 2.76210e-03 -2.25024e-03 1.88593e-03 -1.61337e-03 1.40146e-03 -1.23629e-03
-1.14940e-02 5.02620e-03 -3.55383e-03 4.72525e-02 -2.07060e-03 1.68689e-03 -1.41378e-03 1.20946e-03 -1.05060e-03 9.26780e-04
8.93331e-03 -3.90645e-03 2.76210e-03 -2.07060e-03 5.66776e-02 -1.31107e-03 1.09881e-03 -9.40008e-04 8.16545e-04 -7.20309e-04
-7.27785e-03 3.18253e-03 -2.25024e-03 1.68689e-03 -1.31107e-03 6.66207e-02 -8.95186e-04 7.65812e-04 -6.65228e-04 5.86825e-04
6.09956e-03 -2.66727e-03 1.88593e-03 -1.41378e-03 1.09881e-03 -8.95186e-04 7.67887e-02 -6.41826e-04 5.57527e-04 -4.91818e-04
-5.21804e-03 2.28179e-03 -1.61337e-03 1.20946e-03 -9.40008e-04 7.65812e-04 -6.41826e-04 8.70742e-02 -4.76952e-04 4.20739e-04
4.53268e-03 -1.98210e-03 1.40146e-03 -1.05060e-03 8.16545e-04 -6.65228e-04 5.57527e-04 -4.76952e-04 9.74264e-02 -3.65478e-04
-3.99847e-03 1.74849e-03 -1.23629e-03 9.26780e-04 -7.20309e-04 5.86825e-04 -4.91818e-04 4.20739e-04 -3.65478e-04 1.07822e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_35-36.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.89104e-02 -2.35185e-02 1.61896e-02 -1.20168e-02 9.43453e-03 -7.73984e-03 6.50905e-03 -5.55980e-03 4.79960e-03 -4.18026e-03
-2.35185e-02 3.58137e-02 -7.29355e-03 5.41367e-03 -4.25033e-03 3.48686e-03 -2.93238e-03 2.50473e-03 -2.16225e-03 1.88324e-03
1.61896e-02 -7.29355e-03 4.12830e-02 -3.72665e-03 2.92583e-03 -2.40028e-03 2.01859e-03 -1.72420e-03 1.48845e-03 -1.29638e-03
-1.20168e-02 5.41367e-03 -3.72665e-03 5.01506e-02 -2.17171e-03 1.78161e-03 -1.49830e-03 1.27980e-03 -1.10481e-03 9.62243e-04
9.43453e-03 -4.25033e-03 2.92583e-03 -2.17171e-03 6.02267e-02 -1.39876e-03 1.17633e-03 -1.00478e-03 8.67396e-04 -7.55467e-04
-7.73984e-03 3.48686e-03 -2.40028e-03 1.78161e-03 -1.39876e-03 7.08109e-02 -9.65033e-04 8.24296e-04 -7.11589e-04 6.19766e-04
6.50905e-03 -2.93238e-03 2.01859e-03 -1.49830e-03 1.17633e-03 -9.65033e-04 8.16184e-02 -6.93217e-04 5.98432e-04 -5.21210e-04
-5.55980e-03 2.50473e-03 -1.72420e-03 1.27980e-03 -1.00478e-03 8.24296e-04 -6.93217e-04 9.25433e-02 -5.11159e-04 4.45199e-04
4.79960e-03 -2.16225e-03 1.48845e-03 -1.10481e-03 8.67396e-04 -7.11589e-04 5.98432e-04 -5.11159e-04 1.03537e-01 -3.84326e-04
-4.18026e-03 1.88324e-03 -1.29638e-03 9.62243e-04 -7.55467e-04 6.19766e-04 -5.21210e-04 4.45199e-04 -3.84326e-04 1.14575e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_36-37.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.27213e-02 -2.34276e-02 1.60544e-02 -1.18967e-02 9.30087e-03 -7.52506e-03 6.23300e-03 -5.28193e-03 4.56742e-03 -4.01480e-03
-2.34276e-02 3.63891e-02 -6.81345e-03 5.04894e-03 -3.94727e-03 3.19362e-03 -2.64527e-03 2.24164e-03 -1.93840e-03 1.70387e-03
1.60544e-02 -6.81345e-03 4.26971e-02 -3.45993e-03 2.70498e-03 -2.18852e-03 1.81275e-03 -1.53615e-03 1.32834e-03 -1.16763e-03
-1.18967e-02 5.04894e-03 -3.45993e-03 5.22558e-02 -2.00446e-03 1.62175e-03 -1.34329e-03 1.13833e-03 -9.84337e-04 8.65241e-04
9.30087e-03 -3.94727e-03 2.70498e-03 -2.00446e-03 6.29385e-02 -1.26789e-03 1.05019e-03 -8.89944e-04 7.69556e-04 -6.76446e-04
-7.52506e-03 3.19362e-03 -2.18852e-03 1.62175e-03 -1.26789e-03 7.40815e-02 -8.49677e-04 7.20028e-04 -6.22625e-04 5.47293e-04
6.23300e-03 -2.64527e-03 1.81275e-03 -1.34329e-03 1.05019e-03 -8.49677e-04 8.54456e-02 -5.96398e-04 5.15720e-04 -4.53322e-04
-5.28193e-03 2.24164e-03 -1.53615e-03 1.13833e-03 -8.89944e-04 7.20028e-04 -5.96398e-04 9.69341e-02 -4.37028e-04 3.84151e-04
4.56742e-03 -1.93840e-03 1.32834e-03 -9.84337e-04 7.69556e-04 -6.22625e-04 5.15720e-04 -4.37028e-04 1.08494e-01 -3.32185e-04
-4.01480e-03 1.70387e-03 -1.16763e-03 8.65241e-04 -6.76446e-04 5.47293e-04 -4.53322e-04 3.84151e-04 -3.32185e-04 1.20096e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_37-38.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.38850e-02 -2.36564e-02 1.70760e-02 -1.26370e-02 9.62866e-03 -7.63792e-03 6.20929e-03 -5.14264e-03 4.32850e-03 -3.69796e-03
-2.36564e-02 3.59606e-02 -7.13560e-03 5.28066e-03 -4.02355e-03 3.19168e-03 -2.59469e-03 2.14897e-03 -1.80876e-03 1.54528e-03
1.70760e-02 -7.13560e-03 4.26449e-02 -3.81176e-03 2.90434e-03 -2.30386e-03 1.87294e-03 -1.55120e-03 1.30563e-03 -1.11543e-03
-1.26370e-02 5.28066e-03 -3.81176e-03 5.18152e-02 -2.14934e-03 1.70496e-03 -1.38606e-03 1.14796e-03 -9.66223e-04 8.25471e-04
9.62866e-03 -4.02355e-03 2.90434e-03 -2.14934e-03 6.21475e-02 -1.29908e-03 1.05610e-03 -8.74676e-04 7.36205e-04 -6.28961e-04
-7.63792e-03 3.19168e-03 -2.30386e-03 1.70496e-03 -1.29908e-03 7.30606e-02 -8.37746e-04 6.93836e-04 -5.83994e-04 4.98922e-04
6.20929e-03 -2.59469e-03 1.87294e-03 -1.38606e-03 1.05610e-03 -8.37746e-04 8.42332e-02 -5.64058e-04 4.74761e-04 -4.05602e-04
-5.14264e-03 2.14897e-03 -1.55120e-03 1.14796e-03 -8.74676e-04 6.93836e-04 -5.64058e-04 9.55422e-02 -3.93205e-04 3.35926e-04
4.32850e-03 -1.80876e-03 1.30563e-03 -9.66223e-04 7.36205e-04 -5.83994e-04 4.74761e-04 -3.93205e-04 1.06929e-01 -2.82745e-04
-3.69796e-03 1.54528e-03 -1.11543e-03 8.25471e-04 -6.28961e-04 4.98922e-04 -4.05602e-04 3.35926e-04 -2.82745e-04 1.18363e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_38-39.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.71898e-02 -2.39317e-02 1.61849e-02 -1.19689e-02 9.45421e-03 -7.76687e-03 6.51827e-03 -5.56229e-03 4.81345e-03 -4.21738e-03
-2.39317e-02 3.77190e-02 -6.60194e-03 4.88219e-03 -3.85643e-03 3.16816e-03 -2.65884e-03 2.26890e-03 -1.96344e-03 1.72030e-03
1.61849e-02 -6.60194e-03 4.46651e-02 -3.30181e-03 2.60809e-03 -2.14261e-03 1.79817e-03 -1.53445e-03 1.32787e-03 -1.16343e-03
-1.19689e-02 4.88219e-03 -3.30181e-03 5.49721e-02 -1.92871e-03 1.58448e-03 -1.32976e-03 1.13474e-03 -9.81968e-04 8.60368e-04
9.45421e-03 -3.85643e-03 2.60809e-03 -1.92871e-03 6.64005e-02 -1.25158e-03 1.05038e-03 -8.96326e-04 7.75655e-04 -6.79603e-04
-7.76687e-03 3.16816e-03 -2.14261e-03 1.58448e-03 -1.25158e-03 7.82569e-02 -8.62910e-04 7.36355e-04 -6.37220e-04 5.58311e-04
6.51827e-03 -2.65884e-03 1.79817e-03 -1.32976e-03 1.05038e-03 -8.62910e-04 9.03066e-02 -6.17978e-04 5.34781e-04 -4.68557e-04
-5.56229e-03 2.26890e-03 -1.53445e-03 1.13474e-03 -8.96326e-04 7.36355e-04 -6.17978e-04 1.02464e-01 -4.56349e-04 3.99838e-04
4.81345e-03 -1.96344e-03 1.32787e-03 -9.81968e-04 7.75655e-04 -6.37220e-04 5.34781e-04 -4.56349e-04 1.14687e-01 -3.46008e-04
-4.21738e-03 1.72030e-03 -1.16343e-03 8.60368e-04 -6.79603e-04 5.58311e-04 -4.68557e-04 3.99838e-04 -3.46008e-04 1.26950e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_39-40.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.13981e-02 -2.31996e-02 1.52696e-02 -1.13900e-02 8.91536e-03 -7.26403e-03 6.11875e-03 -5.28003e-03 4.62837e-03 -4.10286e-03
-2.31996e-02 3.91647e-02 -6.77674e-03 5.05496e-03 -3.95669e-03 3.22382e-03 -2.71554e-03 2.34331e-03 -2.05410e-03 1.82088e-03
1.52696e-02 -6.77674e-03 4.59711e-02 -3.32709e-03 2.60423e-03 -2.12187e-03 1.78732e-03 -1.54233e-03 1.35197e-03 -1.19847e-03
-1.13900e-02 5.05496e-03 -3.32709e-03 5.67246e-02 -1.94257e-03 1.58276e-03 -1.33321e-03 1.15047e-03 -1.00848e-03 8.93973e-04
8.91536e-03 -3.95669e-03 2.60423e-03 -1.94257e-03 6.85125e-02 -1.23888e-03 1.04355e-03 -9.00509e-04 7.89368e-04 -6.99743e-04
-7.26403e-03 3.22382e-03 -2.12187e-03 1.58276e-03 -1.23888e-03 8.07557e-02 -8.50262e-04 7.33714e-04 -6.43159e-04 5.70134e-04
6.11875e-03 -2.71554e-03 1.78732e-03 -1.33321e-03 1.04355e-03 -8.50262e-04 9.32189e-02 -6.18034e-04 5.41756e-04 -4.80245e-04
-5.28003e-03 2.34331e-03 -1.54233e-03 1.15047e-03 -9.00509e-04 7.33714e-04 -6.18034e-04 1.05793e-01 -4.67496e-04 4.14416e-04
4.62837e-03 -2.05410e-03 1.35197e-03 -1.00848e-03 7.89368e-04 -6.43159e-04 5.41756e-04 -4.67496e-04 1.18428e-01 -3.63269e-04
-4.10286e-03 1.82088e-03 -1.19847e-03 8.93973e-04 -6.99743e-04 5.70134e-04 -4.80245e-04 4.14416e-04 -3.63269e-04 1.31098e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_4-5.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.86488e-03 -1.69727e-03 1.43388e-03 -1.18548e-03 9.87797e-04 -8.69998e-04 7.63491e-04 -6.88841e-04 6.22764e-04 -5.58977e-04
-1.69727e-03 9.93383e-03 -8.29326e-04 6.85658e-04 -5.71322e-04 5.03189e-04 -4.41588e-04 3.98412e-04 -3.60194e-04 3.23301e-04
1.43388e-03 -8.29326e-04 1.35732e-02 -5.79254e-04 4.82662e-04 -4.25102e-04 3.73060e-04 -3.36585e-04 3.04298e-04 -2.73130e-04
-1.18548e-03 6.85658e-04 -5.79254e-04 1.72997e-02 -3.99048e-04 3.51460e-04 -3.08433e-04 2.78277e-04 -2.51583e-04 2.25814e-04
9.87797e-04 -5.71322e-04 4.82662e-04 -3.99048e-04 2.11068e-02 -2.92853e-04 2.57001e-04 -2.31873e-04 2.09631e-04 -1.88159e-04
-8.69998e-04 5.03189e-04 -4.25102e-04 3.51460e-04 -2.92853e-04 2.49874e-02 -2.26352e-04 2.04221e-04 -1.84631e-04 1.65720e-04
7.63491e-04 -4.41588e-04 3.73060e-04 -3.08433e-04 2.57001e-04 -2.26352e-04 2.88838e-02 -1.79220e-04 1.62028e-04 -1.45432e-04
-6.88841e-04 3.98412e-04 -3.36585e-04 2.78277e-04 -2.31873e-04 2.04221e-04 -1.79220e-04 3.28029e-02 -1.46186e-04 1.31213e-04
6.22764e-04 -3.60194e-04 3.04298e-04 -2.51583e-04 2.09631e-04 -1.84631e-04 1.62028e-04 -1.46186e-04 3.67296e-02 -1.18626e-04
-5.58977e-04 3.23301e-04 -2.73130e-04 2.25814e-04 -1.88159e-04 1.65720e-04 -1.45432e-04 1.31213e-04 -1.18626e-04 4.06602e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_40-41.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.21565e-02 -2.46835e-02 1.70114e-02 -1.24828e-02 9.65389e-03 -7.69674e-03 6.25604e-03 -5.17673e-03 4.34348e-03 -3.68601e-03
-2.46835e-02 3.91650e-02 -6.70195e-03 4.91783e-03 -3.80332e-03 3.03227e-03 -2.46468e-03 2.03946e-03 -1.71119e-03 1.45217e-03
1.70114e-02 -6.70195e-03 4.69521e-02 -3.38927e-03 2.62117e-03 -2.08978e-03 1.69861e-03 -1.40556e-03 1.17932e-03 -1.00081e-03
-1.24828e-02 4.91783e-03 -3.38927e-03 5.78046e-02 -1.92340e-03 1.53346e-03 -1.24642e-03 1.03139e-03 -8.65374e-04 7.34384e-04
9.65389e-03 -3.80332e-03 2.62117e-03 -1.92340e-03 6.98069e-02 -1.18594e-03 9.63951e-04 -7.97647e-04 6.69258e-04 -5.67953e-04
-7.69674e-03 3.03227e-03 -2.08978e-03 1.53346e-03 -1.18594e-03 8.22719e-02 -7.68528e-04 6.35939e-04 -5.33578e-04 4.52811e-04
6.25604e-03 -2.46468e-03 1.69861e-03 -1.24642e-03 9.63951e-04 -7.68528e-04 9.49602e-02 -5.16902e-04 4.33701e-04 -3.68052e-04
-5.17673e-03 2.03946e-03 -1.40556e-03 1.03139e-03 -7.97647e-04 6.35939e-04 -5.16902e-04 1.07773e-01 -3.58878e-04 3.04555e-04
4.34348e-03 -1.71119e-03 1.17932e-03 -8.65374e-04 6.69258e-04 -5.33578e-04 4.33701e-04 -3.58878e-04 1.20657e-01 -2.55534e-04
-3.68601e-03 1.45217e-03 -1.00081e-03 7.34384e-04 -5.67953e-04 4.52811e-04 -3.68052e-04 3.04555e-04 -2.55534e-04 1.33584e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_41-42.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.11199e-02 -2.50155e-02 1.69210e-02 -1.26436e-02 1.01266e-02 -8.38668e-03 7.05779e-03 -6.03196e-03 5.22704e-03 -4.58724e-03
-2.50155e-02 4.04915e-02 -6.92974e-03 5.17799e-03 -4.14719e-03 3.43463e-03 -2.89040e-03 2.47029e-03 -2.14065e-03 1.87863e-03
1.69210e-02 -6.92974e-03 4.81801e-02 -3.50250e-03 2.80525e-03 -2.32326e-03 1.95513e-03 -1.67096e-03 1.44798e-03 -1.27074e-03
-1.26436e-02 5.17799e-03 -3.50250e-03 5.94497e-02 -2.09612e-03 1.73597e-03 -1.46090e-03 1.24856e-03 -1.08195e-03 9.49517e-04
1.01266e-02 -4.14719e-03 2.80525e-03 -2.09612e-03 7.18693e-02 -1.39038e-03 1.17007e-03 -1.00001e-03 8.66563e-04 -7.60494e-04
-8.38668e-03 3.43463e-03 -2.32326e-03 1.73597e-03 -1.39038e-03 8.47053e-02 -9.69034e-04 8.28188e-04 -7.17672e-04 6.29828e-04
7.05779e-03 -2.89040e-03 1.95513e-03 -1.46090e-03 1.17007e-03 -9.69034e-04 9.77346e-02 -6.96960e-04 6.03955e-04 -5.30030e-04
-6.03196e-03 2.47029e-03 -1.67096e-03 1.24856e-03 -1.00001e-03 8.28188e-04 -6.96960e-04 1.10881e-01 -5.16172e-04 4.52991e-04
5.22704e-03 -2.14065e-03 1.44798e-03 -1.08195e-03 8.66563e-04 -7.17672e-04 6.03955e-04 -5.16172e-04 1.24100e-01 -3.92543e-04
-4.58724e-03 1.87863e-03 -1.27074e-03 9.49517e-04 -7.60494e-04 6.29828e-04 -5.30030e-04 4.52991e-04 -3.92543e-04 1.37364e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_42-43.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.30820e-02 -2.46271e-02 1.75803e-02 -1.31516e-02 1.06131e-02 -8.84212e-03 7.53113e-03 -6.50541e-03 5.69012e-03 -5.01478e-03
-2.46271e-02 4.07281e-02 -6.92419e-03 5.17992e-03 -4.18010e-03 3.48257e-03 -2.96622e-03 2.56223e-03 -2.24112e-03 1.97513e-03
1.75803e-02 -6.92419e-03 4.95595e-02 -3.69773e-03 2.98400e-03 -2.48607e-03 2.11746e-03 -1.82907e-03 1.59984e-03 -1.40996e-03
-1.31516e-02 5.17992e-03 -3.69773e-03 6.10675e-02 -2.23230e-03 1.85980e-03 -1.58405e-03 1.36831e-03 -1.19683e-03 1.05478e-03
1.06131e-02 -4.18010e-03 2.98400e-03 -2.23230e-03 7.38058e-02 -1.50083e-03 1.27830e-03 -1.10420e-03 9.65819e-04 -8.51189e-04
-8.84212e-03 3.48257e-03 -2.48607e-03 1.85980e-03 -1.50083e-03 8.69633e-02 -1.06499e-03 9.19946e-04 -8.04654e-04 7.09152e-04
7.53113e-03 -2.96622e-03 2.11746e-03 -1.58405e-03 1.27830e-03 -1.06499e-03 1.00331e-01 -7.83548e-04 6.85350e-04 -6.04008e-04
-6.50541e-03 2.56223e-03 -1.82907e-03 1.36831e-03 -1.10420e-03 9.19946e-04 -7.83548e-04 1.13812e-01 -5.92008e-04 5.21744e-04
5.69012e-03 -2.24112e-03 1.59984e-03 -1.19683e-03 9.65819e-04 -8.04654e-04 6.85350e-04 -5.92008e-04 1.27366e-01 -4.56357e-04
-5.01478e-03 1.97513e-03 -1.40996e-03 1.05478e-03 -8.51189e-04 7.09152e-04 -6.04008e-04 5.21744e-04 -4.56357e-04 1.40963e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_43-44.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.27286e-02 -2.44596e-02 1.66857e-02 -1.21468e-02 9.30450e-03 -7.38884e-03 6.02269e-03 -5.02943e-03 4.28836e-03 -3.72472e-03
-2.44596e-02 4.15504e-02 -6.62176e-03 4.82048e-03 -3.69252e-03 2.93228e-03 -2.39012e-03 1.99595e-03 -1.70185e-03 1.47817e-03
1.66857e-02 -6.62176e-03 5.03058e-02 -3.28841e-03 2.51894e-03 -2.00033e-03 1.63048e-03 -1.36158e-03 1.16096e-03 -1.00837e-03
-1.21468e-02 4.82048e-03 -3.28841e-03 6.22267e-02 -1.83373e-03 1.45619e-03 -1.18695e-03 9.91198e-04 -8.45147e-04 7.34066e-04
9.30450e-03 -3.69252e-03 2.51894e-03 -1.83373e-03 7.53004e-02 -1.11545e-03 9.09211e-04 -7.59264e-04 6.47388e-04 -5.62299e-04
-7.38884e-03 2.93228e-03 -2.00033e-03 1.45619e-03 -1.11545e-03 8.88503e-02 -7.22018e-04 6.02943e-04 -5.14101e-04 4.46530e-04
6.02269e-03 -2.39012e-03 1.63048e-03 -1.18695e-03 9.09211e-04 -7.22018e-04 1.02624e-01 -4.91463e-04 4.19047e-04 -3.63970e-04
-5.02943e-03 1.99595e-03 -1.36158e-03 9.91198e-04 -7.59264e-04 6.02943e-04 -4.91463e-04 1.16518e-01 -3.49938e-04 3.03944e-04
4.28836e-03 -1.70185e-03 1.16096e-03 -8.45147e-04 6.47388e-04 -5.14101e-04 4.19047e-04 -3.49938e-04 1.30478e-01 -2.59158e-04
-3.72472e-03 1.47817e-03 -1.00837e-03 7.34066e-04 -5.62299e-04 4.46530e-04 -3.63970e-04 3.03944e-04 -2.59158e-04 1.44478e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_44-45.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.55928e-02 -2.57369e-02 1.75955e-02 -1.33116e-02 1.05178e-02 -8.53540e-03 7.12287e-03 -6.09707e-03 5.31493e-03 -4.71056e-03
-2.57369e-02 4.38705e-02 -7.13755e-03 5.39978e-03 -4.26648e-03 3.46235e-03 -2.88936e-03 2.47325e-03 -2.15598e-03 1.91081e-03
1.75955e-02 -7.13755e-03 5.29501e-02 -3.69166e-03 2.91686e-03 -2.36710e-03 1.97536e-03 -1.69088e-03 1.47397e-03 -1.30636e-03
-1.33116e-02 5.39978e-03 -3.69166e-03 6.56073e-02 -2.20669e-03 1.79078e-03 -1.49442e-03 1.27921e-03 -1.11511e-03 9.88306e-04
1.05178e-02 -4.26648e-03 2.91686e-03 -2.20669e-03 7.93219e-02 -1.41494e-03 1.18078e-03 -1.01073e-03 8.81069e-04 -7.80881e-04
-8.53540e-03 3.46235e-03 -2.36710e-03 1.79078e-03 -1.41494e-03 9.34964e-02 -9.58227e-04 8.20229e-04 -7.15008e-04 6.33703e-04
7.12287e-03 -2.88936e-03 1.97536e-03 -1.49442e-03 1.18078e-03 -9.58227e-04 1.07920e-01 -6.84488e-04 5.96681e-04 -5.28831e-04
-6.09707e-03 2.47325e-03 -1.69088e-03 1.27921e-03 -1.01073e-03 8.20229e-04 -6.84488e-04 1.22479e-01 -5.10750e-04 4.52672e-04
5.31493e-03 -2.15598e-03 1.47397e-03 -1.11511e-03 8.81069e-04 -7.15008e-04 5.96681e-04 -5.10750e-04 1.37113e-01 -3.94602e-04
-4.71056e-03 1.91081e-03 -1.30636e-03 9.88306e-04 -7.80881e-04 6.33703e-04 -5.28831e-04 4.52672e-04 -3.94602e-04 1.51791e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_45-46.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.00269e-02 -2.86201e-02 1.93632e-02 -1.42789e-02 1.09352e-02 -8.56597e-03 6.85066e-03 -5.60743e-03 4.70075e-03 -4.02641e-03
-2.86201e-02 4.79031e-02 -8.33872e-03 6.14918e-03 -4.70920e-03 3.68892e-03 -2.95022e-03 2.41483e-03 -2.02437e-03 1.73396e-03
1.93632e-02 -8.33872e-03 5.68000e-02 -4.16028e-03 3.18605e-03 -2.49577e-03 1.99600e-03 -1.63377e-03 1.36960e-03 -1.17313e-03
-1.42789e-02 6.14918e-03 -4.16028e-03 6.99175e-02 -2.34948e-03 1.84044e-03 -1.47190e-03 1.20479e-03 -1.00998e-03 8.65095e-04
1.09352e-02 -4.70920e-03 3.18605e-03 -2.34948e-03 8.43611e-02 -1.40946e-03 1.12722e-03 -9.22657e-04 7.73470e-04 -6.62512e-04
-8.56597e-03 3.68892e-03 -2.49577e-03 1.84044e-03 -1.40946e-03 9.93845e-02 -8.82999e-04 7.22756e-04 -6.05891e-04 5.18973e-04
6.85066e-03 -2.95022e-03 1.99600e-03 -1.47190e-03 1.12722e-03 -8.82999e-04 1.14708e-01 -5.78026e-04 4.84564e-04 -4.15051e-04
-5.60743e-03 2.41483e-03 -1.63377e-03 1.20479e-03 -9.22657e-04 7.22756e-04 -5.78026e-04 1.30197e-01 -3.96627e-04 3.39729e-04
4.70075e-03 -2.02437e-03 1.36960e-03 -1.00998e-03 7.73470e-04 -6.05891e-04 4.84564e-04 -3.96627e-04 1.45779e-01 -2.84797e-04
-4.02641e-03 1.73396e-03 -1.17313e-03 8.65095e-04 -6.62512e-04 5.18973e-04 -4.15051e-04 3.39729e-04 -2.84797e-04 1.61414e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_46-47.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.13820e-02 -2.52877e-02 1.79646e-02 -1.34230e-02 1.03664e-02 -8.22605e-03 6.72545e-03 -5.66274e-03 4.87657e-03 -4.28969e-03
-2.52877e-02 4.77318e-02 -6.86595e-03 5.13018e-03 -3.96198e-03 3.14395e-03 -2.57043e-03 2.16427e-03 -1.86380e-03 1.63949e-03
1.79646e-02 -6.86595e-03 5.96150e-02 -3.64451e-03 2.81462e-03 -2.23348e-03 1.82605e-03 -1.53751e-03 1.32405e-03 -1.16471e-03
-1.34230e-02 5.13018e-03 -3.64451e-03 7.42495e-02 -2.10306e-03 1.66884e-03 -1.36441e-03 1.14881e-03 -9.89321e-04 8.70258e-04
1.03664e-02 -3.96198e-03 2.81462e-03 -2.10306e-03 8.99620e-02 -1.28882e-03 1.05372e-03 -8.87215e-04 7.64042e-04 -6.72091e-04
-8.22605e-03 3.14395e-03 -2.23348e-03 1.66884e-03 -1.28882e-03 1.06179e-01 -8.36155e-04 7.04031e-04 -6.06290e-04 5.33324e-04
6.72545e-03 -2.57043e-03 1.82605e-03 -1.36441e-03 1.05372e-03 -8.36155e-04 1.22661e-01 -5.75602e-04 4.95690e-04 -4.36035e-04
-5.66274e-03 2.16427e-03 -1.53751e-03 1.14881e-03 -8.87215e-04 7.04031e-04 -5.75602e-04 1.39284e-01 -4.17364e-04 3.67135e-04
4.87657e-03 -1.86380e-03 1.32405e-03 -9.89321e-04 7.64042e-04 -6.06290e-04 4.95690e-04 -4.17364e-04 1.55981e-01 -3.16166e-04
-4.28969e-03 1.63949e-03 -1.16471e-03 8.70258e-04 -6.72091e-04 5.33324e-04 -4.36035e-04 3.67135e-04 -3.16166e-04 1.72723e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_47-48.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.20215e-02 -2.69928e-02 1.82107e-02 -1.34868e-02 1.07586e-02 -8.92553e-03 7.59931e-03 -6.58256e-03 5.77574e-03 -5.12616e-03
-2.69928e-02 5.02307e-02 -7.44179e-03 5.51140e-03 -4.39651e-03 3.64742e-03 -3.10546e-03 2.68996e-03 -2.36026e-03 2.09481e-03
1.82107e-02 -7.44179e-03 6.13873e-02 -3.71827e-03 2.96610e-03 -2.46073e-03 2.09510e-03 -1.81478e-03 1.59235e-03 -1.41326e-03
-1.34868e-02 5.51140e-03 -3.71827e-03 7.64092e-02 -2.19670e-03 1.82242e-03 -1.55163e-03 1.34403e-03 -1.17929e-03 1.04666e-03
1.07586e-02 -4.39651e-03 2.96610e-03 -2.19670e-03 9.27196e-02 -1.45377e-03 1.23776e-03 -1.07215e-03 9.40737e-04 -8.34936e-04
-8.92553e-03 3.64742e-03 -2.46073e-03 1.82242e-03 -1.45377e-03 1.09492e-01 -1.02686e-03 8.89474e-04 -7.80452e-04 6.92678e-04
7.59931e-03 -3.10546e-03 2.09510e-03 -1.55163e-03 1.23776e-03 -1.02686e-03 1.26482e-01 -7.57310e-04 6.64487e-04 -5.89755e-04
-6.58256e-03 2.68996e-03 -1.81478e-03 1.34403e-03 -1.07215e-03 8.89474e-04 -7.57310e-04 1.43587e-01 -5.75581e-04 5.10848e-04
5.77574e-03 -2.36026e-03 1.59235e-03 -1.17929e-03 9.40737e-04 -7.80452e-04 6.64487e-04 -5.75581e-04 1.60759e-01 -4.48234e-04
-5.12616e-03 2.09481e-03 -1.41326e-03 1.04666e-03 -8.34936e-04 6.92678e-04 -5.89755e-04 5.10848e-04 -4.48234e-04 1.77976e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_48-49.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.34802e-02 -2.60495e-02 1.79297e-02 -1.31667e-02 1.01814e-02 -8.25000e-03 6.91175e-03 -5.94815e-03 5.22500e-03 -4.66887e-03
-2.60495e-02 5.08450e-02 -7.01793e-03 5.15361e-03 -3.98513e-03 3.22916e-03 -2.70535e-03 2.32818e-03 -2.04513e-03 1.82745e-03
1.79297e-02 -7.01793e-03 6.32804e-02 -3.54720e-03 2.74294e-03 -2.22261e-03 1.86208e-03 -1.60248e-03 1.40765e-03 -1.25783e-03
-1.31667e-02 5.15361e-03 -3.54720e-03 7.89825e-02 -2.01428e-03 1.63217e-03 -1.36741e-03 1.17678e-03 -1.03371e-03 9.23684e-04
1.01814e-02 -3.98513e-03 2.74294e-03 -2.01428e-03 9.58869e-02 -1.26211e-03 1.05738e-03 -9.09965e-04 7.99336e-04 -7.14257e-04
-8.25000e-03 3.22916e-03 -2.22261e-03 1.63217e-03 -1.26211e-03 1.13311e-01 -8.56797e-04 7.37347e-04 -6.47704e-04 5.78764e-04
6.91175e-03 -2.70535e-03 1.86208e-03 -1.36741e-03 1.05738e-03 -8.56797e-04 1.30968e-01 -6.17740e-04 5.42638e-04 -4.84881e-04
-5.94815e-03 2.32818e-03 -1.60248e-03 1.17678e-03 -9.09965e-04 7.37347e-04 -6.17740e-04 1.48745e-01 -4.66986e-04 4.17282e-04
5.22500e-03 -2.04513e-03 1.40765e-03 -1.03371e-03 7.99336e-04 -6.47704e-04 5.42638e-04 -4.66986e-04 1.66587e-01 -3.66550e-04
-4.66887e-03 1.82745e-03 -1.25783e-03 9.23684e-04 -7.14257e-04 5.78764e-04 -4.84881e-04 4.17282e-04 -3.66550e-04 1.84469e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_49-50.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.42012e-02 -2.66701e-02 1.77943e-02 -1.33255e-02 1.05263e-02 -8.59315e-03 7.19284e-03 -6.13334e-03 5.30539e-03 -4.64724e-03
-2.66701e-02 4.97200e-02 -6.96105e-03 5.21287e-03 -4.11784e-03 3.36161e-03 -2.81381e-03 2.39934e-03 -2.07545e-03 1.81798e-03
1.77943e-02 -6.96105e-03 6.11358e-02 -3.47803e-03 2.74743e-03 -2.24286e-03 1.87737e-03 -1.60084e-03 1.38474e-03 -1.21296e-03
-1.33255e-02 5.21287e-03 -3.47803e-03 7.64229e-02 -2.05745e-03 1.67960e-03 -1.40590e-03 1.19881e-03 -1.03698e-03 9.08340e-04
1.05263e-02 -4.11784e-03 2.74743e-03 -2.05745e-03 9.27937e-02 -1.32678e-03 1.11057e-03 -9.46984e-04 8.19149e-04 -7.17532e-04
-8.59315e-03 3.36161e-03 -2.24286e-03 1.67960e-03 -1.32678e-03 1.09609e-01 -9.06616e-04 7.73072e-04 -6.68713e-04 5.85758e-04
7.19284e-03 -2.81381e-03 1.87737e-03 -1.40590e-03 1.11057e-03 -9.06616e-04 1.26645e-01 -6.47095e-04 5.59742e-04 -4.90305e-04
-6.13334e-03 2.39934e-03 -1.60084e-03 1.19881e-03 -9.46984e-04 7.73072e-04 -6.47095e-04 1.43799e-01 -4.77292e-04 4.18083e-04
5.30539e-03 -2.07545e-03 1.38474e-03 -1.03698e-03 8.19149e-04 -6.68713e-04 5.59742e-04 -4.77292e-04 1.61022e-01 -3.61645e-04
-4.64724e-03 1.81798e-03 -1.21296e-03 9.08340e-04 -7.17532e-04 5.85758e-04 -4.90305e-04 4.18083e-04 -3.61645e-04 1.78288e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_5-6.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.86226e-03 -2.29361e-03 2.00399e-03 -1.64179e-03 1.31453e-03 -1.16388e-03 1.02724e-03 -9.00226e-04 7.95745e-04 -7.11918e-04
-2.29361e-03 1.01311e-02 -1.14388e-03 9.37137e-04 -7.50338e-04 6.64343e-04 -5.86351e-04 5.13851e-04 -4.54213e-04 4.06364e-04
2.00399e-03 -1.14388e-03 1.36846e-02 -8.18805e-04 6.55593e-04 -5.80456e-04 5.12313e-04 -4.48967e-04 3.96859e-04 -3.55053e-04
-1.64179e-03 9.37137e-04 -8.18805e-04 1.72467e-02 -5.37101e-04 4.75544e-04 -4.19717e-04 3.67820e-04 -3.25131e-04 2.90880e-04
1.31453e-03 -7.50338e-04 6.55593e-04 -5.37101e-04 2.09019e-02 -3.80754e-04 3.36055e-04 -2.94503e-04 2.60323e-04 -2.32899e-04
-1.16388e-03 6.64343e-04 -5.80456e-04 4.75544e-04 -3.80754e-04 2.47066e-02 -2.97540e-04 2.60750e-04 -2.30487e-04 2.06207e-04
1.02724e-03 -5.86351e-04 5.12313e-04 -4.19717e-04 3.36055e-04 -2.97540e-04 2.85303e-02 -2.30139e-04 2.03429e-04 -1.81999e-04
-9.00226e-04 5.13851e-04 -4.48967e-04 3.67820e-04 -2.94503e-04 2.60750e-04 -2.30139e-04 3.23678e-02 -1.78276e-04 1.59495e-04
7.95745e-04 -4.54213e-04 3.96859e-04 -3.25131e-04 2.60323e-04 -2.30487e-04 2.03429e-04 -1.78276e-04 3.62223e-02 -1.40984e-04
-7.11918e-04 4.06364e-04 -3.55053e-04 2.90880e-04 -2.32899e-04 2.06207e-04 -1.81999e-04 1.59495e-04 -1.40984e-04 4.00895e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_50-51.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.96547e-02 -2.88537e-02 1.83830e-02 -1.30183e-02 9.96055e-03 -8.04486e-03 6.74229e-03 -5.81426e-03 5.12419e-03 -4.59717e-03
-2.88537e-02 5.31696e-02 -7.35837e-03 5.21099e-03 -3.98702e-03 3.22021e-03 -2.69881e-03 2.32734e-03 -2.05112e-03 1.84016e-03
1.83830e-02 -7.35837e-03 6.45346e-02 -3.31999e-03 2.54018e-03 -2.05163e-03 1.71944e-03 -1.48278e-03 1.30679e-03 -1.17239e-03
-1.30183e-02 5.21099e-03 -3.31999e-03 8.05536e-02 -1.79888e-03 1.45291e-03 -1.21766e-03 1.05006e-03 -9.25433e-04 8.30253e-04
9.96055e-03 -3.98702e-03 2.54018e-03 -1.79888e-03 9.79594e-02 -1.11165e-03 9.31654e-04 -8.03419e-04 7.08064e-04 -6.35241e-04
-8.04486e-03 3.22021e-03 -2.05163e-03 1.45291e-03 -1.11165e-03 1.15869e-01 -7.52471e-04 6.48899e-04 -5.71884e-04 5.13067e-04
6.74229e-03 -2.69881e-03 1.71944e-03 -1.21766e-03 9.31654e-04 -7.52471e-04 1.33993e-01 -5.43833e-04 4.79288e-04 -4.29994e-04
-5.81426e-03 2.32734e-03 -1.48278e-03 1.05006e-03 -8.03419e-04 6.48899e-04 -5.43833e-04 1.52223e-01 -4.13318e-04 3.70808e-04
5.12419e-03 -2.05112e-03 1.30679e-03 -9.25433e-04 7.08064e-04 -5.71884e-04 4.79288e-04 -4.13318e-04 1.70512e-01 -3.26799e-04
-4.59717e-03 1.84016e-03 -1.17239e-03 8.30253e-04 -6.35241e-04 5.13067e-04 -4.29994e-04 3.70808e-04 -3.26799e-04 1.88834e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_51-52.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.53255e-02 -2.75061e-02 1.97737e-02 -1.48935e-02 1.17025e-02 -9.51205e-03 7.92116e-03 -6.72173e-03 5.78871e-03 -5.05216e-03
-2.75061e-02 5.46142e-02 -8.15869e-03 6.14510e-03 -4.82850e-03 3.92471e-03 -3.26830e-03 2.77341e-03 -2.38845e-03 2.08454e-03
1.97737e-02 -8.15869e-03 6.80771e-02 -4.41761e-03 3.47113e-03 -2.82141e-03 2.34953e-03 -1.99376e-03 1.71701e-03 -1.49854e-03
-1.48935e-02 6.14510e-03 -4.41761e-03 8.46208e-02 -2.61444e-03 2.12508e-03 -1.76966e-03 1.50170e-03 -1.29325e-03 1.12870e-03
1.17025e-02 -4.82850e-03 3.47113e-03 -2.61444e-03 1.02455e-01 -1.66977e-03 1.39050e-03 -1.17995e-03 1.01617e-03 -8.86871e-04
-9.51205e-03 3.92471e-03 -2.82141e-03 2.12508e-03 -1.66977e-03 1.20873e-01 -1.13023e-03 9.59092e-04 -8.25964e-04 7.20869e-04
7.92116e-03 -3.26830e-03 2.34953e-03 -1.76966e-03 1.39050e-03 -1.13023e-03 1.39574e-01 -7.98684e-04 6.87822e-04 -6.00304e-04
-6.72173e-03 2.77341e-03 -1.99376e-03 1.50170e-03 -1.17995e-03 9.59092e-04 -7.98684e-04 1.58430e-01 -5.83671e-04 5.09405e-04
5.78871e-03 -2.38845e-03 1.71701e-03 -1.29325e-03 1.01617e-03 -8.25964e-04 6.87822e-04 -5.83671e-04 1.77375e-01 -4.38696e-04
-5.05216e-03 2.08454e-03 -1.49854e-03 1.12870e-03 -8.86871e-04 7.20869e-04 -6.00304e-04 5.09405e-04 -4.38696e-04 1.96376e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_52-53.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.02131e-01 -2.96282e-02 1.95864e-02 -1.42283e-02 1.09694e-02 -8.87101e-03 7.42100e-03 -6.35662e-03 5.53908e-03 -4.92694e-03
-2.96282e-02 5.50940e-02 -7.89090e-03 5.73227e-03 -4.41933e-03 3.57392e-03 -2.98975e-03 2.56093e-03 -2.23157e-03 1.98495e-03
1.95864e-02 -7.89090e-03 6.72737e-02 -3.78945e-03 2.92150e-03 -2.36262e-03 1.97644e-03 -1.69296e-03 1.47523e-03 -1.31220e-03
-1.42283e-02 5.73227e-03 -3.78945e-03 8.38441e-02 -2.12230e-03 1.71631e-03 -1.43577e-03 1.22984e-03 -1.07167e-03 9.53233e-04
1.09694e-02 -4.41933e-03 2.92150e-03 -2.12230e-03 1.01787e-01 -1.32320e-03 1.10691e-03 -9.48152e-04 8.26208e-04 -7.34902e-04
-8.87101e-03 3.57392e-03 -2.36262e-03 1.71631e-03 -1.32320e-03 1.20288e-01 -8.95164e-04 7.66772e-04 -6.68156e-04 5.94317e-04
7.42100e-03 -2.98975e-03 1.97644e-03 -1.43577e-03 1.10691e-03 -8.95164e-04 1.39037e-01 -6.41439e-04 5.58942e-04 -4.97173e-04
-6.35662e-03 2.56093e-03 -1.69296e-03 1.22984e-03 -9.48152e-04 7.66772e-04 -6.41439e-04 1.57910e-01 -4.78774e-04 4.25864e-04
5.53908e-03 -2.23157e-03 1.47523e-03 -1.07167e-03 8.26208e-04 -6.68156e-04 5.58942e-04 -4.78774e-04 1.76850e-01 -3.71093e-04
-4.92694e-03 1.98495e-03 -1.31220e-03 9.53233e-04 -7.34902e-04 5.94317e-04 -4.97173e-04 4.25864e-04 -3.71093e-04 1.95836e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_53-54.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.97177e-02 -2.81153e-02 1.87720e-02 -1.42353e-02 1.14516e-02 -9.55136e-03 8.15831e-03 -7.09407e-03 6.24914e-03 -5.56499e-03
-2.81153e-02 5.68242e-02 -7.58321e-03 5.75056e-03 -4.62605e-03 3.85841e-03 -3.29567e-03 2.86576e-03 -2.52443e-03 2.24806e-03
1.87720e-02 -7.58321e-03 7.04407e-02 -3.83952e-03 3.08871e-03 -2.57618e-03 2.20045e-03 -1.91340e-03 1.68551e-03 -1.50098e-03
-1.42353e-02 5.75056e-03 -3.83952e-03 8.83417e-02 -2.34225e-03 1.95358e-03 -1.66866e-03 1.45098e-03 -1.27817e-03 1.13823e-03
1.14516e-02 -4.62605e-03 3.08871e-03 -2.34225e-03 1.07394e-01 -1.57157e-03 1.34236e-03 -1.16725e-03 1.02823e-03 -9.15656e-04
-9.55136e-03 3.85841e-03 -2.57618e-03 1.95358e-03 -1.57157e-03 1.26908e-01 -1.11961e-03 9.73558e-04 -8.57604e-04 7.63714e-04
8.15831e-03 -3.29567e-03 2.20045e-03 -1.66866e-03 1.34236e-03 -1.11961e-03 1.46644e-01 -8.31566e-04 7.32523e-04 -6.52327e-04
-7.09407e-03 2.86576e-03 -1.91340e-03 1.45098e-03 -1.16725e-03 9.73558e-04 -8.31566e-04 1.66503e-01 -6.36967e-04 5.67232e-04
6.24914e-03 -2.52443e-03 1.68551e-03 -1.27817e-03 1.02823e-03 -8.57604e-04 7.32523e-04 -6.36967e-04 1.86434e-01 -4.99673e-04
-5.56499e-03 2.24806e-03 -1.50098e-03 1.13823e-03 -9.15656e-04 7.63714e-04 -6.52327e-04 5.67232e-04 -4.99673e-04 2.06411e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_54-55.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.01761e-01 -2.94818e-02 1.99824e-02 -1.47235e-02 1.14448e-02 -9.23190e-03 7.68277e-03 -6.55515e-03 5.70056e-03 -5.03598e-03
-2.94818e-02 5.93579e-02 -8.34497e-03 6.14879e-03 -4.77955e-03 3.85540e-03 -3.20846e-03 2.73754e-03 -2.38065e-03 2.10311e-03
1.99824e-02 -8.34497e-03 7.33044e-02 -4.16756e-03 3.23951e-03 -2.61313e-03 2.17464e-03 -1.85547e-03 1.61357e-03 -1.42546e-03
-1.47235e-02 6.14879e-03 -4.16756e-03 9.14680e-02 -2.38696e-03 1.92542e-03 -1.60233e-03 1.36716e-03 -1.18892e-03 1.05032e-03
1.14448e-02 -4.77955e-03 3.23951e-03 -2.38696e-03 1.11029e-01 -1.49666e-03 1.24552e-03 -1.06271e-03 9.24167e-04 -8.16427e-04
-9.23190e-03 3.85540e-03 -2.61313e-03 1.92542e-03 -1.49666e-03 1.31166e-01 -1.00469e-03 8.57230e-04 -7.45473e-04 6.58565e-04
7.68277e-03 -3.20846e-03 2.17464e-03 -1.60233e-03 1.24552e-03 -1.00469e-03 1.51584e-01 -7.13386e-04 6.20382e-04 -5.48057e-04
-6.55515e-03 2.73754e-03 -1.85547e-03 1.36716e-03 -1.06271e-03 8.57230e-04 -7.13386e-04 1.72146e-01 -5.29327e-04 4.67618e-04
5.70056e-03 -2.38065e-03 1.61357e-03 -1.18892e-03 9.24167e-04 -7.45473e-04 6.20382e-04 -5.29327e-04 1.92789e-01 -4.06655e-04
-5.03598e-03 2.10311e-03 -1.42546e-03 1.05032e-03 -8.16427e-04 6.58565e-04 -5.48057e-04 4.67618e-04 -4.06655e-04 2.13479e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_55-56.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.05606e-01 -3.03922e-02 2.05224e-02 -1.49545e-02 1.14742e-02 -9.09576e-03 7.43099e-03 -6.24884e-03 5.39079e-03 -4.77271e-03
-3.03922e-02 5.98654e-02 -8.40645e-03 6.12573e-03 -4.70009e-03 3.72583e-03 -3.04390e-03 2.55967e-03 -2.20819e-03 1.95501e-03
2.05224e-02 -8.40645e-03 7.38572e-02 -4.13641e-03 3.17375e-03 -2.51588e-03 2.05540e-03 -1.72842e-03 1.49109e-03 -1.32013e-03
-1.49545e-02 6.12573e-03 -4.13641e-03 9.21071e-02 -2.31269e-03 1.83331e-03 -1.49776e-03 1.25949e-03 -1.08655e-03 9.61968e-04
1.14742e-02 -4.70009e-03 3.17375e-03 -2.31269e-03 1.11808e-01 -1.40664e-03 1.14919e-03 -9.66370e-04 8.33674e-04 -7.38089e-04
-9.09576e-03 3.72583e-03 -2.51588e-03 1.83331e-03 -1.40664e-03 1.32097e-01 -9.10978e-04 7.66057e-04 -6.60867e-04 5.85095e-04
7.43099e-03 -3.04390e-03 2.05540e-03 -1.49776e-03 1.14919e-03 -9.10978e-04 1.52678e-01 -6.25848e-04 5.39910e-04 -4.78006e-04
-6.24884e-03 2.55967e-03 -1.72842e-03 1.25949e-03 -9.66370e-04 7.66057e-04 -6.25848e-04 1.73414e-01 -4.54020e-04 4.01964e-04
5.39079e-03 -2.20819e-03 1.49109e-03 -1.08655e-03 8.33674e-04 -6.60867e-04 5.39910e-04 -4.54020e-04 1.94234e-01 -3.46769e-04
-4.77271e-03 1.95501e-03 -1.32013e-03 9.61968e-04 -7.38089e-04 5.85095e-04 -4.78006e-04 4.01964e-04 -3.46769e-04 2.15104e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_56-57.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.09935e-01 -2.96359e-02 1.96138e-02 -1.43520e-02 1.11207e-02 -8.97533e-03 7.47460e-03 -6.38362e-03 5.55338e-03 -4.90506e-03
-2.96359e-02 6.17636e-02 -7.58708e-03 5.55168e-03 -4.30176e-03 3.47186e-03 -2.89135e-03 2.46933e-03 -2.14817e-03 1.89739e-03
1.96138e-02 -7.58708e-03 7.73486e-02 -3.67425e-03 2.84702e-03 -2.29777e-03 1.91357e-03 -1.63427e-03 1.42172e-03 -1.25574e-03
-1.43520e-02 5.55168e-03 -3.67425e-03 9.71999e-02 -2.08325e-03 1.68135e-03 -1.40022e-03 1.19584e-03 -1.04031e-03 9.18863e-04
1.11207e-02 -4.30176e-03 2.84702e-03 -2.08325e-03 1.18339e-01 -1.30280e-03 1.08497e-03 -9.26607e-04 8.06094e-04 -7.11987e-04
-8.97533e-03 3.47186e-03 -2.29777e-03 1.68135e-03 -1.30280e-03 1.39999e-01 -8.75655e-04 7.47846e-04 -6.50583e-04 5.74631e-04
7.47460e-03 -2.89135e-03 1.91357e-03 -1.40022e-03 1.08497e-03 -8.75655e-04 1.61904e-01 -6.22802e-04 5.41801e-04 -4.78549e-04
-6.38362e-03 2.46933e-03 -1.63427e-03 1.19584e-03 -9.26607e-04 7.47846e-04 -6.22802e-04 1.83934e-01 -4.62721e-04 4.08701e-04
5.55338e-03 -2.14817e-03 1.42172e-03 -1.04031e-03 8.06094e-04 -6.50583e-04 5.41801e-04 -4.62721e-04 2.06034e-01 -3.55546e-04
-4.90506e-03 1.89739e-03 -1.25574e-03 9.18863e-04 -7.11987e-04 5.74631e-04 -4.78549e-04 4.08701e-04 -3.55546e-04 2.28174e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_57-58.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.08685e-01 -2.81367e-02 1.90681e-02 -1.43924e-02 1.16707e-02 -9.82228e-03 8.46167e-03 -7.42068e-03 6.59347e-03 -5.92855e-03
-2.81367e-02 6.16086e-02 -7.16529e-03 5.40830e-03 -4.38554e-03 3.69095e-03 -3.17967e-03 2.78849e-03 -2.47765e-03 2.22779e-03
1.90681e-02 -7.16529e-03 7.82412e-02 -3.66519e-03 2.97207e-03 -2.50135e-03 2.15485e-03 -1.88975e-03 1.67909e-03 -1.50977e-03
-1.43924e-02 5.40830e-03 -3.66519e-03 9.86604e-02 -2.24329e-03 1.88799e-03 -1.62646e-03 1.42637e-03 -1.26736e-03 1.13956e-03
1.16707e-02 -4.38554e-03 2.97207e-03 -2.24329e-03 1.20252e-01 -1.53096e-03 1.31888e-03 -1.15663e-03 1.02769e-03 -9.24058e-04
-9.82228e-03 3.69095e-03 -2.50135e-03 1.88799e-03 -1.53096e-03 1.42269e-01 -1.11000e-03 9.73440e-04 -8.64927e-04 7.77704e-04
8.46167e-03 -3.17967e-03 2.15485e-03 -1.62646e-03 1.31888e-03 -1.11000e-03 1.64488e-01 -8.38596e-04 7.45114e-04 -6.69974e-04
-7.42068e-03 2.78849e-03 -1.88975e-03 1.42637e-03 -1.15663e-03 9.73440e-04 -8.38596e-04 1.86821e-01 -6.53447e-04 5.87551e-04
6.59347e-03 -2.47765e-03 1.67909e-03 -1.26736e-03 1.02769e-03 -8.64927e-04 7.45114e-04 -6.53447e-04 2.09220e-01 -5.22054e-04
-5.92855e-03 2.22779e-03 -1.50977e-03 1.13956e-03 -9.24058e-04 7.77704e-04 -6.69974e-04 5.87551e-04 -5.22054e-04 2.31663e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_58-59.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.11861e-01 -3.05328e-02 2.06815e-02 -1.52547e-02 1.20666e-02 -9.85996e-03 8.20482e-03 -6.92915e-03 5.92852e-03 -5.14435e-03
-3.05328e-02 6.64183e-02 -8.30996e-03 6.12942e-03 -4.84843e-03 3.96179e-03 -3.29675e-03 2.78417e-03 -2.38212e-03 2.06703e-03
2.06815e-02 -8.30996e-03 8.34925e-02 -4.15179e-03 3.28411e-03 -2.68354e-03 2.23307e-03 -1.88587e-03 1.61354e-03 -1.40011e-03
-1.52547e-02 6.12942e-03 -4.15179e-03 1.04808e-01 -2.42235e-03 1.97938e-03 -1.64711e-03 1.39102e-03 -1.19014e-03 1.03272e-03
1.20666e-02 -4.84843e-03 3.28411e-03 -2.42235e-03 1.27576e-01 -1.56570e-03 1.30288e-03 -1.10031e-03 9.41415e-04 -8.16893e-04
-9.85996e-03 3.96179e-03 -2.68354e-03 1.97938e-03 -1.56570e-03 1.50863e-01 -1.06462e-03 8.99094e-04 -7.69257e-04 6.67507e-04
8.20482e-03 -3.29675e-03 2.23307e-03 -1.64711e-03 1.30288e-03 -1.06462e-03 1.74398e-01 -7.48168e-04 6.40126e-04 -5.55456e-04
-6.92915e-03 2.78417e-03 -1.88587e-03 1.39102e-03 -1.10031e-03 8.99094e-04 -7.48168e-04 1.98073e-01 -5.40600e-04 4.69095e-04
5.92852e-03 -2.38212e-03 1.61354e-03 -1.19014e-03 9.41415e-04 -7.69257e-04 6.40126e-04 -5.40600e-04 2.21834e-01 -4.01353e-04
-5.14435e-03 2.06703e-03 -1.40011e-03 1.03272e-03 -8.16893e-04 6.67507e-04 -5.55456e-04 4.69095e-04 -4.01353e-04 2.45651e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_59-60.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.11667e-01 -3.08639e-02 2.08438e-02 -1.60710e-02 1.30351e-02 -1.08871e-02 9.29386e-03 -8.07244e-03 7.10437e-03 -6.32334e-03
-3.08639e-02 7.05893e-02 -8.75371e-03 6.74927e-03 -5.47432e-03 4.57220e-03 -3.90311e-03 3.39015e-03 -2.98360e-03 2.65559e-03
2.08438e-02 -8.75371e-03 8.87757e-02 -4.55809e-03 3.69705e-03 -3.08781e-03 2.63595e-03 -2.28952e-03 2.01496e-03 -1.79344e-03
-1.60710e-02 6.74927e-03 -4.55809e-03 1.11794e-01 -2.85050e-03 2.38076e-03 -2.03237e-03 1.76527e-03 -1.55357e-03 1.38278e-03
1.30351e-02 -5.47432e-03 3.69705e-03 -2.85050e-03 1.36042e-01 -1.93103e-03 1.64845e-03 -1.43180e-03 1.26010e-03 -1.12157e-03
-1.08871e-02 4.57220e-03 -3.08781e-03 2.38076e-03 -1.93103e-03 1.60803e-01 -1.37680e-03 1.19586e-03 -1.05245e-03 9.36743e-04
9.29386e-03 -3.90311e-03 2.63595e-03 -2.03237e-03 1.64845e-03 -1.37680e-03 1.85830e-01 -1.02086e-03 8.98433e-04 -7.99662e-04
-8.07244e-03 3.39015e-03 -2.28952e-03 1.76527e-03 -1.43180e-03 1.19586e-03 -1.02086e-03 2.11007e-01 -7.80358e-04 6.94568e-04
7.10437e-03 -2.98360e-03 2.01496e-03 -1.55357e-03 1.26010e-03 -1.05245e-03 8.98433e-04 -7.80358e-04 2.36274e-01 -6.11274e-04
-6.32334e-03 2.65559e-03 -1.79344e-03 1.38278e-03 -1.12157e-03 9.36743e-04 -7.99662e-04 6.94568e-04 -6.11274e-04 2.61599e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_6-7.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.14573e-02 -3.22226e-03 2.72657e-03 -2.02783e-03 1.71308e-03 -1.45414e-03 1.29356e-03 -1.14389e-03 1.02282e-03 -9.22707e-04
-3.22226e-03 1.09396e-02 -1.60668e-03 1.19493e-03 -1.00946e-03 8.56878e-04 -7.62252e-04 6.74056e-04 -6.02715e-04 5.43721e-04
2.72657e-03 -1.60668e-03 1.43595e-02 -1.01111e-03 8.54170e-04 -7.25062e-04 6.44992e-04 -5.70364e-04 5.09997e-04 -4.60078e-04
-2.02783e-03 1.19493e-03 -1.01111e-03 1.77393e-02 -6.35271e-04 5.39250e-04 -4.79700e-04 4.24196e-04 -3.79300e-04 3.42174e-04
1.71308e-03 -1.00946e-03 8.54170e-04 -6.35271e-04 2.15167e-02 -4.55548e-04 4.05242e-04 -3.58353e-04 3.20426e-04 -2.89062e-04
-1.45414e-03 8.56878e-04 -7.25062e-04 5.39250e-04 -4.55548e-04 2.53610e-02 -3.43989e-04 3.04188e-04 -2.71993e-04 2.45370e-04
1.29356e-03 -7.62252e-04 6.44992e-04 -4.79700e-04 4.05242e-04 -3.43989e-04 2.92753e-02 -2.70596e-04 2.41957e-04 -2.18274e-04
-1.14389e-03 6.74056e-04 -5.70364e-04 4.24196e-04 -3.58353e-04 3.04188e-04 -2.70596e-04 3.32038e-02 -2.13961e-04 1.93019e-04
1.02282e-03 -6.02715e-04 5.09997e-04 -3.79300e-04 3.20426e-04 -2.71993e-04 2.41957e-04 -2.13961e-04 3.71512e-02 -1.72590e-04
-9.22707e-04 5.43721e-04 -4.60078e-04 3.42174e-04 -2.89062e-04 2.45370e-04 -2.18274e-04 1.93019e-04 -1.72590e-04 4.11110e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_60-61.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.10004e-01 -3.07829e-02 2.02300e-02 -1.47783e-02 1.16802e-02 -9.75312e-03 8.44817e-03 -7.49619e-03 6.75062e-03 -6.13848e-03
-3.07829e-02 6.80371e-02 -8.47537e-03 6.19135e-03 -4.89341e-03 4.08607e-03 -3.53936e-03 3.14053e-03 -2.82817e-03 2.57172e-03
2.02300e-02 -8.47537e-03 8.48578e-02 -4.06885e-03 3.21586e-03 -2.68529e-03 2.32601e-03 -2.06390e-03 1.85863e-03 -1.69009e-03
-1.47783e-02 6.19135e-03 -4.06885e-03 1.06579e-01 -2.34923e-03 1.96164e-03 -1.69917e-03 1.50770e-03 -1.35775e-03 1.23463e-03
1.16802e-02 -4.89341e-03 3.21586e-03 -2.34923e-03 1.29815e-01 -1.55040e-03 1.34296e-03 -1.19163e-03 1.07311e-03 -9.75803e-04
-9.75312e-03 4.08607e-03 -2.68529e-03 1.96164e-03 -1.55040e-03 1.53615e-01 -1.12139e-03 9.95030e-04 -8.96064e-04 8.14810e-04
8.44817e-03 -3.53936e-03 2.32601e-03 -1.69917e-03 1.34296e-03 -1.12139e-03 1.77657e-01 -8.61897e-04 7.76172e-04 -7.05789e-04
-7.49619e-03 3.14053e-03 -2.06390e-03 1.50770e-03 -1.19163e-03 9.95030e-04 -8.61897e-04 2.01817e-01 -6.88710e-04 6.26258e-04
6.75062e-03 -2.82817e-03 1.85863e-03 -1.35775e-03 1.07311e-03 -8.96064e-04 7.76172e-04 -6.88710e-04 2.26041e-01 -5.63971e-04
-6.13848e-03 2.57172e-03 -1.69009e-03 1.23463e-03 -9.75803e-04 8.14810e-04 -7.05789e-04 6.26258e-04 -5.63971e-04 2.50302e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_61-62.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.12284e-01 -3.12414e-02 2.14853e-02 -1.63778e-02 1.32488e-02 -1.10861e-02 9.47919e-03 -8.23376e-03 7.22994e-03 -6.40377e-03
-3.12414e-02 7.49412e-02 -9.36663e-03 7.14000e-03 -5.77590e-03 4.83303e-03 -4.13250e-03 3.58955e-03 -3.15193e-03 2.79176e-03
2.14853e-02 -9.36663e-03 9.46171e-02 -4.91031e-03 3.97220e-03 -3.32377e-03 2.84200e-03 -2.46860e-03 2.16764e-03 -1.91995e-03
-1.63778e-02 7.14000e-03 -4.91031e-03 1.18964e-01 -3.02793e-03 2.53364e-03 -2.16640e-03 1.88177e-03 -1.65235e-03 1.46354e-03
1.32488e-02 -5.77590e-03 3.97220e-03 -3.02793e-03 1.44751e-01 -2.04959e-03 1.75251e-03 -1.52226e-03 1.33667e-03 -1.18393e-03
-1.10861e-02 4.83303e-03 -3.32377e-03 2.53364e-03 -2.04959e-03 1.71109e-01 -1.46643e-03 1.27376e-03 -1.11847e-03 9.90661e-04
9.47919e-03 -4.13250e-03 2.84200e-03 -2.16640e-03 1.75251e-03 -1.46643e-03 1.97744e-01 -1.08913e-03 9.56352e-04 -8.47069e-04
-8.23376e-03 3.58955e-03 -2.46860e-03 1.88177e-03 -1.52226e-03 1.27376e-03 -1.08913e-03 2.24535e-01 -8.30701e-04 7.35777e-04
7.22994e-03 -3.15193e-03 2.16764e-03 -1.65235e-03 1.33667e-03 -1.11847e-03 9.56352e-04 -8.30701e-04 2.51418e-01 -6.46074e-04
-6.40377e-03 2.79176e-03 -1.91995e-03 1.46354e-03 -1.18393e-03 9.90661e-04 -8.47069e-04 7.35777e-04 -6.46074e-04 2.78361e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_62-63.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.14050e-01 -3.11245e-02 2.03794e-02 -1.46633e-02 1.12362e-02 -9.03308e-03 7.56165e-03 -6.52245e-03 5.76595e-03 -5.18760e-03
-3.11245e-02 7.36491e-02 -8.57851e-03 6.17237e-03 -4.72979e-03 3.80238e-03 -3.18300e-03 2.74556e-03 -2.42712e-03 2.18367e-03
2.03794e-02 -8.57851e-03 9.26796e-02 -4.04149e-03 3.09692e-03 -2.48969e-03 2.08413e-03 -1.79771e-03 1.58920e-03 -1.42980e-03
-1.46633e-02 6.17237e-03 -4.04149e-03 1.16674e-01 -2.22828e-03 1.79137e-03 -1.49957e-03 1.29348e-03 -1.14346e-03 1.02876e-03
1.12362e-02 -4.72979e-03 3.09692e-03 -2.22828e-03 1.42213e-01 -1.37270e-03 1.14909e-03 -9.91173e-04 8.76212e-04 -7.88325e-04
-9.03308e-03 3.80238e-03 -2.48969e-03 1.79137e-03 -1.37270e-03 1.68360e-01 -9.23782e-04 7.96827e-04 -7.04407e-04 6.33753e-04
7.56165e-03 -3.18300e-03 2.08413e-03 -1.49957e-03 1.14909e-03 -9.23782e-04 1.94784e-01 -6.67029e-04 5.89664e-04 -5.30519e-04
-6.52245e-03 2.74556e-03 -1.79771e-03 1.29348e-03 -9.91173e-04 7.96827e-04 -6.67029e-04 2.21343e-01 -5.08627e-04 4.57609e-04
5.76595e-03 -2.42712e-03 1.58920e-03 -1.14346e-03 8.76212e-04 -7.04407e-04 5.89664e-04 -5.08627e-04 2.47974e-01 -4.04534e-04
-5.18760e-03 2.18367e-03 -1.42980e-03 1.02876e-03 -7.88325e-04 6.33753e-04 -5.30519e-04 4.57609e-04 -4.04534e-04 2.74647e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_63-64.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.15557e-01 -2.91989e-02 2.13969e-02 -1.67097e-02 1.35232e-02 -1.11975e-02 9.44655e-03 -8.11059e-03 7.06614e-03 -6.23832e-03
-2.91989e-02 7.60185e-02 -8.56527e-03 6.68896e-03 -5.41341e-03 4.48242e-03 -3.78150e-03 3.24671e-03 -2.82861e-03 2.49723e-03
2.13969e-02 -8.56527e-03 9.87784e-02 -4.90165e-03 3.96693e-03 -3.28471e-03 2.77107e-03 -2.37918e-03 2.07280e-03 -1.82996e-03
-1.67097e-02 6.68896e-03 -4.90165e-03 1.24702e-01 -3.09794e-03 2.56516e-03 -2.16404e-03 1.85800e-03 -1.61873e-03 1.42909e-03
1.35232e-02 -5.41341e-03 3.96693e-03 -3.09794e-03 1.51791e-01 -2.07600e-03 1.75137e-03 -1.50369e-03 1.31005e-03 -1.15657e-03
-1.11975e-02 4.48242e-03 -3.28471e-03 2.56516e-03 -2.07600e-03 1.79424e-01 -1.45017e-03 1.24508e-03 -1.08475e-03 9.57667e-04
9.44655e-03 -3.78150e-03 2.77107e-03 -2.16404e-03 1.75137e-03 -1.45017e-03 2.07355e-01 -1.05039e-03 9.15125e-04 -8.07915e-04
-8.11059e-03 3.24671e-03 -2.37918e-03 1.85800e-03 -1.50369e-03 1.24508e-03 -1.05039e-03 2.35461e-01 -7.85705e-04 6.93657e-04
7.06614e-03 -2.82861e-03 2.07280e-03 -1.61873e-03 1.31005e-03 -1.08475e-03 9.15125e-04 -7.85705e-04 2.63673e-01 -6.04331e-04
-6.23832e-03 2.49723e-03 -1.82996e-03 1.42909e-03 -1.15657e-03 9.57667e-04 -8.07915e-04 6.93657e-04 -6.04331e-04 2.91952e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_64-65.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.20374e-01 -3.16803e-02 2.29573e-02 -1.78571e-02 1.44818e-02 -1.21214e-02 1.03712e-02 -9.02156e-03 7.93901e-03 -7.05121e-03
-3.16803e-02 7.65821e-02 -9.30646e-03 7.23892e-03 -5.87065e-03 4.91376e-03 -4.20429e-03 3.65716e-03 -3.21832e-03 2.85842e-03
2.29573e-02 -9.30646e-03 9.83966e-02 -5.24573e-03 4.25420e-03 -3.56079e-03 3.04667e-03 -2.65019e-03 2.33218e-03 -2.07137e-03
-1.78571e-02 7.23892e-03 -5.24573e-03 1.23844e-01 -3.30908e-03 2.76972e-03 -2.36982e-03 2.06142e-03 -1.81406e-03 1.61119e-03
1.44818e-02 -5.87065e-03 4.25420e-03 -3.30908e-03 1.50597e-01 -2.24620e-03 1.92188e-03 -1.67178e-03 1.47117e-03 -1.30665e-03
-1.21214e-02 4.91376e-03 -3.56079e-03 2.76972e-03 -2.24620e-03 1.77954e-01 -1.60862e-03 1.39928e-03 -1.23138e-03 1.09367e-03
1.03712e-02 -4.20429e-03 3.04667e-03 -2.36982e-03 1.92188e-03 -1.60862e-03 2.05615e-01 -1.19725e-03 1.05359e-03 -9.35766e-04
-9.02156e-03 3.65716e-03 -2.65019e-03 2.06142e-03 -1.67178e-03 1.39928e-03 -1.19725e-03 2.33447e-01 -9.16477e-04 8.13989e-04
7.93901e-03 -3.21832e-03 2.33218e-03 -1.81406e-03 1.47117e-03 -1.23138e-03 1.05359e-03 -9.16477e-04 2.61381e-01 -7.16314e-04
-7.05121e-03 2.85842e-03 -2.07137e-03 1.61119e-03 -1.30665e-03 1.09367e-03 -9.35766e-04 8.13989e-04 -7.16314e-04 2.89379e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_65-66.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.19805e-01 -3.07848e-02 2.18870e-02 -1.69161e-02 1.34804e-02 -1.09891e-02 9.15022e-03 -7.78518e-03 6.75068e-03 -5.95174e-03
-3.07848e-02 7.94901e-02 -8.92830e-03 6.90056e-03 -5.49904e-03 4.48278e-03 -3.73263e-03 3.17579e-03 -2.75379e-03 2.42788e-03
2.18870e-02 -8.92830e-03 1.02591e-01 -4.90607e-03 3.90964e-03 -3.18710e-03 2.65378e-03 -2.25788e-03 1.95785e-03 -1.72614e-03
-1.69161e-02 6.90056e-03 -4.90607e-03 1.29555e-01 -3.02170e-03 2.46327e-03 -2.05107e-03 1.74509e-03 -1.51320e-03 1.33411e-03
1.34804e-02 -5.49904e-03 3.90964e-03 -3.02170e-03 1.57730e-01 -1.96297e-03 1.63449e-03 -1.39066e-03 1.20586e-03 -1.06315e-03
-1.09891e-02 4.48278e-03 -3.18710e-03 2.46327e-03 -1.96297e-03 1.86493e-01 -1.33242e-03 1.13365e-03 -9.83011e-04 8.66672e-04
9.15022e-03 -3.73263e-03 2.65378e-03 -2.05107e-03 1.63449e-03 -1.33242e-03 2.15578e-01 -9.43947e-04 8.18515e-04 -7.21644e-04
-7.78518e-03 3.17579e-03 -2.25788e-03 1.74509e-03 -1.39066e-03 1.13365e-03 -9.43947e-04 2.44850e-01 -6.96408e-04 6.13988e-04
6.75068e-03 -2.75379e-03 1.95785e-03 -1.51320e-03 1.20586e-03 -9.83011e-04 8.18515e-04 -6.96408e-04 2.74230e-01 -5.32401e-04
-5.95174e-03 2.42788e-03 -1.72614e-03 1.33411e-03 -1.06315e-03 8.66672e-04 -7.21644e-04 6.13988e-04 -5.32401e-04 3.03675e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_66-67.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.18637e-01 -3.09052e-02 2.24626e-02 -1.76946e-02 1.45537e-02 -1.23217e-02 1.06440e-02 -9.34096e-03 8.29123e-03 -7.42410e-03
-3.09052e-02 8.04853e-02 -9.39602e-03 7.40157e-03 -6.08777e-03 5.15413e-03 -4.45237e-03 3.90729e-03 -3.46820e-03 3.10548e-03
2.24626e-02 -9.39602e-03 1.03972e-01 -5.37964e-03 4.42473e-03 -3.74614e-03 3.23608e-03 -2.83991e-03 2.52076e-03 -2.25713e-03
-1.76946e-02 7.40157e-03 -5.37964e-03 1.31176e-01 -3.48552e-03 2.95097e-03 -2.54918e-03 2.23710e-03 -1.98569e-03 1.77802e-03
1.45537e-02 -6.08777e-03 4.42473e-03 -3.48552e-03 1.59641e-01 -2.42716e-03 2.09669e-03 -1.84000e-03 1.63323e-03 -1.46242e-03
-1.23217e-02 5.15413e-03 -3.74614e-03 2.95097e-03 -2.42716e-03 1.88676e-01 -1.77513e-03 1.55782e-03 -1.38275e-03 1.23814e-03
1.06440e-02 -4.45237e-03 3.23608e-03 -2.54918e-03 2.09669e-03 -1.77513e-03 2.18007e-01 -1.34571e-03 1.19448e-03 -1.06956e-03
-9.34096e-03 3.90729e-03 -2.83991e-03 2.23710e-03 -1.84000e-03 1.55782e-03 -1.34571e-03 2.47509e-01 -1.04825e-03 9.38618e-04
8.29123e-03 -3.46820e-03 2.52076e-03 -1.98569e-03 1.63323e-03 -1.38275e-03 1.19448e-03 -1.04825e-03 2.77114e-01 -8.33137e-04
-7.42410e-03 3.10548e-03 -2.25713e-03 1.77802e-03 -1.46242e-03 1.23814e-03 -1.06956e-03 9.38618e-04 -8.33137e-04 3.06786e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_67-68.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.23655e-01 -3.31248e-02 2.29136e-02 -1.73604e-02 1.38672e-02 -1.14826e-02 9.76455e-03 -8.48669e-03 7.49437e-03 -6.71969e-03
-3.31248e-02 8.50807e-02 -9.88769e-03 7.49137e-03 -5.98400e-03 4.95497e-03 -4.21361e-03 3.66219e-03 -3.23398e-03 2.89969e-03
2.29136e-02 -9.88769e-03 1.08625e-01 -5.18204e-03 4.13934e-03 -3.42752e-03 2.91470e-03 -2.53326e-03 2.23706e-03 -2.00581e-03
-1.73604e-02 7.49137e-03 -5.18204e-03 1.36931e-01 -3.13616e-03 2.59685e-03 -2.20831e-03 1.91932e-03 -1.69490e-03 1.51970e-03
1.38672e-02 -5.98400e-03 4.13934e-03 -3.13616e-03 1.66772e-01 -2.07433e-03 1.76397e-03 -1.53312e-03 1.35386e-03 -1.21391e-03
-1.14826e-02 4.95497e-03 -3.42752e-03 2.59685e-03 -2.07433e-03 1.97258e-01 -1.46063e-03 1.26948e-03 -1.12105e-03 1.00516e-03
9.76455e-03 -4.21361e-03 2.91470e-03 -2.20831e-03 1.76397e-03 -1.46063e-03 2.28062e-01 -1.07954e-03 9.53315e-04 -8.54772e-04
-8.48669e-03 3.66219e-03 -2.53326e-03 1.91932e-03 -1.53312e-03 1.26948e-03 -1.07954e-03 2.59039e-01 -8.28558e-04 7.42911e-04
7.49437e-03 -3.23398e-03 2.23706e-03 -1.69490e-03 1.35386e-03 -1.12105e-03 9.53315e-04 -8.28558e-04 2.90115e-01 -6.56045e-04
-6.71969e-03 2.89969e-03 -2.00581e-03 1.51970e-03 -1.21391e-03 1.00516e-03 -8.54772e-04 7.42911e-04 -6.56045e-04 3.21255e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_68-69.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.12298e-01 -2.99504e-02 2.16029e-02 -1.68397e-02 1.36465e-02 -1.13365e-02 9.58660e-03 -8.23417e-03 7.16775e-03 -6.30316e-03
-2.99504e-02 8.36111e-02 -9.81457e-03 7.65056e-03 -6.19982e-03 5.15037e-03 -4.35535e-03 3.74092e-03 -3.25643e-03 2.86363e-03
2.16029e-02 -9.81457e-03 1.07740e-01 -5.51828e-03 4.47187e-03 -3.71491e-03 3.14148e-03 -2.69829e-03 2.34883e-03 -2.06551e-03
-1.68397e-02 7.65056e-03 -5.51828e-03 1.35837e-01 -3.48587e-03 2.89582e-03 -2.44881e-03 2.10335e-03 -1.83094e-03 1.61009e-03
1.36465e-02 -6.19982e-03 4.47187e-03 -3.48587e-03 1.65276e-01 -2.34669e-03 1.98445e-03 -1.70450e-03 1.48374e-03 -1.30477e-03
-1.13365e-02 5.15037e-03 -3.71491e-03 2.89582e-03 -2.34669e-03 1.95329e-01 -1.64854e-03 1.41598e-03 -1.23259e-03 1.08391e-03
9.58660e-03 -4.35535e-03 3.14148e-03 -2.44881e-03 1.98445e-03 -1.64854e-03 2.25706e-01 -1.19740e-03 1.04233e-03 -9.16599e-04
-8.23417e-03 3.74092e-03 -2.69829e-03 2.10335e-03 -1.70450e-03 1.41598e-03 -1.19740e-03 2.56276e-01 -8.95280e-04 7.87289e-04
7.16775e-03 -3.25643e-03 2.34883e-03 -1.83094e-03 1.48374e-03 -1.23259e-03 1.04233e-03 -8.95280e-04 2.86964e-01 -6.85326e-04
-6.30316e-03 2.86363e-03 -2.06551e-03 1.61009e-03 -1.30477e-03 1.08391e-03 -9.16599e-04 7.87289e-04 -6.85326e-04 3.17724e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_69-70.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.11846e-01 -2.86826e-02 2.06875e-02 -1.61461e-02 1.29757e-02 -1.06017e-02 8.77176e-03 -7.35458e-03 6.25452e-03 -5.38259e-03
-2.86826e-02 8.41461e-02 -9.19292e-03 7.17487e-03 -5.76601e-03 4.71110e-03 -3.89791e-03 3.26816e-03 -2.77933e-03 2.39186e-03
2.06875e-02 -9.19292e-03 1.09299e-01 -5.17492e-03 4.15878e-03 -3.39792e-03 2.81140e-03 -2.35718e-03 2.00461e-03 -1.72515e-03
-1.61461e-02 7.17487e-03 -5.17492e-03 1.38198e-01 -3.24584e-03 2.65200e-03 -2.19423e-03 1.83973e-03 -1.56455e-03 1.34644e-03
1.29757e-02 -5.76601e-03 4.15878e-03 -3.24584e-03 1.68300e-01 -2.13125e-03 1.76337e-03 -1.47848e-03 1.25734e-03 -1.08205e-03
-1.06017e-02 4.71110e-03 -3.39792e-03 2.65200e-03 -2.13125e-03 1.98978e-01 -1.44076e-03 1.20799e-03 -1.02730e-03 8.84089e-04
8.77176e-03 -3.89791e-03 2.81140e-03 -2.19423e-03 1.76337e-03 -1.44076e-03 2.29979e-01 -9.99476e-04 8.49979e-04 -7.31485e-04
-7.35458e-03 3.26816e-03 -2.35718e-03 1.83973e-03 -1.47848e-03 1.20799e-03 -9.99476e-04 2.61177e-01 -7.12655e-04 6.13305e-04
6.25452e-03 -2.77933e-03 2.00461e-03 -1.56455e-03 1.25734e-03 -1.02730e-03 8.49979e-04 -7.12655e-04 2.92499e-01 -5.21570e-04
-5.38259e-03 2.39186e-03 -1.72515e-03 1.34644e-03 -1.08205e-03 8.84089e-04 -7.31485e-04 6.13305e-04 -5.21570e-04 3.23896e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_7-8.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.31771e-02 -3.70900e-03 3.08480e-03 -2.47684e-03 2.08947e-03 -1.68487e-03 1.45872e-03 -1.28895e-03 1.14270e-03 -1.01291e-03
-3.70900e-03 1.19927e-02 -1.73068e-03 1.38960e-03 -1.17227e-03 9.45274e-04 -8.18394e-04 7.23147e-04 -6.41096e-04 5.68281e-04
3.08480e-03 -1.73068e-03 1.56919e-02 -1.15574e-03 9.74986e-04 -7.86191e-04 6.80664e-04 -6.01446e-04 5.33204e-04 -4.72643e-04
-2.47684e-03 1.38960e-03 -1.15574e-03 1.95519e-02 -7.82833e-04 6.31247e-04 -5.46517e-04 4.82912e-04 -4.28119e-04 3.79494e-04
2.08947e-03 -1.17227e-03 9.74986e-04 -7.82833e-04 2.36617e-02 -5.32523e-04 4.61044e-04 -4.07387e-04 3.61163e-04 -3.20143e-04
-1.68487e-03 9.45274e-04 -7.86191e-04 6.31247e-04 -5.32523e-04 2.78099e-02 -3.71769e-04 3.28501e-04 -2.91228e-04 2.58151e-04
1.45872e-03 -8.18394e-04 6.80664e-04 -5.46517e-04 4.61044e-04 -3.71769e-04 3.20821e-02 -2.84408e-04 2.52138e-04 -2.23500e-04
-1.28895e-03 7.23147e-04 -6.01446e-04 4.82912e-04 -4.07387e-04 3.28501e-04 -2.84408e-04 3.63917e-02 -2.22793e-04 1.97489e-04
1.14270e-03 -6.41096e-04 5.33204e-04 -4.28119e-04 3.61163e-04 -2.91228e-04 2.52138e-04 -2.22793e-04 4.07182e-02 -1.75081e-04
-1.01291e-03 5.68281e-04 -4.72643e-04 3.79494e-04 -3.20143e-04 2.58151e-04 -2.23500e-04 1.97489e-04 -1.75081e-04 4.50563e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_70-71.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.18514e-01 -3.11935e-02 2.24692e-02 -1.75590e-02 1.43475e-02 -1.21096e-02 1.04738e-02 -9.24094e-03 8.28342e-03 -7.49537e-03
-3.11935e-02 8.63433e-02 -9.94690e-03 7.77320e-03 -6.35150e-03 5.36082e-03 -4.63667e-03 4.09088e-03 -3.66700e-03 3.31813e-03
2.24692e-02 -9.94690e-03 1.11464e-01 -5.59915e-03 4.57508e-03 -3.86148e-03 3.33986e-03 -2.94672e-03 2.64139e-03 -2.39010e-03
-1.75590e-02 7.77320e-03 -5.59915e-03 1.40665e-01 -3.57529e-03 3.01763e-03 -2.61000e-03 2.30278e-03 -2.06417e-03 1.86779e-03
1.43475e-02 -6.35150e-03 4.57508e-03 -3.57529e-03 1.71244e-01 -2.46571e-03 2.13264e-03 -1.88160e-03 1.68664e-03 -1.52618e-03
-1.21096e-02 5.36082e-03 -3.86148e-03 3.01763e-03 -2.46571e-03 2.02449e-01 -1.80000e-03 1.58812e-03 -1.42356e-03 1.28813e-03
1.04738e-02 -4.63667e-03 3.33986e-03 -2.61000e-03 2.13264e-03 -1.80000e-03 2.33976e-01 -1.37359e-03 1.23126e-03 -1.11413e-03
-9.24094e-03 4.09088e-03 -2.94672e-03 2.30278e-03 -1.88160e-03 1.58812e-03 -1.37359e-03 2.65685e-01 -1.08633e-03 9.82983e-04
8.28342e-03 -3.66700e-03 2.64139e-03 -2.06417e-03 1.68664e-03 -1.42356e-03 1.23126e-03 -1.08633e-03 2.97502e-01 -8.81128e-04
-7.49537e-03 3.31813e-03 -2.39010e-03 1.86779e-03 -1.52618e-03 1.28813e-03 -1.11413e-03 9.82983e-04 -8.81128e-04 3.29381e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_71-72.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.12867e-01 -3.09506e-02 2.32846e-02 -1.87115e-02 1.55825e-02 -1.33159e-02 1.15855e-02 -1.02270e-02 9.13721e-03 -8.20946e-03
-3.09506e-02 8.52021e-02 -1.09135e-02 8.77010e-03 -7.30354e-03 6.24119e-03 -5.43013e-03 4.79341e-03 -4.28262e-03 3.84778e-03
2.32846e-02 -1.09135e-02 1.09865e-01 -6.59788e-03 5.49457e-03 -4.69534e-03 4.08517e-03 -3.60615e-03 3.22188e-03 -2.89474e-03
-1.87115e-02 8.77010e-03 -6.59788e-03 1.38136e-01 -4.41544e-03 3.77318e-03 -3.28284e-03 2.89791e-03 -2.58910e-03 2.32622e-03
1.55825e-02 -7.30354e-03 5.49457e-03 -4.41544e-03 1.67732e-01 -3.14222e-03 2.73388e-03 -2.41331e-03 2.15615e-03 -1.93722e-03
-1.33159e-02 6.24119e-03 -4.69534e-03 3.77318e-03 -3.14222e-03 1.97974e-01 -2.33622e-03 2.06228e-03 -1.84252e-03 1.65544e-03
1.15855e-02 -5.43013e-03 4.08517e-03 -3.28284e-03 2.73388e-03 -2.33622e-03 2.28560e-01 -1.79428e-03 1.60308e-03 -1.44031e-03
-1.02270e-02 4.79341e-03 -3.60615e-03 2.89791e-03 -2.41331e-03 2.06228e-03 -1.79428e-03 2.59353e-01 -1.41511e-03 1.27142e-03
9.13721e-03 -4.28262e-03 3.22188e-03 -2.58910e-03 2.15615e-03 -1.84252e-03 1.60308e-03 -1.41511e-03 2.90275e-01 -1.13594e-03
-8.20946e-03 3.84778e-03 -2.89474e-03 2.32622e-03 -1.93722e-03 1.65544e-03 -1.44031e-03 1.27142e-03 -1.13594e-03 3.21274e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_72-73.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.02595e-01 -2.72108e-02 2.08434e-02 -1.70142e-02 1.42637e-02 -1.21584e-02 1.04847e-02 -9.14172e-03 8.04058e-03 -7.11412e-03
-2.72108e-02 8.19550e-02 -9.96410e-03 8.13359e-03 -6.81872e-03 5.81229e-03 -5.01219e-03 4.37017e-03 -3.84377e-03 3.40088e-03
2.08434e-02 -9.96410e-03 1.06773e-01 -6.23030e-03 5.22312e-03 -4.45220e-03 3.83932e-03 -3.34753e-03 2.94432e-03 -2.60506e-03
-1.70142e-02 8.13359e-03 -6.23030e-03 1.34635e-01 -4.26358e-03 3.63428e-03 -3.13399e-03 2.73255e-03 -2.40341e-03 2.12648e-03
1.42637e-02 -6.81872e-03 5.22312e-03 -4.26358e-03 1.63572e-01 -3.04677e-03 2.62736e-03 -2.29081e-03 2.01488e-03 -1.78272e-03
-1.21584e-02 5.81229e-03 -4.45220e-03 3.63428e-03 -3.04677e-03 1.93056e-01 -2.23956e-03 1.95269e-03 -1.71749e-03 1.51959e-03
1.04847e-02 -5.01219e-03 3.83932e-03 -3.13399e-03 2.62736e-03 -2.23956e-03 2.22856e-01 -1.68389e-03 1.48106e-03 -1.31041e-03
-9.14172e-03 4.37017e-03 -3.34753e-03 2.73255e-03 -2.29081e-03 1.95269e-03 -1.68389e-03 2.52862e-01 -1.29135e-03 1.14256e-03
8.04058e-03 -3.84377e-03 2.94432e-03 -2.40341e-03 2.01488e-03 -1.71749e-03 1.48106e-03 -1.29135e-03 2.82999e-01 -1.00493e-03
-7.11412e-03 3.40088e-03 -2.60506e-03 2.12648e-03 -1.78272e-03 1.51959e-03 -1.31041e-03 1.14256e-03 -1.00493e-03 3.13222e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_73-74.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.14077e-01 -2.83337e-02 2.07065e-02 -1.64780e-02 1.36855e-02 -1.16936e-02 1.01911e-02 -9.02074e-03 8.10067e-03 -7.47909e-03
-2.83337e-02 8.90596e-02 -9.24507e-03 7.35711e-03 -6.11031e-03 5.22095e-03 -4.55014e-03 4.02759e-03 -3.61679e-03 3.33927e-03
2.07065e-02 -9.24507e-03 1.16627e-01 -5.37664e-03 4.46547e-03 -3.81551e-03 3.32528e-03 -2.94339e-03 2.64318e-03 -2.44036e-03
-1.64780e-02 7.35711e-03 -5.37664e-03 1.47848e-01 -3.55356e-03 3.03634e-03 -2.64621e-03 2.34232e-03 -2.10341e-03 1.94201e-03
1.36855e-02 -6.11031e-03 4.46547e-03 -3.55356e-03 1.80266e-01 -2.52177e-03 2.19776e-03 -1.94537e-03 1.74695e-03 -1.61290e-03
-1.16936e-02 5.22095e-03 -3.81551e-03 3.03634e-03 -2.52177e-03 2.13227e-01 -1.87788e-03 1.66222e-03 -1.49268e-03 1.37814e-03
1.01911e-02 -4.55014e-03 3.32528e-03 -2.64621e-03 2.19776e-03 -1.87788e-03 2.46472e-01 -1.44865e-03 1.30089e-03 -1.20107e-03
-9.02074e-03 4.02759e-03 -2.94339e-03 2.34232e-03 -1.94537e-03 1.66222e-03 -1.44865e-03 2.79884e-01 -1.15149e-03 1.06314e-03
8.10067e-03 -3.61679e-03 2.64318e-03 -2.10341e-03 1.74695e-03 -1.49268e-03 1.30089e-03 -1.15149e-03 3.13403e-01 -9.54703e-04
-7.47909e-03 3.33927e-03 -2.44036e-03 1.94201e-03 -1.61290e-03 1.37814e-03 -1.20107e-03 1.06314e-03 -9.54703e-04 3.47018e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_74-75.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.04609e-01 -2.85939e-02 2.13832e-02 -1.67270e-02 1.34856e-02 -1.11712e-02 9.47423e-03 -8.19610e-03 7.23159e-03 -6.44438e-03
-2.85939e-02 8.75728e-02 -1.08739e-02 8.50610e-03 -6.85778e-03 5.68083e-03 -4.81788e-03 4.16792e-03 -3.67745e-03 3.27713e-03
2.13832e-02 -1.08739e-02 1.13146e-01 -6.36108e-03 5.12842e-03 -4.24827e-03 3.60294e-03 -3.11688e-03 2.75009e-03 -2.45072e-03
-1.67270e-02 8.50610e-03 -6.36108e-03 1.42200e-01 -4.01170e-03 3.32320e-03 -2.81839e-03 2.43817e-03 -2.15125e-03 1.91707e-03
1.34856e-02 -6.85778e-03 5.12842e-03 -4.01170e-03 1.72712e-01 -2.67923e-03 2.27224e-03 -1.96570e-03 1.73438e-03 -1.54558e-03
-1.11712e-02 5.68083e-03 -4.24827e-03 3.32320e-03 -2.67923e-03 2.03963e-01 -1.88227e-03 1.62834e-03 -1.43672e-03 1.28032e-03
9.47423e-03 -4.81788e-03 3.60294e-03 -2.81839e-03 2.27224e-03 -1.88227e-03 2.35611e-01 -1.38099e-03 1.21848e-03 -1.08584e-03
-8.19610e-03 4.16792e-03 -3.11688e-03 2.43817e-03 -1.96570e-03 1.62834e-03 -1.38099e-03 2.67483e-01 -1.05410e-03 9.39350e-04
7.23159e-03 -3.67745e-03 2.75009e-03 -2.15125e-03 1.73438e-03 -1.43672e-03 1.21848e-03 -1.05410e-03 2.99493e-01 -8.28808e-04
-6.44438e-03 3.27713e-03 -2.45072e-03 1.91707e-03 -1.54558e-03 1.28032e-03 -1.08584e-03 9.39350e-04 -8.28808e-04 3.31577e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_75-76.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.15030e-01 -3.41138e-02 2.53534e-02 -1.97845e-02 1.59145e-02 -1.31325e-02 1.10689e-02 -9.48074e-03 8.28009e-03 -7.27460e-03
-3.41138e-02 8.94510e-02 -1.28631e-02 1.00377e-02 -8.07427e-03 6.66279e-03 -5.61586e-03 4.81008e-03 -4.20093e-03 3.69079e-03
2.53534e-02 -1.28631e-02 1.13296e-01 -7.46005e-03 6.00080e-03 -4.95179e-03 4.17371e-03 -3.57485e-03 3.12213e-03 -2.74300e-03
-1.97845e-02 1.00377e-02 -7.46005e-03 1.41376e-01 -4.68272e-03 3.86413e-03 -3.25695e-03 2.78964e-03 -2.43636e-03 2.14050e-03
1.59145e-02 -8.07427e-03 6.00080e-03 -4.68272e-03 1.71182e-01 -3.10827e-03 2.61987e-03 -2.24396e-03 1.95979e-03 -1.72180e-03
-1.31325e-02 6.66279e-03 -4.95179e-03 3.86413e-03 -3.10827e-03 2.01853e-01 -2.16188e-03 1.85169e-03 -1.61719e-03 1.42081e-03
1.10689e-02 -5.61586e-03 4.17371e-03 -3.25695e-03 2.61987e-03 -2.16188e-03 2.32989e-01 -1.56073e-03 1.36308e-03 -1.19755e-03
-9.48074e-03 4.81008e-03 -3.57485e-03 2.78964e-03 -2.24396e-03 1.85169e-03 -1.56073e-03 2.64384e-01 -1.16750e-03 1.02573e-03
8.28009e-03 -4.20093e-03 3.12213e-03 -2.43636e-03 1.95979e-03 -1.61719e-03 1.36308e-03 -1.16750e-03 2.95949e-01 -8.95828e-04
-7.27460e-03 3.69079e-03 -2.74300e-03 2.14050e-03 -1.72180e-03 1.42081e-03 -1.19755e-03 1.02573e-03 -8.95828e-04 3.27599e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_76-77.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.01616e-01 -2.83721e-02 2.19120e-02 -1.77291e-02 1.47414e-02 -1.25283e-02 1.08384e-02 -9.49574e-03 8.45397e-03 -7.55659e-03
-2.83721e-02 8.51988e-02 -1.13259e-02 9.16386e-03 -7.61958e-03 6.47566e-03 -5.60220e-03 4.90817e-03 -4.36970e-03 3.90586e-03
2.19120e-02 -1.13259e-02 1.10169e-01 -7.07733e-03 5.88467e-03 -5.00121e-03 4.32663e-03 -3.79063e-03 3.37476e-03 -3.01653e-03
-1.77291e-02 9.16386e-03 -7.07733e-03 1.38257e-01 -4.76132e-03 4.04650e-03 -3.50070e-03 3.06701e-03 -2.73054e-03 2.44069e-03
1.47414e-02 -7.61958e-03 5.88467e-03 -4.76132e-03 1.67639e-01 -3.36459e-03 2.91076e-03 -2.55017e-03 2.27039e-03 -2.02939e-03
-1.25283e-02 6.47566e-03 -5.00121e-03 4.04650e-03 -3.36459e-03 1.97702e-01 -2.47377e-03 2.16731e-03 -1.92954e-03 1.72472e-03
1.08384e-02 -5.60220e-03 4.32663e-03 -3.50070e-03 2.91076e-03 -2.47377e-03 2.28150e-01 -1.87498e-03 1.66927e-03 -1.49208e-03
-9.49574e-03 4.90817e-03 -3.79063e-03 3.06701e-03 -2.55017e-03 2.16731e-03 -1.87498e-03 2.58822e-01 -1.46248e-03 1.30724e-03
8.45397e-03 -4.36970e-03 3.37476e-03 -2.73054e-03 2.27039e-03 -1.92954e-03 1.66927e-03 -1.46248e-03 2.89652e-01 -1.16382e-03
-7.55659e-03 3.90586e-03 -3.01653e-03 2.44069e-03 -2.02939e-03 1.72472e-03 -1.49208e-03 1.30724e-03 -1.16382e-03 3.20562e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_77-78.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.05317e-01 -2.94441e-02 2.26632e-02 -1.81441e-02 1.48356e-02 -1.23488e-02 1.04486e-02 -8.95841e-03 7.83000e-03 -6.89838e-03
-2.94441e-02 8.93281e-02 -1.18450e-02 9.48301e-03 -7.75385e-03 6.45413e-03 -5.46098e-03 4.68212e-03 -4.09235e-03 3.60545e-03
2.26632e-02 -1.18450e-02 1.15436e-01 -7.29910e-03 5.96816e-03 -4.96776e-03 4.20333e-03 -3.60384e-03 3.14990e-03 -2.77512e-03
-1.81441e-02 9.48301e-03 -7.29910e-03 1.44772e-01 -4.77808e-03 3.97716e-03 -3.36517e-03 2.88522e-03 -2.52179e-03 2.22175e-03
1.48356e-02 -7.75385e-03 5.96816e-03 -4.77808e-03 1.75489e-01 -3.25196e-03 2.75155e-03 -2.35912e-03 2.06196e-03 -1.81663e-03
-1.23488e-02 6.45413e-03 -4.96776e-03 3.97716e-03 -3.25196e-03 2.06956e-01 -2.29033e-03 1.96368e-03 -1.71633e-03 1.51212e-03
1.04486e-02 -5.46098e-03 4.20333e-03 -3.36517e-03 2.75155e-03 -2.29033e-03 2.38859e-01 -1.66151e-03 1.45222e-03 -1.27944e-03
-8.95841e-03 4.68212e-03 -3.60384e-03 2.88522e-03 -2.35912e-03 1.96368e-03 -1.66151e-03 2.71020e-01 -1.24510e-03 1.09696e-03
7.83000e-03 -4.09235e-03 3.14990e-03 -2.52179e-03 2.06196e-03 -1.71633e-03 1.45222e-03 -1.24510e-03 3.03360e-01 -9.58787e-04
-6.89838e-03 3.60545e-03 -2.77512e-03 2.22175e-03 -1.81663e-03 1.51212e-03 -1.27944e-03 1.09696e-03 -9.58787e-04 3.35792e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_78-79.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.99336e-02 -2.74898e-02 2.15380e-02 -1.77052e-02 1.48550e-02 -1.26339e-02 1.08600e-02 -9.38157e-03 8.20675e-03 -7.17331e-03
-2.74898e-02 8.32523e-02 -1.09551e-02 9.00556e-03 -7.55583e-03 6.42612e-03 -5.52380e-03 4.77184e-03 -4.17428e-03 3.64863e-03
2.15380e-02 -1.09551e-02 1.08188e-01 -7.05576e-03 5.91991e-03 -5.03479e-03 4.32784e-03 -3.73868e-03 3.27050e-03 -2.85866e-03
-1.77052e-02 9.00556e-03 -7.05576e-03 1.35956e-01 -4.86644e-03 4.13883e-03 -3.55768e-03 3.07337e-03 -2.68850e-03 2.34995e-03
1.48550e-02 -7.55583e-03 5.91991e-03 -4.86644e-03 1.64830e-01 -3.47255e-03 2.98496e-03 -2.57861e-03 2.25570e-03 -1.97165e-03
-1.26339e-02 6.42612e-03 -5.03479e-03 4.13883e-03 -3.47255e-03 1.94304e-01 -2.53866e-03 2.19307e-03 -1.91844e-03 1.67686e-03
1.08600e-02 -5.52380e-03 4.32784e-03 -3.55768e-03 2.98496e-03 -2.53866e-03 2.24142e-01 -1.88513e-03 1.64906e-03 -1.44140e-03
-9.38157e-03 4.77184e-03 -3.73868e-03 3.07337e-03 -2.57861e-03 2.19307e-03 -1.88513e-03 2.54199e-01 -1.42457e-03 1.24518e-03
8.20675e-03 -4.17428e-03 3.27050e-03 -2.68850e-03 2.25570e-03 -1.91844e-03 1.64906e-03 -1.42457e-03 2.84429e-01 -1.08925e-03
-7.17331e-03 3.64863e-03 -2.85866e-03 2.34995e-03 -1.97165e-03 1.67686e-03 -1.44140e-03 1.24518e-03 -1.08925e-03 3.14748e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_79-80.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.61637e-02 -2.66393e-02 2.09055e-02 -1.69168e-02 1.39051e-02 -1.16015e-02 9.83488e-03 -8.43472e-03 7.38010e-03 -6.50718e-03
-2.66393e-02 8.52310e-02 -1.13082e-02 9.15062e-03 -7.52153e-03 6.27550e-03 -5.31988e-03 4.56251e-03 -3.99204e-03 3.51986e-03
2.09055e-02 -1.13082e-02 1.10710e-01 -7.18106e-03 5.90261e-03 -4.92478e-03 4.17484e-03 -3.58048e-03 3.13280e-03 -2.76225e-03
-1.69168e-02 9.15062e-03 -7.18106e-03 1.38882e-01 -4.77641e-03 3.98515e-03 -3.37829e-03 2.89734e-03 -2.53507e-03 2.23523e-03
1.39051e-02 -7.52153e-03 5.90261e-03 -4.77641e-03 1.68273e-01 -3.27567e-03 2.77685e-03 -2.38152e-03 2.08375e-03 -1.83729e-03
-1.16015e-02 6.27550e-03 -4.92478e-03 3.98515e-03 -3.27567e-03 1.98370e-01 -2.31683e-03 1.98700e-03 -1.73855e-03 1.53292e-03
9.83488e-03 -5.31988e-03 4.17484e-03 -3.37829e-03 2.77685e-03 -2.31683e-03 2.28895e-01 -1.68442e-03 1.47381e-03 -1.29949e-03
-8.43472e-03 4.56251e-03 -3.58048e-03 2.89734e-03 -2.38152e-03 1.98700e-03 -1.68442e-03 2.59672e-01 -1.26399e-03 1.11449e-03
7.38010e-03 -3.99204e-03 3.13280e-03 -2.53507e-03 2.08375e-03 -1.73855e-03 1.47381e-03 -1.26399e-03 2.90631e-01 -9.75137e-04
-6.50718e-03 3.51986e-03 -2.76225e-03 2.23523e-03 -1.83729e-03 1.53292e-03 -1.29949e-03 1.11449e-03 -9.75137e-04 3.21684e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_8-9.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.47921e-02 -4.61851e-03 3.45616e-03 -2.87171e-03 2.41034e-03 -2.19102e-03 1.91854e-03 -1.68343e-03 1.48569e-03 -1.32977e-03
-4.61851e-03 1.28542e-02 -1.98650e-03 1.65057e-03 -1.38540e-03 1.25933e-03 -1.10272e-03 9.67587e-04 -8.53932e-04 7.64313e-04
3.45616e-03 -1.98650e-03 1.61528e-02 -1.23517e-03 1.03673e-03 -9.42397e-04 8.25198e-04 -7.24073e-04 6.39022e-04 -5.71958e-04
-2.87171e-03 1.65057e-03 -1.23517e-03 2.01910e-02 -8.61415e-04 7.83032e-04 -6.85652e-04 6.01628e-04 -5.30960e-04 4.75236e-04
2.41034e-03 -1.38540e-03 1.03673e-03 -8.61415e-04 2.43921e-02 -6.57231e-04 5.75497e-04 -5.04972e-04 4.45657e-04 -3.98886e-04
-2.19102e-03 1.25933e-03 -9.42397e-04 7.83032e-04 -6.57231e-04 2.87728e-02 -5.23130e-04 4.59023e-04 -4.05105e-04 3.62590e-04
1.91854e-03 -1.10272e-03 8.25198e-04 -6.85652e-04 5.75497e-04 -5.23130e-04 3.31404e-02 -4.01938e-04 3.54725e-04 -3.17497e-04
-1.68343e-03 9.67587e-04 -7.24073e-04 6.01628e-04 -5.04972e-04 4.59023e-04 -4.01938e-04 3.75424e-02 -3.11255e-04 2.78589e-04
1.48569e-03 -8.53932e-04 6.39022e-04 -5.30960e-04 4.45657e-04 -4.05105e-04 3.54725e-04 -3.11255e-04 4.19718e-02 -2.45866e-04
-1.32977e-03 7.64313e-04 -5.71958e-04 4.75236e-04 -3.98886e-04 3.62590e-04 -3.17497e-04 2.78589e-04 -2.45866e-04 4.64248e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_80-81.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.58656e-02 -2.51089e-02 2.03251e-02 -1.69997e-02 1.44281e-02 -1.23779e-02 1.07229e-02 -9.32619e-03 8.20190e-03 -7.21657e-03
-2.51089e-02 7.62114e-02 -1.14122e-02 9.54508e-03 -8.10116e-03 6.94997e-03 -6.02073e-03 5.23651e-03 -4.60524e-03 4.05199e-03
2.03251e-02 -1.14122e-02 9.85518e-02 -7.72651e-03 6.55770e-03 -5.62584e-03 4.87363e-03 -4.23883e-03 3.72783e-03 -3.27999e-03
-1.69997e-02 9.54508e-03 -7.72651e-03 1.23171e-01 -5.48481e-03 4.70541e-03 -4.07627e-03 3.54532e-03 -3.11793e-03 2.74336e-03
1.44281e-02 -8.10116e-03 6.55770e-03 -5.48481e-03 1.48794e-01 -3.99360e-03 3.45964e-03 -3.00901e-03 2.64627e-03 -2.32836e-03
-1.23779e-02 6.94997e-03 -5.62584e-03 4.70541e-03 -3.99360e-03 1.75007e-01 -2.96802e-03 2.58142e-03 -2.27023e-03 1.99750e-03
1.07229e-02 -6.02073e-03 4.87363e-03 -4.07627e-03 3.45964e-03 -2.96802e-03 2.01599e-01 -2.23628e-03 1.96669e-03 -1.73042e-03
-9.32619e-03 5.23651e-03 -4.23883e-03 3.54532e-03 -3.00901e-03 2.58142e-03 -2.23628e-03 2.28421e-01 -1.71052e-03 1.50503e-03
8.20190e-03 -4.60524e-03 3.72783e-03 -3.11793e-03 2.64627e-03 -2.27023e-03 1.96669e-03 -1.71052e-03 2.55430e-01 -1.32360e-03
-7.21657e-03 4.05199e-03 -3.27999e-03 2.74336e-03 -2.32836e-03 1.99750e-03 -1.73042e-03 1.50503e-03 -1.32360e-03 2.82540e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_81-82.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.14520e-02 -2.19247e-02 1.83880e-02 -1.56916e-02 1.34632e-02 -1.16082e-02 1.00800e-02 -8.78133e-03 7.73299e-03 -6.83455e-03
-2.19247e-02 8.10445e-02 -1.10481e-02 9.42801e-03 -8.08911e-03 6.97460e-03 -6.05637e-03 5.27610e-03 -4.64622e-03 4.10642e-03
1.83880e-02 -1.10481e-02 1.06860e-01 -7.90716e-03 6.78423e-03 -5.84951e-03 5.07941e-03 -4.42500e-03 3.89673e-03 -3.44400e-03
-1.56916e-02 9.42801e-03 -7.90716e-03 1.34276e-01 -5.78940e-03 4.99175e-03 -4.33457e-03 3.77613e-03 -3.32532e-03 2.93898e-03
1.34632e-02 -8.08911e-03 6.78423e-03 -5.78940e-03 1.62469e-01 -4.28285e-03 3.71900e-03 -3.23986e-03 2.85308e-03 -2.52160e-03
-1.16082e-02 6.97460e-03 -5.84951e-03 4.99175e-03 -4.28285e-03 1.91181e-01 -3.20660e-03 2.79348e-03 -2.45999e-03 2.17418e-03
1.00800e-02 -6.05637e-03 5.07941e-03 -4.33457e-03 3.71900e-03 -3.20660e-03 2.20263e-01 -2.42571e-03 2.13612e-03 -1.88794e-03
-8.78133e-03 5.27610e-03 -4.42500e-03 3.77613e-03 -3.23986e-03 2.79348e-03 -2.42571e-03 2.49585e-01 -1.86092e-03 1.64471e-03
7.73299e-03 -4.64622e-03 3.89673e-03 -3.32532e-03 2.85308e-03 -2.45999e-03 2.13612e-03 -1.86092e-03 2.79105e-01 -1.44836e-03
-6.83455e-03 4.10642e-03 -3.44400e-03 2.93898e-03 -2.52160e-03 2.17418e-03 -1.88794e-03 1.64471e-03 -1.44836e-03 3.08741e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_82-83.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.78031e-02 -2.22633e-02 1.88584e-02 -1.62354e-02 1.40082e-02 -1.21006e-02 1.04930e-02 -9.09162e-03 7.94228e-03 -6.94278e-03
-2.22633e-02 7.48348e-02 -1.13219e-02 9.74712e-03 -8.40998e-03 7.26477e-03 -6.29957e-03 5.45826e-03 -4.76825e-03 4.16819e-03
1.88584e-02 -1.13219e-02 9.79777e-02 -8.25642e-03 7.12377e-03 -6.15371e-03 5.33613e-03 -4.62349e-03 4.03900e-03 -3.53071e-03
-1.62354e-02 9.74712e-03 -8.25642e-03 1.22605e-01 -6.13293e-03 5.29779e-03 -4.59393e-03 3.98041e-03 -3.47721e-03 3.03962e-03
1.40082e-02 -8.40998e-03 7.12377e-03 -6.13293e-03 1.47935e-01 -4.57102e-03 3.96372e-03 -3.43436e-03 3.00020e-03 -2.62264e-03
-1.21006e-02 7.26477e-03 -6.15371e-03 5.29779e-03 -4.57102e-03 1.73750e-01 -3.42397e-03 2.96670e-03 -2.59166e-03 2.26551e-03
1.04930e-02 -6.29957e-03 5.33613e-03 -4.59393e-03 3.96372e-03 -3.42397e-03 1.99932e-01 -2.57254e-03 2.24733e-03 -1.96451e-03
-9.09162e-03 5.45826e-03 -4.62349e-03 3.98041e-03 -3.43436e-03 2.96670e-03 -2.57254e-03 2.26355e-01 -1.94720e-03 1.70215e-03
7.94228e-03 -4.76825e-03 4.03900e-03 -3.47721e-03 3.00020e-03 -2.59166e-03 2.24733e-03 -1.94720e-03 2.52992e-01 -1.48697e-03
-6.94278e-03 4.16819e-03 -3.53071e-03 3.03962e-03 -2.62264e-03 2.26551e-03 -1.96451e-03 1.70215e-03 -1.48697e-03 2.79756e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_83-84.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.29158e-02 -2.10148e-02 1.79198e-02 -1.55438e-02 1.35337e-02 -1.18138e-02 1.03717e-02 -9.10965e-03 8.07279e-03 -7.16601e-03
-2.10148e-02 7.05227e-02 -1.08704e-02 9.42908e-03 -8.20971e-03 7.16639e-03 -6.29161e-03 5.52603e-03 -4.89706e-03 4.34700e-03
1.79198e-02 -1.08704e-02 9.23453e-02 -8.04039e-03 7.00060e-03 -6.11094e-03 5.36500e-03 -4.71217e-03 4.17583e-03 -3.70678e-03
-1.55438e-02 9.42908e-03 -8.04039e-03 1.15531e-01 -6.07238e-03 5.30069e-03 -4.65364e-03 4.08738e-03 -3.62215e-03 3.21529e-03
1.35337e-02 -8.20971e-03 7.00060e-03 -6.07238e-03 1.39359e-01 -4.61520e-03 4.05183e-03 -3.55880e-03 3.15373e-03 -2.79949e-03
-1.18138e-02 7.16639e-03 -6.11094e-03 5.30069e-03 -4.61520e-03 1.63626e-01 -3.53691e-03 3.10653e-03 -2.75295e-03 2.44372e-03
1.03717e-02 -6.29161e-03 5.36500e-03 -4.65364e-03 4.05183e-03 -3.53691e-03 1.88232e-01 -2.72733e-03 2.41690e-03 -2.14542e-03
-9.10965e-03 5.52603e-03 -4.71217e-03 4.08738e-03 -3.55880e-03 3.10653e-03 -2.72733e-03 2.13053e-01 -2.12281e-03 1.88436e-03
8.07279e-03 -4.89706e-03 4.17583e-03 -3.62215e-03 3.15373e-03 -2.75295e-03 2.41690e-03 -2.12281e-03 2.38071e-01 -1.66988e-03
-7.16601e-03 4.34700e-03 -3.70678e-03 3.21529e-03 -2.79949e-03 2.44372e-03 -2.14542e-03 1.88436e-03 -1.66988e-03 2.63205e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_84-85.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.52072e-02 -1.72756e-02 1.54818e-02 -1.39739e-02 1.25634e-02 -1.12426e-02 1.00645e-02 -8.96802e-03 8.01426e-03 -7.15053e-03
-1.72756e-02 6.97059e-02 -1.00953e-02 9.11207e-03 -8.19229e-03 7.33104e-03 -6.56287e-03 5.84785e-03 -5.22592e-03 4.66270e-03
1.54818e-02 -1.00953e-02 9.30805e-02 -8.16592e-03 7.34164e-03 -6.56982e-03 5.88141e-03 -5.24064e-03 4.68329e-03 -4.17855e-03
-1.39739e-02 9.11207e-03 -8.16592e-03 1.17179e-01 -6.62659e-03 5.92994e-03 -5.30858e-03 4.73021e-03 -4.22715e-03 3.77157e-03
1.25634e-02 -8.19229e-03 7.34164e-03 -6.62659e-03 1.41575e-01 -5.33137e-03 4.77273e-03 -4.25274e-03 3.80046e-03 -3.39086e-03
-1.12426e-02 7.33104e-03 -6.56982e-03 5.92994e-03 -5.33137e-03 1.66208e-01 -4.27097e-03 3.80565e-03 -3.40092e-03 3.03439e-03
1.00645e-02 -6.56287e-03 5.88141e-03 -5.30858e-03 4.77273e-03 -4.27097e-03 1.91084e-01 -3.40688e-03 3.04456e-03 -2.71643e-03
-8.96802e-03 5.84785e-03 -5.24064e-03 4.73021e-03 -4.25274e-03 3.80565e-03 -3.40688e-03 2.16122e-01 -2.71285e-03 2.42048e-03
8.01426e-03 -5.22592e-03 4.68329e-03 -4.22715e-03 3.80046e-03 -3.40092e-03 3.04456e-03 -2.71285e-03 2.41337e-01 -2.16306e-03
-7.15053e-03 4.66270e-03 -4.17855e-03 3.77157e-03 -3.39086e-03 3.03439e-03 -2.71643e-03 2.42048e-03 -2.16306e-03 2.66669e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_85-86.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.45541e-02 -1.45675e-02 1.32041e-02 -1.21768e-02 1.12428e-02 -1.03630e-02 9.56497e-03 -8.79437e-03 8.09549e-03 -7.45656e-03
-1.45675e-02 5.72423e-02 -8.43651e-03 7.78017e-03 -7.18339e-03 6.62125e-03 -6.11136e-03 5.61900e-03 -5.17246e-03 4.76423e-03
1.32041e-02 -8.43651e-03 7.65734e-02 -7.05200e-03 6.51108e-03 -6.00156e-03 5.53939e-03 -5.09311e-03 4.68836e-03 -4.31834e-03
-1.21768e-02 7.78017e-03 -7.05200e-03 9.65708e-02 -6.00453e-03 5.53465e-03 -5.10843e-03 4.69688e-03 -4.32362e-03 3.98238e-03
1.12428e-02 -7.18339e-03 6.51108e-03 -6.00453e-03 1.16781e-01 -5.11011e-03 4.71659e-03 -4.33660e-03 3.99198e-03 -3.67691e-03
-1.03630e-02 6.62125e-03 -6.00156e-03 5.53465e-03 -5.11011e-03 1.37125e-01 -4.34749e-03 3.99724e-03 -3.67958e-03 3.38917e-03
9.56497e-03 -6.11136e-03 5.53939e-03 -5.10843e-03 4.71659e-03 -4.34749e-03 1.57609e-01 -3.68942e-03 3.39623e-03 -3.12818e-03
-8.79437e-03 5.61900e-03 -5.09311e-03 4.69688e-03 -4.33660e-03 3.99724e-03 -3.68942e-03 1.78171e-01 -3.12261e-03 2.87616e-03
8.09549e-03 -5.17246e-03 4.68836e-03 -4.32362e-03 3.99198e-03 -3.67958e-03 3.39623e-03 -3.12261e-03 1.98837e-01 -2.64759e-03
-7.45656e-03 4.76423e-03 -4.31834e-03 3.98238e-03 -3.67691e-03 3.38917e-03 -3.12818e-03 2.87616e-03 -2.64759e-03 2.19585e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_86-87.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.59088e-02 -1.16710e-02 1.07812e-02 -1.00616e-02 9.37186e-03 -8.69719e-03 8.06293e-03 -7.45016e-03 6.88525e-03 -6.34505e-03
-1.16710e-02 5.08282e-02 -7.22396e-03 6.74174e-03 -6.27961e-03 5.82754e-03 -5.40256e-03 4.99197e-03 -4.61346e-03 4.25150e-03
1.07812e-02 -7.22396e-03 6.85156e-02 -6.22776e-03 5.80086e-03 -5.38326e-03 4.99068e-03 -4.61139e-03 4.26174e-03 -3.92737e-03
-1.00616e-02 6.74174e-03 -6.22776e-03 8.66226e-02 -5.41364e-03 5.02391e-03 -4.65753e-03 4.30357e-03 -3.97725e-03 3.66521e-03
9.37186e-03 -6.27961e-03 5.80086e-03 -5.41364e-03 1.04847e-01 -4.67953e-03 4.33827e-03 -4.00857e-03 3.70462e-03 -3.41397e-03
-8.69719e-03 5.82754e-03 -5.38326e-03 5.02391e-03 -4.67953e-03 1.23148e-01 -4.02596e-03 3.71999e-03 -3.43793e-03 3.16820e-03
8.06293e-03 -5.40256e-03 4.99068e-03 -4.65753e-03 4.33827e-03 -4.02596e-03 1.41542e-01 -3.44871e-03 3.18721e-03 -2.93715e-03
-7.45016e-03 4.99197e-03 -4.61139e-03 4.30357e-03 -4.00857e-03 3.71999e-03 -3.44871e-03 1.60002e-01 -2.94499e-03 2.71393e-03
6.88525e-03 -4.61346e-03 4.26174e-03 -3.97725e-03 3.70462e-03 -3.43793e-03 3.18721e-03 -2.94499e-03 1.78543e-01 -2.50815e-03
-6.34505e-03 4.25150e-03 -3.92737e-03 3.66521e-03 -3.41397e-03 3.16820e-03 -2.93715e-03 2.71393e-03 -2.50815e-03 1.97140e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_87-88.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.07294e-02 -1.28177e-02 1.19407e-02 -1.12183e-02 1.04995e-02 -9.77370e-03 9.06968e-03 -8.39170e-03 7.75104e-03 -7.13142e-03
-1.28177e-02 5.65384e-02 -8.05418e-03 7.56691e-03 -7.08208e-03 6.59251e-03 -6.11763e-03 5.66032e-03 -5.22819e-03 4.81025e-03
1.19407e-02 -8.05418e-03 7.63691e-02 -7.04915e-03 6.59750e-03 -6.14142e-03 5.69904e-03 -5.27302e-03 4.87046e-03 -4.48111e-03
-1.12183e-02 7.56691e-03 -7.04915e-03 9.66111e-02 -6.19835e-03 5.76987e-03 -5.35425e-03 4.95401e-03 -4.57580e-03 4.21001e-03
1.04995e-02 -7.08208e-03 6.59750e-03 -6.19835e-03 1.16940e-01 -5.40018e-03 5.01120e-03 -4.63660e-03 4.28262e-03 -3.94026e-03
-9.77370e-03 6.59251e-03 -6.14142e-03 5.76987e-03 -5.40018e-03 1.37325e-01 -4.66478e-03 4.31607e-03 -3.98657e-03 3.66788e-03
9.06968e-03 -6.11763e-03 5.69904e-03 -5.35425e-03 5.01120e-03 -4.66478e-03 1.57790e-01 -4.00518e-03 3.69941e-03 -3.40367e-03
-8.39170e-03 5.66032e-03 -5.27302e-03 4.95401e-03 -4.63660e-03 4.31607e-03 -4.00518e-03 1.78331e-01 -3.42287e-03 3.14924e-03
7.75104e-03 -5.22819e-03 4.87046e-03 -4.57580e-03 4.28262e-03 -3.98657e-03 3.69941e-03 -3.42287e-03 1.98952e-01 -2.90881e-03
-7.13142e-03 4.81025e-03 -4.48111e-03 4.21001e-03 -3.94026e-03 3.66788e-03 -3.40367e-03 3.14924e-03 -2.90881e-03 2.19632e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_88-89.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.06325e-02 -1.01455e-02 9.59447e-03 -9.14485e-03 8.68325e-03 -8.19839e-03 7.71603e-03 -7.23619e-03 6.77182e-03 -6.32014e-03
-1.01455e-02 4.61248e-02 -6.61644e-03 6.30637e-03 -5.98805e-03 5.65368e-03 -5.32104e-03 4.99014e-03 -4.66990e-03 4.35843e-03
9.59447e-03 -6.61644e-03 6.25206e-02 -5.96385e-03 5.66282e-03 -5.34661e-03 5.03204e-03 -4.71911e-03 4.41627e-03 -4.12171e-03
-9.14485e-03 6.30637e-03 -5.96385e-03 7.92050e-02 -5.39744e-03 5.09605e-03 -4.79622e-03 4.49796e-03 -4.20931e-03 3.92855e-03
8.68325e-03 -5.98805e-03 5.66282e-03 -5.39744e-03 9.59258e-02 -4.83882e-03 4.55413e-03 -4.27092e-03 3.99684e-03 -3.73025e-03
-8.19839e-03 5.65368e-03 -5.34661e-03 5.09605e-03 -4.83882e-03 1.12657e-01 -4.29983e-03 4.03243e-03 -3.77366e-03 3.52196e-03
7.71603e-03 -5.32104e-03 5.03204e-03 -4.79622e-03 4.55413e-03 -4.29983e-03 1.29425e-01 -3.79518e-03 3.55163e-03 -3.31474e-03
-7.23619e-03 4.99014e-03 -4.71911e-03 4.49796e-03 -4.27092e-03 4.03243e-03 -3.79518e-03 1.46228e-01 -3.33077e-03 3.10861e-03
6.77182e-03 -4.66990e-03 4.41627e-03 -4.20931e-03 3.99684e-03 -3.77366e-03 3.55163e-03 -3.33077e-03 1.63078e-01 -2.90912e-03
-6.32014e-03 4.35843e-03 -4.12171e-03 3.92855e-03 -3.73025e-03 3.52196e-03 -3.31474e-03 3.10861e-03 -2.90912e-03 1.79968e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_89-90.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.51981e-02 -8.22476e-03 7.97321e-03 -7.78418e-03 7.56794e-03 -7.31326e-03 7.05197e-03 -6.76152e-03 6.47374e-03 -6.17363e-03
-8.22476e-03 4.14202e-02 -5.64506e-03 5.51122e-03 -5.35813e-03 5.17781e-03 -4.99281e-03 4.78717e-03 -4.58342e-03 4.37095e-03
7.97321e-03 -5.64506e-03 5.66582e-02 -5.34266e-03 5.19425e-03 -5.01945e-03 4.84011e-03 -4.64076e-03 4.44324e-03 -4.23727e-03
-7.78418e-03 5.51122e-03 -5.34266e-03 7.21014e-02 -5.07110e-03 4.90045e-03 -4.72536e-03 4.53073e-03 -4.33790e-03 4.13680e-03
7.56794e-03 -5.35813e-03 5.19425e-03 -5.07110e-03 8.75363e-02 -4.76432e-03 4.59409e-03 -4.40488e-03 4.21740e-03 -4.02189e-03
-7.31326e-03 5.17781e-03 -5.01945e-03 4.90045e-03 -4.76432e-03 1.02937e-01 -4.43949e-03 4.25664e-03 -4.07547e-03 3.88654e-03
7.05197e-03 -4.99281e-03 4.84011e-03 -4.72536e-03 4.59409e-03 -4.43949e-03 1.18343e-01 -4.10455e-03 3.92986e-03 -3.74768e-03
-6.76152e-03 4.78717e-03 -4.64076e-03 4.53073e-03 -4.40488e-03 4.25664e-03 -4.10455e-03 1.33729e-01 -3.76800e-03 3.59332e-03
6.47374e-03 -4.58342e-03 4.44324e-03 -4.33790e-03 4.21740e-03 -4.07547e-03 3.92986e-03 -3.76800e-03 1.49132e-01 -3.44039e-03
-6.17363e-03 4.37095e-03 -4.23727e-03 4.13680e-03 -4.02189e-03 3.88654e-03 -3.74768e-03 3.59332e-03 -3.44039e-03 1.64537e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m2_IPSM_9-10.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.64999e-02 -5.34000e-03 4.61106e-03 -3.69046e-03 3.26510e-03 -2.80685e-03 2.42776e-03 -2.11390e-03 1.85886e-03 -1.65113e-03
-5.34000e-03 1.36590e-02 -2.60551e-03 2.08531e-03 -1.84496e-03 1.58603e-03 -1.37182e-03 1.19447e-03 -1.05036e-03 9.32982e-04
4.61106e-03 -2.60551e-03 1.75516e-02 -1.80066e-03 1.59311e-03 -1.36953e-03 1.18456e-03 -1.03142e-03 9.06981e-04 -8.05625e-04
-3.69046e-03 2.08531e-03 -1.80066e-03 2.14362e-02 -1.27505e-03 1.09610e-03 -9.48063e-04 8.25496e-04 -7.25901e-04 6.44781e-04
3.26510e-03 -1.84496e-03 1.59311e-03 -1.27505e-03 2.58228e-02 -9.69762e-04 8.38789e-04 -7.30350e-04 6.42234e-04 -5.70464e-04
-2.80685e-03 1.58603e-03 -1.36953e-03 1.09610e-03 -9.69762e-04 3.02299e-02 -7.21068e-04 6.27847e-04 -5.52098e-04 4.90401e-04
2.42776e-03 -1.37182e-03 1.18456e-03 -9.48063e-04 8.38789e-04 -7.21068e-04 3.47222e-02 -5.43052e-04 4.77533e-04 -4.24169e-04
-2.11390e-03 1.19447e-03 -1.03142e-03 8.25496e-04 -7.30350e-04 6.27847e-04 -5.43052e-04 3.92739e-02 -4.15797e-04 3.69332e-04
1.85886e-03 -1.05036e-03 9.06981e-04 -7.25901e-04 6.42234e-04 -5.52098e-04 4.77533e-04 -4.15797e-04 4.38695e-02 -3.24772e-04
-1.65113e-03 9.32982e-04 -8.05625e-04 6.44781e-04 -5.70464e-04 4.90401e-04 -4.24169e-04 3.69332e-04 -3.24772e-04 4.84952e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_0-1.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.64223e-03 -4.23668e-06 2.04744e-06 -4.12061e-06 2.69914e-06 -4.62671e-06 3.78477e-06 -3.24506e-06 3.14410e-06 -2.76800e-06
-4.23668e-06 -8.43676e-03 -8.89843e-07 1.79086e-06 -1.17308e-06 2.01082e-06 -1.64491e-06 1.41034e-06 -1.36646e-06 1.20300e-06
2.04744e-06 -8.89843e-07 -1.14120e-02 -8.65464e-07 5.66909e-07 -9.71762e-07 7.94927e-07 -6.81570e-07 6.60366e-07 -5.81371e-07
-4.12061e-06 1.79086e-06 -8.65464e-07 -1.44307e-02 -1.14094e-06 1.95573e-06 -1.59984e-06 1.37170e-06 -1.32903e-06 1.17005e-06
2.69914e-06 -1.17308e-06 5.66909e-07 -1.14094e-06 -1.74615e-02 -1.28107e-06 1.04795e-06 -8.98511e-07 8.70558e-07 -7.66420e-07
-4.62671e-06 2.01082e-06 -9.71762e-07 1.95573e-06 -1.28107e-06 -2.04930e-02 -1.79634e-06 1.54018e-06 -1.49226e-06 1.31375e-06
3.78477e-06 -1.64491e-06 7.94927e-07 -1.59984e-06 1.04795e-06 -1.79634e-06 -2.35280e-02 -1.25991e-06 1.22071e-06 -1.07469e-06
-3.24506e-06 1.41034e-06 -6.81570e-07 1.37170e-06 -8.98511e-07 1.54018e-06 -1.25991e-06 -2.65632e-02 -1.04663e-06 9.21434e-07
3.14410e-06 -1.36646e-06 6.60366e-07 -1.32903e-06 8.70558e-07 -1.49226e-06 1.22071e-06 -1.04663e-06 -2.95985e-02 -8.92767e-07
-2.76800e-06 1.20300e-06 -5.81371e-07 1.17005e-06 -7.66420e-07 1.31375e-06 -1.07469e-06 9.21434e-07 -8.92767e-07 -3.26341e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_1-2.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.07559e-03 2.25752e-07 -5.67659e-07 -5.85255e-07 1.49665e-07 -3.00167e-07 1.29885e-07 -5.61389e-08 2.76675e-08 -1.33343e-08
2.25752e-07 -8.97571e-03 -1.09603e-06 -1.13001e-06 2.88973e-07 -5.79560e-07 2.50781e-07 -1.08393e-07 5.34203e-08 -2.57457e-08
-5.67659e-07 -1.09603e-06 -1.21366e-02 2.84143e-06 -7.26630e-07 1.45732e-06 -6.30596e-07 2.72556e-07 -1.34327e-07 6.47384e-08
-5.85255e-07 -1.13001e-06 2.84143e-06 -1.53489e-02 -7.49154e-07 1.50250e-06 -6.50143e-07 2.81005e-07 -1.38491e-07 6.67452e-08
1.49665e-07 2.88973e-07 -7.26630e-07 -7.49154e-07 -1.85744e-02 -3.84228e-07 1.66259e-07 -7.18605e-08 3.54158e-08 -1.70685e-08
-3.00167e-07 -5.79560e-07 1.45732e-06 1.50250e-06 -3.84228e-07 -2.18000e-02 -3.33447e-07 1.44123e-07 -7.10295e-08 3.42324e-08
1.29885e-07 2.50781e-07 -6.30596e-07 -6.50143e-07 1.66259e-07 -3.33447e-07 -2.50282e-02 -6.23631e-08 3.07351e-08 -1.48127e-08
-5.61389e-08 -1.08393e-07 2.72556e-07 2.81005e-07 -7.18605e-08 1.44123e-07 -6.23631e-08 -2.82564e-02 -1.32843e-08 6.40234e-09
2.76675e-08 5.34203e-08 -1.34327e-07 -1.38491e-07 3.54158e-08 -7.10295e-08 3.07351e-08 -1.32843e-08 -3.14850e-02 -3.15533e-09
-1.33343e-08 -2.57457e-08 6.47384e-08 6.67452e-08 -1.70685e-08 3.42324e-08 -1.48127e-08 6.40234e-09 -3.15533e-09 -3.47137e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_10-11.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.04289e-02 -2.33254e-06 -2.21169e-06 3.88376e-08 1.60689e-06 -2.09172e-06 2.08603e-06 -1.92857e-06 1.74181e-06 -1.55458e-06
-2.33254e-06 -1.32292e-02 2.90509e-06 -5.10139e-08 -2.11068e-06 2.74751e-06 -2.74004e-06 2.53321e-06 -2.28790e-06 2.04197e-06
-2.21169e-06 2.90509e-06 -1.78926e-02 -4.83708e-08 -2.00132e-06 2.60516e-06 -2.59807e-06 2.40196e-06 -2.16936e-06 1.93617e-06
3.88376e-08 -5.10139e-08 -4.83708e-08 -2.26310e-02 3.51435e-08 -4.57470e-08 4.56227e-08 -4.21788e-08 3.80944e-08 -3.39995e-08
1.60689e-06 -2.11068e-06 -2.00132e-06 3.51435e-08 -2.73804e-02 -1.89276e-06 1.88761e-06 -1.74513e-06 1.57614e-06 -1.40671e-06
-2.09172e-06 2.74751e-06 2.60516e-06 -4.57470e-08 -1.89276e-06 -3.21353e-02 -2.45715e-06 2.27167e-06 -2.05169e-06 1.83115e-06
2.08603e-06 -2.74004e-06 -2.59807e-06 4.56227e-08 1.88761e-06 -2.45715e-06 -3.68932e-02 -2.26549e-06 2.04611e-06 -1.82617e-06
-1.92857e-06 2.53321e-06 2.40196e-06 -4.21788e-08 -1.74513e-06 2.27167e-06 -2.26549e-06 -4.16524e-02 -1.89166e-06 1.68832e-06
1.74181e-06 -2.28790e-06 -2.16936e-06 3.80944e-08 1.57614e-06 -2.05169e-06 2.04611e-06 -1.89166e-06 -4.64121e-02 -1.52483e-06
-1.55458e-06 2.04197e-06 1.93617e-06 -3.39995e-08 -1.40671e-06 1.83115e-06 -1.82617e-06 1.68832e-06 -1.52483e-06 -5.11721e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_11-12.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.08367e-02 -2.88612e-06 2.21401e-06 -3.98075e-06 1.95495e-06 -2.04798e-06 1.91880e-06 -1.49411e-06 1.09718e-06 -8.00758e-07
-2.88612e-06 -1.37478e-02 -2.29269e-06 4.12222e-06 -2.02442e-06 2.12076e-06 -1.98699e-06 1.54721e-06 -1.13617e-06 8.29215e-07
2.21401e-06 -2.29269e-06 -1.85949e-02 -3.16224e-06 1.55298e-06 -1.62688e-06 1.52427e-06 -1.18690e-06 8.71583e-07 -6.36109e-07
-3.98075e-06 4.12222e-06 -3.16224e-06 -2.35122e-02 -2.79224e-06 2.92511e-06 -2.74061e-06 2.13402e-06 -1.56709e-06 1.14372e-06
1.95495e-06 -2.02442e-06 1.55298e-06 -2.79224e-06 -2.84536e-02 -1.43652e-06 1.34591e-06 -1.04802e-06 7.69601e-07 -5.61680e-07
-2.04798e-06 2.12076e-06 -1.62688e-06 2.92511e-06 -1.43652e-06 -3.33956e-02 -1.40996e-06 1.09789e-06 -8.06224e-07 5.88408e-07
1.91880e-06 -1.98699e-06 1.52427e-06 -2.74061e-06 1.34591e-06 -1.40996e-06 -3.83402e-02 -1.02864e-06 7.55371e-07 -5.51294e-07
-1.49411e-06 1.54721e-06 -1.18690e-06 2.13402e-06 -1.04802e-06 1.09789e-06 -1.02864e-06 -4.32860e-02 -5.88184e-07 4.29275e-07
1.09718e-06 -1.13617e-06 8.71583e-07 -1.56709e-06 7.69601e-07 -8.06224e-07 7.55371e-07 -5.88184e-07 -4.82322e-02 -3.15233e-07
-8.00758e-07 8.29215e-07 -6.36109e-07 1.14372e-06 -5.61680e-07 5.88408e-07 -5.51294e-07 4.29275e-07 -3.15233e-07 -5.31786e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_12-13.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.12726e-02 -1.50519e-06 1.01960e-05 -1.38837e-05 1.19802e-05 -8.99147e-06 7.46757e-06 -6.78016e-06 6.36451e-06 -6.09188e-06
-1.50519e-06 -1.43154e-02 -1.27115e-06 1.73090e-06 -1.49359e-06 1.12098e-06 -9.30994e-07 8.45293e-07 -7.93473e-07 7.59484e-07
1.01960e-05 -1.27115e-06 -1.93519e-02 -1.17249e-05 1.01174e-05 -7.59339e-06 6.30644e-06 -5.72591e-06 5.37489e-06 -5.14465e-06
-1.38837e-05 1.73090e-06 -1.17249e-05 -2.44679e-02 -1.37767e-05 1.03398e-05 -8.58737e-06 7.79688e-06 -7.31890e-06 7.00539e-06
1.19802e-05 -1.49359e-06 1.01174e-05 -1.37767e-05 -2.96119e-02 -8.92221e-06 7.41005e-06 -6.72793e-06 6.31548e-06 -6.04495e-06
-8.99147e-06 1.12098e-06 -7.59339e-06 1.03398e-05 -8.92221e-06 -3.47623e-02 -5.56143e-06 5.04948e-06 -4.73993e-06 4.53689e-06
7.46757e-06 -9.30994e-07 6.30644e-06 -8.58737e-06 7.41005e-06 -5.56143e-06 -3.99118e-02 -4.19369e-06 3.93660e-06 -3.76797e-06
-6.78016e-06 8.45293e-07 -5.72591e-06 7.79688e-06 -6.72793e-06 5.04948e-06 -4.19369e-06 -4.50611e-02 -3.57422e-06 3.42111e-06
6.36451e-06 -7.93473e-07 5.37489e-06 -7.31890e-06 6.31548e-06 -4.73993e-06 3.93660e-06 -3.57422e-06 -5.02105e-02 -3.21139e-06
-6.09188e-06 7.59484e-07 -5.14465e-06 7.00539e-06 -6.04495e-06 4.53689e-06 -3.76797e-06 3.42111e-06 -3.21139e-06 -5.53601e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_13-14.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.17504e-02 -2.28389e-06 2.00090e-06 -5.37479e-06 6.80589e-06 -5.43015e-06 4.45486e-06 -3.68855e-06 3.27709e-06 -3.00350e-06
-2.28389e-06 -1.49101e-02 -1.14242e-06 3.06875e-06 -3.88584e-06 3.10036e-06 -2.54352e-06 2.10599e-06 -1.87106e-06 1.71485e-06
2.00090e-06 -1.14242e-06 -2.01653e-02 -2.68851e-06 3.40435e-06 -2.71620e-06 2.22835e-06 -1.84504e-06 1.63922e-06 -1.50237e-06
-5.37479e-06 3.06875e-06 -2.68851e-06 -2.54956e-02 -9.14471e-06 7.29621e-06 -5.98577e-06 4.95611e-06 -4.40325e-06 4.03564e-06
6.80589e-06 -3.88584e-06 3.40435e-06 -9.14471e-06 -3.08451e-02 -9.23891e-06 7.57955e-06 -6.27574e-06 5.57567e-06 -5.11018e-06
-5.43015e-06 3.10036e-06 -2.71620e-06 7.29621e-06 -9.23891e-06 -3.62086e-02 -6.04742e-06 5.00717e-06 -4.44861e-06 4.07721e-06
4.45486e-06 -2.54352e-06 2.22835e-06 -5.98577e-06 7.57955e-06 -6.04742e-06 -4.15727e-02 -4.10785e-06 3.64961e-06 -3.34492e-06
-3.68855e-06 2.10599e-06 -1.84504e-06 4.95611e-06 -6.27574e-06 5.00717e-06 -4.10785e-06 -4.69370e-02 -3.02182e-06 2.76954e-06
3.27709e-06 -1.87106e-06 1.63922e-06 -4.40325e-06 5.57567e-06 -4.44861e-06 3.64961e-06 -3.02182e-06 -5.23010e-02 -2.46059e-06
-3.00350e-06 1.71485e-06 -1.50237e-06 4.03564e-06 -5.11018e-06 4.07721e-06 -3.34492e-06 2.76954e-06 -2.46059e-06 -5.76651e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_14-15.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.23101e-02 3.95104e-06 7.77272e-07 4.84306e-07 -1.28971e-06 1.51804e-06 -1.16346e-06 9.70198e-07 -7.86281e-07 5.61128e-07
3.95104e-06 -1.56068e-02 2.23972e-06 1.39553e-06 -3.71631e-06 4.37426e-06 -3.35253e-06 2.79564e-06 -2.26568e-06 1.61690e-06
7.77272e-07 2.23972e-06 -2.11216e-02 2.74538e-07 -7.31095e-07 8.60531e-07 -6.59530e-07 5.49974e-07 -4.45718e-07 3.18085e-07
4.84306e-07 1.39553e-06 2.74538e-07 -2.67114e-02 -4.55534e-07 5.36183e-07 -4.10943e-07 3.42680e-07 -2.77720e-07 1.98194e-07
-1.28971e-06 -3.71631e-06 -7.31095e-07 -4.55534e-07 -3.23179e-02 -1.42786e-06 1.09434e-06 -9.12559e-07 7.39569e-07 -5.27791e-07
1.51804e-06 4.37426e-06 8.60531e-07 5.36183e-07 -1.42786e-06 -3.79308e-02 -1.28809e-06 1.07412e-06 -8.70505e-07 6.21233e-07
-1.16346e-06 -3.35253e-06 -6.59530e-07 -4.10943e-07 1.09434e-06 -1.28809e-06 -4.35473e-02 -8.23231e-07 6.67175e-07 -4.76127e-07
9.70198e-07 2.79564e-06 5.49974e-07 3.42680e-07 -9.12559e-07 1.07412e-06 -8.23231e-07 -4.91645e-02 -5.56349e-07 3.97037e-07
-7.86281e-07 -2.26568e-06 -4.45718e-07 -2.77720e-07 7.39569e-07 -8.70505e-07 6.67175e-07 -5.56349e-07 -5.47823e-02 -3.21772e-07
5.61128e-07 1.61690e-06 3.18085e-07 1.98194e-07 -5.27791e-07 6.21233e-07 -4.76127e-07 3.97037e-07 -3.21772e-07 -6.04003e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_15-16.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.28018e-02 2.39670e-05 1.23639e-06 -9.73043e-06 5.48868e-06 -3.65256e-06 3.36057e-06 -3.40489e-06 3.68305e-06 -3.57014e-06
2.39670e-05 -1.62995e-02 5.39142e-07 -4.24305e-06 2.39339e-06 -1.59274e-06 1.46541e-06 -1.48474e-06 1.60603e-06 -1.55680e-06
1.23639e-06 5.39142e-07 -2.20576e-02 -2.18888e-07 1.23469e-07 -8.21650e-08 7.55967e-08 -7.65935e-08 8.28508e-08 -8.03109e-08
-9.73043e-06 -4.24305e-06 -2.18888e-07 -2.78930e-02 -9.71699e-07 6.46639e-07 -5.94946e-07 6.02791e-07 -6.52037e-07 6.32047e-07
5.48868e-06 2.39339e-06 1.23469e-07 -9.71699e-07 -3.37501e-02 -3.64752e-07 3.35593e-07 -3.40019e-07 3.67797e-07 -3.56521e-07
-3.65256e-06 -1.59274e-06 -8.21650e-08 6.46639e-07 -3.64752e-07 -3.96124e-02 -2.23328e-07 2.26273e-07 -2.44759e-07 2.37255e-07
3.36057e-06 1.46541e-06 7.55967e-08 -5.94946e-07 3.35593e-07 -2.23328e-07 -4.54769e-02 -2.08185e-07 2.25192e-07 -2.18289e-07
-3.40489e-06 -1.48474e-06 -7.65935e-08 6.02791e-07 -3.40019e-07 2.26273e-07 -2.08185e-07 -5.13426e-02 -2.28162e-07 2.21167e-07
3.68305e-06 1.60603e-06 8.28508e-08 -6.52037e-07 3.67797e-07 -2.44759e-07 2.25192e-07 -2.28162e-07 -5.72089e-02 -2.39235e-07
-3.57014e-06 -1.55680e-06 -8.03109e-08 6.32047e-07 -3.56521e-07 2.37255e-07 -2.18289e-07 2.21167e-07 -2.39235e-07 -6.30756e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_16-17.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.26721e-02 -4.16218e-06 1.25956e-06 -8.17432e-07 -1.63406e-06 1.56756e-06 -1.19573e-06 6.78994e-07 -3.43719e-07 1.09106e-07
-4.16218e-06 -1.60822e-02 -7.37002e-07 4.78300e-07 9.56129e-07 -9.17218e-07 6.99654e-07 -3.97297e-07 2.01119e-07 -6.38408e-08
1.25956e-06 -7.37002e-07 -2.17528e-02 -1.44744e-07 -2.89344e-07 2.77569e-07 -2.11730e-07 1.20230e-07 -6.08627e-08 1.93195e-08
-8.17432e-07 4.78300e-07 -1.44744e-07 -2.75094e-02 1.87779e-07 -1.80137e-07 1.37409e-07 -7.80271e-08 3.94987e-08 -1.25380e-08
-1.63406e-06 9.56129e-07 -2.89344e-07 1.87779e-07 -3.32842e-02 -3.60097e-07 2.74682e-07 -1.55977e-07 7.89585e-08 -2.50637e-08
1.56756e-06 -9.17218e-07 2.77569e-07 -1.80137e-07 -3.60097e-07 -3.90652e-02 -2.63503e-07 1.49630e-07 -7.57451e-08 2.40437e-08
-1.19573e-06 6.99654e-07 -2.11730e-07 1.37409e-07 2.74682e-07 -2.63503e-07 -4.48489e-02 -1.14137e-07 5.77784e-08 -1.83405e-08
6.78994e-07 -3.97297e-07 1.20230e-07 -7.80271e-08 -1.55977e-07 1.49630e-07 -1.14137e-07 -5.06337e-02 -3.28093e-08 1.04146e-08
-3.43719e-07 2.01119e-07 -6.08627e-08 3.94987e-08 7.89585e-08 -7.57451e-08 5.77784e-08 -3.28093e-08 -5.64191e-02 -5.27206e-09
1.09106e-07 -6.38408e-08 1.93195e-08 -1.25380e-08 -2.50637e-08 2.40437e-08 -1.83405e-08 1.04146e-08 -5.27206e-09 -6.22048e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_17-18.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.35891e-02 1.61876e-06 -1.14516e-06 -6.60707e-06 5.00626e-06 -3.69180e-06 3.86824e-06 -3.91039e-06 4.21515e-06 -4.69951e-06
1.61876e-06 -1.72570e-02 -1.29259e-07 -7.45768e-07 5.65078e-07 -4.16709e-07 4.36625e-07 -4.41382e-07 4.75782e-07 -5.30454e-07
-1.14516e-06 -1.29259e-07 -2.33386e-02 5.27579e-07 -3.99753e-07 2.94793e-07 -3.08882e-07 3.12247e-07 -3.36583e-07 3.75259e-07
-6.60707e-06 -7.45768e-07 5.27579e-07 -2.95118e-02 -2.30640e-06 1.70083e-06 -1.78211e-06 1.80153e-06 -1.94194e-06 2.16508e-06
5.00626e-06 5.65078e-07 -3.99753e-07 -2.30640e-06 -3.57091e-02 -1.28874e-06 1.35033e-06 -1.36504e-06 1.47143e-06 -1.64051e-06
-3.69180e-06 -4.16709e-07 2.94793e-07 1.70083e-06 -1.28874e-06 -4.19123e-02 -9.95784e-07 1.00663e-06 -1.08509e-06 1.20977e-06
3.86824e-06 4.36625e-07 -3.08882e-07 -1.78211e-06 1.35033e-06 -9.95784e-07 -4.81173e-02 -1.05474e-06 1.13695e-06 -1.26759e-06
-3.91039e-06 -4.41382e-07 3.12247e-07 1.80153e-06 -1.36504e-06 1.00663e-06 -1.05474e-06 -5.43237e-02 -1.14933e-06 1.28140e-06
4.21515e-06 4.75782e-07 -3.36583e-07 -1.94194e-06 1.47143e-06 -1.08509e-06 1.13695e-06 -1.14933e-06 -6.05305e-02 -1.38127e-06
-4.69951e-06 -5.30454e-07 3.75259e-07 2.16508e-06 -1.64051e-06 1.20977e-06 -1.26759e-06 1.28140e-06 -1.38127e-06 -6.67376e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_18-19.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.39628e-02 -6.76647e-07 6.45210e-07 6.22918e-08 -1.82126e-06 1.70967e-06 -1.99465e-06 1.86629e-06 -1.65598e-06 1.53965e-06
-6.76647e-07 -1.77199e-02 -7.96846e-08 -7.69315e-09 2.24929e-07 -2.11147e-07 2.46343e-07 -2.30490e-07 2.04516e-07 -1.90149e-07
6.45210e-07 -7.96846e-08 -2.39645e-02 7.33573e-09 -2.14479e-07 2.01337e-07 -2.34898e-07 2.19782e-07 -1.95015e-07 1.81315e-07
6.22918e-08 -7.69315e-09 7.33573e-09 -3.03063e-02 -2.07069e-08 1.94381e-08 -2.26783e-08 2.12188e-08 -1.88277e-08 1.75051e-08
-1.82126e-06 2.24929e-07 -2.14479e-07 -2.07069e-08 -3.66678e-02 -5.68322e-07 6.63057e-07 -6.20387e-07 5.50476e-07 -5.11805e-07
1.70967e-06 -2.11147e-07 2.01337e-07 1.94381e-08 -5.68322e-07 -4.30367e-02 -6.22429e-07 5.82374e-07 -5.16747e-07 4.80445e-07
-1.99465e-06 2.46343e-07 -2.34898e-07 -2.26783e-08 6.63057e-07 -6.22429e-07 -4.94080e-02 -6.79451e-07 6.02884e-07 -5.60531e-07
1.86629e-06 -2.30490e-07 2.19782e-07 2.12188e-08 -6.20387e-07 5.82374e-07 -6.79451e-07 -5.57809e-02 -5.64086e-07 5.24459e-07
-1.65598e-06 2.04516e-07 -1.95015e-07 -1.88277e-08 5.50476e-07 -5.16747e-07 6.02884e-07 -5.64086e-07 -6.21545e-02 -4.65359e-07
1.53965e-06 -1.90149e-07 1.81315e-07 1.75051e-08 -5.11805e-07 4.80445e-07 -5.60531e-07 5.24459e-07 -4.65359e-07 -6.85284e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_19-20.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.42738e-02 -6.52859e-07 -9.75421e-08 5.28754e-08 -1.31496e-07 1.96755e-07 -2.22491e-07 2.37309e-07 -2.39689e-07 2.36344e-07
-6.52859e-07 -1.80840e-02 3.52637e-06 -1.91156e-06 4.75386e-06 -7.11314e-06 8.04355e-06 -8.57927e-06 8.66531e-06 -8.54436e-06
-9.75421e-08 3.52637e-06 -2.44883e-02 -2.85602e-07 7.10263e-07 -1.06276e-06 1.20177e-06 -1.28181e-06 1.29466e-06 -1.27659e-06
5.28754e-08 -1.91156e-06 -2.85602e-07 -3.09691e-02 -3.85018e-07 5.76097e-07 -6.51451e-07 6.94839e-07 -7.01807e-07 6.92012e-07
-1.31496e-07 4.75386e-06 7.10263e-07 -3.85018e-07 -3.74697e-02 -1.43269e-06 1.62009e-06 -1.72799e-06 1.74532e-06 -1.72096e-06
1.96755e-07 -7.11314e-06 -1.06276e-06 5.76097e-07 -1.43269e-06 -4.39766e-02 -2.42412e-06 2.58558e-06 -2.61151e-06 2.57505e-06
-2.22491e-07 8.04355e-06 1.20177e-06 -6.51451e-07 1.62009e-06 -2.42412e-06 -5.04869e-02 -2.92377e-06 2.95309e-06 -2.91188e-06
2.37309e-07 -8.57927e-06 -1.28181e-06 6.94839e-07 -1.72799e-06 2.58558e-06 -2.92377e-06 -5.69987e-02 -3.14978e-06 3.10581e-06
-2.39689e-07 8.66531e-06 1.29466e-06 -7.01807e-07 1.74532e-06 -2.61151e-06 2.95309e-06 -3.14978e-06 -6.35116e-02 -3.13696e-06
2.36344e-07 -8.54436e-06 -1.27659e-06 6.92012e-07 -1.72096e-06 2.57505e-06 -2.91188e-06 3.10581e-06 -3.13696e-06 -7.00249e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_2-3.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.51755e-03 3.47330e-08 -1.01398e-08 3.47529e-08 -8.63878e-09 4.08939e-09 -8.52322e-09 8.39142e-09 -7.56603e-09 7.40682e-09
3.47330e-08 -9.53238e-03 -1.24783e-06 4.27679e-06 -1.06311e-06 5.03252e-07 -1.04889e-06 1.03267e-06 -9.31098e-07 9.11506e-07
-1.01398e-08 -1.24783e-06 -1.28971e-02 -1.24855e-06 3.10361e-07 -1.46917e-07 3.06209e-07 -3.01474e-07 2.71820e-07 -2.66101e-07
3.47529e-08 4.27679e-06 -1.24855e-06 -1.63062e-02 -1.06372e-06 5.03541e-07 -1.04949e-06 1.03326e-06 -9.31631e-07 9.12028e-07
-8.63878e-09 -1.06311e-06 3.10361e-07 -1.06372e-06 -1.97342e-02 -1.25169e-07 2.60881e-07 -2.56846e-07 2.31583e-07 -2.26710e-07
4.08939e-09 5.03252e-07 -1.46917e-07 5.03541e-07 -1.25169e-07 -2.31621e-02 -1.23495e-07 1.21585e-07 -1.09626e-07 1.07319e-07
-8.52322e-09 -1.04889e-06 3.06209e-07 -1.04949e-06 2.60881e-07 -1.23495e-07 -2.65909e-02 -2.53411e-07 2.28485e-07 -2.23677e-07
8.39142e-09 1.03267e-06 -3.01474e-07 1.03326e-06 -2.56846e-07 1.21585e-07 -2.53411e-07 -3.00207e-02 -2.24951e-07 2.20218e-07
-7.56603e-09 -9.31098e-07 2.71820e-07 -9.31631e-07 2.31583e-07 -1.09626e-07 2.28485e-07 -2.24951e-07 -3.34509e-02 -1.98557e-07
7.40682e-09 9.11506e-07 -2.66101e-07 9.12028e-07 -2.26710e-07 1.07319e-07 -2.23677e-07 2.20218e-07 -1.98557e-07 -3.68812e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_20-21.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.47447e-02 3.95901e-06 -2.58341e-07 -4.56072e-06 3.11824e-06 -4.23227e-06 4.70964e-06 -4.86932e-06 4.93194e-06 -4.83934e-06
3.95901e-06 -1.87166e-02 -9.82432e-08 -1.73437e-06 1.18582e-06 -1.60947e-06 1.79101e-06 -1.85173e-06 1.87554e-06 -1.84033e-06
-2.58341e-07 -9.82432e-08 -2.53145e-02 1.13175e-07 -7.73796e-08 1.05024e-07 -1.16870e-07 1.20833e-07 -1.22387e-07 1.20089e-07
-4.56072e-06 -1.73437e-06 1.13175e-07 -3.20115e-02 -1.36605e-06 1.85409e-06 -2.06321e-06 2.13317e-06 -2.16060e-06 2.12003e-06
3.11824e-06 1.18582e-06 -7.73796e-08 -1.36605e-06 -3.87331e-02 -1.26767e-06 1.41065e-06 -1.45848e-06 1.47724e-06 -1.44950e-06
-4.23227e-06 -1.60947e-06 1.05024e-07 1.85409e-06 -1.26767e-06 -4.54598e-02 -1.91463e-06 1.97954e-06 -2.00500e-06 1.96735e-06
4.70964e-06 1.79101e-06 -1.16870e-07 -2.06321e-06 1.41065e-06 -1.91463e-06 -5.21899e-02 -2.20282e-06 2.23115e-06 -2.18925e-06
-4.86932e-06 -1.85173e-06 1.20833e-07 2.13317e-06 -1.45848e-06 1.97954e-06 -2.20282e-06 -5.89215e-02 -2.30679e-06 2.26348e-06
4.93194e-06 1.87554e-06 -1.22387e-07 -2.16060e-06 1.47724e-06 -2.00500e-06 2.23115e-06 -2.30679e-06 -6.56539e-02 -2.29259e-06
-4.83934e-06 -1.84033e-06 1.20089e-07 2.12003e-06 -1.44950e-06 1.96735e-06 -2.18925e-06 2.26348e-06 -2.29259e-06 -7.23869e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_21-22.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.57948e-02 -1.06836e-05 -4.57029e-06 1.37648e-06 5.40005e-07 -2.70415e-06 3.82596e-06 -3.63420e-06 3.33559e-06 -3.12496e-06
-1.06836e-05 -2.00609e-02 2.14343e-06 -6.45561e-07 -2.53259e-07 1.26823e-06 -1.79435e-06 1.70442e-06 -1.56437e-06 1.46558e-06
-4.57029e-06 2.14343e-06 -2.71363e-02 -2.76162e-07 -1.08341e-07 5.42530e-07 -7.67599e-07 7.29126e-07 -6.69216e-07 6.26956e-07
1.37648e-06 -6.45561e-07 -2.76162e-07 -3.43185e-02 3.26301e-08 -1.63400e-07 2.31186e-07 -2.19599e-07 2.01555e-07 -1.88827e-07
5.40005e-07 -2.53259e-07 -1.08341e-07 3.26301e-08 -4.15230e-02 -6.41029e-08 9.06961e-08 -8.61503e-08 7.90716e-08 -7.40784e-08
-2.70415e-06 1.26823e-06 5.42530e-07 -1.63400e-07 -6.41029e-08 -4.87347e-02 -4.54173e-07 4.31409e-07 -3.95961e-07 3.70957e-07
3.82596e-06 -1.79435e-06 -7.67599e-07 2.31186e-07 9.06961e-08 -4.54173e-07 -5.59494e-02 -6.10380e-07 5.60227e-07 -5.24850e-07
-3.63420e-06 1.70442e-06 7.29126e-07 -2.19599e-07 -8.61503e-08 4.31409e-07 -6.10380e-07 -6.31659e-02 -5.32147e-07 4.98544e-07
3.33559e-06 -1.56437e-06 -6.69216e-07 2.01555e-07 7.90716e-08 -3.95961e-07 5.60227e-07 -5.32147e-07 -7.03833e-02 -4.57580e-07
-3.12496e-06 1.46558e-06 6.26956e-07 -1.88827e-07 -7.40784e-08 3.70957e-07 -5.24850e-07 4.98544e-07 -4.57580e-07 -7.76011e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_22-23.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.63862e-02 9.83987e-06 -5.66403e-06 2.27330e-07 3.72474e-06 -4.09118e-06 4.47897e-06 -4.49217e-06 4.20457e-06 -3.86858e-06
9.83987e-06 -2.08023e-02 -3.38649e-06 1.35919e-07 2.22700e-06 -2.44609e-06 2.67795e-06 -2.68584e-06 2.51389e-06 -2.31300e-06
-5.66403e-06 -3.38649e-06 -2.81392e-02 -7.82380e-08 -1.28191e-06 1.40802e-06 -1.54148e-06 1.54603e-06 -1.44705e-06 1.33141e-06
2.27330e-07 1.35919e-07 -7.82380e-08 -3.55882e-02 5.14503e-08 -5.65120e-08 6.18687e-08 -6.20510e-08 5.80783e-08 -5.34372e-08
3.72474e-06 2.22700e-06 -1.28191e-06 5.14503e-08 -4.30583e-02 -9.25932e-07 1.01370e-06 -1.01669e-06 9.51595e-07 -8.75553e-07
-4.09118e-06 -2.44609e-06 1.40802e-06 -5.65120e-08 -9.25932e-07 -5.05369e-02 -1.11343e-06 1.11671e-06 -1.04521e-06 9.61690e-07
4.47897e-06 2.67795e-06 -1.54148e-06 6.18687e-08 1.01370e-06 -1.11343e-06 -5.80187e-02 -1.22256e-06 1.14429e-06 -1.05285e-06
-4.49217e-06 -2.68584e-06 1.54603e-06 -6.20510e-08 -1.01669e-06 1.11671e-06 -1.22256e-06 -6.55021e-02 -1.14766e-06 1.05595e-06
4.20457e-06 2.51389e-06 -1.44705e-06 5.80783e-08 9.51595e-07 -1.04521e-06 1.14429e-06 -1.14766e-06 -7.29865e-02 -9.88344e-07
-3.86858e-06 -2.31300e-06 1.33141e-06 -5.34372e-08 -8.75553e-07 9.61690e-07 -1.05285e-06 1.05595e-06 -9.88344e-07 -8.04714e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_23-24.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.61406e-02 3.28086e-06 -2.90326e-07 -1.46647e-06 3.78168e-07 8.48849e-07 -1.84317e-06 2.40580e-06 -2.67096e-06 2.53844e-06
3.28086e-06 -2.04867e-02 -1.00586e-07 -5.08072e-07 1.31019e-07 2.94091e-07 -6.38580e-07 8.33508e-07 -9.25376e-07 8.79464e-07
-2.90326e-07 -1.00586e-07 -2.77078e-02 4.49598e-08 -1.15940e-08 -2.60244e-08 5.65085e-08 -7.37579e-08 8.18874e-08 -7.78245e-08
-1.46647e-06 -5.08072e-07 4.49598e-08 -3.50399e-02 -5.85628e-08 -1.31452e-07 2.85432e-07 -3.72560e-07 4.13623e-07 -3.93101e-07
3.78168e-07 1.31019e-07 -1.15940e-08 -5.85628e-08 -4.23960e-02 3.38983e-08 -7.36058e-08 9.60742e-08 -1.06663e-07 1.01371e-07
8.48849e-07 2.94091e-07 -2.60244e-08 -1.31452e-07 3.38983e-08 -4.97596e-02 -1.65218e-07 2.15652e-07 -2.39420e-07 2.27541e-07
-1.84317e-06 -6.38580e-07 5.65085e-08 2.85432e-07 -7.36058e-08 -1.65218e-07 -5.71260e-02 -4.68260e-07 5.19870e-07 -4.94077e-07
2.40580e-06 8.33508e-07 -7.37579e-08 -3.72560e-07 9.60742e-08 2.15652e-07 -4.68260e-07 -6.44940e-02 -6.78562e-07 6.44895e-07
-2.67096e-06 -9.25376e-07 8.18874e-08 4.13623e-07 -1.06663e-07 -2.39420e-07 5.19870e-07 -6.78562e-07 -7.18628e-02 -7.15974e-07
2.53844e-06 8.79464e-07 -7.78245e-08 -3.93101e-07 1.01371e-07 2.27541e-07 -4.94077e-07 6.44895e-07 -7.15974e-07 -7.92324e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_24-25.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.70250e-02 -4.96529e-06 6.17256e-06 -4.39596e-06 5.50002e-06 -5.08982e-06 4.77125e-06 -4.42974e-06 3.92285e-06 -3.24630e-06
-4.96529e-06 -2.16075e-02 -3.13864e-06 2.23527e-06 -2.79666e-06 2.58808e-06 -2.42610e-06 2.25245e-06 -1.99470e-06 1.65069e-06
6.17256e-06 -3.13864e-06 -2.92216e-02 -2.77876e-06 3.47665e-06 -3.21736e-06 3.01599e-06 -2.80011e-06 2.47970e-06 -2.05204e-06
-4.39596e-06 2.23527e-06 -2.77876e-06 -3.69575e-02 -2.47600e-06 2.29133e-06 -2.14792e-06 1.99418e-06 -1.76599e-06 1.46142e-06
5.50002e-06 -2.79666e-06 3.47665e-06 -2.47600e-06 -4.47153e-02 -2.86681e-06 2.68738e-06 -2.49502e-06 2.20952e-06 -1.82846e-06
-5.08982e-06 2.58808e-06 -3.21736e-06 2.29133e-06 -2.86681e-06 -5.24827e-02 -2.48695e-06 2.30894e-06 -2.04473e-06 1.69209e-06
4.77125e-06 -2.42610e-06 3.01599e-06 -2.14792e-06 2.68738e-06 -2.48695e-06 -6.02533e-02 -2.16442e-06 1.91675e-06 -1.58618e-06
-4.42974e-06 2.25245e-06 -2.80011e-06 1.99418e-06 -2.49502e-06 2.30894e-06 -2.16442e-06 -6.80254e-02 -1.77956e-06 1.47265e-06
3.92285e-06 -1.99470e-06 2.47970e-06 -1.76599e-06 2.20952e-06 -2.04473e-06 1.91675e-06 -1.77956e-06 -7.57985e-02 -1.30413e-06
-3.24630e-06 1.65069e-06 -2.05204e-06 1.46142e-06 -1.82846e-06 1.69209e-06 -1.58618e-06 1.47265e-06 -1.30413e-06 -8.35722e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_25-26.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.76232e-02 2.71346e-08 -6.64918e-06 2.40761e-06 -2.41975e-07 -1.62407e-06 2.55028e-06 -2.73348e-06 2.61604e-06 -2.19789e-06
2.71346e-08 -2.23652e-02 -2.64959e-08 9.59394e-09 -9.64230e-10 -6.47168e-09 1.01625e-08 -1.08925e-08 1.04245e-08 -8.75826e-09
-6.64918e-06 -2.64959e-08 -3.02404e-02 -2.35094e-06 2.36279e-07 1.58585e-06 -2.49026e-06 2.66914e-06 -2.55446e-06 2.14616e-06
2.40761e-06 9.59394e-09 -2.35094e-06 -3.82502e-02 -8.55546e-08 -5.74222e-07 9.01700e-07 -9.66474e-07 9.24949e-07 -7.77106e-07
-2.41975e-07 -9.64230e-10 2.36279e-07 -8.55546e-08 -4.62811e-02 5.77116e-08 -9.06245e-08 9.71345e-08 -9.29611e-08 7.81023e-08
-1.62407e-06 -6.47168e-09 1.58585e-06 -5.74222e-07 5.77116e-08 -5.43191e-02 -6.08250e-07 6.51943e-07 -6.23932e-07 5.24204e-07
2.55028e-06 1.01625e-08 -2.49026e-06 9.01700e-07 -9.06245e-08 -6.08250e-07 -6.23603e-02 -1.02375e-06 9.79760e-07 -8.23157e-07
-2.73348e-06 -1.08925e-08 2.66914e-06 -9.66474e-07 9.71345e-08 6.51943e-07 -1.02375e-06 -7.04036e-02 -1.05014e-06 8.82288e-07
2.61604e-06 1.04245e-08 -2.55446e-06 9.24949e-07 -9.29611e-08 -6.23932e-07 9.79760e-07 -1.05014e-06 -7.84480e-02 -8.44380e-07
-2.19789e-06 -8.75826e-09 2.14616e-06 -7.77106e-07 7.81023e-08 5.24204e-07 -8.23157e-07 8.82288e-07 -8.44380e-07 -8.64930e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_26-27.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.81444e-02 -2.64695e-05 9.08829e-06 -1.45296e-05 1.58826e-05 -1.52060e-05 1.50780e-05 -1.53053e-05 1.54670e-05 -1.51308e-05
-2.64695e-05 -2.30621e-02 -5.14377e-06 8.22345e-06 -8.98919e-06 8.60629e-06 -8.53382e-06 8.66248e-06 -8.75397e-06 8.56371e-06
9.08829e-06 -5.14377e-06 -3.12078e-02 -2.82351e-06 3.08643e-06 -2.95496e-06 2.93008e-06 -2.97425e-06 3.00566e-06 -2.94034e-06
-1.45296e-05 8.22345e-06 -2.82351e-06 -3.94641e-02 -4.93433e-06 4.72415e-06 -4.68437e-06 4.75500e-06 -4.80521e-06 4.70078e-06
1.58826e-05 -8.98919e-06 3.08643e-06 -4.93433e-06 -4.77488e-02 -5.16405e-06 5.12057e-06 -5.19776e-06 5.25266e-06 -5.13850e-06
-1.52060e-05 8.60629e-06 -2.95496e-06 4.72415e-06 -5.16405e-06 -5.60435e-02 -4.90245e-06 4.97636e-06 -5.02892e-06 4.91962e-06
1.50780e-05 -8.53382e-06 2.93008e-06 -4.68437e-06 5.12057e-06 -4.90245e-06 -6.43413e-02 -4.93446e-06 4.98658e-06 -4.87820e-06
-1.53053e-05 8.66248e-06 -2.97425e-06 4.75500e-06 -5.19776e-06 4.97636e-06 -4.93446e-06 -7.26406e-02 -5.06175e-06 4.95174e-06
1.54670e-05 -8.75397e-06 3.00566e-06 -4.80521e-06 5.25266e-06 -5.02892e-06 4.98658e-06 -5.06175e-06 -8.09409e-02 -5.00404e-06
-1.51308e-05 8.56371e-06 -2.94034e-06 4.70078e-06 -5.13850e-06 4.91962e-06 -4.87820e-06 4.95174e-06 -5.00404e-06 -8.92419e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_27-28.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.91334e-02 -8.06712e-06 5.17066e-06 -2.56712e-06 -7.72700e-07 1.64109e-06 -1.63061e-06 1.63036e-06 -1.79822e-06 2.07807e-06
-8.06712e-06 -2.42922e-02 -2.26282e-06 1.12344e-06 3.38154e-07 -7.18185e-07 7.13598e-07 -7.13491e-07 7.86950e-07 -9.09420e-07
5.17066e-06 -2.26282e-06 -3.28562e-02 -7.20074e-07 -2.16742e-07 4.60324e-07 -4.57384e-07 4.57315e-07 -5.04399e-07 5.82897e-07
-2.56712e-06 1.12344e-06 -7.20074e-07 -4.15525e-02 1.07607e-07 -2.28541e-07 2.27081e-07 -2.27047e-07 2.50423e-07 -2.89395e-07
-7.72700e-07 3.38154e-07 -2.16742e-07 1.07607e-07 -5.02759e-02 -6.87905e-08 6.83512e-08 -6.83410e-08 7.53772e-08 -8.71077e-08
1.64109e-06 -7.18185e-07 4.60324e-07 -2.28541e-07 -6.87905e-08 -5.90080e-02 -1.45167e-07 1.45145e-07 -1.60089e-07 1.85003e-07
-1.63061e-06 7.13598e-07 -4.57384e-07 2.27081e-07 6.83512e-08 -1.45167e-07 -6.77440e-02 -1.44218e-07 1.59066e-07 -1.83821e-07
1.63036e-06 -7.13491e-07 4.57315e-07 -2.27047e-07 -6.83410e-08 1.45145e-07 -1.44218e-07 -7.64817e-02 -1.59043e-07 1.83794e-07
-1.79822e-06 7.86950e-07 -5.04399e-07 2.50423e-07 7.53772e-08 -1.60089e-07 1.59066e-07 -1.59043e-07 -8.52203e-02 -2.02717e-07
2.07807e-06 -9.09420e-07 5.82897e-07 -2.89395e-07 -8.71077e-08 1.85003e-07 -1.83821e-07 1.83794e-07 -2.02717e-07 -9.39594e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_28-29.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.96264e-02 3.75436e-07 7.55732e-06 -9.79192e-06 7.40318e-06 -4.84533e-06 4.16913e-06 -4.21645e-06 4.41069e-06 -4.58608e-06
3.75436e-07 -2.49212e-02 1.53636e-07 -1.99064e-07 1.50503e-07 -9.85029e-08 8.47561e-08 -8.57181e-08 8.96668e-08 -9.32324e-08
7.55732e-06 1.53636e-07 -3.37005e-02 -4.00705e-06 3.02953e-06 -1.98281e-06 1.70609e-06 -1.72546e-06 1.80494e-06 -1.87672e-06
-9.79192e-06 -1.99064e-07 -4.00705e-06 -4.26174e-02 -3.92533e-06 2.56910e-06 -2.21056e-06 2.23565e-06 -2.33864e-06 2.43164e-06
7.40318e-06 1.50503e-07 3.02953e-06 -3.92533e-06 -5.15674e-02 -1.94237e-06 1.67130e-06 -1.69027e-06 1.76813e-06 -1.83844e-06
-4.84533e-06 -9.85029e-08 -1.98281e-06 2.56910e-06 -1.94237e-06 -6.05261e-02 -1.09385e-06 1.10627e-06 -1.15723e-06 1.20325e-06
4.16913e-06 8.47561e-08 1.70609e-06 -2.21056e-06 1.67130e-06 -1.09385e-06 -6.94873e-02 -9.51879e-07 9.95729e-07 -1.03532e-06
-4.21645e-06 -8.57181e-08 -1.72546e-06 2.23565e-06 -1.69027e-06 1.10627e-06 -9.51879e-07 -7.84499e-02 -1.00703e-06 1.04708e-06
4.41069e-06 8.96668e-08 1.80494e-06 -2.33864e-06 1.76813e-06 -1.15723e-06 9.95729e-07 -1.00703e-06 -8.74135e-02 -1.09531e-06
-4.58608e-06 -9.32324e-08 -1.87672e-06 2.43164e-06 -1.83844e-06 1.20325e-06 -1.03532e-06 1.04708e-06 -1.09531e-06 -9.63776e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_29-30.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.00421e-02 2.18805e-06 -6.38339e-06 2.85840e-06 -1.07725e-06 6.78425e-07 -4.09040e-08 -5.30382e-07 9.90617e-07 -1.18907e-06
2.18805e-06 -2.54459e-02 -8.42737e-07 3.77366e-07 -1.42219e-07 8.95658e-08 -5.40015e-09 -7.00212e-08 1.30782e-07 -1.56981e-07
-6.38339e-06 -8.42737e-07 -3.44110e-02 -1.10093e-06 4.14909e-07 -2.61299e-07 1.57544e-08 2.04279e-07 -3.81541e-07 4.57976e-07
2.85840e-06 3.77366e-07 -1.10093e-06 -4.35199e-02 -1.85791e-07 1.17006e-07 -7.05459e-09 -9.14735e-08 1.70849e-07 -2.05076e-07
-1.07725e-06 -1.42219e-07 4.14909e-07 -1.85791e-07 -5.26565e-02 -4.40964e-08 2.65869e-09 3.44739e-08 -6.43884e-08 7.72875e-08
6.78425e-07 8.95658e-08 -2.61299e-07 1.17006e-07 -4.40964e-08 -6.18022e-02 -1.67437e-09 -2.17107e-08 4.05501e-08 -4.86736e-08
-4.09040e-08 -5.40015e-09 1.57544e-08 -7.05459e-09 2.65869e-09 -1.67437e-09 -7.09518e-02 1.30900e-09 -2.44487e-09 2.93465e-09
-5.30382e-07 -7.00212e-08 2.04279e-07 -9.14735e-08 3.44739e-08 -2.17107e-08 1.30900e-09 -8.01033e-02 -3.17014e-08 3.80523e-08
9.90617e-07 1.30782e-07 -3.81541e-07 1.70849e-07 -6.43884e-08 4.05501e-08 -2.44487e-09 -3.17014e-08 -8.92556e-02 -7.10718e-08
-1.18907e-06 -1.56981e-07 4.57976e-07 -2.05076e-07 7.72875e-08 -4.86736e-08 2.93465e-09 3.80523e-08 -7.10718e-08 -9.84086e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_3-4.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.94808e-03 -4.36381e-07 4.28672e-06 1.04573e-06 -3.28620e-06 2.27083e-06 -2.57171e-06 2.11416e-06 -2.03436e-06 1.78202e-06
-4.36381e-07 -1.00915e-02 -2.71211e-07 -6.61608e-08 2.07910e-07 -1.43670e-07 1.62706e-07 -1.33758e-07 1.28709e-07 -1.12744e-07
4.28672e-06 -2.71211e-07 -1.36452e-02 6.49919e-07 -2.04237e-06 1.41132e-06 -1.59832e-06 1.31395e-06 -1.26435e-06 1.10752e-06
1.04573e-06 -6.61608e-08 6.49919e-07 -1.72594e-02 -4.98228e-07 3.44285e-07 -3.89903e-07 3.20533e-07 -3.08434e-07 2.70176e-07
-3.28620e-06 2.07910e-07 -2.04237e-06 -4.98228e-07 -2.08812e-02 -1.08192e-06 1.22527e-06 -1.00727e-06 9.69254e-07 -8.49027e-07
2.27083e-06 -1.43670e-07 1.41132e-06 3.44285e-07 -1.08192e-06 -2.45091e-02 -8.46686e-07 6.96047e-07 -6.69773e-07 5.86694e-07
-2.57171e-06 1.62706e-07 -1.59832e-06 -3.89903e-07 1.22527e-06 -8.46686e-07 -2.81375e-02 -7.88273e-07 7.58519e-07 -6.64432e-07
2.11416e-06 -1.33758e-07 1.31395e-06 3.20533e-07 -1.00727e-06 6.96047e-07 -7.88273e-07 -3.17671e-02 -6.23566e-07 5.46218e-07
-2.03436e-06 1.28709e-07 -1.26435e-06 -3.08434e-07 9.69254e-07 -6.69773e-07 7.58519e-07 -6.23566e-07 -3.53969e-02 -5.25601e-07
1.78202e-06 -1.12744e-07 1.10752e-06 2.70176e-07 -8.49027e-07 5.86694e-07 -6.64432e-07 5.46218e-07 -5.25601e-07 -3.90270e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_30-31.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.04049e-02 -2.12905e-05 5.31432e-06 2.95842e-06 -4.06686e-06 4.96874e-06 -6.04450e-06 6.79696e-06 -7.35751e-06 7.74306e-06
-2.12905e-05 -2.58876e-02 -5.71330e-06 -3.18053e-06 4.37219e-06 -5.34178e-06 6.49831e-06 -7.30726e-06 7.90989e-06 -8.32439e-06
5.31432e-06 -5.71330e-06 -3.50400e-02 7.93892e-07 -1.09134e-06 1.33336e-06 -1.62204e-06 1.82397e-06 -1.97439e-06 2.07785e-06
2.95842e-06 -3.18053e-06 7.93892e-07 -4.43140e-02 -6.07538e-07 7.42267e-07 -9.02972e-07 1.01538e-06 -1.09912e-06 1.15672e-06
-4.06686e-06 4.37219e-06 -1.09134e-06 -6.07538e-07 -5.36165e-02 -1.02038e-06 1.24129e-06 -1.39582e-06 1.51093e-06 -1.59011e-06
4.96874e-06 -5.34178e-06 1.33336e-06 7.42267e-07 -1.02038e-06 -6.29287e-02 -1.51656e-06 1.70536e-06 -1.84600e-06 1.94273e-06
-6.04450e-06 6.49831e-06 -1.62204e-06 -9.02972e-07 1.24129e-06 -1.51656e-06 -7.22446e-02 -2.07458e-06 2.24567e-06 -2.36335e-06
6.79696e-06 -7.30726e-06 1.82397e-06 1.01538e-06 -1.39582e-06 1.70536e-06 -2.07458e-06 -8.15626e-02 -2.52523e-06 2.65755e-06
-7.35751e-06 7.90989e-06 -1.97439e-06 -1.09912e-06 1.51093e-06 -1.84600e-06 2.24567e-06 -2.52523e-06 -9.08816e-02 -2.87672e-06
7.74306e-06 -8.32439e-06 2.07785e-06 1.15672e-06 -1.59011e-06 1.94273e-06 -2.36335e-06 2.65755e-06 -2.87672e-06 -1.00201e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_31-32.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.14642e-02 1.04590e-06 -6.42158e-07 6.37012e-07 -3.80730e-07 2.93144e-07 -2.78717e-07 2.79302e-07 -2.95852e-07 3.24676e-07
1.04590e-06 -2.72208e-02 -5.26865e-06 5.22643e-06 -3.12374e-06 2.40514e-06 -2.28677e-06 2.29156e-06 -2.42735e-06 2.66384e-06
-6.42158e-07 -5.26865e-06 -3.68219e-02 -3.20891e-06 1.91791e-06 -1.47670e-06 1.40402e-06 -1.40697e-06 1.49034e-06 -1.63553e-06
6.37012e-07 5.22643e-06 -3.20891e-06 -4.65670e-02 -1.90254e-06 1.46486e-06 -1.39277e-06 1.39569e-06 -1.47839e-06 1.62243e-06
-3.80730e-07 -3.12374e-06 1.91791e-06 -1.90254e-06 -5.63455e-02 -8.75522e-07 8.32434e-07 -8.34179e-07 8.83609e-07 -9.69695e-07
2.93144e-07 2.40514e-06 -1.47670e-06 1.46486e-06 -8.75522e-07 -6.61326e-02 -6.40935e-07 6.42279e-07 -6.80338e-07 7.46620e-07
-2.78717e-07 -2.28677e-06 1.40402e-06 -1.39277e-06 8.32434e-07 -6.40935e-07 -7.59234e-02 -6.10669e-07 6.46855e-07 -7.09875e-07
2.79302e-07 2.29156e-06 -1.40697e-06 1.39569e-06 -8.34179e-07 6.42279e-07 -6.10669e-07 -8.57162e-02 -6.48211e-07 7.11364e-07
-2.95852e-07 -2.42735e-06 1.49034e-06 -1.47839e-06 8.83609e-07 -6.80338e-07 6.46855e-07 -6.48211e-07 -9.55099e-02 -7.53516e-07
3.24676e-07 2.66384e-06 -1.63553e-06 1.62243e-06 -9.69695e-07 7.46620e-07 -7.09875e-07 7.11364e-07 -7.53516e-07 -1.05304e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_32-33.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.20626e-02 -1.73509e-06 3.91985e-06 -3.25460e-06 1.47623e-06 -3.61138e-07 -3.85737e-07 9.95399e-07 -1.43749e-06 1.69760e-06
-1.73509e-06 -2.79906e-02 -2.47655e-06 2.05625e-06 -9.32676e-07 2.28166e-07 2.43708e-07 -6.28890e-07 9.08201e-07 -1.07254e-06
3.91985e-06 -2.47655e-06 -3.78505e-02 -4.64539e-06 2.10707e-06 -5.15464e-07 -5.50575e-07 1.42076e-06 -2.05177e-06 2.42303e-06
-3.25460e-06 2.05625e-06 -4.64539e-06 -4.78702e-02 -1.74947e-06 4.27983e-07 4.57135e-07 -1.17964e-06 1.70356e-06 -2.01181e-06
1.47623e-06 -9.32676e-07 2.10707e-06 -1.74947e-06 -5.79234e-02 -1.94125e-07 -2.07348e-07 5.35064e-07 -7.72704e-07 9.12521e-07
-3.61138e-07 2.28166e-07 -5.15464e-07 4.27983e-07 -1.94125e-07 -6.79847e-02 5.07249e-08 -1.30896e-07 1.89031e-07 -2.23236e-07
-3.85737e-07 2.43708e-07 -5.50575e-07 4.57135e-07 -2.07348e-07 5.07249e-08 -7.80496e-02 -1.39812e-07 2.01907e-07 -2.38441e-07
9.95399e-07 -6.28890e-07 1.42076e-06 -1.17964e-06 5.35064e-07 -1.30896e-07 -1.39812e-07 -8.81163e-02 -5.21023e-07 6.15300e-07
-1.43749e-06 9.08201e-07 -2.05177e-06 1.70356e-06 -7.72704e-07 1.89031e-07 2.01907e-07 -5.21023e-07 -9.81839e-02 -8.88575e-07
1.69760e-06 -1.07254e-06 2.42303e-06 -2.01181e-06 9.12521e-07 -2.23236e-07 -2.38441e-07 6.15300e-07 -8.88575e-07 -1.08252e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_33-34.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.21898e-02 -6.08708e-07 -2.72614e-07 4.11986e-07 -3.98137e-07 4.09760e-07 -4.36496e-07 4.69211e-07 -4.88928e-07 4.93649e-07
-6.08708e-07 -2.81415e-02 3.69169e-06 -5.57903e-06 5.39149e-06 -5.54888e-06 5.91093e-06 -6.35396e-06 6.62096e-06 -6.68490e-06
-2.72614e-07 3.69169e-06 -3.80682e-02 -2.49861e-06 2.41462e-06 -2.48511e-06 2.64726e-06 -2.84567e-06 2.96525e-06 -2.99388e-06
4.11986e-07 -5.57903e-06 -2.49861e-06 -4.81405e-02 -3.64907e-06 3.75560e-06 -4.00064e-06 4.30049e-06 -4.48120e-06 4.52447e-06
-3.98137e-07 5.39149e-06 2.41462e-06 -3.64907e-06 -5.82477e-02 -3.62935e-06 3.86616e-06 -4.15593e-06 4.33056e-06 -4.37238e-06
4.09760e-07 -5.54888e-06 -2.48511e-06 3.75560e-06 -3.62935e-06 -6.83649e-02 -3.97902e-06 4.27725e-06 -4.45699e-06 4.50003e-06
-4.36496e-07 5.91093e-06 2.64726e-06 -4.00064e-06 3.86616e-06 -3.97902e-06 -7.84861e-02 -4.55633e-06 4.74780e-06 -4.79364e-06
4.69211e-07 -6.35396e-06 -2.84567e-06 4.30049e-06 -4.15593e-06 4.27725e-06 -4.55633e-06 -8.86092e-02 -5.10365e-06 5.15293e-06
-4.88928e-07 6.62096e-06 2.96525e-06 -4.48120e-06 4.33056e-06 -4.45699e-06 4.74780e-06 -5.10365e-06 -9.87337e-02 -5.36946e-06
4.93649e-07 -6.68490e-06 -2.99388e-06 4.52447e-06 -4.37238e-06 4.50003e-06 -4.79364e-06 5.15293e-06 -5.36946e-06 -1.08859e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_34-35.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.29802e-02 -9.64162e-07 -2.33036e-07 -1.13092e-06 1.05514e-06 -6.56461e-07 3.62130e-07 -1.59394e-07 2.94874e-08 4.16997e-08
-9.64162e-07 -2.91521e-02 2.95684e-07 1.43495e-06 -1.33879e-06 8.32938e-07 -4.59482e-07 2.02243e-07 -3.74145e-08 -5.29098e-08
-2.33036e-07 2.95684e-07 -3.94270e-02 3.46824e-07 -3.23584e-07 2.01320e-07 -1.11056e-07 4.88819e-08 -9.04302e-09 -1.27882e-08
-1.13092e-06 1.43495e-06 3.46824e-07 -4.98590e-02 -1.57035e-06 9.77000e-07 -5.38952e-07 2.37223e-07 -4.38856e-08 -6.20609e-08
1.05514e-06 -1.33879e-06 -3.23584e-07 -1.57035e-06 -6.03265e-02 -9.11534e-07 5.02839e-07 -2.21327e-07 4.09449e-08 5.79024e-08
-6.56461e-07 8.32938e-07 2.01320e-07 9.77000e-07 -9.11534e-07 -7.08055e-02 -3.12844e-07 1.37700e-07 -2.54741e-08 -3.60243e-08
3.62130e-07 -4.59482e-07 -1.11056e-07 -5.38952e-07 5.02839e-07 -3.12844e-07 -8.12885e-02 -7.59608e-08 1.40525e-08 1.98724e-08
-1.59394e-07 2.02243e-07 4.88819e-08 2.37223e-07 -2.21327e-07 1.37700e-07 -7.59608e-08 -9.17733e-02 -6.18530e-09 -8.74696e-09
2.94874e-08 -3.74145e-08 -9.04302e-09 -4.38856e-08 4.09449e-08 -2.54741e-08 1.40525e-08 -6.18530e-09 -1.02259e-01 1.61816e-09
4.16997e-08 -5.29098e-08 -1.27882e-08 -6.20609e-08 5.79024e-08 -3.60243e-08 1.98724e-08 -8.74696e-09 1.61816e-09 -1.12746e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_35-36.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.44208e-02 -4.19179e-06 1.40461e-06 -1.32539e-06 8.46898e-07 -5.30724e-07 3.23793e-07 -2.75542e-07 2.92191e-07 -4.05385e-07
-4.19179e-06 -3.09682e-02 -4.48006e-06 4.22739e-06 -2.70122e-06 1.69277e-06 -1.03276e-06 8.78854e-07 -9.31958e-07 1.29300e-06
1.40461e-06 -4.48006e-06 -4.18981e-02 -1.41653e-06 9.05140e-07 -5.67222e-07 3.46061e-07 -2.94491e-07 3.12285e-07 -4.33264e-07
-1.32539e-06 4.22739e-06 -1.41653e-06 -5.29862e-02 -8.54090e-07 5.35231e-07 -3.26543e-07 2.77882e-07 -2.94672e-07 4.08828e-07
8.46898e-07 -2.70122e-06 9.05140e-07 -8.54090e-07 -6.41106e-02 -3.42003e-07 2.08655e-07 -1.77561e-07 1.88290e-07 -2.61234e-07
-5.30724e-07 1.69277e-06 -5.67222e-07 5.35231e-07 -3.42003e-07 -7.52461e-02 -1.30758e-07 1.11272e-07 -1.17996e-07 1.63707e-07
3.23793e-07 -1.03276e-06 3.46061e-07 -3.26543e-07 2.08655e-07 -1.30758e-07 -8.63862e-02 -6.78868e-08 7.19888e-08 -9.98771e-08
-2.75542e-07 8.78854e-07 -2.94491e-07 2.77882e-07 -1.77561e-07 1.11272e-07 -6.78868e-08 -9.75284e-02 -6.12610e-08 8.49934e-08
2.92191e-07 -9.31958e-07 3.12285e-07 -2.94672e-07 1.88290e-07 -1.17996e-07 7.19888e-08 -6.12610e-08 -1.08672e-01 -9.01291e-08
-4.05385e-07 1.29300e-06 -4.33264e-07 4.08828e-07 -2.61234e-07 1.63707e-07 -9.98771e-08 8.49934e-08 -9.01291e-08 -1.19816e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_36-37.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.56109e-02 -1.70861e-06 1.81570e-07 -8.97211e-07 6.85717e-07 -3.29132e-07 -1.58735e-08 3.20560e-07 -5.75935e-07 7.71419e-07
-1.70861e-06 -3.24841e-02 -6.53528e-07 3.22935e-06 -2.46812e-06 1.18465e-06 5.71337e-08 -1.15380e-06 2.07297e-06 -2.77658e-06
1.81570e-07 -6.53528e-07 -4.39399e-02 -3.43175e-07 2.62280e-07 -1.25890e-07 -6.07144e-09 1.22611e-07 -2.20290e-07 2.95060e-07
-8.97211e-07 3.22935e-06 -3.43175e-07 -5.55661e-02 -1.29603e-06 6.22074e-07 3.00015e-08 -6.05872e-07 1.08854e-06 -1.45801e-06
6.85717e-07 -2.46812e-06 2.62280e-07 -1.29603e-06 -6.72321e-02 -4.75436e-07 -2.29294e-08 4.63054e-07 -8.31946e-07 1.11433e-06
-3.29132e-07 1.18465e-06 -1.25890e-07 6.22074e-07 -4.75436e-07 -7.89103e-02 1.10057e-08 -2.22258e-07 3.99320e-07 -5.34857e-07
-1.58735e-08 5.71337e-08 -6.07144e-09 3.00015e-08 -2.29294e-08 1.10057e-08 -9.05929e-02 -1.07191e-08 1.92585e-08 -2.57952e-08
3.20560e-07 -1.15380e-06 1.22611e-07 -6.05872e-07 4.63054e-07 -2.22258e-07 -1.07191e-08 -1.02277e-01 -3.88920e-07 5.20927e-07
-5.75935e-07 2.07297e-06 -2.20290e-07 1.08854e-06 -8.31946e-07 3.99320e-07 1.92585e-08 -3.88920e-07 -1.13963e-01 -9.35924e-07
7.71419e-07 -2.77658e-06 2.95060e-07 -1.45801e-06 1.11433e-06 -5.34857e-07 -2.57952e-08 5.20927e-07 -9.35924e-07 -1.25649e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_37-38.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.52512e-02 -8.75277e-07 -8.93579e-07 1.19552e-06 -1.20956e-06 1.25507e-06 -1.22733e-06 1.19403e-06 -1.17432e-06 1.16913e-06
-8.75277e-07 -3.20330e-02 1.16168e-06 -1.55421e-06 1.57247e-06 -1.63164e-06 1.59558e-06 -1.55228e-06 1.52666e-06 -1.51991e-06
-8.93579e-07 1.16168e-06 -4.33219e-02 -1.58671e-06 1.60535e-06 -1.66576e-06 1.62894e-06 -1.58474e-06 1.55858e-06 -1.55169e-06
1.19552e-06 -1.55421e-06 -1.58671e-06 -5.47856e-02 -2.14780e-06 2.22861e-06 -2.17936e-06 2.12022e-06 -2.08523e-06 2.07600e-06
-1.20956e-06 1.57247e-06 1.60535e-06 -2.14780e-06 -6.62870e-02 -2.25479e-06 2.20496e-06 -2.14512e-06 2.10972e-06 -2.10039e-06
1.25507e-06 -1.63164e-06 -1.66576e-06 2.22861e-06 -2.25479e-06 -7.78004e-02 -2.28792e-06 2.22584e-06 -2.18910e-06 2.17942e-06
-1.22733e-06 1.59558e-06 1.62894e-06 -2.17936e-06 2.20496e-06 -2.28792e-06 -8.93189e-02 -2.17664e-06 2.14072e-06 -2.13125e-06
1.19403e-06 -1.55228e-06 -1.58474e-06 2.12022e-06 -2.14512e-06 2.22584e-06 -2.17664e-06 -1.00840e-01 -2.08263e-06 2.07342e-06
-1.17432e-06 1.52666e-06 1.55858e-06 -2.08523e-06 2.10972e-06 -2.18910e-06 2.14072e-06 -2.08263e-06 -1.12362e-01 -2.03920e-06
1.16913e-06 -1.51991e-06 -1.55169e-06 2.07600e-06 -2.10039e-06 2.17942e-06 -2.13125e-06 2.07342e-06 -2.03920e-06 -1.23884e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_38-39.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.70582e-02 -1.34410e-05 3.57593e-06 1.34589e-07 -5.70384e-07 1.79188e-06 -2.50205e-06 3.07949e-06 -3.66068e-06 4.56216e-06
-1.34410e-05 -3.43349e-02 -2.98490e-06 -1.12344e-07 4.76110e-07 -1.49572e-06 2.08851e-06 -2.57050e-06 3.05563e-06 -3.80812e-06
3.57593e-06 -2.98490e-06 -4.64491e-02 2.98886e-08 -1.26667e-07 3.97929e-07 -5.55638e-07 6.83872e-07 -8.12938e-07 1.01313e-06
1.34589e-07 -1.12344e-07 2.98886e-08 -5.87419e-02 -4.76741e-09 1.49770e-08 -2.09128e-08 2.57391e-08 -3.05969e-08 3.81317e-08
-5.70384e-07 4.76110e-07 -1.26667e-07 -4.76741e-09 -7.10735e-02 -6.34722e-08 8.86278e-08 -1.09082e-07 1.29669e-07 -1.61601e-07
1.79188e-06 -1.49572e-06 3.97929e-07 1.49770e-08 -6.34722e-08 -8.34178e-02 -2.78428e-07 3.42685e-07 -4.07360e-07 5.07677e-07
-2.50205e-06 2.08851e-06 -5.55638e-07 -2.09128e-08 8.86278e-08 -2.78428e-07 -9.57673e-02 -4.78499e-07 5.68806e-07 -7.08881e-07
3.07949e-06 -2.57050e-06 6.83872e-07 2.57391e-08 -1.09082e-07 3.42685e-07 -4.78499e-07 -1.08119e-01 -7.00078e-07 8.72481e-07
-3.66068e-06 3.05563e-06 -8.12938e-07 -3.05969e-08 1.29669e-07 -4.07360e-07 5.68806e-07 -7.00078e-07 -1.20473e-01 -1.03714e-06
4.56216e-06 -3.80812e-06 1.01313e-06 3.81317e-08 -1.61601e-07 5.07677e-07 -7.08881e-07 8.72481e-07 -1.03714e-06 -1.32826e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_39-40.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.79355e-02 -1.81622e-05 1.09365e-05 -6.71977e-06 5.16884e-06 -5.80413e-06 6.32441e-06 -6.63409e-06 6.72399e-06 -6.61493e-06
-1.81622e-05 -3.54504e-02 -9.25976e-06 5.68952e-06 -4.37637e-06 4.91426e-06 -5.35477e-06 5.61697e-06 -5.69309e-06 5.60075e-06
1.09365e-05 -9.25976e-06 -4.79585e-02 -3.42599e-06 2.63527e-06 -2.95916e-06 3.22442e-06 -3.38231e-06 3.42814e-06 -3.37254e-06
-6.71977e-06 5.68952e-06 -3.42599e-06 -6.06547e-02 -1.61920e-06 1.81821e-06 -1.98120e-06 2.07821e-06 -2.10637e-06 2.07220e-06
5.16884e-06 -4.37637e-06 2.63527e-06 -1.61920e-06 -7.33892e-02 -1.39857e-06 1.52393e-06 -1.59855e-06 1.62022e-06 -1.59394e-06
-5.80413e-06 4.91426e-06 -2.95916e-06 1.81821e-06 -1.39857e-06 -8.61358e-02 -1.71124e-06 1.79503e-06 -1.81935e-06 1.78984e-06
6.32441e-06 -5.35477e-06 3.22442e-06 -1.98120e-06 1.52393e-06 -1.71124e-06 -9.88878e-02 -1.95593e-06 1.98244e-06 -1.95028e-06
-6.63409e-06 5.61697e-06 -3.38231e-06 2.07821e-06 -1.59855e-06 1.79503e-06 -1.95593e-06 -1.11643e-01 -2.07951e-06 2.04578e-06
6.72399e-06 -5.69309e-06 3.42814e-06 -2.10637e-06 1.62022e-06 -1.81935e-06 1.98244e-06 -2.07951e-06 -1.24399e-01 -2.07350e-06
-6.61493e-06 5.60075e-06 -3.37254e-06 2.07220e-06 -1.59394e-06 1.78984e-06 -1.95028e-06 2.04578e-06 -2.07350e-06 -1.37156e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_4-5.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.66670e-03 -6.05209e-06 -8.04942e-08 -8.15780e-07 1.17992e-06 -1.02323e-06 9.02750e-07 -1.26230e-06 1.39054e-06 -1.39122e-06
-6.05209e-06 -1.09848e-02 1.75231e-07 1.77590e-06 -2.56862e-06 2.22750e-06 -1.96523e-06 2.74795e-06 -3.02712e-06 3.02861e-06
-8.04942e-08 1.75231e-07 -1.48737e-02 2.36199e-08 -3.41632e-08 2.96263e-08 -2.61381e-08 3.65483e-08 -4.02613e-08 4.02812e-08
-8.15780e-07 1.77590e-06 2.36199e-08 -1.88095e-02 -3.46232e-07 3.00252e-07 -2.64900e-07 3.70404e-07 -4.08034e-07 4.08235e-07
1.17992e-06 -2.56862e-06 -3.41632e-08 -3.46232e-07 -2.27580e-02 -4.34276e-07 3.83144e-07 -5.35742e-07 5.90170e-07 -5.90460e-07
-1.02323e-06 2.22750e-06 2.96263e-08 3.00252e-07 -4.34276e-07 -2.67109e-02 -3.32262e-07 4.64595e-07 -5.11794e-07 5.12046e-07
9.02750e-07 -1.96523e-06 -2.61381e-08 -2.64900e-07 3.83144e-07 -3.32262e-07 -3.06655e-02 -4.09893e-07 4.51535e-07 -4.51757e-07
-1.26230e-06 2.74795e-06 3.65483e-08 3.70404e-07 -5.35742e-07 4.64595e-07 -4.09893e-07 -3.46206e-02 -6.31372e-07 6.31683e-07
1.39054e-06 -3.02712e-06 -4.02613e-08 -4.08034e-07 5.90170e-07 -5.11794e-07 4.51535e-07 -6.31372e-07 -3.85762e-02 -6.95857e-07
-1.39122e-06 3.02861e-06 4.02812e-08 4.08235e-07 -5.90460e-07 5.12046e-07 -4.51757e-07 6.31683e-07 -6.95857e-07 -4.25321e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_40-41.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.85097e-02 -5.02444e-06 8.16138e-07 5.66058e-07 -7.59032e-07 7.76278e-07 -7.84149e-07 8.32591e-07 -8.89619e-07 9.45160e-07
-5.02444e-06 -3.61473e-02 -3.44981e-06 -2.39272e-06 3.20842e-06 -3.28133e-06 3.31460e-06 -3.51936e-06 3.76042e-06 -3.99519e-06
8.16138e-07 -3.44981e-06 -4.89139e-02 3.88659e-07 -5.21156e-07 5.32998e-07 -5.38402e-07 5.71662e-07 -6.10818e-07 6.48953e-07
5.66058e-07 -2.39272e-06 3.88659e-07 -6.18584e-02 -3.61464e-07 3.69677e-07 -3.73425e-07 3.96494e-07 -4.23652e-07 4.50102e-07
-7.59032e-07 3.20842e-06 -5.21156e-07 -3.61464e-07 -7.48441e-02 -4.95703e-07 5.00729e-07 -5.31662e-07 5.68078e-07 -6.03545e-07
7.76278e-07 -3.28133e-06 5.32998e-07 3.69677e-07 -4.95703e-07 -8.78436e-02 -5.12107e-07 5.43743e-07 -5.80986e-07 6.17259e-07
-7.84149e-07 3.31460e-06 -5.38402e-07 -3.73425e-07 5.00729e-07 -5.12107e-07 -1.00849e-01 -5.49256e-07 5.86877e-07 -6.23517e-07
8.32591e-07 -3.51936e-06 5.71662e-07 3.96494e-07 -5.31662e-07 5.43743e-07 -5.49256e-07 -1.13856e-01 -6.23132e-07 6.62036e-07
-8.89619e-07 3.76042e-06 -6.10818e-07 -4.23652e-07 5.68078e-07 -5.80986e-07 5.86877e-07 -6.23132e-07 -1.26865e-01 -7.07382e-07
9.45160e-07 -3.99519e-06 6.48953e-07 4.50102e-07 -6.03545e-07 6.17259e-07 -6.23517e-07 6.62036e-07 -7.07382e-07 -1.39875e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_41-42.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.92707e-02 1.54336e-05 -1.52094e-05 1.30730e-05 -1.02484e-05 7.03810e-06 -4.13357e-06 1.59669e-06 5.19103e-07 -2.22855e-06
1.54336e-05 -3.71477e-02 -1.11535e-05 9.58684e-06 -7.51544e-06 5.16126e-06 -3.03127e-06 1.17091e-06 3.80674e-07 -1.63426e-06
-1.52094e-05 -1.11535e-05 -5.02431e-02 -9.44751e-06 7.40622e-06 -5.08625e-06 2.98722e-06 -1.15389e-06 -3.75142e-07 1.61051e-06
1.30730e-05 9.58684e-06 -9.44751e-06 -6.35447e-02 -6.36592e-06 4.37182e-06 -2.56763e-06 9.91810e-07 3.22448e-07 -1.38429e-06
-1.02484e-05 -7.51544e-06 7.40622e-06 -6.36592e-06 -7.68894e-02 -3.42721e-06 2.01285e-06 -7.77513e-07 -2.52778e-07 1.08519e-06
7.03810e-06 5.16126e-06 -5.08625e-06 4.37182e-06 -3.42721e-06 -9.02476e-02 -1.38233e-06 5.33960e-07 1.73596e-07 -7.45261e-07
-4.13357e-06 -3.03127e-06 2.98722e-06 -2.56763e-06 2.01285e-06 -1.38233e-06 -1.03610e-01 -3.13602e-07 -1.01955e-07 4.37702e-07
1.59669e-06 1.17091e-06 -1.15389e-06 9.91810e-07 -7.77513e-07 5.33960e-07 -3.13602e-07 -1.16975e-01 3.93828e-08 -1.69073e-07
5.19103e-07 3.80674e-07 -3.75142e-07 3.22448e-07 -2.52778e-07 1.73596e-07 -1.01955e-07 3.93828e-08 -1.30340e-01 -5.49676e-08
-2.22855e-06 -1.63426e-06 1.61051e-06 -1.38429e-06 1.08519e-06 -7.45261e-07 4.37702e-07 -1.69073e-07 -5.49676e-08 -1.43706e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_42-43.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.00487e-02 -1.08690e-07 2.31010e-07 -3.14185e-07 3.04008e-07 -2.83240e-07 2.54215e-07 -2.23585e-07 1.94506e-07 -1.68017e-07
-1.08690e-07 -3.81187e-02 -1.27938e-06 1.74001e-06 -1.68365e-06 1.56863e-06 -1.40788e-06 1.23825e-06 -1.07721e-06 9.30508e-07
2.31010e-07 -1.27938e-06 -5.15500e-02 -3.69823e-06 3.57844e-06 -3.33398e-06 2.99233e-06 -2.63179e-06 2.28950e-06 -1.97771e-06
-3.14185e-07 1.74001e-06 -3.69823e-06 -6.51902e-02 -4.86684e-06 4.53437e-06 -4.06970e-06 3.57936e-06 -3.11382e-06 2.68977e-06
3.04008e-07 -1.68365e-06 3.57844e-06 -4.86684e-06 -7.88768e-02 -4.38750e-06 3.93788e-06 -3.46342e-06 3.01297e-06 -2.60265e-06
-2.83240e-07 1.56863e-06 -3.33398e-06 4.53437e-06 -4.38750e-06 -9.25781e-02 -3.66887e-06 3.22682e-06 -2.80714e-06 2.42485e-06
2.54215e-07 -1.40788e-06 2.99233e-06 -4.06970e-06 3.93788e-06 -3.66887e-06 -1.06285e-01 -2.89615e-06 2.51947e-06 -2.17636e-06
-2.23585e-07 1.23825e-06 -2.63179e-06 3.57936e-06 -3.46342e-06 3.22682e-06 -2.89615e-06 -1.19995e-01 -2.21591e-06 1.91414e-06
1.94506e-07 -1.07721e-06 2.28950e-06 -3.11382e-06 3.01297e-06 -2.80714e-06 2.51947e-06 -2.21591e-06 -1.33707e-01 -1.66518e-06
-1.68017e-07 9.30508e-07 -1.97771e-06 2.68977e-06 -2.60265e-06 2.42485e-06 -2.17636e-06 1.91414e-06 -1.66518e-06 -1.47419e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_43-44.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.08361e-02 -9.49977e-06 9.39923e-06 -7.44847e-06 5.80013e-06 -4.63942e-06 3.72135e-06 -2.99370e-06 2.36533e-06 -1.88938e-06
-9.49977e-06 -3.90723e-02 -4.78235e-05 3.78980e-05 -2.95112e-05 2.36055e-05 -1.89343e-05 1.52320e-05 -1.20349e-05 9.61322e-06
9.39923e-06 -4.78235e-05 -5.28596e-02 -3.74969e-05 2.91989e-05 -2.33556e-05 1.87340e-05 -1.50708e-05 1.19075e-05 -9.51149e-06
-7.44847e-06 3.78980e-05 -3.74969e-05 -6.68781e-02 -2.31388e-05 1.85083e-05 -1.48458e-05 1.19429e-05 -9.43616e-06 7.53743e-06
5.80013e-06 -2.95112e-05 2.91989e-05 -2.31388e-05 -8.09356e-02 -1.44124e-05 1.15604e-05 -9.29997e-06 7.34794e-06 -5.86940e-06
-4.63942e-06 2.36055e-05 -2.33556e-05 1.85083e-05 -1.44124e-05 -9.50026e-02 -9.24699e-06 7.43888e-06 -5.87748e-06 4.69482e-06
3.72135e-06 -1.89343e-05 1.87340e-05 -1.48458e-05 1.15604e-05 -9.24699e-06 -1.09073e-01 -5.96685e-06 4.71443e-06 -3.76580e-06
-2.99370e-06 1.52320e-05 -1.50708e-05 1.19429e-05 -9.29997e-06 7.43888e-06 -5.96685e-06 -1.23145e-01 -3.79259e-06 3.02945e-06
2.36533e-06 -1.20349e-05 1.19075e-05 -9.43616e-06 7.34794e-06 -5.87748e-06 4.71443e-06 -3.79259e-06 -1.37218e-01 -2.39358e-06
-1.88938e-06 9.61322e-06 -9.51149e-06 7.53743e-06 -5.86940e-06 4.69482e-06 -3.76580e-06 3.02945e-06 -2.39358e-06 -1.51291e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_44-45.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.23699e-02 -3.03612e-06 -1.73233e-06 3.48613e-06 -3.03364e-06 1.96502e-06 -1.15392e-06 7.64799e-07 -7.29542e-07 9.42442e-07
-3.03612e-06 -4.10683e-02 1.07018e-06 -2.15364e-06 1.87410e-06 -1.21394e-06 7.12860e-07 -4.72472e-07 4.50691e-07 -5.82215e-07
-1.73233e-06 1.07018e-06 -5.55429e-02 -1.22881e-06 1.06931e-06 -6.92638e-07 4.06738e-07 -2.69579e-07 2.57152e-07 -3.32196e-07
3.48613e-06 -2.15364e-06 -1.22881e-06 -7.02396e-02 -2.15188e-06 1.39387e-06 -8.18520e-07 5.42501e-07 -5.17492e-07 6.68510e-07
-3.03364e-06 1.87410e-06 1.06931e-06 -2.15188e-06 -8.49860e-02 -1.21294e-06 7.12277e-07 -4.72085e-07 4.50322e-07 -5.81739e-07
1.96502e-06 -1.21394e-06 -6.92638e-07 1.39387e-06 -1.21294e-06 -9.97483e-02 -4.61373e-07 3.05791e-07 -2.91694e-07 3.76818e-07
-1.15392e-06 7.12860e-07 4.06738e-07 -8.18520e-07 7.12277e-07 -4.61373e-07 -1.14516e-01 -1.79570e-07 1.71291e-07 -2.21279e-07
7.64799e-07 -4.72472e-07 -2.69579e-07 5.42501e-07 -4.72085e-07 3.05791e-07 -1.79570e-07 -1.29287e-01 -1.13529e-07 1.46660e-07
-7.29542e-07 4.50691e-07 2.57152e-07 -5.17492e-07 4.50322e-07 -2.91694e-07 1.71291e-07 -1.13529e-07 -1.44059e-01 -1.39899e-07
9.42442e-07 -5.82215e-07 -3.32196e-07 6.68510e-07 -5.81739e-07 3.76818e-07 -2.21279e-07 1.46660e-07 -1.39899e-07 -1.58832e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_45-46.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.44012e-02 -2.68545e-05 1.93086e-05 -7.88776e-06 -9.94483e-07 7.64370e-06 -1.20397e-05 1.45837e-05 -1.56664e-05 1.59515e-05
-2.68545e-05 -4.36950e-02 -9.72361e-06 3.97220e-06 5.00812e-07 -3.84930e-06 6.06309e-06 -7.34419e-06 7.88944e-06 -8.03300e-06
1.93086e-05 -9.72361e-06 -5.91046e-02 -2.85605e-06 -3.60088e-07 2.76768e-06 -4.35941e-06 5.28053e-06 -5.67257e-06 5.77579e-06
-7.88776e-06 3.97220e-06 -2.85605e-06 -7.47531e-02 1.47100e-07 -1.13063e-06 1.78087e-06 -2.15716e-06 2.31731e-06 -2.35948e-06
-9.94483e-07 5.00812e-07 -3.60088e-07 1.47100e-07 -9.04474e-02 -1.42548e-07 2.24530e-07 -2.71973e-07 2.92165e-07 -2.97481e-07
7.64370e-06 -3.84930e-06 2.76768e-06 -1.13063e-06 -1.42548e-07 -1.06156e-01 -1.72576e-06 2.09041e-06 -2.24561e-06 2.28647e-06
-1.20397e-05 6.06309e-06 -4.35941e-06 1.78087e-06 2.24530e-07 -1.72576e-06 -1.21870e-01 -3.29264e-06 3.53709e-06 -3.60145e-06
1.45837e-05 -7.34419e-06 5.28053e-06 -2.15716e-06 -2.71973e-07 2.09041e-06 -3.29264e-06 -1.37588e-01 -4.28446e-06 4.36243e-06
-1.56664e-05 7.88944e-06 -5.67257e-06 2.31731e-06 2.92165e-07 -2.24561e-06 3.53709e-06 -4.28446e-06 -1.53309e-01 -4.68630e-06
1.59515e-05 -8.03300e-06 5.77579e-06 -2.35948e-06 -2.97481e-07 2.28647e-06 -3.60145e-06 4.36243e-06 -4.68630e-06 -1.69030e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_46-47.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.68649e-02 1.58998e-06 -1.15800e-06 6.46244e-07 -2.91369e-07 2.25906e-08 1.57785e-07 -2.63900e-07 3.18003e-07 -3.63052e-07
1.58998e-06 -4.67319e-02 -2.50963e-05 1.40055e-05 -6.31459e-06 4.89588e-07 3.41953e-06 -5.71929e-06 6.89181e-06 -7.86812e-06
-1.15800e-06 -2.50963e-05 -6.32287e-02 -1.02004e-05 4.59899e-06 -3.56573e-07 -2.49049e-06 4.16543e-06 -5.01939e-06 5.73045e-06
6.46244e-07 1.40055e-05 -1.02004e-05 -7.99784e-02 -2.56656e-06 1.98992e-07 1.38987e-06 -2.32460e-06 2.80117e-06 -3.19799e-06
-2.91369e-07 -6.31459e-06 4.59899e-06 -2.56656e-06 -9.67739e-02 -8.97187e-08 -6.26642e-07 1.04808e-06 -1.26295e-06 1.44186e-06
2.25906e-08 4.89588e-07 -3.56573e-07 1.98992e-07 -8.97187e-08 -1.13584e-01 4.85853e-08 -8.12606e-08 9.79200e-08 -1.11792e-07
1.57785e-07 3.41953e-06 -2.49049e-06 1.38987e-06 -6.26642e-07 4.85853e-08 -1.30399e-01 -5.67566e-07 6.83924e-07 -7.80811e-07
-2.63900e-07 -5.71929e-06 4.16543e-06 -2.32460e-06 1.04808e-06 -8.12606e-08 -5.67566e-07 -1.47217e-01 -1.14389e-06 1.30593e-06
3.18003e-07 6.89181e-06 -5.01939e-06 2.80117e-06 -1.26295e-06 9.79200e-08 6.83924e-07 -1.14389e-06 -1.64038e-01 -1.57366e-06
-3.63052e-07 -7.86812e-06 5.73045e-06 -3.19799e-06 1.44186e-06 -1.11792e-07 -7.80811e-07 1.30593e-06 -1.57366e-06 -1.80859e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_47-48.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.79498e-02 -1.10168e-05 6.75412e-06 -2.11470e-06 3.23427e-07 2.71902e-07 -9.39113e-08 -4.70652e-07 1.19807e-06 -1.91350e-06
-1.10168e-05 -4.81486e-02 -5.96939e-06 1.86900e-06 -2.85850e-07 -2.40311e-07 8.30002e-08 4.15969e-07 -1.05887e-06 1.69118e-06
6.75412e-06 -5.96939e-06 -6.51259e-02 -1.14584e-06 1.75247e-07 1.47329e-07 -5.08853e-08 -2.55020e-07 6.49167e-07 -1.03682e-06
-2.11470e-06 1.86900e-06 -1.14584e-06 -8.23645e-02 -5.48695e-08 -4.61282e-08 1.59321e-08 7.98462e-08 -2.03252e-07 3.24626e-07
3.23427e-07 -2.85850e-07 1.75247e-07 -5.48695e-08 -9.96556e-02 7.05497e-09 -2.43669e-09 -1.22119e-08 3.10860e-08 -4.96491e-08
2.71902e-07 -2.40311e-07 1.47329e-07 -4.61282e-08 7.05497e-09 -1.16964e-01 -2.04850e-09 -1.02664e-08 2.61336e-08 -4.17394e-08
-9.39113e-08 8.30002e-08 -5.08853e-08 1.59321e-08 -2.43669e-09 -2.04850e-09 -1.34281e-01 3.54588e-09 -9.02621e-09 1.44163e-08
-4.70652e-07 4.15969e-07 -2.55020e-07 7.98462e-08 -1.22119e-08 -1.02664e-08 3.54588e-09 -1.51600e-01 -4.52363e-08 7.22494e-08
1.19807e-06 -1.05887e-06 6.49167e-07 -2.03252e-07 3.10860e-08 2.61336e-08 -9.02621e-09 -4.52363e-08 -1.68922e-01 -1.83915e-07
-1.91350e-06 1.69118e-06 -1.03682e-06 3.24626e-07 -4.96491e-08 -4.17394e-08 1.44163e-08 7.22494e-08 -1.83915e-07 -1.86244e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_48-49.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.93652e-02 1.17478e-06 -2.57748e-07 2.31912e-08 -4.27325e-08 1.58778e-07 -2.77037e-07 3.70578e-07 -4.34725e-07 4.73352e-07
1.17478e-06 -4.99270e-02 -2.47034e-06 2.22272e-07 -4.09562e-07 1.52179e-06 -2.65521e-06 3.55175e-06 -4.16655e-06 4.53676e-06
-2.57748e-07 -2.47034e-06 -6.75361e-02 -4.87665e-08 8.98581e-08 -3.33880e-07 5.82554e-07 -7.79254e-07 9.14143e-07 -9.95366e-07
2.31912e-08 2.22272e-07 -4.87665e-08 -8.54090e-02 -8.08509e-09 3.00413e-08 -5.24160e-08 7.01143e-08 -8.22511e-08 8.95592e-08
-4.27325e-08 -4.09562e-07 8.98581e-08 -8.08509e-09 -1.03339e-01 -5.53546e-08 9.65827e-08 -1.29194e-07 1.51558e-07 -1.65024e-07
1.58778e-07 1.52179e-06 -3.33880e-07 3.00413e-08 -5.53546e-08 -1.21287e-01 -3.58866e-07 4.80038e-07 -5.63133e-07 6.13168e-07
-2.77037e-07 -2.65521e-06 5.82554e-07 -5.24160e-08 9.65827e-08 -3.58866e-07 -1.39243e-01 -8.37570e-07 9.82554e-07 -1.06986e-06
3.70578e-07 3.55175e-06 -7.79254e-07 7.01143e-08 -1.29194e-07 4.80038e-07 -8.37570e-07 -1.57202e-01 -1.31431e-06 1.43109e-06
-4.34725e-07 -4.16655e-06 9.14143e-07 -8.22511e-08 1.51558e-07 -5.63133e-07 9.82554e-07 -1.31431e-06 -1.75163e-01 -1.67882e-06
4.73352e-07 4.53676e-06 -9.95366e-07 8.95592e-08 -1.65024e-07 6.13168e-07 -1.06986e-06 1.43109e-06 -1.67882e-06 -1.93126e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_49-50.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.80461e-02 9.54931e-07 1.67662e-09 -5.12773e-07 6.38352e-07 -6.38893e-07 5.89077e-07 -5.18592e-07 4.42301e-07 -3.67253e-07
9.54931e-07 -4.82533e-02 2.03738e-08 -6.23107e-06 7.75705e-06 -7.76363e-06 7.15828e-06 -6.30177e-06 5.37470e-06 -4.46275e-06
1.67662e-09 2.03738e-08 -6.52737e-02 -1.09402e-08 1.36195e-08 -1.36310e-08 1.25682e-08 -1.10643e-08 9.43665e-09 -7.83548e-09
-5.12773e-07 -6.23107e-06 -1.09402e-08 -8.25437e-02 -4.16534e-06 4.16887e-06 -3.84381e-06 3.38389e-06 -2.88608e-06 2.39638e-06
6.38352e-07 7.75705e-06 1.36195e-08 -4.16534e-06 -9.98709e-02 -5.18982e-06 4.78516e-06 -4.21260e-06 3.59288e-06 -2.98325e-06
-6.38893e-07 -7.76363e-06 -1.36310e-08 4.16887e-06 -5.18982e-06 -1.17218e-01 -4.78922e-06 4.21617e-06 -3.59592e-06 2.98578e-06
5.89077e-07 7.15828e-06 1.25682e-08 -3.84381e-06 4.78516e-06 -4.78922e-06 -1.34573e-01 -3.88742e-06 3.31554e-06 -2.75297e-06
-5.18592e-07 -6.30177e-06 -1.10643e-08 3.38389e-06 -4.21260e-06 4.21617e-06 -3.88742e-06 -1.51932e-01 -2.91882e-06 2.42357e-06
4.42301e-07 5.37470e-06 9.43665e-09 -2.88608e-06 3.59288e-06 -3.59592e-06 3.31554e-06 -2.91882e-06 -1.69293e-01 -2.06703e-06
-3.67253e-07 -4.46275e-06 -7.83548e-09 2.39638e-06 -2.98325e-06 2.98578e-06 -2.75297e-06 2.42357e-06 -2.06703e-06 -1.86655e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_5-6.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.52079e-03 -1.60218e-05 -3.31992e-07 -1.04086e-05 1.06077e-05 -4.50043e-06 1.63722e-06 4.43748e-07 -6.37303e-07 5.76423e-07
-1.60218e-05 -1.08265e-02 2.36387e-07 7.41122e-06 -7.55296e-06 3.20442e-06 -1.16574e-06 -3.15961e-07 4.53776e-07 -4.10428e-07
-3.31992e-07 2.36387e-07 -1.46572e-02 1.53569e-07 -1.56506e-07 6.63995e-08 -2.41556e-08 -6.54708e-09 9.40279e-09 -8.50457e-09
-1.04086e-05 7.41122e-06 1.53569e-07 -1.85311e-02 -4.90680e-06 2.08176e-06 -7.57328e-07 -2.05265e-07 2.94797e-07 -2.66636e-07
1.06077e-05 -7.55296e-06 -1.56506e-07 -4.90680e-06 -2.24222e-02 -2.12157e-06 7.71812e-07 2.09190e-07 -3.00435e-07 2.71735e-07
-4.50043e-06 3.20442e-06 6.63995e-08 2.08176e-06 -2.12157e-06 -2.63216e-02 -3.27449e-07 -8.87512e-08 1.27463e-07 -1.15287e-07
1.63722e-06 -1.16574e-06 -2.41556e-08 -7.57328e-07 7.71812e-07 -3.27449e-07 -3.02193e-02 3.22870e-08 -4.63699e-08 4.19403e-08
4.43748e-07 -3.15961e-07 -6.54708e-09 -2.05265e-07 2.09190e-07 -8.87512e-08 3.22870e-08 -3.41172e-02 -1.25680e-08 1.13674e-08
-6.37303e-07 4.53776e-07 9.40279e-09 2.94797e-07 -3.00435e-07 1.27463e-07 -4.63699e-08 -1.25680e-08 -3.80153e-02 -1.63257e-08
5.76423e-07 -4.10428e-07 -8.50457e-09 -2.66636e-07 2.71735e-07 -1.15287e-07 4.19403e-08 1.13674e-08 -1.63257e-08 -4.19137e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_50-51.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.03055e-02 1.07764e-06 -1.03165e-06 8.56805e-07 -8.03017e-07 8.66669e-07 -9.11763e-07 9.04982e-07 -8.64497e-07 8.07362e-07
1.07764e-06 -5.11272e-02 -3.97628e-06 3.30239e-06 -3.09507e-06 3.34041e-06 -3.51421e-06 3.48808e-06 -3.33204e-06 3.11182e-06
-1.03165e-06 -3.97628e-06 -6.91465e-02 -3.16143e-06 2.96297e-06 -3.19783e-06 3.36422e-06 -3.33920e-06 3.18982e-06 -2.97900e-06
8.56805e-07 3.30239e-06 -3.16143e-06 -8.74470e-02 -2.46081e-06 2.65586e-06 -2.79405e-06 2.77327e-06 -2.64921e-06 2.47412e-06
-8.03017e-07 -3.09507e-06 2.96297e-06 -2.46081e-06 -1.05805e-01 -2.48914e-06 2.61865e-06 -2.59917e-06 2.48290e-06 -2.31880e-06
8.66669e-07 3.34041e-06 -3.19783e-06 2.65586e-06 -2.48914e-06 -1.24182e-01 -2.82622e-06 2.80520e-06 -2.67971e-06 2.50261e-06
-9.11763e-07 -3.51421e-06 3.36422e-06 -2.79405e-06 2.61865e-06 -2.82622e-06 -1.42567e-01 -2.95116e-06 2.81914e-06 -2.63282e-06
9.04982e-07 3.48808e-06 -3.33920e-06 2.77327e-06 -2.59917e-06 2.80520e-06 -2.95116e-06 -1.60956e-01 -2.79817e-06 2.61324e-06
-8.64497e-07 -3.33204e-06 3.18982e-06 -2.64921e-06 2.48290e-06 -2.67971e-06 2.81914e-06 -2.79817e-06 -1.79347e-01 -2.49634e-06
8.07362e-07 3.11182e-06 -2.97900e-06 2.47412e-06 -2.31880e-06 2.50261e-06 -2.63282e-06 2.61324e-06 -2.49634e-06 -1.97740e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_51-52.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.18988e-02 -2.54572e-08 3.57645e-07 -3.58910e-07 2.01572e-07 -7.69290e-08 1.43981e-09 4.00405e-08 -5.05798e-08 4.53348e-08
-2.54572e-08 -5.31523e-02 -1.19627e-07 1.20050e-07 -6.74226e-08 2.57315e-08 -4.81592e-10 -1.33929e-08 1.69181e-08 -1.51638e-08
3.57645e-07 -1.19627e-07 -7.18818e-02 -1.68656e-06 9.47213e-07 -3.61499e-07 6.76584e-09 1.88156e-07 -2.37681e-07 2.13034e-07
-3.58910e-07 1.20050e-07 -1.68656e-06 -9.09044e-02 -9.50561e-07 3.62777e-07 -6.78976e-09 -1.88821e-07 2.38521e-07 -2.13787e-07
2.01572e-07 -6.74226e-08 9.47213e-07 -9.50561e-07 -1.09989e-01 -2.03744e-07 3.81329e-09 1.06046e-07 -1.33959e-07 1.20068e-07
-7.69290e-08 2.57315e-08 -3.61499e-07 3.62777e-07 -2.03744e-07 -1.29093e-01 -1.45532e-09 -4.04720e-08 5.11248e-08 -4.58232e-08
1.43981e-09 -4.81592e-10 6.76584e-09 -6.78976e-09 3.81329e-09 -1.45532e-09 -1.48205e-01 7.57476e-10 -9.56855e-10 8.57631e-10
4.00405e-08 -1.33929e-08 1.88156e-07 -1.88821e-07 1.06046e-07 -4.04720e-08 7.57476e-10 -1.67321e-01 -2.66098e-08 2.38504e-08
-5.05798e-08 1.69181e-08 -2.37681e-07 2.38521e-07 -1.33959e-07 5.11248e-08 -9.56855e-10 -2.66098e-08 -1.86439e-01 -3.01282e-08
4.53348e-08 -1.51638e-08 2.13034e-07 -2.13787e-07 1.20068e-07 -4.58232e-08 8.57631e-10 2.38504e-08 -3.01282e-08 -2.05558e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_52-53.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.17940e-02 6.84314e-07 -1.14273e-07 -3.51775e-07 8.49394e-07 -1.01120e-06 9.97269e-07 -9.11142e-07 8.07172e-07 -7.09308e-07
6.84314e-07 -5.30195e-02 -1.09121e-07 -3.35914e-07 8.11095e-07 -9.65605e-07 9.52303e-07 -8.70059e-07 7.70777e-07 -6.77326e-07
-1.14273e-07 -1.09121e-07 -7.17047e-02 5.60940e-08 -1.35444e-07 1.61246e-07 -1.59024e-07 1.45290e-07 -1.28711e-07 1.13106e-07
-3.51775e-07 -3.35914e-07 5.60940e-08 -9.06799e-02 -4.16948e-07 4.96375e-07 -4.89536e-07 4.47259e-07 -3.96222e-07 3.48183e-07
8.49394e-07 8.11095e-07 -1.35444e-07 -4.16948e-07 -1.09715e-01 -1.19854e-06 1.18203e-06 -1.07995e-06 9.56715e-07 -8.40720e-07
-1.01120e-06 -9.65605e-07 1.61246e-07 4.96375e-07 -1.19854e-06 -1.28771e-01 -1.40720e-06 1.28567e-06 -1.13896e-06 1.00087e-06
9.97269e-07 9.52303e-07 -1.59024e-07 -4.89536e-07 1.18203e-06 -1.40720e-06 -1.47836e-01 -1.26796e-06 1.12327e-06 -9.87085e-07
-9.11142e-07 -8.70059e-07 1.45290e-07 4.47259e-07 -1.07995e-06 1.28567e-06 -1.26796e-06 -1.66904e-01 -1.02626e-06 9.01838e-07
8.07172e-07 7.70777e-07 -1.28711e-07 -3.96222e-07 9.56715e-07 -1.13896e-06 1.12327e-06 -1.02626e-06 -1.85974e-01 -7.98929e-07
-7.09308e-07 -6.77326e-07 1.13106e-07 3.48183e-07 -8.40720e-07 1.00087e-06 -9.87085e-07 9.01838e-07 -7.98929e-07 -2.05046e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_53-54.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.39936e-02 -2.15783e-05 5.18568e-06 1.18643e-06 -6.93700e-07 -3.52594e-07 1.01404e-06 -1.48234e-06 1.86173e-06 -2.16251e-06
-2.15783e-05 -5.58445e-02 -2.99908e-06 -6.86160e-07 4.01194e-07 2.03919e-07 -5.86460e-07 8.57294e-07 -1.07671e-06 1.25066e-06
5.18568e-06 -2.99908e-06 -7.55406e-02 1.64898e-07 -9.64147e-08 -4.90057e-08 1.40938e-07 -2.06024e-07 2.58755e-07 -3.00559e-07
1.18643e-06 -6.86160e-07 1.64898e-07 -9.55318e-02 -2.20587e-08 -1.12120e-08 3.22451e-08 -4.71363e-08 5.92005e-08 -6.87649e-08
-6.93700e-07 4.01194e-07 -9.64147e-08 -2.20587e-08 -1.15587e-01 6.55560e-09 -1.88535e-08 2.75603e-08 -3.46142e-08 4.02064e-08
-3.52594e-07 2.03919e-07 -4.90057e-08 -1.12120e-08 6.55560e-09 -1.35663e-01 -9.58289e-09 1.40084e-08 -1.75937e-08 2.04361e-08
1.01404e-06 -5.86460e-07 1.40938e-07 3.22451e-08 -1.88535e-08 -9.58289e-09 -1.55747e-01 -4.02873e-08 5.05985e-08 -5.87732e-08
-1.48234e-06 8.57294e-07 -2.06024e-07 -4.71363e-08 2.75603e-08 1.40084e-08 -4.02873e-08 -1.75835e-01 -7.39655e-08 8.59154e-08
1.86173e-06 -1.07671e-06 2.58755e-07 5.92005e-08 -3.46142e-08 -1.75937e-08 5.05985e-08 -7.39655e-08 -1.95926e-01 -1.07905e-07
-2.16251e-06 1.25066e-06 -3.00559e-07 -6.87649e-08 4.02064e-08 2.04361e-08 -5.87732e-08 8.59154e-08 -1.07905e-07 -2.16017e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_54-55.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.55568e-02 -3.89945e-07 3.01310e-06 -4.20894e-06 5.03583e-06 -5.91081e-06 6.55327e-06 -6.88786e-06 6.92944e-06 -6.49627e-06
-3.89945e-07 -5.77970e-02 -3.48763e-07 4.87180e-07 -5.82891e-07 6.84168e-07 -7.58532e-07 7.97260e-07 -8.02074e-07 7.51935e-07
3.01310e-06 -3.48763e-07 -7.81623e-02 -3.76444e-06 4.50400e-06 -5.28657e-06 5.86118e-06 -6.16044e-06 6.19763e-06 -5.81021e-06
-4.20894e-06 4.87180e-07 -3.76444e-06 -9.88446e-02 -6.29154e-06 7.38470e-06 -8.18736e-06 8.60538e-06 -8.65734e-06 8.11615e-06
5.03583e-06 -5.82891e-07 4.50400e-06 -6.29154e-06 -1.19594e-01 -8.83550e-06 9.79585e-06 -1.02960e-05 1.03582e-05 -9.71065e-06
-5.91081e-06 6.84168e-07 -5.28657e-06 7.38470e-06 -8.83550e-06 -1.40364e-01 -1.14979e-05 1.20849e-05 -1.21579e-05 1.13979e-05
6.55327e-06 -7.58532e-07 5.86118e-06 -8.18736e-06 9.79585e-06 -1.14979e-05 -1.61143e-01 -1.33985e-05 1.34794e-05 -1.26367e-05
-6.88786e-06 7.97260e-07 -6.16044e-06 8.60538e-06 -1.02960e-05 1.20849e-05 -1.33985e-05 -1.81928e-01 -1.41676e-05 1.32819e-05
6.92944e-06 -8.02074e-07 6.19763e-06 -8.65734e-06 1.03582e-05 -1.21579e-05 1.34794e-05 -1.41676e-05 -2.02716e-01 -1.33621e-05
-6.49627e-06 7.51935e-07 -5.81021e-06 8.11615e-06 -9.71065e-06 1.13979e-05 -1.26367e-05 1.32819e-05 -1.33621e-05 -2.23508e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_55-56.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.59016e-02 1.29572e-05 -1.22773e-05 1.29247e-05 -1.11864e-05 8.81006e-06 -6.39754e-06 4.29265e-06 -2.63057e-06 1.40680e-06
1.29572e-05 -5.82422e-02 -9.23085e-06 9.71757e-06 -8.41064e-06 6.62393e-06 -4.81006e-06 3.22747e-06 -1.97782e-06 1.05771e-06
-1.22773e-05 -9.23085e-06 -7.87714e-02 -9.20767e-06 7.96932e-06 -6.27636e-06 4.55766e-06 -3.05812e-06 1.87404e-06 -1.00221e-06
1.29247e-05 9.71757e-06 -9.20767e-06 -9.96181e-02 -8.38953e-06 6.60730e-06 -4.79798e-06 3.21937e-06 -1.97285e-06 1.05506e-06
-1.11864e-05 -8.41064e-06 7.96932e-06 -8.38953e-06 -1.20535e-01 -5.71868e-06 4.15269e-06 -2.78639e-06 1.70752e-06 -9.13162e-07
8.81006e-06 6.62393e-06 -6.27636e-06 6.60730e-06 -5.71868e-06 -1.41475e-01 -3.27052e-06 2.19447e-06 -1.34479e-06 7.19176e-07
-6.39754e-06 -4.81006e-06 4.55766e-06 -4.79798e-06 4.15269e-06 -3.27052e-06 -1.62422e-01 -1.59354e-06 9.76533e-07 -5.22239e-07
4.29265e-06 3.22747e-06 -3.05812e-06 3.21937e-06 -2.78639e-06 2.19447e-06 -1.59354e-06 -1.83373e-01 -6.55238e-07 3.50414e-07
-2.63057e-06 -1.97782e-06 1.87404e-06 -1.97285e-06 1.70752e-06 -1.34479e-06 9.76533e-07 -6.55238e-07 -2.04326e-01 -2.14736e-07
1.40680e-06 1.05771e-06 -1.00221e-06 1.05506e-06 -9.13162e-07 7.19176e-07 -5.22239e-07 3.50414e-07 -2.14736e-07 -2.25279e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_56-57.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.87108e-02 -5.93282e-06 2.91197e-06 -1.15154e-06 7.46479e-07 -5.45950e-07 3.96654e-07 -2.81036e-07 1.78310e-07 -7.46168e-08
-5.93282e-06 -6.17427e-02 -2.55301e-05 1.00959e-05 -6.54461e-06 4.78650e-06 -3.47758e-06 2.46393e-06 -1.56329e-06 6.54187e-07
2.91197e-06 -2.55301e-05 -8.35589e-02 -4.95530e-06 3.21225e-06 -2.34933e-06 1.70688e-06 -1.20935e-06 7.67303e-07 -3.21091e-07
-1.15154e-06 1.00959e-05 -4.95530e-06 -1.05685e-01 -1.27028e-06 9.29042e-07 -6.74986e-07 4.78239e-07 -3.03430e-07 1.26975e-07
7.46479e-07 -6.54461e-06 3.21225e-06 -1.27028e-06 -1.27873e-01 -6.02248e-07 4.37557e-07 -3.10016e-07 1.96697e-07 -8.23112e-08
-5.45950e-07 4.78650e-06 -2.34933e-06 9.29042e-07 -6.02248e-07 -1.50083e-01 -3.20014e-07 2.26735e-07 -1.43857e-07 6.01996e-08
3.96654e-07 -3.47758e-06 1.70688e-06 -6.74986e-07 4.37557e-07 -3.20014e-07 -1.72303e-01 -1.64732e-07 1.04518e-07 -4.37374e-08
-2.81036e-07 2.46393e-06 -1.20935e-06 4.78239e-07 -3.10016e-07 2.26735e-07 -1.64732e-07 -1.94527e-01 -7.40528e-08 3.09887e-08
1.78310e-07 -1.56329e-06 7.67303e-07 -3.03430e-07 1.96697e-07 -1.43857e-07 1.04518e-07 -7.40528e-08 -2.16753e-01 -1.96615e-08
-7.46168e-08 6.54187e-07 -3.21091e-07 1.26975e-07 -8.23112e-08 6.01996e-08 -4.37374e-08 3.09887e-08 -1.96615e-08 -2.38980e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_57-58.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.92529e-02 -4.26549e-05 1.08018e-05 1.29551e-05 -2.74442e-05 3.47580e-05 -3.71445e-05 3.66305e-05 -3.44452e-05 3.13714e-05
-4.26549e-05 -6.26880e-02 -2.69163e-06 -3.22819e-06 6.83861e-06 -8.66109e-06 9.25576e-06 -9.12768e-06 8.58313e-06 -7.81721e-06
1.08018e-05 -2.69163e-06 -8.47932e-02 8.17500e-07 -1.73180e-06 2.19332e-06 -2.34391e-06 2.31148e-06 -2.17358e-06 1.97962e-06
1.29551e-05 -3.22819e-06 8.17500e-07 -1.07232e-01 -2.07702e-06 2.63054e-06 -2.81115e-06 2.77225e-06 -2.60686e-06 2.37424e-06
-2.74442e-05 6.83861e-06 -1.73180e-06 -2.07702e-06 -1.29740e-01 -5.57255e-06 5.95517e-06 -5.87276e-06 5.52240e-06 -5.02960e-06
3.47580e-05 -8.66109e-06 2.19332e-06 2.63054e-06 -5.57255e-06 -1.52272e-01 -7.54221e-06 7.43784e-06 -6.99411e-06 6.36998e-06
-3.71445e-05 9.25576e-06 -2.34391e-06 -2.81115e-06 5.95517e-06 -7.54221e-06 -1.74815e-01 -7.94853e-06 7.47433e-06 -6.80735e-06
3.66305e-05 -9.12768e-06 2.31148e-06 2.77225e-06 -5.87276e-06 7.43784e-06 -7.94853e-06 -1.97365e-01 -7.37090e-06 6.71315e-06
-3.44452e-05 8.58313e-06 -2.17358e-06 -2.60686e-06 5.52240e-06 -6.99411e-06 7.47433e-06 -7.37090e-06 -2.19917e-01 -6.31265e-06
3.13714e-05 -7.81721e-06 1.97962e-06 2.37424e-06 -5.02960e-06 6.36998e-06 -6.80735e-06 6.71315e-06 -6.31265e-06 -2.42471e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_58-59.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.24203e-02 8.85764e-06 -4.48115e-07 -1.46612e-06 1.71799e-06 -1.03933e-06 -1.41846e-07 1.53103e-06 -2.94345e-06 4.28565e-06
8.85764e-06 -6.65209e-02 -1.99827e-07 -6.53783e-07 7.66097e-07 -4.63467e-07 -6.32530e-08 6.82727e-07 -1.31256e-06 1.91109e-06
-4.48115e-07 -1.99827e-07 -8.99685e-02 3.30754e-08 -3.87575e-08 2.34472e-08 3.20002e-09 -3.45397e-08 6.64037e-08 -9.66836e-08
-1.46612e-06 -6.53783e-07 3.30754e-08 -1.13777e-01 -1.26805e-07 7.67132e-08 1.04697e-08 -1.13005e-07 2.17256e-07 -3.16324e-07
1.71799e-06 7.66097e-07 -3.87575e-08 -1.26805e-07 -1.37662e-01 -8.98918e-08 -1.22683e-08 1.32418e-07 -2.54579e-07 3.70666e-07
-1.03933e-06 -4.63467e-07 2.34472e-08 7.67132e-08 -8.98918e-08 -1.61572e-01 7.42194e-09 -8.01094e-08 1.54013e-07 -2.24242e-07
-1.41846e-07 -6.32530e-08 3.20002e-09 1.04697e-08 -1.22683e-08 7.42194e-09 -1.85492e-01 -1.09332e-08 2.10194e-08 -3.06041e-08
1.53103e-06 6.82727e-07 -3.45397e-08 -1.13005e-07 1.32418e-07 -8.01094e-08 -1.09332e-08 -2.09417e-01 -2.26874e-07 3.30328e-07
-2.94345e-06 -1.31256e-06 6.64037e-08 2.17256e-07 -2.54579e-07 1.54013e-07 2.10194e-08 -2.26874e-07 -2.33344e-01 -6.35066e-07
4.28565e-06 1.91109e-06 -9.66836e-08 -3.16324e-07 3.70666e-07 -2.24242e-07 -3.06041e-08 3.30328e-07 -6.35066e-07 -2.57273e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_59-60.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.57850e-02 -2.10331e-05 1.48225e-05 -1.34848e-05 1.39906e-05 -1.48117e-05 1.55211e-05 -1.62507e-05 1.63740e-05 -1.72330e-05
-2.10331e-05 -7.07776e-02 -1.36557e-05 1.24233e-05 -1.28892e-05 1.36457e-05 -1.42992e-05 1.49714e-05 -1.50850e-05 1.58764e-05
1.48225e-05 -1.36557e-05 -9.57365e-02 -8.75501e-06 9.08334e-06 -9.61644e-06 1.00770e-05 -1.05507e-05 1.06308e-05 -1.11885e-05
-1.34848e-05 1.24233e-05 -8.75501e-06 -1.21076e-01 -8.26361e-06 8.74860e-06 -9.16761e-06 9.59855e-06 -9.67140e-06 1.01788e-05
1.39906e-05 -1.28892e-05 9.08334e-06 -8.26361e-06 -1.46494e-01 -9.07669e-06 9.51142e-06 -9.95852e-06 1.00341e-05 -1.05605e-05
-1.48117e-05 1.36457e-05 -9.61644e-06 8.74860e-06 -9.07669e-06 -1.71938e-01 -1.00696e-05 1.05430e-05 -1.06230e-05 1.11803e-05
1.55211e-05 -1.42992e-05 1.00770e-05 -9.16761e-06 9.51142e-06 -1.00696e-05 -1.97394e-01 -1.10479e-05 1.11318e-05 -1.17158e-05
-1.62507e-05 1.49714e-05 -1.05507e-05 9.59855e-06 -9.95852e-06 1.05430e-05 -1.10479e-05 -2.22854e-01 -1.16551e-05 1.22665e-05
1.63740e-05 -1.50850e-05 1.06308e-05 -9.67140e-06 1.00341e-05 -1.06230e-05 1.11318e-05 -1.16551e-05 -2.48318e-01 -1.23596e-05
-1.72330e-05 1.58764e-05 -1.11885e-05 1.01788e-05 -1.05605e-05 1.11803e-05 -1.17158e-05 1.22665e-05 -1.23596e-05 -2.73782e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_6-7.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.75486e-03 -1.34215e-06 8.87978e-07 -7.66205e-07 5.43941e-07 -5.24756e-07 7.67961e-07 -8.23697e-07 8.40510e-07 -8.14009e-07
-1.34215e-06 -1.11031e-02 -2.49145e-06 2.14979e-06 -1.52617e-06 1.47234e-06 -2.15472e-06 2.31110e-06 -2.35827e-06 2.28391e-06
8.87978e-07 -2.49145e-06 -1.50194e-02 -1.42232e-06 1.00973e-06 -9.74116e-07 1.42558e-06 -1.52905e-06 1.56026e-06 -1.51106e-06
-7.66205e-07 2.14979e-06 -1.42232e-06 -1.89948e-02 -8.71260e-07 8.40530e-07 -1.23008e-06 1.31936e-06 -1.34629e-06 1.30384e-06
5.43941e-07 -1.52617e-06 1.00973e-06 -8.71260e-07 -2.29832e-02 -5.96706e-07 8.73257e-07 -9.36635e-07 9.55753e-07 -9.25618e-07
-5.24756e-07 1.47234e-06 -9.74116e-07 8.40530e-07 -5.96706e-07 -2.69752e-02 -8.42457e-07 9.03599e-07 -9.22044e-07 8.92971e-07
7.67961e-07 -2.15472e-06 1.42558e-06 -1.23008e-06 8.73257e-07 -8.42457e-07 -3.09683e-02 -1.32238e-06 1.34938e-06 -1.30683e-06
-8.23697e-07 2.31110e-06 -1.52905e-06 1.31936e-06 -9.36635e-07 9.03599e-07 -1.32238e-06 -3.49626e-02 -1.44731e-06 1.40167e-06
8.40510e-07 -2.35827e-06 1.56026e-06 -1.34629e-06 9.55753e-07 -9.22044e-07 1.34938e-06 -1.44731e-06 -3.89574e-02 -1.43029e-06
-8.14009e-07 2.28391e-06 -1.51106e-06 1.30384e-06 -9.25618e-07 8.92971e-07 -1.30683e-06 1.40167e-06 -1.43029e-06 -4.29526e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_60-61.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.33345e-02 -5.23350e-06 2.35263e-06 -4.87192e-06 6.37584e-06 -6.13821e-06 4.86527e-06 -3.33299e-06 1.92619e-06 -7.54590e-07
-5.23350e-06 -6.77413e-02 -1.89786e-07 3.93016e-07 -5.14336e-07 4.95167e-07 -3.92480e-07 2.68871e-07 -1.55385e-07 6.08725e-08
2.35263e-06 -1.89786e-07 -9.16141e-02 -1.76674e-07 2.31211e-07 -2.22594e-07 1.76433e-07 -1.20867e-07 6.98508e-08 -2.73642e-08
-4.87192e-06 3.93016e-07 -1.76674e-07 -1.15858e-01 -4.78801e-07 4.60956e-07 -3.65363e-07 2.50295e-07 -1.44650e-07 5.66668e-08
6.37584e-06 -5.14336e-07 2.31211e-07 -4.78801e-07 -1.40179e-01 -6.03249e-07 4.78148e-07 -3.27559e-07 1.89302e-07 -7.41593e-08
-6.13821e-06 4.95167e-07 -2.22594e-07 4.60956e-07 -6.03249e-07 -1.64527e-01 -4.60327e-07 3.15350e-07 -1.82246e-07 7.13954e-08
4.86527e-06 -3.92480e-07 1.76433e-07 -3.65363e-07 4.78148e-07 -4.60327e-07 -1.88885e-01 -2.49953e-07 1.44452e-07 -5.65895e-08
-3.33299e-06 2.68871e-07 -1.20867e-07 2.50295e-07 -3.27559e-07 3.15350e-07 -2.49953e-07 -2.13248e-01 -9.89580e-08 3.87671e-08
1.92619e-06 -1.55385e-07 6.98508e-08 -1.44650e-07 1.89302e-07 -1.82246e-07 1.44452e-07 -9.89580e-08 -2.37613e-01 -2.24041e-08
-7.54590e-07 6.08725e-08 -2.73642e-08 5.66668e-08 -7.41593e-08 7.13954e-08 -5.65895e-08 3.87671e-08 -2.24041e-08 -2.61980e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_61-62.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.93497e-02 -1.67931e-05 7.82601e-07 9.59916e-06 -1.51149e-05 1.77786e-05 -1.89161e-05 1.91556e-05 -1.88239e-05 1.81104e-05
-1.67931e-05 -7.53270e-02 -3.71735e-07 -4.55960e-06 7.17956e-06 -8.44484e-06 8.98515e-06 -9.09891e-06 8.94136e-06 -8.60242e-06
7.82601e-07 -3.71735e-07 -1.01883e-01 2.12489e-07 -3.34586e-07 3.93552e-07 -4.18731e-07 4.24033e-07 -4.16691e-07 4.00895e-07
9.59916e-06 -4.55960e-06 2.12489e-07 -1.28842e-01 -4.10394e-06 4.82719e-06 -5.13603e-06 5.20106e-06 -5.11101e-06 4.91727e-06
-1.51149e-05 7.17956e-06 -3.34586e-07 -4.10394e-06 -1.55887e-01 -7.60092e-06 8.08723e-06 -8.18962e-06 8.04782e-06 -7.74275e-06
1.77786e-05 -8.44484e-06 3.93552e-07 4.82719e-06 -7.60092e-06 -1.82961e-01 -9.51247e-06 9.63291e-06 -9.46612e-06 9.10729e-06
-1.89161e-05 8.98515e-06 -4.18731e-07 -5.13603e-06 8.08723e-06 -9.51247e-06 -2.10047e-01 -1.02492e-05 1.00718e-05 -9.68997e-06
1.91556e-05 -9.09891e-06 4.24033e-07 5.20106e-06 -8.18962e-06 9.63291e-06 -1.02492e-05 -2.37141e-01 -1.01993e-05 9.81266e-06
-1.88239e-05 8.94136e-06 -4.16691e-07 -5.11101e-06 8.04782e-06 -9.46612e-06 1.00718e-05 -1.01993e-05 -2.64237e-01 -9.64275e-06
1.81104e-05 -8.60242e-06 4.00895e-07 4.91727e-06 -7.74275e-06 9.10729e-06 -9.68997e-06 9.81266e-06 -9.64275e-06 -2.91336e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_62-63.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.86292e-02 7.36292e-07 -5.45341e-06 7.03579e-06 -7.14317e-06 6.57496e-06 -5.72622e-06 4.80382e-06 -3.76933e-06 2.84338e-06
7.36292e-07 -7.43842e-02 -6.33709e-07 8.17588e-07 -8.30067e-07 7.64038e-07 -6.65411e-07 5.58224e-07 -4.38012e-07 3.30412e-07
-5.45341e-06 -6.33709e-07 -1.00593e-01 -6.05554e-06 6.14796e-06 -5.65891e-06 4.92843e-06 -4.13454e-06 3.24418e-06 -2.44723e-06
7.03579e-06 8.17588e-07 -6.05554e-06 -1.27211e-01 -7.93187e-06 7.30092e-06 -6.35847e-06 5.33422e-06 -4.18552e-06 3.15732e-06
-7.14317e-06 -8.30067e-07 6.14796e-06 -7.93187e-06 -1.53918e-01 -7.41235e-06 6.45552e-06 -5.41564e-06 4.24940e-06 -3.20551e-06
6.57496e-06 7.64038e-07 -5.65891e-06 7.30092e-06 -7.41235e-06 -1.80654e-01 -5.94200e-06 4.98484e-06 -3.91137e-06 2.95053e-06
-5.72622e-06 -6.65411e-07 4.92843e-06 -6.35847e-06 6.45552e-06 -5.94200e-06 -2.07401e-01 -4.34137e-06 3.40647e-06 -2.56965e-06
4.80382e-06 5.58224e-07 -4.13454e-06 5.33422e-06 -5.41564e-06 4.98484e-06 -4.34137e-06 -2.34154e-01 -2.85774e-06 2.15572e-06
-3.76933e-06 -4.38012e-07 3.24418e-06 -4.18552e-06 4.24940e-06 -3.91137e-06 3.40647e-06 -2.85774e-06 -2.60910e-01 -1.69150e-06
2.84338e-06 3.30412e-07 -2.44723e-06 3.15732e-06 -3.20551e-06 2.95053e-06 -2.56965e-06 2.15572e-06 -1.69150e-06 -2.87667e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_63-64.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.21978e-02 -7.22188e-05 6.92059e-05 -6.20626e-05 5.98680e-05 -5.95108e-05 5.90841e-05 -5.90031e-05 5.82232e-05 -5.71896e-05
-7.22188e-05 -7.89795e-02 -4.95520e-05 4.44373e-05 -4.28660e-05 4.26102e-05 -4.23047e-05 4.22467e-05 -4.16883e-05 4.09482e-05
6.92059e-05 -4.95520e-05 -1.06835e-01 -4.25834e-05 4.10777e-05 -4.08326e-05 4.05398e-05 -4.04842e-05 3.99491e-05 -3.92399e-05
-6.20626e-05 4.44373e-05 -4.25834e-05 -1.35128e-01 -3.68377e-05 3.66179e-05 -3.63553e-05 3.63055e-05 -3.58256e-05 3.51896e-05
5.98680e-05 -4.28660e-05 4.10777e-05 -3.68377e-05 -1.63506e-01 -3.53230e-05 3.50698e-05 -3.50217e-05 3.45588e-05 -3.39453e-05
-5.95108e-05 4.26102e-05 -4.08326e-05 3.66179e-05 -3.53230e-05 -1.91912e-01 -3.48605e-05 3.48127e-05 -3.43526e-05 3.37427e-05
5.90841e-05 -4.23047e-05 4.05398e-05 -3.63553e-05 3.50698e-05 -3.48605e-05 -2.20329e-01 -3.45631e-05 3.41063e-05 -3.35008e-05
-5.90031e-05 4.22467e-05 -4.04842e-05 3.63055e-05 -3.50217e-05 3.48127e-05 -3.45631e-05 -2.48752e-01 -3.40595e-05 3.34549e-05
5.82232e-05 -4.16883e-05 3.99491e-05 -3.58256e-05 3.45588e-05 -3.43526e-05 3.41063e-05 -3.40595e-05 -2.77179e-01 -3.30127e-05
-5.71896e-05 4.09482e-05 -3.92399e-05 3.51896e-05 -3.39453e-05 3.37427e-05 -3.35008e-05 3.34549e-05 -3.30127e-05 -3.05608e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_64-65.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.16092e-02 -4.20393e-05 4.74422e-05 -4.49296e-05 3.69087e-05 -2.73544e-05 1.80021e-05 -9.53414e-06 2.19139e-06 4.00812e-06
-4.20393e-05 -7.82907e-02 -1.69653e-05 1.60668e-05 -1.31986e-05 9.78193e-06 -6.43754e-06 3.40941e-06 -7.83639e-07 -1.43330e-06
4.74422e-05 -1.69653e-05 -1.05882e-01 -1.81318e-05 1.48949e-05 -1.10391e-05 7.26491e-06 -3.84759e-06 8.84354e-07 1.61752e-06
-4.49296e-05 1.60668e-05 -1.81318e-05 -1.33909e-01 -1.41060e-05 1.04545e-05 -6.88015e-06 3.64382e-06 -8.37518e-07 -1.53185e-06
3.69087e-05 -1.31986e-05 1.48949e-05 -1.41060e-05 -1.62029e-01 -8.58813e-06 5.65190e-06 -2.99332e-06 6.88003e-07 1.25838e-06
-2.73544e-05 9.78193e-06 -1.10391e-05 1.04545e-05 -8.58813e-06 -1.90178e-01 -4.18882e-06 2.21846e-06 -5.09904e-07 -9.32633e-07
1.80021e-05 -6.43754e-06 7.26491e-06 -6.88015e-06 5.65190e-06 -4.18882e-06 -2.18338e-01 -1.45998e-06 3.35571e-07 6.13771e-07
-9.53414e-06 3.40941e-06 -3.84759e-06 3.64382e-06 -2.99332e-06 2.21846e-06 -1.45998e-06 -2.46502e-01 -1.77723e-07 -3.25061e-07
2.19139e-06 -7.83639e-07 8.84354e-07 -8.37518e-07 6.88003e-07 -5.09904e-07 3.35571e-07 -1.77723e-07 -2.74668e-01 7.47141e-08
4.00812e-06 -1.43330e-06 1.61752e-06 -1.53185e-06 1.25838e-06 -9.32633e-07 6.13771e-07 -3.25061e-07 7.47141e-08 -3.02834e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_65-66.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.48163e-02 -6.23238e-06 2.91935e-06 -2.05331e-06 1.72837e-06 -1.49811e-06 1.29191e-06 -1.09864e-06 9.22286e-07 -7.63369e-07
-6.23238e-06 -8.22109e-02 -7.93984e-06 5.58446e-06 -4.70070e-06 4.07445e-06 -3.51365e-06 2.98800e-06 -2.50837e-06 2.07616e-06
2.91935e-06 -7.93984e-06 -1.11202e-01 -2.61585e-06 2.20188e-06 -1.90854e-06 1.64585e-06 -1.39963e-06 1.17496e-06 -9.72506e-07
-2.05331e-06 5.58446e-06 -2.61585e-06 -1.40632e-01 -1.54869e-06 1.34236e-06 -1.15760e-06 9.84422e-07 -8.26404e-07 6.84009e-07
1.72837e-06 -4.70070e-06 2.20188e-06 -1.54869e-06 -1.70156e-01 -1.12993e-06 9.74408e-07 -8.28634e-07 6.95623e-07 -5.75762e-07
-1.49811e-06 4.07445e-06 -1.90854e-06 1.34236e-06 -1.12993e-06 -1.99710e-01 -8.44592e-07 7.18239e-07 -6.02949e-07 4.99056e-07
1.29191e-06 -3.51365e-06 1.64585e-06 -1.15760e-06 9.74408e-07 -8.44592e-07 -2.29276e-01 -6.19382e-07 5.19960e-07 -4.30367e-07
-1.09864e-06 2.98800e-06 -1.39963e-06 9.84422e-07 -8.28634e-07 7.18239e-07 -6.19382e-07 -2.58849e-01 -4.42173e-07 3.65983e-07
9.22286e-07 -2.50837e-06 1.17496e-06 -8.26404e-07 6.95623e-07 -6.02949e-07 5.19960e-07 -4.42173e-07 -2.88425e-01 -3.07236e-07
-7.63369e-07 2.07616e-06 -9.72506e-07 6.84009e-07 -5.75762e-07 4.99056e-07 -4.30367e-07 3.65983e-07 -3.07236e-07 -3.18002e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_66-67.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.53536e-02 -6.84659e-06 2.45361e-06 -7.04542e-06 1.21645e-05 -1.75724e-05 2.28320e-05 -2.75534e-05 3.18429e-05 -3.54078e-05
-6.84659e-06 -8.29959e-02 -2.36931e-07 6.80337e-07 -1.17466e-06 1.69687e-06 -2.20475e-06 2.66068e-06 -3.07489e-06 3.41913e-06
2.45361e-06 -2.36931e-07 -1.12245e-01 -2.43812e-07 4.20961e-07 -6.08107e-07 7.90117e-07 -9.53506e-07 1.10195e-06 -1.22531e-06
-7.04542e-06 6.80337e-07 -2.43812e-07 -1.41948e-01 -1.20877e-06 1.74615e-06 -2.26878e-06 2.73795e-06 -3.16418e-06 3.51843e-06
1.21645e-05 -1.17466e-06 4.20961e-07 -1.20877e-06 -1.71745e-01 -3.01487e-06 3.91723e-06 -4.72729e-06 5.46322e-06 -6.07485e-06
-1.75724e-05 1.69687e-06 -6.08107e-07 1.74615e-06 -3.01487e-06 -2.01573e-01 -5.65871e-06 6.82889e-06 -7.89199e-06 8.77553e-06
2.28320e-05 -2.20475e-06 7.90117e-07 -2.26878e-06 3.91723e-06 -5.65871e-06 -2.31413e-01 -8.87281e-06 1.02541e-05 -1.14021e-05
-2.75534e-05 2.66068e-06 -9.53506e-07 2.73795e-06 -4.72729e-06 6.82889e-06 -8.87281e-06 -2.61259e-01 -1.23746e-05 1.37600e-05
3.18429e-05 -3.07489e-06 1.10195e-06 -3.16418e-06 5.46322e-06 -7.89199e-06 1.02541e-05 -1.23746e-05 -2.91107e-01 -1.59021e-05
-3.54078e-05 3.41913e-06 -1.22531e-06 3.51843e-06 -6.07485e-06 8.77553e-06 -1.14021e-05 1.37600e-05 -1.59021e-05 -3.20958e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_67-68.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.85507e-02 -1.98617e-06 1.39176e-06 -5.56167e-07 -5.10315e-08 4.35559e-07 -6.72634e-07 8.19661e-07 -9.17775e-07 9.91813e-07
-1.98617e-06 -8.69577e-02 -3.87919e-06 1.55017e-06 1.42237e-07 -1.21401e-06 1.87480e-06 -2.28460e-06 2.55807e-06 -2.76443e-06
1.39176e-06 -3.87919e-06 -1.17607e-01 -1.08625e-06 -9.96696e-08 8.50691e-07 -1.31372e-06 1.60088e-06 -1.79251e-06 1.93711e-06
-5.56167e-07 1.55017e-06 -1.08625e-06 -1.48732e-01 3.98293e-08 -3.39948e-07 5.24981e-07 -6.39733e-07 7.16310e-07 -7.74095e-07
-5.10315e-08 1.42237e-07 -9.96696e-08 3.98293e-08 -1.79956e-01 -3.11921e-08 4.81700e-08 -5.86992e-08 6.57255e-08 -7.10276e-08
4.35559e-07 -1.21401e-06 8.50691e-07 -3.39948e-07 -3.11921e-08 -2.11211e-01 -4.11136e-07 5.01004e-07 -5.60975e-07 6.06229e-07
-6.72634e-07 1.87480e-06 -1.31372e-06 5.24981e-07 4.81700e-08 -4.11136e-07 -2.42480e-01 -7.73700e-07 8.66313e-07 -9.36199e-07
8.19661e-07 -2.28460e-06 1.60088e-06 -6.39733e-07 -5.86992e-08 5.01004e-07 -7.73700e-07 -2.73755e-01 -1.05567e-06 1.14084e-06
-9.17775e-07 2.55807e-06 -1.79251e-06 7.16310e-07 6.57255e-08 -5.60975e-07 8.66313e-07 -1.05567e-06 -3.05034e-01 -1.27740e-06
9.91813e-07 -2.76443e-06 1.93711e-06 -7.74095e-07 -7.10276e-08 6.06229e-07 -9.36199e-07 1.14084e-06 -1.27740e-06 -3.36314e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_68-69.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.77554e-02 -1.51072e-05 9.28317e-06 -3.41418e-06 -1.25618e-06 4.78764e-06 -7.64573e-06 1.01358e-05 -1.24224e-05 1.44558e-05
-1.51072e-05 -8.59960e-02 -3.67371e-06 1.35113e-06 4.97119e-07 -1.89466e-06 3.02571e-06 -4.01113e-06 4.91603e-06 -5.72072e-06
9.28317e-06 -3.67371e-06 -1.16307e-01 -8.30250e-07 -3.05473e-07 1.16424e-06 -1.85926e-06 2.46479e-06 -3.02084e-06 3.51531e-06
-3.41418e-06 1.35113e-06 -8.30250e-07 -1.47088e-01 1.12348e-07 -4.28188e-07 6.83803e-07 -9.06505e-07 1.11101e-06 -1.29287e-06
-1.25618e-06 4.97119e-07 -3.05473e-07 1.12348e-07 -1.77967e-01 -1.57543e-07 2.51591e-07 -3.33530e-07 4.08773e-07 -4.75685e-07
4.78764e-06 -1.89466e-06 1.16424e-06 -4.28188e-07 -1.57543e-07 -2.08876e-01 -9.58884e-07 1.27117e-06 -1.55795e-06 1.81297e-06
-7.64573e-06 3.02571e-06 -1.85926e-06 6.83803e-07 2.51591e-07 -9.58884e-07 -2.39799e-01 -2.03003e-06 2.48800e-06 -2.89525e-06
1.01358e-05 -4.01113e-06 2.46479e-06 -9.06505e-07 -3.33530e-07 1.27117e-06 -2.03003e-06 -2.70727e-01 -3.29829e-06 3.83818e-06
-1.24224e-05 4.91603e-06 -3.02084e-06 1.11101e-06 4.08773e-07 -1.55795e-06 2.48800e-06 -3.29829e-06 -3.01659e-01 -4.70407e-06
1.44558e-05 -5.72072e-06 3.51531e-06 -1.29287e-06 -4.75685e-07 1.81297e-06 -2.89525e-06 3.83818e-06 -4.70407e-06 -3.32593e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_69-70.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.91409e-02 1.08356e-05 -1.28752e-05 1.27608e-05 -1.25831e-05 1.26119e-05 -1.27712e-05 1.29651e-05 -1.31869e-05 1.32240e-05
1.08356e-05 -8.76937e-02 -2.81395e-05 2.78895e-05 -2.75013e-05 2.75642e-05 -2.79124e-05 2.83361e-05 -2.88208e-05 2.89020e-05
-1.28752e-05 -2.81395e-05 -1.18596e-01 -3.31391e-05 3.26778e-05 -3.27526e-05 3.31663e-05 -3.36697e-05 3.42458e-05 -3.43422e-05
1.27608e-05 2.78895e-05 -3.31391e-05 -1.49990e-01 -3.23874e-05 3.24615e-05 -3.28716e-05 3.33706e-05 -3.39414e-05 3.40370e-05
-1.25831e-05 -2.75013e-05 3.26778e-05 -3.23874e-05 -1.81484e-01 -3.20096e-05 3.24140e-05 -3.29060e-05 3.34690e-05 -3.35632e-05
1.26119e-05 2.75642e-05 -3.27526e-05 3.24615e-05 -3.20096e-05 -2.13011e-01 -3.24882e-05 3.29813e-05 -3.35455e-05 3.36400e-05
-1.27712e-05 -2.79124e-05 3.31663e-05 -3.28716e-05 3.24140e-05 -3.24882e-05 -2.44551e-01 -3.33979e-05 3.39693e-05 -3.40650e-05
1.29651e-05 2.83361e-05 -3.36697e-05 3.33706e-05 -3.29060e-05 3.29813e-05 -3.33979e-05 -2.76096e-01 -3.44849e-05 3.45821e-05
-1.31869e-05 -2.88208e-05 3.42458e-05 -3.39414e-05 3.34690e-05 -3.35455e-05 3.39693e-05 -3.44849e-05 -3.07645e-01 -3.51737e-05
1.32240e-05 2.89020e-05 -3.43422e-05 3.40370e-05 -3.35632e-05 3.36400e-05 -3.40650e-05 3.45821e-05 -3.51737e-05 -3.39197e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_7-8.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.58426e-03 -3.46950e-06 -3.26529e-06 1.11344e-06 4.17437e-06 -1.36141e-06 -3.41351e-07 1.24436e-06 -1.65232e-06 2.08070e-06
-3.46950e-06 -1.21761e-02 7.76084e-07 -2.64638e-07 -9.92151e-07 3.23576e-07 8.11313e-08 -2.95757e-07 3.92718e-07 -4.94534e-07
-3.26529e-06 7.76084e-07 -1.64675e-02 -2.49062e-07 -9.33754e-07 3.04531e-07 7.63560e-08 -2.78349e-07 3.69604e-07 -4.65427e-07
1.11344e-06 -2.64638e-07 -2.49062e-07 -2.08261e-02 3.18403e-07 -1.03843e-07 -2.60368e-08 9.49148e-08 -1.26032e-07 1.58707e-07
4.17437e-06 -9.92151e-07 -9.33754e-07 3.18403e-07 -2.51970e-02 -3.89315e-07 -9.76140e-08 3.55843e-07 -4.72504e-07 5.95004e-07
-1.36141e-06 3.23576e-07 3.04531e-07 -1.03843e-07 -3.89315e-07 -2.95746e-02 3.18355e-08 -1.16053e-07 1.54101e-07 -1.94053e-07
-3.41351e-07 8.11313e-08 7.63560e-08 -2.60368e-08 -9.76140e-08 3.18355e-08 -3.39532e-02 -2.90984e-08 3.86381e-08 -4.86554e-08
1.24436e-06 -2.95757e-07 -2.78349e-07 9.49148e-08 3.55843e-07 -1.16053e-07 -2.90984e-08 -3.83324e-02 -1.40852e-07 1.77369e-07
-1.65232e-06 3.92718e-07 3.69604e-07 -1.26032e-07 -4.72504e-07 1.54101e-07 3.86381e-08 -1.40852e-07 -4.27121e-02 -2.35518e-07
2.08070e-06 -4.94534e-07 -4.65427e-07 1.58707e-07 5.95004e-07 -1.94053e-07 -4.86554e-08 1.77369e-07 -2.35518e-07 -4.70921e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_70-71.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.01874e-02 -3.69519e-05 1.88976e-05 -6.87243e-06 -1.09890e-06 6.30408e-06 -9.46548e-06 1.10686e-05 -1.21160e-05 1.09799e-05
-3.69519e-05 -8.90861e-02 -1.23874e-05 4.50489e-06 7.20329e-07 -4.13233e-06 6.20464e-06 -7.25550e-06 7.94204e-06 -7.19733e-06
1.88976e-05 -1.23874e-05 -1.20507e-01 -2.30385e-06 -3.68384e-07 2.11332e-06 -3.17312e-06 3.71054e-06 -4.06164e-06 3.68079e-06
-6.87243e-06 4.50489e-06 -2.30385e-06 -1.52404e-01 1.33969e-07 -7.68545e-07 1.15396e-06 -1.34940e-06 1.47709e-06 -1.33858e-06
-1.09890e-06 7.20329e-07 -3.68384e-07 1.33969e-07 -1.84399e-01 -1.22890e-07 1.84517e-07 -2.15768e-07 2.36185e-07 -2.14039e-07
6.30408e-06 -4.13233e-06 2.11332e-06 -7.68545e-07 -1.22890e-07 -2.16426e-01 -1.05853e-06 1.23781e-06 -1.35493e-06 1.22788e-06
-9.46548e-06 6.20464e-06 -3.17312e-06 1.15396e-06 1.84517e-07 -1.05853e-06 -2.48466e-01 -1.85855e-06 2.03441e-06 -1.84365e-06
1.10686e-05 -7.25550e-06 3.71054e-06 -1.34940e-06 -2.15768e-07 1.23781e-06 -1.85855e-06 -2.80513e-01 -2.37897e-06 2.15590e-06
-1.21160e-05 7.94204e-06 -4.06164e-06 1.47709e-06 2.36185e-07 -1.35493e-06 2.03441e-06 -2.37897e-06 -3.12563e-01 -2.35990e-06
1.09799e-05 -7.19733e-06 3.68079e-06 -1.33858e-06 -2.14039e-07 1.22788e-06 -1.84365e-06 2.15590e-06 -2.35990e-06 -3.44617e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_71-72.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.84629e-02 -2.08261e-06 2.37930e-06 -2.28022e-06 2.03187e-06 -1.73867e-06 1.45621e-06 -1.20895e-06 1.00412e-06 -8.29607e-07
-2.08261e-06 -8.68298e-02 -2.45873e-05 2.35634e-05 -2.09970e-05 1.79671e-05 -1.50482e-05 1.24930e-05 -1.03764e-05 8.57300e-06
2.37930e-06 -2.45873e-05 -1.17430e-01 -2.69202e-05 2.39883e-05 -2.05267e-05 1.71920e-05 -1.42728e-05 1.18546e-05 -9.79432e-06
-2.28022e-06 2.35634e-05 -2.69202e-05 -1.48515e-01 -2.29893e-05 1.96719e-05 -1.64760e-05 1.36785e-05 -1.13610e-05 9.38645e-06
2.03187e-06 -2.09970e-05 2.39883e-05 -2.29893e-05 -1.79704e-01 -1.75294e-05 1.46816e-05 -1.21887e-05 1.01236e-05 -8.36414e-06
-1.73867e-06 1.79671e-05 -2.05267e-05 1.96719e-05 -1.75294e-05 -2.10925e-01 -1.25630e-05 1.04298e-05 -8.66275e-06 7.15718e-06
1.45621e-06 -1.50482e-05 1.71920e-05 -1.64760e-05 1.46816e-05 -1.25630e-05 -2.42158e-01 -8.73542e-06 7.25542e-06 -5.99444e-06
-1.20895e-06 1.24930e-05 -1.42728e-05 1.36785e-05 -1.21887e-05 1.04298e-05 -8.73542e-06 -2.73397e-01 -6.02347e-06 4.97660e-06
1.00412e-06 -1.03764e-05 1.18546e-05 -1.13610e-05 1.01236e-05 -8.66275e-06 7.25542e-06 -6.02347e-06 -3.04638e-01 -4.13344e-06
-8.29607e-07 8.57300e-06 -9.79432e-06 9.38645e-06 -8.36414e-06 7.15718e-06 -5.99444e-06 4.97660e-06 -4.13344e-06 -3.35879e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_72-73.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.67698e-02 -9.90850e-07 1.27652e-06 -1.22126e-06 1.01744e-06 -7.60587e-07 4.98769e-07 -2.55078e-07 4.00290e-08 1.42743e-07
-9.90850e-07 -8.46801e-02 -2.98231e-05 2.85321e-05 -2.37704e-05 1.77695e-05 -1.16527e-05 5.95936e-06 -9.35195e-07 -3.33490e-06
1.27652e-06 -2.98231e-05 -1.14515e-01 -3.67580e-05 3.06235e-05 -2.28926e-05 1.50122e-05 -7.67747e-06 1.20482e-06 4.29637e-06
-1.22126e-06 2.85321e-05 -3.67580e-05 -1.44832e-01 -2.92978e-05 2.19016e-05 -1.43624e-05 7.34512e-06 -1.15266e-06 -4.11038e-06
1.01744e-06 -2.37704e-05 3.06235e-05 -2.92978e-05 -1.75255e-01 -1.82464e-05 1.19654e-05 -6.11929e-06 9.60292e-07 3.42440e-06
-7.60587e-07 1.77695e-05 -2.28926e-05 2.19016e-05 -1.82464e-05 -2.05709e-01 -8.94475e-06 4.57447e-06 -7.17866e-07 -2.55991e-06
4.98769e-07 -1.16527e-05 1.50122e-05 -1.43624e-05 1.19654e-05 -8.94475e-06 -2.36173e-01 -2.99980e-06 4.70754e-07 1.67871e-06
-2.55078e-07 5.95936e-06 -7.67747e-06 7.34512e-06 -6.11929e-06 4.57447e-06 -2.99980e-06 -2.66640e-01 -2.40751e-07 -8.58515e-07
4.00290e-08 -9.35195e-07 1.20482e-06 -1.15266e-06 9.60292e-07 -7.17866e-07 4.70754e-07 -2.40751e-07 -2.97108e-01 1.34726e-07
1.42743e-07 -3.33490e-06 4.29637e-06 -4.11038e-06 3.42440e-06 -2.55991e-06 1.67871e-06 -8.58515e-07 1.34726e-07 -3.27575e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_73-74.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.39897e-02 -5.00662e-06 4.97010e-06 -5.34342e-06 5.49841e-06 -5.24409e-06 4.60566e-06 -3.67429e-06 2.35629e-06 -1.72905e-06
-5.00662e-06 -9.38669e-02 -3.73679e-06 4.01748e-06 -4.13400e-06 3.94279e-06 -3.46279e-06 2.76253e-06 -1.77159e-06 1.29999e-06
4.97010e-06 -3.73679e-06 -1.26947e-01 -3.98817e-06 4.10385e-06 -3.91403e-06 3.43753e-06 -2.74238e-06 1.75866e-06 -1.29051e-06
-5.34342e-06 4.01748e-06 -3.98817e-06 -1.60542e-01 -4.41210e-06 4.20803e-06 -3.69573e-06 2.94837e-06 -1.89076e-06 1.38745e-06
5.49841e-06 -4.13400e-06 4.10385e-06 -4.41210e-06 -1.94245e-01 -4.33008e-06 3.80293e-06 -3.03388e-06 1.94560e-06 -1.42769e-06
-5.24409e-06 3.94279e-06 -3.91403e-06 4.20803e-06 -4.33008e-06 -2.27984e-01 -3.62703e-06 2.89356e-06 -1.85561e-06 1.36165e-06
4.60566e-06 -3.46279e-06 3.43753e-06 -3.69573e-06 3.80293e-06 -3.62703e-06 -2.61738e-01 -2.54129e-06 1.62971e-06 -1.19588e-06
-3.67429e-06 2.76253e-06 -2.74238e-06 2.94837e-06 -3.03388e-06 2.89356e-06 -2.54129e-06 -2.95499e-01 -1.30014e-06 9.54047e-07
2.35629e-06 -1.77159e-06 1.75866e-06 -1.89076e-06 1.94560e-06 -1.85561e-06 1.62971e-06 -1.30014e-06 -3.29263e-01 -6.11822e-07
-1.72905e-06 1.29999e-06 -1.29051e-06 1.38745e-06 -1.42769e-06 1.36165e-06 -1.19588e-06 9.54047e-07 -6.11822e-07 -3.63029e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_74-75.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.07054e-02 -2.78727e-06 2.86510e-06 -4.96532e-06 7.20602e-06 -9.02073e-06 1.02716e-05 -1.09992e-05 1.12930e-05 -1.13825e-05
-2.78727e-06 -8.97215e-02 -3.89892e-07 6.75697e-07 -9.80618e-07 1.22757e-06 -1.39780e-06 1.49681e-06 -1.53679e-06 1.54896e-06
2.86510e-06 -3.89892e-07 -1.21340e-01 -6.94566e-07 1.00800e-06 -1.26185e-06 1.43683e-06 -1.53861e-06 1.57971e-06 -1.59222e-06
-4.96532e-06 6.75697e-07 -6.94566e-07 -1.53449e-01 -1.74690e-06 2.18683e-06 -2.49008e-06 2.66646e-06 -2.73769e-06 2.75937e-06
7.20602e-06 -9.80618e-07 1.00800e-06 -1.74690e-06 -1.85662e-01 -3.17368e-06 3.61378e-06 -3.86976e-06 3.97313e-06 -4.00459e-06
-9.02073e-06 1.22757e-06 -1.26185e-06 2.18683e-06 -3.17368e-06 -2.17908e-01 -4.52385e-06 4.84429e-06 -4.97369e-06 5.01308e-06
1.02716e-05 -1.39780e-06 1.43683e-06 -2.49008e-06 3.61378e-06 -4.52385e-06 -2.50168e-01 -5.51605e-06 5.66339e-06 -5.70824e-06
-1.09992e-05 1.49681e-06 -1.53861e-06 2.66646e-06 -3.86976e-06 4.84429e-06 -5.51605e-06 -2.82434e-01 -6.06456e-06 6.11259e-06
1.12930e-05 -1.53679e-06 1.57971e-06 -2.73769e-06 3.97313e-06 -4.97369e-06 5.66339e-06 -6.06456e-06 -3.14705e-01 -6.27586e-06
-1.13825e-05 1.54896e-06 -1.59222e-06 2.75937e-06 -4.00459e-06 5.01308e-06 -5.70824e-06 6.11259e-06 -6.27586e-06 -3.46978e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_75-76.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.98604e-02 3.67578e-07 3.35130e-07 -1.12231e-06 1.55645e-06 -1.63671e-06 1.49048e-06 -1.18774e-06 8.06983e-07 -3.81850e-07
3.67578e-07 -8.86299e-02 2.58590e-08 -8.65983e-08 1.20097e-07 -1.26290e-07 1.15007e-07 -9.16470e-08 6.22676e-08 -2.94640e-08
3.35130e-07 2.58590e-08 -1.19864e-01 -7.89538e-08 1.09496e-07 -1.15142e-07 1.04855e-07 -8.35569e-08 5.67709e-08 -2.68630e-08
-1.12231e-06 -8.65983e-08 -7.89538e-08 -1.51583e-01 -3.66687e-07 3.85595e-07 -3.51145e-07 2.79821e-07 -1.90118e-07 8.99607e-08
1.55645e-06 1.20097e-07 1.09496e-07 -3.66687e-07 -1.83404e-01 -5.34756e-07 4.86979e-07 -3.88065e-07 2.63662e-07 -1.24760e-07
-1.63671e-06 -1.26290e-07 -1.15142e-07 3.85595e-07 -5.34756e-07 -2.15259e-01 -5.12091e-07 4.08076e-07 -2.77258e-07 1.31194e-07
1.49048e-06 1.15007e-07 1.04855e-07 -3.51145e-07 4.86979e-07 -5.12091e-07 -2.47128e-01 -3.71617e-07 2.52487e-07 -1.19472e-07
-1.18774e-06 -9.16470e-08 -8.35569e-08 2.79821e-07 -3.88065e-07 4.08076e-07 -3.71617e-07 -2.79003e-01 -2.01202e-07 9.52055e-08
8.06983e-07 6.22676e-08 5.67709e-08 -1.90118e-07 2.63662e-07 -2.77258e-07 2.52487e-07 -2.01202e-07 -3.10881e-01 -6.46853e-08
-3.81850e-07 -2.94640e-08 -2.68630e-08 8.99607e-08 -1.24760e-07 1.31194e-07 -1.19472e-07 9.52055e-08 -6.46853e-08 -3.42761e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_76-77.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.82998e-02 9.23784e-07 -6.34893e-06 1.05916e-05 -1.36612e-05 1.57764e-05 -1.71856e-05 1.80783e-05 -1.86073e-05 1.88694e-05
9.23784e-07 -8.66526e-02 -8.71834e-07 1.45444e-06 -1.87596e-06 2.16642e-06 -2.35992e-06 2.48251e-06 -2.55515e-06 2.59115e-06
-6.34893e-06 -8.71834e-07 -1.17184e-01 -9.99596e-06 1.28930e-05 -1.48892e-05 1.62191e-05 -1.70616e-05 1.75609e-05 -1.78083e-05
1.05916e-05 1.45444e-06 -9.99596e-06 -1.48185e-01 -2.15087e-05 2.48389e-05 -2.70575e-05 2.84631e-05 -2.92959e-05 2.97087e-05
-1.36612e-05 -1.87596e-06 1.28930e-05 -2.15087e-05 -1.79285e-01 -3.20377e-05 3.48993e-05 -3.67122e-05 3.77865e-05 -3.83188e-05
1.57764e-05 2.16642e-06 -1.48892e-05 2.48389e-05 -3.20377e-05 -2.10420e-01 -4.03028e-05 4.23964e-05 -4.36370e-05 4.42517e-05
-1.71856e-05 -2.35992e-06 1.62191e-05 -2.70575e-05 3.48993e-05 -4.03028e-05 -2.41571e-01 -4.61832e-05 4.75346e-05 -4.82043e-05
1.80783e-05 2.48251e-06 -1.70616e-05 2.84631e-05 -3.67122e-05 4.23964e-05 -4.61832e-05 -2.72730e-01 -5.00039e-05 5.07084e-05
-1.86073e-05 -2.55515e-06 1.75609e-05 -2.92959e-05 3.77865e-05 -4.36370e-05 4.75346e-05 -5.00039e-05 -3.03894e-01 -5.21921e-05
1.88694e-05 2.59115e-06 -1.78083e-05 2.97087e-05 -3.83188e-05 4.42517e-05 -4.82043e-05 5.07084e-05 -5.21921e-05 -3.35062e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_77-78.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.16028e-02 1.40694e-07 -1.18932e-06 2.36336e-06 -3.45800e-06 4.34301e-06 -5.00157e-06 5.39043e-06 -5.57239e-06 5.55886e-06
1.40694e-07 -9.08362e-02 -1.10874e-07 2.20324e-07 -3.22371e-07 4.04875e-07 -4.66270e-07 5.02521e-07 -5.19484e-07 5.18223e-07
-1.18932e-06 -1.10874e-07 -1.22846e-01 -1.86245e-06 2.72508e-06 -3.42251e-06 3.94149e-06 -4.24793e-06 4.39133e-06 -4.38066e-06
2.36336e-06 2.20324e-07 -1.86245e-06 -1.55353e-01 -5.41513e-06 6.80103e-06 -7.83233e-06 8.44127e-06 -8.72621e-06 8.70502e-06
-3.45800e-06 -3.22371e-07 2.72508e-06 -5.41513e-06 -1.87962e-01 -9.95105e-06 1.14600e-05 -1.23510e-05 1.27679e-05 -1.27369e-05
4.34301e-06 4.04875e-07 -3.42251e-06 6.80103e-06 -9.95105e-06 -2.20606e-01 -1.43930e-05 1.55120e-05 -1.60356e-05 1.59967e-05
-5.00157e-06 -4.66270e-07 3.94149e-06 -7.83233e-06 1.14600e-05 -1.43930e-05 -2.53263e-01 -1.78642e-05 1.84673e-05 -1.84224e-05
5.39043e-06 5.02521e-07 -4.24793e-06 8.44127e-06 -1.23510e-05 1.55120e-05 -1.78642e-05 -2.85929e-01 -1.99030e-05 1.98547e-05
-5.57239e-06 -5.19484e-07 4.39133e-06 -8.72621e-06 1.27679e-05 -1.60356e-05 1.84673e-05 -1.99030e-05 -3.18599e-01 -2.05249e-05
5.55886e-06 5.18223e-07 -4.38066e-06 8.70502e-06 -1.27369e-05 1.59967e-05 -1.84224e-05 1.98547e-05 -2.05249e-05 -3.51273e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_78-79.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.70814e-02 -2.67649e-06 3.45624e-06 -4.02725e-06 4.51172e-06 -4.92639e-06 5.26748e-06 -5.51136e-06 5.66833e-06 -5.74227e-06
-2.67649e-06 -8.50941e-02 -7.65325e-06 8.91766e-06 -9.99042e-06 1.09087e-05 -1.16639e-05 1.22040e-05 -1.25515e-05 1.27153e-05
3.45624e-06 -7.65325e-06 -1.15080e-01 -1.15157e-05 1.29010e-05 -1.40867e-05 1.50620e-05 -1.57594e-05 1.62082e-05 -1.64197e-05
-4.02725e-06 8.91766e-06 -1.15157e-05 -1.45532e-01 -1.50324e-05 1.64140e-05 -1.75505e-05 1.83630e-05 -1.88860e-05 1.91324e-05
4.51172e-06 -9.99042e-06 1.29010e-05 -1.50324e-05 -1.76083e-01 -1.83886e-05 1.96617e-05 -2.05720e-05 2.11580e-05 -2.14339e-05
-4.92639e-06 1.09087e-05 -1.40867e-05 1.64140e-05 -1.83886e-05 -2.06666e-01 -2.14689e-05 2.24628e-05 -2.31026e-05 2.34040e-05
5.26748e-06 -1.16639e-05 1.50620e-05 -1.75505e-05 1.96617e-05 -2.14689e-05 -2.37262e-01 -2.40181e-05 2.47022e-05 -2.50244e-05
-5.51136e-06 1.22040e-05 -1.57594e-05 1.83630e-05 -2.05720e-05 2.24628e-05 -2.40181e-05 -2.67866e-01 -2.58458e-05 2.61830e-05
5.66833e-06 -1.25515e-05 1.62082e-05 -1.88860e-05 2.11580e-05 -2.31026e-05 2.47022e-05 -2.58458e-05 -2.98473e-01 -2.69287e-05
-5.74227e-06 1.27153e-05 -1.64197e-05 1.91324e-05 -2.14339e-05 2.34040e-05 -2.50244e-05 2.61830e-05 -2.69287e-05 -3.29082e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_79-80.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.85847e-02 -1.41377e-06 1.63440e-06 -1.53501e-06 1.30673e-06 -1.04193e-06 7.84042e-07 -5.53941e-07 3.67758e-07 -1.34925e-07
-1.41377e-06 -8.69999e-02 -6.99550e-06 6.57010e-06 -5.59299e-06 4.45960e-06 -3.35582e-06 2.37095e-06 -1.57406e-06 5.77500e-07
1.63440e-06 -6.99550e-06 -1.17659e-01 -7.59543e-06 6.46584e-06 -5.15557e-06 3.87953e-06 -2.74096e-06 1.81971e-06 -6.67624e-07
-1.53501e-06 6.57010e-06 -7.59543e-06 -1.48799e-01 -6.07264e-06 4.84205e-06 -3.64361e-06 2.57428e-06 -1.70905e-06 6.27025e-07
1.30673e-06 -5.59299e-06 6.46584e-06 -6.07264e-06 -1.80039e-01 -4.12194e-06 3.10174e-06 -2.19144e-06 1.45488e-06 -5.33774e-07
-1.04193e-06 4.45960e-06 -5.15557e-06 4.84205e-06 -4.12194e-06 -2.11312e-01 -2.47318e-06 1.74735e-06 -1.16006e-06 4.25607e-07
7.84042e-07 -3.35582e-06 3.87953e-06 -3.64361e-06 3.10174e-06 -2.47318e-06 -2.42598e-01 -1.31487e-06 8.72935e-07 -3.20267e-07
-5.53941e-07 2.37095e-06 -2.74096e-06 2.57428e-06 -2.19144e-06 1.74735e-06 -1.31487e-06 -2.73890e-01 -6.16746e-07 2.26275e-07
3.67758e-07 -1.57406e-06 1.81971e-06 -1.70905e-06 1.45488e-06 -1.16006e-06 8.72935e-07 -6.16746e-07 -3.05184e-01 -1.50222e-07
-1.34925e-07 5.77500e-07 -6.67624e-07 6.27025e-07 -5.33774e-07 4.25607e-07 -3.20267e-07 2.26275e-07 -1.50222e-07 -3.36481e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_8-9.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.87629e-03 -1.10651e-06 -2.63497e-06 -7.04094e-08 -5.94213e-07 2.47374e-07 -2.44074e-07 1.22713e-07 -9.50077e-08 2.80082e-08
-1.10651e-06 -1.25295e-02 2.32735e-06 6.21896e-08 5.24842e-07 -2.18495e-07 2.15580e-07 -1.08387e-07 8.39162e-08 -2.47385e-08
-2.63497e-06 2.32735e-06 -1.69408e-02 1.48094e-07 1.24982e-06 -5.20306e-07 5.13366e-07 -2.58105e-07 1.99832e-07 -5.89103e-08
-7.04094e-08 6.21896e-08 1.48094e-07 -2.14308e-02 3.33966e-08 -1.39032e-08 1.37177e-08 -6.89685e-09 5.33973e-09 -1.57415e-09
-5.94213e-07 5.24842e-07 1.24982e-06 3.33966e-08 -2.59295e-02 -1.17335e-07 1.15769e-07 -5.82053e-08 4.50641e-08 -1.32849e-08
2.47374e-07 -2.18495e-07 -5.20306e-07 -1.39032e-08 -1.17335e-07 -3.04334e-02 -4.81954e-08 2.42312e-08 -1.87604e-08 5.53056e-09
-2.44074e-07 2.15580e-07 5.13366e-07 1.37177e-08 1.15769e-07 -4.81954e-08 -3.49389e-02 -2.39079e-08 1.85102e-08 -5.45679e-09
1.22713e-07 -1.08387e-07 -2.58105e-07 -6.89685e-09 -5.82053e-08 2.42312e-08 -2.39079e-08 -3.94454e-02 -9.30634e-09 2.74351e-09
-9.50077e-08 8.39162e-08 1.99832e-07 5.33973e-09 4.50641e-08 -1.87604e-08 1.85102e-08 -9.30634e-09 -4.39524e-02 -2.12410e-09
2.80082e-08 -2.47385e-08 -5.89103e-08 -1.57415e-09 -1.32849e-08 5.53056e-09 -5.45679e-09 2.74351e-09 -2.12410e-09 -4.84596e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_80-81.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.01437e-02 -3.32057e-06 -1.14478e-08 3.42549e-06 -6.65209e-06 9.52351e-06 -1.19620e-05 1.39428e-05 -1.54450e-05 1.65939e-05
-3.32057e-06 -7.63063e-02 4.72583e-09 -1.41409e-06 2.74609e-06 -3.93145e-06 4.93809e-06 -5.75580e-06 6.37595e-06 -6.85023e-06
-1.14478e-08 4.72583e-09 -1.03199e-01 -4.87514e-09 9.46724e-09 -1.35538e-08 1.70242e-08 -1.98433e-08 2.19813e-08 -2.36164e-08
3.42549e-06 -1.41409e-06 -4.87514e-09 -1.30507e-01 -2.83285e-06 4.05567e-06 -5.09411e-06 5.93766e-06 -6.57740e-06 7.06667e-06
-6.65209e-06 2.74609e-06 9.46724e-09 -2.83285e-06 -1.57900e-01 -7.87587e-06 9.89246e-06 -1.15306e-05 1.27729e-05 -1.37231e-05
9.52351e-06 -3.93145e-06 -1.35538e-08 4.05567e-06 -7.87587e-06 -1.85321e-01 -1.41626e-05 1.65078e-05 -1.82864e-05 1.96467e-05
-1.19620e-05 4.93809e-06 1.70242e-08 -5.09411e-06 9.89246e-06 -1.41626e-05 -2.12752e-01 -2.07346e-05 2.29686e-05 -2.46772e-05
1.39428e-05 -5.75580e-06 -1.98433e-08 5.93766e-06 -1.15306e-05 1.65078e-05 -2.07346e-05 -2.40189e-01 -2.67721e-05 2.87635e-05
-1.54450e-05 6.37595e-06 2.19813e-08 -6.57740e-06 1.27729e-05 -1.82864e-05 2.29686e-05 -2.67721e-05 -2.67629e-01 -3.18626e-05
1.65939e-05 -6.85023e-06 -2.36164e-08 7.06667e-06 -1.37231e-05 1.96467e-05 -2.46772e-05 2.87635e-05 -3.18626e-05 -2.95073e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_81-82.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.57283e-02 -3.77444e-08 7.50310e-08 -1.17004e-07 1.58524e-07 -1.96106e-07 2.27387e-07 -2.52591e-07 2.66956e-07 -2.79330e-07
-3.77444e-08 -8.33818e-02 -2.49380e-07 3.88886e-07 -5.26886e-07 6.51797e-07 -7.55766e-07 8.39536e-07 -8.87282e-07 9.28408e-07
7.50310e-08 -2.49380e-07 -1.12766e-01 -7.73056e-07 1.04738e-06 -1.29569e-06 1.50237e-06 -1.66889e-06 1.76380e-06 -1.84556e-06
-1.17004e-07 3.88886e-07 -7.73056e-07 -1.42606e-01 -1.63330e-06 2.02051e-06 -2.34281e-06 2.60248e-06 -2.75049e-06 2.87798e-06
1.58524e-07 -5.26886e-07 1.04738e-06 -1.63330e-06 -1.72543e-01 -2.73751e-06 3.17417e-06 -3.52600e-06 3.72653e-06 -3.89926e-06
-1.96106e-07 6.51797e-07 -1.29569e-06 2.02051e-06 -2.73751e-06 -2.02510e-01 -3.92668e-06 4.36192e-06 -4.60999e-06 4.82366e-06
2.27387e-07 -7.55766e-07 1.50237e-06 -2.34281e-06 3.17417e-06 -3.92668e-06 -2.32490e-01 -5.05770e-06 5.34534e-06 -5.59310e-06
-2.52591e-07 8.39536e-07 -1.66889e-06 2.60248e-06 -3.52600e-06 4.36192e-06 -5.05770e-06 -2.62477e-01 -5.93782e-06 6.21304e-06
2.66956e-07 -8.87282e-07 1.76380e-06 -2.75049e-06 3.72653e-06 -4.60999e-06 5.34534e-06 -5.93782e-06 -2.92467e-01 -6.56638e-06
-2.79330e-07 9.28408e-07 -1.84556e-06 2.87798e-06 -3.89926e-06 4.82366e-06 -5.59310e-06 6.21304e-06 -6.56638e-06 -3.22459e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_82-83.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.95277e-02 2.50532e-07 -3.77064e-07 4.39647e-07 -4.58706e-07 4.48937e-07 -4.21179e-07 3.82984e-07 -3.37879e-07 3.00296e-07
2.50532e-07 -7.55148e-02 -1.81556e-06 2.11689e-06 -2.20866e-06 2.16162e-06 -2.02797e-06 1.84406e-06 -1.62688e-06 1.44592e-06
-3.77064e-07 -1.81556e-06 -1.02126e-01 -3.18603e-06 3.32415e-06 -3.25336e-06 3.05220e-06 -2.77541e-06 2.44855e-06 -2.17618e-06
4.39647e-07 2.11689e-06 -3.18603e-06 -1.29151e-01 -3.87587e-06 3.79333e-06 -3.55878e-06 3.23606e-06 -2.85494e-06 2.53737e-06
-4.58706e-07 -2.20866e-06 3.32415e-06 -3.87587e-06 -1.56264e-01 -3.95778e-06 3.71306e-06 -3.37635e-06 2.97871e-06 -2.64737e-06
4.48937e-07 2.16162e-06 -3.25336e-06 3.79333e-06 -3.95778e-06 -1.83405e-01 -3.63398e-06 3.30444e-06 -2.91527e-06 2.59099e-06
-4.21179e-07 -2.02797e-06 3.05220e-06 -3.55878e-06 3.71306e-06 -3.63398e-06 -2.10559e-01 -3.10012e-06 2.73501e-06 -2.43079e-06
3.82984e-07 1.84406e-06 -2.77541e-06 3.23606e-06 -3.37635e-06 3.30444e-06 -3.10012e-06 -2.37718e-01 -2.48699e-06 2.21035e-06
-3.37879e-07 -1.62688e-06 2.44855e-06 -2.85494e-06 2.97871e-06 -2.91527e-06 2.73501e-06 -2.48699e-06 -2.64880e-01 -1.95003e-06
3.00296e-07 1.44592e-06 -2.17618e-06 2.53737e-06 -2.64737e-06 2.59099e-06 -2.43079e-06 2.21035e-06 -1.95003e-06 -2.92044e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_83-84.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.59493e-02 -1.24271e-06 1.71530e-06 -2.06630e-06 2.22967e-06 -2.20305e-06 2.01179e-06 -1.68593e-06 1.25701e-06 -7.60014e-07
-1.24271e-06 -7.09767e-02 -1.78674e-06 2.15236e-06 -2.32253e-06 2.29480e-06 -2.09557e-06 1.75614e-06 -1.30936e-06 7.91667e-07
1.71530e-06 -1.78674e-06 -9.59885e-02 -2.97087e-06 3.20577e-06 -3.16749e-06 2.89250e-06 -2.42399e-06 1.80730e-06 -1.09273e-06
-2.06630e-06 2.15236e-06 -2.97087e-06 -1.21390e-01 -3.86177e-06 3.81565e-06 -3.48439e-06 2.92001e-06 -2.17713e-06 1.31634e-06
2.22967e-06 -2.32253e-06 3.20577e-06 -3.86177e-06 -1.46873e-01 -4.11734e-06 3.75989e-06 -3.15088e-06 2.34927e-06 -1.42041e-06
-2.20305e-06 2.29480e-06 -3.16749e-06 3.81565e-06 -4.11734e-06 -1.72383e-01 -3.71499e-06 3.11326e-06 -2.32122e-06 1.40345e-06
2.01179e-06 -2.09557e-06 2.89250e-06 -3.48439e-06 3.75989e-06 -3.71499e-06 -1.97905e-01 -2.84298e-06 2.11970e-06 -1.28161e-06
-1.68593e-06 1.75614e-06 -2.42399e-06 2.92001e-06 -3.15088e-06 3.11326e-06 -2.84298e-06 -2.23433e-01 -1.77636e-06 1.07402e-06
1.25701e-06 -1.30936e-06 1.80730e-06 -2.17713e-06 2.34927e-06 -2.32122e-06 2.11970e-06 -1.77636e-06 -2.48963e-01 -8.00780e-07
-7.60014e-07 7.91667e-07 -1.09273e-06 1.31634e-06 -1.42041e-06 1.40345e-06 -1.28161e-06 1.07402e-06 -8.00780e-07 -2.74495e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_84-85.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.65668e-02 -1.95894e-05 1.68858e-05 -1.35561e-05 9.74019e-06 -5.73070e-06 1.71449e-06 2.15722e-06 -5.75592e-06 9.10525e-06
-1.95894e-05 -7.17827e-02 -1.15595e-05 9.28006e-06 -6.66783e-06 3.92306e-06 -1.17369e-06 -1.47676e-06 3.94032e-06 -6.23317e-06
1.68858e-05 -1.15595e-05 -9.70875e-02 -7.99925e-06 5.74756e-06 -3.38161e-06 1.01170e-06 1.27295e-06 -3.39649e-06 5.37289e-06
-1.35561e-05 9.28006e-06 -7.99925e-06 -1.22786e-01 -4.61420e-06 2.71479e-06 -8.12202e-07 -1.02193e-06 2.72674e-06 -4.31341e-06
9.74019e-06 -6.66783e-06 5.74756e-06 -4.61420e-06 -1.48567e-01 -1.95061e-06 5.83576e-07 7.34271e-07 -1.95919e-06 3.09923e-06
-5.73070e-06 3.92306e-06 -3.38161e-06 2.71479e-06 -1.95061e-06 -1.74373e-01 -3.43351e-07 -4.32013e-07 1.15270e-06 -1.82345e-06
1.71449e-06 -1.17369e-06 1.01170e-06 -8.12202e-07 5.83576e-07 -3.43351e-07 -2.00190e-01 1.29248e-07 -3.44861e-07 5.45534e-07
2.15722e-06 -1.47676e-06 1.27295e-06 -1.02193e-06 7.34271e-07 -4.32013e-07 1.29248e-07 -2.26011e-01 -4.33914e-07 6.86406e-07
-5.75592e-06 3.94032e-06 -3.39649e-06 2.72674e-06 -1.95919e-06 1.15270e-06 -3.44861e-07 -4.33914e-07 -2.51833e-01 -1.83148e-06
9.10525e-06 -6.23317e-06 5.37289e-06 -4.31341e-06 3.09923e-06 -1.82345e-06 5.45534e-07 6.86406e-07 -1.83148e-06 -2.77657e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_85-86.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.64194e-02 -7.48248e-07 4.35667e-07 -2.07881e-07 5.25121e-08 4.68969e-08 -5.86539e-08 2.63440e-08 5.50145e-08 -1.75888e-07
-7.48248e-07 -5.88888e-02 -1.96898e-07 9.39510e-08 -2.37326e-08 -2.11948e-08 2.65084e-08 -1.19060e-08 -2.48636e-08 7.94920e-08
4.35667e-07 -1.96898e-07 -7.96418e-02 -5.47029e-08 1.38183e-08 1.23407e-08 -1.54345e-08 6.93228e-09 1.44768e-08 -4.62841e-08
-2.07881e-07 9.39510e-08 -5.47029e-08 -1.00718e-01 -6.59348e-09 -5.88843e-09 7.36466e-09 -3.30778e-09 -6.90769e-09 2.20848e-08
5.25121e-08 -2.37326e-08 1.38183e-08 -6.59348e-09 -1.21861e-01 1.48745e-09 -1.86036e-09 8.35567e-10 1.74493e-09 -5.57875e-09
4.68969e-08 -2.11948e-08 1.23407e-08 -5.88843e-09 1.48745e-09 -1.43027e-01 -1.66143e-09 7.46218e-10 1.55834e-09 -4.98221e-09
-5.86539e-08 2.65084e-08 -1.54345e-08 7.36466e-09 -1.86036e-09 -1.66143e-09 -1.64201e-01 -9.33295e-10 -1.94901e-09 6.23124e-09
2.63440e-08 -1.19060e-08 6.93228e-09 -3.30778e-09 8.35567e-10 7.46218e-10 -9.33295e-10 -1.85380e-01 8.75385e-10 -2.79872e-09
5.50145e-08 -2.48636e-08 1.44768e-08 -6.90769e-09 1.74493e-09 1.55834e-09 -1.94901e-09 8.75385e-10 -2.06561e-01 -5.84460e-09
-1.75888e-07 7.94920e-08 -4.62841e-08 2.20848e-08 -5.57875e-09 -4.98221e-09 6.23124e-09 -2.79872e-09 -5.84460e-09 -2.27744e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_86-87.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.16499e-02 2.91271e-07 -5.45169e-07 7.18820e-07 -8.26027e-07 8.79027e-07 -8.87852e-07 8.61849e-07 -8.09019e-07 7.35628e-07
2.91271e-07 -5.28360e-02 -1.06796e-06 1.40813e-06 -1.61814e-06 1.72197e-06 -1.73925e-06 1.68832e-06 -1.58483e-06 1.44106e-06
-5.45169e-07 -1.06796e-06 -7.14545e-02 -2.63558e-06 3.02867e-06 -3.22299e-06 3.25535e-06 -3.16001e-06 2.96630e-06 -2.69721e-06
7.18820e-07 1.40813e-06 -2.63558e-06 -9.03626e-02 -3.99338e-06 4.24960e-06 -4.29226e-06 4.16656e-06 -3.91115e-06 3.55634e-06
-8.26027e-07 -1.61814e-06 3.02867e-06 -3.99338e-06 -1.09332e-01 -4.88340e-06 4.93243e-06 -4.78797e-06 4.49447e-06 -4.08675e-06
8.79027e-07 1.72197e-06 -3.22299e-06 4.24960e-06 -4.88340e-06 -1.28321e-01 -5.24890e-06 5.09518e-06 -4.78285e-06 4.34897e-06
-8.87852e-07 -1.73925e-06 3.25535e-06 -4.29226e-06 4.93243e-06 -5.24890e-06 -1.47320e-01 -5.14633e-06 4.83086e-06 -4.39262e-06
8.61849e-07 1.68832e-06 -3.16001e-06 4.16656e-06 -4.78797e-06 5.09518e-06 -5.14633e-06 -1.66322e-01 -4.68938e-06 4.26398e-06
-8.09019e-07 -1.58483e-06 2.96630e-06 -3.91115e-06 4.49447e-06 -4.78285e-06 4.83086e-06 -4.68938e-06 -1.85327e-01 -4.00260e-06
7.35628e-07 1.44106e-06 -2.69721e-06 3.55634e-06 -4.08675e-06 4.34897e-06 -4.39262e-06 4.26398e-06 -4.00260e-06 -2.04333e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_87-88.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.63803e-02 -6.82122e-08 7.96163e-08 -7.76331e-08 6.61213e-08 -4.79910e-08 2.91049e-08 1.08112e-10 -2.73905e-08 5.50316e-08
-6.82122e-08 -5.88373e-02 -1.66048e-07 1.61912e-07 -1.37903e-07 1.00090e-07 -6.07012e-08 -2.25478e-10 5.71258e-08 -1.14774e-07
7.96163e-08 -1.66048e-07 -7.95718e-02 -1.88981e-07 1.60958e-07 -1.16824e-07 7.08496e-08 2.63175e-10 -6.66764e-08 1.33963e-07
-7.76331e-08 1.61912e-07 -1.88981e-07 -1.00629e-01 -1.56949e-07 1.13914e-07 -6.90848e-08 -2.56619e-10 6.50155e-08 -1.30626e-07
6.61213e-08 -1.37903e-07 1.60958e-07 -1.56949e-07 -1.21754e-01 -9.70220e-08 5.88405e-08 2.18566e-10 -5.53747e-08 1.11256e-07
-4.79910e-08 1.00090e-07 -1.16824e-07 1.13914e-07 -9.70220e-08 -1.42901e-01 -4.27066e-08 -1.58636e-10 4.01911e-08 -8.07498e-08
2.91049e-08 -6.07012e-08 7.08496e-08 -6.90848e-08 5.88405e-08 -4.27066e-08 -1.64057e-01 9.62073e-11 -2.43745e-08 4.89719e-08
1.08112e-10 -2.25478e-10 2.63175e-10 -2.56619e-10 2.18566e-10 -1.58636e-10 9.62073e-11 -1.85217e-01 -9.05404e-11 1.81909e-10
-2.73905e-08 5.71258e-08 -6.66764e-08 6.50155e-08 -5.53747e-08 4.01911e-08 -2.43745e-08 -9.05404e-11 -2.06380e-01 -4.60874e-08
5.50316e-08 -1.14774e-07 1.33963e-07 -1.30626e-07 1.11256e-07 -8.07498e-08 4.89719e-08 1.81909e-10 -4.60874e-08 -2.27544e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_88-89.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.78897e-02 -2.82860e-06 2.96981e-06 -2.93937e-06 2.78589e-06 -2.55361e-06 2.27778e-06 -1.97848e-06 1.67481e-06 -1.37712e-06
-2.82860e-06 -4.80676e-02 -2.78250e-06 2.75398e-06 -2.61019e-06 2.39256e-06 -2.13412e-06 1.85370e-06 -1.56918e-06 1.29026e-06
2.96981e-06 -2.78250e-06 -6.50075e-02 -2.89146e-06 2.74049e-06 -2.51199e-06 2.24066e-06 -1.94623e-06 1.64751e-06 -1.35467e-06
-2.93937e-06 2.75398e-06 -2.89146e-06 -8.22113e-02 -2.71240e-06 2.48624e-06 -2.21769e-06 1.92629e-06 -1.63063e-06 1.34079e-06
2.78589e-06 -2.61019e-06 2.74049e-06 -2.71240e-06 -9.94707e-02 -2.35643e-06 2.10190e-06 -1.82571e-06 1.54549e-06 -1.27078e-06
-2.55361e-06 2.39256e-06 -2.51199e-06 2.48624e-06 -2.35643e-06 -1.16748e-01 -1.92665e-06 1.67348e-06 -1.41663e-06 1.16483e-06
2.27778e-06 -2.13412e-06 2.24066e-06 -2.21769e-06 2.10190e-06 -1.92665e-06 -1.34033e-01 -1.49272e-06 1.26361e-06 -1.03901e-06
-1.97848e-06 1.85370e-06 -1.94623e-06 1.92629e-06 -1.82571e-06 1.67348e-06 -1.49272e-06 -1.51322e-01 -1.09757e-06 9.02481e-07
1.67481e-06 -1.56918e-06 1.64751e-06 -1.63063e-06 1.54549e-06 -1.41663e-06 1.26361e-06 -1.09757e-06 -1.68612e-01 -7.63962e-07
-1.37712e-06 1.29026e-06 -1.35467e-06 1.34079e-06 -1.27078e-06 1.16483e-06 -1.03901e-06 9.02481e-07 -7.63962e-07 -1.85903e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_89-90.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.44698e-02 -2.24408e-06 2.22396e-06 -2.21140e-06 2.17505e-06 -2.10721e-06 2.00660e-06 -1.86937e-06 1.70559e-06 -1.52950e-06
-2.24408e-06 -4.37303e-02 -1.57140e-06 1.56252e-06 -1.53684e-06 1.48890e-06 -1.41781e-06 1.32085e-06 -1.20513e-06 1.08071e-06
2.22396e-06 -1.57140e-06 -5.91417e-02 -1.54851e-06 1.52306e-06 -1.47555e-06 1.40510e-06 -1.30901e-06 1.19432e-06 -1.07102e-06
-2.21140e-06 1.56252e-06 -1.54851e-06 -7.47928e-02 -1.51446e-06 1.46722e-06 -1.39717e-06 1.30162e-06 -1.18758e-06 1.06497e-06
2.17505e-06 -1.53684e-06 1.52306e-06 -1.51446e-06 -9.04943e-02 -1.44310e-06 1.37420e-06 -1.28022e-06 1.16806e-06 -1.04747e-06
-2.10721e-06 1.48890e-06 -1.47555e-06 1.46722e-06 -1.44310e-06 -1.06212e-01 -1.33134e-06 1.24029e-06 -1.13162e-06 1.01480e-06
2.00660e-06 -1.41781e-06 1.40510e-06 -1.39717e-06 1.37420e-06 -1.33134e-06 -1.21937e-01 -1.18107e-06 1.07760e-06 -9.66344e-07
-1.86937e-06 1.32085e-06 -1.30901e-06 1.30162e-06 -1.28022e-06 1.24029e-06 -1.18107e-06 -1.37665e-01 -1.00390e-06 9.00259e-07
1.70559e-06 -1.20513e-06 1.19432e-06 -1.18758e-06 1.16806e-06 -1.13162e-06 1.07760e-06 -1.00390e-06 -1.53394e-01 -8.21384e-07
-1.52950e-06 1.08071e-06 -1.07102e-06 1.06497e-06 -1.04747e-06 1.01480e-06 -9.66344e-07 9.00259e-07 -8.21384e-07 -1.69125e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m3_IPSM_9-10.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.03055e-02 -4.74260e-07 1.33245e-07 -7.64532e-08 2.21074e-07 -1.38617e-07 9.58824e-08 -9.07395e-08 8.40485e-08 -8.73146e-08
-4.74260e-07 -1.30670e-02 -1.80531e-06 1.03585e-06 -2.99528e-06 1.87809e-06 -1.29909e-06 1.22941e-06 -1.13875e-06 1.18301e-06
1.33245e-07 -1.80531e-06 -1.76801e-02 -2.91025e-07 8.41535e-07 -5.27657e-07 3.64984e-07 -3.45407e-07 3.19937e-07 -3.32370e-07
-7.64532e-08 1.03585e-06 -2.91025e-07 -2.23593e-02 -4.82855e-07 3.02759e-07 -2.09420e-07 1.98187e-07 -1.83573e-07 1.90707e-07
2.21074e-07 -2.99528e-06 8.41535e-07 -4.82855e-07 -2.70519e-02 -8.75464e-07 6.05564e-07 -5.73083e-07 5.30824e-07 -5.51453e-07
-1.38617e-07 1.87809e-06 -5.27657e-07 3.02759e-07 -8.75464e-07 -3.17515e-02 -3.79699e-07 3.59333e-07 -3.32836e-07 3.45770e-07
9.58824e-08 -1.29909e-06 3.64984e-07 -2.09420e-07 6.05564e-07 -3.79699e-07 -3.64526e-02 -2.48553e-07 2.30225e-07 -2.39172e-07
-9.07395e-08 1.22941e-06 -3.45407e-07 1.98187e-07 -5.73083e-07 3.59333e-07 -2.48553e-07 -4.11544e-02 -2.17876e-07 2.26343e-07
8.40485e-08 -1.13875e-06 3.19937e-07 -1.83573e-07 5.30824e-07 -3.32836e-07 2.30225e-07 -2.17876e-07 -4.58566e-02 -2.09653e-07
-8.73146e-08 1.18301e-06 -3.32370e-07 1.90707e-07 -5.51453e-07 3.45770e-07 -2.39172e-07 2.26343e-07 -2.09653e-07 -5.05591e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_0-1.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.87653e-03 4.05184e-06 5.97399e-06 -2.96520e-06 2.41012e-06 -2.30380e-06 2.00054e-06 -1.55555e-06 9.36063e-07 -5.86500e-07
4.05184e-06 1.00375e-02 4.49873e-06 -2.23295e-06 1.81495e-06 -1.73488e-06 1.50651e-06 -1.17141e-06 7.04905e-07 -4.41665e-07
5.97399e-06 4.49873e-06 1.29662e-02 -3.29225e-06 2.67594e-06 -2.55789e-06 2.22119e-06 -1.72712e-06 1.03930e-06 -6.51187e-07
-2.96520e-06 -2.23295e-06 -3.29225e-06 1.59666e-02 -1.32821e-06 1.26962e-06 -1.10249e-06 8.57258e-07 -5.15861e-07 3.23218e-07
2.41012e-06 1.81495e-06 2.67594e-06 -1.32821e-06 1.89897e-02 -1.03194e-06 8.96107e-07 -6.96779e-07 4.19292e-07 -2.62712e-07
-2.30380e-06 -1.73488e-06 -2.55789e-06 1.26962e-06 -1.03194e-06 2.20194e-02 -8.56576e-07 6.66041e-07 -4.00796e-07 2.51122e-07
2.00054e-06 1.50651e-06 2.22119e-06 -1.10249e-06 8.96107e-07 -8.56576e-07 2.50517e-02 -5.78369e-07 3.48038e-07 -2.18067e-07
-1.55555e-06 -1.17141e-06 -1.72712e-06 8.57258e-07 -6.96779e-07 6.66041e-07 -5.78369e-07 2.80852e-02 -2.70621e-07 1.69561e-07
9.36063e-07 7.04905e-07 1.03930e-06 -5.15861e-07 4.19292e-07 -4.00796e-07 3.48038e-07 -2.70621e-07 3.11194e-02 -1.02034e-07
-5.86500e-07 -4.41665e-07 -6.51187e-07 3.23218e-07 -2.62712e-07 2.51122e-07 -2.18067e-07 1.69561e-07 -1.02034e-07 3.41542e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_1-2.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.43860e-03 -1.51930e-06 6.86457e-08 -5.87065e-07 5.44872e-07 -1.09859e-06 6.61660e-07 -6.48263e-07 7.61946e-07 -8.44007e-07
-1.51930e-06 1.06746e-02 -4.43501e-08 3.79287e-07 -3.52027e-07 7.09770e-07 -4.27481e-07 4.18825e-07 -4.92273e-07 5.45291e-07
6.86457e-08 -4.43501e-08 1.37851e-02 -1.71371e-08 1.59055e-08 -3.20692e-08 1.93147e-08 -1.89236e-08 2.22422e-08 -2.46376e-08
-5.87065e-07 3.79287e-07 -1.71371e-08 1.69821e-02 -1.36025e-07 2.74259e-07 -1.65181e-07 1.61837e-07 -1.90217e-07 2.10703e-07
5.44872e-07 -3.52027e-07 1.59055e-08 -1.36025e-07 2.01983e-02 -2.54548e-07 1.53309e-07 -1.50205e-07 1.76546e-07 -1.95560e-07
-1.09859e-06 7.09770e-07 -3.20692e-08 2.74259e-07 -2.54548e-07 2.34215e-02 -3.09107e-07 3.02849e-07 -3.55958e-07 3.94295e-07
6.61660e-07 -4.27481e-07 1.93147e-08 -1.65181e-07 1.53309e-07 -3.09107e-07 2.66469e-02 -1.82400e-07 2.14387e-07 -2.37476e-07
-6.48263e-07 4.18825e-07 -1.89236e-08 1.61837e-07 -1.50205e-07 3.02849e-07 -1.82400e-07 2.98739e-02 -2.10046e-07 2.32668e-07
7.61946e-07 -4.92273e-07 2.22422e-08 -1.90217e-07 1.76546e-07 -3.55958e-07 2.14387e-07 -2.10046e-07 3.31018e-02 -2.73470e-07
-8.44007e-07 5.45291e-07 -2.46376e-08 2.10703e-07 -1.95560e-07 3.94295e-07 -2.37476e-07 2.32668e-07 -2.73470e-07 3.63301e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_10-11.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.43959e-02 -2.98441e-04 2.75363e-04 -2.36698e-04 2.24316e-04 -2.06897e-04 1.89782e-04 -1.76522e-04 1.65321e-04 -1.54625e-04
-2.98441e-04 1.59181e-02 -1.69303e-04 1.45530e-04 -1.37917e-04 1.27207e-04 -1.16684e-04 1.08532e-04 -1.01645e-04 9.50689e-05
2.75363e-04 -1.69303e-04 2.04776e-02 -1.34276e-04 1.27252e-04 -1.17370e-04 1.07661e-04 -1.00139e-04 9.37847e-05 -8.77173e-05
-2.36698e-04 1.45530e-04 -1.34276e-04 2.51495e-02 -1.09384e-04 1.00890e-04 -9.25441e-05 8.60781e-05 -8.06159e-05 7.54005e-05
2.24316e-04 -1.37917e-04 1.27252e-04 -1.09384e-04 2.98789e-02 -9.56122e-05 8.77030e-05 -8.15753e-05 7.63988e-05 -7.14562e-05
-2.06897e-04 1.27207e-04 -1.17370e-04 1.00890e-04 -9.56122e-05 3.46144e-02 -8.08925e-05 7.52406e-05 -7.04661e-05 6.59073e-05
1.89782e-04 -1.16684e-04 1.07661e-04 -9.25441e-05 8.77030e-05 -8.08925e-05 3.93556e-02 -6.90166e-05 6.46371e-05 -6.04554e-05
-1.76522e-04 1.08532e-04 -1.00139e-04 8.60781e-05 -8.15753e-05 7.52406e-05 -6.90166e-05 4.41028e-02 -6.01209e-05 5.62314e-05
1.65321e-04 -1.01645e-04 9.37847e-05 -8.06159e-05 7.63988e-05 -7.04661e-05 6.46371e-05 -6.01209e-05 4.88531e-02 -5.26632e-05
-1.54625e-04 9.50689e-05 -8.77173e-05 7.54005e-05 -7.14562e-05 6.59073e-05 -6.04554e-05 5.62314e-05 -5.26632e-05 5.36050e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_11-12.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.50545e-02 -4.21861e-04 4.01132e-04 -3.43252e-04 3.31046e-04 -3.05238e-04 2.86131e-04 -2.68161e-04 2.49291e-04 -2.32032e-04
-4.21861e-04 1.66484e-02 -2.82544e-04 2.41775e-04 -2.33177e-04 2.14999e-04 -2.01541e-04 1.88883e-04 -1.75592e-04 1.63435e-04
4.01132e-04 -2.82544e-04 2.13864e-02 -2.29895e-04 2.21720e-04 -2.04435e-04 1.91638e-04 -1.79602e-04 1.66964e-04 -1.55405e-04
-3.43252e-04 2.41775e-04 -2.29895e-04 2.62118e-02 -1.89727e-04 1.74936e-04 -1.63986e-04 1.53687e-04 -1.42873e-04 1.32981e-04
3.31046e-04 -2.33177e-04 2.21720e-04 -1.89727e-04 3.11251e-02 -1.68716e-04 1.58155e-04 -1.48222e-04 1.37792e-04 -1.28252e-04
-3.05238e-04 2.14999e-04 -2.04435e-04 1.74936e-04 -1.68716e-04 3.60348e-02 -1.45825e-04 1.36667e-04 -1.27050e-04 1.18254e-04
2.86131e-04 -2.01541e-04 1.91638e-04 -1.63986e-04 1.58155e-04 -1.45825e-04 4.09574e-02 -1.28112e-04 1.19097e-04 -1.10852e-04
-2.68161e-04 1.88883e-04 -1.79602e-04 1.53687e-04 -1.48222e-04 1.36667e-04 -1.28112e-04 4.58844e-02 -1.11617e-04 1.03890e-04
2.49291e-04 -1.75592e-04 1.66964e-04 -1.42873e-04 1.37792e-04 -1.27050e-04 1.19097e-04 -1.11617e-04 5.08128e-02 -9.65793e-05
-2.32032e-04 1.63435e-04 -1.55405e-04 1.32981e-04 -1.28252e-04 1.18254e-04 -1.10852e-04 1.03890e-04 -9.65793e-05 5.57444e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_12-13.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.56365e-02 -3.81676e-04 4.08446e-04 -4.00486e-04 3.56885e-04 -3.26072e-04 3.03173e-04 -2.84653e-04 2.64768e-04 -2.45453e-04
-3.81676e-04 1.72710e-02 -2.65557e-04 2.60382e-04 -2.32034e-04 2.12001e-04 -1.97112e-04 1.85071e-04 -1.72143e-04 1.59585e-04
4.08446e-04 -2.65557e-04 2.22694e-02 -2.78644e-04 2.48308e-04 -2.26870e-04 2.10937e-04 -1.98051e-04 1.84216e-04 -1.70777e-04
-4.00486e-04 2.60382e-04 -2.78644e-04 2.73569e-02 -2.43469e-04 2.22448e-04 -2.06826e-04 1.94192e-04 -1.80626e-04 1.67449e-04
3.56885e-04 -2.32034e-04 2.48308e-04 -2.43469e-04 3.24300e-02 -1.98230e-04 1.84309e-04 -1.73050e-04 1.60962e-04 -1.49219e-04
-3.26072e-04 2.12001e-04 -2.26870e-04 2.22448e-04 -1.98230e-04 3.75341e-02 -1.68396e-04 1.58109e-04 -1.47064e-04 1.36336e-04
3.03173e-04 -1.97112e-04 2.10937e-04 -2.06826e-04 1.84309e-04 -1.68396e-04 4.26541e-02 -1.47006e-04 1.36736e-04 -1.26761e-04
-2.84653e-04 1.85071e-04 -1.98051e-04 1.94192e-04 -1.73050e-04 1.58109e-04 -1.47006e-04 4.77822e-02 -1.28384e-04 1.19018e-04
2.64768e-04 -1.72143e-04 1.84216e-04 -1.80626e-04 1.60962e-04 -1.47064e-04 1.36736e-04 -1.28384e-04 5.29114e-02 -1.10703e-04
-2.45453e-04 1.59585e-04 -1.70777e-04 1.67449e-04 -1.49219e-04 1.36336e-04 -1.26761e-04 1.19018e-04 -1.10703e-04 5.80432e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_13-14.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.65686e-02 -5.59541e-04 4.71430e-04 -4.39148e-04 3.98579e-04 -3.64765e-04 3.38946e-04 -3.17496e-04 2.98250e-04 -2.80224e-04
-5.59541e-04 1.80820e-02 -2.95438e-04 2.75207e-04 -2.49783e-04 2.28593e-04 -2.12412e-04 1.98970e-04 -1.86909e-04 1.75612e-04
4.71430e-04 -2.95438e-04 2.31491e-02 -2.31870e-04 2.10449e-04 -1.92596e-04 1.78963e-04 -1.67638e-04 1.57476e-04 -1.47958e-04
-4.39148e-04 2.75207e-04 -2.31870e-04 2.84269e-02 -1.96039e-04 1.79408e-04 -1.66709e-04 1.56159e-04 -1.46693e-04 1.37826e-04
3.98579e-04 -2.49783e-04 2.10449e-04 -1.96039e-04 3.37317e-02 -1.62834e-04 1.51308e-04 -1.41733e-04 1.33141e-04 -1.25094e-04
-3.64765e-04 2.28593e-04 -1.92596e-04 1.79408e-04 -1.62834e-04 3.90566e-02 -1.38471e-04 1.29709e-04 -1.21846e-04 1.14481e-04
3.38946e-04 -2.12412e-04 1.78963e-04 -1.66709e-04 1.51308e-04 -1.38471e-04 4.43949e-02 -1.20527e-04 1.13221e-04 -1.06378e-04
-3.17496e-04 1.98970e-04 -1.67638e-04 1.56159e-04 -1.41733e-04 1.29709e-04 -1.20527e-04 4.97400e-02 -1.06056e-04 9.96461e-05
2.98250e-04 -1.86909e-04 1.57476e-04 -1.46693e-04 1.33141e-04 -1.21846e-04 1.13221e-04 -1.06056e-04 5.50888e-02 -9.36057e-05
-2.80224e-04 1.75612e-04 -1.47958e-04 1.37826e-04 -1.25094e-04 1.14481e-04 -1.06378e-04 9.96461e-05 -9.36057e-05 6.04399e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_14-15.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.76077e-02 -6.23900e-04 6.43526e-04 -5.92192e-04 5.30301e-04 -4.87739e-04 4.43699e-04 -4.06588e-04 3.72003e-04 -3.41476e-04
-6.23900e-04 1.88991e-02 -3.37689e-04 3.10752e-04 -2.78275e-04 2.55940e-04 -2.32830e-04 2.13356e-04 -1.95208e-04 1.79189e-04
6.43526e-04 -3.37689e-04 2.43339e-02 -3.20527e-04 2.87028e-04 -2.63991e-04 2.40154e-04 -2.20068e-04 2.01348e-04 -1.84825e-04
-5.92192e-04 3.10752e-04 -3.20527e-04 2.98429e-02 -2.64132e-04 2.42933e-04 -2.20997e-04 2.02513e-04 -1.85287e-04 1.70082e-04
5.30301e-04 -2.78275e-04 2.87028e-04 -2.64132e-04 3.53806e-02 -2.17543e-04 1.97900e-04 -1.81348e-04 1.65922e-04 -1.52306e-04
-4.87739e-04 2.55940e-04 -2.63991e-04 2.42933e-04 -2.17543e-04 4.09518e-02 -1.82017e-04 1.66793e-04 -1.52605e-04 1.40082e-04
4.43699e-04 -2.32830e-04 2.40154e-04 -2.20997e-04 1.97900e-04 -1.82017e-04 4.65298e-02 -1.51732e-04 1.38826e-04 -1.27434e-04
-4.06588e-04 2.13356e-04 -2.20068e-04 2.02513e-04 -1.81348e-04 1.66793e-04 -1.51732e-04 5.21182e-02 -1.27214e-04 1.16775e-04
3.72003e-04 -1.95208e-04 2.01348e-04 -1.85287e-04 1.65922e-04 -1.52605e-04 1.38826e-04 -1.27214e-04 5.77118e-02 -1.06842e-04
-3.41476e-04 1.79189e-04 -1.84825e-04 1.70082e-04 -1.52306e-04 1.40082e-04 -1.27434e-04 1.16775e-04 -1.06842e-04 6.33105e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_15-16.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.82802e-02 -9.43000e-04 6.63141e-04 -6.20051e-04 5.86778e-04 -5.51780e-04 5.03105e-04 -4.60534e-04 4.23012e-04 -3.88551e-04
-9.43000e-04 2.01783e-02 -5.51299e-04 5.15477e-04 -4.87815e-04 4.58720e-04 -4.18254e-04 3.82863e-04 -3.51669e-04 3.23020e-04
6.63141e-04 -5.51299e-04 2.54356e-02 -3.62496e-04 3.43044e-04 -3.22583e-04 2.94127e-04 -2.69238e-04 2.47302e-04 -2.27156e-04
-6.20051e-04 5.15477e-04 -3.62496e-04 3.11956e-02 -3.20753e-04 3.01622e-04 -2.75015e-04 2.51744e-04 -2.31233e-04 2.12395e-04
5.86778e-04 -4.87815e-04 3.43044e-04 -3.20753e-04 3.70042e-02 -2.85436e-04 2.60257e-04 -2.38235e-04 2.18825e-04 -2.00998e-04
-5.51780e-04 4.58720e-04 -3.22583e-04 3.01622e-04 -2.85436e-04 4.28251e-02 -2.44734e-04 2.24025e-04 -2.05773e-04 1.89009e-04
5.03105e-04 -4.18254e-04 2.94127e-04 -2.75015e-04 2.60257e-04 -2.44734e-04 4.86409e-02 -2.04263e-04 1.87621e-04 -1.72336e-04
-4.60534e-04 3.82863e-04 -2.69238e-04 2.51744e-04 -2.38235e-04 2.24025e-04 -2.04263e-04 5.44684e-02 -1.71745e-04 1.57753e-04
4.23012e-04 -3.51669e-04 2.47302e-04 -2.31233e-04 2.18825e-04 -2.05773e-04 1.87621e-04 -1.71745e-04 6.03042e-02 -1.44901e-04
-3.88551e-04 3.23020e-04 -2.27156e-04 2.12395e-04 -2.00998e-04 1.89009e-04 -1.72336e-04 1.57753e-04 -1.44901e-04 6.61453e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_16-17.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.83191e-02 -9.18172e-04 8.14933e-04 -7.66915e-04 6.87366e-04 -6.24478e-04 5.70238e-04 -5.24773e-04 4.86287e-04 -4.53792e-04
-9.18172e-04 1.97244e-02 -5.30682e-04 4.99412e-04 -4.47611e-04 4.06658e-04 -3.71337e-04 3.41731e-04 -3.16669e-04 2.95508e-04
8.14933e-04 -5.30682e-04 2.51730e-02 -4.43259e-04 3.97282e-04 -3.60934e-04 3.29584e-04 -3.03307e-04 2.81063e-04 -2.62281e-04
-7.66915e-04 4.99412e-04 -4.43259e-04 3.08477e-02 -3.73873e-04 3.39667e-04 -3.10164e-04 2.85435e-04 -2.64502e-04 2.46827e-04
6.87366e-04 -4.47611e-04 3.97282e-04 -3.73873e-04 3.65289e-02 -3.04435e-04 2.77992e-04 -2.55828e-04 2.37066e-04 -2.21224e-04
-6.24478e-04 4.06658e-04 -3.60934e-04 3.39667e-04 -3.04435e-04 4.22455e-02 -2.52558e-04 2.32422e-04 -2.15377e-04 2.00984e-04
5.70238e-04 -3.71337e-04 3.29584e-04 -3.10164e-04 2.77992e-04 -2.52558e-04 4.79798e-02 -2.12235e-04 1.96670e-04 -1.83527e-04
-5.24773e-04 3.41731e-04 -3.03307e-04 2.85435e-04 -2.55828e-04 2.32422e-04 -2.12235e-04 5.37272e-02 -1.80989e-04 1.68895e-04
4.86287e-04 -3.16669e-04 2.81063e-04 -2.64502e-04 2.37066e-04 -2.15377e-04 1.96670e-04 -1.80989e-04 5.94836e-02 -1.56508e-04
-4.53792e-04 2.95508e-04 -2.62281e-04 2.46827e-04 -2.21224e-04 2.00984e-04 -1.83527e-04 1.68895e-04 -1.56508e-04 6.52467e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_17-18.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.95829e-02 -9.36470e-04 9.88844e-04 -8.41589e-04 7.74241e-04 -7.00425e-04 6.30735e-04 -5.69489e-04 5.18711e-04 -4.75295e-04
-9.36470e-04 2.11292e-02 -6.42558e-04 5.46870e-04 -5.03107e-04 4.55141e-04 -4.09856e-04 3.70058e-04 -3.37062e-04 3.08850e-04
9.88844e-04 -6.42558e-04 2.71812e-02 -5.77455e-04 5.31245e-04 -4.80596e-04 4.32778e-04 -3.90754e-04 3.55913e-04 -3.26123e-04
-8.41589e-04 5.46870e-04 -5.77455e-04 3.31403e-02 -4.52134e-04 4.09027e-04 -3.68330e-04 3.32564e-04 -3.02912e-04 2.77558e-04
7.74241e-04 -5.03107e-04 5.31245e-04 -4.52134e-04 3.92481e-02 -3.76295e-04 3.38855e-04 -3.05951e-04 2.78671e-04 -2.55347e-04
-7.00425e-04 4.55141e-04 -4.80596e-04 4.09027e-04 -3.76295e-04 4.53687e-02 -3.06548e-04 2.76782e-04 -2.52103e-04 2.31002e-04
6.30735e-04 -4.09856e-04 4.32778e-04 -3.68330e-04 3.38855e-04 -3.06548e-04 5.15059e-02 -2.49243e-04 2.27019e-04 -2.08018e-04
-5.69489e-04 3.70058e-04 -3.90754e-04 3.32564e-04 -3.05951e-04 2.76782e-04 -2.49243e-04 5.76591e-02 -2.04975e-04 1.87819e-04
5.18711e-04 -3.37062e-04 3.55913e-04 -3.02912e-04 2.78671e-04 -2.52103e-04 2.27019e-04 -2.04975e-04 6.38264e-02 -1.71072e-04
-4.75295e-04 3.08850e-04 -3.26123e-04 2.77558e-04 -2.55347e-04 2.31002e-04 -2.08018e-04 1.87819e-04 -1.71072e-04 7.00029e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_18-19.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.04973e-02 -1.33828e-03 1.10691e-03 -1.05262e-03 9.54304e-04 -8.67350e-04 7.97413e-04 -7.37384e-04 6.83727e-04 -6.36316e-04
-1.33828e-03 2.20292e-02 -7.92546e-04 7.53676e-04 -6.83283e-04 6.21024e-04 -5.70948e-04 5.27968e-04 -4.89550e-04 4.55603e-04
1.10691e-03 -7.92546e-04 2.78689e-02 -6.23373e-04 5.65150e-04 -5.13655e-04 4.72237e-04 -4.36688e-04 4.04912e-04 -3.76834e-04
-1.05262e-03 7.53676e-04 -6.23373e-04 3.41171e-02 -5.37432e-04 4.88463e-04 -4.49076e-04 4.15270e-04 -3.85052e-04 3.58352e-04
9.54304e-04 -6.83283e-04 5.65150e-04 -5.37432e-04 4.03607e-02 -4.42841e-04 4.07133e-04 -3.76484e-04 3.49089e-04 -3.24882e-04
-8.67350e-04 6.21024e-04 -5.13655e-04 4.88463e-04 -4.42841e-04 4.66383e-02 -3.70036e-04 3.42180e-04 -3.17281e-04 2.95280e-04
7.97413e-04 -5.70948e-04 4.72237e-04 -4.49076e-04 4.07133e-04 -3.70036e-04 5.29438e-02 -3.14589e-04 2.91697e-04 -2.71470e-04
-7.37384e-04 5.27968e-04 -4.36688e-04 4.15270e-04 -3.76484e-04 3.42180e-04 -3.14589e-04 5.92651e-02 -2.69739e-04 2.51034e-04
6.83727e-04 -4.89550e-04 4.04912e-04 -3.85052e-04 3.49089e-04 -3.17281e-04 2.91697e-04 -2.69739e-04 6.55964e-02 -2.32767e-04
-6.36316e-04 4.55603e-04 -3.76834e-04 3.58352e-04 -3.24882e-04 2.95280e-04 -2.71470e-04 2.51034e-04 -2.32767e-04 7.19358e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_19-20.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.11047e-02 -1.10079e-03 1.02306e-03 -9.03807e-04 8.36807e-04 -7.62358e-04 6.96777e-04 -6.42494e-04 5.95718e-04 -5.53371e-04
-1.10079e-03 2.21176e-02 -5.44315e-04 4.80869e-04 -4.45222e-04 4.05611e-04 -3.70719e-04 3.41837e-04 -3.16951e-04 2.94420e-04
1.02306e-03 -5.44315e-04 2.83146e-02 -4.46910e-04 4.13781e-04 -3.76967e-04 3.44539e-04 -3.17697e-04 2.94568e-04 -2.73628e-04
-9.03807e-04 4.80869e-04 -4.46910e-04 3.46525e-02 -3.65550e-04 3.33028e-04 -3.04379e-04 2.80666e-04 -2.60233e-04 2.41734e-04
8.36807e-04 -4.45222e-04 4.13781e-04 -3.65550e-04 4.10842e-02 -3.08340e-04 2.81815e-04 -2.59860e-04 2.40942e-04 -2.23814e-04
-7.62358e-04 4.05611e-04 -3.76967e-04 3.33028e-04 -3.08340e-04 4.75282e-02 -2.56743e-04 2.36741e-04 -2.19505e-04 2.03901e-04
6.96777e-04 -3.70719e-04 3.44539e-04 -3.04379e-04 2.81815e-04 -2.56743e-04 5.39891e-02 -2.16376e-04 2.00623e-04 -1.86361e-04
-6.42494e-04 3.41837e-04 -3.17697e-04 2.80666e-04 -2.59860e-04 2.36741e-04 -2.16376e-04 6.04639e-02 -1.84993e-04 1.71842e-04
5.95718e-04 -3.16951e-04 2.94568e-04 -2.60233e-04 2.40942e-04 -2.19505e-04 2.00623e-04 -1.84993e-04 6.69473e-02 -1.59332e-04
-5.53371e-04 2.94420e-04 -2.73628e-04 2.41734e-04 -2.23814e-04 2.03901e-04 -1.86361e-04 1.71842e-04 -1.59332e-04 7.34361e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_2-3.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.00305e-02 2.29486e-07 8.84587e-06 -3.12076e-06 2.61337e-06 -9.59086e-07 4.47680e-07 -6.48704e-07 1.09473e-06 -1.35612e-06
2.29486e-07 1.13402e-02 4.09406e-07 -1.44435e-07 1.20952e-07 -4.43886e-08 2.07196e-08 -3.00234e-08 5.06665e-08 -6.27643e-08
8.84587e-06 4.09406e-07 1.46617e-02 -5.56749e-06 4.66230e-06 -1.71103e-06 7.98670e-07 -1.15730e-06 1.95302e-06 -2.41935e-06
-3.12076e-06 -1.44435e-07 -5.56749e-06 1.80444e-02 -1.64482e-06 6.03637e-07 -2.81765e-07 4.08287e-07 -6.89011e-07 8.53528e-07
2.61337e-06 1.20952e-07 4.66230e-06 -1.64482e-06 2.14608e-02 -5.05495e-07 2.35954e-07 -3.41905e-07 5.76988e-07 -7.14757e-07
-9.59086e-07 -4.43886e-08 -1.71103e-06 6.03637e-07 -5.05495e-07 2.48837e-02 -8.65933e-08 1.25477e-07 -2.11750e-07 2.62310e-07
4.47680e-07 2.07196e-08 7.98670e-07 -2.81765e-07 2.35954e-07 -8.65933e-08 2.83107e-02 -5.85698e-08 9.88403e-08 -1.22441e-07
-6.48704e-07 -3.00234e-08 -1.15730e-06 4.08287e-07 -3.41905e-07 1.25477e-07 -5.85698e-08 3.17393e-02 -1.43223e-07 1.77421e-07
1.09473e-06 5.06665e-08 1.95302e-06 -6.89011e-07 5.76988e-07 -2.11750e-07 9.88403e-08 -1.43223e-07 3.51688e-02 -2.99409e-07
-1.35612e-06 -6.27643e-08 -2.41935e-06 8.53528e-07 -7.14757e-07 2.62310e-07 -1.22441e-07 1.77421e-07 -2.99409e-07 3.85988e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_20-21.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.25865e-02 -1.63830e-03 1.49214e-03 -1.35096e-03 1.17628e-03 -1.05460e-03 9.48581e-04 -8.63605e-04 7.92153e-04 -7.30421e-04
-1.63830e-03 2.31806e-02 -8.40379e-04 7.60868e-04 -6.62489e-04 5.93957e-04 -5.34245e-04 4.86386e-04 -4.46144e-04 4.11376e-04
1.49214e-03 -8.40379e-04 2.95117e-02 -6.92987e-04 6.03384e-04 -5.40967e-04 4.86582e-04 -4.42993e-04 4.06341e-04 -3.74675e-04
-1.35096e-03 7.60868e-04 -6.92987e-04 3.60402e-02 -5.46296e-04 4.89784e-04 -4.40545e-04 4.01080e-04 -3.67896e-04 3.39226e-04
1.17628e-03 -6.62489e-04 6.03384e-04 -5.46296e-04 4.25953e-02 -4.26456e-04 3.83583e-04 -3.49221e-04 3.20328e-04 -2.95364e-04
-1.05460e-03 5.93957e-04 -5.40967e-04 4.89784e-04 -4.26456e-04 4.92226e-02 -3.43903e-04 3.13095e-04 -2.87191e-04 2.64810e-04
9.48581e-04 -5.34245e-04 4.86582e-04 -4.40545e-04 3.83583e-04 -3.43903e-04 5.58762e-02 -2.81619e-04 2.58319e-04 -2.38188e-04
-8.63605e-04 4.86386e-04 -4.42993e-04 4.01080e-04 -3.49221e-04 3.13095e-04 -2.81619e-04 6.25527e-02 -2.35178e-04 2.16851e-04
7.92153e-04 -4.46144e-04 4.06341e-04 -3.67896e-04 3.20328e-04 -2.87191e-04 2.58319e-04 -2.35178e-04 6.92430e-02 -1.98909e-04
-7.30421e-04 4.11376e-04 -3.74675e-04 3.39226e-04 -2.95364e-04 2.64810e-04 -2.38188e-04 2.16851e-04 -1.98909e-04 7.59426e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_21-22.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.38127e-02 -1.61520e-03 1.42396e-03 -1.30496e-03 1.20905e-03 -1.12235e-03 1.03566e-03 -9.52967e-04 8.78108e-04 -8.11667e-04
-1.61520e-03 2.48203e-02 -8.46115e-04 7.75405e-04 -7.18417e-04 6.66897e-04 -6.15387e-04 5.66250e-04 -5.21769e-04 4.82290e-04
1.42396e-03 -8.46115e-04 3.15621e-02 -6.83598e-04 6.33358e-04 -5.87938e-04 5.42527e-04 -4.99207e-04 4.59993e-04 -4.25188e-04
-1.30496e-03 7.75405e-04 -6.83598e-04 3.85891e-02 -5.80428e-04 5.38804e-04 -4.97187e-04 4.57488e-04 -4.21551e-04 3.89655e-04
1.20905e-03 -7.18417e-04 6.33358e-04 -5.80428e-04 4.56902e-02 -4.99205e-04 4.60647e-04 -4.23866e-04 3.90570e-04 -3.61017e-04
-1.12235e-03 6.66897e-04 -5.87938e-04 5.38804e-04 -4.99205e-04 5.28204e-02 -4.27613e-04 3.93469e-04 -3.62561e-04 3.35128e-04
1.03566e-03 -6.15387e-04 5.42527e-04 -4.97187e-04 4.60647e-04 -4.27613e-04 5.99625e-02 -3.63078e-04 3.34557e-04 -3.09243e-04
-9.52967e-04 5.66250e-04 -4.99207e-04 4.57488e-04 -4.23866e-04 3.93469e-04 -3.63078e-04 6.71160e-02 -3.07844e-04 2.84551e-04
8.78108e-04 -5.21769e-04 4.59993e-04 -4.21551e-04 3.90570e-04 -3.62561e-04 3.34557e-04 -3.07844e-04 7.42812e-02 -2.62199e-04
-8.11667e-04 4.82290e-04 -4.25188e-04 3.89655e-04 -3.61017e-04 3.35128e-04 -3.09243e-04 2.84551e-04 -2.62199e-04 8.14565e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_22-23.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.47514e-02 -1.70606e-03 1.53037e-03 -1.35972e-03 1.22219e-03 -1.11803e-03 1.03141e-03 -9.54010e-04 8.81678e-04 -8.16044e-04
-1.70606e-03 2.57551e-02 -9.07644e-04 8.06431e-04 -7.24867e-04 6.63089e-04 -6.11715e-04 5.65811e-04 -5.22911e-04 4.83985e-04
1.53037e-03 -9.07644e-04 3.27704e-02 -7.23388e-04 6.50223e-04 -5.94807e-04 5.48723e-04 -5.07546e-04 4.69064e-04 -4.34146e-04
-1.35972e-03 8.06431e-04 -7.23388e-04 4.00098e-02 -5.77716e-04 5.28479e-04 -4.87534e-04 4.50949e-04 -4.16758e-04 3.85734e-04
1.22219e-03 -7.24867e-04 6.50223e-04 -5.77716e-04 4.73421e-02 -4.75028e-04 4.38224e-04 -4.05339e-04 3.74606e-04 -3.46720e-04
-1.11803e-03 6.63089e-04 -5.94807e-04 5.28479e-04 -4.75028e-04 5.47284e-02 -4.00875e-04 3.70793e-04 -3.42680e-04 3.17170e-04
1.03141e-03 -6.11715e-04 5.48723e-04 -4.87534e-04 4.38224e-04 -4.00875e-04 6.21414e-02 -3.42065e-04 3.16130e-04 -2.92596e-04
-9.54010e-04 5.65811e-04 -5.07546e-04 4.50949e-04 -4.05339e-04 3.70793e-04 -3.42065e-04 6.95688e-02 -2.92407e-04 2.70640e-04
8.81678e-04 -5.22911e-04 4.69064e-04 -4.16758e-04 3.74606e-04 -3.42680e-04 3.16130e-04 -2.92407e-04 7.70053e-02 -2.50120e-04
-8.16044e-04 4.83985e-04 -4.34146e-04 3.85734e-04 -3.46720e-04 3.17170e-04 -2.92596e-04 2.70640e-04 -2.50120e-04 8.44501e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_23-24.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.50033e-02 -2.17026e-03 1.69239e-03 -1.48246e-03 1.37219e-03 -1.26996e-03 1.17237e-03 -1.08179e-03 1.00193e-03 -9.31223e-04
-2.17026e-03 2.57214e-02 -1.05989e-03 9.28415e-04 -8.59358e-04 7.95335e-04 -7.34216e-04 6.77493e-04 -6.27474e-04 5.83195e-04
1.69239e-03 -1.05989e-03 3.22906e-02 -7.23987e-04 6.70135e-04 -6.20209e-04 5.72548e-04 -5.28315e-04 4.89310e-04 -4.54781e-04
-1.48246e-03 9.28415e-04 -7.23987e-04 3.93950e-02 -5.87009e-04 5.43276e-04 -5.01527e-04 4.62781e-04 -4.28614e-04 3.98368e-04
1.37219e-03 -8.59358e-04 6.70135e-04 -5.87009e-04 4.66451e-02 -5.02866e-04 4.64223e-04 -4.28358e-04 3.96733e-04 -3.68737e-04
-1.26996e-03 7.95335e-04 -6.20209e-04 5.43276e-04 -5.02866e-04 5.39232e-02 -4.29638e-04 3.96445e-04 -3.67176e-04 3.41265e-04
1.17237e-03 -7.34216e-04 5.72548e-04 -5.01527e-04 4.64223e-04 -4.29638e-04 6.12169e-02 -3.65980e-04 3.38960e-04 -3.15040e-04
-1.08179e-03 6.77493e-04 -5.28315e-04 4.62781e-04 -4.28358e-04 3.96445e-04 -3.65980e-04 6.85237e-02 -3.12772e-04 2.90701e-04
1.00193e-03 -6.27474e-04 4.89310e-04 -4.28614e-04 3.96733e-04 -3.67176e-04 3.38960e-04 -3.12772e-04 7.58430e-02 -2.69239e-04
-9.31223e-04 5.83195e-04 -4.54781e-04 3.98368e-04 -3.68737e-04 3.41265e-04 -3.15040e-04 2.90701e-04 -2.69239e-04 8.31719e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_24-25.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.59511e-02 -1.97956e-03 1.79986e-03 -1.52755e-03 1.35495e-03 -1.21187e-03 1.09100e-03 -9.92063e-04 9.07853e-04 -8.34752e-04
-1.97956e-03 2.69087e-02 -1.10194e-03 9.35227e-04 -8.29551e-04 7.41952e-04 -6.67952e-04 6.07379e-04 -5.55822e-04 5.11067e-04
1.79986e-03 -1.10194e-03 3.41895e-02 -8.50327e-04 7.54244e-04 -6.74598e-04 6.07316e-04 -5.52241e-04 5.05365e-04 -4.64672e-04
-1.52755e-03 9.35227e-04 -8.50327e-04 4.16057e-02 -6.40132e-04 5.72536e-04 -5.15433e-04 4.68691e-04 -4.28907e-04 3.94371e-04
1.35495e-03 -8.29551e-04 7.54244e-04 -6.40132e-04 4.91949e-02 -5.07842e-04 4.57191e-04 -4.15731e-04 3.80442e-04 -3.49809e-04
-1.21187e-03 7.41952e-04 -6.74598e-04 5.72536e-04 -5.07842e-04 5.68403e-02 -4.08913e-04 3.71831e-04 -3.40268e-04 3.12870e-04
1.09100e-03 -6.67952e-04 6.07316e-04 -5.15433e-04 4.57191e-04 -4.08913e-04 6.45200e-02 -3.34746e-04 3.06331e-04 -2.81665e-04
-9.92063e-04 6.07379e-04 -5.52241e-04 4.68691e-04 -4.15731e-04 3.71831e-04 -3.34746e-04 7.22254e-02 -2.78552e-04 2.56122e-04
9.07853e-04 -5.55822e-04 5.05365e-04 -4.28907e-04 3.80442e-04 -3.40268e-04 3.06331e-04 -2.78552e-04 7.99468e-02 -2.34382e-04
-8.34752e-04 5.11067e-04 -4.64672e-04 3.94371e-04 -3.49809e-04 3.12870e-04 -2.81665e-04 2.56122e-04 -2.34382e-04 8.76794e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_25-26.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.80158e-02 -2.49350e-03 1.92224e-03 -1.67363e-03 1.49321e-03 -1.35536e-03 1.24118e-03 -1.13552e-03 1.03893e-03 -9.51660e-04
-2.49350e-03 2.79752e-02 -1.06416e-03 9.26529e-04 -8.26650e-04 7.50336e-04 -6.87124e-04 6.28630e-04 -5.75156e-04 5.26844e-04
1.92224e-03 -1.06416e-03 3.51678e-02 -7.14261e-04 6.37264e-04 -5.78435e-04 5.29704e-04 -4.84611e-04 4.43388e-04 -4.06144e-04
-1.67363e-03 9.26529e-04 -7.14261e-04 4.29346e-02 -5.54843e-04 5.03622e-04 -4.61194e-04 4.21934e-04 -3.86042e-04 3.53615e-04
1.49321e-03 -8.26650e-04 6.37264e-04 -5.54843e-04 5.08214e-02 -4.49332e-04 4.11478e-04 -3.76449e-04 3.44427e-04 -3.15496e-04
-1.35536e-03 7.50336e-04 -5.78435e-04 5.03622e-04 -4.49332e-04 5.87644e-02 -3.73492e-04 3.41697e-04 -3.12630e-04 2.86370e-04
1.24118e-03 -6.87124e-04 5.29704e-04 -4.61194e-04 4.11478e-04 -3.73492e-04 6.67357e-02 -3.12911e-04 2.86293e-04 -2.62245e-04
-1.13552e-03 6.28630e-04 -4.84611e-04 4.21934e-04 -3.76449e-04 3.41697e-04 -3.12911e-04 7.47206e-02 -2.61921e-04 2.39920e-04
1.03893e-03 -5.75156e-04 4.43388e-04 -3.86042e-04 3.44427e-04 -3.12630e-04 2.86293e-04 -2.61921e-04 8.27164e-02 -2.19512e-04
-9.51660e-04 5.26844e-04 -4.06144e-04 3.53615e-04 -3.15496e-04 2.86370e-04 -2.62245e-04 2.39920e-04 -2.19512e-04 9.07214e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_26-27.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.94909e-02 -2.96251e-03 2.52091e-03 -2.14217e-03 1.89449e-03 -1.71043e-03 1.54273e-03 -1.39051e-03 1.25575e-03 -1.13822e-03
-2.96251e-03 2.91191e-02 -1.42772e-03 1.21322e-03 -1.07294e-03 9.68702e-04 -8.73728e-04 7.87514e-04 -7.11197e-04 6.44630e-04
2.52091e-03 -1.42772e-03 3.66556e-02 -1.03237e-03 9.13008e-04 -8.24304e-04 7.43488e-04 -6.70125e-04 6.05184e-04 -5.48540e-04
-2.14217e-03 1.21322e-03 -1.03237e-03 4.45368e-02 -7.75838e-04 7.00461e-04 -6.31786e-04 5.69445e-04 -5.14261e-04 4.66127e-04
1.89449e-03 -1.07294e-03 9.13008e-04 -7.75838e-04 5.26144e-02 -6.19472e-04 5.58738e-04 -5.03605e-04 4.54801e-04 -4.12233e-04
-1.71043e-03 9.68702e-04 -8.24304e-04 7.00461e-04 -6.19472e-04 6.07733e-02 -5.04453e-04 4.54677e-04 -4.10615e-04 3.72182e-04
1.54273e-03 -8.73728e-04 7.43488e-04 -6.31786e-04 5.58738e-04 -5.04453e-04 6.89620e-02 -4.10099e-04 3.70357e-04 -3.35692e-04
-1.39051e-03 7.87514e-04 -6.70125e-04 5.69445e-04 -5.03605e-04 4.54677e-04 -4.10099e-04 7.71732e-02 -3.33813e-04 3.02568e-04
1.25575e-03 -7.11197e-04 6.05184e-04 -5.14261e-04 4.54801e-04 -4.10615e-04 3.70357e-04 -3.33813e-04 8.54035e-02 -2.73247e-04
-1.13822e-03 6.44630e-04 -5.48540e-04 4.66127e-04 -4.12233e-04 3.72182e-04 -3.35692e-04 3.02568e-04 -2.73247e-04 9.36493e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_27-28.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.95724e-02 -2.72571e-03 2.24005e-03 -2.01519e-03 1.80902e-03 -1.64262e-03 1.49493e-03 -1.36476e-03 1.24912e-03 -1.14531e-03
-2.72571e-03 3.07333e-02 -1.51460e-03 1.36256e-03 -1.22316e-03 1.11065e-03 -1.01079e-03 9.22779e-04 -8.44587e-04 7.74393e-04
2.24005e-03 -1.51460e-03 3.85569e-02 -1.11978e-03 1.00522e-03 -9.12757e-04 8.30689e-04 -7.58360e-04 6.94101e-04 -6.36414e-04
-2.01519e-03 1.36256e-03 -1.11978e-03 4.69724e-02 -9.04311e-04 8.21130e-04 -7.47300e-04 6.82232e-04 -6.24423e-04 5.72527e-04
1.80902e-03 -1.22316e-03 1.00522e-03 -9.04311e-04 5.54822e-02 -7.37124e-04 6.70847e-04 -6.12436e-04 5.60541e-04 -5.13955e-04
-1.64262e-03 1.11065e-03 -9.12757e-04 8.21130e-04 -7.37124e-04 6.40630e-02 -6.09141e-04 5.56102e-04 -5.08981e-04 4.66679e-04
1.49493e-03 -1.01079e-03 8.30689e-04 -7.47300e-04 6.70847e-04 -6.09141e-04 7.26790e-02 -5.06102e-04 4.63217e-04 -4.24719e-04
-1.36476e-03 9.22779e-04 -7.58360e-04 6.82232e-04 -6.12436e-04 5.56102e-04 -5.06102e-04 8.13213e-02 -4.22885e-04 3.87739e-04
1.24912e-03 -8.44587e-04 6.94101e-04 -6.24423e-04 5.60541e-04 -5.08981e-04 4.63217e-04 -4.22885e-04 8.99830e-02 -3.54884e-04
-1.14531e-03 7.74393e-04 -6.36414e-04 5.72527e-04 -5.13955e-04 4.66679e-04 -4.24719e-04 3.87739e-04 -3.54884e-04 9.86592e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_28-29.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.17826e-02 -3.24472e-03 2.62129e-03 -2.22881e-03 1.94783e-03 -1.72217e-03 1.53661e-03 -1.38293e-03 1.25310e-03 -1.14418e-03
-3.24472e-03 3.15196e-02 -1.52318e-03 1.29512e-03 -1.13185e-03 1.00072e-03 -8.92894e-04 8.03597e-04 -7.28156e-04 6.64862e-04
2.62129e-03 -1.52318e-03 3.95033e-02 -1.04628e-03 9.14379e-04 -8.08443e-04 7.21336e-04 -6.49196e-04 5.88250e-04 -5.37117e-04
-2.22881e-03 1.29512e-03 -1.04628e-03 4.80381e-02 -7.77472e-04 6.87397e-04 -6.13332e-04 5.51994e-04 -5.00173e-04 4.56696e-04
1.94783e-03 -1.13185e-03 9.14379e-04 -7.77472e-04 5.67574e-02 -6.00740e-04 5.36012e-04 -4.82407e-04 4.37119e-04 -3.99122e-04
-1.72217e-03 1.00072e-03 -8.08443e-04 6.87397e-04 -6.00740e-04 6.55569e-02 -4.73912e-04 4.26517e-04 -3.86476e-04 3.52881e-04
1.53661e-03 -8.92894e-04 7.21336e-04 -6.13332e-04 5.36012e-04 -4.73912e-04 7.44044e-02 -3.80561e-04 3.44834e-04 -3.14860e-04
-1.38293e-03 8.03597e-04 -6.49196e-04 5.51994e-04 -4.82407e-04 4.26517e-04 -3.80561e-04 8.32836e-02 -3.10348e-04 2.83371e-04
1.25310e-03 -7.28156e-04 5.88250e-04 -5.00173e-04 4.37119e-04 -3.86476e-04 3.44834e-04 -3.10348e-04 9.21839e-02 -2.56768e-04
-1.14418e-03 6.64862e-04 -5.37117e-04 4.56696e-04 -3.99122e-04 3.52881e-04 -3.14860e-04 2.83371e-04 -2.56768e-04 1.01100e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_29-30.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.28026e-02 -3.44821e-03 2.73705e-03 -2.29910e-03 1.99087e-03 -1.74736e-03 1.55293e-03 -1.39426e-03 1.26363e-03 -1.15512e-03
-3.44821e-03 3.22229e-02 -1.55945e-03 1.30992e-03 -1.13431e-03 9.95567e-04 -8.84788e-04 7.94386e-04 -7.19960e-04 6.58136e-04
2.73705e-03 -1.55945e-03 4.03167e-02 -1.03976e-03 9.00369e-04 -7.90241e-04 7.02308e-04 -6.30551e-04 5.71475e-04 -5.22402e-04
-2.29910e-03 1.30992e-03 -1.03976e-03 4.90149e-02 -7.56302e-04 6.63795e-04 -5.89932e-04 5.29657e-04 -4.80034e-04 4.38812e-04
1.99087e-03 -1.13431e-03 9.00369e-04 -7.56302e-04 5.79140e-02 -5.74804e-04 5.10844e-04 -4.58649e-04 4.15679e-04 -3.79984e-04
-1.74736e-03 9.95567e-04 -7.90241e-04 6.63795e-04 -5.74804e-04 6.68999e-02 -4.48360e-04 4.02550e-04 -3.64835e-04 3.33506e-04
1.55293e-03 -8.84788e-04 7.02308e-04 -5.89932e-04 5.10844e-04 -4.48360e-04 7.59382e-02 -3.57757e-04 3.24239e-04 -2.96396e-04
-1.39426e-03 7.94386e-04 -6.30551e-04 5.29657e-04 -4.58649e-04 4.02550e-04 -3.57757e-04 8.50092e-02 -2.91110e-04 2.66112e-04
1.26363e-03 -7.19960e-04 5.71475e-04 -4.80034e-04 4.15679e-04 -3.64835e-04 3.24239e-04 -2.91110e-04 9.41022e-02 -2.41180e-04
-1.15512e-03 6.58136e-04 -5.22402e-04 4.38812e-04 -3.79984e-04 3.33506e-04 -2.96396e-04 2.66112e-04 -2.41180e-04 1.03210e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_3-4.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.06309e-02 7.92759e-07 6.00710e-06 -1.06825e-05 7.14432e-06 -6.64529e-06 6.69138e-06 -6.56794e-06 6.27534e-06 -5.81527e-06
7.92759e-07 1.20000e-02 2.15690e-07 -3.83563e-07 2.56522e-07 -2.38604e-07 2.40259e-07 -2.35827e-07 2.25321e-07 -2.08802e-07
6.00710e-06 2.15690e-07 1.54998e-02 -2.90643e-06 1.94379e-06 -1.80802e-06 1.82056e-06 -1.78697e-06 1.70736e-06 -1.58219e-06
-1.06825e-05 -3.83563e-07 -2.90643e-06 1.90974e-02 -3.45666e-06 3.21521e-06 -3.23751e-06 3.17778e-06 -3.03622e-06 2.81362e-06
7.14432e-06 2.56522e-07 1.94379e-06 -3.45666e-06 2.27104e-02 -2.15029e-06 2.16521e-06 -2.12527e-06 2.03059e-06 -1.88172e-06
-6.64529e-06 -2.38604e-07 -1.80802e-06 3.21521e-06 -2.15029e-06 2.63334e-02 -2.01397e-06 1.97682e-06 -1.88875e-06 1.75028e-06
6.69138e-06 2.40259e-07 1.82056e-06 -3.23751e-06 2.16521e-06 -2.01397e-06 2.99600e-02 -1.99053e-06 1.90185e-06 -1.76242e-06
-6.56794e-06 -2.35827e-07 -1.78697e-06 3.17778e-06 -2.12527e-06 1.97682e-06 -1.99053e-06 3.35880e-02 -1.86677e-06 1.72991e-06
6.27534e-06 2.25321e-07 1.70736e-06 -3.03622e-06 2.03059e-06 -1.88875e-06 1.90185e-06 -1.86677e-06 3.72167e-02 -1.65284e-06
-5.81527e-06 -2.08802e-07 -1.58219e-06 2.81362e-06 -1.88172e-06 1.75028e-06 -1.76242e-06 1.72991e-06 -1.65284e-06 4.08458e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_30-31.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.32824e-02 -3.67194e-03 3.03484e-03 -2.63186e-03 2.30645e-03 -2.05294e-03 1.84027e-03 -1.65773e-03 1.49997e-03 -1.36264e-03
-3.67194e-03 3.30413e-02 -1.84384e-03 1.59901e-03 -1.40130e-03 1.24728e-03 -1.11807e-03 1.00717e-03 -9.11318e-04 8.27884e-04
3.03484e-03 -1.84384e-03 4.13159e-02 -1.32157e-03 1.15817e-03 -1.03087e-03 9.24081e-04 -8.32418e-04 7.53199e-04 -6.84241e-04
-2.63186e-03 1.59901e-03 -1.32157e-03 5.01660e-02 -1.00438e-03 8.93986e-04 -8.01377e-04 7.21886e-04 -6.53186e-04 5.93385e-04
2.30645e-03 -1.40130e-03 1.15817e-03 -1.00438e-03 5.91840e-02 -7.83452e-04 7.02293e-04 -6.32630e-04 5.72425e-04 -5.20017e-04
-2.05294e-03 1.24728e-03 -1.03087e-03 8.93986e-04 -7.83452e-04 6.83042e-02 -6.25101e-04 5.63095e-04 -5.09507e-04 4.62860e-04
1.84027e-03 -1.11807e-03 9.24081e-04 -8.01377e-04 7.02293e-04 -6.25101e-04 7.74784e-02 -5.04764e-04 4.56727e-04 -4.14912e-04
-1.65773e-03 1.00717e-03 -8.32418e-04 7.21886e-04 -6.32630e-04 5.63095e-04 -5.04764e-04 8.66880e-02 -4.11422e-04 3.73755e-04
1.49997e-03 -9.11318e-04 7.53199e-04 -6.53186e-04 5.72425e-04 -5.09507e-04 4.56727e-04 -4.11422e-04 9.59229e-02 -3.38186e-04
-1.36264e-03 8.27884e-04 -6.84241e-04 5.93385e-04 -5.20017e-04 4.62860e-04 -4.14912e-04 3.73755e-04 -3.38186e-04 1.05176e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_31-32.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.52692e-02 -3.55926e-03 2.93165e-03 -2.53420e-03 2.21295e-03 -1.93856e-03 1.71448e-03 -1.52892e-03 1.37426e-03 -1.24390e-03
-3.55926e-03 3.42855e-02 -1.57050e-03 1.35758e-03 -1.18549e-03 1.03850e-03 -9.18456e-04 8.19051e-04 -7.36199e-04 6.66364e-04
2.93165e-03 -1.57050e-03 4.31111e-02 -1.11820e-03 9.76449e-04 -8.55375e-04 7.56503e-04 -6.74625e-04 6.06383e-04 -5.48863e-04
-2.53420e-03 1.35758e-03 -1.11820e-03 5.24818e-02 -8.44070e-04 7.39410e-04 -6.53942e-04 5.83165e-04 -5.24174e-04 4.74452e-04
2.21295e-03 -1.18549e-03 9.76449e-04 -8.44070e-04 6.20088e-02 -6.45678e-04 5.71045e-04 -5.09240e-04 4.57727e-04 -4.14308e-04
-1.93856e-03 1.03850e-03 -8.55375e-04 7.39410e-04 -6.45678e-04 7.16139e-02 -5.00238e-04 4.46097e-04 -4.00972e-04 3.62936e-04
1.71448e-03 -9.18456e-04 7.56503e-04 -6.53942e-04 5.71045e-04 -5.00238e-04 8.12759e-02 -3.94533e-04 3.54623e-04 -3.20985e-04
-1.52892e-03 8.19051e-04 -6.74625e-04 5.83165e-04 -5.09240e-04 4.46097e-04 -3.94533e-04 9.09747e-02 -3.16242e-04 2.86244e-04
1.37426e-03 -7.36199e-04 6.06383e-04 -5.24174e-04 4.57727e-04 -4.00972e-04 3.54623e-04 -3.16242e-04 1.00699e-01 -2.57289e-04
-1.24390e-03 6.66364e-04 -5.48863e-04 4.74452e-04 -4.14308e-04 3.62936e-04 -3.20985e-04 2.86244e-04 -2.57289e-04 1.10440e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_32-33.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.54559e-02 -3.50287e-03 2.80460e-03 -2.36011e-03 2.02443e-03 -1.76186e-03 1.55593e-03 -1.38548e-03 1.24016e-03 -1.12106e-03
-3.50287e-03 3.53203e-02 -1.62938e-03 1.37114e-03 -1.17613e-03 1.02358e-03 -9.03942e-04 8.04920e-04 -7.20490e-04 6.51302e-04
2.80460e-03 -1.62938e-03 4.42929e-02 -1.09782e-03 9.41675e-04 -8.19540e-04 7.23749e-04 -6.44465e-04 5.76866e-04 -5.21470e-04
-2.36011e-03 1.37114e-03 -1.09782e-03 5.38813e-02 -7.92430e-04 6.89652e-04 -6.09043e-04 5.42325e-04 -4.85440e-04 4.38823e-04
2.02443e-03 -1.17613e-03 9.41675e-04 -7.92430e-04 6.36668e-02 -5.91563e-04 5.22418e-04 -4.65190e-04 4.16396e-04 -3.76409e-04
-1.76186e-03 1.02358e-03 -8.19540e-04 6.89652e-04 -5.91563e-04 7.35523e-02 -4.54661e-04 4.04855e-04 -3.62389e-04 3.27589e-04
1.55593e-03 -9.03942e-04 7.23749e-04 -6.09043e-04 5.22418e-04 -4.54661e-04 8.34981e-02 -3.57534e-04 3.20032e-04 -2.89299e-04
-1.38548e-03 8.04920e-04 -6.44465e-04 5.42325e-04 -4.65190e-04 4.04855e-04 -3.57534e-04 9.34784e-02 -2.84974e-04 2.57608e-04
1.24016e-03 -7.20490e-04 5.76866e-04 -4.85440e-04 4.16396e-04 -3.62389e-04 3.20032e-04 -2.84974e-04 1.03481e-01 -2.30587e-04
-1.12106e-03 6.51302e-04 -5.21470e-04 4.38823e-04 -3.76409e-04 3.27589e-04 -2.89299e-04 2.57608e-04 -2.30587e-04 1.13501e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_33-34.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.68337e-02 -3.71155e-03 3.09423e-03 -2.69599e-03 2.39673e-03 -2.13851e-03 1.91110e-03 -1.71846e-03 1.55517e-03 -1.41565e-03
-3.71155e-03 3.53756e-02 -1.58601e-03 1.38188e-03 -1.22850e-03 1.09614e-03 -9.79575e-04 8.80834e-04 -7.97134e-04 7.25619e-04
3.09423e-03 -1.58601e-03 4.45532e-02 -1.15204e-03 1.02417e-03 -9.13822e-04 8.16648e-04 -7.34329e-04 6.64551e-04 -6.04931e-04
-2.69599e-03 1.38188e-03 -1.15204e-03 5.42603e-02 -8.92351e-04 7.96209e-04 -7.11542e-04 6.39818e-04 -5.79020e-04 5.27074e-04
2.39673e-03 -1.22850e-03 1.02417e-03 -8.92351e-04 6.41360e-02 -7.07830e-04 6.32560e-04 -5.68798e-04 5.14749e-04 -4.68568e-04
-2.13851e-03 1.09614e-03 -9.13822e-04 7.96209e-04 -7.07830e-04 7.40814e-02 -5.64408e-04 5.07516e-04 -4.59290e-04 4.18085e-04
1.91110e-03 -9.79575e-04 8.16648e-04 -7.11542e-04 6.32560e-04 -5.64408e-04 8.40701e-02 -4.53547e-04 4.10450e-04 -3.73626e-04
-1.71846e-03 8.80834e-04 -7.34329e-04 6.39818e-04 -5.68798e-04 5.07516e-04 -4.53547e-04 9.40938e-02 -3.69076e-04 3.35965e-04
1.55517e-03 -7.97134e-04 6.64551e-04 -5.79020e-04 5.14749e-04 -4.59290e-04 4.10450e-04 -3.69076e-04 1.04143e-01 -3.04040e-04
-1.41565e-03 7.25619e-04 -6.04931e-04 5.27074e-04 -4.68568e-04 4.18085e-04 -3.73626e-04 3.35965e-04 -3.04040e-04 1.14209e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_34-35.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.76734e-02 -3.88674e-03 3.15977e-03 -2.68450e-03 2.32209e-03 -2.04335e-03 1.81435e-03 -1.62427e-03 1.46639e-03 -1.33366e-03
-3.88674e-03 3.68168e-02 -1.74804e-03 1.48511e-03 -1.28462e-03 1.13041e-03 -1.00373e-03 8.98572e-04 -8.11232e-04 7.37806e-04
3.15977e-03 -1.74804e-03 4.61933e-02 -1.20734e-03 1.04435e-03 -9.18983e-04 8.15995e-04 -7.30504e-04 6.59500e-04 -5.99808e-04
-2.68450e-03 1.48511e-03 -1.20734e-03 5.61809e-02 -8.87266e-04 7.80758e-04 -6.93261e-04 6.20628e-04 -5.60304e-04 5.09590e-04
2.32209e-03 -1.28462e-03 1.04435e-03 -8.87266e-04 6.63685e-02 -6.75354e-04 5.99669e-04 -5.36842e-04 4.84662e-04 -4.40794e-04
-2.04335e-03 1.13041e-03 -9.18983e-04 7.80758e-04 -6.75354e-04 7.66627e-02 -5.27684e-04 4.72399e-04 -4.26483e-04 3.87881e-04
1.81435e-03 -1.00373e-03 8.15995e-04 -6.93261e-04 5.99669e-04 -5.27684e-04 8.70135e-02 -4.19459e-04 3.78688e-04 -3.44412e-04
-1.62427e-03 8.98572e-04 -7.30504e-04 6.20628e-04 -5.36842e-04 4.72399e-04 -4.19459e-04 9.74015e-02 -3.39013e-04 3.08329e-04
1.46639e-03 -8.11232e-04 6.59500e-04 -5.60304e-04 4.84662e-04 -4.26483e-04 3.78688e-04 -3.39013e-04 1.07816e-01 -2.78359e-04
-1.33366e-03 7.37806e-04 -5.99808e-04 5.09590e-04 -4.40794e-04 3.87881e-04 -3.44412e-04 3.08329e-04 -2.78359e-04 1.18247e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_35-36.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.15238e-02 -4.77352e-03 3.86408e-03 -3.35055e-03 2.93121e-03 -2.59287e-03 2.30599e-03 -2.06238e-03 1.85582e-03 -1.67665e-03
-4.77352e-03 3.93853e-02 -2.05995e-03 1.78619e-03 -1.56263e-03 1.38227e-03 -1.22933e-03 1.09946e-03 -9.89341e-04 8.93829e-04
3.86408e-03 -2.05995e-03 4.92474e-02 -1.44589e-03 1.26492e-03 -1.11892e-03 9.95119e-04 -8.89993e-04 8.00854e-04 -7.23539e-04
-3.35055e-03 1.78619e-03 -1.44589e-03 5.98677e-02 -1.09682e-03 9.70218e-04 -8.62870e-04 7.71715e-04 -6.94422e-04 6.27382e-04
2.93121e-03 -1.56263e-03 1.26492e-03 -1.09682e-03 7.06744e-02 -8.48789e-04 7.54877e-04 -6.75130e-04 6.07511e-04 -5.48861e-04
-2.59287e-03 1.38227e-03 -1.11892e-03 9.70218e-04 -8.48789e-04 8.15895e-02 -6.67745e-04 5.97203e-04 -5.37388e-04 4.85509e-04
2.30599e-03 -1.22933e-03 9.95119e-04 -8.62870e-04 7.54877e-04 -6.67745e-04 9.25661e-02 -5.31127e-04 4.77930e-04 -4.31791e-04
-2.06238e-03 1.09946e-03 -8.89993e-04 7.71715e-04 -6.75130e-04 5.97203e-04 -5.31127e-04 1.03586e-01 -4.27441e-04 3.86175e-04
1.85582e-03 -9.89341e-04 8.00854e-04 -6.94422e-04 6.07511e-04 -5.37388e-04 4.77930e-04 -4.27441e-04 1.14636e-01 -3.47497e-04
-1.67665e-03 8.93829e-04 -7.23539e-04 6.27382e-04 -5.48861e-04 4.85509e-04 -4.31791e-04 3.86175e-04 -3.47497e-04 1.25708e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_36-37.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.17597e-02 -4.10272e-03 3.40708e-03 -2.92842e-03 2.54209e-03 -2.22092e-03 1.95917e-03 -1.74124e-03 1.55433e-03 -1.39581e-03
-4.10272e-03 4.08481e-02 -1.83826e-03 1.58000e-03 -1.37156e-03 1.19828e-03 -1.05705e-03 9.39470e-04 -8.38624e-04 7.53094e-04
3.40708e-03 -1.83826e-03 5.14234e-02 -1.31210e-03 1.13901e-03 -9.95103e-04 8.77821e-04 -7.80179e-04 6.96431e-04 -6.25403e-04
-2.92842e-03 1.58000e-03 -1.31210e-03 6.25960e-02 -9.78986e-04 8.55301e-04 -7.54495e-04 6.70571e-04 -5.98589e-04 5.37540e-04
2.54209e-03 -1.37156e-03 1.13901e-03 -9.78986e-04 7.39595e-02 -7.42467e-04 6.54960e-04 -5.82107e-04 5.19621e-04 -4.66626e-04
-2.22092e-03 1.19828e-03 -9.95103e-04 8.55301e-04 -7.42467e-04 8.54238e-02 -5.72212e-04 5.08564e-04 -4.53972e-04 4.07673e-04
1.95917e-03 -1.05705e-03 8.77821e-04 -7.54495e-04 6.54960e-04 -5.72212e-04 9.69556e-02 -4.48625e-04 4.00467e-04 -3.59624e-04
-1.74124e-03 9.39470e-04 -7.80179e-04 6.70571e-04 -5.82107e-04 5.08564e-04 -4.48625e-04 1.08530e-01 -3.55922e-04 3.19623e-04
1.55433e-03 -8.38624e-04 6.96431e-04 -5.98589e-04 5.19621e-04 -4.53972e-04 4.00467e-04 -3.55922e-04 1.20133e-01 -2.85313e-04
-1.39581e-03 7.53094e-04 -6.25403e-04 5.37540e-04 -4.66626e-04 4.07673e-04 -3.59624e-04 3.19623e-04 -2.85313e-04 1.31756e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_37-38.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.33458e-02 -5.08175e-03 3.97910e-03 -3.28066e-03 2.80078e-03 -2.42464e-03 2.12642e-03 -1.88522e-03 1.68624e-03 -1.51682e-03
-5.08175e-03 4.07627e-02 -2.09115e-03 1.72409e-03 -1.47190e-03 1.27423e-03 -1.11750e-03 9.90745e-04 -8.86175e-04 7.97139e-04
3.97910e-03 -2.09115e-03 5.08338e-02 -1.35000e-03 1.15252e-03 -9.97744e-04 8.75024e-04 -7.75771e-04 6.93890e-04 -6.24174e-04
-3.28066e-03 1.72409e-03 -1.35000e-03 6.17183e-02 -9.50225e-04 8.22613e-04 -7.21434e-04 6.39602e-04 -5.72094e-04 5.14615e-04
2.80078e-03 -1.47190e-03 1.15252e-03 -9.50225e-04 7.28945e-02 -7.02284e-04 6.15905e-04 -5.46043e-04 4.88410e-04 -4.39339e-04
-2.42464e-03 1.27423e-03 -9.97744e-04 8.22613e-04 -7.02284e-04 8.41930e-02 -5.33191e-04 4.72712e-04 -4.22818e-04 3.80337e-04
2.12642e-03 -1.11750e-03 8.75024e-04 -7.21434e-04 6.15905e-04 -5.33191e-04 9.55644e-02 -4.14569e-04 3.70813e-04 -3.33557e-04
-1.88522e-03 9.90745e-04 -7.75771e-04 6.39602e-04 -5.46043e-04 4.72712e-04 -4.14569e-04 1.06981e-01 -3.28752e-04 2.95721e-04
1.68624e-03 -8.86175e-04 6.93890e-04 -5.72094e-04 4.88410e-04 -4.22818e-04 3.70813e-04 -3.28752e-04 1.18427e-01 -2.64509e-04
-1.51682e-03 7.97139e-04 -6.24174e-04 5.14615e-04 -4.39339e-04 3.80337e-04 -3.33557e-04 2.95721e-04 -2.64509e-04 1.29892e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_38-39.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.49633e-02 -4.51266e-03 3.66855e-03 -3.10954e-03 2.70893e-03 -2.38590e-03 2.12156e-03 -1.90376e-03 1.72235e-03 -1.57071e-03
-4.51266e-03 4.31407e-02 -1.86921e-03 1.58438e-03 -1.38026e-03 1.21567e-03 -1.08098e-03 9.70010e-04 -8.77574e-04 8.00311e-04
3.66855e-03 -1.86921e-03 5.42666e-02 -1.28802e-03 1.12208e-03 -9.88277e-04 8.78780e-04 -7.88567e-04 7.13421e-04 -6.50610e-04
-3.10954e-03 1.58438e-03 -1.28802e-03 6.60711e-02 -9.51097e-04 8.37684e-04 -7.44873e-04 6.68406e-04 -6.04711e-04 5.51471e-04
2.70893e-03 -1.38026e-03 1.12208e-03 -9.51097e-04 7.81144e-02 -7.29762e-04 6.48908e-04 -5.82293e-04 5.26803e-04 -4.80423e-04
-2.38590e-03 1.21567e-03 -9.88277e-04 8.37684e-04 -7.29762e-04 9.02604e-02 -5.71530e-04 5.12858e-04 -4.63985e-04 4.23135e-04
2.12156e-03 -1.08098e-03 8.78780e-04 -7.44873e-04 6.48908e-04 -5.71530e-04 1.02469e-01 -4.56036e-04 4.12578e-04 -3.76254e-04
-1.90376e-03 9.70010e-04 -7.88567e-04 6.68406e-04 -5.82293e-04 5.12858e-04 -4.56036e-04 1.14717e-01 -3.70224e-04 3.37629e-04
1.72235e-03 -8.77574e-04 7.13421e-04 -6.04711e-04 5.26803e-04 -4.63985e-04 4.12578e-04 -3.70224e-04 1.26994e-01 -3.05455e-04
-1.57071e-03 8.00311e-04 -6.50610e-04 5.51471e-04 -4.80423e-04 4.23135e-04 -3.76254e-04 3.37629e-04 -3.05455e-04 1.39290e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_39-40.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.64991e-02 -4.76864e-03 3.79984e-03 -3.19709e-03 2.78795e-03 -2.47504e-03 2.21484e-03 -1.98927e-03 1.78604e-03 -1.61011e-03
-4.76864e-03 4.46404e-02 -1.96628e-03 1.65438e-03 -1.44266e-03 1.28074e-03 -1.14610e-03 1.02938e-03 -9.24215e-04 8.33174e-04
3.79984e-03 -1.96628e-03 5.60334e-02 -1.31827e-03 1.14957e-03 -1.02055e-03 9.13258e-04 -8.20246e-04 7.36450e-04 -6.63905e-04
-3.19709e-03 1.65438e-03 -1.31827e-03 6.82068e-02 -9.67218e-04 8.58660e-04 -7.68391e-04 6.90134e-04 -6.19630e-04 5.58592e-04
2.78795e-03 -1.44266e-03 1.14957e-03 -9.67218e-04 8.06487e-02 -7.48776e-04 6.70059e-04 -6.01816e-04 5.40335e-04 -4.87108e-04
-2.47504e-03 1.28074e-03 -1.02055e-03 8.58660e-04 -7.48776e-04 9.32038e-02 -5.94853e-04 5.34270e-04 -4.79689e-04 4.32436e-04
2.21484e-03 -1.14610e-03 9.13258e-04 -7.68391e-04 6.70059e-04 -5.94853e-04 1.05816e-01 -4.78103e-04 4.29260e-04 -3.86975e-04
-1.98927e-03 1.02938e-03 -8.20246e-04 6.90134e-04 -6.01816e-04 5.34270e-04 -4.78103e-04 1.18464e-01 -3.85542e-04 3.47563e-04
1.78604e-03 -9.24215e-04 7.36450e-04 -6.19630e-04 5.40335e-04 -4.79689e-04 4.29260e-04 -3.85542e-04 1.31134e-01 -3.12056e-04
-1.61011e-03 8.33174e-04 -6.63905e-04 5.58592e-04 -4.87108e-04 4.32436e-04 -3.86975e-04 3.47563e-04 -3.12056e-04 1.43824e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_4-5.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.16316e-02 -3.24335e-05 2.20498e-05 -2.65180e-05 2.59930e-05 -2.55813e-05 2.48607e-05 -2.31498e-05 2.14424e-05 -2.01955e-05
-3.24335e-05 1.30929e-02 -1.02358e-05 1.23100e-05 -1.20663e-05 1.18752e-05 -1.15407e-05 1.07464e-05 -9.95384e-06 9.37498e-06
2.20498e-05 -1.02358e-05 1.68971e-02 -8.36892e-06 8.20323e-06 -8.07330e-06 7.84588e-06 -7.30593e-06 6.76709e-06 -6.37356e-06
-2.65180e-05 1.23100e-05 -8.36892e-06 2.08171e-02 -9.86554e-06 9.70928e-06 -9.43579e-06 8.78642e-06 -8.13839e-06 7.66511e-06
2.59930e-05 -1.20663e-05 8.20323e-06 -9.86554e-06 2.47574e-02 -9.51705e-06 9.24897e-06 -8.61246e-06 7.97726e-06 -7.51335e-06
-2.55813e-05 1.18752e-05 -8.07330e-06 9.70928e-06 -9.51705e-06 2.87059e-02 -9.10248e-06 8.47605e-06 -7.85091e-06 7.39435e-06
2.48607e-05 -1.15407e-05 7.84588e-06 -9.43579e-06 9.24897e-06 -9.10248e-06 3.26576e-02 -8.23729e-06 7.62976e-06 -7.18606e-06
-2.31498e-05 1.07464e-05 -7.30593e-06 8.78642e-06 -8.61246e-06 8.47605e-06 -8.23729e-06 3.66103e-02 -7.10468e-06 6.69152e-06
2.14424e-05 -9.95384e-06 6.76709e-06 -8.13839e-06 7.97726e-06 -7.85091e-06 7.62976e-06 -7.10468e-06 4.05641e-02 -6.19799e-06
-2.01955e-05 9.37498e-06 -6.37356e-06 7.66511e-06 -7.51335e-06 7.39435e-06 -7.18606e-06 6.69152e-06 -6.19799e-06 4.45187e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_40-41.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.82721e-02 -5.58486e-03 4.41855e-03 -3.64408e-03 3.06001e-03 -2.60717e-03 2.25116e-03 -1.96237e-03 1.72460e-03 -1.52318e-03
-5.58486e-03 4.60515e-02 -2.40759e-03 1.98559e-03 -1.66735e-03 1.42060e-03 -1.22662e-03 1.06926e-03 -9.39703e-04 8.29955e-04
4.41855e-03 -2.40759e-03 5.74505e-02 -1.57093e-03 1.31914e-03 -1.12393e-03 9.70459e-04 -8.45961e-04 7.43460e-04 -6.56631e-04
-3.64408e-03 1.98559e-03 -1.57093e-03 6.97227e-02 -1.08793e-03 9.26930e-04 -8.00359e-04 6.97683e-04 -6.13148e-04 5.41539e-04
3.06001e-03 -1.66735e-03 1.31914e-03 -1.08793e-03 8.23001e-02 -7.78363e-04 6.72079e-04 -5.85860e-04 5.14874e-04 -4.54742e-04
-2.60717e-03 1.42060e-03 -1.12393e-03 9.26930e-04 -7.78363e-04 9.50358e-02 -5.72621e-04 4.99161e-04 -4.38680e-04 3.87446e-04
2.25116e-03 -1.22662e-03 9.70459e-04 -8.00359e-04 6.72079e-04 -5.72621e-04 1.07865e-01 -4.31001e-04 3.78779e-04 -3.34541e-04
-1.96237e-03 1.06926e-03 -8.45961e-04 6.97683e-04 -5.85860e-04 4.99161e-04 -4.31001e-04 1.20749e-01 -3.30186e-04 2.91624e-04
1.72460e-03 -9.39703e-04 7.43460e-04 -6.13148e-04 5.14874e-04 -4.38680e-04 3.78779e-04 -3.30186e-04 1.33670e-01 -2.56289e-04
-1.52318e-03 8.29955e-04 -6.56631e-04 5.41539e-04 -4.54742e-04 3.87446e-04 -3.34541e-04 2.91624e-04 -2.56289e-04 1.46614e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_41-42.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.85778e-02 -5.17752e-03 4.23199e-03 -3.63938e-03 3.19051e-03 -2.80800e-03 2.48602e-03 -2.21785e-03 1.99220e-03 -1.80235e-03
-5.17752e-03 4.70039e-02 -2.30303e-03 1.98054e-03 -1.73626e-03 1.52810e-03 -1.35288e-03 1.20694e-03 -1.08415e-03 9.80834e-04
4.23199e-03 -2.30303e-03 5.89495e-02 -1.61885e-03 1.41918e-03 -1.24904e-03 1.10581e-03 -9.86528e-04 8.86157e-04 -8.01711e-04
-3.63938e-03 1.98054e-03 -1.61885e-03 7.16933e-02 -1.22045e-03 1.07413e-03 -9.50966e-04 8.48384e-04 -7.62068e-04 6.89447e-04
3.19051e-03 -1.73626e-03 1.41918e-03 -1.22045e-03 8.46854e-02 -9.41652e-04 8.33676e-04 -7.43746e-04 6.68076e-04 -6.04412e-04
-2.80800e-03 1.52810e-03 -1.24904e-03 1.07413e-03 -9.41652e-04 9.77861e-02 -7.33728e-04 6.54579e-04 -5.87981e-04 5.31950e-04
2.48602e-03 -1.35288e-03 1.10581e-03 -9.50966e-04 8.33676e-04 -7.33728e-04 1.10960e-01 -5.79521e-04 5.20560e-04 -4.70953e-04
-2.21785e-03 1.20694e-03 -9.86528e-04 8.48384e-04 -7.43746e-04 6.54579e-04 -5.79521e-04 1.24187e-01 -4.64406e-04 4.20150e-04
1.99220e-03 -1.08415e-03 8.86157e-04 -7.62068e-04 6.68076e-04 -5.87981e-04 5.20560e-04 -4.64406e-04 1.37450e-01 -3.77404e-04
-1.80235e-03 9.80834e-04 -8.01711e-04 6.89447e-04 -6.04412e-04 5.31950e-04 -4.70953e-04 4.20150e-04 -3.77404e-04 1.50738e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_42-43.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.91657e-02 -5.43172e-03 4.27210e-03 -3.51491e-03 2.96440e-03 -2.56421e-03 2.25198e-03 -1.99782e-03 1.78427e-03 -1.60186e-03
-5.43172e-03 4.85730e-02 -2.55210e-03 2.09976e-03 -1.77089e-03 1.53182e-03 -1.34530e-03 1.19347e-03 -1.06590e-03 9.56931e-04
4.27210e-03 -2.55210e-03 6.05490e-02 -1.65149e-03 1.39283e-03 -1.20480e-03 1.05810e-03 -9.38678e-04 8.38343e-04 -7.52637e-04
-3.51491e-03 2.09976e-03 -1.65149e-03 7.34767e-02 -1.14596e-03 9.91256e-04 -8.70558e-04 7.72305e-04 -6.89754e-04 6.19239e-04
2.96440e-03 -1.77089e-03 1.39283e-03 -1.14596e-03 8.67428e-02 -8.36004e-04 7.34209e-04 -6.51345e-04 5.81723e-04 -5.22252e-04
-2.56421e-03 1.53182e-03 -1.20480e-03 9.91256e-04 -8.36004e-04 1.00186e-01 -6.35091e-04 5.63414e-04 -5.03191e-04 4.51748e-04
2.25198e-03 -1.34530e-03 1.05810e-03 -8.70558e-04 7.34209e-04 -6.35091e-04 1.13719e-01 -4.94811e-04 4.41921e-04 -3.96742e-04
-1.99782e-03 1.19347e-03 -9.38678e-04 7.72305e-04 -6.51345e-04 5.63414e-04 -4.94811e-04 1.27305e-01 -3.92045e-04 3.51965e-04
1.78427e-03 -1.06590e-03 8.38343e-04 -6.89754e-04 5.81723e-04 -5.03191e-04 4.41921e-04 -3.92045e-04 1.40924e-01 -3.14344e-04
-1.60186e-03 9.56931e-04 -7.52637e-04 6.19239e-04 -5.22252e-04 4.51748e-04 -3.96742e-04 3.51965e-04 -3.14344e-04 1.54565e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_43-44.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.19613e-02 -5.50078e-03 4.39033e-03 -3.66530e-03 3.16054e-03 -2.77072e-03 2.45849e-03 -2.20172e-03 1.98759e-03 -1.80670e-03
-5.50078e-03 4.93114e-02 -2.22884e-03 1.86076e-03 -1.60451e-03 1.40661e-03 -1.24810e-03 1.11774e-03 -1.00904e-03 9.17207e-04
4.39033e-03 -2.22884e-03 6.18584e-02 -1.48513e-03 1.28060e-03 -1.12265e-03 9.96147e-04 -8.92105e-04 8.05344e-04 -7.32050e-04
-3.66530e-03 1.86076e-03 -1.48513e-03 7.52522e-02 -1.06912e-03 9.37256e-04 -8.31640e-04 7.44780e-04 -6.72347e-04 6.11157e-04
3.16054e-03 -1.60451e-03 1.28060e-03 -1.06912e-03 8.89514e-02 -8.08183e-04 7.17112e-04 -6.42214e-04 5.79756e-04 -5.26993e-04
-2.77072e-03 1.40661e-03 -1.12265e-03 9.37256e-04 -8.08183e-04 1.02784e-01 -6.28663e-04 5.63003e-04 -5.08249e-04 4.61993e-04
2.45849e-03 -1.24810e-03 9.96147e-04 -8.31640e-04 7.17112e-04 -6.28663e-04 1.16692e-01 -4.99560e-04 4.50976e-04 -4.09933e-04
-2.20172e-03 1.11774e-03 -8.92105e-04 7.44780e-04 -6.42214e-04 5.63003e-04 -4.99560e-04 1.30646e-01 -4.03874e-04 3.67118e-04
1.98759e-03 -1.00904e-03 8.05344e-04 -6.72347e-04 5.79756e-04 -5.08249e-04 4.50976e-04 -4.03874e-04 1.44631e-01 -3.31414e-04
-1.80670e-03 9.17207e-04 -7.32050e-04 6.11157e-04 -5.26993e-04 4.61993e-04 -4.09933e-04 3.67118e-04 -3.31414e-04 1.58637e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_44-45.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.40035e-02 -5.46063e-03 4.32033e-03 -3.63268e-03 3.18216e-03 -2.84086e-03 2.56788e-03 -2.34117e-03 2.14911e-03 -1.97981e-03
-5.46063e-03 5.15908e-02 -2.17874e-03 1.83196e-03 -1.60476e-03 1.43265e-03 -1.29498e-03 1.18065e-03 -1.08380e-03 9.98419e-04
4.32033e-03 -2.17874e-03 6.47973e-02 -1.44940e-03 1.26965e-03 -1.13348e-03 1.02456e-03 -9.34104e-04 8.57477e-04 -7.89927e-04
-3.63268e-03 1.83196e-03 -1.44940e-03 7.89194e-02 -1.06757e-03 9.53066e-04 -8.61484e-04 7.85426e-04 -7.20995e-04 6.64197e-04
3.18216e-03 -1.60476e-03 1.26965e-03 -1.06757e-03 9.33515e-02 -8.34869e-04 7.54644e-04 -6.88019e-04 6.31578e-04 -5.81825e-04
-2.84086e-03 1.43265e-03 -1.13348e-03 9.53066e-04 -8.34869e-04 1.07908e-01 -6.73706e-04 6.14227e-04 -5.63840e-04 5.19422e-04
2.56788e-03 -1.29498e-03 1.02456e-03 -8.61484e-04 7.54644e-04 -6.73706e-04 1.22530e-01 -5.55204e-04 5.09659e-04 -4.69510e-04
-2.34117e-03 1.18065e-03 -9.34104e-04 7.85426e-04 -6.88019e-04 6.14227e-04 -5.55204e-04 1.37193e-01 -4.64663e-04 4.28058e-04
2.14911e-03 -1.08380e-03 8.57477e-04 -7.20995e-04 6.31578e-04 -5.63840e-04 5.09659e-04 -4.64663e-04 1.51882e-01 -3.92943e-04
-1.97981e-03 9.98419e-04 -7.89927e-04 6.64197e-04 -5.81825e-04 5.19422e-04 -4.69510e-04 4.28058e-04 -3.92943e-04 1.66588e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_45-46.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.85609e-02 -6.41827e-03 4.87924e-03 -3.95779e-03 3.32609e-03 -2.84548e-03 2.46465e-03 -2.15912e-03 1.91418e-03 -1.72592e-03
-6.41827e-03 5.52405e-02 -2.48306e-03 2.01413e-03 -1.69266e-03 1.44807e-03 -1.25427e-03 1.09878e-03 -9.74134e-04 8.78325e-04
4.87924e-03 -2.48306e-03 6.90129e-02 -1.53117e-03 1.28678e-03 -1.10084e-03 9.53506e-04 -8.35308e-04 7.40547e-04 -6.67712e-04
-3.95779e-03 2.01413e-03 -1.53117e-03 8.39340e-02 -1.04377e-03 8.92949e-04 -7.73437e-04 6.77561e-04 -6.00695e-04 5.41615e-04
3.32609e-03 -1.69266e-03 1.28678e-03 -1.04377e-03 9.92302e-02 -7.50425e-04 6.49988e-04 -5.69415e-04 5.04818e-04 -4.55168e-04
-2.84548e-03 1.44807e-03 -1.10084e-03 8.92949e-04 -7.50425e-04 1.14688e-01 -5.56068e-04 4.87137e-04 -4.31874e-04 3.89398e-04
2.46465e-03 -1.25427e-03 9.53506e-04 -7.73437e-04 6.49988e-04 -5.56068e-04 1.30235e-01 -4.21939e-04 3.74072e-04 -3.37281e-04
-2.15912e-03 1.09878e-03 -8.35308e-04 6.77561e-04 -5.69415e-04 4.87137e-04 -4.21939e-04 1.45837e-01 -3.27702e-04 2.95471e-04
1.91418e-03 -9.74134e-04 7.40547e-04 -6.00695e-04 5.04818e-04 -4.31874e-04 3.74072e-04 -3.27702e-04 1.61475e-01 -2.61952e-04
-1.72592e-03 8.78325e-04 -6.67712e-04 5.41615e-04 -4.55168e-04 3.89398e-04 -3.37281e-04 2.95471e-04 -2.61952e-04 1.77141e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_46-47.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.03443e-02 -5.43455e-03 4.30978e-03 -3.69098e-03 3.22805e-03 -2.85544e-03 2.55532e-03 -2.31534e-03 2.11175e-03 -1.94344e-03
-5.43455e-03 5.82519e-02 -2.09481e-03 1.79404e-03 -1.56902e-03 1.38792e-03 -1.24204e-03 1.12539e-03 -1.02644e-03 9.44629e-04
4.30978e-03 -2.09481e-03 7.34826e-02 -1.42273e-03 1.24429e-03 -1.10066e-03 9.84980e-04 -8.92475e-04 8.13998e-04 -7.49123e-04
-3.69098e-03 1.79404e-03 -1.42273e-03 8.96956e-02 -1.06563e-03 9.42632e-04 -8.43557e-04 7.64334e-04 -6.97125e-04 6.41564e-04
3.22805e-03 -1.56902e-03 1.24429e-03 -1.06563e-03 1.06166e-01 -8.24404e-04 7.37755e-04 -6.68468e-04 6.09689e-04 -5.61097e-04
-2.85544e-03 1.38792e-03 -1.10066e-03 9.42632e-04 -8.24404e-04 1.22754e-01 -6.52598e-04 5.91309e-04 -5.39315e-04 4.96331e-04
2.55532e-03 -1.24204e-03 9.84980e-04 -8.43557e-04 7.37755e-04 -6.52598e-04 1.39415e-01 -5.29160e-04 4.82630e-04 -4.44164e-04
-2.31534e-03 1.12539e-03 -8.92475e-04 7.64334e-04 -6.68468e-04 5.91309e-04 -5.29160e-04 1.56124e-01 -4.37304e-04 4.02451e-04
2.11175e-03 -1.02644e-03 8.13998e-04 -6.97125e-04 6.09689e-04 -5.39315e-04 4.82630e-04 -4.37304e-04 1.72860e-01 -3.67062e-04
-1.94344e-03 9.44629e-04 -7.49123e-04 6.41564e-04 -5.61097e-04 4.96331e-04 -4.44164e-04 4.02451e-04 -3.67062e-04 1.89618e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_47-48.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.05034e-02 -5.32309e-03 4.39874e-03 -3.83366e-03 3.39009e-03 -3.03478e-03 2.74057e-03 -2.49039e-03 2.27786e-03 -2.09242e-03
-5.32309e-03 6.01346e-02 -2.37077e-03 2.06622e-03 -1.82714e-03 1.63565e-03 -1.47707e-03 1.34223e-03 -1.22769e-03 1.12774e-03
4.39874e-03 -2.37077e-03 7.59183e-02 -1.70742e-03 1.50986e-03 -1.35162e-03 1.22058e-03 -1.10915e-03 1.01450e-03 -9.31911e-04
-3.83366e-03 2.06622e-03 -1.70742e-03 9.25988e-02 -1.31590e-03 1.17798e-03 -1.06378e-03 9.66670e-04 -8.84174e-04 8.12195e-04
3.39009e-03 -1.82714e-03 1.50986e-03 -1.31590e-03 1.09530e-01 -1.04169e-03 9.40698e-04 -8.54822e-04 7.81872e-04 -7.18221e-04
-3.03478e-03 1.63565e-03 -1.35162e-03 1.17798e-03 -1.04169e-03 1.26590e-01 -8.42105e-04 7.65230e-04 -6.99926e-04 6.42946e-04
2.74057e-03 -1.47707e-03 1.22058e-03 -1.06378e-03 9.40698e-04 -8.42105e-04 1.43724e-01 -6.91043e-04 6.32070e-04 -5.80614e-04
-2.49039e-03 1.34223e-03 -1.10915e-03 9.66670e-04 -8.54822e-04 7.65230e-04 -6.91043e-04 1.60905e-01 -5.74368e-04 5.27610e-04
2.27786e-03 -1.22769e-03 1.01450e-03 -8.84174e-04 7.81872e-04 -6.99926e-04 6.32070e-04 -5.74368e-04 1.78120e-01 -4.82584e-04
-2.09242e-03 1.12774e-03 -9.31911e-04 8.12195e-04 -7.18221e-04 6.42946e-04 -5.80614e-04 5.27610e-04 -4.82584e-04 1.95358e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_48-49.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.38356e-02 -5.84653e-03 4.48649e-03 -3.72187e-03 3.20951e-03 -2.82415e-03 2.52021e-03 -2.27399e-03 2.07003e-03 -1.90630e-03
-5.84653e-03 6.23970e-02 -2.31358e-03 1.91928e-03 -1.65507e-03 1.45635e-03 -1.29961e-03 1.17264e-03 -1.06747e-03 9.83033e-04
4.48649e-03 -2.31358e-03 7.84680e-02 -1.47281e-03 1.27006e-03 -1.11757e-03 9.97294e-04 -8.99861e-04 8.19151e-04 -7.54358e-04
-3.72187e-03 1.91928e-03 -1.47281e-03 9.56998e-02 -1.05361e-03 9.27106e-04 -8.27327e-04 7.46499e-04 -6.79545e-04 6.25793e-04
3.20951e-03 -1.65507e-03 1.27006e-03 -1.05361e-03 1.13280e-01 -7.99479e-04 7.13436e-04 -6.43734e-04 5.85997e-04 -5.39646e-04
-2.82415e-03 1.45635e-03 -1.11757e-03 9.27106e-04 -7.99479e-04 1.31005e-01 -6.27776e-04 5.66443e-04 -5.15639e-04 4.74852e-04
2.52021e-03 -1.29961e-03 9.97294e-04 -8.27327e-04 7.13436e-04 -6.27776e-04 1.48807e-01 -5.05480e-04 4.60143e-04 -4.23747e-04
-2.27399e-03 1.17264e-03 -8.99861e-04 7.46499e-04 -6.43734e-04 5.66443e-04 -5.05480e-04 1.66657e-01 -4.15188e-04 3.82348e-04
2.07003e-03 -1.06747e-03 8.19151e-04 -6.79545e-04 5.85997e-04 -5.15639e-04 4.60143e-04 -4.15188e-04 1.84536e-01 -3.48054e-04
-1.90630e-03 9.83033e-04 -7.54358e-04 6.25793e-04 -5.39646e-04 4.74852e-04 -4.23747e-04 3.82348e-04 -3.48054e-04 2.02439e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_49-50.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.17195e-02 -5.86876e-03 4.65226e-03 -3.92246e-03 3.41766e-03 -3.02731e-03 2.71425e-03 -2.45643e-03 2.23917e-03 -2.04565e-03
-5.86876e-03 6.05290e-02 -2.48646e-03 2.09641e-03 -1.82662e-03 1.61799e-03 -1.45067e-03 1.31287e-03 -1.19675e-03 1.09333e-03
4.65226e-03 -2.48646e-03 7.60938e-02 -1.66186e-03 1.44799e-03 -1.28260e-03 1.14997e-03 -1.04074e-03 9.48686e-04 -8.66698e-04
-3.92246e-03 2.09641e-03 -1.66186e-03 9.27134e-02 -1.22084e-03 1.08140e-03 -9.69576e-04 8.77476e-04 -7.99867e-04 7.30739e-04
3.41766e-03 -1.82662e-03 1.44799e-03 -1.22084e-03 1.09670e-01 -9.42232e-04 8.44796e-04 -7.64549e-04 6.96928e-04 -6.36697e-04
-3.02731e-03 1.61799e-03 -1.28260e-03 1.08140e-03 -9.42232e-04 1.26770e-01 -7.48307e-04 6.77225e-04 -6.17328e-04 5.63976e-04
2.71425e-03 -1.45067e-03 1.14997e-03 -9.69576e-04 8.44796e-04 -7.48307e-04 1.43951e-01 -6.07193e-04 5.53490e-04 -5.05655e-04
-2.45643e-03 1.31287e-03 -1.04074e-03 8.77476e-04 -7.64549e-04 6.77225e-04 -6.07193e-04 1.61181e-01 -5.00914e-04 4.57623e-04
2.23917e-03 -1.19675e-03 9.48686e-04 -7.99867e-04 6.96928e-04 -6.17328e-04 5.53490e-04 -5.00914e-04 1.78444e-01 -4.17148e-04
-2.04565e-03 1.09333e-03 -8.66698e-04 7.30739e-04 -6.36697e-04 5.63976e-04 -5.05655e-04 4.57623e-04 -4.17148e-04 1.95727e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_5-6.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.14526e-02 -6.73221e-05 4.11860e-05 -4.51335e-05 4.50884e-05 -3.81403e-05 3.09300e-05 -2.52848e-05 2.10679e-05 -1.69729e-05
-6.73221e-05 1.29641e-02 -4.68620e-05 5.13536e-05 -5.13022e-05 4.33966e-05 -3.51926e-05 2.87694e-05 -2.39713e-05 1.93120e-05
4.11860e-05 -4.68620e-05 1.66730e-02 -3.14168e-05 3.13854e-05 -2.65489e-05 2.15300e-05 -1.76004e-05 1.46651e-05 -1.18146e-05
-4.51335e-05 5.13536e-05 -3.14168e-05 2.05386e-02 -3.43936e-05 2.90936e-05 -2.35936e-05 1.92873e-05 -1.60707e-05 1.29470e-05
4.50884e-05 -5.13022e-05 3.13854e-05 -3.43936e-05 2.44218e-02 -2.90645e-05 2.35700e-05 -1.92681e-05 1.60546e-05 -1.29340e-05
-3.81403e-05 4.33966e-05 -2.65489e-05 2.90936e-05 -2.90645e-05 2.83034e-02 -1.99378e-05 1.62989e-05 -1.35806e-05 1.09409e-05
3.09300e-05 -3.51926e-05 2.15300e-05 -2.35936e-05 2.35700e-05 -1.99378e-05 3.21897e-02 -1.32176e-05 1.10132e-05 -8.87257e-06
-2.52848e-05 2.87694e-05 -1.76004e-05 1.92873e-05 -1.92681e-05 1.62989e-05 -1.32176e-05 3.60807e-02 -9.00313e-06 7.25318e-06
2.10679e-05 -2.39713e-05 1.46651e-05 -1.60707e-05 1.60546e-05 -1.35806e-05 1.10132e-05 -9.00313e-06 3.99747e-02 -6.04352e-06
-1.69729e-05 1.93120e-05 -1.18146e-05 1.29470e-05 -1.29340e-05 1.09409e-05 -8.87257e-06 7.25318e-06 -6.04352e-06 4.38698e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_50-51.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.78452e-02 -6.54680e-03 4.98781e-03 -4.18255e-03 3.70065e-03 -3.35177e-03 3.07189e-03 -2.83822e-03 2.63997e-03 -2.46986e-03
-6.54680e-03 6.38422e-02 -2.31706e-03 1.94299e-03 -1.71912e-03 1.55705e-03 -1.42703e-03 1.31848e-03 -1.22638e-03 1.14736e-03
4.98781e-03 -2.31706e-03 8.02903e-02 -1.48030e-03 1.30974e-03 -1.18627e-03 1.08721e-03 -1.00451e-03 9.34344e-04 -8.74139e-04
-4.18255e-03 1.94299e-03 -1.48030e-03 9.79767e-02 -1.09829e-03 9.94752e-04 -9.11686e-04 8.42339e-04 -7.83499e-04 7.33013e-04
3.70065e-03 -1.71912e-03 1.30974e-03 -1.09829e-03 1.16028e-01 -8.80139e-04 8.06644e-04 -7.45287e-04 6.93226e-04 -6.48557e-04
-3.35177e-03 1.55705e-03 -1.18627e-03 9.94752e-04 -8.80139e-04 1.34212e-01 -7.30599e-04 6.75026e-04 -6.27873e-04 5.87416e-04
3.07189e-03 -1.42703e-03 1.08721e-03 -9.11686e-04 8.06644e-04 -7.30599e-04 1.52459e-01 -6.18659e-04 5.75443e-04 -5.38364e-04
-2.83822e-03 1.31848e-03 -1.00451e-03 8.42339e-04 -7.45287e-04 6.75026e-04 -6.18659e-04 1.70743e-01 -5.31672e-04 4.97413e-04
2.63997e-03 -1.22638e-03 9.34344e-04 -7.83499e-04 6.93226e-04 -6.27873e-04 5.75443e-04 -5.31672e-04 1.89053e-01 -4.62667e-04
-2.46986e-03 1.14736e-03 -8.74139e-04 7.33013e-04 -6.48557e-04 5.87416e-04 -5.38364e-04 4.97413e-04 -4.62667e-04 2.07380e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_51-52.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.61559e-02 -5.59234e-03 4.50027e-03 -3.86965e-03 3.37585e-03 -2.97001e-03 2.63337e-03 -2.35333e-03 2.11884e-03 -1.92110e-03
-5.59234e-03 6.62466e-02 -2.44840e-03 2.10530e-03 -1.83665e-03 1.61585e-03 -1.43270e-03 1.28034e-03 -1.15277e-03 1.04518e-03
4.50027e-03 -2.44840e-03 8.35990e-02 -1.69418e-03 1.47799e-03 -1.30031e-03 1.15292e-03 -1.03032e-03 9.27655e-04 -8.41081e-04
-3.86965e-03 2.10530e-03 -1.69418e-03 1.02016e-01 -1.27088e-03 1.11810e-03 -9.91364e-04 8.85941e-04 -7.97663e-04 7.23221e-04
3.37585e-03 -1.83665e-03 1.47799e-03 -1.27088e-03 1.20712e-01 -9.75416e-04 8.64857e-04 -7.72887e-04 6.95875e-04 -6.30932e-04
-2.97001e-03 1.61585e-03 -1.30031e-03 1.11810e-03 -9.75416e-04 1.39546e-01 -7.60884e-04 6.79970e-04 -6.12216e-04 5.55081e-04
2.63337e-03 -1.43270e-03 1.15292e-03 -9.91364e-04 8.64857e-04 -7.60884e-04 1.58463e-01 -6.02899e-04 5.42824e-04 -4.92165e-04
-2.35333e-03 1.28034e-03 -1.03032e-03 8.85941e-04 -7.72887e-04 6.79970e-04 -6.02899e-04 1.77437e-01 -4.85100e-04 4.39828e-04
2.11884e-03 -1.15277e-03 9.27655e-04 -7.97663e-04 6.95875e-04 -6.12216e-04 5.42824e-04 -4.85100e-04 1.96448e-01 -3.96002e-04
-1.92110e-03 1.04518e-03 -8.41081e-04 7.23221e-04 -6.30932e-04 5.55081e-04 -4.92165e-04 4.39828e-04 -3.96002e-04 2.15486e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_52-53.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.04734e-02 -7.36047e-03 5.73465e-03 -4.74209e-03 4.02336e-03 -3.48262e-03 3.06158e-03 -2.72521e-03 2.44928e-03 -2.21598e-03
-7.36047e-03 6.67235e-02 -2.86450e-03 2.36871e-03 -2.00970e-03 1.73960e-03 -1.52928e-03 1.36126e-03 -1.22343e-03 1.10690e-03
5.73465e-03 -2.86450e-03 8.36575e-02 -1.84550e-03 1.56578e-03 -1.35534e-03 1.19148e-03 -1.06058e-03 9.53194e-04 -8.62399e-04
-4.74209e-03 2.36871e-03 -1.84550e-03 1.01835e-01 -1.29478e-03 1.12076e-03 -9.85262e-04 8.77013e-04 -7.88215e-04 7.13134e-04
4.02336e-03 -2.00970e-03 1.56578e-03 -1.29478e-03 1.20405e-01 -9.50893e-04 8.35931e-04 -7.44089e-04 6.68749e-04 -6.05049e-04
-3.48262e-03 1.73960e-03 -1.35534e-03 1.12076e-03 -9.50893e-04 1.39166e-01 -7.23582e-04 6.44084e-04 -5.78870e-04 5.23730e-04
3.06158e-03 -1.52928e-03 1.19148e-03 -9.85262e-04 8.35931e-04 -7.23582e-04 1.58032e-01 -5.66215e-04 5.08885e-04 -4.60412e-04
-2.72521e-03 1.36126e-03 -1.06058e-03 8.77013e-04 -7.44089e-04 6.44084e-04 -5.66215e-04 1.76962e-01 -4.52975e-04 4.09827e-04
2.44928e-03 -1.22343e-03 9.53194e-04 -7.88215e-04 6.68749e-04 -5.78870e-04 5.08885e-04 -4.52975e-04 1.95931e-01 -3.68332e-04
-2.21598e-03 1.10690e-03 -8.62399e-04 7.13134e-04 -6.05049e-04 5.23730e-04 -4.60412e-04 4.09827e-04 -3.68332e-04 2.14926e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_53-54.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.98596e-02 -6.05480e-03 5.05498e-03 -4.41835e-03 3.91029e-03 -3.48377e-03 3.12451e-03 -2.82058e-03 2.56065e-03 -2.33657e-03
-6.05480e-03 6.97113e-02 -2.74762e-03 2.40158e-03 -2.12543e-03 1.89359e-03 -1.69832e-03 1.53312e-03 -1.39183e-03 1.27003e-03
5.05498e-03 -2.74762e-03 8.80763e-02 -2.00501e-03 1.77446e-03 -1.58090e-03 1.41787e-03 -1.27996e-03 1.16200e-03 -1.06031e-03
-4.41835e-03 2.40158e-03 -2.00501e-03 1.07428e-01 -1.55098e-03 1.38180e-03 -1.23931e-03 1.11876e-03 -1.01566e-03 9.26776e-04
3.91029e-03 -2.12543e-03 1.77446e-03 -1.55098e-03 1.27062e-01 -1.22291e-03 1.09680e-03 -9.90113e-04 8.98867e-04 -8.20208e-04
-3.48377e-03 1.89359e-03 -1.58090e-03 1.38180e-03 -1.22291e-03 1.46835e-01 -9.77164e-04 8.82114e-04 -8.00821e-04 7.30742e-04
3.12451e-03 -1.69832e-03 1.41787e-03 -1.23931e-03 1.09680e-03 -9.77164e-04 1.66694e-01 -7.91147e-04 7.18237e-04 -6.55385e-04
-2.82058e-03 1.53312e-03 -1.27996e-03 1.11876e-03 -9.90113e-04 8.82114e-04 -7.91147e-04 1.86613e-01 -6.48374e-04 5.91635e-04
2.56065e-03 -1.39183e-03 1.16200e-03 -1.01566e-03 8.98867e-04 -8.00821e-04 7.18237e-04 -6.48374e-04 2.06574e-01 -5.37112e-04
-2.33657e-03 1.27003e-03 -1.06031e-03 9.26776e-04 -8.20208e-04 7.30742e-04 -6.55385e-04 5.91635e-04 -5.37112e-04 2.26564e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_54-55.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.35799e-02 -6.72025e-03 5.45618e-03 -4.60815e-03 4.00770e-03 -3.55083e-03 3.18366e-03 -2.87687e-03 2.61329e-03 -2.38268e-03
-6.72025e-03 7.22498e-02 -2.86008e-03 2.41555e-03 -2.10080e-03 1.86131e-03 -1.66885e-03 1.50803e-03 -1.36986e-03 1.24898e-03
5.45618e-03 -2.86008e-03 9.10839e-02 -1.96119e-03 1.70564e-03 -1.51120e-03 1.35494e-03 -1.22437e-03 1.11220e-03 -1.01405e-03
-4.60815e-03 2.41555e-03 -1.96119e-03 1.11002e-01 -1.44054e-03 1.27632e-03 -1.14435e-03 1.03407e-03 -9.39331e-04 8.56437e-04
4.00770e-03 -2.10080e-03 1.70564e-03 -1.44054e-03 1.31308e-01 -1.11002e-03 9.95236e-04 -8.99330e-04 8.16935e-04 -7.44842e-04
-3.55083e-03 1.86131e-03 -1.51120e-03 1.27632e-03 -1.11002e-03 1.51790e-01 -8.81782e-04 7.96810e-04 -7.23807e-04 6.59932e-04
3.18366e-03 -1.66885e-03 1.35494e-03 -1.14435e-03 9.95236e-04 -8.81782e-04 1.72368e-01 -7.14416e-04 6.48962e-04 -5.91692e-04
-2.87687e-03 1.50803e-03 -1.22437e-03 1.03407e-03 -8.99330e-04 7.96810e-04 -7.14416e-04 1.93001e-01 -5.86425e-04 5.34674e-04
2.61329e-03 -1.36986e-03 1.11220e-03 -9.39331e-04 8.16935e-04 -7.23807e-04 6.48962e-04 -5.86425e-04 2.13672e-01 -4.85688e-04
-2.38268e-03 1.24898e-03 -1.01405e-03 8.56437e-04 -7.44842e-04 6.59932e-04 -5.91692e-04 5.34674e-04 -4.85688e-04 2.34369e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_55-56.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.39294e-02 -6.18639e-03 5.13964e-03 -4.35641e-03 3.75170e-03 -3.27543e-03 2.89461e-03 -2.58685e-03 2.33515e-03 -2.12677e-03
-6.18639e-03 7.22835e-02 -2.50527e-03 2.12349e-03 -1.82873e-03 1.59658e-03 -1.41095e-03 1.26094e-03 -1.13825e-03 1.03667e-03
5.13964e-03 -2.50527e-03 9.15417e-02 -1.76419e-03 1.51931e-03 -1.32644e-03 1.17222e-03 -1.04759e-03 9.45656e-04 -8.61267e-04
-4.35641e-03 2.12349e-03 -1.76419e-03 1.11702e-01 -1.28778e-03 1.12430e-03 -9.93583e-04 8.87945e-04 -8.01548e-04 7.30019e-04
3.75170e-03 -1.82873e-03 1.51931e-03 -1.28778e-03 1.32188e-01 -9.68239e-04 8.55665e-04 -7.64690e-04 6.90286e-04 -6.28686e-04
-3.27543e-03 1.59658e-03 -1.32644e-03 1.12430e-03 -9.68239e-04 1.52839e-01 -7.47041e-04 6.67615e-04 -6.02656e-04 5.48876e-04
2.89461e-03 -1.41095e-03 1.17222e-03 -9.93583e-04 8.55665e-04 -7.47041e-04 1.73588e-01 -5.89994e-04 5.32588e-04 -4.85060e-04
-2.58685e-03 1.26094e-03 -1.04759e-03 8.87945e-04 -7.64690e-04 6.67615e-04 -5.89994e-04 1.94397e-01 -4.75963e-04 4.33488e-04
2.33515e-03 -1.13825e-03 9.45656e-04 -8.01548e-04 6.90286e-04 -6.02656e-04 5.32588e-04 -4.75963e-04 2.15247e-01 -3.91310e-04
-2.12677e-03 1.03667e-03 -8.61267e-04 7.30019e-04 -6.28686e-04 5.48876e-04 -4.85060e-04 4.33488e-04 -3.91310e-04 2.36123e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_56-57.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.99321e-02 -7.26191e-03 5.61490e-03 -4.64670e-03 3.96446e-03 -3.44812e-03 3.04036e-03 -2.70907e-03 2.43379e-03 -2.20825e-03
-7.26191e-03 7.70035e-02 -2.72379e-03 2.25412e-03 -1.92316e-03 1.67269e-03 -1.47488e-03 1.31417e-03 -1.18063e-03 1.07122e-03
5.61490e-03 -2.72379e-03 9.70072e-02 -1.74288e-03 1.48698e-03 -1.29332e-03 1.14037e-03 -1.01612e-03 9.12861e-04 -8.28268e-04
-4.64670e-03 2.25412e-03 -1.74288e-03 1.18352e-01 -1.23058e-03 1.07031e-03 -9.43735e-04 8.40904e-04 -7.55454e-04 6.85448e-04
3.96446e-03 -1.92316e-03 1.48698e-03 -1.23058e-03 1.40101e-01 -9.13161e-04 8.05173e-04 -7.17439e-04 6.44536e-04 -5.84808e-04
-3.44812e-03 1.67269e-03 -1.29332e-03 1.07031e-03 -9.13161e-04 1.62032e-01 -7.00306e-04 6.23999e-04 -5.60591e-04 5.08642e-04
3.04036e-03 -1.47488e-03 1.14037e-03 -9.43735e-04 8.05173e-04 -7.00306e-04 1.84062e-01 -5.50206e-04 4.94297e-04 -4.48491e-04
-2.70907e-03 1.31417e-03 -1.01612e-03 8.40904e-04 -7.17439e-04 6.23999e-04 -5.50206e-04 2.06151e-01 -4.40437e-04 3.99622e-04
2.43379e-03 -1.18063e-03 9.12861e-04 -7.55454e-04 6.44536e-04 -5.60591e-04 4.94297e-04 -4.40437e-04 2.28277e-01 -3.59014e-04
-2.20825e-03 1.07122e-03 -8.28268e-04 6.85448e-04 -5.84808e-04 5.08642e-04 -4.48491e-04 3.99622e-04 -3.59014e-04 2.50432e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_57-58.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.87210e-02 -6.59783e-03 5.31846e-03 -4.53485e-03 3.96966e-03 -3.52552e-03 3.16368e-03 -2.86532e-03 2.61739e-03 -2.42111e-03
-6.59783e-03 7.79543e-02 -2.73961e-03 2.33596e-03 -2.04483e-03 1.81604e-03 -1.62965e-03 1.47596e-03 -1.34825e-03 1.24715e-03
5.31846e-03 -2.73961e-03 9.84978e-02 -1.88300e-03 1.64832e-03 -1.46390e-03 1.31365e-03 -1.18976e-03 1.08682e-03 -1.00532e-03
-4.53485e-03 2.33596e-03 -1.88300e-03 1.20225e-01 -1.40546e-03 1.24821e-03 -1.12010e-03 1.01447e-03 -9.26687e-04 8.57195e-04
3.96966e-03 -2.04483e-03 1.64832e-03 -1.40546e-03 1.42315e-01 -1.09264e-03 9.80502e-04 -8.88032e-04 8.11192e-04 -7.50362e-04
-3.52552e-03 1.81604e-03 -1.46390e-03 1.24821e-03 -1.09264e-03 1.64567e-01 -8.70798e-04 7.88675e-04 -7.20432e-04 6.66407e-04
3.16368e-03 -1.62965e-03 1.31365e-03 -1.12010e-03 9.80502e-04 -8.70798e-04 1.86909e-01 -7.07730e-04 6.46491e-04 -5.98011e-04
-2.86532e-03 1.47596e-03 -1.18976e-03 1.01447e-03 -8.88032e-04 7.88675e-04 -7.07730e-04 2.09310e-01 -5.85522e-04 5.41614e-04
2.61739e-03 -1.34825e-03 1.08682e-03 -9.26687e-04 8.11192e-04 -7.20432e-04 6.46491e-04 -5.85522e-04 2.31750e-01 -4.94749e-04
-2.42111e-03 1.24715e-03 -1.00532e-03 8.57195e-04 -7.50362e-04 6.66407e-04 -5.98011e-04 5.41614e-04 -4.94749e-04 2.54222e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_58-59.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.30288e-02 -6.80693e-03 5.35338e-03 -4.51207e-03 3.89071e-03 -3.39911e-03 2.99880e-03 -2.67100e-03 2.40044e-03 -2.17602e-03
-6.80693e-03 8.26440e-02 -2.78296e-03 2.34560e-03 -2.02259e-03 1.76703e-03 -1.55893e-03 1.38852e-03 -1.24787e-03 1.13121e-03
5.35338e-03 -2.78296e-03 1.04354e-01 -1.84472e-03 1.59068e-03 -1.38970e-03 1.22603e-03 -1.09201e-03 9.81400e-04 -8.89649e-04
-4.51207e-03 2.34560e-03 -1.84472e-03 1.27413e-01 -1.34070e-03 1.17130e-03 -1.03336e-03 9.20400e-04 -8.27169e-04 7.49837e-04
3.89071e-03 -2.02259e-03 1.59068e-03 -1.34070e-03 1.50851e-01 -1.01000e-03 8.91051e-04 -7.93650e-04 7.13258e-04 -6.46575e-04
-3.39911e-03 1.76703e-03 -1.38970e-03 1.17130e-03 -1.01000e-03 1.74462e-01 -7.78466e-04 6.93372e-04 -6.23137e-04 5.64880e-04
2.99880e-03 -1.55893e-03 1.22603e-03 -1.03336e-03 8.91051e-04 -7.78466e-04 1.98173e-01 -6.11713e-04 5.49750e-04 -4.98354e-04
-2.67100e-03 1.38852e-03 -1.09201e-03 9.20400e-04 -7.93650e-04 6.93372e-04 -6.11713e-04 2.21948e-01 -4.89656e-04 4.43878e-04
2.40044e-03 -1.24787e-03 9.81400e-04 -8.27169e-04 7.13258e-04 -6.23137e-04 5.49750e-04 -4.89656e-04 2.45765e-01 -3.98916e-04
-2.17602e-03 1.13121e-03 -8.89649e-04 7.49837e-04 -6.46575e-04 5.64880e-04 -4.98354e-04 4.43878e-04 -3.98916e-04 2.69612e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_59-60.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.84916e-02 -7.20052e-03 5.72041e-03 -4.88331e-03 4.28605e-03 -3.82370e-03 3.44833e-03 -3.13469e-03 2.86587e-03 -2.62645e-03
-7.20052e-03 8.78716e-02 -2.92840e-03 2.49987e-03 -2.19412e-03 1.95744e-03 -1.76528e-03 1.60472e-03 -1.46710e-03 1.34454e-03
5.72041e-03 -2.92840e-03 1.11053e-01 -1.98601e-03 1.74311e-03 -1.55507e-03 1.40241e-03 -1.27486e-03 1.16553e-03 -1.06816e-03
-4.88331e-03 2.49987e-03 -1.98601e-03 1.35636e-01 -1.48803e-03 1.32751e-03 -1.19719e-03 1.08830e-03 -9.94972e-04 9.11850e-04
4.28605e-03 -2.19412e-03 1.74311e-03 -1.48803e-03 1.60614e-01 -1.16515e-03 1.05077e-03 -9.55195e-04 8.73282e-04 -8.00326e-04
-3.82370e-03 1.95744e-03 -1.55507e-03 1.32751e-03 -1.16515e-03 1.85767e-01 -9.37418e-04 8.52156e-04 -7.79079e-04 7.13993e-04
3.44833e-03 -1.76528e-03 1.40241e-03 -1.19719e-03 1.05077e-03 -9.37418e-04 2.11014e-01 -7.68500e-04 7.02597e-04 -6.43900e-04
-3.13469e-03 1.60472e-03 -1.27486e-03 1.08830e-03 -9.55195e-04 8.52156e-04 -7.68500e-04 2.36320e-01 -6.38693e-04 5.85335e-04
2.86587e-03 -1.46710e-03 1.16553e-03 -9.94972e-04 8.73282e-04 -7.79079e-04 7.02597e-04 -6.38693e-04 2.61664e-01 -5.35139e-04
-2.62645e-03 1.34454e-03 -1.06816e-03 9.11850e-04 -8.00326e-04 7.13993e-04 -6.43900e-04 5.85335e-04 -5.35139e-04 2.87032e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_6-7.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.17485e-02 -5.58984e-05 3.35671e-05 -5.01408e-05 5.31068e-05 -5.05748e-05 5.00156e-05 -4.83667e-05 4.56777e-05 -4.29190e-05
-5.58984e-05 1.32506e-02 -2.59736e-05 3.87981e-05 -4.10931e-05 3.91338e-05 -3.87012e-05 3.74253e-05 -3.53446e-05 3.32100e-05
3.35671e-05 -2.59736e-05 1.70730e-02 -2.32984e-05 2.46765e-05 -2.35000e-05 2.32402e-05 -2.24740e-05 2.12245e-05 -1.99427e-05
-5.01408e-05 3.87981e-05 -2.32984e-05 2.10479e-02 -3.68605e-05 3.51031e-05 -3.47150e-05 3.35705e-05 -3.17041e-05 2.97893e-05
5.31068e-05 -4.10931e-05 2.46765e-05 -3.68605e-05 2.50318e-02 -3.71795e-05 3.67685e-05 -3.55563e-05 3.35795e-05 -3.15514e-05
-5.05748e-05 3.91338e-05 -2.35000e-05 3.51031e-05 -3.71795e-05 2.90161e-02 -3.50154e-05 3.38610e-05 -3.19785e-05 3.00471e-05
5.00156e-05 -3.87012e-05 2.32402e-05 -3.47150e-05 3.67685e-05 -3.50154e-05 3.30067e-02 -3.34867e-05 3.16249e-05 -2.97149e-05
-4.83667e-05 3.74253e-05 -2.24740e-05 3.35705e-05 -3.55563e-05 3.38610e-05 -3.34867e-05 3.69975e-02 -3.05823e-05 2.87353e-05
4.56777e-05 -3.53446e-05 2.12245e-05 -3.17041e-05 3.35795e-05 -3.19785e-05 3.16249e-05 -3.05823e-05 4.09880e-02 -2.71377e-05
-4.29190e-05 3.32100e-05 -1.99427e-05 2.97893e-05 -3.15514e-05 3.00471e-05 -2.97149e-05 2.87353e-05 -2.71377e-05 4.49792e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_60-61.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.24050e-02 -5.97244e-03 4.88984e-03 -4.24719e-03 3.78841e-03 -3.43661e-03 3.14999e-03 -2.90646e-03 2.69353e-03 -2.50468e-03
-5.97244e-03 8.37398e-02 -2.60962e-03 2.26666e-03 -2.02181e-03 1.83406e-03 -1.68109e-03 1.55113e-03 -1.43749e-03 1.33670e-03
4.88984e-03 -2.60962e-03 1.06171e-01 -1.85579e-03 1.65532e-03 -1.50161e-03 1.37637e-03 -1.26996e-03 1.17692e-03 -1.09440e-03
-4.24719e-03 2.26666e-03 -1.85579e-03 1.29772e-01 -1.43777e-03 1.30426e-03 -1.19548e-03 1.10306e-03 -1.02225e-03 9.50573e-04
3.78841e-03 -2.02181e-03 1.65532e-03 -1.43777e-03 1.53715e-01 -1.16337e-03 1.06634e-03 -9.83904e-04 9.11823e-04 -8.47891e-04
-3.43661e-03 1.83406e-03 -1.50161e-03 1.30426e-03 -1.16337e-03 1.77810e-01 -9.67322e-04 8.92538e-04 -8.27151e-04 7.69156e-04
3.14999e-03 -1.68109e-03 1.37637e-03 -1.19548e-03 1.06634e-03 -9.67322e-04 2.01985e-01 -8.18097e-04 7.58163e-04 -7.05005e-04
-2.90646e-03 1.55113e-03 -1.26996e-03 1.10306e-03 -9.83904e-04 8.92538e-04 -8.18097e-04 2.26208e-01 -6.99549e-04 6.50500e-04
2.69353e-03 -1.43749e-03 1.17692e-03 -1.02225e-03 9.11823e-04 -8.27151e-04 7.58163e-04 -6.99549e-04 2.50461e-01 -6.02845e-04
-2.50468e-03 1.33670e-03 -1.09440e-03 9.50573e-04 -8.47891e-04 7.69156e-04 -7.05005e-04 6.50500e-04 -6.02845e-04 2.74736e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_61-62.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.14165e-02 -6.78932e-03 5.42193e-03 -4.64597e-03 4.08391e-03 -3.64564e-03 3.29062e-03 -2.99721e-03 2.74793e-03 -2.53340e-03
-6.78932e-03 9.33538e-02 -3.01238e-03 2.58126e-03 -2.26899e-03 2.02549e-03 -1.82824e-03 1.66523e-03 -1.52672e-03 1.40753e-03
5.42193e-03 -3.01238e-03 1.18101e-01 -2.06138e-03 1.81200e-03 -1.61755e-03 1.46003e-03 -1.32984e-03 1.21924e-03 -1.12405e-03
-4.64597e-03 2.58126e-03 -2.06138e-03 1.44293e-01 -1.55268e-03 1.38605e-03 -1.25107e-03 1.13952e-03 -1.04474e-03 9.63182e-04
4.08391e-03 -2.26899e-03 1.81200e-03 -1.55268e-03 1.70884e-01 -1.21837e-03 1.09972e-03 -1.00167e-03 9.18354e-04 -8.46659e-04
-3.64564e-03 2.02549e-03 -1.61755e-03 1.38605e-03 -1.21837e-03 1.97656e-01 -9.81705e-04 8.94171e-04 -8.19800e-04 7.55798e-04
3.29062e-03 -1.82824e-03 1.46003e-03 -1.25107e-03 1.09972e-03 -9.81705e-04 2.24526e-01 -8.07095e-04 7.39967e-04 -6.82198e-04
-2.99721e-03 1.66523e-03 -1.32984e-03 1.13952e-03 -1.00167e-03 8.94171e-04 -8.07095e-04 2.51460e-01 -6.73987e-04 6.21370e-04
2.74793e-03 -1.52672e-03 1.21924e-03 -1.04474e-03 9.18354e-04 -8.19800e-04 7.39967e-04 -6.73987e-04 2.78433e-01 -5.69688e-04
-2.53340e-03 1.40753e-03 -1.12405e-03 9.63182e-04 -8.46659e-04 7.55798e-04 -6.82198e-04 6.21370e-04 -5.69688e-04 3.05434e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_62-63.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.05132e-02 -6.22579e-03 4.87689e-03 -4.04166e-03 3.48219e-03 -3.09298e-03 2.80832e-03 -2.58793e-03 2.40846e-03 -2.25679e-03
-6.22579e-03 9.15983e-02 -2.46527e-03 2.04306e-03 -1.76024e-03 1.56350e-03 -1.41960e-03 1.30820e-03 -1.21747e-03 1.14081e-03
4.87689e-03 -2.46527e-03 1.16167e-01 -1.60040e-03 1.37886e-03 -1.22475e-03 1.11203e-03 -1.02476e-03 9.53691e-04 -8.93636e-04
-4.04166e-03 2.04306e-03 -1.60040e-03 1.42054e-01 -1.14271e-03 1.01499e-03 -9.21578e-04 8.49254e-04 -7.90358e-04 7.40589e-04
3.48219e-03 -1.76024e-03 1.37886e-03 -1.14271e-03 1.68364e-01 -8.74491e-04 7.94008e-04 -7.31695e-04 6.80952e-04 -6.38072e-04
-3.09298e-03 1.56350e-03 -1.22475e-03 1.01499e-03 -8.74491e-04 1.94864e-01 -7.05261e-04 6.49913e-04 -6.04842e-04 5.66755e-04
2.80832e-03 -1.41960e-03 1.11203e-03 -9.21578e-04 7.94008e-04 -7.05261e-04 2.21458e-01 -5.90099e-04 5.49176e-04 -5.14594e-04
-2.58793e-03 1.30820e-03 -1.02476e-03 8.49254e-04 -7.31695e-04 6.49913e-04 -5.90099e-04 2.48104e-01 -5.06077e-04 4.74209e-04
2.40846e-03 -1.21747e-03 9.53691e-04 -7.90358e-04 6.80952e-04 -6.04842e-04 5.49176e-04 -5.06077e-04 2.74780e-01 -4.41323e-04
-2.25679e-03 1.14081e-03 -8.93636e-04 7.40589e-04 -6.38072e-04 5.66755e-04 -5.14594e-04 4.74209e-04 -4.41323e-04 3.01474e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_63-64.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.58299e-02 -6.81647e-03 5.56357e-03 -4.77896e-03 4.18687e-03 -3.71088e-03 3.32059e-03 -2.99780e-03 2.72844e-03 -2.50169e-03
-6.81647e-03 9.76219e-02 -2.97499e-03 2.55544e-03 -2.23883e-03 1.98431e-03 -1.77561e-03 1.60300e-03 -1.45897e-03 1.33772e-03
5.56357e-03 -2.97499e-03 1.23800e-01 -2.08574e-03 1.82732e-03 -1.61958e-03 1.44924e-03 -1.30836e-03 1.19080e-03 -1.09184e-03
-4.77896e-03 2.55544e-03 -2.08574e-03 1.51311e-01 -1.56962e-03 1.39118e-03 -1.24486e-03 1.12385e-03 -1.02287e-03 9.37862e-04
4.18687e-03 -2.23883e-03 1.82732e-03 -1.56962e-03 1.79212e-01 -1.21882e-03 1.09063e-03 -9.84611e-04 8.96141e-04 -8.21665e-04
-3.71088e-03 1.98431e-03 -1.61958e-03 1.39118e-03 -1.21882e-03 2.07293e-01 -9.66639e-04 8.72674e-04 -7.94262e-04 7.28253e-04
3.32059e-03 -1.77561e-03 1.44924e-03 -1.24486e-03 1.09063e-03 -9.66639e-04 2.35478e-01 -7.80890e-04 7.10725e-04 -6.51658e-04
-2.99780e-03 1.60300e-03 -1.30836e-03 1.12385e-03 -9.84611e-04 8.72674e-04 -7.80890e-04 2.63731e-01 -6.41637e-04 5.88312e-04
2.72844e-03 -1.45897e-03 1.19080e-03 -1.02287e-03 8.96141e-04 -7.94262e-04 7.10725e-04 -6.41637e-04 2.92029e-01 -5.35451e-04
-2.50169e-03 1.33772e-03 -1.09184e-03 9.37862e-04 -8.21665e-04 7.28253e-04 -6.51658e-04 5.88312e-04 -5.35451e-04 3.20360e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_64-65.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.61271e-02 -7.59331e-03 6.46651e-03 -5.65396e-03 5.00874e-03 -4.47522e-03 4.02441e-03 -3.63866e-03 3.30600e-03 -3.01768e-03
-7.59331e-03 9.72901e-02 -3.55619e-03 3.10934e-03 -2.75451e-03 2.46110e-03 -2.21319e-03 2.00104e-03 -1.81810e-03 1.65954e-03
6.46651e-03 -3.55619e-03 1.23286e-01 -2.64793e-03 2.34576e-03 -2.09589e-03 1.88476e-03 -1.70410e-03 1.54831e-03 -1.41328e-03
-5.65396e-03 3.10934e-03 -2.64793e-03 1.50462e-01 -2.05100e-03 1.83253e-03 -1.64793e-03 1.48997e-03 -1.35375e-03 1.23569e-03
5.00874e-03 -2.75451e-03 2.34576e-03 -2.05100e-03 1.78021e-01 -1.62341e-03 1.45988e-03 -1.31994e-03 1.19927e-03 -1.09468e-03
-4.47522e-03 2.46110e-03 -2.09589e-03 1.83253e-03 -1.62341e-03 2.05770e-01 -1.30437e-03 1.17934e-03 -1.07152e-03 9.78074e-04
4.02441e-03 -2.21319e-03 1.88476e-03 -1.64793e-03 1.45988e-03 -1.30437e-03 2.33632e-01 -1.06054e-03 9.63585e-04 -8.79550e-04
-3.63866e-03 2.00104e-03 -1.70410e-03 1.48997e-03 -1.31994e-03 1.17934e-03 -1.06054e-03 2.61570e-01 -8.71221e-04 7.95241e-04
3.30600e-03 -1.81810e-03 1.54831e-03 -1.35375e-03 1.19927e-03 -1.07152e-03 9.63585e-04 -8.71221e-04 2.89561e-01 -7.22537e-04
-3.01768e-03 1.65954e-03 -1.41328e-03 1.23569e-03 -1.09468e-03 9.78074e-04 -8.79550e-04 7.95241e-04 -7.22537e-04 3.17592e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_65-66.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.88768e-02 -6.82839e-03 5.68445e-03 -4.87652e-03 4.23021e-03 -3.71125e-03 3.29546e-03 -2.96106e-03 2.69008e-03 -2.46702e-03
-6.82839e-03 1.01528e-01 -3.12173e-03 2.67804e-03 -2.32310e-03 2.03811e-03 -1.80977e-03 1.62612e-03 -1.47731e-03 1.35481e-03
5.68445e-03 -3.12173e-03 1.28880e-01 -2.22939e-03 1.93392e-03 -1.69667e-03 1.50658e-03 -1.35370e-03 1.22982e-03 -1.12785e-03
-4.87652e-03 2.67804e-03 -2.22939e-03 1.57479e-01 -1.65905e-03 1.45552e-03 -1.29245e-03 1.16130e-03 -1.05502e-03 9.67545e-04
4.23021e-03 -2.32310e-03 1.93392e-03 -1.65905e-03 1.86469e-01 -1.26261e-03 1.12116e-03 -1.00739e-03 9.15196e-04 -8.39311e-04
-3.71125e-03 2.03811e-03 -1.69667e-03 1.45552e-03 -1.26261e-03 2.15661e-01 -9.83614e-04 8.83802e-04 -8.02921e-04 7.36345e-04
3.29546e-03 -1.80977e-03 1.50658e-03 -1.29245e-03 1.12116e-03 -9.83614e-04 2.44976e-01 -7.84786e-04 7.12966e-04 -6.53849e-04
-2.96106e-03 1.62612e-03 -1.35370e-03 1.16130e-03 -1.00739e-03 8.83802e-04 -7.84786e-04 2.74370e-01 -6.40619e-04 5.87500e-04
2.69008e-03 -1.47731e-03 1.22982e-03 -1.05502e-03 9.15196e-04 -8.02921e-04 7.12966e-04 -6.40619e-04 3.03816e-01 -5.33735e-04
-2.46702e-03 1.35481e-03 -1.12785e-03 9.67545e-04 -8.39311e-04 7.36345e-04 -6.53849e-04 5.87500e-04 -5.33735e-04 3.33296e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_66-67.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.91869e-02 -6.22821e-03 5.22993e-03 -4.63129e-03 4.18791e-03 -3.83971e-03 3.55592e-03 -3.31598e-03 3.10933e-03 -2.92771e-03
-6.22821e-03 1.01942e-01 -2.72897e-03 2.41660e-03 -2.18525e-03 2.00356e-03 -1.85548e-03 1.73028e-03 -1.62245e-03 1.52768e-03
5.22993e-03 -2.72897e-03 1.29754e-01 -2.02926e-03 1.83499e-03 -1.68242e-03 1.55807e-03 -1.45294e-03 1.36240e-03 -1.28282e-03
-4.63129e-03 2.41660e-03 -2.02926e-03 1.58818e-01 -1.62495e-03 1.48984e-03 -1.37973e-03 1.28663e-03 -1.20645e-03 1.13598e-03
4.18791e-03 -2.18525e-03 1.83499e-03 -1.62495e-03 1.88229e-01 -1.34721e-03 1.24764e-03 -1.16346e-03 1.09095e-03 -1.02723e-03
-3.83971e-03 2.00356e-03 -1.68242e-03 1.48984e-03 -1.34721e-03 2.17794e-01 -1.14391e-03 1.06672e-03 -1.00025e-03 9.41819e-04
3.55592e-03 -1.85548e-03 1.55807e-03 -1.37973e-03 1.24764e-03 -1.14391e-03 2.47444e-01 -9.87880e-04 9.26317e-04 -8.72209e-04
-3.31598e-03 1.73028e-03 -1.45294e-03 1.28663e-03 -1.16346e-03 1.06672e-03 -9.87880e-04 2.77144e-01 -8.63813e-04 8.13356e-04
3.10933e-03 -1.62245e-03 1.36240e-03 -1.20645e-03 1.09095e-03 -1.00025e-03 9.26317e-04 -8.63813e-04 3.06878e-01 -7.62669e-04
-2.92771e-03 1.52768e-03 -1.28282e-03 1.13598e-03 -1.02723e-03 9.41819e-04 -8.72209e-04 8.13356e-04 -7.62669e-04 3.36636e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_67-68.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.04219e-01 -7.15828e-03 5.95585e-03 -5.12780e-03 4.48666e-03 -3.97520e-03 3.55838e-03 -3.21559e-03 2.92946e-03 -2.69095e-03
-7.15828e-03 1.07413e-01 -3.33135e-03 2.86819e-03 -2.50957e-03 2.22349e-03 -1.99035e-03 1.79861e-03 -1.63857e-03 1.50516e-03
5.95585e-03 -3.33135e-03 1.36326e-01 -2.38640e-03 2.08802e-03 -1.84999e-03 1.65601e-03 -1.49648e-03 1.36332e-03 -1.25232e-03
-5.12780e-03 2.86819e-03 -2.38640e-03 1.66580e-01 -1.79772e-03 1.59279e-03 -1.42578e-03 1.28843e-03 -1.17378e-03 1.07821e-03
4.48666e-03 -2.50957e-03 2.08802e-03 -1.79772e-03 1.97258e-01 -1.39364e-03 1.24751e-03 -1.12733e-03 1.02702e-03 -9.43402e-04
-3.97520e-03 2.22349e-03 -1.84999e-03 1.59279e-03 -1.39364e-03 2.28144e-01 -1.10530e-03 9.98821e-04 -9.09944e-04 8.35858e-04
3.55838e-03 -1.99035e-03 1.65601e-03 -1.42578e-03 1.24751e-03 -1.10530e-03 2.59150e-01 -8.94089e-04 8.14531e-04 -7.48213e-04
-3.21559e-03 1.79861e-03 -1.49648e-03 1.28843e-03 -1.12733e-03 9.98821e-04 -8.94089e-04 2.90233e-01 -7.36065e-04 6.76136e-04
2.92946e-03 -1.63857e-03 1.36332e-03 -1.17378e-03 1.02702e-03 -9.09944e-04 8.14531e-04 -7.36065e-04 3.21367e-01 -6.15972e-04
-2.69095e-03 1.50516e-03 -1.25232e-03 1.07821e-03 -9.43402e-04 8.35858e-04 -7.48213e-04 6.76136e-04 -6.15972e-04 3.52538e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_68-69.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.00401e-01 -5.22556e-03 4.37255e-03 -3.83059e-03 3.40485e-03 -3.05078e-03 2.75283e-03 -2.50288e-03 2.29235e-03 -2.11629e-03
-5.22556e-03 1.04999e-01 -2.28698e-03 2.00351e-03 -1.78084e-03 1.59565e-03 -1.43981e-03 1.30908e-03 -1.19897e-03 1.10688e-03
4.37255e-03 -2.28698e-03 1.33991e-01 -1.67647e-03 1.49014e-03 -1.33518e-03 1.20478e-03 -1.09539e-03 1.00325e-03 -9.26200e-04
-3.83059e-03 2.00351e-03 -1.67647e-03 1.64176e-01 -1.30544e-03 1.16969e-03 -1.05545e-03 9.59620e-04 -8.78901e-04 8.11400e-04
3.40485e-03 -1.78084e-03 1.49014e-03 -1.30544e-03 1.94682e-01 -1.03969e-03 9.38148e-04 -8.52966e-04 7.81218e-04 -7.21219e-04
-3.05078e-03 1.59565e-03 -1.33518e-03 1.16969e-03 -1.03969e-03 2.25332e-01 -8.40589e-04 7.64265e-04 -6.99978e-04 6.46219e-04
2.75283e-03 -1.43981e-03 1.20478e-03 -1.05545e-03 9.38148e-04 -8.40589e-04 2.56065e-01 -6.89626e-04 6.31617e-04 -5.83108e-04
-2.50288e-03 1.30908e-03 -1.09539e-03 9.59620e-04 -8.52966e-04 7.64265e-04 -6.89626e-04 2.86852e-01 -5.74268e-04 5.30163e-04
2.29235e-03 -1.19897e-03 1.00325e-03 -8.78901e-04 7.81218e-04 -6.99978e-04 6.31617e-04 -5.74268e-04 3.17677e-01 -4.85568e-04
-2.11629e-03 1.10688e-03 -9.26200e-04 8.11400e-04 -7.21219e-04 6.46219e-04 -5.83108e-04 5.30163e-04 -4.85568e-04 3.48530e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_69-70.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.01916e-01 -5.24387e-03 4.45620e-03 -3.92252e-03 3.48249e-03 -3.10747e-03 2.78587e-03 -2.51271e-03 2.27609e-03 -2.07597e-03
-5.24387e-03 1.07140e-01 -2.40834e-03 2.11992e-03 -1.88210e-03 1.67942e-03 -1.50562e-03 1.35799e-03 -1.23011e-03 1.12195e-03
4.45620e-03 -2.40834e-03 1.36759e-01 -1.80149e-03 1.59939e-03 -1.42716e-03 1.27946e-03 -1.15401e-03 1.04533e-03 -9.53427e-04
-3.92252e-03 2.11992e-03 -1.80149e-03 1.67538e-01 -1.40785e-03 1.25624e-03 -1.12623e-03 1.01580e-03 -9.20145e-04 8.39244e-04
3.48249e-03 -1.88210e-03 1.59939e-03 -1.40785e-03 1.98632e-01 -1.11531e-03 9.99889e-04 -9.01848e-04 8.16922e-04 -7.45097e-04
-3.10747e-03 1.67942e-03 -1.42716e-03 1.25624e-03 -1.11531e-03 2.29872e-01 -8.92213e-04 8.04730e-04 -7.28949e-04 6.64859e-04
2.78587e-03 -1.50562e-03 1.27946e-03 -1.12623e-03 9.99889e-04 -8.92213e-04 2.61199e-01 -7.21447e-04 6.53509e-04 -5.96052e-04
-2.51271e-03 1.35799e-03 -1.15401e-03 1.01580e-03 -9.01848e-04 8.04730e-04 -7.21447e-04 2.92585e-01 -5.89431e-04 5.37608e-04
2.27609e-03 -1.23011e-03 1.04533e-03 -9.20145e-04 8.16922e-04 -7.28949e-04 6.53509e-04 -5.89431e-04 3.24011e-01 -4.86982e-04
-2.07597e-03 1.12195e-03 -9.53427e-04 8.39244e-04 -7.45097e-04 6.64859e-04 -5.96052e-04 5.37608e-04 -4.86982e-04 3.55469e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_7-8.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.30689e-02 -1.06104e-04 1.34402e-04 -1.06145e-04 9.63105e-05 -8.70373e-05 7.94052e-05 -7.34417e-05 6.73300e-05 -6.24108e-05
-1.06104e-04 1.45218e-02 -5.32591e-05 4.20619e-05 -3.81647e-05 3.44901e-05 -3.14657e-05 2.91026e-05 -2.66807e-05 2.47314e-05
1.34402e-04 -5.32591e-05 1.87682e-02 -5.32797e-05 4.83431e-05 -4.36884e-05 3.98575e-05 -3.68641e-05 3.37963e-05 -3.13272e-05
-1.06145e-04 4.20619e-05 -5.32797e-05 2.30797e-02 -3.81795e-05 3.45034e-05 -3.14779e-05 2.91138e-05 -2.66910e-05 2.47409e-05
9.63105e-05 -3.81647e-05 4.83431e-05 -3.81795e-05 2.74353e-02 -3.13065e-05 2.85613e-05 -2.64163e-05 2.42180e-05 -2.24486e-05
-8.70373e-05 3.44901e-05 -4.36884e-05 3.45034e-05 -3.13065e-05 3.18011e-02 -2.58113e-05 2.38728e-05 -2.18862e-05 2.02872e-05
7.94052e-05 -3.14657e-05 3.98575e-05 -3.14779e-05 2.85613e-05 -2.58113e-05 3.61723e-02 -2.17795e-05 1.99670e-05 -1.85082e-05
-7.34417e-05 2.91026e-05 -3.68641e-05 2.91138e-05 -2.64163e-05 2.38728e-05 -2.17795e-05 4.05467e-02 -1.84675e-05 1.71182e-05
6.73300e-05 -2.66807e-05 3.37963e-05 -2.66910e-05 2.42180e-05 -2.18862e-05 1.99670e-05 -1.84675e-05 4.49222e-02 -1.56937e-05
-6.24108e-05 2.47314e-05 -3.13272e-05 2.47409e-05 -2.24486e-05 2.02872e-05 -1.85082e-05 1.71182e-05 -1.56937e-05 4.92993e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_70-71.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.05378e-01 -6.69807e-03 5.76002e-03 -5.15483e-03 4.68319e-03 -4.29231e-03 3.95625e-03 -3.66389e-03 3.40603e-03 -3.17833e-03
-6.69807e-03 1.09797e-01 -3.29753e-03 2.95106e-03 -2.68106e-03 2.45728e-03 -2.26490e-03 2.09752e-03 -1.94990e-03 1.81954e-03
5.76002e-03 -3.29753e-03 1.39687e-01 -2.53777e-03 2.30558e-03 -2.11315e-03 1.94770e-03 -1.80377e-03 1.67682e-03 -1.56472e-03
-5.15483e-03 2.95106e-03 -2.53777e-03 1.70859e-01 -2.06334e-03 1.89112e-03 -1.74306e-03 1.61425e-03 -1.50064e-03 1.40032e-03
4.68319e-03 -2.68106e-03 2.30558e-03 -2.06334e-03 2.02391e-01 -1.71810e-03 1.58358e-03 -1.46656e-03 1.36334e-03 -1.27220e-03
-4.29231e-03 2.45728e-03 -2.11315e-03 1.89112e-03 -1.71810e-03 2.34086e-01 -1.45141e-03 1.34415e-03 -1.24955e-03 1.16601e-03
3.95625e-03 -2.26490e-03 1.94770e-03 -1.74306e-03 1.58358e-03 -1.45141e-03 2.65872e-01 -1.23891e-03 1.15172e-03 -1.07472e-03
-3.66389e-03 2.09752e-03 -1.80377e-03 1.61425e-03 -1.46656e-03 1.34415e-03 -1.23891e-03 2.97718e-01 -1.06661e-03 9.95304e-04
3.40603e-03 -1.94990e-03 1.67682e-03 -1.50064e-03 1.36334e-03 -1.24955e-03 1.15172e-03 -1.06661e-03 3.29606e-01 -9.25254e-04
-3.17833e-03 1.81954e-03 -1.56472e-03 1.40032e-03 -1.27220e-03 1.16601e-03 -1.07472e-03 9.95304e-04 -9.25254e-04 3.61526e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_71-72.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.03433e-01 -6.92588e-03 5.96731e-03 -5.37533e-03 4.92105e-03 -4.53930e-03 4.20199e-03 -3.89786e-03 3.61890e-03 -3.36352e-03
-6.92588e-03 1.07230e-01 -3.40714e-03 3.06914e-03 -2.80976e-03 2.59180e-03 -2.39920e-03 2.22555e-03 -2.06627e-03 1.92046e-03
5.96731e-03 -3.40714e-03 1.36317e-01 -2.64436e-03 2.42088e-03 -2.23308e-03 2.06714e-03 -1.91753e-03 1.78029e-03 -1.65466e-03
-5.37533e-03 3.06914e-03 -2.64436e-03 1.66696e-01 -2.18072e-03 2.01155e-03 -1.86207e-03 1.72730e-03 -1.60368e-03 1.49051e-03
4.92105e-03 -2.80976e-03 2.42088e-03 -2.18072e-03 1.97430e-01 -1.84155e-03 1.70471e-03 -1.58132e-03 1.46815e-03 -1.36455e-03
-4.53930e-03 2.59180e-03 -2.23308e-03 2.01155e-03 -1.84155e-03 2.28316e-01 -1.57246e-03 1.45865e-03 -1.35426e-03 1.25869e-03
4.20199e-03 -2.39920e-03 2.06714e-03 -1.86207e-03 1.70471e-03 -1.57246e-03 2.59284e-01 -1.35026e-03 1.25363e-03 -1.16516e-03
-3.89786e-03 2.22555e-03 -1.91753e-03 1.72730e-03 -1.58132e-03 1.45865e-03 -1.35026e-03 2.90305e-01 -1.16289e-03 1.08083e-03
3.61890e-03 -2.06627e-03 1.78029e-03 -1.60368e-03 1.46815e-03 -1.35426e-03 1.25363e-03 -1.16289e-03 3.21363e-01 -1.00347e-03
-3.36352e-03 1.92046e-03 -1.65466e-03 1.49051e-03 -1.36455e-03 1.25869e-03 -1.16516e-03 1.08083e-03 -1.00347e-03 3.52452e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_72-73.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.89712e-02 -5.57113e-03 4.81345e-03 -4.32384e-03 3.92347e-03 -3.57501e-03 3.26619e-03 -2.99403e-03 2.75372e-03 -2.54379e-03
-5.57113e-03 1.03849e-01 -2.70160e-03 2.42680e-03 -2.20209e-03 2.00651e-03 -1.83318e-03 1.68043e-03 -1.54555e-03 1.42773e-03
4.81345e-03 -2.70160e-03 1.32417e-01 -2.09675e-03 1.90260e-03 -1.73362e-03 1.58387e-03 -1.45189e-03 1.33536e-03 -1.23356e-03
-4.32384e-03 2.42680e-03 -2.09675e-03 1.62134e-01 -1.70908e-03 1.55728e-03 -1.42276e-03 1.30421e-03 -1.19953e-03 1.10808e-03
3.92347e-03 -2.20209e-03 1.90260e-03 -1.70908e-03 1.92151e-01 -1.41309e-03 1.29102e-03 -1.18345e-03 1.08846e-03 -1.00548e-03
-3.57501e-03 2.00651e-03 -1.73362e-03 1.55728e-03 -1.41309e-03 2.22300e-01 -1.17636e-03 1.07834e-03 -9.91785e-04 9.16179e-04
3.26619e-03 -1.83318e-03 1.58387e-03 -1.42276e-03 1.29102e-03 -1.17636e-03 2.52526e-01 -9.85188e-04 9.06112e-04 -8.37037e-04
-2.99403e-03 1.68043e-03 -1.45189e-03 1.30421e-03 -1.18345e-03 1.07834e-03 -9.85188e-04 2.82806e-01 -8.30611e-04 7.67291e-04
2.75372e-03 -1.54555e-03 1.33536e-03 -1.19953e-03 1.08846e-03 -9.91785e-04 9.06112e-04 -8.30611e-04 3.13126e-01 -7.05705e-04
-2.54379e-03 1.42773e-03 -1.23356e-03 1.10808e-03 -1.00548e-03 9.16179e-04 -8.37037e-04 7.67291e-04 -7.05705e-04 3.43477e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_73-74.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.08343e-01 -5.42713e-03 4.63527e-03 -4.13151e-03 3.73547e-03 -3.40139e-03 3.11149e-03 -2.85557e-03 2.63738e-03 -2.44322e-03
-5.42713e-03 1.14671e-01 -2.60387e-03 2.32088e-03 -2.09840e-03 1.91073e-03 -1.74788e-03 1.60412e-03 -1.48155e-03 1.37248e-03
4.63527e-03 -2.60387e-03 1.46386e-01 -1.98225e-03 1.79223e-03 -1.63194e-03 1.49285e-03 -1.37007e-03 1.26538e-03 -1.17223e-03
-4.13151e-03 2.32088e-03 -1.98225e-03 1.79361e-01 -1.59745e-03 1.45458e-03 -1.33061e-03 1.22117e-03 -1.12786e-03 1.04483e-03
3.73547e-03 -2.09840e-03 1.79223e-03 -1.59745e-03 2.12673e-01 -1.31515e-03 1.20306e-03 -1.10411e-03 1.01975e-03 -9.44676e-04
-3.40139e-03 1.91073e-03 -1.63194e-03 1.45458e-03 -1.31515e-03 2.46130e-01 -1.09546e-03 1.00536e-03 -9.28543e-04 8.60188e-04
3.11149e-03 -1.74788e-03 1.49285e-03 -1.33061e-03 1.20306e-03 -1.09546e-03 2.79668e-01 -9.19675e-04 8.49404e-04 -7.86875e-04
-2.85557e-03 1.60412e-03 -1.37007e-03 1.22117e-03 -1.10411e-03 1.00536e-03 -9.19675e-04 3.13258e-01 -7.79540e-04 7.22153e-04
2.63738e-03 -1.48155e-03 1.26538e-03 -1.12786e-03 1.01975e-03 -9.28543e-04 8.49404e-04 -7.79540e-04 3.46889e-01 -6.66975e-04
-2.44322e-03 1.37248e-03 -1.17223e-03 1.04483e-03 -9.44676e-04 8.60188e-04 -7.86875e-04 7.22153e-04 -6.66975e-04 3.80547e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_74-75.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.03093e-01 -5.01632e-03 4.27762e-03 -3.78202e-03 3.39244e-03 -3.07356e-03 2.80677e-03 -2.58271e-03 2.39100e-03 -2.22724e-03
-5.01632e-03 1.09558e-01 -2.44626e-03 2.16284e-03 -1.94005e-03 1.75769e-03 -1.60512e-03 1.47699e-03 -1.36735e-03 1.27370e-03
4.27762e-03 -2.44626e-03 1.39876e-01 -1.84434e-03 1.65436e-03 -1.49885e-03 1.36875e-03 -1.25949e-03 1.16600e-03 -1.08614e-03
-3.78202e-03 2.16284e-03 -1.84434e-03 1.71375e-01 -1.46269e-03 1.32520e-03 -1.21017e-03 1.11356e-03 -1.03090e-03 9.60299e-04
3.39244e-03 -1.94005e-03 1.65436e-03 -1.46269e-03 2.03205e-01 -1.18869e-03 1.08551e-03 -9.98858e-04 9.24713e-04 -8.61380e-04
-3.07356e-03 1.75769e-03 -1.49885e-03 1.32520e-03 -1.18869e-03 2.35184e-01 -9.83476e-04 9.04968e-04 -8.37792e-04 7.80412e-04
2.80677e-03 -1.60512e-03 1.36875e-03 -1.21017e-03 1.08551e-03 -9.83476e-04 2.67248e-01 -8.26415e-04 7.65070e-04 -7.12671e-04
-2.58271e-03 1.47699e-03 -1.25949e-03 1.11356e-03 -9.98858e-04 9.04968e-04 -8.26415e-04 2.99366e-01 -7.03997e-04 6.55781e-04
2.39100e-03 -1.36735e-03 1.16600e-03 -1.03090e-03 9.24713e-04 -8.37792e-04 7.65070e-04 -7.03997e-04 3.31521e-01 -6.07102e-04
-2.22724e-03 1.27370e-03 -1.08614e-03 9.60299e-04 -8.61380e-04 7.80412e-04 -7.12671e-04 6.55781e-04 -6.07102e-04 3.63703e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_75-76.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.04729e-01 -6.79366e-03 5.87479e-03 -5.22061e-03 4.67269e-03 -4.20139e-03 3.79054e-03 -3.43484e-03 3.12492e-03 -2.84969e-03
-6.79366e-03 1.09385e-01 -3.45378e-03 3.06919e-03 -2.74707e-03 2.46999e-03 -2.22845e-03 2.01934e-03 -1.83713e-03 1.67533e-03
5.87479e-03 -3.45378e-03 1.39100e-01 -2.65407e-03 2.37552e-03 -2.13591e-03 1.92705e-03 -1.74622e-03 1.58865e-03 -1.44873e-03
-5.22061e-03 3.06919e-03 -2.65407e-03 1.70037e-01 -2.11100e-03 1.89807e-03 -1.71246e-03 1.55177e-03 -1.41175e-03 1.28741e-03
4.67269e-03 -2.74707e-03 2.37552e-03 -2.11100e-03 2.01325e-01 -1.69886e-03 1.53273e-03 -1.38891e-03 1.26358e-03 -1.15230e-03
-4.20139e-03 2.46999e-03 -2.13591e-03 1.89807e-03 -1.69886e-03 2.32785e-01 -1.37814e-03 1.24882e-03 -1.13613e-03 1.03607e-03
3.79054e-03 -2.22845e-03 1.92705e-03 -1.71246e-03 1.53273e-03 -1.37814e-03 2.64351e-01 -1.12670e-03 1.02503e-03 -9.34755e-04
-3.43484e-03 2.01934e-03 -1.74622e-03 1.55177e-03 -1.38891e-03 1.24882e-03 -1.12670e-03 2.95993e-01 -9.28847e-04 8.47039e-04
3.12492e-03 -1.83713e-03 1.58865e-03 -1.41175e-03 1.26358e-03 -1.13613e-03 1.02503e-03 -9.28847e-04 3.27688e-01 -7.70610e-04
-2.84969e-03 1.67533e-03 -1.44873e-03 1.28741e-03 -1.15230e-03 1.03607e-03 -9.34755e-04 8.47039e-04 -7.70610e-04 3.59421e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_76-77.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.91632e-02 -4.79084e-03 4.19405e-03 -3.78575e-03 3.45171e-03 -3.17021e-03 2.92849e-03 -2.72284e-03 2.54456e-03 -2.39276e-03
-4.79084e-03 1.05884e-01 -2.49021e-03 2.24778e-03 -2.04945e-03 1.88230e-03 -1.73879e-03 1.61668e-03 -1.51083e-03 1.42070e-03
4.19405e-03 -2.49021e-03 1.35257e-01 -1.96778e-03 1.79415e-03 -1.64783e-03 1.52219e-03 -1.41530e-03 1.32263e-03 -1.24373e-03
-3.78575e-03 2.24778e-03 -1.96778e-03 1.65714e-01 -1.61949e-03 1.48741e-03 -1.37400e-03 1.27751e-03 -1.19386e-03 1.12265e-03
3.45171e-03 -2.04945e-03 1.79415e-03 -1.61949e-03 1.96463e-01 -1.35617e-03 1.25276e-03 -1.16479e-03 1.08852e-03 -1.02359e-03
-3.17021e-03 1.88230e-03 -1.64783e-03 1.48741e-03 -1.35617e-03 2.27344e-01 -1.15059e-03 1.06980e-03 -9.99747e-04 9.40108e-04
2.92849e-03 -1.73879e-03 1.52219e-03 -1.37400e-03 1.25276e-03 -1.15059e-03 2.58301e-01 -9.88228e-04 9.23520e-04 -8.68429e-04
-2.72284e-03 1.61668e-03 -1.41530e-03 1.27751e-03 -1.16479e-03 1.06980e-03 -9.88228e-04 2.89310e-01 -8.58668e-04 8.07446e-04
2.54456e-03 -1.51083e-03 1.32263e-03 -1.19386e-03 1.08852e-03 -9.99747e-04 9.23520e-04 -8.58668e-04 3.20354e-01 -7.54575e-04
-2.39276e-03 1.42070e-03 -1.24373e-03 1.12265e-03 -1.02359e-03 9.40108e-04 -8.68429e-04 8.07446e-04 -7.54575e-04 3.51425e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_77-78.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.05384e-01 -5.74806e-03 4.98586e-03 -4.46176e-03 4.02417e-03 -3.64533e-03 3.31292e-03 -3.02487e-03 2.77330e-03 -2.55695e-03
-5.74806e-03 1.11355e-01 -2.89727e-03 2.59272e-03 -2.33843e-03 2.11829e-03 -1.92513e-03 1.75774e-03 -1.61156e-03 1.48584e-03
4.98586e-03 -2.89727e-03 1.42015e-01 -2.24892e-03 2.02835e-03 -1.83740e-03 1.66986e-03 -1.52466e-03 1.39786e-03 -1.28881e-03
-4.46176e-03 2.59272e-03 -2.24892e-03 1.73865e-01 -1.81514e-03 1.64426e-03 -1.49433e-03 1.36440e-03 -1.25092e-03 1.15334e-03
4.02417e-03 -2.33843e-03 2.02835e-03 -1.81514e-03 2.06037e-01 -1.48300e-03 1.34777e-03 -1.23058e-03 1.12824e-03 -1.04022e-03
-3.64533e-03 2.11829e-03 -1.83740e-03 1.64426e-03 -1.48300e-03 2.38358e-01 -1.22089e-03 1.11473e-03 -1.02202e-03 9.42292e-04
3.31292e-03 -1.92513e-03 1.66986e-03 -1.49433e-03 1.34777e-03 -1.22089e-03 2.70767e-01 -1.01308e-03 9.28829e-04 -8.56368e-04
-3.02487e-03 1.75774e-03 -1.52466e-03 1.36440e-03 -1.23058e-03 1.11473e-03 -1.01308e-03 3.03239e-01 -8.48068e-04 7.81908e-04
2.77330e-03 -1.61156e-03 1.39786e-03 -1.25092e-03 1.12824e-03 -1.02202e-03 9.28829e-04 -8.48068e-04 3.35756e-01 -7.16879e-04
-2.55695e-03 1.48584e-03 -1.28881e-03 1.15334e-03 -1.04022e-03 9.42292e-04 -8.56368e-04 7.81908e-04 -7.16879e-04 3.68309e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_78-79.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.89455e-02 -5.69355e-03 5.02625e-03 -4.55381e-03 4.14449e-03 -3.77836e-03 3.44672e-03 -3.14810e-03 2.88279e-03 -2.64734e-03
-5.69355e-03 1.04612e-01 -3.01760e-03 2.73397e-03 -2.48823e-03 2.26841e-03 -2.06931e-03 1.89002e-03 -1.73074e-03 1.58938e-03
5.02625e-03 -3.01760e-03 1.33356e-01 -2.41354e-03 2.19660e-03 -2.00255e-03 1.82678e-03 -1.66851e-03 1.52789e-03 -1.40310e-03
-4.55381e-03 2.73397e-03 -2.41354e-03 1.63187e-01 -1.99013e-03 1.81432e-03 -1.65507e-03 1.51168e-03 -1.38428e-03 1.27122e-03
4.14449e-03 -2.48823e-03 2.19660e-03 -1.99013e-03 1.93304e-01 -1.65124e-03 1.50631e-03 -1.37580e-03 1.25986e-03 -1.15696e-03
-3.77836e-03 2.26841e-03 -2.00255e-03 1.81432e-03 -1.65124e-03 2.23553e-01 -1.37324e-03 1.25426e-03 -1.14856e-03 1.05475e-03
3.44672e-03 -2.06931e-03 1.82678e-03 -1.65507e-03 1.50631e-03 -1.37324e-03 2.53882e-01 -1.14417e-03 1.04775e-03 -9.62171e-04
-3.14810e-03 1.89002e-03 -1.66851e-03 1.51168e-03 -1.37580e-03 1.25426e-03 -1.14417e-03 2.84269e-01 -9.56969e-04 8.78809e-04
2.88279e-03 -1.73074e-03 1.52789e-03 -1.38428e-03 1.25986e-03 -1.14856e-03 1.04775e-03 -9.56969e-04 3.14702e-01 -8.04747e-04
-2.64734e-03 1.58938e-03 -1.40310e-03 1.27122e-03 -1.15696e-03 1.05475e-03 -9.62171e-04 8.78809e-04 -8.04747e-04 3.45170e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_79-80.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.00866e-01 -5.54769e-03 4.78151e-03 -4.22716e-03 3.76360e-03 -3.37082e-03 3.03372e-03 -2.74978e-03 2.50629e-03 -2.29992e-03
-5.54769e-03 1.06734e-01 -2.82202e-03 2.49485e-03 -2.22126e-03 1.98944e-03 -1.79048e-03 1.62290e-03 -1.47920e-03 1.35740e-03
4.78151e-03 -2.82202e-03 1.36052e-01 -2.15029e-03 1.91448e-03 -1.71468e-03 1.54320e-03 -1.39877e-03 1.27491e-03 -1.16993e-03
-4.22716e-03 2.49485e-03 -2.15029e-03 1.66507e-01 -1.69253e-03 1.51589e-03 -1.36429e-03 1.23660e-03 -1.12710e-03 1.03429e-03
3.76360e-03 -2.22126e-03 1.91448e-03 -1.69253e-03 1.97288e-01 -1.34965e-03 1.21468e-03 -1.10099e-03 1.00350e-03 -9.20871e-04
-3.37082e-03 1.98944e-03 -1.71468e-03 1.51589e-03 -1.34965e-03 2.28229e-01 -1.08791e-03 9.86090e-04 -8.98774e-04 8.24766e-04
3.03372e-03 -1.79048e-03 1.54320e-03 -1.36429e-03 1.21468e-03 -1.08791e-03 2.59266e-01 -8.87474e-04 8.08890e-04 -7.42284e-04
-2.74978e-03 1.62290e-03 -1.39877e-03 1.23660e-03 -1.10099e-03 9.86090e-04 -8.87474e-04 2.90371e-01 -7.33183e-04 6.72811e-04
2.50629e-03 -1.47920e-03 1.27491e-03 -1.12710e-03 1.00350e-03 -8.98774e-04 8.08890e-04 -7.33183e-04 3.21522e-01 -6.13235e-04
-2.29992e-03 1.35740e-03 -1.16993e-03 1.03429e-03 -9.20871e-04 8.24766e-04 -7.42284e-04 6.72811e-04 -6.13235e-04 3.52708e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_8-9.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.34184e-02 -1.69881e-04 1.84430e-04 -1.40859e-04 1.28492e-04 -1.04076e-04 8.98798e-05 -7.85007e-05 6.90834e-05 -6.09164e-05
-1.69881e-04 1.50177e-02 -1.27589e-04 9.74466e-05 -8.88909e-05 7.20001e-05 -6.21788e-05 5.43067e-05 -4.77919e-05 4.21419e-05
1.84430e-04 -1.27589e-04 1.93822e-02 -1.05792e-04 9.65037e-05 -7.81663e-05 6.75039e-05 -5.89577e-05 5.18849e-05 -4.57511e-05
-1.40859e-04 9.74466e-05 -1.05792e-04 2.37872e-02 -7.37052e-05 5.96999e-05 -5.15564e-05 4.50292e-05 -3.96273e-05 3.49426e-05
1.28492e-04 -8.88909e-05 9.65037e-05 -7.37052e-05 2.82634e-02 -5.44583e-05 4.70299e-05 -4.10757e-05 3.61481e-05 -3.18747e-05
-1.04076e-04 7.20001e-05 -7.81663e-05 5.96999e-05 -5.44583e-05 3.27393e-02 -3.80934e-05 3.32706e-05 -2.92794e-05 2.58179e-05
8.98798e-05 -6.21788e-05 6.75039e-05 -5.15564e-05 4.70299e-05 -3.80934e-05 3.72311e-02 -2.87323e-05 2.52855e-05 -2.22962e-05
-7.85007e-05 5.43067e-05 -5.89577e-05 4.50292e-05 -4.10757e-05 3.32706e-05 -2.87323e-05 4.17282e-02 -2.20842e-05 1.94734e-05
6.90834e-05 -4.77919e-05 5.18849e-05 -3.96273e-05 3.61481e-05 -2.92794e-05 2.52855e-05 -2.20842e-05 4.62285e-02 -1.71373e-05
-6.09164e-05 4.21419e-05 -4.57511e-05 3.49426e-05 -3.18747e-05 2.58179e-05 -2.22962e-05 1.94734e-05 -1.71373e-05 5.07307e-02


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_80-81.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.73928e-02 -4.51131e-03 4.08677e-03 -3.76788e-03 3.46926e-03 -3.18542e-03 2.91328e-03 -2.65921e-03 2.42379e-03 -2.20054e-03
-4.51131e-03 9.35753e-02 -2.57003e-03 2.36949e-03 -2.18169e-03 2.00320e-03 -1.83206e-03 1.67228e-03 -1.52424e-03 1.38384e-03
4.08677e-03 -2.57003e-03 1.19518e-01 -2.14650e-03 1.97638e-03 -1.81469e-03 1.65966e-03 -1.51491e-03 1.38080e-03 -1.25362e-03
-3.76788e-03 2.36949e-03 -2.14650e-03 1.46345e-01 -1.82217e-03 1.67309e-03 -1.53015e-03 1.39670e-03 -1.27305e-03 1.15580e-03
3.46926e-03 -2.18169e-03 1.97638e-03 -1.82217e-03 1.73386e-01 -1.54049e-03 1.40888e-03 -1.28601e-03 1.17216e-03 -1.06420e-03
-3.18542e-03 2.00320e-03 -1.81469e-03 1.67309e-03 -1.54049e-03 2.00520e-01 -1.29361e-03 1.18079e-03 -1.07626e-03 9.77128e-04
2.91328e-03 -1.83206e-03 1.65966e-03 -1.53015e-03 1.40888e-03 -1.29361e-03 2.27711e-01 -1.07992e-03 9.84311e-04 -8.93650e-04
-2.65921e-03 1.67228e-03 -1.51491e-03 1.39670e-03 -1.28601e-03 1.18079e-03 -1.07992e-03 2.54947e-01 -8.98467e-04 8.15713e-04
2.42379e-03 -1.52424e-03 1.38080e-03 -1.27305e-03 1.17216e-03 -1.07626e-03 9.84311e-04 -8.98467e-04 2.82221e-01 -7.43497e-04
-2.20054e-03 1.38384e-03 -1.25362e-03 1.15580e-03 -1.06420e-03 9.77128e-04 -8.93650e-04 8.15713e-04 -7.43497e-04 3.09520e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_81-82.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.17731e-02 -2.70724e-03 2.54894e-03 -2.43794e-03 2.32796e-03 -2.21945e-03 2.11080e-03 -2.00793e-03 1.90965e-03 -1.81827e-03
-2.70724e-03 1.00931e-01 -1.67608e-03 1.60309e-03 -1.53077e-03 1.45942e-03 -1.38798e-03 1.32033e-03 -1.25571e-03 1.19562e-03
2.54894e-03 -1.67608e-03 1.29632e-01 -1.50936e-03 1.44126e-03 -1.37409e-03 1.30682e-03 -1.24313e-03 1.18229e-03 -1.12571e-03
-2.43794e-03 1.60309e-03 -1.50936e-03 1.59194e-01 -1.37850e-03 1.31425e-03 -1.24991e-03 1.18900e-03 -1.13080e-03 1.07669e-03
2.32796e-03 -1.53077e-03 1.44126e-03 -1.37850e-03 1.88943e-01 -1.25496e-03 1.19352e-03 -1.13536e-03 1.07979e-03 -1.02812e-03
-2.21945e-03 1.45942e-03 -1.37409e-03 1.31425e-03 -1.25496e-03 2.18761e-01 -1.13789e-03 1.08244e-03 -1.02946e-03 9.80194e-04
2.11080e-03 -1.38798e-03 1.30682e-03 -1.24991e-03 1.19352e-03 -1.13789e-03 2.48611e-01 -1.02945e-03 9.79062e-04 -9.32211e-04
-2.00793e-03 1.32033e-03 -1.24313e-03 1.18900e-03 -1.13536e-03 1.08244e-03 -1.02945e-03 2.78485e-01 -9.31348e-04 8.86781e-04
1.90965e-03 -1.25571e-03 1.18229e-03 -1.13080e-03 1.07979e-03 -1.02946e-03 9.79062e-04 -9.31348e-04 3.08375e-01 -8.43376e-04
-1.81827e-03 1.19562e-03 -1.12571e-03 1.07669e-03 -1.02812e-03 9.80194e-04 -9.32211e-04 8.86781e-04 -8.43376e-04 3.38281e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_82-83.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.52732e-02 -3.74863e-03 3.44504e-03 -3.22715e-03 3.02417e-03 -2.83360e-03 2.65133e-03 -2.48392e-03 2.32936e-03 -2.18991e-03
-3.74863e-03 9.21843e-02 -2.19395e-03 2.05518e-03 -1.92592e-03 1.80456e-03 -1.68848e-03 1.58186e-03 -1.48343e-03 1.39462e-03
3.44504e-03 -2.19395e-03 1.17990e-01 -1.88874e-03 1.76995e-03 -1.65841e-03 1.55173e-03 -1.45375e-03 1.36329e-03 -1.28168e-03
-3.22715e-03 2.05518e-03 -1.88874e-03 1.44638e-01 -1.65800e-03 1.55352e-03 -1.45359e-03 1.36181e-03 -1.27707e-03 1.20061e-03
3.02417e-03 -1.92592e-03 1.76995e-03 -1.65800e-03 1.71480e-01 -1.45581e-03 1.36216e-03 -1.27615e-03 1.19674e-03 -1.12510e-03
-2.83360e-03 1.80456e-03 -1.65841e-03 1.55352e-03 -1.45581e-03 1.98404e-01 -1.27633e-03 1.19574e-03 -1.12133e-03 1.05420e-03
2.65133e-03 -1.68848e-03 1.55173e-03 -1.45359e-03 1.36216e-03 -1.27633e-03 2.25372e-01 -1.11882e-03 1.04920e-03 -9.86388e-04
-2.48392e-03 1.58186e-03 -1.45375e-03 1.36181e-03 -1.27615e-03 1.19574e-03 -1.11882e-03 2.52375e-01 -9.82950e-04 9.24105e-04
2.32936e-03 -1.48343e-03 1.36329e-03 -1.27707e-03 1.19674e-03 -1.12133e-03 1.04920e-03 -9.82950e-04 2.79404e-01 -8.66602e-04
-2.18991e-03 1.39462e-03 -1.28168e-03 1.20061e-03 -1.12510e-03 1.05420e-03 -9.86388e-04 9.24105e-04 -8.66602e-04 3.06456e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_83-84.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.98550e-02 -3.46715e-03 3.29738e-03 -3.19137e-03 3.08433e-03 -2.97373e-03 2.85598e-03 -2.73785e-03 2.61837e-03 -2.50179e-03
-3.46715e-03 8.66954e-02 -2.18229e-03 2.11213e-03 -2.04129e-03 1.96810e-03 -1.89016e-03 1.81198e-03 -1.73291e-03 1.65575e-03
3.29738e-03 -2.18229e-03 1.11080e-01 -2.00871e-03 1.94134e-03 -1.87172e-03 1.79761e-03 -1.72325e-03 1.64805e-03 -1.57468e-03
-3.19137e-03 2.11213e-03 -2.00871e-03 1.36227e-01 -1.87893e-03 1.81155e-03 -1.73982e-03 1.66785e-03 -1.59507e-03 1.52405e-03
3.08433e-03 -2.04129e-03 1.94134e-03 -1.87893e-03 1.61531e-01 -1.75079e-03 1.68146e-03 -1.61191e-03 1.54157e-03 -1.47294e-03
-2.97373e-03 1.96810e-03 -1.87172e-03 1.81155e-03 -1.75079e-03 1.86887e-01 -1.62117e-03 1.55411e-03 -1.48629e-03 1.42012e-03
2.85598e-03 -1.89016e-03 1.79761e-03 -1.73982e-03 1.68146e-03 -1.62117e-03 2.12263e-01 -1.49257e-03 1.42744e-03 -1.36388e-03
-2.73785e-03 1.81198e-03 -1.72325e-03 1.66785e-03 -1.61191e-03 1.55411e-03 -1.49257e-03 2.37655e-01 -1.36840e-03 1.30747e-03
2.61837e-03 -1.73291e-03 1.64805e-03 -1.59507e-03 1.54157e-03 -1.48629e-03 1.42744e-03 -1.36840e-03 2.63056e-01 -1.25041e-03
-2.50179e-03 1.65575e-03 -1.57468e-03 1.52405e-03 -1.47294e-03 1.42012e-03 -1.36388e-03 1.30747e-03 -1.25041e-03 2.88469e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_84-85.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.97621e-02 -2.87509e-03 2.76140e-03 -2.69568e-03 2.62605e-03 -2.55335e-03 2.47450e-03 -2.39611e-03 2.31735e-03 -2.24301e-03
-2.87509e-03 8.73023e-02 -1.85246e-03 1.80837e-03 -1.76166e-03 1.71289e-03 -1.66000e-03 1.60741e-03 -1.55457e-03 1.50471e-03
2.76140e-03 -1.85246e-03 1.12040e-01 -1.73686e-03 1.69200e-03 -1.64516e-03 1.59436e-03 -1.54385e-03 1.49310e-03 -1.44520e-03
-2.69568e-03 1.80837e-03 -1.73686e-03 1.37527e-01 -1.65173e-03 1.60600e-03 -1.55641e-03 1.50710e-03 -1.45756e-03 1.41081e-03
2.62605e-03 -1.76166e-03 1.69200e-03 -1.65173e-03 1.63165e-01 -1.56452e-03 1.51621e-03 -1.46817e-03 1.41991e-03 -1.37437e-03
-2.55335e-03 1.71289e-03 -1.64516e-03 1.60600e-03 -1.56452e-03 1.88855e-01 -1.47423e-03 1.42753e-03 -1.38060e-03 1.33632e-03
2.47450e-03 -1.66000e-03 1.59436e-03 -1.55641e-03 1.51621e-03 -1.47423e-03 2.14564e-01 -1.38345e-03 1.33797e-03 -1.29505e-03
-2.39611e-03 1.60741e-03 -1.54385e-03 1.50710e-03 -1.46817e-03 1.42753e-03 -1.38345e-03 2.40286e-01 -1.29559e-03 1.25403e-03
2.31735e-03 -1.55457e-03 1.49310e-03 -1.45756e-03 1.41991e-03 -1.38060e-03 1.33797e-03 -1.29559e-03 2.66017e-01 -1.21280e-03
-2.24301e-03 1.50471e-03 -1.44520e-03 1.41081e-03 -1.37437e-03 1.33632e-03 -1.29505e-03 1.25403e-03 -1.21280e-03 2.91759e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_85-86.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.57607e-02 -2.65549e-03 2.60315e-03 -2.58355e-03 2.54910e-03 -2.50164e-03 2.43879e-03 -2.36756e-03 2.28828e-03 -2.20718e-03
-2.65549e-03 7.18558e-02 -1.79407e-03 1.78056e-03 -1.75682e-03 1.72411e-03 -1.68079e-03 1.63170e-03 -1.57707e-03 1.52117e-03
2.60315e-03 -1.79407e-03 9.21976e-02 -1.74546e-03 1.72219e-03 -1.69012e-03 1.64766e-03 -1.59954e-03 1.54598e-03 -1.49119e-03
-2.58355e-03 1.78056e-03 -1.74546e-03 1.13145e-01 -1.70923e-03 1.67740e-03 -1.63526e-03 1.58750e-03 -1.53434e-03 1.47996e-03
2.54910e-03 -1.75682e-03 1.72219e-03 -1.70923e-03 1.34199e-01 -1.65503e-03 1.61346e-03 -1.56633e-03 1.51388e-03 -1.46023e-03
-2.50164e-03 1.72411e-03 -1.69012e-03 1.67740e-03 -1.65503e-03 1.55281e-01 -1.58341e-03 1.53716e-03 -1.48569e-03 1.43304e-03
2.43879e-03 -1.68079e-03 1.64766e-03 -1.63526e-03 1.61346e-03 -1.58341e-03 1.76363e-01 -1.49855e-03 1.44837e-03 -1.39704e-03
-2.36756e-03 1.63170e-03 -1.59954e-03 1.58750e-03 -1.56633e-03 1.53716e-03 -1.49855e-03 1.97445e-01 -1.40607e-03 1.35623e-03
2.28828e-03 -1.57707e-03 1.54598e-03 -1.53434e-03 1.51388e-03 -1.48569e-03 1.44837e-03 -1.40607e-03 2.18526e-01 -1.31082e-03
-2.20718e-03 1.52117e-03 -1.49119e-03 1.47996e-03 -1.46023e-03 1.43304e-03 -1.39704e-03 1.35623e-03 -1.31082e-03 2.39610e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_86-87.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.77091e-02 -1.49913e-03 1.48290e-03 -1.48883e-03 1.48782e-03 -1.48102e-03 1.46569e-03 -1.44556e-03 1.41984e-03 -1.39266e-03
-1.49913e-03 6.38671e-02 -1.02722e-03 1.03132e-03 -1.03062e-03 1.02591e-03 -1.01529e-03 1.00135e-03 -9.83532e-04 9.64708e-04
1.48290e-03 -1.02722e-03 8.21599e-02 -1.02016e-03 1.01947e-03 -1.01481e-03 1.00430e-03 -9.90516e-04 9.72889e-04 -9.54268e-04
-1.48883e-03 1.03132e-03 -1.02016e-03 1.00986e-01 -1.02354e-03 1.01887e-03 -1.00832e-03 9.94473e-04 -9.76775e-04 9.58080e-04
1.48782e-03 -1.03062e-03 1.01947e-03 -1.02354e-03 1.19916e-01 -1.01818e-03 1.00763e-03 -9.93799e-04 9.76113e-04 -9.57431e-04
-1.48102e-03 1.02591e-03 -1.01481e-03 1.01887e-03 -1.01818e-03 1.38877e-01 -1.00303e-03 9.89259e-04 -9.71654e-04 9.53057e-04
1.46569e-03 -1.01529e-03 1.00430e-03 -1.00832e-03 1.00763e-03 -1.00303e-03 1.57844e-01 -9.79017e-04 9.61594e-04 -9.43189e-04
-1.44556e-03 1.00135e-03 -9.90516e-04 9.94473e-04 -9.93799e-04 9.89259e-04 -9.79017e-04 1.76812e-01 -9.48392e-04 9.30240e-04
1.41984e-03 -9.83532e-04 9.72889e-04 -9.76775e-04 9.76113e-04 -9.71654e-04 9.61594e-04 -9.48392e-04 1.95778e-01 -9.13685e-04
-1.39266e-03 9.64708e-04 -9.54268e-04 9.58080e-04 -9.57431e-04 9.53057e-04 -9.43189e-04 9.30240e-04 -9.13685e-04 2.14745e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_87-88.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.51972e-02 -2.33466e-03 2.30537e-03 -2.30071e-03 2.27932e-03 -2.24428e-03 2.19280e-03 -2.13192e-03 2.06143e-03 -1.98792e-03
-2.33466e-03 7.15943e-02 -1.60959e-03 1.60634e-03 -1.59141e-03 1.56694e-03 -1.53100e-03 1.48849e-03 -1.43928e-03 1.38795e-03
2.30537e-03 -1.60959e-03 9.19489e-02 -1.58618e-03 1.57144e-03 -1.54728e-03 1.51179e-03 -1.46981e-03 1.42122e-03 -1.37054e-03
-2.30071e-03 1.60634e-03 -1.58618e-03 1.12897e-01 -1.56826e-03 1.54415e-03 -1.50873e-03 1.46684e-03 -1.41834e-03 1.36776e-03
2.27932e-03 -1.59141e-03 1.57144e-03 -1.56826e-03 1.33950e-01 -1.52980e-03 1.49471e-03 -1.45321e-03 1.40516e-03 -1.35505e-03
-2.24428e-03 1.56694e-03 -1.54728e-03 1.54415e-03 -1.52980e-03 1.55028e-01 -1.47173e-03 1.43087e-03 -1.38356e-03 1.33422e-03
2.19280e-03 -1.53100e-03 1.51179e-03 -1.50873e-03 1.49471e-03 -1.47173e-03 1.76103e-01 -1.39805e-03 1.35182e-03 -1.30361e-03
-2.13192e-03 1.48849e-03 -1.46981e-03 1.46684e-03 -1.45321e-03 1.43087e-03 -1.39805e-03 1.97178e-01 -1.31429e-03 1.26742e-03
2.06143e-03 -1.43928e-03 1.42122e-03 -1.41834e-03 1.40516e-03 -1.38356e-03 1.35182e-03 -1.31429e-03 2.18247e-01 -1.22551e-03
-1.98792e-03 1.38795e-03 -1.37054e-03 1.36776e-03 -1.35505e-03 1.33422e-03 -1.30361e-03 1.26742e-03 -1.22551e-03 2.39319e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_88-89.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.29205e-02 -1.65211e-03 1.62597e-03 -1.62111e-03 1.60585e-03 -1.58215e-03 1.54788e-03 -1.50736e-03 1.45945e-03 -1.40986e-03
-1.65211e-03 5.83047e-02 -1.12572e-03 1.12236e-03 -1.11179e-03 1.09538e-03 -1.07166e-03 1.04360e-03 -1.01043e-03 9.76099e-04
1.62597e-03 -1.12572e-03 7.49317e-02 -1.10460e-03 1.09420e-03 -1.07805e-03 1.05470e-03 -1.02709e-03 9.94448e-04 -9.60657e-04
-1.62111e-03 1.12236e-03 -1.10460e-03 9.20453e-02 -1.09093e-03 1.07483e-03 -1.05155e-03 1.02403e-03 -9.91479e-04 9.57788e-04
1.60585e-03 -1.11179e-03 1.09420e-03 -1.09093e-03 1.09249e-01 -1.06471e-03 1.04165e-03 -1.01438e-03 9.82143e-04 -9.48770e-04
-1.58215e-03 1.09538e-03 -1.07805e-03 1.07483e-03 -1.06471e-03 1.26476e-01 -1.02628e-03 9.99416e-04 -9.67650e-04 9.34769e-04
1.54788e-03 -1.07166e-03 1.05470e-03 -1.05155e-03 1.04165e-03 -1.02628e-03 1.43706e-01 -9.77768e-04 9.46689e-04 -9.14521e-04
-1.50736e-03 1.04360e-03 -1.02709e-03 1.02403e-03 -1.01438e-03 9.99416e-04 -9.77768e-04 1.60936e-01 -9.21910e-04 8.90584e-04
1.45945e-03 -1.01043e-03 9.94448e-04 -9.91479e-04 9.82143e-04 -9.67650e-04 9.46689e-04 -9.21910e-04 1.78162e-01 -8.62276e-04
-1.40986e-03 9.76099e-04 -9.60657e-04 9.57788e-04 -9.48770e-04 9.34769e-04 -9.14521e-04 8.90584e-04 -8.62276e-04 1.95391e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_89-90.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.78413e-02 -1.33983e-03 1.36121e-03 -1.40024e-03 1.43046e-03 -1.45373e-03 1.46665e-03 -1.47389e-03 1.47201e-03 -1.46699e-03
-1.33983e-03 5.29632e-02 -9.76455e-04 1.00446e-03 -1.02613e-03 1.04282e-03 -1.05210e-03 1.05729e-03 -1.05594e-03 1.05234e-03
1.36121e-03 -9.76455e-04 6.81533e-02 -1.02048e-03 1.04250e-03 -1.05946e-03 1.06888e-03 -1.07415e-03 1.07278e-03 -1.06913e-03
-1.40024e-03 1.00446e-03 -1.02048e-03 8.37860e-02 -1.07240e-03 1.08984e-03 -1.09953e-03 1.10496e-03 -1.10355e-03 1.09979e-03
1.43046e-03 -1.02613e-03 1.04250e-03 -1.07240e-03 9.95013e-02 -1.11336e-03 1.12326e-03 -1.12880e-03 1.12736e-03 -1.12352e-03
-1.45373e-03 1.04282e-03 -1.05946e-03 1.08984e-03 -1.11336e-03 1.15239e-01 -1.14153e-03 1.14716e-03 -1.14570e-03 1.14180e-03
1.46665e-03 -1.05210e-03 1.06888e-03 -1.09953e-03 1.12326e-03 -1.14153e-03 1.30975e-01 -1.15736e-03 1.15589e-03 -1.15195e-03
-1.47389e-03 1.05729e-03 -1.07415e-03 1.10496e-03 -1.12880e-03 1.14716e-03 -1.15736e-03 1.46708e-01 -1.16159e-03 1.15763e-03
1.47201e-03 -1.05594e-03 1.07278e-03 -1.10355e-03 1.12736e-03 -1.14570e-03 1.15589e-03 -1.16159e-03 1.62431e-01 -1.15615e-03
-1.46699e-03 1.05234e-03 -1.06913e-03 1.09979e-03 -1.12352e-03 1.14180e-03 -1.15195e-03 1.15763e-03 -1.15615e-03 1.78151e-01


==> anc/ConnectedTwoMode/IPSM/ConnectedTwoMode_m4_IPSM_9-10.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the IPSM, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.40906e-02 -2.53682e-04 2.25227e-04 -1.96679e-04 1.64152e-04 -1.45825e-04 1.35614e-04 -1.29114e-04 1.22465e-04 -1.16187e-04
-2.53682e-04 1.57312e-02 -1.64638e-04 1.43769e-04 -1.19993e-04 1.06596e-04 -9.91317e-05 9.43803e-05 -8.95199e-05 8.49308e-05
2.25227e-04 -1.64638e-04 2.02237e-02 -1.27643e-04 1.06533e-04 -9.46396e-05 8.80125e-05 -8.37940e-05 7.94787e-05 -7.54045e-05
-1.96679e-04 1.43769e-04 -1.27643e-04 2.48451e-02 -9.30298e-05 8.26436e-05 -7.68564e-05 7.31727e-05 -6.94044e-05 6.58465e-05
1.64152e-04 -1.19993e-04 1.06533e-04 -9.30298e-05 2.94956e-02 -6.89760e-05 6.41460e-05 -6.10714e-05 5.79263e-05 -5.49569e-05
-1.45825e-04 1.06596e-04 -9.46396e-05 8.26436e-05 -6.89760e-05 3.41732e-02 -5.69844e-05 5.42532e-05 -5.14592e-05 4.88213e-05
1.35614e-04 -9.91317e-05 8.80125e-05 -7.68564e-05 6.41460e-05 -5.69844e-05 3.88630e-02 -5.04541e-05 4.78558e-05 -4.54025e-05
-1.29114e-04 9.43803e-05 -8.37940e-05 7.31727e-05 -6.10714e-05 5.42532e-05 -5.04541e-05 4.35581e-02 -4.55620e-05 4.32264e-05
1.22465e-04 -8.95199e-05 7.94787e-05 -6.94044e-05 5.79263e-05 -5.14592e-05 4.78558e-05 -4.55620e-05 4.82545e-02 -4.10003e-05
-1.16187e-04 8.49308e-05 -7.54045e-05 6.58465e-05 -5.49569e-05 4.88213e-05 -4.54025e-05 4.32264e-05 -4.10003e-05 5.29520e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_0-1.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.94651e-04 3.97654e-04 -3.89306e-04 1.24299e-04 -3.56463e-04 -1.75127e-05 -3.80438e-04 -1.28410e-04 -4.24848e-04 -2.26434e-04 -4.79708e-04 -3.18125e-04 -5.41040e-04 -4.06482e-04 -6.07060e-04 -4.93381e-04 -6.76872e-04 -5.79952e-04 -7.50086e-04 -6.67044e-04
3.97654e-04 5.35627e-03 1.16084e-03 -7.40698e-04 5.41565e-04 -4.84255e-04 3.72093e-04 -3.80141e-04 2.79286e-04 -3.22386e-04 2.17038e-04 -2.86561e-04 1.70686e-04 -2.63271e-04 1.33738e-04 -2.47993e-04 1.02781e-04 -2.38258e-04 7.58056e-05 -2.32613e-04
-3.89306e-04 1.16084e-03 9.75825e-03 1.73842e-03 -1.04358e-03 7.11450e-04 -6.56182e-04 4.65285e-04 -5.16173e-04 3.36479e-04 -4.44055e-04 2.50728e-04 -4.02212e-04 1.86260e-04 -3.77164e-04 1.33961e-04 -3.62732e-04 8.91863e-05 -3.55664e-04 4.92518e-05
1.24299e-04 -7.40698e-04 1.73842e-03 1.41608e-02 2.29880e-03 -1.33823e-03 8.56776e-04 -8.15900e-04 5.32347e-04 -6.40213e-04 3.68260e-04 -5.55205e-04 2.60267e-04 -5.09098e-04 1.78944e-04 -4.84030e-04 1.12377e-04 -4.72089e-04 5.46494e-05 -4.69235e-04
-3.56463e-04 5.41565e-04 -1.04358e-03 2.29880e-03 1.85585e-02 2.85017e-03 -1.63575e-03 9.89717e-04 -9.76039e-04 5.85217e-04 -7.63938e-04 3.85211e-04 -6.66167e-04 2.54833e-04 -6.16323e-04 1.56679e-04 -5.91953e-04 7.58860e-05 -5.83324e-04 5.18859e-06
-1.75127e-05 -4.84255e-04 7.11450e-04 -1.33823e-03 2.85017e-03 2.29494e-02 3.39432e-03 -1.93909e-03 1.11358e-03 -1.14064e-03 6.27643e-04 -8.91562e-04 3.90934e-04 -7.80991e-04 2.37684e-04 -7.27682e-04 1.22335e-04 -7.04480e-04 2.69719e-05 -6.99770e-04
-3.80438e-04 3.72093e-04 -6.56182e-04 8.56776e-04 -1.63575e-03 3.39432e-03 2.73329e-02 3.93165e-03 -2.24934e-03 1.22941e-03 -1.31140e-03 6.60997e-04 -1.02503e-03 3.86835e-04 -9.01681e-04 2.10123e-04 -8.45169e-04 7.70488e-05 -8.23569e-04 -3.34019e-05
-1.28410e-04 -3.80141e-04 4.65285e-04 -8.15900e-04 9.89717e-04 -1.93909e-03 3.93165e-03 3.17088e-02 4.46210e-03 -2.56709e-03 1.33747e-03 -1.48931e-03 6.85718e-04 -1.16555e-03 3.73384e-04 -1.02957e-03 1.72562e-04 -9.70191e-04 2.11409e-05 -9.50670e-04
-4.24848e-04 2.79286e-04 -5.16173e-04 5.32347e-04 -9.76039e-04 1.11358e-03 -2.24934e-03 4.46210e-03 3.60768e-02 4.98542e-03 -2.89270e-03 1.43767e-03 -1.67497e-03 7.01820e-04 -1.31391e-03 3.50606e-04 -1.16557e-03 1.24992e-04 -1.10374e-03 -4.54639e-05
-2.26434e-04 -3.22386e-04 3.36479e-04 -6.40213e-04 5.85217e-04 -1.14064e-03 1.22941e-03 -2.56709e-03 4.98542e-03 4.04367e-02 5.50129e-03 -3.22660e-03 1.52973e-03 -1.86903e-03 7.09051e-04 -1.47091e-03 3.18233e-04 -1.31059e-03 6.70982e-05 -1.24683e-03
-4.79708e-04 2.17038e-04 -4.44055e-04 3.68260e-04 -7.63938e-04 6.27643e-04 -1.31140e-03 1.33747e-03 -2.89270e-03 5.50129e-03 4.47882e-02 6.00929e-03 -3.56915e-03 1.61326e-03 -2.07197e-03 7.07015e-04 -1.63717e-03 2.75848e-04 -1.46538e-03 -1.63904e-06
-3.18125e-04 -2.86561e-04 2.50728e-04 -5.55205e-04 3.85211e-04 -8.91562e-04 6.60997e-04 -1.48931e-03 1.43767e-03 -3.22660e-03 6.00929e-03 4.91309e-02 6.50893e-03 -3.92089e-03 1.68773e-03 -2.28449e-03 6.95173e-04 -1.81349e-03 2.22805e-04 -1.63094e-03
-5.41040e-04 1.70686e-04 -4.02212e-04 2.60267e-04 -6.66167e-04 3.90934e-04 -1.02503e-03 6.85718e-04 -1.67497e-03 1.52973e-03 -3.56915e-03 6.50893e-03 5.34644e-02 6.99965e-03 -4.28228e-03 1.75258e-03 -2.50717e-03 6.72846e-04 -2.00068e-03 1.58311e-04
-4.06482e-04 -2.63271e-04 1.86260e-04 -5.09098e-04 2.54833e-04 -7.80991e-04 3.86835e-04 -1.16555e-03 7.01820e-04 -1.86903e-03 1.61326e-03 -3.92089e-03 6.99965e-03 5.77882e-02 7.48082e-03 -4.65403e-03 1.80705e-03 -2.74092e-03 6.39168e-04 -2.19981e-03
-6.07060e-04 1.33738e-04 -3.77164e-04 1.78944e-04 -6.16323e-04 2.37684e-04 -9.01681e-04 3.73384e-04 -1.31391e-03 7.09051e-04 -2.07197e-03 1.68773e-03 -4.28228e-03 7.48082e-03 6.21016e-02 7.95169e-03 -5.03686e-03 1.85026e-03 -2.98661e-03 5.93067e-04
-4.93381e-04 -2.47993e-04 1.33961e-04 -4.84030e-04 1.56679e-04 -7.27682e-04 2.10123e-04 -1.02957e-03 3.50606e-04 -1.47091e-03 7.07015e-04 -2.28449e-03 1.75258e-03 -4.65403e-03 7.95169e-03 6.64038e-02 8.41136e-03 -5.43180e-03 1.88111e-03 -3.24553e-03
-6.76872e-04 1.02781e-04 -3.62732e-04 1.12377e-04 -5.91953e-04 1.22335e-04 -8.45169e-04 1.72562e-04 -1.16557e-03 3.18233e-04 -1.63717e-03 6.95173e-04 -2.50717e-03 1.80705e-03 -5.03686e-03 8.41136e-03 7.06940e-02 8.85871e-03 -5.83992e-03 1.89833e-03
-5.79952e-04 -2.38258e-04 8.91863e-05 -4.72089e-04 7.58860e-05 -7.04480e-04 7.70488e-05 -9.70191e-04 1.24992e-04 -1.31059e-03 2.75848e-04 -1.81349e-03 6.72846e-04 -2.74092e-03 1.85026e-03 -5.43180e-03 8.85871e-03 7.49708e-02 9.29245e-03 -6.26276e-03
-7.50086e-04 7.58056e-05 -3.55664e-04 5.46494e-05 -5.83324e-04 2.69719e-05 -8.23569e-04 2.11409e-05 -1.10374e-03 6.70982e-05 -1.46538e-03 2.22805e-04 -2.00068e-03 6.39168e-04 -2.98661e-03 1.88111e-03 -5.83992e-03 9.29245e-03 7.92331e-02 9.71099e-03
-6.67044e-04 -2.32613e-04 4.92518e-05 -4.69235e-04 5.18859e-06 -6.99770e-04 -3.34019e-05 -9.50670e-04 -4.54639e-05 -1.24683e-03 -1.63904e-06 -1.63094e-03 1.58311e-04 -2.19981e-03 5.93067e-04 -3.24553e-03 1.89833e-03 -6.26276e-03 9.71099e-03 8.34789e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_1-2.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.93517e-04 3.96207e-04 -3.91600e-04 1.21873e-04 -3.60091e-04 -2.20578e-05 -3.85454e-04 -1.34822e-04 -4.31485e-04 -2.34584e-04 -4.88152e-04 -3.28034e-04 -5.51411e-04 -4.18167e-04 -6.19392e-04 -5.06834e-04 -6.91173e-04 -5.95301e-04 -7.66474e-04 -6.84474e-04
3.96207e-04 5.34764e-03 1.15919e-03 -7.41645e-04 5.41532e-04 -4.84554e-04 3.71029e-04 -3.80088e-04 2.77795e-04 -3.22484e-04 2.15452e-04 -2.87033e-04 1.69112e-04 -2.64184e-04 1.32185e-04 -2.49352e-04 1.01213e-04 -2.40051e-04 7.41685e-05 -2.34829e-04
-3.91600e-04 1.15919e-03 9.74366e-03 1.73504e-03 -1.04500e-03 7.11023e-04 -6.56960e-04 4.63486e-04 -5.16650e-04 3.34076e-04 -4.44870e-04 2.48119e-04 -4.03634e-04 1.83561e-04 -3.79274e-04 1.31164e-04 -3.65542e-04 8.62282e-05 -3.59168e-04 4.60502e-05
1.21873e-04 -7.41645e-04 1.73504e-03 1.41399e-02 2.29382e-03 -1.34049e-03 8.56001e-04 -8.17473e-04 5.29798e-04 -6.41503e-04 3.64885e-04 -5.56994e-04 2.56539e-04 -5.11710e-04 1.74986e-04 -4.87569e-04 1.08161e-04 -4.76579e-04 5.00915e-05 -4.74682e-04
-3.60091e-04 5.41532e-04 -1.04500e-03 2.29382e-03 1.85308e-02 2.84365e-03 -1.63916e-03 9.88552e-04 -9.78653e-04 5.81822e-04 -7.66260e-04 3.80736e-04 -6.69139e-04 2.49827e-04 -6.20336e-04 1.51272e-04 -5.97140e-04 7.00368e-05 -5.89725e-04 -1.21443e-06
-2.20578e-05 -4.84554e-04 7.11023e-04 -1.34049e-03 2.84365e-03 2.29146e-02 3.38624e-03 -1.94390e-03 1.11191e-03 -1.14450e-03 6.23253e-04 -8.95110e-04 3.85184e-04 -7.85347e-04 2.31199e-04 -7.33311e-04 1.15256e-04 -7.11543e-04 1.92397e-05 -7.08333e-04
-3.85454e-04 3.71029e-04 -6.56960e-04 8.56001e-04 -1.63916e-03 3.38624e-03 2.72909e-02 3.92188e-03 -2.25574e-03 1.22708e-03 -1.31668e-03 6.55428e-04 -1.02999e-03 3.79601e-04 -9.07629e-04 2.01933e-04 -8.52637e-04 6.80485e-05 -8.32759e-04 -4.32987e-05
-1.34822e-04 -3.80088e-04 4.63486e-04 -8.17473e-04 9.88552e-04 -1.94390e-03 3.92188e-03 3.16593e-02 4.45048e-03 -2.57525e-03 1.33428e-03 -1.49620e-03 6.78753e-04 -1.17213e-03 3.64435e-04 -1.03733e-03 1.62412e-04 -9.79746e-04 9.93300e-06 -9.62264e-04
-4.31485e-04 2.77795e-04 -5.16650e-04 5.29798e-04 -9.78653e-04 1.11191e-03 -2.25574e-03 4.45048e-03 3.60196e-02 4.97176e-03 -2.90280e-03 1.43341e-03 -1.68367e-03 6.93225e-04 -1.32233e-03 3.39684e-04 -1.17539e-03 1.12595e-04 -1.11566e-03 -5.91923e-05
-2.34584e-04 -3.22484e-04 3.34076e-04 -6.41503e-04 5.81822e-04 -1.14450e-03 1.22708e-03 -2.57525e-03 4.97176e-03 4.03716e-02 5.48537e-03 -3.23884e-03 1.52416e-03 -1.87974e-03 6.98564e-04 -1.48141e-03 3.05050e-04 -1.32275e-03 5.21388e-05 -1.26144e-03
-4.88152e-04 2.15452e-04 -4.44870e-04 3.64885e-04 -7.66260e-04 6.23253e-04 -1.31668e-03 1.33428e-03 -2.90280e-03 5.48537e-03 4.47151e-02 5.99087e-03 -3.58374e-03 1.60611e-03 -2.08495e-03 6.94347e-04 -1.65003e-03 2.60086e-04 -1.48019e-03 -1.95325e-05
-3.28034e-04 -2.87033e-04 2.48119e-04 -5.56994e-04 3.80736e-04 -8.95110e-04 6.55428e-04 -1.49620e-03 1.43341e-03 -3.23884e-03 5.99087e-03 4.90495e-02 6.48775e-03 -3.93807e-03 1.67872e-03 -2.30001e-03 6.80004e-04 -1.82903e-03 2.04091e-04 -1.64878e-03
-5.51411e-04 1.69112e-04 -4.03634e-04 2.56539e-04 -6.69139e-04 3.85184e-04 -1.02999e-03 6.78753e-04 -1.68367e-03 1.52416e-03 -3.58374e-03 6.48775e-03 5.33745e-02 6.97542e-03 -4.30233e-03 1.74138e-03 -2.52554e-03 6.54803e-04 -2.01926e-03 1.36229e-04
-4.18167e-04 -2.64184e-04 1.83561e-04 -5.11710e-04 2.49827e-04 -7.85347e-04 3.79601e-04 -1.17213e-03 6.93225e-04 -1.87974e-03 1.60611e-03 -3.93807e-03 6.97542e-03 5.76894e-02 7.45322e-03 -4.67727e-03 1.79328e-03 -2.76252e-03 6.17833e-04 -2.22188e-03
-6.19392e-04 1.32185e-04 -3.79274e-04 1.74986e-04 -6.20336e-04 2.31199e-04 -9.07629e-04 3.64435e-04 -1.32233e-03 6.98564e-04 -2.08495e-03 1.67872e-03 -4.30233e-03 7.45322e-03 6.19937e-02 7.92034e-03 -5.06365e-03 1.83352e-03 -3.01189e-03 5.67945e-04
-5.06834e-04 -2.49352e-04 1.31164e-04 -4.87569e-04 1.51272e-04 -7.33311e-04 2.01933e-04 -1.03733e-03 3.39684e-04 -1.48141e-03 6.94347e-04 -2.30001e-03 1.74138e-03 -4.67727e-03 7.92034e-03 6.62864e-02 8.37584e-03 -5.46260e-03 1.86089e-03 -3.27498e-03
-6.91173e-04 1.01213e-04 -3.65542e-04 1.08161e-04 -5.97140e-04 1.15256e-04 -8.52637e-04 1.62412e-04 -1.17539e-03 3.05050e-04 -1.65003e-03 6.80004e-04 -2.52554e-03 1.79328e-03 -5.06365e-03 8.37584e-03 7.05667e-02 8.81853e-03 -5.87523e-03 1.87404e-03
-5.95301e-04 -2.40051e-04 8.62282e-05 -4.76579e-04 7.00368e-05 -7.11543e-04 6.80485e-05 -9.79746e-04 1.12595e-04 -1.32275e-03 2.60086e-04 -1.82903e-03 6.54803e-04 -2.76252e-03 1.83352e-03 -5.46260e-03 8.81853e-03 7.48331e-02 9.24702e-03 -6.30320e-03
-7.66474e-04 7.41685e-05 -3.59168e-04 5.00915e-05 -5.89725e-04 1.92397e-05 -8.32759e-04 9.93300e-06 -1.11566e-03 5.21388e-05 -1.48019e-03 2.04091e-04 -2.01926e-03 6.17833e-04 -3.01189e-03 1.86089e-03 -5.87523e-03 9.24702e-03 7.90843e-02 9.65961e-03
-6.84474e-04 -2.34829e-04 4.60502e-05 -4.74682e-04 -1.21443e-06 -7.08333e-04 -4.32987e-05 -9.62264e-04 -5.91923e-05 -1.26144e-03 -1.95325e-05 -1.64878e-03 1.36229e-04 -2.22188e-03 5.67945e-04 -3.27498e-03 1.87404e-03 -6.30320e-03 9.65961e-03 8.33182e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_10-11.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.55886e-04 4.32979e-04 -4.60840e-04 1.01556e-04 -4.36138e-04 -8.26065e-05 -4.83415e-04 -2.27017e-04 -5.56886e-04 -3.56484e-04 -6.42957e-04 -4.79791e-04 -7.36779e-04 -6.00827e-04 -8.36595e-04 -7.21719e-04 -9.41940e-04 -8.44202e-04 -1.05284e-03 -9.69745e-04
4.32979e-04 5.78557e-03 1.28815e-03 -8.32615e-04 5.86610e-04 -5.32994e-04 3.87562e-04 -4.21080e-04 2.84803e-04 -3.66049e-04 2.17583e-04 -3.35564e-04 1.66979e-04 -3.18144e-04 1.25373e-04 -3.08856e-04 8.90683e-05 -3.05288e-04 5.59744e-05 -3.06150e-04
-4.60840e-04 1.28815e-03 1.05516e-02 1.92398e-03 -1.18120e-03 7.66417e-04 -7.32262e-04 4.76853e-04 -5.83574e-04 3.32254e-04 -5.17254e-04 2.37209e-04 -4.84818e-04 1.64218e-04 -4.70101e-04 1.02652e-04 -4.66463e-04 4.74512e-05 -4.70777e-04 -4.23832e-06
1.01556e-04 -8.32615e-04 1.92398e-03 1.53069e-02 2.54372e-03 -1.52709e-03 9.18477e-04 -9.22712e-04 5.35406e-04 -7.36900e-04 3.49000e-04 -6.60666e-04 2.26891e-04 -6.28151e-04 1.32291e-04 -6.18149e-04 5.13371e-05 -6.22205e-04 -2.24612e-05 -6.36474e-04
-4.36138e-04 5.86610e-04 -1.18120e-03 2.54372e-03 2.00502e-02 3.15245e-03 -1.88004e-03 1.05419e-03 -1.11702e-03 5.75107e-04 -8.93306e-04 3.45823e-04 -8.07472e-04 1.96079e-04 -7.75726e-04 7.94118e-05 -7.71586e-04 -2.14400e-05 -7.84697e-04 -1.14455e-04
-8.26065e-05 -5.32994e-04 7.66417e-04 -1.52709e-03 3.15245e-03 2.47821e-02 3.75025e-03 -2.24245e-03 1.17633e-03 -1.31941e-03 5.99499e-04 -1.05748e-03 3.26172e-04 -9.62371e-04 1.47846e-04 -9.32124e-04 8.20951e-06 -9.34872e-04 -1.13478e-04 -9.58283e-04
-4.83415e-04 3.87562e-04 -7.32262e-04 9.18477e-04 -1.88004e-03 3.75025e-03 2.95030e-02 4.33684e-03 -2.61544e-03 1.28567e-03 -1.53193e-03 6.09715e-04 -1.23188e-03 2.91170e-04 -1.12800e-03 8.31506e-05 -1.10008e-03 -8.05749e-05 -1.11079e-03 -2.24419e-04
-2.27017e-04 -4.21080e-04 4.76853e-04 -9.22712e-04 1.05419e-03 -2.24245e-03 4.33684e-03 3.42124e-02 4.91181e-03 -2.99994e-03 1.38215e-03 -1.75603e-03 6.05824e-04 -1.41829e-03 2.40839e-04 -1.30638e-03 1.90094e-06 -1.28178e-03 -1.87337e-04 -1.30189e-03
-5.56886e-04 2.84803e-04 -5.83574e-04 5.35406e-04 -1.11702e-03 1.17633e-03 -2.61544e-03 4.91181e-03 3.89100e-02 5.47462e-03 -3.39677e-03 1.46535e-03 -1.99291e-03 5.87400e-04 -1.61817e-03 1.74702e-04 -1.49917e-03 -9.66427e-05 -1.47926e-03 -3.13091e-04
-3.56484e-04 -3.66049e-04 3.32254e-04 -7.36900e-04 5.75107e-04 -1.31941e-03 1.28567e-03 -2.99994e-03 5.47462e-03 4.35949e-02 6.02455e-03 -3.80692e-03 1.53449e-03 -2.24382e-03 5.53647e-04 -1.83301e-03 9.17174e-05 -1.70829e-03 -2.13767e-04 -1.69477e-03
-6.42957e-04 2.17583e-04 -5.17254e-04 3.49000e-04 -8.93306e-04 5.99499e-04 -1.53193e-03 1.38215e-03 -3.39677e-03 6.02455e-03 4.82663e-02 6.56071e-03 -4.23139e-03 1.58866e-03 -2.51001e-03 5.03397e-04 -2.06450e-03 -9.52135e-06 -1.93572e-03 -3.51363e-04
-4.79791e-04 -3.35564e-04 2.37209e-04 -6.60666e-04 3.45823e-04 -1.05748e-03 6.09715e-04 -1.75603e-03 1.46535e-03 -3.80692e-03 6.56071e-03 5.29233e-02 7.08208e-03 -4.67141e-03 1.62656e-03 -2.79315e-03 4.35114e-04 -2.31462e-03 -1.31023e-04 -2.18405e-03
-7.36779e-04 1.66979e-04 -4.84818e-04 2.26891e-04 -8.07472e-04 3.26172e-04 -1.23188e-03 6.05824e-04 -1.99291e-03 1.53449e-03 -4.23139e-03 7.08208e-03 5.75647e-02 7.58731e-03 -5.12851e-03 1.64658e-03 -3.09506e-03 3.46725e-04 -2.58579e-03 -2.75308e-04
-6.00827e-04 -3.18144e-04 1.64218e-04 -6.28151e-04 1.96079e-04 -9.62371e-04 2.91170e-04 -1.41829e-03 5.87400e-04 -2.24382e-03 1.58866e-03 -4.67141e-03 7.58731e-03 6.21890e-02 8.07476e-03 -5.60456e-03 1.64663e-03 -3.41823e-03 2.35671e-04 -2.88109e-03
-8.36595e-04 1.25373e-04 -4.70101e-04 1.32291e-04 -7.75726e-04 1.47846e-04 -1.12800e-03 2.40839e-04 -1.61817e-03 5.53647e-04 -2.51001e-03 1.62656e-03 -5.12851e-03 8.07476e-03 6.67942e-02 8.54230e-03 -6.10192e-03 1.62407e-03 -3.76559e-03 9.85370e-05
-7.21719e-04 -3.08856e-04 1.02652e-04 -6.18149e-04 7.94118e-05 -9.32124e-04 8.31506e-05 -1.30638e-03 1.74702e-04 -1.83301e-03 5.03397e-04 -2.79315e-03 1.64658e-03 -5.60456e-03 8.54230e-03 7.13781e-02 8.98729e-03 -6.62364e-03 1.57551e-03 -4.14108e-03
-9.41940e-04 8.90683e-05 -4.66463e-04 5.13371e-05 -7.71586e-04 8.20951e-06 -1.10008e-03 1.90094e-06 -1.49917e-03 9.17174e-05 -2.06450e-03 4.35114e-04 -3.09506e-03 1.64663e-03 -6.10192e-03 8.98729e-03 7.59377e-02 9.40630e-03 -7.17346e-03 1.49652e-03
-8.44202e-04 -3.05288e-04 4.74512e-05 -6.22205e-04 -2.14400e-05 -9.34872e-04 -8.05749e-05 -1.28178e-03 -9.66427e-05 -1.70829e-03 -9.52135e-06 -2.31462e-03 3.46725e-04 -3.41823e-03 1.62407e-03 -6.62364e-03 9.40630e-03 8.04690e-02 9.79492e-03 -7.75659e-03
-1.05284e-03 5.59744e-05 -4.70777e-04 -2.24612e-05 -7.84697e-04 -1.13478e-04 -1.11079e-03 -1.87337e-04 -1.47926e-03 -2.13767e-04 -1.93572e-03 -1.31023e-04 -2.58579e-03 2.35671e-04 -3.76559e-03 1.57551e-03 -7.17346e-03 9.79492e-03 8.49671e-02 1.01474e-02
-9.69745e-04 -3.06150e-04 -4.23832e-06 -6.36474e-04 -1.14455e-04 -9.58283e-04 -2.24419e-04 -1.30189e-03 -3.13091e-04 -1.69477e-03 -3.51363e-04 -2.18405e-03 -2.75308e-04 -2.88109e-03 9.85370e-05 -4.14108e-03 1.49652e-03 -7.75659e-03 1.01474e-02 8.94251e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_11-12.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.57020e-04 4.34596e-04 -4.66209e-04 9.64112e-05 -4.43274e-04 -9.16278e-05 -4.94085e-04 -2.39268e-04 -5.71371e-04 -3.72060e-04 -6.61274e-04 -4.98919e-04 -7.58943e-04 -6.23767e-04 -8.62735e-04 -7.48701e-04 -9.72316e-04 -8.75554e-04 -1.08777e-03 -1.00576e-03
4.34596e-04 5.79785e-03 1.29638e-03 -8.36587e-04 5.86411e-04 -5.34294e-04 3.86313e-04 -4.23245e-04 2.83695e-04 -3.69301e-04 2.16431e-04 -3.39685e-04 1.65517e-04 -3.22987e-04 1.23416e-04 -3.14371e-04 8.64874e-05 -3.11491e-04 5.26613e-05 -3.13097e-04
-4.66209e-04 1.29638e-03 1.05739e-02 1.93691e-03 -1.18826e-03 7.65784e-04 -7.35327e-04 4.74341e-04 -5.87898e-04 3.29575e-04 -5.23202e-04 2.34130e-04 -4.92153e-04 1.60388e-04 -4.78679e-04 9.78087e-05 -4.76266e-04 4.13927e-05 -4.81883e-04 -1.17001e-05
9.64112e-05 -8.36587e-04 1.93691e-03 1.53377e-02 2.56140e-03 -1.53772e-03 9.16984e-04 -9.27864e-04 5.31120e-04 -7.43704e-04 3.44198e-04 -6.69655e-04 2.21292e-04 -6.39084e-04 1.25446e-04 -6.30897e-04 4.28989e-05 -6.36802e-04 -3.27795e-05 -6.53059e-04
-4.43274e-04 5.86411e-04 -1.18826e-03 2.56140e-03 2.00889e-02 3.17436e-03 -1.89449e-03 1.05129e-03 -1.12458e-03 5.68512e-04 -9.02967e-04 3.38345e-04 -8.19934e-04 1.87361e-04 -7.90747e-04 6.88958e-05 -7.89065e-04 -3.42031e-05 -8.04719e-04 -1.29839e-04
-9.16278e-05 -5.34294e-04 7.65784e-04 -1.53772e-03 3.17436e-03 2.48287e-02 3.77583e-03 -2.26101e-03 1.17148e-03 -1.32975e-03 5.90055e-04 -1.07045e-03 3.15437e-04 -9.78820e-04 1.35375e-04 -9.51818e-04 -6.68625e-06 -9.57737e-04 -1.31350e-04 -9.84506e-04
-4.94085e-04 3.86313e-04 -7.35327e-04 9.16984e-04 -1.89449e-03 3.77583e-03 2.95571e-02 4.36553e-03 -2.63849e-03 1.27833e-03 -1.54550e-03 5.96847e-04 -1.24868e-03 2.76555e-04 -1.14904e-03 6.62280e-05 -1.12512e-03 -1.00623e-04 -1.13984e-03 -2.48324e-04
-2.39268e-04 -4.23245e-04 4.74341e-04 -9.27864e-04 1.05129e-03 -2.26101e-03 4.36553e-03 3.42737e-02 4.94306e-03 -3.02792e-03 1.37175e-03 -1.77338e-03 5.88917e-04 -1.43953e-03 2.21656e-04 -1.33268e-03 -2.02363e-05 -1.31296e-03 -2.13454e-04 -1.33804e-03
-5.71371e-04 2.83695e-04 -5.87898e-04 5.31120e-04 -1.12458e-03 1.17148e-03 -2.63849e-03 4.94306e-03 3.89779e-02 5.50785e-03 -3.43023e-03 1.45126e-03 -2.01464e-03 5.65767e-04 -1.64454e-03 1.50188e-04 -1.53155e-03 -1.24911e-04 -1.51753e-03 -3.46339e-04
-3.72060e-04 -3.69301e-04 3.29575e-04 -7.43704e-04 5.68512e-04 -1.32975e-03 1.27833e-03 -3.02792e-03 5.50785e-03 4.36690e-02 6.05914e-03 -3.84645e-03 1.51604e-03 -2.27063e-03 5.26532e-04 -1.86533e-03 6.09617e-05 -1.74768e-03 -2.49224e-04 -1.74128e-03
-6.61274e-04 2.16431e-04 -5.23202e-04 3.44198e-04 -9.02967e-04 5.90055e-04 -1.54550e-03 1.37175e-03 -3.43023e-03 6.05914e-03 4.83460e-02 6.59598e-03 -4.27769e-03 1.56509e-03 -2.54271e-03 4.69885e-04 -2.10371e-03 -4.75788e-05 -1.98331e-03 -3.95297e-04
-4.98919e-04 -3.39685e-04 2.34130e-04 -6.69655e-04 3.38345e-04 -1.07045e-03 5.96847e-04 -1.77338e-03 1.45126e-03 -3.84645e-03 6.59598e-03 5.30079e-02 7.11726e-03 -4.72530e-03 1.59694e-03 -2.83269e-03 3.94148e-04 -2.36189e-03 -1.77669e-04 -2.24123e-03
-7.58943e-04 1.65517e-04 -4.92153e-04 2.21292e-04 -8.19934e-04 3.15437e-04 -1.24868e-03 5.88917e-04 -2.01464e-03 1.51604e-03 -4.27769e-03 7.11726e-03 5.76534e-02 7.62149e-03 -5.19093e-03 1.60987e-03 -3.14262e-03 2.97015e-04 -2.64254e-03 -3.32133e-04
-6.23767e-04 -3.22987e-04 1.60388e-04 -6.39084e-04 1.87361e-04 -9.78820e-04 2.76555e-04 -1.43953e-03 5.65767e-04 -2.27063e-03 1.56509e-03 -4.72530e-03 7.62149e-03 6.22807e-02 8.10689e-03 -5.67670e-03 1.60152e-03 -3.47522e-03 1.75626e-04 -2.94911e-03
-8.62735e-04 1.23416e-04 -4.78679e-04 1.25446e-04 -7.90747e-04 1.35375e-04 -1.14904e-03 2.21656e-04 -1.64454e-03 5.26532e-04 -2.54271e-03 1.59694e-03 -5.19093e-03 8.10689e-03 6.68879e-02 8.57107e-03 -6.18519e-03 1.56899e-03 -3.83382e-03 2.61618e-05
-7.48701e-04 -3.14371e-04 9.78087e-05 -6.30897e-04 6.88958e-05 -9.51818e-04 6.62280e-05 -1.33268e-03 1.50188e-04 -1.86533e-03 4.69885e-04 -2.83269e-03 1.60987e-03 -5.67670e-03 8.57107e-03 7.14723e-02 9.01112e-03 -6.71984e-03 1.50844e-03 -4.22281e-03
-9.72316e-04 8.64874e-05 -4.76266e-04 4.28989e-05 -7.89065e-04 -6.68625e-06 -1.12512e-03 -2.02363e-05 -1.53155e-03 6.09617e-05 -2.10371e-03 3.94148e-04 -3.14262e-03 1.60152e-03 -6.18519e-03 9.01112e-03 7.60305e-02 9.42318e-03 -7.28487e-03 1.41486e-03
-8.75554e-04 -3.11491e-04 4.13927e-05 -6.36802e-04 -3.42031e-05 -9.57737e-04 -1.00623e-04 -1.31296e-03 -1.24911e-04 -1.74768e-03 -4.75788e-05 -2.36189e-03 2.97015e-04 -3.47522e-03 1.56899e-03 -6.71984e-03 9.42318e-03 8.05583e-02 9.80224e-03 -7.88615e-03
-1.08777e-03 5.26613e-05 -4.81883e-04 -3.27795e-05 -8.04719e-04 -1.31350e-04 -1.13984e-03 -2.13454e-04 -1.51753e-03 -2.49224e-04 -1.98331e-03 -1.77669e-04 -2.64254e-03 1.75626e-04 -3.83382e-03 1.50844e-03 -7.28487e-03 9.80224e-03 8.50499e-02 1.01416e-02
-1.00576e-03 -3.13097e-04 -1.17001e-05 -6.53059e-04 -1.29839e-04 -9.84506e-04 -2.48324e-04 -1.33804e-03 -3.46339e-04 -1.74128e-03 -3.95297e-04 -2.24123e-03 -3.32133e-04 -2.94911e-03 2.61618e-05 -4.22281e-03 1.41486e-03 -7.88615e-03 1.01416e-02 8.94973e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_12-13.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.57462e-04 4.35890e-04 -4.71285e-04 9.09543e-05 -4.50345e-04 -1.00831e-04 -5.04838e-04 -2.51697e-04 -5.85997e-04 -3.87862e-04 -6.79783e-04 -5.18316e-04 -7.81361e-04 -6.47057e-04 -8.89145e-04 -7.76168e-04 -1.00304e-03 -9.07455e-04 -1.12317e-03 -1.04244e-03
4.35890e-04 5.80576e-03 1.30390e-03 -8.39853e-04 5.85722e-04 -5.35289e-04 3.84890e-04 -4.25282e-04 2.82490e-04 -3.72441e-04 2.15164e-04 -3.43667e-04 1.63907e-04 -3.27665e-04 1.21284e-04 -3.19706e-04 8.37086e-05 -3.17513e-04 4.91312e-05 -3.19873e-04
-4.71285e-04 1.30390e-03 1.05879e-02 1.94892e-03 -1.19436e-03 7.64479e-04 -7.37960e-04 4.71576e-04 -5.92027e-04 3.26746e-04 -5.28979e-04 2.30881e-04 -4.99287e-04 1.56346e-04 -4.87031e-04 9.27167e-05 -4.85837e-04 3.50497e-05 -4.92762e-04 -1.94769e-05
9.09543e-05 -8.39853e-04 1.94892e-03 1.53564e-02 2.57785e-03 -1.54706e-03 9.14602e-04 -9.32441e-04 5.26497e-04 -7.50246e-04 3.39197e-04 -6.78424e-04 2.15473e-04 -6.49771e-04 1.18332e-04 -6.43381e-04 3.41411e-05 -6.51136e-04 -4.34656e-05 -6.69400e-04
-4.50345e-04 5.85722e-04 -1.19436e-03 2.57785e-03 2.01120e-02 3.19471e-03 -1.90730e-03 1.04728e-03 -1.13141e-03 5.61499e-04 -9.12309e-04 3.30619e-04 -8.32140e-04 1.78376e-04 -8.05494e-04 5.80499e-05 -8.06260e-04 -4.73598e-05 -8.24467e-04 -1.45690e-04
-1.00831e-04 -5.35289e-04 7.64479e-04 -1.54706e-03 3.19471e-03 2.48559e-02 3.79948e-03 -2.27760e-03 1.16530e-03 -1.33924e-03 5.80111e-04 -1.08305e-03 3.04411e-04 -9.94991e-04 1.22583e-04 -9.71226e-04 -2.19784e-05 -9.80317e-04 -1.49708e-04 -1.01048e-03
-5.04838e-04 3.84890e-04 -7.37960e-04 9.14602e-04 -1.90730e-03 3.79948e-03 2.95882e-02 4.39193e-03 -2.65923e-03 1.26944e-03 -1.55812e-03 5.83403e-04 -1.26509e-03 2.61597e-04 -1.16979e-03 4.89258e-05 -1.14988e-03 -1.21155e-04 -1.16863e-03 -2.72823e-04
-2.51697e-04 -4.25282e-04 4.71576e-04 -9.32441e-04 1.04728e-03 -2.27760e-03 4.39193e-03 3.43082e-02 4.97166e-03 -3.05328e-03 1.35958e-03 -1.78966e-03 5.71350e-04 -1.46036e-03 2.02070e-04 -1.35871e-03 -4.28349e-05 -1.34391e-03 -2.40159e-04 -1.37401e-03
-5.85997e-04 2.82490e-04 -5.92027e-04 5.26497e-04 -1.13141e-03 1.16530e-03 -2.65923e-03 4.97166e-03 3.90155e-02 5.53808e-03 -3.46074e-03 1.43519e-03 -2.03522e-03 5.43383e-04 -1.67050e-03 1.25192e-04 -1.56370e-03 -1.53739e-04 -1.55563e-03 -3.80330e-04
-3.87862e-04 -3.72441e-04 3.26746e-04 -7.50246e-04 5.61499e-04 -1.33924e-03 1.26944e-03 -3.05328e-03 5.53808e-03 4.37091e-02 6.09037e-03 -3.88276e-03 1.49537e-03 -2.29621e-03 4.98551e-04 -1.89727e-03 2.96237e-05 -1.78694e-03 -2.85394e-04 -1.78775e-03
-6.79783e-04 2.15164e-04 -5.28979e-04 3.39197e-04 -9.12309e-04 5.80111e-04 -1.55812e-03 1.35958e-03 -3.46074e-03 6.09037e-03 4.83880e-02 6.62752e-03 -4.32049e-03 1.53904e-03 -2.57415e-03 4.35378e-04 -2.14261e-03 -8.63718e-05 -2.03088e-03 -4.40161e-04
-5.18316e-04 -3.43667e-04 2.30881e-04 -6.78424e-04 3.30619e-04 -1.08305e-03 5.83403e-04 -1.78966e-03 1.43519e-03 -3.88276e-03 6.62752e-03 5.30510e-02 7.14832e-03 -4.77545e-03 1.56459e-03 -2.87096e-03 3.51999e-04 -2.40899e-03 -2.25271e-04 -2.29862e-03
-7.81361e-04 1.63907e-04 -4.99287e-04 2.15473e-04 -8.32140e-04 3.04411e-04 -1.26509e-03 5.71350e-04 -2.03522e-03 1.49537e-03 -4.32049e-03 7.14832e-03 5.76967e-02 7.65115e-03 -5.24942e-03 1.57010e-03 -3.18897e-03 2.45869e-04 -2.69931e-03 -3.90226e-04
-6.47057e-04 -3.27665e-04 1.56346e-04 -6.49771e-04 1.78376e-04 -9.94991e-04 2.61597e-04 -1.46036e-03 5.43383e-04 -2.29621e-03 1.53904e-03 -4.77545e-03 7.65115e-03 6.23234e-02 8.13402e-03 -5.74475e-03 1.55297e-03 -3.53114e-03 1.13799e-04 -3.01748e-03
-8.89145e-04 1.21284e-04 -4.87031e-04 1.18332e-04 -8.05494e-04 1.22583e-04 -1.16979e-03 2.02070e-04 -1.67050e-03 4.98551e-04 -2.57415e-03 1.56459e-03 -5.24942e-03 8.13402e-03 6.69286e-02 8.59432e-03 -6.26432e-03 1.50997e-03 -3.90122e-03 -4.84782e-05
-7.76168e-04 -3.19706e-04 9.27167e-05 -6.43381e-04 5.80499e-05 -9.71226e-04 4.89258e-05 -1.35871e-03 1.25192e-04 -1.89727e-03 4.35378e-04 -2.87096e-03 1.57010e-03 -5.74475e-03 8.59432e-03 7.15096e-02 9.02880e-03 -6.81194e-03 1.43682e-03 -4.30416e-03
-1.00304e-03 8.37086e-05 -4.85837e-04 3.41411e-05 -8.06260e-04 -2.19784e-05 -1.14988e-03 -4.28349e-05 -1.56370e-03 2.96237e-05 -2.14261e-03 3.51999e-04 -3.18897e-03 1.55297e-03 -6.26432e-03 9.02880e-03 7.60625e-02 9.43315e-03 -7.39242e-03 1.32782e-03
-9.07455e-04 -3.17513e-04 3.50497e-05 -6.51136e-04 -4.73598e-05 -9.80317e-04 -1.21155e-04 -1.34391e-03 -1.53739e-04 -1.78694e-03 -8.63718e-05 -2.40899e-03 2.45869e-04 -3.53114e-03 1.50997e-03 -6.81194e-03 9.43315e-03 8.05825e-02 9.80168e-03 -8.01238e-03
-1.12317e-03 4.91312e-05 -4.92762e-04 -4.34656e-05 -8.24467e-04 -1.49708e-04 -1.16863e-03 -2.40159e-04 -1.55563e-03 -2.85394e-04 -2.03088e-03 -2.25271e-04 -2.69931e-03 1.13799e-04 -3.90122e-03 1.43682e-03 -7.39242e-03 9.80168e-03 8.50630e-02 1.01267e-02
-1.04244e-03 -3.19873e-04 -1.94769e-05 -6.69400e-04 -1.45690e-04 -1.01048e-03 -2.72823e-04 -1.37401e-03 -3.80330e-04 -1.78775e-03 -4.40161e-04 -2.29862e-03 -3.90226e-04 -3.01748e-03 -4.84782e-05 -4.30416e-03 1.32782e-03 -8.01238e-03 1.01267e-02 8.94950e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_13-14.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.57290e-04 4.36893e-04 -4.76126e-04 8.52137e-05 -4.57397e-04 -1.10235e-04 -5.15697e-04 -2.64349e-04 -6.00792e-04 -4.03946e-04 -6.98513e-04 -5.38066e-04 -8.04067e-04 -6.70769e-04 -9.15929e-04 -8.04153e-04 -1.03422e-03 -9.40018e-04 -1.15911e-03 -1.07994e-03
4.36893e-04 5.80979e-03 1.31082e-03 -8.42512e-04 5.84631e-04 -5.36056e-04 3.83342e-04 -4.27236e-04 2.81208e-04 -3.75495e-04 2.13791e-04 -3.47533e-04 1.62156e-04 -3.32204e-04 1.18981e-04 -3.24895e-04 8.07362e-05 -3.23390e-04 4.53866e-05 -3.26517e-04
-4.76126e-04 1.31082e-03 1.05946e-02 1.96015e-03 -1.19961e-03 7.62606e-04 -7.40260e-04 4.68616e-04 -5.96021e-04 3.23790e-04 -5.34626e-04 2.27471e-04 -5.06260e-04 1.52095e-04 -4.95201e-04 8.73744e-05 -4.95224e-04 2.84207e-05 -5.03474e-04 -2.75743e-05
8.52137e-05 -8.42512e-04 1.96015e-03 1.53645e-02 2.59324e-03 -1.55526e-03 9.11454e-04 -9.36569e-04 5.21606e-04 -7.56608e-04 3.34021e-04 -6.87032e-04 2.09440e-04 -6.60269e-04 1.10944e-04 -6.55662e-04 2.50542e-05 -6.65277e-04 -5.45307e-05 -6.85580e-04
-4.57397e-04 5.84631e-04 -1.19961e-03 2.59324e-03 2.01212e-02 3.21367e-03 -1.91868e-03 1.04230e-03 -1.13770e-03 5.54146e-04 -9.21435e-04 3.22674e-04 -8.44167e-04 1.69121e-04 -8.20041e-04 4.68593e-05 -8.23251e-04 -6.09301e-05 -8.44039e-04 -1.62035e-04
-1.10235e-04 -5.36056e-04 7.62606e-04 -1.55526e-03 3.21367e-03 2.48660e-02 3.82142e-03 -2.29244e-03 1.15796e-03 -1.34808e-03 5.69759e-04 -1.09542e-03 2.93115e-04 -1.01098e-03 1.09461e-04 -9.90442e-04 -3.76921e-05 -1.00272e-03 -1.68591e-04 -1.03633e-03
-5.15697e-04 3.83342e-04 -7.40260e-04 9.11454e-04 -1.91868e-03 3.82142e-03 2.95989e-02 4.41630e-03 -2.67793e-03 1.25919e-03 -1.56999e-03 5.69479e-04 -1.28125e-03 2.46312e-04 -1.19038e-03 3.12236e-05 -1.17447e-03 -1.42214e-04 -1.19730e-03 -2.97979e-04
-2.64349e-04 -4.27236e-04 4.68616e-04 -9.36569e-04 1.04230e-03 -2.29244e-03 4.41630e-03 3.43192e-02 4.99791e-03 -3.07633e-03 1.34585e-03 -1.80514e-03 5.53223e-04 -1.48097e-03 1.82093e-04 -1.38462e-03 -6.59323e-05 -1.37476e-03 -2.67518e-04 -1.40996e-03
-6.00792e-04 2.81208e-04 -5.96021e-04 5.21606e-04 -1.13770e-03 1.15796e-03 -2.67793e-03 4.99791e-03 3.90262e-02 5.56563e-03 -3.48870e-03 1.41736e-03 -2.05495e-03 5.20350e-04 -1.69627e-03 9.97072e-05 -1.59580e-03 -1.83188e-04 -1.59375e-03 -4.15155e-04
-4.03946e-04 -3.75495e-04 3.23790e-04 -7.56608e-04 5.54146e-04 -1.34808e-03 1.25919e-03 -3.07633e-03 5.56563e-03 4.37190e-02 6.11860e-03 -3.91626e-03 1.47273e-03 -2.32091e-03 4.69801e-04 -1.92909e-03 -2.32021e-06 -1.82626e-03 -3.22358e-04 -1.83441e-03
-6.98513e-04 2.13791e-04 -5.34626e-04 3.34021e-04 -9.21435e-04 5.69759e-04 -1.56999e-03 1.34585e-03 -3.48870e-03 6.11860e-03 4.83964e-02 6.65571e-03 -4.36028e-03 1.51078e-03 -2.60471e-03 3.99958e-04 -2.18151e-03 -1.25943e-04 -2.07870e-03 -4.86067e-04
-5.38066e-04 -3.47533e-04 2.27471e-04 -6.87032e-04 3.22674e-04 -1.09542e-03 5.69479e-04 -1.80514e-03 1.41736e-03 -3.91626e-03 6.65571e-03 5.30573e-02 7.17568e-03 -4.82240e-03 1.52976e-03 -2.90842e-03 3.08742e-04 -2.45625e-03 -2.73896e-04 -2.35651e-03
-8.04067e-04 1.62156e-04 -5.06260e-04 2.09440e-04 -8.44167e-04 2.93115e-04 -1.28125e-03 5.53223e-04 -2.05495e-03 1.47273e-03 -4.36028e-03 7.17568e-03 5.76999e-02 7.67670e-03 -5.30458e-03 1.52753e-03 -3.23461e-03 1.93345e-04 -2.75652e-03 -4.49710e-04
-6.70769e-04 -3.32204e-04 1.52095e-04 -6.60269e-04 1.69121e-04 -1.01098e-03 2.46312e-04 -1.48097e-03 5.20350e-04 -2.32091e-03 1.51078e-03 -4.82240e-03 7.67670e-03 6.23225e-02 8.15661e-03 -5.80940e-03 1.50122e-03 -3.58655e-03 5.01991e-05 -3.08666e-03
-9.15929e-04 1.18981e-04 -4.95201e-04 1.10944e-04 -8.20041e-04 1.09461e-04 -1.19038e-03 1.82093e-04 -1.69627e-03 4.69801e-04 -2.60471e-03 1.52976e-03 -5.30458e-03 8.15661e-03 6.69224e-02 8.61250e-03 -6.34004e-03 1.44723e-03 -3.96844e-03 -1.25441e-04
-8.04153e-04 -3.24895e-04 8.73744e-05 -6.55662e-04 4.68593e-05 -9.90442e-04 3.12236e-05 -1.38462e-03 9.97072e-05 -1.92909e-03 3.99958e-04 -2.90842e-03 1.52753e-03 -5.80940e-03 8.61250e-03 7.14963e-02 9.04076e-03 -6.90078e-03 1.36082e-03 -4.38587e-03
-1.03422e-03 8.07362e-05 -4.95224e-04 2.50542e-05 -8.23251e-04 -3.76921e-05 -1.17447e-03 -6.59323e-05 -1.59580e-03 -2.32021e-06 -2.18151e-03 3.08742e-04 -3.23461e-03 1.50122e-03 -6.34004e-03 9.04076e-03 7.60402e-02 9.43661e-03 -7.49707e-03 1.23549e-03
-9.40018e-04 -3.23390e-04 2.84207e-05 -6.65277e-04 -6.09301e-05 -1.00272e-03 -1.42214e-04 -1.37476e-03 -1.83188e-04 -1.82626e-03 -1.25943e-04 -2.45625e-03 1.93345e-04 -3.58655e-03 1.44723e-03 -6.90078e-03 9.43661e-03 8.05485e-02 9.79357e-03 -8.13640e-03
-1.15911e-03 4.53866e-05 -5.03474e-04 -5.45307e-05 -8.44039e-04 -1.68591e-04 -1.19730e-03 -2.67518e-04 -1.59375e-03 -3.22358e-04 -2.07870e-03 -2.73896e-04 -2.75652e-03 5.01991e-05 -3.96844e-03 1.36082e-03 -7.49707e-03 9.79357e-03 8.50138e-02 1.01028e-02
-1.07994e-03 -3.26517e-04 -2.75743e-05 -6.85580e-04 -1.62035e-04 -1.03633e-03 -2.97979e-04 -1.40996e-03 -4.15155e-04 -1.83441e-03 -4.86067e-04 -2.35651e-03 -4.49710e-04 -3.08666e-03 -1.25441e-04 -4.38587e-03 1.23549e-03 -8.13640e-03 1.01028e-02 8.94255e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_14-15.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.56430e-04 4.37541e-04 -4.80718e-04 7.91438e-05 -4.64453e-04 -1.19893e-04 -5.26712e-04 -2.77286e-04 -6.15828e-04 -4.20398e-04 -7.17540e-04 -5.58288e-04 -8.27151e-04 -6.95041e-04 -9.43196e-04 -8.32836e-04 -1.06597e-03 -9.73438e-04 -1.19578e-03 -1.11840e-03
4.37541e-04 5.80942e-03 1.31704e-03 -8.44515e-04 5.83110e-04 -5.36571e-04 3.81641e-04 -4.29074e-04 2.79813e-04 -3.78430e-04 2.12279e-04 -3.51253e-04 1.60234e-04 -3.36582e-04 1.16485e-04 -3.29920e-04 7.75524e-05 -3.29113e-04 4.14130e-05 -3.33024e-04
-4.80718e-04 1.31704e-03 1.05931e-02 1.97041e-03 -1.20395e-03 7.60122e-04 -7.42196e-04 4.65426e-04 -5.99840e-04 3.20662e-04 -5.40103e-04 2.23856e-04 -5.13037e-04 1.47599e-04 -5.03165e-04 8.17527e-05 -5.04413e-04 2.14810e-05 -5.14012e-04 -3.60142e-05
7.91438e-05 -8.44515e-04 1.97041e-03 1.53606e-02 2.60732e-03 -1.56222e-03 9.07489e-04 -9.40212e-04 5.16405e-04 -7.62745e-04 3.28621e-04 -6.95433e-04 2.03143e-04 -6.70540e-04 1.03238e-04 -6.67714e-04 1.56023e-05 -6.79211e-04 -6.60061e-05 -7.01599e-04
-4.64453e-04 5.83110e-04 -1.20395e-03 2.60732e-03 2.01148e-02 3.23094e-03 -1.92848e-03 1.03630e-03 -1.14338e-03 5.46410e-04 -9.30301e-04 3.14452e-04 -8.55967e-04 1.59542e-04 -8.34350e-04 3.52750e-05 -8.40015e-04 -7.49575e-05 -8.63426e-04 -1.78916e-04
-1.19893e-04 -5.36571e-04 7.60122e-04 -1.56222e-03 3.23094e-03 2.48568e-02 3.84128e-03 -2.30539e-03 1.14939e-03 -1.35622e-03 5.58952e-04 -1.10750e-03 2.81487e-04 -1.02674e-03 9.59454e-05 -1.00943e-03 -5.38851e-05 -1.02491e-03 -1.88051e-04 -1.06205e-03
-5.26712e-04 3.81641e-04 -7.42196e-04 9.07489e-04 -1.92848e-03 3.84128e-03 2.95866e-02 4.43820e-03 -2.69445e-03 1.24752e-03 -1.58110e-03 5.55023e-04 -1.29713e-03 2.30632e-04 -1.21076e-03 1.30491e-05 -1.19888e-03 -1.63869e-04 -1.22583e-03 -3.23861e-04
-2.77286e-04 -4.29074e-04 4.65426e-04 -9.40212e-04 1.03630e-03 -2.30539e-03 4.43820e-03 3.43035e-02 5.02131e-03 -3.09691e-03 1.33051e-03 -1.81979e-03 5.34480e-04 -1.50130e-03 1.61645e-04 -1.41035e-03 -8.96138e-05 -1.40547e-03 -2.95619e-04 -1.44588e-03
-6.15828e-04 2.79813e-04 -5.99840e-04 5.16405e-04 -1.14338e-03 1.14939e-03 -2.69445e-03 5.02131e-03 3.90066e-02 5.58996e-03 -3.51392e-03 1.39769e-03 -2.07380e-03 4.96605e-04 -1.72180e-03 7.36438e-05 -1.62780e-03 -2.13362e-04 -1.63187e-03 -4.50923e-04
-4.20398e-04 -3.78430e-04 3.20662e-04 -7.62745e-04 5.46410e-04 -1.35622e-03 1.24752e-03 -3.09691e-03 5.58996e-03 4.36948e-02 6.14321e-03 -3.94678e-03 1.44804e-03 -2.34471e-03 4.40210e-04 -1.96074e-03 -3.49821e-05 -1.86561e-03 -3.60244e-04 -1.88126e-03
-7.17540e-04 2.12279e-04 -5.40103e-04 3.28621e-04 -9.30301e-04 5.58952e-04 -1.58110e-03 1.33051e-03 -3.51392e-03 6.14321e-03 4.83671e-02 6.67989e-03 -4.39684e-03 1.48021e-03 -2.63439e-03 3.63536e-04 -2.22037e-03 -1.66426e-04 -2.12674e-03 -5.33170e-04
-5.58288e-04 -3.51253e-04 2.23856e-04 -6.95433e-04 3.14452e-04 -1.10750e-03 5.55023e-04 -1.81979e-03 1.39769e-03 -3.94678e-03 6.67989e-03 5.30220e-02 7.19857e-03 -4.86594e-03 1.49233e-03 -2.94507e-03 2.64265e-04 -2.50366e-03 -3.23709e-04 -2.41493e-03
-8.27151e-04 1.60234e-04 -5.13037e-04 2.03143e-04 -8.55967e-04 2.81487e-04 -1.29713e-03 5.34480e-04 -2.07380e-03 1.44804e-03 -4.39684e-03 7.19857e-03 5.76578e-02 7.69733e-03 -5.35618e-03 1.48201e-03 -3.27958e-03 1.39304e-04 -2.81417e-03 -5.10788e-04
-6.95041e-04 -3.36582e-04 1.47599e-04 -6.70540e-04 1.59542e-04 -1.02674e-03 2.30632e-04 -1.50130e-03 4.96605e-04 -2.34471e-03 1.48021e-03 -4.86594e-03 7.69733e-03 6.22724e-02 8.17373e-03 -5.87042e-03 1.44611e-03 -3.64152e-03 -1.53482e-05 -3.15673e-03
-9.43196e-04 1.16485e-04 -5.03165e-04 1.03238e-04 -8.34350e-04 9.59454e-05 -1.21076e-03 1.61645e-04 -1.72180e-03 4.40210e-04 -2.63439e-03 1.49233e-03 -5.35618e-03 8.17373e-03 6.68630e-02 8.62462e-03 -6.41217e-03 1.38058e-03 -4.03560e-03 -2.04982e-04
-8.32836e-04 -3.29920e-04 8.17527e-05 -6.67714e-04 3.52750e-05 -1.00943e-03 1.30491e-05 -1.41035e-03 7.36438e-05 -1.96074e-03 3.63536e-04 -2.94507e-03 1.48201e-03 -5.87042e-03 8.62462e-03 7.14260e-02 9.04592e-03 -6.98621e-03 1.28013e-03 -4.46812e-03
-1.06597e-03 7.75524e-05 -5.04413e-04 1.56023e-05 -8.40015e-04 -5.38851e-05 -1.19888e-03 -8.96138e-05 -1.62780e-03 -3.49821e-05 -2.22037e-03 2.64265e-04 -3.27958e-03 1.44611e-03 -6.41217e-03 9.04592e-03 7.59567e-02 9.43231e-03 -7.59870e-03 1.13743e-03
-9.73438e-04 -3.29113e-04 2.14810e-05 -6.79211e-04 -7.49575e-05 -1.02491e-03 -1.63869e-04 -1.40547e-03 -2.13362e-04 -1.86561e-03 -1.66426e-04 -2.50366e-03 1.39304e-04 -3.64152e-03 1.38058e-03 -6.98621e-03 9.43231e-03 8.04489e-02 9.77650e-03 -8.25820e-03
-1.19578e-03 4.14130e-05 -5.14012e-04 -6.60061e-05 -8.63426e-04 -1.88051e-04 -1.22583e-03 -2.95619e-04 -1.63187e-03 -3.60244e-04 -2.12674e-03 -3.23709e-04 -2.81417e-03 -1.53482e-05 -4.03560e-03 1.28013e-03 -7.59870e-03 9.77650e-03 8.48941e-02 1.00683e-02
-1.11840e-03 -3.33024e-04 -3.60142e-05 -7.01599e-04 -1.78916e-04 -1.06205e-03 -3.23861e-04 -1.44588e-03 -4.50923e-04 -1.88126e-03 -5.33170e-04 -2.41493e-03 -5.10788e-04 -3.15673e-03 -2.04982e-04 -4.46812e-03 1.13743e-03 -8.25820e-03 1.00683e-02 8.92802e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_15-16.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.54842e-04 4.37790e-04 -4.85058e-04 7.26900e-05 -4.71527e-04 -1.29890e-04 -5.37896e-04 -2.90636e-04 -6.31115e-04 -4.37380e-04 -7.36901e-04 -5.79156e-04 -8.50670e-04 -7.20082e-04 -9.71018e-04 -8.62453e-04 -1.09842e-03 -1.00797e-03 -1.23331e-03 -1.15813e-03
4.37790e-04 5.80437e-03 1.32250e-03 -8.45849e-04 5.81154e-04 -5.36831e-04 3.79772e-04 -4.30782e-04 2.78282e-04 -3.81227e-04 2.10602e-04 -3.54814e-04 1.58120e-04 -3.40793e-04 1.13778e-04 -3.34783e-04 7.41409e-05 -3.34689e-04 3.71946e-05 -3.39406e-04
-4.85058e-04 1.32250e-03 1.05828e-02 1.97962e-03 -1.20733e-03 7.57011e-04 -7.43761e-04 4.61983e-04 -6.03469e-04 3.17330e-04 -5.45391e-04 2.20002e-04 -5.19607e-04 1.42826e-04 -5.10920e-04 7.58237e-05 -5.13412e-04 1.42031e-05 -5.24392e-04 -4.48256e-05
7.26900e-05 -8.45849e-04 1.97962e-03 1.53441e-02 2.61996e-03 -1.56791e-03 9.02687e-04 -9.43370e-04 5.10869e-04 -7.68645e-04 3.22955e-04 -7.03611e-04 1.96538e-04 -6.80577e-04 9.51751e-05 -6.79544e-04 5.74671e-06 -6.92958e-04 -7.79326e-05 -7.17491e-04
-4.71527e-04 5.81154e-04 -1.20733e-03 2.61996e-03 2.00918e-02 3.24634e-03 -1.93667e-03 1.02925e-03 -1.14848e-03 5.38264e-04 -9.38900e-04 3.05904e-04 -8.67531e-04 1.49583e-04 -8.48424e-04 2.32445e-05 -8.56569e-04 -8.94946e-05 -8.82665e-04 -1.96390e-04
-1.29890e-04 -5.36831e-04 7.57011e-04 -1.56791e-03 3.24634e-03 2.48272e-02 3.85886e-03 -2.31642e-03 1.13958e-03 -1.36370e-03 5.47657e-04 -1.11931e-03 2.69469e-04 -1.04227e-03 8.19697e-05 -1.02820e-03 -7.06240e-05 -1.04695e-03 -2.08158e-04 -1.08769e-03
-5.37896e-04 3.79772e-04 -7.43761e-04 9.02687e-04 -1.93667e-03 3.85886e-03 2.95501e-02 4.45741e-03 -2.70875e-03 1.23440e-03 -1.59147e-03 5.39997e-04 -1.31273e-03 2.14485e-04 -1.23093e-03 -5.68031e-06 -1.22311e-03 -1.86205e-04 -1.25427e-03 -3.50570e-04
-2.90636e-04 -4.30782e-04 4.61983e-04 -9.43370e-04 1.02925e-03 -2.31642e-03 4.45741e-03 3.42596e-02 5.04161e-03 -3.11497e-03 1.31351e-03 -1.83364e-03 5.15073e-04 -1.52138e-03 1.40642e-04 -1.43592e-03 -1.13980e-04 -1.43610e-03 -3.24576e-04 -1.48186e-03
-6.31115e-04 2.78282e-04 -6.03469e-04 5.10869e-04 -1.14848e-03 1.13958e-03 -2.70875e-03 5.04161e-03 3.89548e-02 5.61077e-03 -3.53636e-03 1.37615e-03 -2.09183e-03 4.72087e-04 -1.74714e-03 4.68973e-05 -1.65973e-03 -2.44394e-04 -1.67004e-03 -4.87781e-04
-4.37380e-04 -3.81227e-04 3.17330e-04 -7.68645e-04 5.38264e-04 -1.36370e-03 1.23440e-03 -3.11497e-03 5.61077e-03 4.36346e-02 6.16386e-03 -3.97427e-03 1.42124e-03 -2.36769e-03 4.09700e-04 -1.99227e-03 -6.84974e-05 -1.90504e-03 -3.99218e-04 -1.92839e-03
-7.36901e-04 2.10602e-04 -5.45391e-04 3.22955e-04 -9.38900e-04 5.47657e-04 -1.59147e-03 1.31351e-03 -3.53636e-03 6.16386e-03 4.82977e-02 6.69967e-03 -4.43017e-03 1.44727e-03 -2.66327e-03 3.26006e-04 -2.25926e-03 -2.07992e-04 -2.17511e-03 -5.81683e-04
-5.79156e-04 -3.54814e-04 2.20002e-04 -7.03611e-04 3.05904e-04 -1.11931e-03 5.39997e-04 -1.83364e-03 1.37615e-03 -3.97427e-03 6.69967e-03 5.29427e-02 7.21658e-03 -4.90605e-03 1.45221e-03 -2.98101e-03 2.18431e-04 -2.55135e-03 -3.74923e-04 -2.47402e-03
-8.50670e-04 1.58120e-04 -5.19607e-04 1.96538e-04 -8.67531e-04 2.69469e-04 -1.31273e-03 5.15073e-04 -2.09183e-03 1.42124e-03 -4.43017e-03 7.21658e-03 5.75676e-02 7.71255e-03 -5.40424e-03 1.43343e-03 -3.32403e-03 8.35673e-05 -2.87245e-03 -5.73735e-04
-7.20082e-04 -3.40793e-04 1.42826e-04 -6.80577e-04 1.49583e-04 -1.04227e-03 2.14485e-04 -1.52138e-03 4.72087e-04 -2.36769e-03 1.44727e-03 -4.90605e-03 7.71255e-03 6.21702e-02 8.18487e-03 -5.92787e-03 1.38747e-03 -3.69628e-03 -8.30801e-05 -3.22793e-03
-9.71018e-04 1.13778e-04 -5.10920e-04 9.51751e-05 -8.48424e-04 8.19697e-05 -1.23093e-03 1.40642e-04 -1.74714e-03 4.09700e-04 -2.66327e-03 1.45221e-03 -5.40424e-03 8.18487e-03 6.67473e-02 8.63007e-03 -6.48082e-03 1.30978e-03 -4.10301e-03 -2.87431e-04
-8.62453e-04 -3.34783e-04 7.58237e-05 -6.79544e-04 2.32445e-05 -1.02820e-03 -5.68031e-06 -1.43592e-03 4.68973e-05 -1.99227e-03 3.26006e-04 -2.98101e-03 1.43343e-03 -5.92787e-03 8.63007e-03 7.12950e-02 9.04359e-03 -7.06838e-03 1.19444e-03 -4.55135e-03
-1.09842e-03 7.41409e-05 -5.13412e-04 5.74671e-06 -8.56569e-04 -7.06240e-05 -1.22311e-03 -1.13980e-04 -1.65973e-03 -6.84974e-05 -2.25926e-03 2.18431e-04 -3.32403e-03 1.38747e-03 -6.48082e-03 9.04359e-03 7.58081e-02 9.41946e-03 -7.69760e-03 1.03320e-03
-1.00797e-03 -3.34689e-04 1.42031e-05 -6.92958e-04 -8.94946e-05 -1.04695e-03 -1.86205e-04 -1.43610e-03 -2.44394e-04 -1.90504e-03 -2.07992e-04 -2.55135e-03 8.35673e-05 -3.69628e-03 1.30978e-03 -7.06838e-03 9.41946e-03 8.02795e-02 9.74946e-03 -8.37825e-03
-1.23331e-03 3.71946e-05 -5.24392e-04 -7.79326e-05 -8.82665e-04 -2.08158e-04 -1.25427e-03 -3.24576e-04 -1.67004e-03 -3.99218e-04 -2.17511e-03 -3.74923e-04 -2.87245e-03 -8.30801e-05 -4.10301e-03 1.19444e-03 -7.69760e-03 9.74946e-03 8.46995e-02 1.00218e-02
-1.15813e-03 -3.39406e-04 -4.48256e-05 -7.17491e-04 -1.96390e-04 -1.08769e-03 -3.50570e-04 -1.48186e-03 -4.87781e-04 -1.92839e-03 -5.81683e-04 -2.47402e-03 -5.73735e-04 -3.22793e-03 -2.87431e-04 -4.55135e-03 1.03320e-03 -8.37825e-03 1.00218e-02 8.90539e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_16-17.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.52609e-04 4.37712e-04 -4.89253e-04 6.59032e-05 -4.78751e-04 -1.40197e-04 -5.49405e-04 -3.04390e-04 -6.46843e-04 -4.54892e-04 -7.56815e-04 -6.00692e-04 -8.74870e-04 -7.45940e-04 -9.99688e-04 -8.93048e-04 -1.13190e-03 -1.04369e-03 -1.27206e-03 -1.19928e-03
4.37712e-04 5.79521e-03 1.32735e-03 -8.46618e-04 5.78837e-04 -5.36909e-04 3.77774e-04 -4.32408e-04 2.76630e-04 -3.83928e-04 2.08766e-04 -3.58260e-04 1.55816e-04 -3.44885e-04 1.10857e-04 -3.39536e-04 7.04943e-05 -3.40176e-04 3.27172e-05 -3.45727e-04
-4.89253e-04 1.32735e-03 1.05649e-02 1.98799e-03 -1.20991e-03 7.53365e-04 -7.45058e-04 4.58330e-04 -6.06981e-04 3.13806e-04 -5.50555e-04 2.15907e-04 -5.26040e-04 1.37766e-04 -5.18546e-04 6.95671e-05 -5.22310e-04 6.55668e-06 -5.34713e-04 -5.40516e-05
6.59032e-05 -8.46618e-04 1.98799e-03 1.53163e-02 2.63142e-03 -1.57250e-03 8.97154e-04 -9.46179e-04 5.05045e-04 -7.74411e-04 3.17029e-04 -7.11662e-04 1.89610e-04 -6.90484e-04 8.67235e-05 -6.91267e-04 -4.55845e-06 -7.06645e-04 -9.03720e-05 -7.33404e-04
-4.78751e-04 5.78837e-04 -1.20991e-03 2.63142e-03 2.00541e-02 3.26021e-03 -1.94349e-03 1.02129e-03 -1.15317e-03 5.29750e-04 -9.47365e-04 2.97024e-04 -8.78983e-04 1.39209e-04 -8.62395e-04 1.07107e-05 -8.73063e-04 -1.04619e-04 -9.01932e-04 -2.14551e-04
-1.40197e-04 -5.36909e-04 7.53365e-04 -1.57250e-03 3.26021e-03 2.47795e-02 3.87454e-03 -2.32582e-03 1.12866e-03 -1.37072e-03 5.35914e-04 -1.13100e-03 2.57035e-04 -1.05773e-03 6.74709e-05 -1.04692e-03 -8.79994e-05 -1.06901e-03 -2.29025e-04 -1.11349e-03
-5.49405e-04 3.77774e-04 -7.45058e-04 8.97154e-04 -1.94349e-03 3.87454e-03 2.94920e-02 4.47438e-03 -2.72117e-03 1.21998e-03 -1.60136e-03 5.24428e-04 -1.32827e-03 1.97821e-04 -1.25108e-03 -2.50602e-05 -1.24740e-03 -2.09346e-04 -1.28287e-03 -3.78268e-04
-3.04390e-04 -4.32408e-04 4.58330e-04 -9.46179e-04 1.02129e-03 -2.32582e-03 4.47438e-03 3.41907e-02 5.05932e-03 -3.13095e-03 1.29500e-03 -1.84702e-03 4.95011e-04 -1.54145e-03 1.19000e-04 -1.46160e-03 -1.39160e-04 -1.46692e-03 -3.54569e-04 -1.51820e-03
-6.46843e-04 2.76630e-04 -6.06981e-04 5.05045e-04 -1.15317e-03 1.12866e-03 -2.72117e-03 5.05932e-03 3.88746e-02 5.62860e-03 -3.55650e-03 1.35288e-03 -2.10940e-03 4.46782e-04 -1.77258e-03 1.93536e-05 -1.69190e-03 -2.76467e-04 -1.70860e-03 -5.25979e-04
-4.54892e-04 -3.83928e-04 3.13806e-04 -7.74411e-04 5.29750e-04 -1.37072e-03 1.21998e-03 -3.13095e-03 5.62860e-03 4.35424e-02 6.18116e-03 -3.99930e-03 1.39247e-03 -2.39028e-03 3.78232e-04 -2.02406e-03 -1.03032e-04 -1.94492e-03 -4.39538e-04 -1.97622e-03
-7.56815e-04 2.08766e-04 -5.50555e-04 3.17029e-04 -9.47365e-04 5.35914e-04 -1.60136e-03 1.29500e-03 -3.55650e-03 6.18116e-03 4.81928e-02 6.71568e-03 -4.46090e-03 1.41207e-03 -2.69186e-03 2.87282e-04 -2.29862e-03 -2.50878e-04 -2.22424e-03 -6.31944e-04
-6.00692e-04 -3.58260e-04 2.15907e-04 -7.11662e-04 2.97024e-04 -1.13100e-03 5.24428e-04 -1.84702e-03 1.35288e-03 -3.99930e-03 6.71568e-03 5.28243e-02 7.23039e-03 -4.94347e-03 1.40949e-03 -3.01683e-03 1.71090e-04 -2.59981e-03 -4.27859e-04 -2.53434e-03
-8.74870e-04 1.55816e-04 -5.26040e-04 1.89610e-04 -8.78983e-04 2.57035e-04 -1.32827e-03 4.95011e-04 -2.10940e-03 1.39247e-03 -4.46090e-03 7.23039e-03 5.74348e-02 7.72304e-03 -5.44958e-03 1.38183e-03 -3.36863e-03 2.59085e-05 -2.93199e-03 -6.38971e-04
-7.45940e-04 -3.44885e-04 1.37766e-04 -6.90484e-04 1.39209e-04 -1.05773e-03 1.97821e-04 -1.54145e-03 4.46782e-04 -2.39028e-03 1.41207e-03 -4.94347e-03 7.72304e-03 6.20217e-02 8.19069e-03 -5.98267e-03 1.32527e-03 -3.75162e-03 -1.53316e-04 -3.30107e-03
-9.99688e-04 1.10857e-04 -5.18546e-04 8.67235e-05 -8.62395e-04 6.74709e-05 -1.25108e-03 1.19000e-04 -1.77258e-03 3.78232e-04 -2.69186e-03 1.40949e-03 -5.44958e-03 8.19069e-03 6.65815e-02 8.62951e-03 -6.54705e-03 1.23473e-03 -4.17162e-03 -3.73254e-04
-8.93048e-04 -3.39536e-04 6.95671e-05 -6.91267e-04 1.07107e-05 -1.04692e-03 -2.50602e-05 -1.46160e-03 1.93536e-05 -2.02406e-03 2.87282e-04 -3.01683e-03 1.38183e-03 -5.98267e-03 8.62951e-03 7.11100e-02 9.03438e-03 -7.14859e-03 1.10353e-03 -4.63673e-03
-1.13190e-03 7.04943e-05 -5.22310e-04 -4.55845e-06 -8.73063e-04 -8.79994e-05 -1.24740e-03 -1.39160e-04 -1.69190e-03 -1.03032e-04 -2.29862e-03 1.71090e-04 -3.36863e-03 1.32527e-03 -6.54705e-03 9.03438e-03 7.56014e-02 9.39859e-03 -7.79528e-03 9.22306e-04
-1.04369e-03 -3.40176e-04 6.55668e-06 -7.06645e-04 -1.04619e-04 -1.06901e-03 -2.09346e-04 -1.46692e-03 -2.76467e-04 -1.94492e-03 -2.50878e-04 -2.59981e-03 2.59085e-05 -3.75162e-03 1.23473e-03 -7.14859e-03 9.39859e-03 8.00475e-02 9.71281e-03 -8.49837e-03
-1.27206e-03 3.27172e-05 -5.34713e-04 -9.03720e-05 -9.01932e-04 -2.29025e-04 -1.28287e-03 -3.54569e-04 -1.70860e-03 -4.39538e-04 -2.22424e-03 -4.27859e-04 -2.93199e-03 -1.53316e-04 -4.17162e-03 1.10353e-03 -7.79528e-03 9.71281e-03 8.44372e-02 9.96343e-03
-1.19928e-03 -3.45727e-04 -5.40516e-05 -7.33404e-04 -2.14551e-04 -1.11349e-03 -3.78268e-04 -1.51820e-03 -5.25979e-04 -1.97622e-03 -6.31944e-04 -2.53434e-03 -6.38971e-04 -3.30107e-03 -3.73254e-04 -4.63673e-03 9.22306e-04 -8.49837e-03 9.96343e-03 8.87542e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_17-18.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.49715e-04 4.37287e-04 -4.93324e-04 5.87448e-05 -4.86169e-04 -1.50880e-04 -5.61300e-04 -3.18646e-04 -6.63083e-04 -4.73073e-04 -7.77367e-04 -6.23064e-04 -8.99882e-04 -7.72791e-04 -1.02937e-03 -9.24857e-04 -1.16660e-03 -1.08087e-03 -1.31226e-03 -1.24209e-03
4.37287e-04 5.78183e-03 1.33159e-03 -8.46832e-04 5.76166e-04 -5.36814e-04 3.75639e-04 -4.33951e-04 2.74839e-04 -3.86530e-04 2.06752e-04 -3.61593e-04 1.53304e-04 -3.48865e-04 1.07704e-04 -3.44195e-04 6.65923e-05 -3.45596e-04 2.79588e-05 -3.52015e-04
-4.93324e-04 1.33159e-03 1.05390e-02 1.99551e-03 -1.21167e-03 7.49185e-04 -7.46102e-04 4.54454e-04 -6.10381e-04 3.10062e-04 -5.55602e-04 2.11539e-04 -5.32349e-04 1.32387e-04 -5.26066e-04 6.29489e-05 -5.31140e-04 -1.49614e-06 -5.45018e-04 -6.37398e-05
5.87448e-05 -8.46832e-04 1.99551e-03 1.52771e-02 2.64169e-03 -1.57600e-03 8.90891e-04 -9.48668e-04 4.98913e-04 -7.80056e-04 3.10804e-04 -7.19600e-04 1.82312e-04 -7.00285e-04 7.78354e-05 -7.02922e-04 -1.53649e-05 -7.20327e-04 -1.03389e-04 -7.49408e-04
-4.86169e-04 5.76166e-04 -1.21167e-03 2.64169e-03 2.00016e-02 3.27252e-03 -1.94895e-03 1.01239e-03 -1.15750e-03 5.20845e-04 -9.55723e-04 2.87759e-04 -8.90351e-04 1.28358e-04 -8.76309e-04 -2.39229e-06 -8.89558e-04 -1.20411e-04 -9.21307e-04 -2.33494e-04
-1.50880e-04 -5.36814e-04 7.49185e-04 -1.57600e-03 3.27252e-03 2.47134e-02 3.88831e-03 -2.33361e-03 1.11662e-03 -1.37735e-03 5.23686e-04 -1.14262e-03 2.44117e-04 -1.07316e-03 5.23700e-05 -1.06566e-03 -1.06106e-04 -1.09119e-03 -2.50760e-04 -1.13956e-03
-5.61300e-04 3.75639e-04 -7.46102e-04 8.90891e-04 -1.94895e-03 3.88831e-03 2.94120e-02 4.48906e-03 -2.73175e-03 1.20424e-03 -1.61085e-03 5.08269e-04 -1.34379e-03 1.80555e-04 -1.27130e-03 -4.51989e-05 -1.27182e-03 -2.33416e-04 -1.31177e-03 -4.07103e-04
-3.18646e-04 -4.33951e-04 4.54454e-04 -9.48668e-04 1.01239e-03 -2.33361e-03 4.48906e-03 3.40963e-02 5.07436e-03 -3.14488e-03 1.27496e-03 -1.86002e-03 4.74231e-04 -1.56160e-03 9.66057e-05 -1.48746e-03 -1.65294e-04 -1.49805e-03 -3.85759e-04 -1.55507e-03
-6.63083e-04 2.74839e-04 -6.10381e-04 4.98913e-04 -1.15750e-03 1.11662e-03 -2.73175e-03 5.07436e-03 3.87652e-02 5.64340e-03 -3.57444e-03 1.32785e-03 -2.12664e-03 4.20600e-04 -1.79823e-03 -9.13201e-06 -1.72445e-03 -3.09759e-04 -1.74773e-03 -5.65740e-04
-4.73073e-04 -3.86530e-04 3.10062e-04 -7.80056e-04 5.20845e-04 -1.37735e-03 1.20424e-03 -3.14488e-03 5.64340e-03 4.34175e-02 6.19502e-03 -4.02195e-03 1.36167e-03 -2.41263e-03 3.45689e-04 -2.05625e-03 -1.38770e-04 -1.98543e-03 -4.81441e-04 -2.02498e-03
-7.77367e-04 2.06752e-04 -5.55602e-04 3.10804e-04 -9.55723e-04 5.23686e-04 -1.61085e-03 1.27496e-03 -3.57444e-03 6.19502e-03 4.80516e-02 6.72781e-03 -4.48916e-03 1.37453e-03 -2.72037e-03 2.47212e-04 -2.33864e-03 -2.95327e-04 -2.27437e-03 -6.84281e-04
-6.23064e-04 -3.61593e-04 2.11539e-04 -7.19600e-04 2.87759e-04 -1.14262e-03 5.08269e-04 -1.86002e-03 1.32785e-03 -4.02195e-03 6.72781e-03 5.26660e-02 7.23982e-03 -4.97837e-03 1.36405e-03 -3.05279e-03 1.22033e-04 -2.64931e-03 -4.82847e-04 -2.59621e-03
-8.99882e-04 1.53304e-04 -5.32349e-04 1.82312e-04 -8.90351e-04 2.44117e-04 -1.34379e-03 4.74231e-04 -2.12664e-03 1.36167e-03 -4.48916e-03 7.23982e-03 5.72582e-02 7.72862e-03 -5.49242e-03 1.32703e-03 -3.41369e-03 -3.39673e-05 -2.99312e-03 -7.06931e-04
-7.72791e-04 -3.48865e-04 1.32387e-04 -7.00285e-04 1.28358e-04 -1.07316e-03 1.80555e-04 -1.56160e-03 4.20600e-04 -2.41263e-03 1.37453e-03 -4.97837e-03 7.72862e-03 6.18256e-02 8.19095e-03 -6.03511e-03 1.25928e-03 -3.80794e-03 -2.26454e-04 -3.37661e-03
-1.02937e-03 1.07704e-04 -5.26066e-04 7.78354e-05 -8.76309e-04 5.23700e-05 -1.27130e-03 9.66057e-05 -1.79823e-03 3.45689e-04 -2.72037e-03 1.36405e-03 -5.49242e-03 8.19095e-03 6.63643e-02 8.62261e-03 -6.61125e-03 1.15510e-03 -4.24201e-03 -4.62987e-04
-9.24857e-04 -3.44195e-04 6.29489e-05 -7.02922e-04 -2.39229e-06 -1.06566e-03 -4.51989e-05 -1.48746e-03 -9.13201e-06 -2.05625e-03 2.47212e-04 -3.05279e-03 1.32703e-03 -6.03511e-03 8.62261e-03 7.08695e-02 9.01787e-03 -7.22734e-03 1.00690e-03 -4.72503e-03
-1.16660e-03 6.65923e-05 -5.31140e-04 -1.53649e-05 -8.89558e-04 -1.06106e-04 -1.27182e-03 -1.65294e-04 -1.72445e-03 -1.38770e-04 -2.33864e-03 1.22033e-04 -3.41369e-03 1.25928e-03 -6.61125e-03 9.01787e-03 7.53347e-02 9.36912e-03 -7.89246e-03 8.04038e-04
-1.08087e-03 -3.45596e-04 -1.49614e-06 -7.20327e-04 -1.20411e-04 -1.09119e-03 -2.33416e-04 -1.49805e-03 -3.09759e-04 -1.98543e-03 -2.95327e-04 -2.64931e-03 -3.39673e-05 -3.80794e-03 1.15510e-03 -7.22734e-03 9.36912e-03 7.97508e-02 9.66572e-03 -8.61960e-03
-1.31226e-03 2.79588e-05 -5.45018e-04 -1.03389e-04 -9.21307e-04 -2.50760e-04 -1.31177e-03 -3.85759e-04 -1.74773e-03 -4.81441e-04 -2.27437e-03 -4.82847e-04 -2.99312e-03 -2.26454e-04 -4.24201e-03 1.00690e-03 -7.89246e-03 9.66572e-03 8.41049e-02 9.89192e-03
-1.24209e-03 -3.52015e-04 -6.37398e-05 -7.49408e-04 -2.33494e-04 -1.13956e-03 -4.07103e-04 -1.55507e-03 -5.65740e-04 -2.02498e-03 -6.84281e-04 -2.59621e-03 -7.06931e-04 -3.37661e-03 -4.62987e-04 -4.72503e-03 8.04038e-04 -8.61960e-03 9.89192e-03 8.83778e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_18-19.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.46004e-04 4.36421e-04 -4.97242e-04 5.11616e-05 -4.93798e-04 -1.62000e-04 -5.73618e-04 -3.33472e-04 -6.79901e-04 -4.92003e-04 -7.98648e-04 -6.46372e-04 -9.25800e-04 -8.00762e-04 -1.06020e-03 -9.58005e-04 -1.20268e-03 -1.11970e-03 -1.35410e-03 -1.28679e-03
4.36421e-04 5.76316e-03 1.33501e-03 -8.46354e-04 5.73055e-04 -5.36466e-04 3.73301e-04 -4.35335e-04 2.72850e-04 -3.88962e-04 2.04511e-04 -3.64748e-04 1.50544e-04 -3.52679e-04 1.04288e-04 -3.48709e-04 6.24114e-05 -3.50903e-04 2.29011e-05 -3.58228e-04
-4.97242e-04 1.33501e-03 1.05033e-02 2.00182e-03 -1.21244e-03 7.44352e-04 -7.46783e-04 4.50275e-04 -6.13565e-04 3.06028e-04 -5.60433e-04 2.06843e-04 -5.38447e-04 1.26645e-04 -5.33400e-04 5.59368e-05 -5.39831e-04 -9.97763e-06 -5.55242e-04 -7.39092e-05
5.11616e-05 -8.46354e-04 2.00182e-03 1.52237e-02 2.65028e-03 -1.57815e-03 8.83759e-04 -9.50700e-04 4.92385e-04 -7.85454e-04 3.04204e-04 -7.27306e-04 1.74588e-04 -7.09871e-04 6.84669e-05 -7.14411e-04 -2.67023e-05 -7.33914e-04 -1.17005e-04 -7.65421e-04
-4.93798e-04 5.73055e-04 -1.21244e-03 2.65028e-03 1.99304e-02 3.28267e-03 -1.95274e-03 1.00243e-03 -1.16129e-03 5.11454e-04 -9.63825e-04 2.78031e-04 -9.01494e-04 1.16970e-04 -8.90035e-04 -1.61057e-05 -9.05938e-04 -1.36898e-04 -9.40683e-04 -2.53239e-04
-1.62000e-04 -5.36466e-04 7.44352e-04 -1.57815e-03 3.28267e-03 2.46243e-02 3.89944e-03 -2.33942e-03 1.10329e-03 -1.38340e-03 5.10876e-04 -1.15399e-03 2.30633e-04 -1.08840e-03 3.66067e-05 -1.08426e-03 -1.24985e-04 -1.11337e-03 -2.73391e-04 -1.16580e-03
-5.73618e-04 3.73301e-04 -7.46783e-04 8.83759e-04 -1.95274e-03 3.89944e-03 2.93045e-02 4.50064e-03 -2.74008e-03 1.18701e-03 -1.61974e-03 4.91415e-04 -1.35911e-03 1.62604e-04 -1.29138e-03 -6.61590e-05 -1.29622e-03 -2.58458e-04 -1.34081e-03 -4.37104e-04
-3.33472e-04 -4.35335e-04 4.50275e-04 -9.50700e-04 1.00243e-03 -2.33942e-03 4.50064e-03 3.39701e-02 5.08582e-03 -3.15629e-03 1.25320e-03 -1.87241e-03 4.52628e-04 -1.58161e-03 7.33706e-05 -1.51330e-03 -1.92447e-04 -1.52933e-03 -4.18191e-04 -1.59235e-03
-6.79901e-04 2.72850e-04 -6.13565e-04 4.92385e-04 -1.16129e-03 1.10329e-03 -2.74008e-03 5.08582e-03 3.86196e-02 5.65411e-03 -3.58961e-03 1.30085e-03 -2.14329e-03 3.93428e-04 -1.82386e-03 -3.86525e-05 -1.75714e-03 -3.44339e-04 -1.78725e-03 -6.07121e-04
-4.92003e-04 -3.88962e-04 3.06028e-04 -7.85454e-04 5.11454e-04 -1.38340e-03 1.18701e-03 -3.15629e-03 5.65411e-03 4.32519e-02 6.20427e-03 -4.04163e-03 1.32861e-03 -2.43446e-03 3.11951e-04 -2.08858e-03 -1.75810e-04 -2.02635e-03 -5.25011e-04 -2.07448e-03
-7.98648e-04 2.04511e-04 -5.60433e-04 3.04204e-04 -9.63825e-04 5.10876e-04 -1.61974e-03 1.25320e-03 -3.58961e-03 6.20427e-03 4.78653e-02 6.73479e-03 -4.51428e-03 1.33442e-03 -2.74849e-03 2.05669e-04 -2.37906e-03 -3.41456e-04 -2.32527e-03 -7.38815e-04
-6.46372e-04 -3.64748e-04 2.06843e-04 -7.27306e-04 2.78031e-04 -1.15399e-03 4.91415e-04 -1.87241e-03 1.30085e-03 -4.04163e-03 6.73479e-03 5.24579e-02 7.24352e-03 -5.01003e-03 1.31564e-03 -3.08858e-03 7.11099e-05 -2.69958e-03 -5.40048e-04 -2.65943e-03
-9.25800e-04 1.50544e-04 -5.38447e-04 1.74588e-04 -9.01494e-04 2.30633e-04 -1.35911e-03 4.52628e-04 -2.14329e-03 1.32861e-03 -4.51428e-03 7.24352e-03 5.70274e-02 7.72779e-03 -5.53200e-03 1.26875e-03 -3.45891e-03 -9.62529e-05 -3.05558e-03 -7.77842e-04
-8.00762e-04 -3.52679e-04 1.26645e-04 -7.09871e-04 1.16970e-04 -1.08840e-03 1.62604e-04 -1.58161e-03 3.93428e-04 -2.43446e-03 1.33442e-03 -5.01003e-03 7.72779e-03 6.15705e-02 8.18402e-03 -6.08438e-03 1.18913e-03 -3.86495e-03 -3.02755e-04 -3.45437e-03
-1.06020e-03 1.04288e-04 -5.33400e-04 6.84669e-05 -8.90035e-04 3.66067e-05 -1.29138e-03 7.33706e-05 -1.82386e-03 3.11951e-04 -2.74849e-03 1.31564e-03 -5.53200e-03 8.18402e-03 6.60833e-02 8.60758e-03 -6.67257e-03 1.07044e-03 -4.31391e-03 -5.56998e-04
-9.58005e-04 -3.48709e-04 5.59368e-05 -7.14411e-04 -1.61057e-05 -1.08426e-03 -6.61590e-05 -1.51330e-03 -3.86525e-05 -2.08858e-03 2.05669e-04 -3.08858e-03 1.26875e-03 -6.08438e-03 8.60758e-03 7.05602e-02 8.99209e-03 -7.30382e-03 9.04018e-04 -4.81615e-03
-1.20268e-03 6.24114e-05 -5.39831e-04 -2.67023e-05 -9.05938e-04 -1.24985e-04 -1.29622e-03 -1.92447e-04 -1.75714e-03 -1.75810e-04 -2.37906e-03 7.11099e-05 -3.45891e-03 1.18913e-03 -6.67257e-03 8.99209e-03 7.49939e-02 9.32888e-03 -7.98843e-03 6.77639e-04
-1.11970e-03 -3.50903e-04 -9.97763e-06 -7.33914e-04 -1.36898e-04 -1.11337e-03 -2.58458e-04 -1.52933e-03 -3.44339e-04 -2.02635e-03 -3.41456e-04 -2.69958e-03 -9.62529e-05 -3.86495e-03 1.07044e-03 -7.30382e-03 9.32888e-03 7.93743e-02 9.60572e-03 -8.74148e-03
-1.35410e-03 2.29011e-05 -5.55242e-04 -1.17005e-04 -9.40683e-04 -2.73391e-04 -1.34081e-03 -4.18191e-04 -1.78725e-03 -5.25011e-04 -2.32527e-03 -5.40048e-04 -3.05558e-03 -3.02755e-04 -4.31391e-03 9.04018e-04 -7.98843e-03 9.60572e-03 8.36863e-02 9.80430e-03
-1.28679e-03 -3.58228e-04 -7.39092e-05 -7.65421e-04 -2.53239e-04 -1.16580e-03 -4.37104e-04 -1.59235e-03 -6.07121e-04 -2.07448e-03 -7.38815e-04 -2.65943e-03 -7.77842e-04 -3.45437e-03 -5.56998e-04 -4.81615e-03 6.77639e-04 -8.74148e-03 9.80430e-03 8.79071e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_19-20.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.41448e-04 4.35063e-04 -5.00979e-04 4.31032e-05 -5.01614e-04 -1.73629e-04 -5.86332e-04 -3.48969e-04 -6.97266e-04 -5.11797e-04 -8.20627e-04 -6.70755e-04 -9.52603e-04 -8.30022e-04 -1.09217e-03 -9.92673e-04 -1.24020e-03 -1.16031e-03 -1.39761e-03 -1.33358e-03
4.35063e-04 5.73899e-03 1.33755e-03 -8.45166e-04 5.69503e-04 -5.35858e-04 3.70751e-04 -4.36537e-04 2.70646e-04 -3.91200e-04 2.02029e-04 -3.67706e-04 1.47527e-04 -3.56308e-04 1.00605e-04 -3.53065e-04 5.79483e-05 -3.56087e-04 1.75428e-05 -3.64357e-04
-5.00979e-04 1.33755e-03 1.04575e-02 2.00682e-03 -1.21215e-03 7.38867e-04 -7.47090e-04 4.45781e-04 -6.16505e-04 3.01685e-04 -5.65017e-04 2.01803e-04 -5.44306e-04 1.20531e-04 -5.40527e-04 4.85257e-05 -5.48363e-04 -1.88906e-05 -5.65372e-04 -8.45631e-05
4.31032e-05 -8.45166e-04 2.00682e-03 1.51555e-02 2.65706e-03 -1.57890e-03 8.75762e-04 -9.52264e-04 4.85453e-04 -7.90571e-04 2.97211e-04 -7.34741e-04 1.66420e-04 -7.19210e-04 5.86100e-05 -7.25705e-04 -3.85742e-05 -7.47385e-04 -1.31225e-04 -7.81425e-04
-5.01614e-04 5.69503e-04 -1.21215e-03 2.65706e-03 1.98399e-02 3.29050e-03 -1.95479e-03 9.91391e-04 -1.16454e-03 5.01573e-04 -9.71632e-04 2.67822e-04 -9.12368e-04 1.05030e-04 -9.03534e-04 -3.04372e-05 -9.22171e-04 -1.54088e-04 -9.60036e-04 -2.73797e-04
-1.73629e-04 -5.35858e-04 7.38867e-04 -1.57890e-03 3.29050e-03 2.45113e-02 3.90774e-03 -2.34317e-03 1.08871e-03 -1.38886e-03 4.97485e-04 -1.16508e-03 2.16566e-04 -1.10339e-03 2.01670e-05 -1.10270e-03 -1.44647e-04 -1.13548e-03 -2.96932e-04 -1.19218e-03
-5.86332e-04 3.70751e-04 -7.47090e-04 8.75762e-04 -1.95479e-03 3.90774e-03 2.91687e-02 4.50889e-03 -2.74605e-03 1.16831e-03 -1.62801e-03 4.73872e-04 -1.37417e-03 1.43950e-04 -1.31128e-03 -8.79590e-05 -1.32055e-03 -2.84490e-04 -1.36998e-03 -4.68288e-04
-3.48969e-04 -4.36537e-04 4.45781e-04 -9.52264e-04 9.91391e-04 -2.34317e-03 4.50889e-03 3.38109e-02 5.09344e-03 -3.16508e-03 1.22974e-03 -1.88417e-03 4.30211e-04 -1.60143e-03 4.92732e-05 -1.53906e-03 -2.20646e-04 -1.56070e-03 -4.51889e-04 -1.63000e-03
-6.97266e-04 2.70646e-04 -6.16505e-04 4.85453e-04 -1.16454e-03 1.08871e-03 -2.74605e-03 5.09344e-03 3.84365e-02 5.66046e-03 -3.60191e-03 1.27192e-03 -2.15934e-03 3.65275e-04 -1.84939e-03 -6.92382e-05 -1.78994e-03 -3.80241e-04 -1.82714e-03 -6.50160e-04
-5.11797e-04 -3.91200e-04 3.01685e-04 -7.90571e-04 5.01573e-04 -1.38886e-03 1.16831e-03 -3.16508e-03 5.66046e-03 4.30441e-02 6.20862e-03 -4.05823e-03 1.29334e-03 -2.45577e-03 2.77021e-04 -2.12100e-03 -2.14191e-04 -2.06763e-03 -5.70299e-04 -2.12474e-03
-8.20627e-04 2.02029e-04 -5.65017e-04 2.97211e-04 -9.71632e-04 4.97485e-04 -1.62801e-03 1.22974e-03 -3.60191e-03 6.20862e-03 4.76320e-02 6.73627e-03 -4.53614e-03 1.29176e-03 -2.77622e-03 1.62647e-04 -2.41985e-03 -3.89322e-04 -2.37692e-03 -7.95644e-04
-6.70755e-04 -3.67706e-04 2.01803e-04 -7.34741e-04 2.67822e-04 -1.16508e-03 4.73872e-04 -1.88417e-03 1.27192e-03 -4.05823e-03 6.73627e-03 5.21983e-02 7.24109e-03 -5.03833e-03 1.26430e-03 -3.12421e-03 1.83045e-05 -2.75061e-03 -5.99564e-04 -2.72399e-03
-9.52603e-04 1.47527e-04 -5.44306e-04 1.66420e-04 -9.12368e-04 2.16566e-04 -1.37417e-03 4.30211e-04 -2.15934e-03 1.29334e-03 -4.53614e-03 7.24109e-03 5.67402e-02 7.72014e-03 -5.56821e-03 1.20701e-03 -3.50434e-03 -1.61013e-04 -3.11941e-03 -8.51889e-04
-8.30022e-04 -3.56308e-04 1.20531e-04 -7.19210e-04 1.05030e-04 -1.10339e-03 1.43950e-04 -1.60143e-03 3.65275e-04 -2.45577e-03 1.29176e-03 -5.03833e-03 7.72014e-03 6.12543e-02 8.16943e-03 -6.13040e-03 1.11482e-03 -3.92273e-03 -3.82364e-04 -3.53446e-03
-1.09217e-03 1.00605e-04 -5.40527e-04 5.86100e-05 -9.03534e-04 2.01670e-05 -1.31128e-03 4.92732e-05 -1.84939e-03 2.77021e-04 -2.77622e-03 1.26430e-03 -5.56821e-03 8.16943e-03 6.57361e-02 8.58389e-03 -6.73097e-03 9.80663e-04 -4.38752e-03 -6.55555e-04
-9.92673e-04 -3.53065e-04 4.85257e-05 -7.25705e-04 -3.04372e-05 -1.10270e-03 -8.79590e-05 -1.53906e-03 -6.92382e-05 -2.12100e-03 1.62647e-04 -3.12421e-03 1.20701e-03 -6.13040e-03 8.58389e-03 7.01795e-02 8.95639e-03 -7.37806e-03 7.94662e-04 -4.91046e-03
-1.24020e-03 5.79483e-05 -5.48363e-04 -3.85742e-05 -9.22171e-04 -1.44647e-04 -1.32055e-03 -2.20646e-04 -1.78994e-03 -2.14191e-04 -2.41985e-03 1.83045e-05 -3.50434e-03 1.11482e-03 -6.73097e-03 8.95639e-03 7.45763e-02 9.27705e-03 -8.08342e-03 5.42664e-04
-1.16031e-03 -3.56087e-04 -1.88906e-05 -7.47385e-04 -1.54088e-04 -1.13548e-03 -2.84490e-04 -1.56070e-03 -3.80241e-04 -2.06763e-03 -3.89322e-04 -2.75061e-03 -1.61013e-04 -3.92273e-03 9.80663e-04 -7.37806e-03 9.27705e-03 7.89147e-02 9.53171e-03 -8.86455e-03
-1.39761e-03 1.75428e-05 -5.65372e-04 -1.31225e-04 -9.60036e-04 -2.96932e-04 -1.36998e-03 -4.51889e-04 -1.82714e-03 -5.70299e-04 -2.37692e-03 -5.99564e-04 -3.11941e-03 -3.82364e-04 -4.38752e-03 7.94662e-04 -8.08342e-03 9.53171e-03 8.31774e-02 9.69896e-03
-1.33358e-03 -3.64357e-04 -8.45631e-05 -7.81425e-04 -2.73797e-04 -1.19218e-03 -4.68288e-04 -1.63000e-03 -6.50160e-04 -2.12474e-03 -7.95644e-04 -2.72399e-03 -8.51889e-04 -3.53446e-03 -6.55555e-04 -4.91046e-03 5.42664e-04 -8.86455e-03 9.69896e-03 8.73374e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_2-3.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.13336e-04 4.06447e-04 -4.04652e-04 1.24606e-04 -3.72574e-04 -2.50184e-05 -3.99053e-04 -1.42202e-04 -4.47171e-04 -2.45853e-04 -5.06494e-04 -3.42971e-04 -5.72656e-04 -4.36654e-04 -6.43745e-04 -5.28910e-04 -7.18919e-04 -6.21119e-04 -7.97815e-04 -7.14090e-04
4.06447e-04 5.48009e-03 1.18998e-03 -7.64992e-04 5.57462e-04 -4.99532e-04 3.80377e-04 -3.91515e-04 2.83704e-04 -3.32474e-04 2.19304e-04 -2.96555e-04 1.71531e-04 -2.73708e-04 1.33455e-04 -2.59134e-04 1.01450e-04 -2.50252e-04 7.34138e-05 -2.45561e-04
-4.04652e-04 1.18998e-03 9.98704e-03 1.77960e-03 -1.07810e-03 7.31292e-04 -6.77916e-04 4.74344e-04 -5.33104e-04 3.40114e-04 -4.59778e-04 2.51187e-04 -4.18285e-04 1.84451e-04 -3.94293e-04 1.30206e-04 -3.81278e-04 8.35482e-05 -3.75852e-04 4.16615e-05
1.24606e-04 -7.64992e-04 1.77960e-03 1.44937e-02 2.35179e-03 -1.38368e-03 8.79890e-04 -8.44544e-04 5.41313e-04 -6.63081e-04 3.70157e-04 -5.76930e-04 2.57906e-04 -5.31639e-04 1.73403e-04 -5.08279e-04 1.04013e-04 -4.98516e-04 4.34934e-05 -4.98162e-04
-3.72574e-04 5.57462e-04 -1.07810e-03 2.35179e-03 1.89941e-02 2.91483e-03 -1.69302e-03 1.01558e-03 -1.01225e-03 5.93380e-04 -7.93324e-04 3.84554e-04 -6.94468e-04 2.48753e-04 -6.45933e-04 1.46436e-04 -6.23967e-04 6.18668e-05 -6.18345e-04 -1.26185e-05
-2.50184e-05 -4.99532e-04 7.31292e-04 -1.38368e-03 2.91483e-03 2.34867e-02 3.47030e-03 -2.00899e-03 1.14159e-03 -1.18511e-03 6.34268e-04 -9.28123e-04 3.86895e-04 -8.16546e-04 2.26981e-04 -7.65080e-04 1.06409e-04 -7.45044e-04 6.22719e-06 -7.44251e-04
-3.99053e-04 3.80377e-04 -6.77916e-04 8.79890e-04 -1.69302e-03 3.47030e-03 2.79711e-02 4.01840e-03 -2.33260e-03 1.25888e-03 -1.36481e-03 6.65296e-04 -1.06948e-03 3.78552e-04 -9.45244e-04 1.93858e-04 -8.91178e-04 5.44123e-05 -8.73587e-04 -6.19988e-05
-1.42202e-04 -3.91515e-04 4.74344e-04 -8.44544e-04 1.01558e-03 -2.00899e-03 4.01840e-03 3.24471e-02 4.55897e-03 -2.66442e-03 1.36762e-03 -1.55240e-03 6.86844e-04 -1.21866e-03 3.59932e-04 -1.08199e-03 1.49722e-04 -1.02574e-03 -9.31942e-06 -1.01117e-03
-4.47171e-04 2.83704e-04 -5.33104e-04 5.41313e-04 -1.01225e-03 1.14159e-03 -2.33260e-03 4.55897e-03 3.69145e-02 5.09166e-03 -3.00486e-03 1.46768e-03 -1.74853e-03 6.98866e-04 -1.37655e-03 3.30989e-04 -1.22779e-03 9.44823e-05 -1.16987e-03 -8.49521e-05
-2.45853e-04 -3.32474e-04 3.40114e-04 -6.63081e-04 5.93380e-04 -1.18511e-03 1.25888e-03 -2.66442e-03 5.09166e-03 4.13730e-02 5.61608e-03 -3.35439e-03 1.55870e-03 -1.95392e-03 7.01022e-04 -1.54402e-03 2.91360e-04 -1.38367e-03 2.77170e-05 -1.32475e-03
-5.06494e-04 2.19304e-04 -4.59778e-04 3.70157e-04 -7.93324e-04 6.34268e-04 -1.36481e-03 1.36762e-03 -3.00486e-03 5.61608e-03 4.58223e-02 6.13173e-03 -3.71344e-03 1.64019e-03 -2.16916e-03 6.92828e-04 -1.72182e-03 2.40525e-04 -1.55051e-03 -5.12626e-05
-3.42971e-04 -2.96555e-04 2.51187e-04 -5.76930e-04 3.84554e-04 -9.28123e-04 6.65296e-04 -1.55240e-03 1.46768e-03 -3.35439e-03 6.13173e-03 5.02620e-02 6.63804e-03 -4.08263e-03 1.71156e-03 -2.39504e-03 6.73635e-04 -1.91090e-03 1.77661e-04 -1.72951e-03
-5.72656e-04 1.71531e-04 -4.18285e-04 2.57906e-04 -6.94468e-04 3.86895e-04 -1.06948e-03 6.86844e-04 -1.74853e-03 1.55870e-03 -3.71344e-03 6.63804e-03 5.46914e-02 7.13435e-03 -4.46256e-03 1.77210e-03 -2.63230e-03 6.42590e-04 -2.11221e-03 1.01813e-04
-4.36654e-04 -2.73708e-04 1.84451e-04 -5.31639e-04 2.48753e-04 -8.16546e-04 3.78552e-04 -1.21866e-03 6.98866e-04 -1.95392e-03 1.64019e-03 -4.08263e-03 7.13435e-03 5.91100e-02 7.61992e-03 -4.85406e-03 1.82089e-03 -2.88200e-03 5.98658e-04 -2.32711e-03
-6.43745e-04 1.33455e-04 -3.94293e-04 1.73403e-04 -6.45933e-04 2.26981e-04 -9.45244e-04 3.59932e-04 -1.37655e-03 7.01022e-04 -2.16916e-03 1.71156e-03 -4.46256e-03 7.61992e-03 6.35171e-02 8.09383e-03 -5.25803e-03 1.85690e-03 -3.14530e-03 5.40531e-04
-5.28910e-04 -2.59134e-04 1.30206e-04 -5.08279e-04 1.46436e-04 -7.65080e-04 1.93858e-04 -1.08199e-03 3.30989e-04 -1.54402e-03 6.92828e-04 -2.39504e-03 1.77210e-03 -4.85406e-03 8.09383e-03 6.79116e-02 8.55501e-03 -5.67576e-03 1.87877e-03 -3.42369e-03
-7.18919e-04 1.01450e-04 -3.81278e-04 1.04013e-04 -6.23967e-04 1.06409e-04 -8.91178e-04 1.49722e-04 -1.22779e-03 2.91360e-04 -1.72182e-03 6.73635e-04 -2.63230e-03 1.82089e-03 -5.25803e-03 8.55501e-03 7.22924e-02 9.00209e-03 -6.10854e-03 1.88490e-03
-6.21119e-04 -2.50252e-04 8.35482e-05 -4.98516e-04 6.18668e-05 -7.45044e-04 5.44123e-05 -1.02574e-03 9.44823e-05 -1.38367e-03 2.40525e-04 -1.91090e-03 6.42590e-04 -2.88200e-03 1.85690e-03 -5.67576e-03 9.00209e-03 7.66580e-02 9.43346e-03 -6.55827e-03
-7.97815e-04 7.34138e-05 -3.75852e-04 4.34934e-05 -6.18345e-04 6.22719e-06 -8.73587e-04 -9.31942e-06 -1.16987e-03 2.77170e-05 -1.55051e-03 1.77661e-04 -2.11221e-03 5.98658e-04 -3.14530e-03 1.87877e-03 -6.10854e-03 9.43346e-03 8.10068e-02 9.84712e-03
-7.14090e-04 -2.45561e-04 4.16615e-05 -4.98162e-04 -1.26185e-05 -7.44251e-04 -6.19988e-05 -1.01117e-03 -8.49521e-05 -1.32475e-03 -5.12626e-05 -1.72951e-03 1.01813e-04 -2.32711e-03 5.40531e-04 -3.42369e-03 1.88490e-03 -6.55827e-03 9.84712e-03 8.53363e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_20-21.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.35936e-04 4.33156e-04 -5.04533e-04 3.45886e-05 -5.09650e-04 -1.85737e-04 -5.99486e-04 -3.65088e-04 -7.15241e-04 -5.32400e-04 -8.43379e-04 -6.96153e-04 -9.80377e-04 -8.60498e-04 -1.12539e-03 -1.02879e-03 -1.27924e-03 -1.20270e-03 -1.44290e-03 -1.38241e-03
4.33156e-04 5.70853e-03 1.33900e-03 -8.43159e-04 5.65456e-04 -5.34921e-04 3.67939e-04 -4.37484e-04 2.68184e-04 -3.93171e-04 1.99274e-04 -3.70399e-04 1.44235e-04 -3.59690e-04 9.66438e-05 -3.57201e-04 5.32019e-05 -3.61083e-04 1.18904e-05 -3.70340e-04
-5.04533e-04 1.33900e-03 1.03999e-02 2.01019e-03 -1.21065e-03 7.32657e-04 -7.46926e-04 4.40921e-04 -6.19095e-04 2.96990e-04 -5.69248e-04 1.96393e-04 -5.49824e-04 1.14038e-04 -5.47346e-04 4.07212e-05 -5.56637e-04 -2.82156e-05 -5.75309e-04 -9.56712e-05
3.45886e-05 -8.43159e-04 2.01019e-03 1.50705e-02 2.66159e-03 -1.57802e-03 8.66826e-04 -9.53237e-04 4.78069e-04 -7.95271e-04 2.89788e-04 -7.41766e-04 1.57795e-04 -7.28165e-04 4.82710e-05 -7.36669e-04 -5.09541e-05 -7.60606e-04 -1.46005e-04 -7.97283e-04
-5.09650e-04 5.65456e-04 -1.21065e-03 2.66159e-03 1.97275e-02 3.29545e-03 -1.95482e-03 9.79217e-04 -1.16711e-03 4.91164e-04 -9.78974e-04 2.57105e-04 -9.22799e-04 9.25377e-05 -9.16634e-04 -4.53586e-05 -9.38090e-04 -1.71928e-04 -9.79193e-04 -2.95099e-04
-1.85737e-04 -5.34921e-04 7.32657e-04 -1.57802e-03 3.29545e-03 2.43713e-02 3.91257e-03 -2.34454e-03 1.07279e-03 -1.39355e-03 4.83483e-04 -1.17568e-03 2.01902e-04 -1.11794e-03 3.07116e-06 -1.12075e-03 -1.65040e-04 -1.15735e-03 -3.21308e-04 -1.21848e-03
-5.99486e-04 3.67939e-04 -7.46926e-04 8.66826e-04 -1.95482e-03 3.91257e-03 2.90006e-02 4.51306e-03 -2.74929e-03 1.14808e-03 -1.63544e-03 4.55625e-04 -1.38874e-03 1.24599e-04 -1.33075e-03 -1.10555e-04 -1.34455e-03 -3.11438e-04 -1.39901e-03 -5.00557e-04
-3.65088e-04 -4.37484e-04 4.40921e-04 -9.53237e-04 9.79217e-04 -2.34454e-03 4.51306e-03 3.36142e-02 5.09639e-03 -3.17081e-03 1.20455e-03 -1.89506e-03 4.06981e-04 -1.62077e-03 2.43398e-05 -1.56446e-03 -2.49828e-04 -1.59188e-03 -4.86757e-04 -1.66775e-03
-7.15241e-04 2.68184e-04 -6.19095e-04 4.78069e-04 -1.16711e-03 1.07279e-03 -2.74929e-03 5.09639e-03 3.82106e-02 5.66152e-03 -3.61083e-03 1.24102e-03 -2.17450e-03 3.36162e-04 -1.87452e-03 -1.00846e-04 -1.82249e-03 -4.17381e-04 -1.86706e-03 -6.94735e-04
-5.32400e-04 -3.93171e-04 2.96990e-04 -7.95271e-04 4.91164e-04 -1.39355e-03 1.14808e-03 -3.17081e-03 5.66152e-03 4.27883e-02 6.20705e-03 -4.07116e-03 1.25584e-03 -2.47620e-03 2.40934e-04 -2.15315e-03 -2.53849e-04 -2.10891e-03 -6.17195e-04 -2.17540e-03
-8.43379e-04 1.99274e-04 -5.69248e-04 2.89788e-04 -9.78974e-04 4.83483e-04 -1.63544e-03 1.20455e-03 -3.61083e-03 6.20705e-03 4.73456e-02 6.73116e-03 -4.55409e-03 1.24656e-03 -2.80318e-03 1.18205e-04 -2.46060e-03 -4.38838e-04 -2.42894e-03 -8.54655e-04
-6.96153e-04 -3.70399e-04 1.96393e-04 -7.41766e-04 2.57105e-04 -1.17568e-03 4.55625e-04 -1.89506e-03 1.24102e-03 -4.07116e-03 6.73116e-03 5.18801e-02 7.23136e-03 -5.06254e-03 1.21002e-03 -3.15927e-03 -3.63050e-05 -2.80197e-03 -6.61308e-04 -2.78950e-03
-9.80377e-04 1.44235e-04 -5.49824e-04 1.57795e-04 -9.22799e-04 2.01902e-04 -1.38874e-03 4.06981e-04 -2.17450e-03 1.25584e-03 -4.55409e-03 7.23136e-03 5.63890e-02 7.70438e-03 -5.60027e-03 1.14183e-03 -3.54952e-03 -2.28166e-04 -3.18416e-03 -9.29023e-04
-8.60498e-04 -3.59690e-04 1.14038e-04 -7.28165e-04 9.25377e-05 -1.11794e-03 1.24599e-04 -1.62077e-03 3.36162e-04 -2.47620e-03 1.24656e-03 -5.06254e-03 7.70438e-03 6.08686e-02 8.14584e-03 -6.17233e-03 1.03637e-03 -3.98082e-03 -4.65239e-04 -3.61644e-03
-1.12539e-03 9.66438e-05 -5.47346e-04 4.82710e-05 -9.16634e-04 3.07116e-06 -1.33075e-03 2.43398e-05 -1.87452e-03 2.40934e-04 -2.80318e-03 1.21002e-03 -5.60027e-03 8.14584e-03 6.53138e-02 8.55008e-03 -6.78555e-03 8.85749e-04 -4.46238e-03 -7.58709e-04
-1.02879e-03 -3.57201e-04 4.07212e-05 -7.36669e-04 -4.53586e-05 -1.12075e-03 -1.10555e-04 -1.56446e-03 -1.00846e-04 -2.15315e-03 1.18205e-04 -3.15927e-03 1.14183e-03 -6.17233e-03 8.55008e-03 6.97179e-02 8.90916e-03 -7.44917e-03 6.78710e-04 -5.00764e-03
-1.27924e-03 5.32019e-05 -5.56637e-04 -5.09541e-05 -9.38090e-04 -1.65040e-04 -1.34455e-03 -2.49828e-04 -1.82249e-03 -2.53849e-04 -2.46060e-03 -3.63050e-05 -3.54952e-03 1.03637e-03 -6.78555e-03 8.90916e-03 7.40714e-02 9.21184e-03 -8.17662e-03 3.98801e-04
-1.20270e-03 -3.61083e-04 -2.82156e-05 -7.60606e-04 -1.71928e-04 -1.15735e-03 -3.11438e-04 -1.59188e-03 -4.17381e-04 -2.10891e-03 -4.38838e-04 -2.80197e-03 -2.28166e-04 -3.98082e-03 8.85749e-04 -7.44917e-03 9.21184e-03 7.83612e-02 9.44162e-03 -8.98827e-03
-1.44290e-03 1.18904e-05 -5.75309e-04 -1.46005e-04 -9.79193e-04 -3.21308e-04 -1.39901e-03 -4.86757e-04 -1.86706e-03 -6.17195e-04 -2.42894e-03 -6.61308e-04 -3.18416e-03 -4.65239e-04 -4.46238e-03 6.78710e-04 -8.17662e-03 9.44162e-03 8.25666e-02 9.57324e-03
-1.38241e-03 -3.70340e-04 -9.56712e-05 -7.97283e-04 -2.95099e-04 -1.21848e-03 -5.00557e-04 -1.66775e-03 -6.94735e-04 -2.17540e-03 -8.54655e-04 -2.78950e-03 -9.29023e-04 -3.61644e-03 -7.58709e-04 -5.00764e-03 3.98801e-04 -8.98827e-03 9.57324e-03 8.66556e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_21-22.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.29546e-04 4.30729e-04 -5.07932e-04 2.56539e-05 -5.17921e-04 -1.98304e-04 -6.13073e-04 -3.81823e-04 -7.33814e-04 -5.53795e-04 -8.66899e-04 -7.22548e-04 -1.00910e-03 -8.92205e-04 -1.15983e-03 -1.06636e-03 -1.31985e-03 -1.24679e-03 -1.48999e-03 -1.43327e-03
4.30729e-04 5.67225e-03 1.33944e-03 -8.40404e-04 5.60979e-04 -5.33700e-04 3.64898e-04 -4.38191e-04 2.65481e-04 -3.94885e-04 1.96264e-04 -3.72834e-04 1.40684e-04 -3.62832e-04 9.24246e-05 -3.61125e-04 4.81917e-05 -3.65901e-04 5.96352e-06 -3.76187e-04
-5.07932e-04 1.33944e-03 1.03317e-02 2.01202e-03 -1.20802e-03 7.25813e-04 -7.46346e-04 4.35740e-04 -6.21355e-04 2.91970e-04 -5.73135e-04 1.90638e-04 -5.55009e-04 1.07191e-04 -5.53866e-04 3.25513e-05 -5.64660e-04 -3.79252e-05 -5.85061e-04 -1.07204e-04
2.56539e-05 -8.40404e-04 2.01202e-03 1.49700e-02 2.66397e-03 -1.57563e-03 8.57068e-04 -9.53692e-04 4.70294e-04 -7.99575e-04 2.81969e-04 -7.48391e-04 1.48745e-04 -7.36746e-04 3.74853e-05 -7.47310e-04 -6.38072e-05 -7.73586e-04 -1.61309e-04 -8.13005e-04
-5.17921e-04 5.60979e-04 -1.20802e-03 2.66397e-03 1.95949e-02 3.29768e-03 -1.95297e-03 9.66053e-04 -1.16907e-03 4.80298e-04 -9.85876e-04 2.45924e-04 -9.32797e-04 7.95350e-05 -9.29339e-04 -6.08283e-05 -9.53699e-04 -1.90375e-04 -9.98161e-04 -3.17111e-04
-1.98304e-04 -5.33700e-04 7.25813e-04 -1.57563e-03 3.29768e-03 2.42062e-02 3.91410e-03 -2.34369e-03 1.05572e-03 -1.39757e-03 4.68959e-04 -1.18581e-03 1.86694e-04 -1.13204e-03 -1.46344e-05 -1.13843e-03 -1.86114e-04 -1.17896e-03 -3.46477e-04 -1.24473e-03
-6.13073e-04 3.64898e-04 -7.46346e-04 8.57068e-04 -1.95297e-03 3.91410e-03 2.88027e-02 4.51338e-03 -2.74999e-03 1.12653e-03 -1.64215e-03 4.36776e-04 -1.40283e-03 1.04609e-04 -1.34980e-03 -1.33893e-04 -1.36824e-03 -3.39254e-04 -1.42792e-03 -5.33874e-04
-3.81823e-04 -4.38191e-04 4.35740e-04 -9.53692e-04 9.66053e-04 -2.34369e-03 4.51338e-03 3.33829e-02 5.09491e-03 -3.17368e-03 1.17785e-03 -1.90519e-03 3.83051e-04 -1.63967e-03 -1.36284e-06 -1.58949e-03 -2.79940e-04 -1.62288e-03 -5.22751e-04 -1.70563e-03
-7.33814e-04 2.65481e-04 -6.21355e-04 4.70294e-04 -1.16907e-03 1.05572e-03 -2.74999e-03 5.09491e-03 3.79453e-02 5.65757e-03 -3.61661e-03 1.20842e-03 -2.18890e-03 3.06218e-04 -1.89926e-03 -1.33411e-04 -1.85481e-03 -4.55712e-04 -1.90704e-03 -7.40807e-04
-5.53795e-04 -3.94885e-04 2.91970e-04 -7.99575e-04 4.80298e-04 -1.39757e-03 1.12653e-03 -3.17368e-03 5.65757e-03 4.24883e-02 6.19987e-03 -4.08069e-03 1.21640e-03 -2.49592e-03 2.03825e-04 -2.18505e-03 -2.94726e-04 -2.15021e-03 -6.65661e-04 -2.22652e-03
-8.66899e-04 1.96264e-04 -5.73135e-04 2.81969e-04 -9.85876e-04 4.68959e-04 -1.64215e-03 1.17785e-03 -3.61661e-03 6.19987e-03 4.70100e-02 6.71981e-03 -4.56842e-03 1.19913e-03 -2.82953e-03 7.24736e-05 -2.50135e-03 -4.89951e-04 -2.48138e-03 -9.15829e-04
-7.22548e-04 -3.72834e-04 1.90638e-04 -7.48391e-04 2.45924e-04 -1.18581e-03 4.36776e-04 -1.90519e-03 1.20842e-03 -4.08069e-03 6.71981e-03 5.15079e-02 7.21468e-03 -5.08298e-03 1.15314e-03 -3.19395e-03 -9.25863e-05 -2.85375e-03 -7.25247e-04 -2.85607e-03
-1.00910e-03 1.40684e-04 -5.55009e-04 1.48745e-04 -9.32797e-04 1.86694e-04 -1.40283e-03 3.83051e-04 -2.18890e-03 1.21640e-03 -4.56842e-03 7.21468e-03 5.59789e-02 7.68092e-03 -5.62853e-03 1.07357e-03 -3.59471e-03 -2.97599e-04 -3.24996e-03 -1.00929e-03
-8.92205e-04 -3.62832e-04 1.07191e-04 -7.36746e-04 7.95350e-05 -1.13204e-03 1.04609e-04 -1.63967e-03 3.06218e-04 -2.49592e-03 1.19913e-03 -5.08298e-03 7.68092e-03 6.04188e-02 8.11365e-03 -6.21058e-03 9.54113e-04 -4.03952e-03 -5.51338e-04 -3.70055e-03
-1.15983e-03 9.24246e-05 -5.53866e-04 3.74853e-05 -9.29339e-04 -1.46344e-05 -1.34980e-03 -1.36284e-06 -1.89926e-03 2.03825e-04 -2.82953e-03 1.15314e-03 -5.62853e-03 8.11365e-03 6.48223e-02 8.50655e-03 -6.83681e-03 7.85985e-04 -4.53890e-03 -8.66572e-04
-1.06636e-03 -3.61125e-04 3.25513e-05 -7.47310e-04 -6.08283e-05 -1.13843e-03 -1.33893e-04 -1.58949e-03 -1.33411e-04 -2.18505e-03 7.24736e-05 -3.19395e-03 1.07357e-03 -6.21058e-03 8.50655e-03 6.91815e-02 8.85078e-03 -7.51775e-03 5.56314e-04 -5.10831e-03
-1.31985e-03 4.81917e-05 -5.64660e-04 -6.38072e-05 -9.53699e-04 -1.86114e-04 -1.36824e-03 -2.79940e-04 -1.85481e-03 -2.94726e-04 -2.50135e-03 -9.25863e-05 -3.59471e-03 9.54113e-04 -6.83681e-03 8.85078e-03 7.34859e-02 9.13346e-03 -8.26886e-03 2.45928e-04
-1.24679e-03 -3.65901e-04 -3.79252e-05 -7.73586e-04 -1.90375e-04 -1.17896e-03 -3.39254e-04 -1.62288e-03 -4.55712e-04 -2.15021e-03 -4.89951e-04 -2.85375e-03 -2.97599e-04 -4.03952e-03 7.85985e-04 -7.51775e-03 9.13346e-03 7.77201e-02 9.33539e-03 -9.11399e-03
-1.48999e-03 5.96352e-06 -5.85061e-04 -1.61309e-04 -9.98161e-04 -3.46477e-04 -1.42792e-03 -5.22751e-04 -1.90704e-03 -6.65661e-04 -2.48138e-03 -7.25247e-04 -3.24996e-03 -5.51338e-04 -4.53890e-03 5.56314e-04 -8.26886e-03 9.33539e-03 8.18603e-02 9.42648e-03
-1.43327e-03 -3.76187e-04 -1.07204e-04 -8.13005e-04 -3.17111e-04 -1.24473e-03 -5.33874e-04 -1.70563e-03 -7.40807e-04 -2.22652e-03 -9.15829e-04 -2.85607e-03 -1.00929e-03 -3.70055e-03 -8.66572e-04 -5.10831e-03 2.45928e-04 -9.11399e-03 9.42648e-03 8.58676e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_22-23.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.22293e-04 4.27737e-04 -5.11133e-04 1.62526e-05 -5.26356e-04 -2.11401e-04 -6.27003e-04 -3.99255e-04 -7.52878e-04 -5.76076e-04 -8.91066e-04 -7.50041e-04 -1.03866e-03 -9.25243e-04 -1.19536e-03 -1.10552e-03 -1.36185e-03 -1.29275e-03 -1.53873e-03 -1.48632e-03
4.27737e-04 5.63023e-03 1.33884e-03 -8.36911e-04 5.56096e-04 -5.32196e-04 3.61631e-04 -4.38641e-04 2.62537e-04 -3.96322e-04 1.93003e-04 -3.74997e-04 1.36886e-04 -3.65720e-04 8.79624e-05 -3.64822e-04 4.29371e-05 -3.70524e-04 -2.15704e-07 -3.81882e-04
-5.11133e-04 1.33884e-03 1.02529e-02 2.01225e-03 -1.20426e-03 7.18373e-04 -7.45354e-04 4.30250e-04 -6.23260e-04 2.86630e-04 -5.76651e-04 1.84552e-04 -5.59836e-04 1.00013e-04 -5.60064e-04 2.40464e-05 -5.72405e-04 -4.79853e-05 -5.94602e-04 -1.19121e-04
1.62526e-05 -8.36911e-04 2.01225e-03 1.48543e-02 2.66413e-03 -1.57173e-03 8.46548e-04 -9.53628e-04 4.62150e-04 -8.03451e-04 2.73772e-04 -7.54575e-04 1.39296e-04 -7.44912e-04 2.62908e-05 -7.57588e-04 -7.70877e-05 -7.86283e-04 -1.77083e-04 -8.28551e-04
-5.26356e-04 5.56096e-04 -1.20426e-03 2.66413e-03 1.94423e-02 3.29709e-03 -1.94925e-03 9.51978e-04 -1.17042e-03 4.69013e-04 -9.92293e-04 2.34304e-04 -9.42307e-04 6.60609e-05 -9.41598e-04 -7.67953e-05 -9.68949e-04 -2.09367e-04 -1.01689e-03 -3.39763e-04
-2.11401e-04 -5.32196e-04 7.18373e-04 -1.57173e-03 3.29709e-03 2.40165e-02 3.91224e-03 -2.34063e-03 1.03759e-03 -1.40091e-03 4.53962e-04 -1.19542e-03 1.70982e-04 -1.14562e-03 -3.28970e-05 -1.15566e-03 -2.07800e-04 -1.20025e-03 -3.72361e-04 -1.27084e-03
-6.27003e-04 3.61631e-04 -7.45354e-04 8.46548e-04 -1.94925e-03 3.91224e-03 2.85754e-02 4.50974e-03 -2.74815e-03 1.10378e-03 -1.64813e-03 4.17389e-04 -1.41637e-03 8.40322e-05 -1.36833e-03 -1.57904e-04 -1.39153e-03 -3.67855e-04 -1.45663e-03 -5.68155e-04
-3.99255e-04 -4.38641e-04 4.30250e-04 -9.53628e-04 9.51978e-04 -2.34063e-03 4.50974e-03 3.31175e-02 5.08890e-03 -3.17370e-03 1.14980e-03 -1.91455e-03 3.58503e-04 -1.65803e-03 -2.77661e-05 -1.61405e-03 -3.10899e-04 -1.65359e-03 -5.59785e-04 -1.74353e-03
-7.52878e-04 2.62537e-04 -6.23260e-04 4.62150e-04 -1.17042e-03 1.03759e-03 -2.74815e-03 5.08890e-03 3.76412e-02 5.64850e-03 -3.61924e-03 1.17429e-03 -2.20252e-03 2.75541e-04 -1.92353e-03 -1.66852e-04 -1.88679e-03 -4.95151e-04 -1.94698e-03 -7.88287e-04
-5.76076e-04 -3.96322e-04 2.86630e-04 -8.03451e-04 4.69013e-04 -1.40091e-03 1.10378e-03 -3.17370e-03 5.64850e-03 4.21447e-02 6.18696e-03 -4.08681e-03 1.17523e-03 -2.51489e-03 1.65807e-04 -2.21660e-03 -3.36740e-04 -2.19140e-03 -7.15607e-04 -2.27801e-03
-8.91066e-04 1.93003e-04 -5.76651e-04 2.73772e-04 -9.92293e-04 4.53962e-04 -1.64813e-03 1.14980e-03 -3.61924e-03 6.18696e-03 4.66260e-02 6.70210e-03 -4.57911e-03 1.14970e-03 -2.85523e-03 2.55696e-05 -2.54199e-03 -5.42577e-04 -2.53413e-03 -9.79085e-04
-7.50041e-04 -3.74997e-04 1.84552e-04 -7.54575e-04 2.34304e-04 -1.19542e-03 4.17389e-04 -1.91455e-03 1.17429e-03 -4.08681e-03 6.70210e-03 5.10825e-02 7.19094e-03 -5.09963e-03 1.09390e-03 -3.22820e-03 -1.50419e-04 -2.90583e-03 -7.91306e-04 -2.92361e-03
-1.03866e-03 1.36886e-04 -5.59836e-04 1.39296e-04 -9.42307e-04 1.70982e-04 -1.41637e-03 3.58503e-04 -2.20252e-03 1.17523e-03 -4.57911e-03 7.19094e-03 5.55107e-02 7.64960e-03 -5.65296e-03 1.00247e-03 -3.63988e-03 -3.69194e-04 -3.31674e-03 -1.09267e-03
-9.25243e-04 -3.65720e-04 1.00013e-04 -7.44912e-04 6.60609e-05 -1.14562e-03 8.40322e-05 -1.65803e-03 2.75541e-04 -2.51489e-03 1.14970e-03 -5.09963e-03 7.64960e-03 5.99060e-02 8.07270e-03 -6.24516e-03 8.68319e-04 -4.09886e-03 -6.40601e-04 -3.78679e-03
-1.19536e-03 8.79624e-05 -5.60064e-04 2.62908e-05 -9.41598e-04 -3.28970e-05 -1.36833e-03 -2.77661e-05 -1.92353e-03 1.65807e-04 -2.85523e-03 1.09390e-03 -5.65296e-03 8.07270e-03 6.42624e-02 8.45313e-03 -6.88480e-03 6.81581e-04 -4.61719e-03 -9.79246e-04
-1.10552e-03 -3.64822e-04 2.40464e-05 -7.57588e-04 -7.67953e-05 -1.15566e-03 -1.57904e-04 -1.61405e-03 -1.66852e-04 -2.21660e-03 2.55696e-05 -3.22820e-03 1.00247e-03 -6.24516e-03 8.45313e-03 6.85713e-02 8.78095e-03 -7.58395e-03 4.27533e-04 -5.21277e-03
-1.36185e-03 4.29371e-05 -5.72405e-04 -7.70877e-05 -9.68949e-04 -2.07800e-04 -1.39153e-03 -3.10899e-04 -1.88679e-03 -3.36740e-04 -2.54199e-03 -1.50419e-04 -3.63988e-03 8.68319e-04 -6.88480e-03 8.78095e-03 7.28206e-02 9.04147e-03 -8.36050e-03 8.37720e-05
-1.29275e-03 -3.70524e-04 -4.79853e-05 -7.86283e-04 -2.09367e-04 -1.20025e-03 -3.67855e-04 -1.65359e-03 -4.95151e-04 -2.19140e-03 -5.42577e-04 -2.90583e-03 -3.69194e-04 -4.09886e-03 6.81581e-04 -7.58395e-03 9.04147e-03 7.69926e-02 9.21221e-03 -9.24257e-03
-1.53873e-03 -2.15704e-07 -5.94602e-04 -1.77083e-04 -1.01689e-03 -3.72361e-04 -1.45663e-03 -5.59785e-04 -1.94698e-03 -7.15607e-04 -2.53413e-03 -7.91306e-04 -3.31674e-03 -6.40601e-04 -4.61719e-03 4.27533e-04 -8.36050e-03 9.21221e-03 8.10589e-02 9.25711e-03
-1.48632e-03 -3.81882e-04 -1.19121e-04 -8.28551e-04 -3.39763e-04 -1.27084e-03 -5.68155e-04 -1.74353e-03 -7.88287e-04 -2.27801e-03 -9.79085e-04 -2.92361e-03 -1.09267e-03 -3.78679e-03 -9.79246e-04 -5.21277e-03 8.37720e-05 -9.24257e-03 9.25711e-03 8.49728e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_23-24.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.14170e-04 4.24163e-04 -5.14145e-04 6.40771e-06 -5.34966e-04 -2.25016e-04 -6.41272e-04 -4.17372e-04 -7.72436e-04 -5.99214e-04 -9.15899e-04 -7.78596e-04 -1.06906e-03 -9.59602e-04 -1.23200e-03 -1.14623e-03 -1.40530e-03 -1.34051e-03 -1.58916e-03 -1.54153e-03
4.24163e-04 5.58236e-03 1.33715e-03 -8.32667e-04 5.50811e-04 -5.30390e-04 3.58124e-04 -4.38802e-04 2.59340e-04 -3.97452e-04 1.89489e-04 -3.76858e-04 1.32846e-04 -3.68326e-04 8.32681e-05 -3.68267e-04 3.74546e-05 -3.74924e-04 -6.62782e-06 -3.87396e-04
-5.14145e-04 1.33715e-03 1.01633e-02 2.01076e-03 -1.19935e-03 7.10346e-04 -7.43922e-04 4.24444e-04 -6.24762e-04 2.80967e-04 -5.79746e-04 1.78144e-04 -5.64258e-04 9.25233e-05 -5.65892e-04 1.52337e-05 -5.79825e-04 -5.83628e-05 -6.03880e-04 -1.31382e-04
6.40771e-06 -8.32667e-04 2.01076e-03 1.47230e-02 2.66192e-03 -1.56628e-03 8.35292e-04 -9.53010e-04 4.53640e-04 -8.06832e-04 2.65200e-04 -7.60252e-04 1.29468e-04 -7.52599e-04 1.47228e-05 -7.67436e-04 -9.07522e-05 -7.98627e-04 -1.93273e-04 -8.43851e-04
-5.34966e-04 5.50811e-04 -1.19935e-03 2.66192e-03 1.92694e-02 3.29350e-03 -1.94362e-03 9.37039e-04 -1.17113e-03 4.57321e-04 -9.98143e-04 2.22264e-04 -9.51246e-04 5.21518e-05 -9.53324e-04 -9.32084e-05 -9.83748e-04 -2.28837e-04 -1.03529e-03 -3.62980e-04
-2.25016e-04 -5.30390e-04 7.10346e-04 -1.56628e-03 3.29350e-03 2.38018e-02 3.90679e-03 -2.33531e-03 1.01848e-03 -1.40351e-03 4.38517e-04 -1.20440e-03 1.54795e-04 -1.15857e-03 -5.16657e-05 -1.17234e-03 -2.30026e-04 -1.22113e-03 -3.98872e-04 -1.29672e-03
-6.41272e-04 3.58124e-04 -7.43922e-04 8.35292e-04 -1.94362e-03 3.90679e-03 2.83184e-02 4.50190e-03 -2.74369e-03 1.07992e-03 -1.65329e-03 3.97506e-04 -1.42924e-03 6.29122e-05 -1.38622e-03 -1.82516e-04 -1.41429e-03 -3.97148e-04 -1.48501e-03 -6.03305e-04
-4.17372e-04 -4.38802e-04 4.24444e-04 -9.53010e-04 9.37039e-04 -2.33531e-03 4.50190e-03 3.28176e-02 5.07809e-03 -3.17078e-03 1.12050e-03 -1.92303e-03 3.33390e-04 -1.67570e-03 -5.48079e-05 -1.63801e-03 -3.42616e-04 -1.68387e-03 -5.97756e-04 -1.78131e-03
-7.72436e-04 2.59340e-04 -6.24762e-04 4.53640e-04 -1.17113e-03 1.01848e-03 -2.74369e-03 5.07809e-03 3.72978e-02 5.63402e-03 -3.61860e-03 1.13877e-03 -2.21524e-03 2.44207e-04 -1.94714e-03 -2.01089e-04 -1.91824e-03 -5.35598e-04 -1.98669e-03 -8.37068e-04
-5.99214e-04 -3.97452e-04 2.80967e-04 -8.06832e-04 4.57321e-04 -1.40351e-03 1.07992e-03 -3.17078e-03 5.63402e-03 4.17570e-02 6.16802e-03 -4.08937e-03 1.13248e-03 -2.53298e-03 1.26972e-04 -2.24757e-03 -3.79804e-04 -2.23227e-03 -7.66934e-04 -2.32968e-03
-9.15899e-04 1.89489e-04 -5.79746e-04 2.65200e-04 -9.98143e-04 4.38517e-04 -1.65329e-03 1.12050e-03 -3.61860e-03 6.16802e-03 4.61931e-02 6.67770e-03 -4.58601e-03 1.09845e-03 -2.88013e-03 -2.24064e-05 -2.58228e-03 -5.96632e-04 -2.58698e-03 -1.04432e-03
-7.78596e-04 -3.76858e-04 1.78144e-04 -7.60252e-04 2.22264e-04 -1.20440e-03 3.97506e-04 -1.92303e-03 1.13877e-03 -4.08937e-03 6.67770e-03 5.06032e-02 7.15979e-03 -5.11231e-03 1.03250e-03 -3.26185e-03 -2.09703e-04 -2.95798e-03 -8.59403e-04 -2.99196e-03
-1.06906e-03 1.32846e-04 -5.64258e-04 1.29468e-04 -9.51246e-04 1.54795e-04 -1.42924e-03 3.33390e-04 -2.21524e-03 1.13248e-03 -4.58601e-03 7.15979e-03 5.49836e-02 7.61005e-03 -5.67337e-03 9.28742e-04 -3.68484e-03 -4.42856e-04 -3.38432e-03 -1.17914e-03
-9.59602e-04 -3.68326e-04 9.25233e-05 -7.52599e-04 5.21518e-05 -1.15857e-03 6.29122e-05 -1.67570e-03 2.44207e-04 -2.53298e-03 1.09845e-03 -5.11231e-03 7.61005e-03 5.93292e-02 8.02258e-03 -6.27587e-03 7.79194e-04 -4.15870e-03 -7.32988e-04 -3.87507e-03
-1.23200e-03 8.32681e-05 -5.65892e-04 1.47228e-05 -9.53324e-04 -5.16657e-05 -1.38622e-03 -5.48079e-05 -1.94714e-03 1.26972e-04 -2.88013e-03 1.03250e-03 -5.67337e-03 8.02258e-03 6.36333e-02 8.38935e-03 -6.92937e-03 5.72696e-04 -4.69724e-03 -1.09686e-03
-1.14623e-03 -3.68267e-04 1.52337e-05 -7.67436e-04 -9.32084e-05 -1.17234e-03 -1.82516e-04 -1.63801e-03 -2.01089e-04 -2.24757e-03 -2.24064e-05 -3.26185e-03 9.28742e-04 -6.27587e-03 8.38935e-03 6.78864e-02 8.69915e-03 -7.64771e-03 2.92362e-04 -5.32125e-03
-1.40530e-03 3.74546e-05 -5.79825e-04 -9.07522e-05 -9.83748e-04 -2.30026e-04 -1.41429e-03 -3.42616e-04 -1.91824e-03 -3.79804e-04 -2.58228e-03 -2.09703e-04 -3.68484e-03 7.79194e-04 -6.92937e-03 8.69915e-03 7.20745e-02 8.93512e-03 -8.45172e-03 -8.80866e-05
-1.34051e-03 -3.74924e-04 -5.83628e-05 -7.98627e-04 -2.28837e-04 -1.22113e-03 -3.97148e-04 -1.68387e-03 -5.35598e-04 -2.23227e-03 -5.96632e-04 -2.95798e-03 -4.42856e-04 -4.15870e-03 5.72696e-04 -7.64771e-03 8.93512e-03 7.61770e-02 9.07087e-03 -9.37480e-03
-1.58916e-03 -6.62782e-06 -6.03880e-04 -1.93273e-04 -1.03529e-03 -3.98872e-04 -1.48501e-03 -5.97756e-04 -1.98669e-03 -7.66934e-04 -2.58698e-03 -8.59403e-04 -3.38432e-03 -7.32988e-04 -4.69724e-03 2.92362e-04 -8.45172e-03 9.07087e-03 8.01603e-02 9.06299e-03
-1.54153e-03 -3.87396e-04 -1.31382e-04 -8.43851e-04 -3.62980e-04 -1.29672e-03 -6.03305e-04 -1.78131e-03 -8.37068e-04 -2.32968e-03 -1.04432e-03 -2.99196e-03 -1.17914e-03 -3.87507e-03 -1.09686e-03 -5.32125e-03 -8.80866e-05 -9.37480e-03 9.06299e-03 8.39677e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_24-25.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.05161e-04 4.20022e-04 -5.17017e-04 -3.81320e-06 -5.43819e-04 -2.39063e-04 -6.55963e-04 -4.36073e-04 -7.92583e-04 -6.23092e-04 -9.41508e-04 -8.08073e-04 -1.10045e-03 -9.95134e-04 -1.26988e-03 -1.18839e-03 -1.45034e-03 -1.38991e-03 -1.64147e-03 -1.59871e-03
4.20022e-04 5.52848e-03 1.33427e-03 -8.27644e-04 5.45118e-04 -5.28254e-04 3.54362e-04 -4.38636e-04 2.55878e-04 -3.98240e-04 1.85720e-04 -3.78386e-04 1.28570e-04 -3.70620e-04 7.83529e-05 -3.71426e-04 3.17611e-05 -3.79069e-04 -1.32517e-05 -3.92692e-04
-5.17017e-04 1.33427e-03 1.00627e-02 2.00741e-03 -1.19323e-03 7.01737e-04 -7.42008e-04 4.18310e-04 -6.25804e-04 2.74975e-04 -5.82367e-04 1.71420e-04 -5.68222e-04 8.47408e-05 -5.71297e-04 6.14473e-06 -5.86862e-04 -6.90204e-05 -6.12832e-04 -1.43942e-04
-3.81320e-06 -8.27644e-04 2.00741e-03 1.45759e-02 2.65716e-03 -1.55922e-03 8.23316e-04 -9.51786e-04 4.44760e-04 -8.09644e-04 2.56257e-04 -7.65347e-04 1.19284e-04 -7.59733e-04 2.81971e-06 -7.76778e-04 -1.04751e-04 -8.10534e-04 -2.09820e-04 -8.58821e-04
-5.43819e-04 5.45118e-04 -1.19323e-03 2.65716e-03 1.90759e-02 3.28671e-03 -1.93601e-03 9.21267e-04 -1.17111e-03 4.45228e-04 -1.00332e-03 2.09818e-04 -9.59511e-04 3.78484e-05 -9.64417e-04 -1.10009e-04 -9.97991e-04 -2.48714e-04 -1.05326e-03 -3.86675e-04
-2.39063e-04 -5.28254e-04 7.01737e-04 -1.55922e-03 3.28671e-03 2.35616e-02 3.89748e-03 -2.32762e-03 9.98432e-04 -1.40529e-03 4.22642e-04 -1.21263e-03 1.38169e-04 -1.17078e-03 -7.08830e-05 -1.18835e-03 -2.52712e-04 -1.24145e-03 -4.25912e-04 -1.32223e-03
-6.55963e-04 3.54362e-04 -7.42008e-04 8.23316e-04 -1.93601e-03 3.89748e-03 2.80310e-02 4.48958e-03 -2.73652e-03 1.05502e-03 -1.65754e-03 3.77163e-04 -1.44129e-03 4.12989e-05 -1.40332e-03 -2.07651e-04 -1.43639e-03 -4.27026e-04 -1.51290e-03 -6.39203e-04
-4.36073e-04 -4.38636e-04 4.18310e-04 -9.51786e-04 9.21267e-04 -2.32762e-03 4.48958e-03 3.24824e-02 5.06217e-03 -3.16479e-03 1.09005e-03 -1.93051e-03 3.07765e-04 -1.69251e-03 -8.24207e-05 -1.66117e-03 -3.74986e-04 -1.71354e-03 -6.36541e-04 -1.81879e-03
-7.92583e-04 2.55878e-04 -6.25804e-04 4.44760e-04 -1.17111e-03 9.98432e-04 -2.73652e-03 5.06217e-03 3.69141e-02 5.61380e-03 -3.61455e-03 1.10196e-03 -2.22690e-03 2.12284e-04 -1.96988e-03 -2.36028e-04 -1.94896e-03 -5.76934e-04 -2.02598e-03 -8.87026e-04
-6.23092e-04 -3.98240e-04 2.74975e-04 -8.09644e-04 4.45228e-04 -1.40529e-03 1.05502e-03 -3.16479e-03 5.61380e-03 4.13241e-02 6.14268e-03 -4.08821e-03 1.08830e-03 -2.55000e-03 8.74148e-05 -2.27776e-03 -4.23813e-04 -2.27261e-03 -8.19524e-04 -2.38134e-03
-9.41508e-04 1.85720e-04 -5.82367e-04 2.56257e-04 -1.00332e-03 4.22642e-04 -1.65754e-03 1.09005e-03 -3.61455e-03 6.14268e-03 4.57101e-02 6.64621e-03 -4.58892e-03 1.04554e-03 -2.90401e-03 -7.13475e-05 -2.62196e-03 -6.52010e-04 -2.63970e-03 -1.11144e-03
-8.08073e-04 -3.78386e-04 1.71420e-04 -7.65347e-04 2.09818e-04 -1.21263e-03 3.77163e-04 -1.93051e-03 1.10196e-03 -4.08821e-03 6.64621e-03 5.00689e-02 7.12082e-03 -5.12080e-03 9.69122e-04 -3.29466e-03 -2.70335e-04 -3.00994e-03 -9.29446e-04 -3.06093e-03
-1.10045e-03 1.28570e-04 -5.68222e-04 1.19284e-04 -9.59511e-04 1.38169e-04 -1.44129e-03 3.07765e-04 -2.22690e-03 1.08830e-03 -4.58892e-03 7.12082e-03 5.43965e-02 7.56183e-03 -5.68950e-03 8.52577e-04 -3.72937e-03 -5.18494e-04 -3.45245e-03 -1.26866e-03
-9.95134e-04 -3.70620e-04 8.47408e-05 -7.59733e-04 3.78484e-05 -1.17078e-03 4.12989e-05 -1.69251e-03 2.12284e-04 -2.55000e-03 1.04554e-03 -5.12080e-03 7.56183e-03 5.86872e-02 7.96280e-03 -6.30243e-03 6.86923e-04 -4.21885e-03 -8.28468e-04 -3.96527e-03
-1.26988e-03 7.83529e-05 -5.71297e-04 2.81971e-06 -9.64417e-04 -7.08830e-05 -1.40332e-03 -8.24207e-05 -1.96988e-03 8.74148e-05 -2.90401e-03 9.69122e-04 -5.68950e-03 7.96280e-03 6.29336e-02 8.31467e-03 -6.97029e-03 4.59461e-04 -4.77894e-03 -1.21956e-03
-1.18839e-03 -3.71426e-04 6.14473e-06 -7.76778e-04 -1.10009e-04 -1.18835e-03 -2.07651e-04 -1.66117e-03 -2.36028e-04 -2.27776e-03 -7.13475e-05 -3.29466e-03 8.52577e-04 -6.30243e-03 8.31467e-03 6.71251e-02 8.60473e-03 -7.70892e-03 1.50756e-04 -5.43394e-03
-1.45034e-03 3.17611e-05 -5.86862e-04 -1.04751e-04 -9.97991e-04 -2.52712e-04 -1.43639e-03 -3.74986e-04 -1.94896e-03 -4.23813e-04 -2.62196e-03 -2.70335e-04 -3.72937e-03 6.86923e-04 -6.97029e-03 8.60473e-03 7.12457e-02 8.81352e-03 -8.54269e-03 -2.70200e-04
-1.38991e-03 -3.79069e-04 -6.90204e-05 -8.10534e-04 -2.48714e-04 -1.24145e-03 -4.27026e-04 -1.71354e-03 -5.76934e-04 -2.27261e-03 -6.52010e-04 -3.00994e-03 -5.18494e-04 -4.21885e-03 4.59461e-04 -7.70892e-03 8.81352e-03 7.52711e-02 8.90993e-03 -9.51157e-03
-1.64147e-03 -1.32517e-05 -6.12832e-04 -2.09820e-04 -1.05326e-03 -4.25912e-04 -1.51290e-03 -6.36541e-04 -2.02598e-03 -8.19524e-04 -2.63970e-03 -9.29446e-04 -3.45245e-03 -8.28468e-04 -4.77894e-03 1.50756e-04 -8.54269e-03 8.90993e-03 7.91613e-02 8.84155e-03
-1.59871e-03 -3.92692e-04 -1.43942e-04 -8.58821e-04 -3.86675e-04 -1.32223e-03 -6.39203e-04 -1.81879e-03 -8.87026e-04 -2.38134e-03 -1.11144e-03 -3.06093e-03 -1.26866e-03 -3.96527e-03 -1.21956e-03 -5.43394e-03 -2.70200e-04 -9.51157e-03 8.84155e-03 8.28470e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_25-26.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.95277e-04 4.15290e-04 -5.19740e-04 -1.44208e-05 -5.52890e-04 -2.53578e-04 -6.71032e-04 -4.55400e-04 -8.13276e-04 -6.47748e-04 -9.67860e-04 -8.38515e-04 -1.13279e-03 -1.03190e-03 -1.30898e-03 -1.23205e-03 -1.49692e-03 -1.44102e-03 -1.69565e-03 -1.65791e-03
4.15290e-04 5.46864e-03 1.33019e-03 -8.21848e-04 5.39031e-04 -5.25777e-04 3.50339e-04 -4.38121e-04 2.52152e-04 -3.98668e-04 1.81704e-04 -3.79567e-04 1.24073e-04 -3.72588e-04 7.32365e-05 -3.74286e-04 2.58815e-05 -3.82941e-04 -2.00598e-05 -3.97755e-04
-5.19740e-04 1.33019e-03 9.95125e-03 2.00215e-03 -1.18592e-03 6.92570e-04 -7.39598e-04 4.11851e-04 -6.26356e-04 2.68663e-04 -5.84484e-04 1.64403e-04 -5.71702e-04 7.66958e-05 -5.76252e-04 -3.18275e-06 -5.93488e-04 -7.99140e-05 -6.21426e-04 -1.56755e-04
-1.44208e-05 -8.21848e-04 2.00215e-03 1.44132e-02 2.64976e-03 -1.55057e-03 8.10666e-04 -9.49937e-04 4.35522e-04 -8.11844e-04 2.46963e-04 -7.69817e-04 1.08776e-04 -7.66273e-04 -9.37042e-06 -7.85573e-04 -1.19026e-04 -8.21960e-04 -2.26663e-04 -8.73411e-04
-5.52890e-04 5.39031e-04 -1.18592e-03 2.64976e-03 1.88619e-02 3.27661e-03 -1.92642e-03 9.04728e-04 -1.17035e-03 4.32759e-04 -1.00778e-03 1.96998e-04 -9.67046e-04 2.32021e-05 -9.74821e-04 -1.27132e-04 -1.01162e-03 -2.68925e-04 -1.07073e-03 -4.10763e-04
-2.53578e-04 -5.25777e-04 6.92570e-04 -1.55057e-03 3.27661e-03 2.32960e-02 3.88423e-03 -2.31759e-03 9.77533e-04 -1.40620e-03 4.06375e-04 -1.22004e-03 1.21150e-04 -1.18216e-03 -9.04801e-05 -1.20359e-03 -2.75777e-04 -1.26115e-03 -4.53384e-04 -1.34730e-03
-6.71032e-04 3.50339e-04 -7.39598e-04 8.10666e-04 -1.92642e-03 3.88423e-03 2.77134e-02 4.47268e-03 -2.72663e-03 1.02918e-03 -1.66082e-03 3.56412e-04 -1.45242e-03 1.92548e-05 -1.41952e-03 -2.33226e-04 -1.45771e-03 -4.57386e-04 -1.54023e-03 -6.75738e-04
-4.55400e-04 -4.38121e-04 4.11851e-04 -9.49937e-04 9.04728e-04 -2.31759e-03 4.47268e-03 3.21122e-02 5.04102e-03 -3.15573e-03 1.05859e-03 -1.93692e-03 2.81696e-04 -1.70833e-03 -1.10529e-04 -1.68343e-03 -4.07905e-04 -1.74251e-03 -6.76021e-04 -1.85588e-03
-8.13276e-04 2.52152e-04 -6.26356e-04 4.35522e-04 -1.17035e-03 9.77533e-04 -2.72663e-03 5.04102e-03 3.64906e-02 5.58772e-03 -3.60708e-03 1.06404e-03 -2.23741e-03 1.79854e-04 -1.99163e-03 -2.71576e-04 -1.97884e-03 -6.19039e-04 -2.06473e-03 -9.38048e-04
-6.47748e-04 -3.98668e-04 2.68663e-04 -8.11844e-04 4.32759e-04 -1.40620e-03 1.02918e-03 -3.15573e-03 5.58772e-03 4.08466e-02 6.11082e-03 -4.08329e-03 1.04285e-03 -2.56585e-03 4.72349e-05 -2.30701e-03 -4.68660e-04 -2.31226e-03 -8.73265e-04 -2.43286e-03
-9.67860e-04 1.81704e-04 -5.84484e-04 2.46963e-04 -1.00778e-03 4.06375e-04 -1.66082e-03 1.05859e-03 -3.60708e-03 6.11082e-03 4.51775e-02 6.60752e-03 -4.58780e-03 9.91199e-04 -2.92678e-03 -1.21141e-04 -2.66086e-03 -7.08617e-04 -2.69213e-03 -1.18034e-03
-8.38515e-04 -3.79567e-04 1.64403e-04 -7.69817e-04 1.96998e-04 -1.22004e-03 3.56412e-04 -1.93692e-03 1.06404e-03 -4.08329e-03 6.60752e-03 4.94801e-02 7.07389e-03 -5.12505e-03 9.04000e-04 -3.32651e-03 -3.32215e-04 -3.06154e-03 -1.00137e-03 -3.13042e-03
-1.13279e-03 1.24073e-04 -5.71702e-04 1.08776e-04 -9.67046e-04 1.21150e-04 -1.45242e-03 2.81696e-04 -2.23741e-03 1.04285e-03 -4.58780e-03 7.07389e-03 5.37499e-02 7.50480e-03 -5.70130e-03 7.74199e-04 -3.77334e-03 -5.96037e-04 -3.52103e-03 -1.36125e-03
-1.03190e-03 -3.72588e-04 7.66958e-05 -7.66273e-04 2.32021e-05 -1.18216e-03 1.92548e-05 -1.70833e-03 1.79854e-04 -2.56585e-03 9.91199e-04 -5.12505e-03 7.50480e-03 5.79806e-02 7.89318e-03 -6.32482e-03 5.91709e-04 -4.27925e-03 -9.27056e-04 -4.05745e-03
-1.30898e-03 7.32365e-05 -5.76252e-04 -9.37042e-06 -9.74821e-04 -9.04801e-05 -1.41952e-03 -1.10529e-04 -1.99163e-03 4.72349e-05 -2.92678e-03 9.04000e-04 -5.70130e-03 7.89318e-03 6.21640e-02 8.22888e-03 -7.00758e-03 3.42003e-04 -4.86242e-03 -1.34761e-03
-1.23205e-03 -3.74286e-04 -3.18275e-06 -7.85573e-04 -1.27132e-04 -1.20359e-03 -2.33226e-04 -1.68343e-03 -2.71576e-04 -2.30701e-03 -1.21141e-04 -3.32651e-03 7.74199e-04 -6.32482e-03 8.22888e-03 6.62881e-02 8.49734e-03 -7.76779e-03 2.60551e-06 -5.55139e-03
-1.49692e-03 2.58815e-05 -5.93488e-04 -1.19026e-04 -1.01162e-03 -2.75777e-04 -1.45771e-03 -4.07905e-04 -1.97884e-03 -4.68660e-04 -2.66086e-03 -3.32215e-04 -3.77334e-03 5.91709e-04 -7.00758e-03 8.49734e-03 7.03347e-02 8.67608e-03 -8.63405e-03 -4.63288e-04
-1.44102e-03 -3.82941e-04 -7.99140e-05 -8.21960e-04 -2.68925e-04 -1.26115e-03 -4.57386e-04 -1.74251e-03 -6.19039e-04 -2.31226e-03 -7.08617e-04 -3.06154e-03 -5.96037e-04 -4.27925e-03 3.42003e-04 -7.76779e-03 8.67608e-03 7.42751e-02 8.72815e-03 -9.65438e-03
-1.69565e-03 -2.00598e-05 -6.21426e-04 -2.26663e-04 -1.07073e-03 -4.53384e-04 -1.54023e-03 -6.76021e-04 -2.06473e-03 -8.73265e-04 -2.69213e-03 -1.00137e-03 -3.52103e-03 -9.27056e-04 -4.86242e-03 2.60551e-06 -8.63405e-03 8.72815e-03 7.80614e-02 8.58998e-03
-1.65791e-03 -3.97755e-04 -1.56755e-04 -8.73411e-04 -4.10763e-04 -1.34730e-03 -6.75738e-04 -1.85588e-03 -9.38048e-04 -2.43286e-03 -1.18034e-03 -3.13042e-03 -1.36125e-03 -4.05745e-03 -1.34761e-03 -5.55139e-03 -4.63288e-04 -9.65438e-03 8.58998e-03 8.16075e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_26-27.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.84517e-04 4.09875e-04 -5.22220e-04 -2.55338e-05 -5.62044e-04 -2.68714e-04 -6.86319e-04 -4.75537e-04 -8.34331e-04 -6.73387e-04 -9.94761e-04 -8.70130e-04 -1.16590e-03 -1.07013e-03 -1.34908e-03 -1.27751e-03 -1.54481e-03 -1.49413e-03 -1.75147e-03 -1.71945e-03
4.09875e-04 5.40277e-03 1.32484e-03 -8.15265e-04 5.32545e-04 -5.22933e-04 3.46041e-04 -4.37228e-04 2.48154e-04 -3.98709e-04 1.77445e-04 -3.80376e-04 1.19365e-04 -3.74206e-04 6.79334e-05 -3.76819e-04 1.98349e-05 -3.86514e-04 -2.70289e-05 -4.02555e-04
-5.22220e-04 1.32484e-03 9.82880e-03 1.99486e-03 -1.17740e-03 6.82855e-04 -7.36659e-04 4.05056e-04 -6.26372e-04 2.62031e-04 -5.86056e-04 1.57104e-04 -5.74657e-04 6.84101e-05 -5.80714e-04 -1.27180e-05 -5.99662e-04 -9.10061e-05 -6.29612e-04 -1.69783e-04
-2.55338e-05 -8.15265e-04 1.99486e-03 1.42346e-02 2.63961e-03 -1.54030e-03 7.97363e-04 -9.47415e-04 4.25925e-04 -8.13367e-04 2.37328e-04 -7.73601e-04 9.79720e-05 -7.72155e-04 -2.18069e-05 -7.93757e-04 -1.33527e-04 -8.32832e-04 -2.43744e-04 -8.87544e-04
-5.62044e-04 5.32545e-04 -1.17740e-03 2.63961e-03 1.86273e-02 3.26306e-03 -1.91482e-03 8.87457e-04 -1.16878e-03 4.19919e-04 -1.01143e-03 1.83824e-04 -9.73770e-04 8.25484e-06 -9.84460e-04 -1.44518e-04 -1.02454e-03 -2.89401e-04 -1.08761e-03 -4.35168e-04
-2.68714e-04 -5.22933e-04 6.82855e-04 -1.54030e-03 3.26306e-03 2.30049e-02 3.86686e-03 -2.30517e-03 9.55834e-04 -1.40618e-03 3.89732e-04 -1.22652e-03 1.03774e-04 -1.19262e-03 -1.10394e-04 -1.21798e-03 -2.99145e-04 -1.28011e-03 -4.81198e-04 -1.37182e-03
-6.86319e-04 3.46041e-04 -7.36659e-04 7.97363e-04 -1.91482e-03 3.86686e-03 2.73654e-02 4.45099e-03 -2.71397e-03 1.00248e-03 -1.66304e-03 3.35283e-04 -1.46251e-03 -3.16759e-06 -1.43470e-03 -2.59165e-04 -1.47814e-03 -4.88132e-04 -1.56687e-03 -7.12801e-04
-4.75537e-04 -4.37228e-04 4.05056e-04 -9.47415e-04 8.87457e-04 -2.30517e-03 4.45099e-03 3.17067e-02 5.01444e-03 -3.14351e-03 1.02620e-03 -1.94215e-03 2.55228e-04 -1.72302e-03 -1.39067e-04 -1.70462e-03 -4.41276e-04 -1.77062e-03 -7.16077e-04 -1.89243e-03
-8.34331e-04 2.48154e-04 -6.26372e-04 4.25925e-04 -1.16878e-03 9.55834e-04 -2.71397e-03 5.01444e-03 3.60270e-02 5.55555e-03 -3.59609e-03 1.02510e-03 -2.24664e-03 1.46973e-04 -2.01220e-03 -3.07650e-04 -2.00770e-03 -6.61800e-04 -2.10279e-03 -9.90023e-04
-6.73387e-04 -3.98709e-04 2.62031e-04 -8.13367e-04 4.19919e-04 -1.40618e-03 1.00248e-03 -3.14351e-03 5.55555e-03 4.03240e-02 6.07219e-03 -4.07451e-03 9.96282e-04 -2.58037e-03 6.50653e-06 -2.33513e-03 -5.14242e-04 -2.35106e-03 -9.28048e-04 -2.48409e-03
-9.94761e-04 1.77445e-04 -5.86056e-04 2.37328e-04 -1.01143e-03 3.89732e-04 -1.66304e-03 1.02620e-03 -3.59609e-03 6.07219e-03 4.45951e-02 6.56134e-03 -4.58253e-03 9.35567e-04 -2.94826e-03 -1.71696e-04 -2.69880e-03 -7.66360e-04 -2.74412e-03 -1.25097e-03
-8.70130e-04 -3.80376e-04 1.57104e-04 -7.73601e-04 1.83824e-04 -1.22652e-03 3.35283e-04 -1.94215e-03 1.02510e-03 -4.07451e-03 6.56134e-03 4.88365e-02 7.01874e-03 -5.12493e-03 8.37313e-04 -3.35721e-03 -3.95262e-04 -3.11255e-03 -1.07512e-03 -3.20032e-03
-1.16590e-03 1.19365e-04 -5.74657e-04 9.79720e-05 -9.73770e-04 1.03774e-04 -1.46251e-03 2.55228e-04 -2.24664e-03 9.96282e-04 -4.58253e-03 7.01874e-03 5.30434e-02 7.43867e-03 -5.70864e-03 6.93786e-04 -3.81657e-03 -6.75453e-04 -3.58990e-03 -1.45698e-03
-1.07013e-03 -3.74206e-04 6.84101e-05 -7.72155e-04 8.25484e-06 -1.19262e-03 -3.16759e-06 -1.72302e-03 1.46973e-04 -2.58037e-03 9.35567e-04 -5.12493e-03 7.43867e-03 5.72090e-02 7.81340e-03 -6.34289e-03 4.93689e-04 -4.33977e-03 -1.02883e-03 -4.15163e-03
-1.34908e-03 6.79334e-05 -5.80714e-04 -2.18069e-05 -9.84460e-04 -1.10394e-04 -1.43470e-03 -1.39067e-04 -2.01220e-03 6.50653e-06 -2.94826e-03 8.37313e-04 -5.70864e-03 7.81340e-03 6.13239e-02 8.13155e-03 -7.04119e-03 2.20354e-04 -4.94774e-03 -1.48140e-03
-1.27751e-03 -3.76819e-04 -1.27180e-05 -7.93757e-04 -1.44518e-04 -1.21798e-03 -2.59165e-04 -1.70462e-03 -3.07650e-04 -2.33513e-03 -1.71696e-04 -3.35721e-03 6.93786e-04 -6.34289e-03 8.13155e-03 6.53748e-02 8.37645e-03 -7.82443e-03 -1.52354e-04 -5.67413e-03
-1.54481e-03 1.98349e-05 -5.99662e-04 -1.33527e-04 -1.02454e-03 -2.99145e-04 -1.47814e-03 -4.41276e-04 -2.00770e-03 -5.14242e-04 -2.69880e-03 -3.95262e-04 -3.81657e-03 4.93689e-04 -7.04119e-03 8.37645e-03 6.93407e-02 8.52190e-03 -8.72642e-03 -6.68337e-04
-1.49413e-03 -3.86514e-04 -9.10061e-05 -8.32832e-04 -2.89401e-04 -1.28011e-03 -4.88132e-04 -1.77062e-03 -6.61800e-04 -2.35106e-03 -7.66360e-04 -3.11255e-03 -6.75453e-04 -4.33977e-03 2.20354e-04 -7.82443e-03 8.52190e-03 7.31877e-02 8.52389e-03 -9.80502e-03
-1.75147e-03 -2.70289e-05 -6.29612e-04 -2.43744e-04 -1.08761e-03 -4.81198e-04 -1.56687e-03 -7.16077e-04 -2.10279e-03 -9.28048e-04 -2.74412e-03 -1.07512e-03 -3.58990e-03 -1.02883e-03 -4.94774e-03 -1.52354e-04 -8.72642e-03 8.52389e-03 7.68580e-02 8.30454e-03
-1.71945e-03 -4.02555e-04 -1.69783e-04 -8.87544e-04 -4.35168e-04 -1.37182e-03 -7.12801e-04 -1.89243e-03 -9.90023e-04 -2.48409e-03 -1.25097e-03 -3.20032e-03 -1.45698e-03 -4.15163e-03 -1.48140e-03 -5.67413e-03 -6.68337e-04 -9.80502e-03 8.30454e-03 8.02431e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_27-28.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.72876e-04 4.03763e-04 -5.24475e-04 -3.71407e-05 -5.71296e-04 -2.84474e-04 -7.01837e-04 -4.96485e-04 -8.55768e-04 -7.00011e-04 -1.02224e-03 -9.02926e-04 -1.19981e-03 -1.10983e-03 -1.39027e-03 -1.32479e-03 -1.59406e-03 -1.54929e-03 -1.80902e-03 -1.78334e-03
4.03763e-04 5.33081e-03 1.31815e-03 -8.07879e-04 5.25659e-04 -5.19697e-04 3.41455e-04 -4.35924e-04 2.43880e-04 -3.98338e-04 1.72947e-04 -3.80790e-04 1.14457e-04 -3.75451e-04 6.24607e-05 -3.79001e-04 1.36432e-05 -3.89762e-04 -3.41328e-05 -4.07065e-04
-5.24475e-04 1.31815e-03 9.69527e-03 1.98545e-03 -1.16763e-03 6.72595e-04 -7.33154e-04 3.97918e-04 -6.25807e-04 2.55081e-04 -5.87042e-04 1.49540e-04 -5.77051e-04 5.99109e-05 -5.84644e-04 -2.24259e-05 -6.05340e-04 -1.02252e-04 -6.37347e-04 -1.82978e-04
-3.71407e-05 -8.07879e-04 1.98545e-03 1.40401e-02 2.62657e-03 -1.52838e-03 7.83427e-04 -9.44172e-04 4.15967e-04 -8.14151e-04 2.27366e-04 -7.76642e-04 8.69034e-05 -7.77323e-04 -3.44448e-05 -8.01272e-04 -1.48194e-04 -8.43090e-04 -2.61001e-04 -9.01151e-04
-5.71296e-04 5.25659e-04 -1.16763e-03 2.62657e-03 1.83718e-02 3.24591e-03 -1.90118e-03 8.69490e-04 -1.16634e-03 4.06715e-04 -1.01420e-03 1.70323e-04 -9.79606e-04 -6.94490e-06 -9.93257e-04 -1.62098e-04 -1.03669e-03 -3.10067e-04 -1.10382e-03 -4.59808e-04
-2.84474e-04 -5.19697e-04 6.72595e-04 -1.52838e-03 3.24591e-03 2.26881e-02 3.84519e-03 -2.29031e-03 9.33387e-04 -1.40513e-03 3.72731e-04 -1.23196e-03 8.60832e-05 -1.20205e-03 -1.30556e-04 -1.23140e-03 -3.22732e-04 -1.29822e-03 -5.09260e-04 -1.39570e-03
-7.01837e-04 3.41455e-04 -7.33154e-04 7.83427e-04 -1.90118e-03 3.84519e-03 2.69868e-02 4.42433e-03 -2.69849e-03 9.74978e-04 -1.66408e-03 3.13808e-04 -1.47144e-03 -2.59057e-05 -1.44875e-03 -2.85382e-04 -1.49755e-03 -5.19162e-04 -1.59270e-03 -7.50275e-04
-4.96485e-04 -4.35924e-04 3.97918e-04 -9.44172e-04 8.69490e-04 -2.29031e-03 4.42433e-03 3.12657e-02 4.98221e-03 -3.12809e-03 9.92966e-04 -1.94607e-03 2.28414e-04 -1.73641e-03 -1.67958e-04 -1.72461e-03 -4.74997e-04 -1.79775e-03 -7.56585e-04 -1.92833e-03
-8.55768e-04 2.43880e-04 -6.25807e-04 4.15967e-04 -1.16634e-03 9.33387e-04 -2.69849e-03 4.98221e-03 3.55230e-02 5.51705e-03 -3.58151e-03 9.85259e-04 -2.25444e-03 1.13703e-04 -2.03142e-03 -3.44158e-04 -2.03539e-03 -7.05092e-04 -2.14002e-03 -1.04283e-03
-7.00011e-04 -3.98338e-04 2.55081e-04 -8.14151e-04 4.06715e-04 -1.40513e-03 9.74978e-04 -3.12809e-03 5.51705e-03 3.97562e-02 6.02656e-03 -4.06176e-03 9.48717e-04 -2.59338e-03 -3.46942e-05 -2.36190e-03 -5.60449e-04 -2.38882e-03 -9.83750e-04 -2.53489e-03
-1.02224e-03 1.72947e-04 -5.87042e-04 2.27366e-04 -1.01420e-03 3.72731e-04 -1.66408e-03 9.92966e-04 -3.58151e-03 6.02656e-03 4.39624e-02 6.50744e-03 -4.57297e-03 8.78798e-04 -2.96825e-03 -2.22920e-04 -2.73555e-03 -8.25132e-04 -2.79548e-03 -1.32325e-03
-9.02926e-04 -3.80790e-04 1.49540e-04 -7.76642e-04 1.70323e-04 -1.23196e-03 3.13808e-04 -1.94607e-03 9.85259e-04 -4.06176e-03 6.50744e-03 4.81376e-02 6.95508e-03 -5.12030e-03 7.69234e-04 -3.38657e-03 -4.59390e-04 -3.16279e-03 -1.15066e-03 -3.27052e-03
-1.19981e-03 1.14457e-04 -5.77051e-04 8.69034e-05 -9.79606e-04 8.60832e-05 -1.47144e-03 2.28414e-04 -2.25444e-03 9.48717e-04 -4.57297e-03 6.95508e-03 5.22766e-02 7.36316e-03 -5.71136e-03 6.11509e-04 -3.85886e-03 -7.56710e-04 -3.65894e-03 -1.55593e-03
-1.10983e-03 -3.75451e-04 5.99109e-05 -7.77323e-04 -6.94490e-06 -1.20205e-03 -2.59057e-05 -1.73641e-03 1.13703e-04 -2.59338e-03 8.78798e-04 -5.12030e-03 7.36316e-03 5.63718e-02 7.72313e-03 -6.35650e-03 3.92983e-04 -4.40028e-03 -1.13389e-03 -4.24790e-03
-1.39027e-03 6.24607e-05 -5.84644e-04 -3.44448e-05 -9.93257e-04 -1.30556e-04 -1.44875e-03 -1.67958e-04 -2.03142e-03 -3.46942e-05 -2.96825e-03 7.69234e-04 -5.71136e-03 7.72313e-03 6.04129e-02 8.02229e-03 -7.07104e-03 9.44995e-05 -5.03500e-03 -1.62140e-03
-1.32479e-03 -3.79001e-04 -2.24259e-05 -8.01272e-04 -1.62098e-04 -1.23140e-03 -2.85382e-04 -1.72461e-03 -3.44158e-04 -2.36190e-03 -2.22920e-04 -3.38657e-03 6.11509e-04 -6.35650e-03 8.02229e-03 6.43846e-02 8.24147e-03 -7.87902e-03 -3.14522e-04 -5.80287e-03
-1.59406e-03 1.36432e-05 -6.05340e-04 -1.48194e-04 -1.03669e-03 -3.22732e-04 -1.49755e-03 -4.74997e-04 -2.03539e-03 -5.60449e-04 -2.73555e-03 -4.59390e-04 -3.85886e-03 3.92983e-04 -7.07104e-03 8.24147e-03 6.82627e-02 8.35000e-03 -8.82058e-03 -8.86643e-04
-1.54929e-03 -3.89762e-04 -1.02252e-04 -8.43090e-04 -3.10067e-04 -1.29822e-03 -5.19162e-04 -1.79775e-03 -7.05092e-04 -2.38882e-03 -8.25132e-04 -3.16279e-03 -7.56710e-04 -4.40028e-03 9.44995e-05 -7.87902e-03 8.35000e-03 7.20072e-02 8.29521e-03 -9.96586e-03
-1.80902e-03 -3.41328e-05 -6.37347e-04 -2.61001e-04 -1.10382e-03 -5.09260e-04 -1.59270e-03 -7.56585e-04 -2.14002e-03 -9.83750e-04 -2.79548e-03 -1.15066e-03 -3.65894e-03 -1.13389e-03 -5.03500e-03 -3.14522e-04 -8.82058e-03 8.29521e-03 7.55477e-02 7.98038e-03
-1.78334e-03 -4.07065e-04 -1.82978e-04 -9.01151e-04 -4.59808e-04 -1.39570e-03 -7.50275e-04 -1.92833e-03 -1.04283e-03 -2.53489e-03 -1.32325e-03 -3.27052e-03 -1.55593e-03 -4.24790e-03 -1.62140e-03 -5.80287e-03 -8.86643e-04 -9.96586e-03 7.98038e-03 7.87452e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_28-29.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.60389e-04 3.97175e-04 -5.26810e-04 -4.88937e-05 -5.81055e-04 -3.00428e-04 -7.18080e-04 -5.17744e-04 -8.78156e-04 -7.27057e-04 -1.05095e-03 -9.36274e-04 -1.23529e-03 -1.15033e-03 -1.43333e-03 -1.37318e-03 -1.64549e-03 -1.60577e-03 -1.86917e-03 -1.84882e-03
3.97175e-04 5.25295e-03 1.31015e-03 -7.99725e-04 5.18398e-04 -5.16075e-04 3.36588e-04 -4.34212e-04 2.39343e-04 -3.97560e-04 1.68228e-04 -3.80815e-04 1.09369e-04 -3.76330e-04 5.68409e-05 -3.80838e-04 7.32967e-06 -3.92689e-04 -4.13472e-05 -4.11291e-04
-5.26810e-04 1.31015e-03 9.55107e-03 1.97394e-03 -1.15666e-03 6.61838e-04 -7.29088e-04 3.90453e-04 -6.24655e-04 2.47839e-04 -5.87439e-04 1.41745e-04 -5.78877e-04 5.12362e-05 -5.88032e-04 -3.22653e-05 -6.10512e-04 -1.13605e-04 -6.44616e-04 -1.96297e-04
-4.88937e-05 -7.99725e-04 1.97394e-03 1.38303e-02 2.61067e-03 -1.51488e-03 7.68922e-04 -9.40218e-04 4.05673e-04 -8.14193e-04 2.17108e-04 -7.78940e-04 7.56121e-05 -7.81774e-04 -4.72377e-05 -8.08114e-04 -1.62976e-04 -8.52731e-04 -2.78380e-04 -9.14225e-04
-5.81055e-04 5.18398e-04 -1.15666e-03 2.61067e-03 1.80963e-02 3.22520e-03 -1.88558e-03 8.50911e-04 -1.16303e-03 3.93186e-04 -1.01606e-03 1.56543e-04 -9.84533e-04 -2.23392e-05 -1.00119e-03 -1.79805e-04 -1.04804e-03 -3.30852e-04 -1.11932e-03 -4.84615e-04
-3.00428e-04 -5.16075e-04 6.61838e-04 -1.51488e-03 3.22520e-03 2.23466e-02 3.81929e-03 -2.27313e-03 9.10293e-04 -1.40307e-03 3.55418e-04 -1.23635e-03 6.81318e-05 -1.21044e-03 -1.50894e-04 -1.24386e-03 -3.46463e-04 -1.31548e-03 -5.37499e-04 -1.41891e-03
-7.18080e-04 3.36588e-04 -7.29088e-04 7.68922e-04 -1.88558e-03 3.81929e-03 2.65787e-02 4.39278e-03 -2.68030e-03 9.46805e-04 -1.66395e-03 2.92044e-04 -1.47916e-03 -4.88872e-05 -1.46162e-03 -3.11793e-04 -1.51590e-03 -5.50391e-04 -1.61769e-03 -7.88075e-04
-5.17744e-04 -4.34212e-04 3.90453e-04 -9.40218e-04 8.50911e-04 -2.27313e-03 4.39278e-03 3.07905e-02 4.94443e-03 -3.10956e-03 9.59039e-04 -1.94868e-03 2.01323e-04 -1.74848e-03 -1.97125e-04 -1.74335e-03 -5.08983e-04 -1.82386e-03 -7.97459e-04 -1.96357e-03
-8.78156e-04 2.39343e-04 -6.24655e-04 4.05673e-04 -1.16303e-03 9.10293e-04 -2.68030e-03 4.94443e-03 3.49800e-02 5.47235e-03 -3.56345e-03 9.44694e-04 -2.26078e-03 8.01258e-05 -2.04922e-03 -3.81015e-04 -2.06184e-03 -7.48818e-04 -2.17639e-03 -1.09638e-03
-7.27057e-04 -3.97560e-04 2.47839e-04 -8.14193e-04 3.93186e-04 -1.40307e-03 9.46805e-04 -3.10956e-03 5.47235e-03 3.91447e-02 5.97405e-03 -4.04518e-03 9.00343e-04 -2.60486e-03 -7.62878e-05 -2.38730e-03 -6.07196e-04 -2.42554e-03 -1.04030e-03 -2.58531e-03
-1.05095e-03 1.68228e-04 -5.87439e-04 2.17108e-04 -1.01606e-03 3.55418e-04 -1.66395e-03 9.59039e-04 -3.56345e-03 5.97405e-03 4.32813e-02 6.44595e-03 -4.55924e-03 8.21090e-04 -2.98671e-03 -2.74726e-04 -2.77106e-03 -8.84862e-04 -2.84623e-03 -1.39719e-03
-9.36274e-04 -3.80815e-04 1.41745e-04 -7.78940e-04 1.56543e-04 -1.23635e-03 2.92044e-04 -1.94868e-03 9.44694e-04 -4.04518e-03 6.44595e-03 4.73856e-02 6.88308e-03 -5.11132e-03 6.99974e-04 -3.41458e-03 -5.24534e-04 -3.21227e-03 -1.22799e-03 -3.34119e-03
-1.23529e-03 1.09369e-04 -5.78877e-04 7.56121e-05 -9.84533e-04 6.81318e-05 -1.47916e-03 2.01323e-04 -2.26078e-03 9.00343e-04 -4.55924e-03 6.88308e-03 5.14518e-02 7.27842e-03 -5.70966e-03 5.27575e-04 -3.90022e-03 -8.39826e-04 -3.72824e-03 -1.65830e-03
-1.15033e-03 -3.76330e-04 5.12362e-05 -7.81774e-04 -2.23392e-05 -1.21044e-03 -4.88872e-05 -1.74848e-03 8.01258e-05 -2.60486e-03 8.21090e-04 -5.11132e-03 7.27842e-03 5.54717e-02 7.62252e-03 -6.36592e-03 2.89716e-04 -4.46095e-03 -1.24247e-03 -4.34673e-03
-1.43333e-03 5.68409e-05 -5.88032e-04 -4.72377e-05 -1.00119e-03 -1.50894e-04 -1.46162e-03 -1.97125e-04 -2.04922e-03 -7.62878e-05 -2.98671e-03 6.99974e-04 -5.70966e-03 7.62252e-03 5.94335e-02 7.90115e-03 -7.09751e-03 -3.56220e-05 -5.12467e-03 -1.76837e-03
-1.37318e-03 -3.80838e-04 -3.22653e-05 -8.08114e-04 -1.79805e-04 -1.24386e-03 -3.11793e-04 -1.74335e-03 -3.81015e-04 -2.38730e-03 -2.74726e-04 -3.41458e-03 5.27575e-04 -6.36592e-03 7.90115e-03 6.33201e-02 8.09227e-03 -7.93231e-03 -4.84464e-04 -5.93889e-03
-1.64549e-03 7.32967e-06 -6.10512e-04 -1.62976e-04 -1.04804e-03 -3.46463e-04 -1.51590e-03 -5.08983e-04 -2.06184e-03 -6.07196e-04 -2.77106e-03 -5.24534e-04 -3.90022e-03 2.89716e-04 -7.09751e-03 8.09227e-03 6.71033e-02 8.15973e-03 -8.91804e-03 -1.12000e-03
-1.60577e-03 -3.92689e-04 -1.13605e-04 -8.52731e-04 -3.30852e-04 -1.31548e-03 -5.50391e-04 -1.82386e-03 -7.48818e-04 -2.42554e-03 -8.84862e-04 -3.21227e-03 -8.39826e-04 -4.46095e-03 -3.56220e-05 -7.93231e-03 8.15973e-03 7.07355e-02 8.04024e-03 -1.01407e-02
-1.86917e-03 -4.13472e-05 -6.44616e-04 -2.78380e-04 -1.11932e-03 -5.37499e-04 -1.61769e-03 -7.97459e-04 -2.17639e-03 -1.04030e-03 -2.84623e-03 -1.22799e-03 -3.72824e-03 -1.24247e-03 -5.12467e-03 -4.84464e-04 -8.91804e-03 8.04024e-03 7.41305e-02 7.61160e-03
-1.84882e-03 -4.11291e-04 -1.96297e-04 -9.14225e-04 -4.84615e-04 -1.41891e-03 -7.88075e-04 -1.96357e-03 -1.09638e-03 -2.58531e-03 -1.39719e-03 -3.34119e-03 -1.65830e-03 -4.34673e-03 -1.76837e-03 -5.93889e-03 -1.12000e-03 -1.01407e-02 7.61160e-03 7.71060e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_29-30.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.47008e-04 3.89821e-04 -5.28896e-04 -6.11958e-05 -5.90868e-04 -3.17093e-04 -7.34507e-04 -5.39916e-04 -9.00880e-04 -7.55204e-04 -1.08021e-03 -9.70930e-04 -1.27159e-03 -1.19244e-03 -1.47752e-03 -1.42356e-03 -1.69827e-03 -1.66454e-03 -1.93108e-03 -1.91691e-03
3.89821e-04 5.16884e-03 1.30069e-03 -7.90733e-04 5.10719e-04 -5.12000e-04 3.31402e-04 -4.32029e-04 2.34521e-04 -3.96319e-04 1.63282e-04 -3.80398e-04 1.04107e-04 -3.76788e-04 5.10877e-05 -3.82271e-04 9.15613e-07 -3.95233e-04 -4.86427e-05 -4.15167e-04
-5.28896e-04 1.30069e-03 9.39554e-03 1.96009e-03 -1.14442e-03 6.50539e-04 -7.24371e-04 3.82624e-04 -6.22828e-04 2.40289e-04 -5.87168e-04 1.33722e-04 -5.80058e-04 4.24059e-05 -5.90798e-04 -4.22043e-05 -6.15091e-04 -1.25019e-04 -6.51333e-04 -2.09685e-04
-6.11958e-05 -7.90733e-04 1.96009e-03 1.36041e-02 2.59162e-03 -1.49968e-03 7.53809e-04 -9.35429e-04 3.95011e-04 -8.13366e-04 2.06556e-04 -7.80373e-04 6.41261e-05 -7.85385e-04 -6.01375e-05 -8.14152e-04 -1.77802e-04 -8.61615e-04 -2.95794e-04 -9.26614e-04
-5.90868e-04 5.10719e-04 -1.14442e-03 2.59162e-03 1.77995e-02 3.20059e-03 -1.86788e-03 8.31686e-04 -1.15870e-03 3.79305e-04 -1.01687e-03 1.42497e-04 -9.88407e-04 -3.78817e-05 -1.00811e-03 -1.97565e-04 -1.05844e-03 -3.51660e-04 -1.13395e-03 -5.09480e-04
-3.17093e-04 -5.12000e-04 6.50539e-04 -1.49968e-03 3.20059e-03 2.19786e-02 3.78876e-03 -2.25341e-03 8.86533e-04 -1.39980e-03 3.37784e-04 -1.23948e-03 4.99592e-05 -1.21760e-03 -1.71326e-04 -1.25514e-03 -3.70224e-04 -1.33166e-03 -5.65784e-04 -1.44123e-03
-7.34507e-04 3.31402e-04 -7.24371e-04 7.53809e-04 -1.86788e-03 3.78876e-03 2.61392e-02 4.35587e-03 -2.65915e-03 9.17951e-04 -1.66240e-03 2.69998e-04 -1.48544e-03 -7.20477e-05 -1.47310e-03 -3.38287e-04 -1.53297e-03 -5.81683e-04 -1.64160e-03 -8.26041e-04
-5.39916e-04 -4.32029e-04 3.82624e-04 -9.35429e-04 8.31686e-04 -2.25341e-03 4.35587e-03 3.02790e-02 4.90057e-03 -3.08765e-03 9.24424e-04 -1.94968e-03 1.73987e-04 -1.75894e-03 -2.26468e-04 -1.76057e-03 -5.43094e-04 -1.84867e-03 -8.38524e-04 -1.99787e-03
-9.00880e-04 2.34521e-04 -6.22828e-04 3.95011e-04 -1.15870e-03 8.86533e-04 -2.65915e-03 4.90057e-03 3.43957e-02 5.42088e-03 -3.54158e-03 9.03433e-04 -2.26534e-03 4.62957e-05 -2.06527e-03 -4.18106e-04 -2.08676e-03 -7.92812e-04 -2.21161e-03 -1.15050e-03
-7.55204e-04 -3.96319e-04 2.40289e-04 -8.13366e-04 3.79305e-04 -1.39980e-03 9.17951e-04 -3.08765e-03 5.42088e-03 3.84868e-02 5.91406e-03 -4.02439e-03 8.51220e-04 -2.61441e-03 -1.18197e-04 -2.41092e-03 -6.54332e-04 -2.46086e-03 -1.09750e-03 -2.63501e-03
-1.08021e-03 1.63282e-04 -5.87168e-04 2.06556e-04 -1.01687e-03 3.37784e-04 -1.66240e-03 9.24424e-04 -3.54158e-03 5.91406e-03 4.25489e-02 6.37623e-03 -4.54094e-03 7.62521e-04 -3.00322e-03 -3.27014e-04 -2.80495e-03 -9.45388e-04 -2.89603e-03 -1.47264e-03
-9.70930e-04 -3.80398e-04 1.33722e-04 -7.80373e-04 1.42497e-04 -1.23948e-03 2.69998e-04 -1.94968e-03 9.03433e-04 -4.02439e-03 6.37623e-03 4.65772e-02 6.80203e-03 -5.09748e-03 6.29636e-04 -3.44077e-03 -5.90581e-04 -3.26055e-03 -1.30699e-03 -3.41201e-03
-1.27159e-03 1.04107e-04 -5.80058e-04 6.41261e-05 -9.88407e-04 4.99592e-05 -1.48544e-03 1.73987e-04 -2.26534e-03 8.51220e-04 -4.54094e-03 6.80203e-03 5.05654e-02 7.18373e-03 -5.70300e-03 4.42094e-04 -3.94022e-03 -9.24740e-04 -3.79747e-03 -1.76417e-03
-1.19244e-03 -3.76788e-04 4.24059e-05 -7.85385e-04 -3.78817e-05 -1.21760e-03 -7.20477e-05 -1.75894e-03 4.62957e-05 -2.61441e-03 7.62521e-04 -5.09748e-03 7.18373e-03 5.45046e-02 7.51079e-03 -6.37059e-03 1.83952e-04 -4.52136e-03 -1.35469e-03 -4.44806e-03
-1.47752e-03 5.10877e-05 -5.90798e-04 -6.01375e-05 -1.00811e-03 -1.71326e-04 -1.47310e-03 -2.26468e-04 -2.06527e-03 -1.18197e-04 -3.00322e-03 6.29636e-04 -5.70300e-03 7.51079e-03 5.83817e-02 7.76724e-03 -7.12013e-03 -1.70152e-04 -5.21668e-03 -1.92295e-03
-1.42356e-03 -3.82271e-04 -4.22043e-05 -8.14152e-04 -1.97565e-04 -1.25514e-03 -3.38287e-04 -1.76057e-03 -4.18106e-04 -2.41092e-03 -3.27014e-04 -3.44077e-03 4.42094e-04 -6.37059e-03 7.76724e-03 6.21768e-02 7.92767e-03 -7.98411e-03 -6.62859e-04 -6.08289e-03
-1.69827e-03 9.15613e-07 -6.15091e-04 -1.77802e-04 -1.05844e-03 -3.70224e-04 -1.53297e-03 -5.43094e-04 -2.08676e-03 -6.54332e-04 -2.80495e-03 -5.90581e-04 -3.94022e-03 1.83952e-04 -7.12013e-03 7.92767e-03 6.58573e-02 7.94932e-03 -9.01947e-03 -1.37068e-03
-1.66454e-03 -3.95233e-04 -1.25019e-04 -8.61615e-04 -3.51660e-04 -1.33166e-03 -5.81683e-04 -1.84867e-03 -7.92812e-04 -2.46086e-03 -9.45388e-04 -3.26055e-03 -9.24740e-04 -4.52136e-03 -1.70152e-04 -7.98411e-03 7.94932e-03 6.93663e-02 7.75553e-03 -1.03332e-02
-1.93108e-03 -4.86427e-05 -6.51333e-04 -2.95794e-04 -1.13395e-03 -5.65784e-04 -1.64160e-03 -8.38524e-04 -2.21161e-03 -1.09750e-03 -2.89603e-03 -1.30699e-03 -3.79747e-03 -1.35469e-03 -5.21668e-03 -6.62859e-04 -9.01947e-03 7.75553e-03 7.25966e-02 7.18893e-03
-1.91691e-03 -4.15167e-04 -2.09685e-04 -9.26614e-04 -5.09480e-04 -1.44123e-03 -8.26041e-04 -1.99787e-03 -1.15050e-03 -2.63501e-03 -1.47264e-03 -3.41201e-03 -1.76417e-03 -4.44806e-03 -1.92295e-03 -6.08289e-03 -1.37068e-03 -1.03332e-02 7.18893e-03 7.53033e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_3-4.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.19938e-04 4.09725e-04 -4.12504e-04 1.22964e-04 -3.81381e-04 -3.12010e-05 -4.09914e-04 -1.52104e-04 -4.60834e-04 -2.59172e-04 -5.23226e-04 -3.59508e-04 -5.92575e-04 -4.56525e-04 -6.67162e-04 -5.52282e-04 -7.45966e-04 -6.47989e-04 -8.28573e-04 -7.44722e-04
4.09725e-04 5.52453e-03 1.20232e-03 -7.75621e-04 5.63593e-04 -5.05702e-04 3.82855e-04 -3.96174e-04 2.84608e-04 -3.36984e-04 2.19449e-04 -3.01427e-04 1.71186e-04 -2.79129e-04 1.32666e-04 -2.65172e-04 1.00191e-04 -2.56931e-04 7.16271e-05 -2.52908e-04
-4.12504e-04 1.20232e-03 1.00699e-02 1.79684e-03 -1.09349e-03 7.38789e-04 -6.87105e-04 4.76652e-04 -5.40519e-04 3.40143e-04 -4.67255e-04 2.49987e-04 -4.26499e-04 1.82336e-04 -4.03492e-04 1.27216e-04 -3.91564e-04 7.96192e-05 -3.87290e-04 3.66844e-05
1.22964e-04 -7.75621e-04 1.79684e-03 1.46141e-02 2.37400e-03 -1.40443e-03 8.88487e-04 -8.57138e-04 5.43047e-04 -6.73563e-04 3.68829e-04 -5.87670e-04 2.54817e-04 -5.43489e-04 1.68929e-04 -5.21557e-04 9.81792e-05 -5.13383e-04 3.61905e-05 -5.14732e-04
-3.81381e-04 5.63593e-04 -1.09349e-03 2.37400e-03 1.91512e-02 2.94196e-03 -1.71965e-03 1.02498e-03 -1.02865e-03 5.94131e-04 -8.07240e-04 3.81395e-04 -7.08837e-04 2.43257e-04 -6.61794e-04 1.39037e-04 -6.41736e-04 5.25637e-05 -6.38249e-04 -2.39750e-05
-3.12010e-05 -5.05702e-04 7.38789e-04 -1.40443e-03 2.94196e-03 2.36799e-02 3.50209e-03 -2.04194e-03 1.15141e-03 -1.20570e-03 6.33585e-04 -9.45865e-04 3.81413e-04 -8.34947e-04 2.18541e-04 -7.85398e-04 9.54869e-05 -7.67797e-04 -7.19438e-06 -7.69734e-04
-4.09914e-04 3.82855e-04 -6.87105e-04 8.88487e-04 -1.71965e-03 3.50209e-03 2.82000e-02 4.05451e-03 -2.37227e-03 1.26868e-03 -1.39000e-03 6.62699e-04 -1.09146e-03 3.70222e-04 -9.68138e-04 1.81894e-04 -9.16460e-04 3.93384e-05 -9.01883e-04 -8.02273e-05
-1.52104e-04 -3.96174e-04 4.76652e-04 -8.57138e-04 1.02498e-03 -2.04194e-03 4.05451e-03 3.27113e-02 4.59896e-03 -2.71123e-03 1.37693e-03 -1.58260e-03 6.81814e-04 -1.24536e-03 3.48182e-04 -1.10990e-03 1.33610e-04 -1.05656e-03 -2.92265e-05 -1.04565e-03
-4.60834e-04 2.84608e-04 -5.40519e-04 5.43047e-04 -1.02865e-03 1.15141e-03 -2.37227e-03 4.59896e-03 3.72135e-02 5.13506e-03 -3.05922e-03 1.47598e-03 -1.78422e-03 6.90833e-04 -1.40848e-03 3.15202e-04 -1.26129e-03 7.35503e-05 -1.20687e-03 -1.10452e-04
-2.59172e-04 -3.36984e-04 3.40143e-04 -6.73563e-04 5.94131e-04 -1.20570e-03 1.26868e-03 -2.71123e-03 5.13506e-03 4.17064e-02 5.66238e-03 -3.41678e-03 1.56542e-03 -1.99562e-03 6.89371e-04 -1.58177e-03 2.70864e-04 -1.42341e-03 1.20700e-06 -1.36871e-03
-5.23226e-04 2.19449e-04 -4.67255e-04 3.68829e-04 -8.07240e-04 6.33585e-04 -1.39000e-03 1.37693e-03 -3.05922e-03 5.66238e-03 4.61897e-02 6.18036e-03 -3.78439e-03 1.64472e-03 -2.21747e-03 6.76892e-04 -1.76604e-03 2.14566e-04 -1.59728e-03 -8.42097e-05
-3.59508e-04 -3.01427e-04 2.49987e-04 -5.87670e-04 3.81395e-04 -9.45865e-04 6.62699e-04 -1.58260e-03 1.47598e-03 -3.41678e-03 6.18036e-03 5.06627e-02 6.68838e-03 -4.16273e-03 1.71322e-03 -2.45061e-03 6.52658e-04 -1.96238e-03 1.45381e-04 -1.78415e-03
-5.92575e-04 1.71186e-04 -4.26499e-04 2.54817e-04 -7.08837e-04 3.81413e-04 -1.09146e-03 6.81814e-04 -1.78422e-03 1.56542e-03 -3.78439e-03 6.68838e-03 5.51250e-02 7.18574e-03 -4.55246e-03 1.77015e-03 -2.69591e-03 6.15712e-04 -2.17181e-03 6.22059e-05
-4.56525e-04 -2.79129e-04 1.82336e-04 -5.43489e-04 2.43257e-04 -8.34947e-04 3.70222e-04 -1.24536e-03 6.90833e-04 -1.99562e-03 1.64472e-03 -4.16273e-03 7.18574e-03 5.95757e-02 7.67162e-03 -4.95455e-03 1.81447e-03 -2.95452e-03 5.64878e-04 -2.39587e-03
-6.67162e-04 1.32666e-04 -4.03492e-04 1.68929e-04 -6.61794e-04 2.18541e-04 -9.68138e-04 3.48182e-04 -1.40848e-03 6.89371e-04 -2.21747e-03 1.71322e-03 -4.55246e-03 7.67162e-03 6.40141e-02 8.14497e-03 -5.36998e-03 1.84500e-03 -3.22777e-03 4.98701e-04
-5.52282e-04 -2.65172e-04 1.27216e-04 -5.21557e-04 1.39037e-04 -7.85398e-04 1.81894e-04 -1.10990e-03 3.15202e-04 -1.58177e-03 6.76892e-04 -2.45061e-03 1.77015e-03 -4.95455e-03 8.14497e-03 6.84391e-02 8.60459e-03 -5.80021e-03 1.86025e-03 -3.51739e-03
-7.45966e-04 1.00191e-04 -3.91564e-04 9.81792e-05 -6.41736e-04 9.54869e-05 -9.16460e-04 1.33610e-04 -1.26129e-03 2.70864e-04 -1.76604e-03 6.52658e-04 -2.69591e-03 1.81447e-03 -5.36998e-03 8.60459e-03 7.28494e-02 9.04895e-03 -6.24676e-03 1.85836e-03
-6.47989e-04 -2.56931e-04 7.96192e-05 -5.13383e-04 5.25637e-05 -7.67797e-04 3.93384e-05 -1.05656e-03 7.35503e-05 -1.42341e-03 2.14566e-04 -1.96238e-03 6.15712e-04 -2.95452e-03 1.84500e-03 -5.80021e-03 9.04895e-03 7.72432e-02 9.47622e-03 -6.71176e-03
-8.28573e-04 7.16271e-05 -3.87290e-04 3.61905e-05 -6.38249e-04 -7.19438e-06 -9.01883e-04 -2.92265e-05 -1.20687e-03 1.20700e-06 -1.59728e-03 1.45381e-04 -2.17181e-03 5.64878e-04 -3.22777e-03 1.86025e-03 -6.24676e-03 9.47622e-03 8.16186e-02 9.88408e-03
-7.44722e-04 -2.52908e-04 3.66844e-05 -5.14732e-04 -2.39750e-05 -7.69734e-04 -8.02273e-05 -1.04565e-03 -1.10452e-04 -1.36871e-03 -8.42097e-05 -1.78415e-03 6.22059e-05 -2.39587e-03 4.98701e-04 -3.51739e-03 1.85836e-03 -6.71176e-03 9.88408e-03 8.59730e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_30-31.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.32723e-04 3.81778e-04 -5.30861e-04 -7.38885e-05 -6.00912e-04 -3.34262e-04 -7.51334e-04 -5.62753e-04 -9.24196e-04 -7.84175e-04 -1.11029e-03 -1.00659e-03 -1.30905e-03 -1.23583e-03 -1.52322e-03 -1.47556e-03 -1.75281e-03 -1.72523e-03 -1.99512e-03 -1.98728e-03
3.81778e-04 5.07835e-03 1.28969e-03 -7.80883e-04 5.02613e-04 -5.07438e-04 3.25889e-04 -4.29343e-04 2.29420e-04 -3.94588e-04 1.58125e-04 -3.79514e-04 9.86939e-05 -3.76798e-04 4.52323e-05 -3.83269e-04 -5.56159e-06 -3.97359e-04 -5.59757e-05 -4.18655e-04
-5.30861e-04 1.28969e-03 9.22852e-03 1.94379e-03 -1.13085e-03 6.38702e-04 -7.18952e-04 3.74429e-04 -6.20274e-04 2.32451e-04 -5.86179e-04 1.25508e-04 -5.80543e-04 3.34713e-05 -5.92884e-04 -5.21803e-05 -6.19010e-04 -1.36418e-04 -6.57423e-04 -2.23053e-04
-7.38885e-05 -7.80883e-04 1.94379e-03 1.33614e-02 2.56929e-03 -1.48274e-03 7.38107e-04 -9.29734e-04 3.83991e-04 -8.11599e-04 1.95746e-04 -7.80874e-04 5.25070e-05 -7.88081e-04 -7.30660e-05 -8.19300e-04 -1.92578e-04 -8.69650e-04 -3.13129e-04 -9.38214e-04
-6.00912e-04 5.02613e-04 -1.13085e-03 2.56929e-03 1.74810e-02 3.17190e-03 -1.84801e-03 8.11851e-04 -1.15326e-03 3.65100e-04 -1.01651e-03 1.28250e-04 -9.91125e-04 -5.34812e-05 -1.01390e-03 -2.15262e-04 -1.06775e-03 -3.72351e-04 -1.14758e-03 -5.34248e-04
-3.34262e-04 -5.07438e-04 6.38702e-04 -1.48274e-03 3.17190e-03 2.15840e-02 3.75338e-03 -2.23111e-03 8.62158e-04 -1.39519e-03 3.19877e-04 -1.24122e-03 3.16524e-05 -1.22339e-03 -1.91731e-04 -1.26511e-03 -3.93863e-04 -1.34661e-03 -5.93941e-04 -1.46249e-03
-7.51334e-04 3.25889e-04 -7.18952e-04 7.38107e-04 -1.84801e-03 3.75338e-03 2.56680e-02 4.31338e-03 -2.63497e-03 8.88497e-04 -1.65929e-03 2.47739e-04 -1.49010e-03 -9.52661e-05 -1.48301e-03 -3.64699e-04 -1.54856e-03 -6.12849e-04 -1.66421e-03 -8.63961e-04
-5.62753e-04 -4.29343e-04 3.74429e-04 -9.29734e-04 8.11851e-04 -2.23111e-03 4.31338e-03 2.97307e-02 4.85041e-03 -3.06225e-03 8.89228e-04 -1.94888e-03 1.46507e-04 -1.76758e-03 -2.55829e-04 -1.77606e-03 -5.77133e-04 -1.87194e-03 -8.79556e-04 -2.03101e-03
-9.24196e-04 2.29420e-04 -6.20274e-04 3.83991e-04 -1.15326e-03 8.62158e-04 -2.63497e-03 4.85041e-03 3.37696e-02 5.36238e-03 -3.51576e-03 8.61615e-04 -2.26790e-03 1.23490e-05 -2.07933e-03 -4.55238e-04 -2.10988e-03 -8.36841e-04 -2.24541e-03 -1.20493e-03
-7.84175e-04 -3.94588e-04 2.32451e-04 -8.11599e-04 3.65100e-04 -1.39519e-03 8.88497e-04 -3.06225e-03 5.36238e-03 3.77821e-02 5.84633e-03 -3.99921e-03 8.01525e-04 -2.62177e-03 -1.60260e-04 -2.43247e-03 -7.01636e-04 -2.49450e-03 -1.15510e-03 -2.68377e-03
-1.11029e-03 1.58125e-04 -5.86179e-04 1.95746e-04 -1.01651e-03 3.19877e-04 -1.65929e-03 8.89228e-04 -3.51576e-03 5.84633e-03 4.17646e-02 6.29801e-03 -4.51782e-03 7.03298e-04 -3.01745e-03 -3.79594e-04 -2.83687e-03 -1.00646e-03 -2.94461e-03 -1.54937e-03
-1.00659e-03 -3.79514e-04 1.25508e-04 -7.80874e-04 1.28250e-04 -1.24122e-03 2.47739e-04 -1.94888e-03 8.61615e-04 -3.99921e-03 6.29801e-03 4.57118e-02 6.71166e-03 -5.07853e-03 5.58463e-04 -3.46478e-03 -6.57322e-04 -3.30732e-03 -1.38747e-03 -3.48283e-03
-1.30905e-03 9.86939e-05 -5.80543e-04 5.25070e-05 -9.91125e-04 3.16524e-05 -1.49010e-03 1.46507e-04 -2.26790e-03 8.01525e-04 -4.51782e-03 6.71166e-03 4.96168e-02 7.07879e-03 -5.69109e-03 3.55329e-04 -3.97848e-03 -1.01129e-03 -3.86641e-03 -1.87356e-03
-1.23583e-03 -3.76798e-04 3.34713e-05 -7.88081e-04 -5.34812e-05 -1.22339e-03 -9.52661e-05 -1.76758e-03 1.23490e-05 -2.62177e-03 7.03298e-04 -5.07853e-03 7.07879e-03 5.34700e-02 7.38763e-03 -6.37024e-03 7.59090e-05 -4.58125e-03 -1.47064e-03 -4.55205e-03
-1.52322e-03 4.52323e-05 -5.92884e-04 -7.30660e-05 -1.01390e-03 -1.91731e-04 -1.48301e-03 -2.55829e-04 -2.07933e-03 -1.60260e-04 -3.01745e-03 5.58463e-04 -5.69109e-03 7.38763e-03 5.72565e-02 7.62016e-03 -7.13872e-03 -3.09101e-04 -5.31114e-03 -2.08585e-03
-1.47556e-03 -3.83269e-04 -5.21803e-05 -8.19300e-04 -2.15262e-04 -1.26511e-03 -3.64699e-04 -1.77606e-03 -4.55238e-04 -2.43247e-03 -3.79594e-04 -3.46478e-03 3.55329e-04 -6.37024e-03 7.62016e-03 6.09536e-02 7.74702e-03 -8.03464e-03 -8.50336e-04 -6.23612e-03
-1.75281e-03 -5.56159e-06 -6.19010e-04 -1.92578e-04 -1.06775e-03 -3.93863e-04 -1.54856e-03 -5.77133e-04 -2.10988e-03 -7.01636e-04 -2.83687e-03 -6.57322e-04 -3.97848e-03 7.59090e-05 -7.13872e-03 7.74702e-03 6.45232e-02 7.71742e-03 -9.12619e-03 -1.64147e-03
-1.72523e-03 -3.97359e-04 -1.36418e-04 -8.69650e-04 -3.72351e-04 -1.34661e-03 -6.12849e-04 -1.87194e-03 -8.36841e-04 -2.49450e-03 -1.00646e-03 -3.30732e-03 -1.01129e-03 -4.58125e-03 -3.09101e-04 -8.03464e-03 7.71742e-03 6.78969e-02 7.43755e-03 -1.05489e-02
-1.99512e-03 -5.59757e-05 -6.57423e-04 -3.13129e-04 -1.14758e-03 -5.93941e-04 -1.66421e-03 -8.79556e-04 -2.24541e-03 -1.15510e-03 -2.94461e-03 -1.38747e-03 -3.86641e-03 -1.47064e-03 -5.31114e-03 -8.50336e-04 -9.12619e-03 7.43755e-03 7.09393e-02 6.70013e-03
-1.98728e-03 -4.18655e-04 -2.23053e-04 -9.38214e-04 -5.34248e-04 -1.46249e-03 -8.63961e-04 -2.03101e-03 -1.20493e-03 -2.68377e-03 -1.54937e-03 -3.48283e-03 -1.87356e-03 -4.55205e-03 -2.08585e-03 -6.23612e-03 -1.64147e-03 -1.05489e-02 6.70013e-03 7.33105e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_31-32.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.17556e-04 3.72878e-04 -5.32495e-04 -8.72164e-05 -6.10875e-04 -3.52256e-04 -7.68183e-04 -5.86626e-04 -9.47660e-04 -8.14385e-04 -1.14072e-03 -1.04371e-03 -1.34715e-03 -1.28099e-03 -1.56987e-03 -1.52967e-03 -1.80848e-03 -1.78841e-03 -2.06064e-03 -2.06056e-03
3.72878e-04 4.98158e-03 1.27710e-03 -7.70170e-04 4.94084e-04 -5.02361e-04 3.20042e-04 -4.26127e-04 2.24048e-04 -3.92342e-04 1.52774e-04 -3.78135e-04 9.31543e-05 -3.76329e-04 3.93079e-05 -3.83796e-04 -1.20622e-05 -3.99023e-04 -6.33002e-05 -4.21707e-04
-5.32495e-04 1.27710e-03 9.05022e-03 1.92496e-03 -1.11597e-03 6.26342e-04 -7.12792e-04 3.65871e-04 -6.16951e-04 2.24347e-04 -5.84431e-04 1.17141e-04 -5.80287e-04 2.44812e-05 -5.94238e-04 -6.21340e-05 -6.22206e-04 -1.47731e-04 -6.62818e-04 -2.36317e-04
-8.72164e-05 -7.70170e-04 1.92496e-03 1.31024e-02 2.54357e-03 -1.46406e-03 7.21847e-04 -9.23073e-04 3.72632e-04 -8.08821e-04 1.84723e-04 -7.80370e-04 4.08196e-05 -7.89782e-04 -8.59418e-05 -8.23462e-04 -2.07205e-04 -8.76729e-04 -3.30266e-04 -9.48905e-04
-6.10875e-04 4.94084e-04 -1.11597e-03 2.54357e-03 1.71413e-02 3.13903e-03 -1.82598e-03 7.91456e-04 -1.14662e-03 3.50604e-04 -1.01491e-03 1.13866e-04 -9.92595e-04 -6.90475e-05 -1.01846e-03 -2.32785e-04 -1.07588e-03 -3.92788e-04 -1.16006e-03 -5.58765e-04
-3.52256e-04 -5.02361e-04 6.26342e-04 -1.46406e-03 3.13903e-03 2.11632e-02 3.71307e-03 -2.20619e-03 8.37244e-04 -1.38914e-03 3.01754e-04 -1.24146e-03 1.33071e-05 -1.22767e-03 -2.11979e-04 -1.27362e-03 -4.17220e-04 -1.36015e-03 -6.21791e-04 -1.48248e-03
-7.68183e-04 3.20042e-04 -7.12792e-04 7.21847e-04 -1.82598e-03 3.71307e-03 2.51656e-02 4.26520e-03 -2.60772e-03 8.58542e-04 -1.65447e-03 2.25348e-04 -1.49300e-03 -1.18418e-04 -1.49120e-03 -3.90862e-04 -1.56250e-03 -6.43695e-04 -1.68533e-03 -9.01623e-04
-5.86626e-04 -4.26127e-04 3.65871e-04 -9.23073e-04 7.91456e-04 -2.20619e-03 4.26520e-03 2.91462e-02 4.79384e-03 -3.03329e-03 8.53581e-04 -1.94610e-03 1.18991e-04 -1.77421e-03 -2.85039e-04 -1.78960e-03 -6.10892e-04 -1.89344e-03 -9.20323e-04 -2.06271e-03
-9.47660e-04 2.24048e-04 -6.16951e-04 3.72632e-04 -1.14662e-03 8.37244e-04 -2.60772e-03 4.79384e-03 3.31024e-02 5.29674e-03 -3.48591e-03 8.19405e-04 -2.26823e-03 -2.15667e-05 -2.09116e-03 -4.92212e-04 -2.13095e-03 -8.80665e-04 -2.27755e-03 -1.25942e-03
-8.14385e-04 -3.92342e-04 2.24347e-04 -8.08821e-04 3.50604e-04 -1.38914e-03 8.58542e-04 -3.03329e-03 5.29674e-03 3.70314e-02 5.77076e-03 -3.96952e-03 7.51470e-04 -2.62667e-03 -2.02293e-04 -2.45165e-03 -7.48868e-04 -2.52615e-03 -1.21283e-03 -2.73130e-03
-1.14072e-03 1.52774e-04 -5.84431e-04 1.84723e-04 -1.01491e-03 3.01754e-04 -1.65447e-03 8.53581e-04 -3.48591e-03 5.77076e-03 4.09293e-02 6.21121e-03 -4.48976e-03 6.43669e-04 -3.02909e-03 -4.32255e-04 -2.86652e-03 -1.06783e-03 -2.99169e-03 -1.62717e-03
-1.04371e-03 -3.78135e-04 1.17141e-04 -7.80370e-04 1.13866e-04 -1.24146e-03 2.25348e-04 -1.94610e-03 8.19405e-04 -3.96952e-03 6.21121e-03 4.47904e-02 6.61190e-03 -5.05426e-03 4.86736e-04 -3.48626e-03 -7.24524e-04 -3.35226e-03 -1.46919e-03 -3.55345e-03
-1.34715e-03 9.31543e-05 -5.80287e-04 4.08196e-05 -9.92595e-04 1.33071e-05 -1.49300e-03 1.18991e-04 -2.26823e-03 7.51470e-04 -4.48976e-03 6.61190e-03 4.86073e-02 6.96355e-03 -5.67375e-03 2.67588e-04 -4.01468e-03 -1.09929e-03 -3.93486e-03 -1.98653e-03
-1.28099e-03 -3.76329e-04 2.44812e-05 -7.89782e-04 -6.90475e-05 -1.22767e-03 -1.18418e-04 -1.77421e-03 -2.15667e-05 -2.62667e-03 6.43669e-04 -5.05426e-03 6.96355e-03 5.23691e-02 7.25296e-03 -6.36468e-03 -3.41452e-05 -4.64040e-03 -1.59039e-03 -4.65890e-03
-1.56987e-03 3.93079e-05 -5.94238e-04 -8.59418e-05 -1.01846e-03 -2.11979e-04 -1.49120e-03 -2.85039e-04 -2.09116e-03 -2.02293e-04 -3.02909e-03 4.86736e-04 -5.67375e-03 7.25296e-03 5.60594e-02 7.45978e-03 -7.15324e-03 -4.52466e-04 -5.40825e-03 -2.25788e-03
-1.52967e-03 -3.83796e-04 -6.21340e-05 -8.23462e-04 -2.32785e-04 -1.27362e-03 -3.90862e-04 -1.78960e-03 -4.92212e-04 -2.45165e-03 -4.32255e-04 -3.48626e-03 2.67588e-04 -6.36468e-03 7.45978e-03 5.96521e-02 7.54989e-03 -8.08425e-03 -1.04763e-03 -6.40020e-03
-1.80848e-03 -1.20622e-05 -6.22206e-04 -2.07205e-04 -1.07588e-03 -4.17220e-04 -1.56250e-03 -6.10892e-04 -2.13095e-03 -7.48868e-04 -2.86652e-03 -7.24524e-04 -4.01468e-03 -3.41452e-05 -7.15324e-03 7.54989e-03 6.31021e-02 7.46286e-03 -9.24007e-03 -1.93604e-03
-1.78841e-03 -3.99023e-04 -1.47731e-04 -8.76729e-04 -3.92788e-04 -1.36015e-03 -6.43695e-04 -1.89344e-03 -8.80665e-04 -2.52615e-03 -1.06783e-03 -3.35226e-03 -1.09929e-03 -4.64040e-03 -4.52466e-04 -8.08425e-03 7.46286e-03 6.63271e-02 7.08213e-03 -1.07955e-02
-2.06064e-03 -6.33002e-05 -6.62818e-04 -3.30266e-04 -1.16006e-03 -6.21791e-04 -1.68533e-03 -9.20323e-04 -2.27755e-03 -1.21283e-03 -2.99169e-03 -1.46919e-03 -3.93486e-03 -1.59039e-03 -5.40825e-03 -1.04763e-03 -9.24007e-03 7.08213e-03 6.91522e-02 6.12735e-03
-2.06056e-03 -4.21707e-04 -2.36317e-04 -9.48905e-04 -5.58765e-04 -1.48248e-03 -9.01623e-04 -2.06271e-03 -1.25942e-03 -2.73130e-03 -1.62717e-03 -3.55345e-03 -1.98653e-03 -4.65890e-03 -2.25788e-03 -6.40020e-03 -1.93604e-03 -1.07955e-02 6.12735e-03 7.10910e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_32-33.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.01506e-04 3.63330e-04 -5.34092e-04 -1.00797e-04 -6.21154e-04 -3.70575e-04 -7.85535e-04 -6.10931e-04 -9.71834e-04 -8.45146e-04 -1.17210e-03 -1.08156e-03 -1.38656e-03 -1.32711e-03 -1.61822e-03 -1.58499e-03 -1.86608e-03 -1.85311e-03 -2.12845e-03 -2.13578e-03
3.63330e-04 4.87848e-03 1.26282e-03 -7.58569e-04 4.85117e-04 -4.96730e-04 3.13854e-04 -4.22345e-04 2.18414e-04 -3.89550e-04 1.47251e-04 -3.76230e-04 8.75197e-05 -3.75345e-04 3.33555e-05 -3.83809e-04 -1.85355e-05 -4.00175e-04 -7.05571e-05 -4.24263e-04
-5.34092e-04 1.26282e-03 8.86053e-03 1.90346e-03 -1.09974e-03 6.13460e-04 -7.05823e-04 3.56958e-04 -6.12791e-04 2.16010e-04 -5.81860e-04 1.08673e-04 -5.79217e-04 1.55070e-05 -5.94776e-04 -7.19761e-05 -6.24577e-04 -1.58854e-04 -6.67403e-04 -2.49348e-04
-1.00797e-04 -7.58569e-04 1.90346e-03 1.28271e-02 2.51430e-03 -1.44360e-03 7.05046e-04 -9.15356e-04 3.60954e-04 -8.04945e-04 1.73541e-04 -7.78772e-04 2.91487e-05 -7.90389e-04 -9.86559e-05 -8.26520e-04 -2.21553e-04 -8.82714e-04 -3.47043e-04 -9.58532e-04
-6.21154e-04 4.85117e-04 -1.09974e-03 2.51430e-03 1.67801e-02 3.10178e-03 -1.80171e-03 7.70538e-04 -1.13866e-03 3.35863e-04 -1.01192e-03 9.94403e-05 -9.92676e-04 -8.44488e-05 -1.02163e-03 -2.49973e-04 -1.08262e-03 -4.12769e-04 -1.17118e-03 -5.82797e-04
-3.70575e-04 -4.96730e-04 6.13460e-04 -1.44360e-03 3.10178e-03 2.07159e-02 3.66758e-03 -2.17857e-03 8.11851e-04 -1.38148e-03 2.83489e-04 -1.24001e-03 -4.94679e-06 -1.23027e-03 -2.31900e-04 -1.28047e-03 -4.40077e-04 -1.37207e-03 -6.49075e-04 -1.50094e-03
-7.85535e-04 3.13854e-04 -7.05823e-04 7.05046e-04 -1.80171e-03 3.66758e-03 2.46318e-02 4.21109e-03 -2.57727e-03 8.28180e-04 -1.64773e-03 2.02937e-04 -1.49390e-03 -1.41325e-04 -1.49741e-03 -4.16537e-04 -1.57452e-03 -6.73933e-04 -1.70463e-03 -9.38696e-04
-6.10931e-04 -4.22345e-04 3.56958e-04 -9.15356e-04 7.70538e-04 -2.17857e-03 4.21109e-03 2.85253e-02 4.73058e-03 -3.00062e-03 8.17616e-04 -1.94108e-03 9.15915e-05 -1.77855e-03 -3.13864e-04 -1.80091e-03 -6.44074e-04 -1.91285e-03 -9.60480e-04 -2.09263e-03
-9.71834e-04 2.18414e-04 -6.12791e-04 3.60954e-04 -1.13866e-03 8.11851e-04 -2.57727e-03 4.73058e-03 3.23938e-02 5.22370e-03 -3.45180e-03 7.76976e-04 -2.26601e-03 -5.52406e-05 -2.10041e-03 -5.28724e-04 -2.14959e-03 -9.23921e-04 -2.30760e-03 -1.31355e-03
-8.45146e-04 -3.89550e-04 2.16010e-04 -8.04945e-04 3.35863e-04 -1.38148e-03 8.28180e-04 -3.00062e-03 5.22370e-03 3.62344e-02 5.68707e-03 -3.93506e-03 7.01284e-04 -2.62872e-03 -2.44031e-04 -2.46806e-03 -7.95676e-04 -2.55541e-03 -1.27028e-03 -2.77718e-03
-1.17210e-03 1.47251e-04 -5.81860e-04 1.73541e-04 -1.01192e-03 2.83489e-04 -1.64773e-03 8.17616e-04 -3.45180e-03 5.68707e-03 4.00428e-02 6.11557e-03 -4.45643e-03 5.83927e-04 -3.03766e-03 -4.84674e-04 -2.89338e-03 -1.12908e-03 -3.03678e-03 -1.70562e-03
-1.08156e-03 -3.76230e-04 1.08673e-04 -7.78772e-04 9.94403e-05 -1.24001e-03 2.02937e-04 -1.94108e-03 7.76976e-04 -3.93506e-03 6.11557e-03 4.38129e-02 6.50250e-03 -5.02431e-03 4.14804e-04 -3.50467e-03 -7.91819e-04 -3.39485e-03 -1.55178e-03 -3.62355e-03
-1.38656e-03 8.75197e-05 -5.79217e-04 2.91487e-05 -9.92676e-04 -4.94679e-06 -1.49390e-03 9.15915e-05 -2.26601e-03 7.01284e-04 -4.45643e-03 6.50250e-03 4.75366e-02 6.83775e-03 -5.65048e-03 1.79268e-04 -4.04822e-03 -1.18838e-03 -4.00239e-03 -2.10289e-03
-1.32711e-03 -3.75345e-04 1.55070e-05 -7.90389e-04 -8.44488e-05 -1.23027e-03 -1.41325e-04 -1.77855e-03 -5.52406e-05 -2.62872e-03 5.83927e-04 -5.02431e-03 6.83775e-03 5.12018e-02 7.10657e-03 -6.35342e-03 -1.45832e-04 -4.69834e-03 -1.71383e-03 -4.76863e-03
-1.61822e-03 3.33555e-05 -5.94776e-04 -9.86559e-05 -1.02163e-03 -2.31900e-04 -1.49741e-03 -3.13864e-04 -2.10041e-03 -2.44031e-04 -3.03766e-03 4.14804e-04 -5.65048e-03 7.10657e-03 5.47902e-02 7.28579e-03 -7.16328e-03 -6.00110e-04 -5.50794e-03 -2.43982e-03
-1.58499e-03 -3.83809e-04 -7.19761e-05 -8.26520e-04 -2.49973e-04 -1.28047e-03 -4.16537e-04 -1.80091e-03 -5.28724e-04 -2.46806e-03 -4.84674e-04 -3.50467e-03 1.79268e-04 -6.35342e-03 7.28579e-03 5.82717e-02 7.33567e-03 -8.13303e-03 -1.25551e-03 -6.57701e-03
-1.86608e-03 -1.85355e-05 -6.24577e-04 -2.21553e-04 -1.08262e-03 -4.40077e-04 -1.57452e-03 -6.44074e-04 -2.14959e-03 -7.95676e-04 -2.89338e-03 -7.91819e-04 -4.04822e-03 -1.45832e-04 -7.16328e-03 7.33567e-03 6.15931e-02 7.18409e-03 -9.36305e-03 -2.25920e-03
-1.85311e-03 -4.00175e-04 -1.58854e-04 -8.82714e-04 -4.12769e-04 -1.37207e-03 -6.73933e-04 -1.91285e-03 -9.23921e-04 -2.55541e-03 -1.12908e-03 -3.39485e-03 -1.18838e-03 -4.69834e-03 -6.00110e-04 -8.13303e-03 7.18409e-03 6.46540e-02 6.68364e-03 -1.10842e-02
-2.12845e-03 -7.05571e-05 -6.67403e-04 -3.47043e-04 -1.17118e-03 -6.49075e-04 -1.70463e-03 -9.60480e-04 -2.30760e-03 -1.27028e-03 -3.03678e-03 -1.55178e-03 -4.00239e-03 -1.71383e-03 -5.50794e-03 -1.25551e-03 -9.36305e-03 6.68364e-03 6.72232e-02 5.44402e-03
-2.13578e-03 -4.24263e-04 -2.49348e-04 -9.58532e-04 -5.82797e-04 -1.50094e-03 -9.38696e-04 -2.09263e-03 -1.31355e-03 -2.77718e-03 -1.70562e-03 -3.62355e-03 -2.10289e-03 -4.76863e-03 -2.43982e-03 -6.57701e-03 -2.25920e-03 -1.10842e-02 5.44402e-03 6.85911e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_33-34.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.84585e-04 3.52955e-04 -5.35418e-04 -1.14877e-04 -6.31404e-04 -3.89532e-04 -8.02971e-04 -6.36022e-04 -9.96222e-04 -8.76855e-04 -1.20389e-03 -1.12055e-03 -1.42668e-03 -1.37465e-03 -1.66761e-03 -1.64196e-03 -1.92491e-03 -1.91983e-03 -2.19779e-03 -2.21352e-03
3.52955e-04 4.76906e-03 1.24678e-03 -7.46057e-04 4.75700e-04 -4.90499e-04 3.07316e-04 -4.17957e-04 2.12527e-04 -3.86174e-04 1.41577e-04 -3.73755e-04 8.18206e-05 -3.73796e-04 2.74164e-05 -3.83252e-04 -2.49295e-05 -4.00746e-04 -7.76842e-05 -4.26246e-04
-5.35418e-04 1.24678e-03 8.65954e-03 1.87918e-03 -1.08213e-03 6.00055e-04 -6.97979e-04 3.47690e-04 -6.07732e-04 2.07466e-04 -5.78401e-04 1.00149e-04 -5.77261e-04 6.61138e-06 -5.94413e-04 -8.16256e-05 -6.26023e-04 -1.69689e-04 -6.71060e-04 -2.62024e-04
-1.14877e-04 -7.46057e-04 1.87918e-03 1.25355e-02 2.48133e-03 -1.42130e-03 6.87717e-04 -9.06483e-04 3.48978e-04 -7.99870e-04 1.62257e-04 -7.75974e-04 1.75778e-05 -7.89779e-04 -1.11099e-04 -8.28329e-04 -2.35488e-04 -8.87433e-04 -3.63296e-04 -9.66899e-04
-6.31404e-04 4.75700e-04 -1.08213e-03 2.48133e-03 1.63977e-02 3.05998e-03 -1.77515e-03 7.49129e-04 -1.12924e-03 3.20919e-04 -1.00742e-03 8.50589e-05 -9.91229e-04 -9.95617e-05 -1.02323e-03 -2.66672e-04 -1.08778e-03 -4.32104e-04 -1.18072e-03 -6.06111e-04
-3.89532e-04 -4.90499e-04 6.00055e-04 -1.42130e-03 3.05998e-03 2.02424e-02 3.61673e-03 -2.14817e-03 7.86036e-04 -1.37204e-03 2.65155e-04 -1.23670e-03 -2.29776e-05 -1.23098e-03 -2.51319e-04 -1.28542e-03 -4.62212e-04 -1.38209e-03 -6.75521e-04 -1.51756e-03
-8.02971e-04 3.07316e-04 -6.97979e-04 6.87717e-04 -1.77515e-03 3.61673e-03 2.40668e-02 4.15083e-03 -2.54351e-03 7.97501e-04 -1.63885e-03 1.80618e-04 -1.49257e-03 -1.63814e-04 -1.50140e-03 -4.41490e-04 -1.58432e-03 -7.03271e-04 -1.72178e-03 -9.74845e-04
-6.36022e-04 -4.17957e-04 3.47690e-04 -9.06483e-04 7.49129e-04 -2.14817e-03 4.15083e-03 2.78683e-02 4.66044e-03 -2.96408e-03 7.81459e-04 -1.93353e-03 6.44600e-05 -1.78030e-03 -3.42063e-04 -1.80967e-03 -6.76368e-04 -1.92978e-03 -9.99662e-04 -2.12034e-03
-9.96222e-04 2.12527e-04 -6.07732e-04 3.48978e-04 -1.12924e-03 7.86036e-04 -2.54351e-03 4.66044e-03 3.16443e-02 5.14305e-03 -3.41324e-03 7.34499e-04 -2.26088e-03 -8.84637e-05 -2.10672e-03 -5.64470e-04 -2.16540e-03 -9.66233e-04 -2.33511e-03 -1.36690e-03
-8.76855e-04 -3.86174e-04 2.07466e-04 -7.99870e-04 3.20919e-04 -1.37204e-03 7.97501e-04 -2.96408e-03 5.14305e-03 3.53916e-02 5.59506e-03 -3.89558e-03 6.51201e-04 -2.62751e-03 -2.85195e-04 -2.48123e-03 -8.41680e-04 -2.58176e-03 -1.32700e-03 -2.82093e-03
-1.20389e-03 1.41577e-04 -5.78401e-04 1.62257e-04 -1.00742e-03 2.65155e-04 -1.63885e-03 7.81459e-04 -3.41324e-03 5.59506e-03 3.91056e-02 6.01090e-03 -4.41750e-03 5.24371e-04 -3.04266e-03 -5.36512e-04 -2.91693e-03 -1.18978e-03 -3.07938e-03 -1.78430e-03
-1.12055e-03 -3.73755e-04 1.00149e-04 -7.75974e-04 8.50589e-05 -1.23670e-03 1.80618e-04 -1.93353e-03 7.34499e-04 -3.89558e-03 6.01090e-03 4.27799e-02 6.38331e-03 -4.98825e-03 3.43032e-04 -3.51940e-03 -8.58810e-04 -3.43452e-03 -1.63480e-03 -3.69269e-03
-1.42668e-03 8.18206e-05 -5.77261e-04 1.75778e-05 -9.91229e-04 -2.29776e-05 -1.49257e-03 6.44600e-05 -2.26088e-03 6.51201e-04 -4.41750e-03 6.38331e-03 4.64053e-02 6.70129e-03 -5.62082e-03 9.07881e-05 -4.07847e-03 -1.27820e-03 -4.06855e-03 -2.22247e-03
-1.37465e-03 -3.73796e-04 6.61138e-06 -7.89779e-04 -9.95617e-05 -1.23098e-03 -1.63814e-04 -1.78030e-03 -8.84637e-05 -2.62751e-03 5.24371e-04 -4.98825e-03 6.70129e-03 4.99689e-02 6.94832e-03 -6.33595e-03 -2.58750e-04 -4.75454e-03 -1.84084e-03 -4.88126e-03
-1.66761e-03 2.74164e-05 -5.94413e-04 -1.11099e-04 -1.02323e-03 -2.51319e-04 -1.50140e-03 -3.42063e-04 -2.10672e-03 -2.85195e-04 -3.04266e-03 3.43032e-04 -5.62082e-03 6.94832e-03 5.34498e-02 7.09803e-03 -7.16848e-03 -7.51881e-04 -5.61018e-03 -2.63271e-03
-1.64196e-03 -3.83252e-04 -8.16256e-05 -8.28329e-04 -2.66672e-04 -1.28542e-03 -4.41490e-04 -1.80967e-03 -5.64470e-04 -2.48123e-03 -5.36512e-04 -3.51940e-03 9.07881e-05 -6.33595e-03 7.09803e-03 5.68133e-02 7.10392e-03 -8.18104e-03 -1.47499e-03 -6.76907e-03
-1.92491e-03 -2.49295e-05 -6.26023e-04 -2.35488e-04 -1.08778e-03 -4.62212e-04 -1.58432e-03 -6.76368e-04 -2.16540e-03 -8.41680e-04 -2.91693e-03 -8.58810e-04 -4.07847e-03 -2.58750e-04 -7.16848e-03 7.10392e-03 5.99965e-02 6.87944e-03 -9.49786e-03 -2.61783e-03
-1.91983e-03 -4.00746e-04 -1.69689e-04 -8.87433e-04 -4.32104e-04 -1.38209e-03 -7.03271e-04 -1.92978e-03 -9.66233e-04 -2.58176e-03 -1.18978e-03 -3.43452e-03 -1.27820e-03 -4.75454e-03 -7.51881e-04 -8.18104e-03 6.87944e-03 6.28752e-02 6.23447e-03 -1.14315e-02
-2.19779e-03 -7.76842e-05 -6.71060e-04 -3.63296e-04 -1.18072e-03 -6.75521e-04 -1.72178e-03 -9.99662e-04 -2.33511e-03 -1.32700e-03 -3.07938e-03 -1.63480e-03 -4.06855e-03 -1.84084e-03 -5.61018e-03 -1.47499e-03 -9.49786e-03 6.23447e-03 6.51364e-02 4.61291e-03
-2.21352e-03 -4.26246e-04 -2.62024e-04 -9.66899e-04 -6.06111e-04 -1.51756e-03 -9.74845e-04 -2.12034e-03 -1.36690e-03 -2.82093e-03 -1.78430e-03 -3.69269e-03 -2.22247e-03 -4.88126e-03 -2.63271e-03 -6.76907e-03 -2.61783e-03 -1.14315e-02 4.61291e-03 6.57510e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_34-35.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.66929e-04 3.41928e-04 -5.36655e-04 -1.29247e-04 -6.41825e-04 -4.08872e-04 -8.20722e-04 -6.61596e-04 -1.02109e-03 -9.09168e-04 -1.23636e-03 -1.16035e-03 -1.46780e-03 -1.42324e-03 -1.71835e-03 -1.70015e-03 -1.98533e-03 -1.98808e-03 -2.26906e-03 -2.29331e-03
3.41928e-04 4.65422e-03 1.22913e-03 -7.32753e-04 4.65910e-04 -4.83723e-04 3.00481e-04 -4.13012e-04 2.06438e-04 -3.82258e-04 1.35799e-04 -3.70751e-04 7.61020e-05 -3.71718e-04 2.15340e-05 -3.82154e-04 -3.12005e-05 -4.00764e-04 -8.46397e-05 -4.27675e-04
-5.36655e-04 1.22913e-03 8.44890e-03 1.85237e-03 -1.06332e-03 5.86237e-04 -6.89333e-04 3.38140e-04 -6.01834e-04 1.98785e-04 -5.74108e-04 9.16382e-05 -5.74462e-04 -2.13985e-06 -5.93186e-04 -9.10159e-05 -6.26570e-04 -1.80173e-04 -6.73805e-04 -2.74279e-04
-1.29247e-04 -7.32753e-04 1.85237e-03 1.22300e-02 2.44501e-03 -1.39742e-03 6.70000e-04 -8.96545e-04 3.36790e-04 -7.93670e-04 1.50955e-04 -7.72041e-04 6.18971e-06 -7.88007e-04 -1.23187e-04 -8.28933e-04 -2.48931e-04 -8.90917e-04 -3.78943e-04 -9.74030e-04
-6.41825e-04 4.65910e-04 -1.06332e-03 2.44501e-03 1.59972e-02 3.01408e-03 -1.74658e-03 7.27395e-04 -1.11847e-03 3.05876e-04 -1.00148e-03 7.08258e-05 -9.88317e-04 -1.14282e-04 -1.02333e-03 -2.82783e-04 -1.09140e-03 -4.50688e-04 -1.18871e-03 -6.28598e-04
-4.08872e-04 -4.83723e-04 5.86237e-04 -1.39742e-03 3.01408e-03 1.97465e-02 3.56105e-03 -2.11530e-03 7.59993e-04 -1.36092e-03 2.46872e-04 -1.23162e-03 -4.06641e-05 -1.22988e-03 -2.70120e-04 -1.28853e-03 -4.83508e-04 -1.39026e-03 -7.01010e-04 -1.53235e-03
-8.20722e-04 3.00481e-04 -6.89333e-04 6.70000e-04 -1.74658e-03 3.56105e-03 2.34752e-02 4.08504e-03 -2.50680e-03 7.66726e-04 -1.62795e-03 1.58530e-04 -1.48908e-03 -1.85746e-04 -1.50322e-03 -4.65582e-04 -1.59195e-03 -7.31568e-04 -1.73681e-03 -1.00994e-03
-6.61596e-04 -4.13012e-04 3.38140e-04 -8.96545e-04 7.27395e-04 -2.11530e-03 4.08504e-03 2.71806e-02 4.58411e-03 -2.92409e-03 7.45368e-04 -1.92357e-03 3.77524e-05 -1.77953e-03 -3.69479e-04 -1.81593e-03 -7.07613e-04 -1.94428e-03 -1.03772e-03 -2.14587e-03
-1.02109e-03 2.06438e-04 -6.01834e-04 3.36790e-04 -1.11847e-03 7.59993e-04 -2.50680e-03 4.58411e-03 3.08599e-02 5.05558e-03 -3.37068e-03 6.92258e-04 -2.25297e-03 -1.21055e-04 -2.11017e-03 -5.99263e-04 -2.17844e-03 -1.00743e-03 -2.36014e-03 -1.41936e-03
-9.09168e-04 -3.82258e-04 1.98785e-04 -7.93670e-04 3.05876e-04 -1.36092e-03 7.66726e-04 -2.92409e-03 5.05558e-03 3.45098e-02 5.49560e-03 -3.85155e-03 6.01540e-04 -2.62315e-03 -3.25579e-04 -2.49126e-03 -8.86689e-04 -2.60530e-03 -1.38285e-03 -2.86266e-03
-1.23636e-03 1.35799e-04 -5.74108e-04 1.50955e-04 -1.00148e-03 2.46872e-04 -1.62795e-03 7.45368e-04 -3.37068e-03 5.49560e-03 3.81253e-02 5.89819e-03 -4.37351e-03 4.65361e-04 -3.04421e-03 -5.87552e-04 -2.93727e-03 -1.24975e-03 -3.11963e-03 -1.86320e-03
-1.16035e-03 -3.70751e-04 9.16382e-05 -7.72041e-04 7.08258e-05 -1.23162e-03 1.58530e-04 -1.92357e-03 6.92258e-04 -3.85155e-03 5.89819e-03 4.16996e-02 6.25541e-03 -4.94667e-03 2.71800e-04 -3.53062e-03 -9.25302e-04 -3.47144e-03 -1.71823e-03 -3.76130e-03
-1.46780e-03 7.61020e-05 -5.74462e-04 6.18971e-06 -9.88317e-04 -4.06641e-05 -1.48908e-03 3.77524e-05 -2.25297e-03 6.01540e-04 -4.37351e-03 6.25541e-03 4.52227e-02 6.55532e-03 -5.58538e-03 2.52241e-06 -4.10564e-03 -1.36868e-03 -4.13379e-03 -2.34566e-03
-1.42324e-03 -3.71718e-04 -2.13985e-06 -7.88007e-04 -1.14282e-04 -1.22988e-03 -1.85746e-04 -1.77953e-03 -1.21055e-04 -2.62315e-03 4.65361e-04 -4.94667e-03 6.55532e-03 4.86802e-02 6.77945e-03 -6.31301e-03 -3.72660e-04 -4.80951e-03 -1.97178e-03 -4.99810e-03
-1.71835e-03 2.15340e-05 -5.93186e-04 -1.23187e-04 -1.02333e-03 -2.70120e-04 -1.50322e-03 -3.69479e-04 -2.11017e-03 -3.25579e-04 -3.04421e-03 2.71800e-04 -5.58538e-03 6.77945e-03 5.20487e-02 6.89763e-03 -7.16989e-03 -9.07956e-04 -5.71635e-03 -2.83878e-03
-1.70015e-03 -3.82154e-04 -9.10159e-05 -8.28933e-04 -2.82783e-04 -1.28853e-03 -4.65582e-04 -1.81593e-03 -5.99263e-04 -2.49126e-03 -5.87552e-04 -3.53062e-03 2.52241e-06 -6.31301e-03 6.89763e-03 5.52878e-02 6.85542e-03 -8.23032e-03 -1.70810e-03 -6.98187e-03
-1.98533e-03 -3.12005e-05 -6.26570e-04 -2.48931e-04 -1.09140e-03 -4.83508e-04 -1.59195e-03 -7.07613e-04 -2.17844e-03 -8.86689e-04 -2.93727e-03 -9.25302e-04 -4.10564e-03 -3.72660e-04 -7.16989e-03 6.85542e-03 5.83231e-02 6.54788e-03 -9.65062e-03 -3.02320e-03
-1.98808e-03 -4.00764e-04 -1.80173e-04 -8.90917e-04 -4.50688e-04 -1.39026e-03 -7.31568e-04 -1.94428e-03 -1.00743e-03 -2.60530e-03 -1.24975e-03 -3.47144e-03 -1.36868e-03 -4.80951e-03 -9.07956e-04 -8.23032e-03 6.54788e-03 6.09983e-02 5.72440e-03 -1.18642e-02
-2.26906e-03 -8.46397e-05 -6.73805e-04 -3.78943e-04 -1.18871e-03 -7.01010e-04 -1.73681e-03 -1.03772e-03 -2.36014e-03 -1.38285e-03 -3.11963e-03 -1.71823e-03 -4.13379e-03 -1.97178e-03 -5.71635e-03 -1.70810e-03 -9.65062e-03 5.72440e-03 6.28793e-02 3.58818e-03
-2.29331e-03 -4.27675e-04 -2.74279e-04 -9.74030e-04 -6.28598e-04 -1.53235e-03 -1.00994e-03 -2.14587e-03 -1.41936e-03 -2.86266e-03 -1.86320e-03 -3.76130e-03 -2.34566e-03 -4.99810e-03 -2.83878e-03 -6.98187e-03 -3.02320e-03 -1.18642e-02 3.58818e-03 6.25396e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_35-36.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.48550e-04 3.30127e-04 -5.37658e-04 -1.44094e-04 -6.52209e-04 -4.28831e-04 -8.38545e-04 -6.87922e-04 -1.04617e-03 -9.42393e-04 -1.26922e-03 -1.20130e-03 -1.50962e-03 -1.47325e-03 -1.77012e-03 -1.75995e-03 -2.04701e-03 -2.05828e-03 -2.34194e-03 -2.37565e-03
3.30127e-04 4.53404e-03 1.20984e-03 -7.18655e-04 4.55744e-04 -4.76382e-04 2.93352e-04 -4.07497e-04 2.00164e-04 -3.77792e-04 1.29942e-04 -3.67206e-04 7.03950e-05 -3.69091e-04 1.57464e-05 -3.80494e-04 -3.73028e-05 -4.00198e-04 -9.13718e-05 -4.28514e-04
-5.37658e-04 1.20984e-03 8.22873e-03 1.82297e-03 -1.04331e-03 5.72010e-04 -6.79854e-04 3.28320e-04 -5.95075e-04 1.90000e-04 -5.68961e-04 8.31833e-05 -5.70796e-04 -1.06925e-05 -5.91062e-04 -1.00080e-04 -6.26177e-04 -1.90229e-04 -6.75583e-04 -2.86023e-04
-1.44094e-04 -7.18655e-04 1.82297e-03 1.19108e-02 2.40529e-03 -1.37194e-03 6.51909e-04 -8.85488e-04 3.24417e-04 -7.86302e-04 1.39689e-04 -7.66926e-04 -4.94478e-06 -7.85020e-04 -1.34834e-04 -8.28264e-04 -2.61779e-04 -8.93079e-04 -3.93863e-04 -9.79826e-04
-6.52209e-04 4.55744e-04 -1.04331e-03 2.40529e-03 1.55788e-02 2.96400e-03 -1.71599e-03 7.05363e-04 -1.10627e-03 2.90775e-04 -9.94039e-04 5.68160e-05 -9.83879e-04 -1.28510e-04 -1.02184e-03 -2.98189e-04 -1.09337e-03 -4.68383e-04 -1.19502e-03 -6.50093e-04
-4.28831e-04 -4.76382e-04 5.72010e-04 -1.37194e-03 2.96400e-03 1.92286e-02 3.50047e-03 -2.07996e-03 7.33764e-04 -1.34803e-03 2.28703e-04 -1.22467e-03 -5.78986e-05 -1.22686e-03 -2.88170e-04 -1.28968e-03 -5.03807e-04 -1.39642e-03 -7.25345e-04 -1.54516e-03
-8.38545e-04 2.93352e-04 -6.79854e-04 6.51909e-04 -1.71599e-03 3.50047e-03 2.28574e-02 4.01367e-03 -2.46713e-03 7.35920e-04 -1.61490e-03 1.36764e-04 -1.48334e-03 -2.06985e-04 -1.50275e-03 -4.88643e-04 -1.59728e-03 -7.58618e-04 -1.74955e-03 -1.04374e-03
-6.87922e-04 -4.07497e-04 3.28320e-04 -8.85488e-04 7.05363e-04 -2.07996e-03 4.01367e-03 2.64626e-02 4.50154e-03 -2.88060e-03 7.09433e-04 -1.91105e-03 1.15873e-05 -1.77610e-03 -3.95936e-04 -1.81953e-03 -7.37588e-04 -1.95615e-03 -1.07441e-03 -2.16901e-03
-1.04617e-03 2.00164e-04 -5.95075e-04 3.24417e-04 -1.10627e-03 7.33764e-04 -2.46713e-03 4.50154e-03 3.00412e-02 4.96125e-03 -3.32405e-03 6.50371e-04 -2.24208e-03 -1.52863e-04 -2.11058e-03 -6.32883e-04 -2.18853e-03 -1.04726e-03 -2.38248e-03 -1.47066e-03
-9.42393e-04 -3.77792e-04 1.90000e-04 -7.86302e-04 2.90775e-04 -1.34803e-03 7.35920e-04 -2.88060e-03 4.96125e-03 3.35897e-02 5.38869e-03 -3.80288e-03 5.52451e-04 -2.61541e-03 -3.64986e-04 -2.49791e-03 -9.30444e-04 -2.62578e-03 -1.43758e-03 -2.90220e-03
-1.26922e-03 1.29942e-04 -5.68961e-04 1.39689e-04 -9.94039e-04 2.28703e-04 -1.61490e-03 7.09433e-04 -3.32405e-03 5.38869e-03 3.71027e-02 5.77743e-03 -4.32432e-03 4.07091e-04 -3.04203e-03 -6.37568e-04 -2.95413e-03 -1.30874e-03 -3.15736e-03 -1.94221e-03
-1.20130e-03 -3.67206e-04 8.31833e-05 -7.66926e-04 5.68160e-05 -1.22467e-03 1.36764e-04 -1.91105e-03 6.50371e-04 -3.80288e-03 5.77743e-03 4.05729e-02 6.11882e-03 -4.89938e-03 2.01336e-04 -3.53799e-03 -9.91068e-04 -3.50540e-03 -1.80195e-03 -3.82946e-03
-1.50962e-03 7.03950e-05 -5.70796e-04 -4.94478e-06 -9.83879e-04 -5.78986e-05 -1.48334e-03 1.15873e-05 -2.24208e-03 5.52451e-04 -4.32432e-03 6.11882e-03 4.39896e-02 6.39987e-03 -5.54399e-03 -8.53104e-05 -4.12950e-03 -1.45976e-03 -4.19817e-03 -2.47286e-03
-1.47325e-03 -3.69091e-04 -1.06925e-05 -7.85020e-04 -1.28510e-04 -1.22686e-03 -2.06985e-04 -1.77610e-03 -1.52863e-04 -2.61541e-03 4.07091e-04 -4.89938e-03 6.39987e-03 4.73366e-02 6.59997e-03 -6.28447e-03 -4.87489e-04 -4.86325e-03 -2.10710e-03 -5.12038e-03
-1.77012e-03 1.57464e-05 -5.91062e-04 -1.34834e-04 -1.02184e-03 -2.88170e-04 -1.50275e-03 -3.95936e-04 -2.11058e-03 -3.64986e-04 -3.04203e-03 2.01336e-04 -5.54399e-03 6.59997e-03 5.05877e-02 6.68446e-03 -7.16766e-03 -1.06878e-03 -5.82763e-03 -3.06107e-03
-1.75995e-03 -3.80494e-04 -1.00080e-04 -8.28264e-04 -2.98189e-04 -1.28968e-03 -4.88643e-04 -1.81953e-03 -6.32883e-04 -2.49791e-03 -6.37568e-04 -3.53799e-03 -8.53104e-05 -6.28447e-03 6.68446e-03 5.36960e-02 6.58948e-03 -8.28217e-03 -1.95793e-03 -7.22249e-03
-2.04701e-03 -3.73028e-05 -6.26177e-04 -2.61779e-04 -1.09337e-03 -5.03807e-04 -1.59728e-03 -7.37588e-04 -2.18853e-03 -9.30444e-04 -2.95413e-03 -9.91068e-04 -4.12950e-03 -4.87489e-04 -7.16766e-03 6.58948e-03 5.65726e-02 6.18609e-03 -9.82864e-03 -3.49211e-03
-2.05828e-03 -4.00198e-04 -1.90229e-04 -8.93079e-04 -4.68383e-04 -1.39642e-03 -7.58618e-04 -1.95615e-03 -1.04726e-03 -2.62578e-03 -1.30874e-03 -3.50540e-03 -1.45976e-03 -4.86325e-03 -1.06878e-03 -8.28217e-03 6.18609e-03 5.90169e-02 5.13633e-03 -1.24163e-02
-2.34194e-03 -9.13718e-05 -6.75583e-04 -3.93863e-04 -1.19502e-03 -7.25345e-04 -1.74955e-03 -1.07441e-03 -2.38248e-03 -1.43758e-03 -3.15736e-03 -1.80195e-03 -4.19817e-03 -2.10710e-03 -5.82763e-03 -1.95793e-03 -9.82864e-03 5.13633e-03 6.04187e-02 2.32469e-03
-2.37565e-03 -4.28514e-04 -2.86023e-04 -9.79826e-04 -6.50093e-04 -1.54516e-03 -1.04374e-03 -2.16901e-03 -1.47066e-03 -2.90220e-03 -1.94221e-03 -3.82946e-03 -2.47286e-03 -5.12038e-03 -3.06107e-03 -7.22249e-03 -3.49211e-03 -1.24163e-02 2.32469e-03 5.89786e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_36-37.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.29438e-04 3.17689e-04 -5.38646e-04 -1.59186e-04 -6.62856e-04 -4.49119e-04 -8.56814e-04 -7.14663e-04 -1.07189e-03 -9.76158e-04 -1.30297e-03 -1.24301e-03 -1.55269e-03 -1.52432e-03 -1.82347e-03 -1.82094e-03 -2.11059e-03 -2.12999e-03 -2.41718e-03 -2.46010e-03
3.17689e-04 4.40839e-03 1.18884e-03 -7.03736e-04 4.45180e-04 -4.68441e-04 2.85919e-04 -4.01386e-04 1.93707e-04 -3.72752e-04 1.24015e-04 -3.63093e-04 6.47140e-05 -3.65888e-04 1.00729e-05 -3.78235e-04 -4.32106e-05 -3.99010e-04 -9.78496e-05 -4.28719e-04
-5.38646e-04 1.18884e-03 7.99887e-03 1.79090e-03 -1.02206e-03 5.57357e-04 -6.69484e-04 3.18227e-04 -5.87408e-04 1.81126e-04 -5.62911e-04 7.48125e-05 -5.66208e-04 -1.90080e-05 -5.87976e-04 -1.08766e-04 -6.24769e-04 -1.99797e-04 -6.76303e-04 -2.97184e-04
-1.59186e-04 -7.03736e-04 1.79090e-03 1.15776e-02 2.36206e-03 -1.34482e-03 6.33428e-04 -8.73241e-04 3.11862e-04 -7.77705e-04 1.28488e-04 -7.60568e-04 -1.57809e-05 -7.80743e-04 -1.45976e-04 -8.26240e-04 -2.73956e-04 -8.93817e-04 -4.07969e-04 -9.84170e-04
-6.62856e-04 4.45180e-04 -1.02206e-03 2.36206e-03 1.51421e-02 2.90963e-03 -1.68331e-03 6.83022e-04 -1.09254e-03 2.75634e-04 -9.85007e-04 4.30811e-05 -9.77813e-04 -1.42170e-04 -1.01865e-03 -3.12794e-04 -1.09357e-03 -4.85074e-04 -1.19950e-03 -6.70456e-04
-4.49119e-04 -4.68441e-04 5.57357e-04 -1.34482e-03 2.90963e-03 1.86882e-02 3.43485e-03 -2.04206e-03 7.07350e-04 -1.33324e-03 2.10681e-04 -1.21574e-03 -7.46058e-05 -1.22182e-03 -3.05368e-04 -1.28872e-03 -5.22983e-04 -1.40043e-03 -7.48378e-04 -1.55581e-03
-8.56814e-04 2.85919e-04 -6.69484e-04 6.33428e-04 -1.68331e-03 3.43485e-03 2.22130e-02 3.93655e-03 -2.42438e-03 7.05096e-04 -1.59952e-03 1.15379e-04 -1.47518e-03 -2.27425e-04 -1.49981e-03 -5.10536e-04 -1.60009e-03 -7.84249e-04 -1.75977e-03 -1.07607e-03
-7.14663e-04 -4.01386e-04 3.18227e-04 -8.73241e-04 6.83022e-04 -2.04206e-03 3.93655e-03 2.57137e-02 4.41256e-03 -2.83346e-03 6.73686e-04 -1.89576e-03 -1.39554e-05 -1.76981e-03 -4.21301e-04 -1.82027e-03 -7.66118e-04 -1.96520e-03 -1.10954e-03 -2.18955e-03
-1.07189e-03 1.93707e-04 -5.87408e-04 3.11862e-04 -1.09254e-03 7.07350e-04 -2.42438e-03 4.41256e-03 2.91875e-02 4.85990e-03 -3.27317e-03 6.08892e-04 -2.22794e-03 -1.83777e-04 -2.10769e-03 -6.65148e-04 -2.19539e-03 -1.08551e-03 -2.40187e-03 -1.52062e-03
-9.76158e-04 -3.72752e-04 1.81126e-04 -7.77705e-04 2.75634e-04 -1.33324e-03 7.05096e-04 -2.83346e-03 4.85990e-03 3.26305e-02 5.27414e-03 -3.74936e-03 5.04013e-04 -2.60399e-03 -4.03269e-04 -2.50092e-03 -9.72739e-04 -2.64295e-03 -1.49099e-03 -2.93941e-03
-1.30297e-03 1.24015e-04 -5.62911e-04 1.28488e-04 -9.85007e-04 2.10681e-04 -1.59952e-03 6.73686e-04 -3.27317e-03 5.27414e-03 3.60369e-02 5.64845e-03 -4.26968e-03 3.49678e-04 -3.03578e-03 -6.86382e-04 -2.96722e-03 -1.36657e-03 -3.19236e-03 -2.02130e-03
-1.24301e-03 -3.63093e-04 7.48125e-05 -7.60568e-04 4.30811e-05 -1.21574e-03 1.15379e-04 -1.89576e-03 6.08892e-04 -3.74936e-03 5.64845e-03 3.93991e-02 5.97338e-03 -4.84612e-03 1.31776e-04 -3.54116e-03 -1.05597e-03 -3.53620e-03 -1.88597e-03 -3.89734e-03
-1.55269e-03 6.47140e-05 -5.66208e-04 -1.57809e-05 -9.77813e-04 -7.46058e-05 -1.47518e-03 -1.39554e-05 -2.22794e-03 5.04013e-04 -4.26968e-03 5.97338e-03 4.27052e-02 6.23480e-03 -5.49630e-03 -1.72605e-04 -4.14972e-03 -1.55149e-03 -4.26181e-03 -2.60479e-03
-1.52432e-03 -3.65888e-04 -1.90080e-05 -7.80743e-04 -1.42170e-04 -1.22182e-03 -2.27425e-04 -1.76981e-03 -1.83777e-04 -2.60399e-03 3.49678e-04 -4.84612e-03 6.23480e-03 4.59373e-02 6.40967e-03 -6.25010e-03 -6.03338e-04 -4.91582e-03 -2.24758e-03 -5.24990e-03
-1.82347e-03 1.00729e-05 -5.87976e-04 -1.45976e-04 -1.01865e-03 -3.05368e-04 -1.49981e-03 -4.21301e-04 -2.10769e-03 -4.03269e-04 -3.03578e-03 1.31776e-04 -5.49630e-03 6.40967e-03 4.90659e-02 6.45808e-03 -7.16190e-03 -1.23522e-03 -5.94574e-03 -3.30428e-03
-1.82094e-03 -3.78235e-04 -1.08766e-04 -8.26240e-04 -3.12794e-04 -1.28872e-03 -5.10536e-04 -1.82027e-03 -6.65148e-04 -2.50092e-03 -6.86382e-04 -3.54116e-03 -1.72605e-04 -6.25010e-03 6.45808e-03 5.20363e-02 6.30490e-03 -8.33842e-03 -2.22924e-03 -7.50169e-03
-2.11059e-03 -4.32106e-05 -6.24769e-04 -2.73956e-04 -1.09357e-03 -5.22983e-04 -1.60009e-03 -7.66118e-04 -2.19539e-03 -9.72739e-04 -2.96722e-03 -1.05597e-03 -4.14972e-03 -6.03338e-04 -7.16190e-03 6.30490e-03 5.47416e-02 5.78889e-03 -1.00427e-02 -4.04835e-03
-2.12999e-03 -3.99010e-04 -1.99797e-04 -8.93817e-04 -4.85074e-04 -1.40043e-03 -7.84249e-04 -1.96520e-03 -1.08551e-03 -2.64295e-03 -1.36657e-03 -3.53620e-03 -1.55149e-03 -4.91582e-03 -1.23522e-03 -8.33842e-03 5.78889e-03 5.69186e-02 4.44597e-03 -1.31261e-02
-2.41718e-03 -9.78496e-05 -6.76303e-04 -4.07969e-04 -1.19950e-03 -7.48378e-04 -1.75977e-03 -1.10954e-03 -2.40187e-03 -1.49099e-03 -3.19236e-03 -1.88597e-03 -4.26181e-03 -2.24758e-03 -5.94574e-03 -2.22924e-03 -1.00427e-02 4.44597e-03 5.77149e-02 8.06302e-04
-2.46010e-03 -4.28719e-04 -2.97184e-04 -9.84170e-04 -6.70456e-04 -1.55581e-03 -1.07607e-03 -2.18955e-03 -1.52062e-03 -2.93941e-03 -2.02130e-03 -3.89734e-03 -2.60479e-03 -5.24990e-03 -3.30428e-03 -7.50169e-03 -4.04835e-03 -1.31261e-02 8.06302e-04 5.52202e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_37-38.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.09610e-04 3.04449e-04 -5.39430e-04 -1.74809e-04 -6.73515e-04 -4.70097e-04 -8.75245e-04 -7.42237e-04 -1.09797e-03 -1.01093e-03 -1.33730e-03 -1.28606e-03 -1.59668e-03 -1.57706e-03 -1.87808e-03 -1.88379e-03 -2.17578e-03 -2.20396e-03 -2.49451e-03 -2.54750e-03
3.04449e-04 4.27740e-03 1.16613e-03 -6.88009e-04 4.34221e-04 -4.59892e-04 2.78190e-04 -3.94680e-04 1.87084e-04 -3.67139e-04 1.18039e-04 -3.58412e-04 5.90829e-05 -3.62102e-04 4.54078e-06 -3.75370e-04 -4.88926e-05 -3.97189e-04 -1.04039e-04 -4.28272e-04
-5.39430e-04 1.16613e-03 7.75951e-03 1.75618e-03 -9.99610e-04 5.42286e-04 -6.58215e-04 3.07875e-04 -5.78832e-04 1.72189e-04 -5.55959e-04 6.65574e-05 -5.60693e-04 -2.70508e-05 -5.83920e-04 -1.17033e-04 -6.22335e-04 -2.08830e-04 -6.75949e-04 -3.07715e-04
-1.74809e-04 -6.88009e-04 1.75618e-03 1.12307e-02 2.31534e-03 -1.31609e-03 6.14572e-04 -8.59781e-04 2.99148e-04 -7.67866e-04 1.17392e-04 -7.52950e-04 -2.62689e-05 -7.75155e-04 -1.56556e-04 -8.22830e-04 -2.85395e-04 -8.93091e-04 -4.21187e-04 -9.87012e-04
-6.73515e-04 4.34221e-04 -9.99610e-04 2.31534e-03 1.46875e-02 2.85100e-03 -1.64859e-03 6.60395e-04 -1.07726e-03 2.60486e-04 -9.74368e-04 2.96729e-05 -9.70102e-04 -1.55197e-04 -1.01374e-03 -3.26525e-04 -1.09196e-03 -5.00682e-04 -1.20211e-03 -6.89604e-04
-4.70097e-04 -4.59892e-04 5.42286e-04 -1.31609e-03 2.85100e-03 1.81257e-02 3.36424e-03 -2.00163e-03 6.80781e-04 -1.31651e-03 1.92852e-04 -1.20479e-03 -9.07134e-05 -1.21470e-03 -3.21627e-04 -1.28560e-03 -5.40941e-04 -1.40221e-03 -7.70000e-04 -1.56424e-03
-8.75245e-04 2.78190e-04 -6.58215e-04 6.14572e-04 -1.64859e-03 3.36424e-03 2.15424e-02 3.85375e-03 -2.37857e-03 6.74294e-04 -1.58178e-03 9.44329e-05 -1.46456e-03 -2.46978e-04 -1.49436e-03 -5.31161e-04 -1.60034e-03 -8.08350e-04 -1.76744e-03 -1.10681e-03
-7.42237e-04 -3.94680e-04 3.07875e-04 -8.59781e-04 6.60395e-04 -2.00163e-03 3.85375e-03 2.49347e-02 4.31726e-03 -2.78271e-03 6.38185e-04 -1.87764e-03 -3.87965e-05 -1.76060e-03 -4.45464e-04 -1.81808e-03 -7.93076e-04 -1.97133e-03 -1.14298e-03 -2.20744e-03
-1.09797e-03 1.87084e-04 -5.78832e-04 2.99148e-04 -1.07726e-03 6.80781e-04 -2.37857e-03 4.31726e-03 2.82996e-02 4.75161e-03 -3.21808e-03 5.67893e-04 -2.21048e-03 -2.13706e-04 -2.10145e-03 -6.95936e-04 -2.19897e-03 -1.12205e-03 -2.41827e-03 -1.56921e-03
-1.01093e-03 -3.67139e-04 1.72189e-04 -7.67866e-04 2.60486e-04 -1.31651e-03 6.74294e-04 -2.78271e-03 4.75161e-03 3.16331e-02 5.15207e-03 -3.69098e-03 4.56314e-04 -2.58877e-03 -4.40316e-04 -2.50020e-03 -1.01345e-03 -2.65675e-03 -1.54304e-03 -2.97439e-03
-1.33730e-03 1.18039e-04 -5.55959e-04 1.17392e-04 -9.74368e-04 1.92852e-04 -1.58178e-03 6.38185e-04 -3.21808e-03 5.15207e-03 3.49290e-02 5.51137e-03 -4.20958e-03 2.93225e-04 -3.02535e-03 -7.33888e-04 -2.97648e-03 -1.42319e-03 -3.22480e-03 -2.10074e-03
-1.28606e-03 -3.58412e-04 6.65574e-05 -7.52950e-04 2.96729e-05 -1.20479e-03 9.44329e-05 -1.87764e-03 5.67893e-04 -3.69098e-03 5.51137e-03 3.81791e-02 5.81925e-03 -4.78685e-03 6.32217e-05 -3.54002e-03 -1.11997e-03 -3.56395e-03 -1.97054e-03 -3.96557e-03
-1.59668e-03 5.90829e-05 -5.60693e-04 -2.62689e-05 -9.70102e-04 -9.07134e-05 -1.46456e-03 -3.87965e-05 -2.21048e-03 4.56314e-04 -4.20958e-03 5.81925e-03 4.13705e-02 6.06026e-03 -5.44238e-03 -2.59352e-04 -4.16642e-03 -1.64414e-03 -4.32538e-03 -2.74286e-03
-1.57706e-03 -3.62102e-04 -2.70508e-05 -7.75155e-04 -1.55197e-04 -1.21470e-03 -2.46978e-04 -1.76060e-03 -2.13706e-04 -2.58877e-03 2.93225e-04 -4.78685e-03 6.06026e-03 4.44835e-02 6.20860e-03 -6.21012e-03 -7.20493e-04 -4.96782e-03 -2.39466e-03 -5.38992e-03
-1.87808e-03 4.54078e-06 -5.83920e-04 -1.56556e-04 -1.01374e-03 -3.21627e-04 -1.49436e-03 -4.45464e-04 -2.10145e-03 -4.40316e-04 -3.02535e-03 6.32217e-05 -5.44238e-03 6.20860e-03 4.74844e-02 6.21823e-03 -7.15339e-03 -1.40871e-03 -6.07395e-03 -3.57577e-03
-1.88379e-03 -3.75370e-04 -1.17033e-04 -8.22830e-04 -3.26525e-04 -1.28560e-03 -5.31161e-04 -1.81808e-03 -6.95936e-04 -2.50020e-03 -7.33888e-04 -3.54002e-03 -2.59352e-04 -6.21012e-03 6.21823e-03 5.03094e-02 6.00026e-03 -8.40248e-03 -2.52948e-03 -7.83579e-03
-2.17578e-03 -4.88926e-05 -6.22335e-04 -2.85395e-04 -1.09196e-03 -5.40941e-04 -1.60034e-03 -7.93076e-04 -2.19897e-03 -1.01345e-03 -2.97648e-03 -1.11997e-03 -4.16642e-03 -7.20493e-04 -7.15339e-03 6.00026e-03 5.28283e-02 5.34888e-03 -1.03096e-02 -4.72216e-03
-2.20396e-03 -3.97189e-04 -2.08830e-04 -8.93091e-04 -5.00682e-04 -1.40221e-03 -8.08350e-04 -1.97133e-03 -1.12205e-03 -2.65675e-03 -1.42319e-03 -3.56395e-03 -1.64414e-03 -4.96782e-03 -1.40871e-03 -8.40248e-03 5.34888e-03 5.46884e-02 3.62306e-03 -1.40232e-02
-2.49451e-03 -1.04039e-04 -6.75949e-04 -4.21187e-04 -1.20211e-03 -7.70000e-04 -1.76744e-03 -1.14298e-03 -2.41827e-03 -1.54304e-03 -3.22480e-03 -1.97054e-03 -4.32538e-03 -2.39466e-03 -6.07395e-03 -2.52948e-03 -1.03096e-02 3.62306e-03 5.47399e-02 -9.10027e-04
-2.54750e-03 -4.28272e-04 -3.07715e-04 -9.87012e-04 -6.89604e-04 -1.56424e-03 -1.10681e-03 -2.20744e-03 -1.56921e-03 -2.97439e-03 -2.10074e-03 -3.96557e-03 -2.74286e-03 -5.38992e-03 -3.57577e-03 -7.83579e-03 -4.72216e-03 -1.40232e-02 -9.10027e-04 5.16128e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_38-39.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.89059e-04 2.90358e-04 -5.40004e-04 -1.91045e-04 -6.84180e-04 -4.91890e-04 -8.93847e-04 -7.70808e-04 -1.12440e-03 -1.04694e-03 -1.37225e-03 -1.33068e-03 -1.64171e-03 -1.63178e-03 -1.93404e-03 -1.94887e-03 -2.24268e-03 -2.28061e-03 -2.57417e-03 -2.63831e-03
2.90358e-04 4.14101e-03 1.14168e-03 -6.71465e-04 4.22856e-04 -4.50716e-04 2.70166e-04 -3.87365e-04 1.80303e-04 -3.60942e-04 1.12025e-04 -3.53148e-04 5.35179e-05 -3.57718e-04 -8.30059e-07 -3.71877e-04 -5.43249e-05 -3.94711e-04 -1.09912e-04 -4.27148e-04
-5.40004e-04 1.14168e-03 7.51057e-03 1.71876e-03 -9.75944e-04 5.26790e-04 -6.46017e-04 2.97268e-04 -5.69328e-04 1.63205e-04 -5.48084e-04 5.84422e-05 -5.54228e-04 -3.47901e-05 -5.78862e-04 -1.24843e-04 -6.18842e-04 -2.17284e-04 -6.74474e-04 -3.17569e-04
-1.91045e-04 -6.71465e-04 1.71876e-03 1.08700e-02 2.26510e-03 -1.28573e-03 5.95338e-04 -8.45065e-04 2.86288e-04 -7.56751e-04 1.06431e-04 -7.44037e-04 -3.63690e-05 -7.68210e-04 -1.66523e-04 -8.17986e-04 -2.96035e-04 -8.90839e-04 -4.33454e-04 -9.88284e-04
-6.84180e-04 4.22856e-04 -9.75944e-04 2.26510e-03 1.42149e-02 2.78807e-03 -1.61181e-03 6.37480e-04 -1.06037e-03 2.45351e-04 -9.62077e-04 1.66357e-05 -9.60697e-04 -1.67534e-04 -1.00706e-03 -3.39311e-04 -1.08847e-03 -5.15129e-04 -1.20277e-03 -7.07451e-04
-4.91890e-04 -4.50716e-04 5.26790e-04 -1.28573e-03 2.78807e-03 1.75411e-02 3.28859e-03 -1.95864e-03 6.54065e-04 -1.29775e-03 1.75250e-04 -1.19176e-03 -1.06158e-04 -1.20545e-03 -3.36867e-04 -1.28024e-03 -5.57592e-04 -1.40167e-03 -7.90111e-04 -1.57035e-03
-8.93847e-04 2.70166e-04 -6.46017e-04 5.95338e-04 -1.61181e-03 3.28859e-03 2.08454e-02 3.76521e-03 -2.32968e-03 6.43530e-04 -1.56157e-03 7.39763e-05 -1.45141e-03 -2.65560e-04 -1.48631e-03 -5.50422e-04 -1.59793e-03 -8.30815e-04 -1.77244e-03 -1.13588e-03
-7.70808e-04 -3.87365e-04 2.97268e-04 -8.45065e-04 6.37480e-04 -1.95864e-03 3.76521e-03 2.41252e-02 4.21557e-03 -2.72827e-03 6.02959e-04 -1.85655e-03 -6.28668e-05 -1.74834e-03 -4.68326e-04 -1.81284e-03 -8.18348e-04 -1.97443e-03 -1.17462e-03 -2.22261e-03
-1.12440e-03 1.80303e-04 -5.69328e-04 2.86288e-04 -1.06037e-03 6.54065e-04 -2.32968e-03 4.21557e-03 2.73772e-02 4.63635e-03 -3.15870e-03 5.27419e-04 -2.18955e-03 -2.42567e-04 -2.09172e-03 -7.25128e-04 -2.19916e-03 -1.15678e-03 -2.43163e-03 -1.61643e-03
-1.04694e-03 -3.60942e-04 1.63205e-04 -7.56751e-04 2.45351e-04 -1.29775e-03 6.43530e-04 -2.72827e-03 4.63635e-03 3.05972e-02 5.02243e-03 -3.62764e-03 4.09410e-04 -2.56958e-03 -4.76028e-04 -2.49559e-03 -1.05245e-03 -2.66711e-03 -1.59372e-03 -3.00727e-03
-1.37225e-03 1.12025e-04 -5.48084e-04 1.06431e-04 -9.62077e-04 1.75250e-04 -1.56157e-03 6.02959e-04 -3.15870e-03 5.02243e-03 3.37787e-02 5.36617e-03 -4.14391e-03 2.37801e-04 -3.01055e-03 -7.79995e-04 -2.98183e-03 -1.47860e-03 -3.25478e-03 -2.18088e-03
-1.33068e-03 -3.53148e-04 5.84422e-05 -7.44037e-04 1.66357e-05 -1.19176e-03 7.39763e-05 -1.85655e-03 5.27419e-04 -3.62764e-03 5.36617e-03 3.69127e-02 5.65640e-03 -4.72146e-03 -4.26708e-06 -3.53443e-03 -1.18312e-03 -3.58875e-03 -2.05601e-03 -4.03502e-03
-1.64171e-03 5.35179e-05 -5.54228e-04 -3.63690e-05 -9.60697e-04 -1.06158e-04 -1.45141e-03 -6.28668e-05 -2.18955e-03 4.09410e-04 -4.14391e-03 5.65640e-03 3.99854e-02 5.87619e-03 -5.38214e-03 -3.45611e-04 -4.17964e-03 -1.73811e-03 -4.38973e-03 -2.88910e-03
-1.63178e-03 -3.57718e-04 -3.47901e-05 -7.68210e-04 -1.67534e-04 -1.20545e-03 -2.65560e-04 -1.74834e-03 -2.42567e-04 -2.56958e-03 2.37801e-04 -4.72146e-03 5.87619e-03 4.29748e-02 5.99660e-03 -6.16466e-03 -8.39396e-04 -5.02006e-03 -2.55044e-03 -5.54514e-03
-1.93404e-03 -8.30059e-07 -5.78862e-04 -1.66523e-04 -1.00706e-03 -3.36867e-04 -1.48631e-03 -4.68326e-04 -2.09172e-03 -4.76028e-04 -3.01055e-03 -4.26708e-06 -5.38214e-03 5.99660e-03 4.58424e-02 5.96437e-03 -7.14303e-03 -1.59142e-03 -6.21697e-03 -3.88640e-03
-1.94887e-03 -3.71877e-04 -1.24843e-04 -8.17986e-04 -3.39311e-04 -1.28024e-03 -5.50422e-04 -1.81284e-03 -7.25128e-04 -2.49559e-03 -7.79995e-04 -3.53443e-03 -3.45611e-04 -6.16466e-03 5.96437e-03 4.85138e-02 5.67327e-03 -8.47916e-03 -2.86960e-03 -8.24666e-03
-2.24268e-03 -5.43249e-05 -6.18842e-04 -2.96035e-04 -1.08847e-03 -5.57592e-04 -1.59793e-03 -8.18348e-04 -2.19916e-03 -1.05245e-03 -2.98183e-03 -1.18312e-03 -4.17964e-03 -8.39396e-04 -7.14303e-03 5.67327e-03 5.08271e-02 4.85491e-03 -1.06512e-02 -5.54399e-03
-2.28061e-03 -3.94711e-04 -2.17284e-04 -8.90839e-04 -5.15129e-04 -1.40167e-03 -8.30815e-04 -1.97443e-03 -1.15678e-03 -2.66711e-03 -1.47860e-03 -3.58875e-03 -1.73811e-03 -5.02006e-03 -1.59142e-03 -8.47916e-03 4.85491e-03 5.23036e-02 2.63692e-03 -1.51015e-02
-2.57417e-03 -1.09912e-04 -6.74474e-04 -4.33454e-04 -1.20277e-03 -7.90111e-04 -1.77244e-03 -1.17462e-03 -2.43163e-03 -1.59372e-03 -3.25478e-03 -2.05601e-03 -4.38973e-03 -2.55044e-03 -6.21697e-03 -2.86960e-03 -1.06512e-02 2.63692e-03 5.14988e-02 -2.64151e-03
-2.63831e-03 -4.27148e-04 -3.17569e-04 -9.88284e-04 -7.07451e-04 -1.57035e-03 -1.13588e-03 -2.22261e-03 -1.61643e-03 -3.00727e-03 -2.18088e-03 -4.03502e-03 -2.88910e-03 -5.54514e-03 -3.88640e-03 -8.24666e-03 -5.54399e-03 -1.51015e-02 -2.64151e-03 4.87118e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_39-40.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.67646e-04 2.75491e-04 -5.40577e-04 -2.07665e-04 -6.95196e-04 -5.14167e-04 -9.13074e-04 -7.99973e-04 -1.15176e-03 -1.08371e-03 -1.40850e-03 -1.37642e-03 -1.68846e-03 -1.68801e-03 -1.99212e-03 -2.01567e-03 -2.31220e-03 -2.35943e-03 -2.65718e-03 -2.73199e-03
2.75491e-04 3.99823e-03 1.11518e-03 -6.53938e-04 4.10980e-04 -4.40788e-04 2.61787e-04 -3.79340e-04 1.73338e-04 -3.54064e-04 1.05970e-04 -3.47205e-04 4.80334e-05 -3.52631e-04 -6.00691e-06 -3.67643e-04 -5.94560e-05 -3.91452e-04 -1.15398e-04 -4.25208e-04
-5.40577e-04 1.11518e-03 7.25025e-03 1.67821e-03 -9.50820e-04 5.10743e-04 -6.32699e-04 2.86354e-04 -5.58730e-04 1.54172e-04 -5.39122e-04 5.05004e-05 -5.46638e-04 -4.21590e-05 -5.72608e-04 -1.32096e-04 -6.14072e-04 -2.25021e-04 -6.71637e-04 -3.26577e-04
-2.07665e-04 -6.53938e-04 1.67821e-03 1.04929e-02 2.21076e-03 -1.25344e-03 5.75590e-04 -8.28843e-04 2.73245e-04 -7.44142e-04 9.56343e-05 -7.33605e-04 -4.60034e-05 -7.59668e-04 -1.75755e-04 -8.11440e-04 -3.05704e-04 -8.86760e-04 -4.44546e-04 -9.87639e-04
-6.95196e-04 4.10980e-04 -9.50820e-04 2.21076e-03 1.37209e-02 2.72012e-03 -1.57254e-03 6.14147e-04 -1.04153e-03 2.30224e-04 -9.47830e-04 4.04779e-06 -9.49279e-04 -1.79036e-04 -9.98259e-04 -3.50942e-04 -1.08270e-03 -5.28140e-04 -1.20103e-03 -7.23656e-04
-5.14167e-04 -4.40788e-04 5.10743e-04 -1.25344e-03 2.72012e-03 1.69300e-02 3.20706e-03 -1.91260e-03 6.27079e-04 -1.27657e-03 1.57906e-04 -1.17627e-03 -1.20807e-04 -1.19367e-03 -3.50869e-04 -1.27221e-03 -5.72641e-04 -1.39832e-03 -8.08337e-04 -1.57360e-03
-9.13074e-04 2.61787e-04 -6.32699e-04 5.75590e-04 -1.57254e-03 3.20706e-03 2.01172e-02 3.67000e-03 -2.27707e-03 6.12708e-04 -1.53838e-03 5.40950e-05 -1.43525e-03 -2.82956e-04 -1.47515e-03 -5.68003e-04 -1.59227e-03 -8.51229e-04 -1.77415e-03 -1.16278e-03
-7.99973e-04 -3.79340e-04 2.86354e-04 -8.28843e-04 6.14147e-04 -1.91260e-03 3.67000e-03 2.32796e-02 4.10646e-03 -2.66943e-03 5.67943e-04 -1.83189e-03 -8.60142e-05 -1.73249e-03 -4.89590e-04 -1.80393e-03 -8.41518e-04 -1.97384e-03 -1.20396e-03 -2.23436e-03
-1.15176e-03 1.73338e-04 -5.58730e-04 2.73245e-04 -1.04153e-03 6.27079e-04 -2.27707e-03 4.10646e-03 2.64139e-02 4.51297e-03 -3.09414e-03 4.87461e-04 -2.16439e-03 -2.70125e-04 -2.07777e-03 -7.52318e-04 -2.19518e-03 -1.18917e-03 -2.44114e-03 -1.66174e-03
-1.08371e-03 -3.54064e-04 1.54172e-04 -7.44142e-04 2.30224e-04 -1.27657e-03 6.12708e-04 -2.66943e-03 4.51297e-03 2.95156e-02 4.88403e-03 -3.55834e-03 3.63349e-04 -2.54554e-03 -5.10079e-04 -2.48629e-03 -1.08925e-03 -2.67319e-03 -1.64250e-03 -3.03735e-03
-1.40850e-03 1.05970e-04 -5.39122e-04 9.56343e-05 -9.47830e-04 1.57906e-04 -1.53838e-03 5.67943e-04 -3.09414e-03 4.88403e-03 3.25779e-02 5.21158e-03 -4.07146e-03 1.83535e-04 -2.99034e-03 -8.24276e-04 -2.98231e-03 -1.53228e-03 -3.28150e-03 -2.26141e-03
-1.37642e-03 -3.47205e-04 5.05004e-05 -7.33605e-04 4.04779e-06 -1.17627e-03 5.40950e-05 -1.83189e-03 4.87461e-04 -3.55834e-03 5.21158e-03 3.55911e-02 5.48352e-03 -4.64861e-03 -7.04887e-05 -3.52327e-03 -1.24497e-03 -3.60973e-03 -2.14214e-03 -4.10565e-03
-1.68846e-03 4.80334e-05 -5.46638e-04 -4.60034e-05 -9.49279e-04 -1.20807e-04 -1.43525e-03 -8.60142e-05 -2.16439e-03 3.63349e-04 -4.07146e-03 5.48352e-03 3.85403e-02 5.68124e-03 -5.31408e-03 -4.31197e-04 -4.18828e-03 -1.83325e-03 -4.45471e-03 -3.04536e-03
-1.68801e-03 -3.52631e-04 -4.21590e-05 -7.59668e-04 -1.79036e-04 -1.19367e-03 -2.82956e-04 -1.73249e-03 -2.70125e-04 -2.54554e-03 1.83535e-04 -4.64861e-03 5.68124e-03 4.14010e-02 5.77217e-03 -6.11225e-03 -9.60154e-04 -5.07222e-03 -2.71690e-03 -5.72063e-03
-1.99212e-03 -6.00691e-06 -5.72608e-04 -1.75755e-04 -9.98259e-04 -3.50869e-04 -1.47515e-03 -4.89590e-04 -2.07777e-03 -5.10079e-04 -2.99034e-03 -7.04887e-05 -5.31408e-03 5.77217e-03 4.41290e-02 5.69456e-03 -7.13004e-03 -1.78563e-03 -6.37962e-03 -4.24946e-03
-2.01567e-03 -3.67643e-04 -1.32096e-04 -8.11440e-04 -3.50942e-04 -1.27221e-03 -5.68003e-04 -1.80393e-03 -7.52318e-04 -2.48629e-03 -8.24276e-04 -3.52327e-03 -4.31197e-04 -6.11225e-03 5.69456e-03 4.66370e-02 5.31970e-03 -8.57295e-03 -3.26329e-03 -8.75639e-03
-2.31220e-03 -5.94560e-05 -6.14072e-04 -3.05704e-04 -1.08270e-03 -5.72641e-04 -1.59227e-03 -8.41518e-04 -2.19518e-03 -1.08925e-03 -2.98231e-03 -1.24497e-03 -4.18828e-03 -9.60154e-04 -7.13004e-03 5.31970e-03 4.87194e-02 4.29119e-03 -1.10893e-02 -6.52644e-03
-2.35943e-03 -3.91452e-04 -2.25021e-04 -8.86760e-04 -5.28140e-04 -1.39832e-03 -8.51229e-04 -1.97384e-03 -1.18917e-03 -2.67319e-03 -1.53228e-03 -3.60973e-03 -1.83325e-03 -5.07222e-03 -1.78563e-03 -8.57295e-03 4.29119e-03 4.97271e-02 1.47274e-03 -1.62740e-02
-2.65718e-03 -1.15398e-04 -6.71637e-04 -4.44546e-04 -1.20103e-03 -8.08337e-04 -1.77415e-03 -1.20396e-03 -2.44114e-03 -1.64250e-03 -3.28150e-03 -2.14214e-03 -4.45471e-03 -2.71690e-03 -6.37962e-03 -3.26329e-03 -1.10893e-02 1.47274e-03 4.80631e-02 -4.03577e-03
-2.73199e-03 -4.25208e-04 -3.26577e-04 -9.87639e-04 -7.23656e-04 -1.57360e-03 -1.16278e-03 -2.23436e-03 -1.66174e-03 -3.03735e-03 -2.26141e-03 -4.10565e-03 -3.04536e-03 -5.72063e-03 -4.24946e-03 -8.75639e-03 -6.52644e-03 -1.62740e-02 -4.03577e-03 4.71947e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_4-5.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.26651e-04 4.13372e-04 -4.20166e-04 1.21141e-04 -3.89765e-04 -3.74679e-05 -4.20441e-04 -1.61955e-04 -4.74210e-04 -2.72225e-04 -5.39617e-04 -3.75687e-04 -6.12271e-04 -4.76053e-04 -6.90306e-04 -5.75082e-04 -7.72580e-04 -6.74308e-04 -8.58988e-04 -7.74906e-04
4.13372e-04 5.57059e-03 1.21538e-03 -7.85861e-04 5.69075e-04 -5.11281e-04 3.84858e-04 -4.00530e-04 2.85313e-04 -3.41431e-04 2.19580e-04 -3.06381e-04 1.70915e-04 -2.84708e-04 1.31989e-04 -2.71395e-04 9.90517e-05 -2.63806e-04 6.99392e-05 -2.60459e-04
-4.20166e-04 1.21538e-03 1.01554e-02 1.81549e-03 -1.10853e-03 7.45522e-04 -6.95609e-04 4.78403e-04 -5.47604e-04 3.39951e-04 -4.74701e-04 2.48778e-04 -4.34857e-04 1.80317e-04 -4.12922e-04 1.24356e-04 -4.02121e-04 7.58132e-05 -3.99016e-04 3.17969e-05
1.21141e-04 -7.85861e-04 1.81549e-03 1.47380e-02 2.39839e-03 -1.42489e-03 8.96219e-04 -8.68953e-04 5.44132e-04 -6.83689e-04 3.67235e-04 -5.98402e-04 2.51708e-04 -5.55527e-04 1.64547e-04 -5.35136e-04 9.24604e-05 -5.28602e-04 2.89908e-05 -5.31677e-04
-3.89765e-04 5.69075e-04 -1.10853e-03 2.39839e-03 1.93127e-02 2.97200e-03 -1.74604e-03 1.03338e-03 -1.04415e-03 5.94108e-04 -8.20758e-04 3.77908e-04 -7.23202e-04 2.37711e-04 -6.77889e-04 1.31698e-04 -6.59874e-04 4.33451e-05 -6.58583e-04 -3.52699e-05
-3.74679e-05 -5.11281e-04 7.45522e-04 -1.42489e-03 2.97200e-03 2.38785e-02 3.53749e-03 -2.07465e-03 1.16005e-03 -1.22527e-03 6.31984e-04 -9.63149e-04 3.75519e-04 -8.53355e-04 2.09990e-04 -8.05999e-04 8.45814e-05 -7.90990e-04 -2.05810e-05 -7.95741e-04
-4.20441e-04 3.84858e-04 -6.95609e-04 8.96219e-04 -1.74604e-03 3.53749e-03 2.84352e-02 4.09486e-03 -2.41169e-03 1.27711e-03 -1.41401e-03 6.59021e-04 -1.11293e-03 3.61373e-04 -9.91053e-04 1.69750e-04 -9.42078e-04 2.42198e-05 -9.30705e-04 -9.84922e-05
-1.61955e-04 -4.00530e-04 4.78403e-04 -8.68953e-04 1.03338e-03 -2.07465e-03 4.09486e-03 3.29827e-02 4.64380e-03 -2.75774e-03 1.38465e-03 -1.61149e-03 6.75512e-04 -1.27149e-03 3.35794e-04 -1.13784e-03 1.17234e-04 -1.08779e-03 -4.92603e-05 -1.08076e-03
-4.74210e-04 2.85313e-04 -5.47604e-04 5.44132e-04 -1.04415e-03 1.16005e-03 -2.41169e-03 4.64380e-03 3.75208e-02 5.18391e-03 -3.11326e-03 1.48244e-03 -1.81846e-03 6.81331e-04 -1.43980e-03 2.98644e-04 -1.29486e-03 5.22483e-05 -1.24437e-03 -1.36190e-04
-2.72225e-04 -3.41431e-04 3.39951e-04 -6.83689e-04 5.94108e-04 -1.22527e-03 1.27711e-03 -2.75774e-03 5.18391e-03 4.20491e-02 5.71469e-03 -3.47882e-03 1.57004e-03 -2.03575e-03 6.76039e-04 -1.61889e-03 2.49445e-04 -1.46328e-03 -2.58068e-05 -1.41328e-03
-5.39617e-04 2.19580e-04 -4.74701e-04 3.67235e-04 -8.20758e-04 6.31984e-04 -1.41401e-03 1.38465e-03 -3.11326e-03 5.71469e-03 4.65672e-02 6.23556e-03 -3.85497e-03 1.64688e-03 -2.26408e-03 6.59040e-04 -1.80963e-03 1.87503e-04 -1.64425e-03 -1.17814e-04
-3.75687e-04 -3.06381e-04 2.48778e-04 -5.98402e-04 3.77908e-04 -9.63149e-04 6.59021e-04 -1.61149e-03 1.48244e-03 -3.47882e-03 6.23556e-03 5.10746e-02 6.74585e-03 -4.24245e-03 1.71223e-03 -2.50438e-03 6.29504e-04 -2.01324e-03 1.11797e-04 -1.83915e-03
-6.12271e-04 1.70915e-04 -4.34857e-04 2.51708e-04 -7.23202e-04 3.75519e-04 -1.11293e-03 6.75512e-04 -1.81846e-03 1.57004e-03 -3.85497e-03 6.74585e-03 5.55707e-02 7.24479e-03 -4.64200e-03 1.76522e-03 -2.75765e-03 5.86381e-04 -2.23087e-03 2.10442e-05
-4.76053e-04 -2.84708e-04 1.80317e-04 -5.55527e-04 2.37711e-04 -8.53355e-04 3.61373e-04 -1.27149e-03 6.81331e-04 -2.03575e-03 1.64688e-03 -4.24245e-03 7.24479e-03 6.00545e-02 7.73145e-03 -5.05473e-03 1.80474e-03 -3.02517e-03 5.28313e-04 -2.46420e-03
-6.90306e-04 1.31989e-04 -4.12922e-04 1.64547e-04 -6.77889e-04 2.09990e-04 -9.91053e-04 3.35794e-04 -1.43980e-03 6.76039e-04 -2.26408e-03 1.71223e-03 -4.64200e-03 7.73145e-03 6.45252e-02 8.20472e-03 -5.48171e-03 1.82940e-03 -3.30840e-03 4.53686e-04
-5.75082e-04 -2.71395e-04 1.24356e-04 -5.35136e-04 1.31698e-04 -8.05999e-04 1.69750e-04 -1.13784e-03 2.98644e-04 -1.61889e-03 6.59040e-04 -2.50438e-03 1.76522e-03 -5.05473e-03 8.20472e-03 6.89816e-02 8.66319e-03 -5.92458e-03 1.83756e-03 -3.60932e-03
-7.72580e-04 9.90517e-05 -4.02121e-04 9.24604e-05 -6.59874e-04 8.45814e-05 -9.42078e-04 1.17234e-04 -1.29486e-03 2.49445e-04 -1.80963e-03 6.29504e-04 -2.75765e-03 1.80474e-03 -5.48171e-03 8.66319e-03 7.34221e-02 9.10520e-03 -6.38511e-03 1.82712e-03
-6.74308e-04 -2.63806e-04 7.58132e-05 -5.28602e-04 4.33451e-05 -7.90990e-04 2.42198e-05 -1.08779e-03 5.22483e-05 -1.46328e-03 1.87503e-04 -2.01324e-03 5.86381e-04 -3.02517e-03 1.82940e-03 -5.92458e-03 9.10520e-03 7.78449e-02 9.52864e-03 -6.86569e-03
-8.58988e-04 6.99392e-05 -3.99016e-04 2.89908e-05 -6.58583e-04 -2.05810e-05 -9.30705e-04 -4.92603e-05 -1.24437e-03 -2.58068e-05 -1.64425e-03 1.11797e-04 -2.23087e-03 5.28313e-04 -3.30840e-03 1.83756e-03 -6.38511e-03 9.52864e-03 8.22476e-02 9.93087e-03
-7.74906e-04 -2.60459e-04 3.17969e-05 -5.31677e-04 -3.52699e-05 -7.95741e-04 -9.84922e-05 -1.08076e-03 -1.36190e-04 -1.41328e-03 -1.17814e-04 -1.83915e-03 2.10442e-05 -2.46420e-03 4.53686e-04 -3.60932e-03 1.82712e-03 -6.86569e-03 9.93087e-03 8.66274e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_40-41.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.45394e-04 2.59614e-04 -5.40867e-04 -2.25015e-04 -7.06165e-04 -5.37383e-04 -9.32448e-04 -8.30258e-04 -1.17949e-03 -1.12186e-03 -1.44541e-03 -1.42396e-03 -1.73635e-03 -1.74645e-03 -2.05162e-03 -2.08500e-03 -2.38358e-03 -2.44132e-03 -2.74280e-03 -2.82950e-03
2.59614e-04 3.84915e-03 1.08658e-03 -6.35413e-04 3.98583e-04 -4.30074e-04 2.53057e-04 -3.70576e-04 1.66206e-04 -3.46475e-04 9.98990e-05 -3.40545e-04 4.26661e-05 -3.46795e-04 -1.09422e-05 -3.62610e-04 -6.42276e-05 -3.87344e-04 -1.20424e-04 -4.22366e-04
-5.40867e-04 1.08658e-03 6.97875e-03 1.63445e-03 -9.24226e-04 4.94143e-04 -6.18212e-04 2.75150e-04 -5.46994e-04 1.45126e-04 -5.29023e-04 4.27838e-05 -5.37860e-04 -4.90892e-05 -5.65081e-04 -1.38707e-04 -6.07934e-04 -2.31932e-04 -6.67319e-04 -3.34607e-04
-2.25015e-04 -6.35413e-04 1.63445e-03 1.00997e-02 2.15223e-03 -1.21917e-03 5.55337e-04 -8.11032e-04 2.60056e-04 -7.29957e-04 8.50704e-05 -7.21561e-04 -5.50782e-05 -7.49410e-04 -1.84133e-04 -8.03048e-04 -3.14249e-04 -8.80678e-04 -4.54280e-04 -9.84861e-04
-7.06165e-04 3.98583e-04 -9.24226e-04 2.15223e-03 1.32058e-02 2.64708e-03 -1.53075e-03 5.90417e-04 -1.02064e-03 2.15167e-04 -9.31525e-04 -7.98837e-06 -9.35726e-04 -1.89572e-04 -9.87185e-04 -3.61246e-04 -1.07448e-03 -5.39506e-04 -1.19667e-03 -7.37963e-04
-5.37383e-04 -4.30074e-04 4.94143e-04 -1.21917e-03 2.64708e-03 1.62930e-02 3.11957e-03 -1.86342e-03 5.99872e-04 -1.25280e-03 1.40919e-04 -1.15816e-03 -1.34509e-04 -1.17916e-03 -3.63436e-04 -1.26128e-03 -5.85840e-04 -1.39188e-03 -8.24377e-04 -1.57364e-03
-9.32448e-04 2.53057e-04 -6.18212e-04 5.55337e-04 -1.53075e-03 3.11957e-03 1.93582e-02 3.56803e-03 -2.22066e-03 5.81903e-04 -1.51201e-03 3.49258e-05 -1.41587e-03 -2.98962e-04 -1.46065e-03 -5.83647e-04 -1.58309e-03 -8.69276e-04 -1.77221e-03 -1.18714e-03
-8.30258e-04 -3.70576e-04 2.75150e-04 -8.11032e-04 5.90417e-04 -1.86342e-03 3.56803e-03 2.23985e-02 3.98986e-03 -2.60602e-03 5.33251e-04 -1.80341e-03 -1.08041e-04 -1.71274e-03 -5.08980e-04 -1.79101e-03 -8.62240e-04 -1.96915e-03 -1.23059e-03 -2.24228e-03
-1.17949e-03 1.66206e-04 -5.46994e-04 2.60056e-04 -1.02064e-03 5.99872e-04 -2.22066e-03 3.98986e-03 2.54104e-02 4.38145e-03 -3.02423e-03 4.48183e-04 -2.13470e-03 -2.96123e-04 -2.05927e-03 -7.77156e-04 -2.18664e-03 -1.21881e-03 -2.44641e-03 -1.70476e-03
-1.12186e-03 -3.46475e-04 1.45126e-04 -7.29957e-04 2.15167e-04 -1.25280e-03 5.81903e-04 -2.60602e-03 4.38145e-03 2.83893e-02 4.73686e-03 -3.48280e-03 3.18361e-04 -2.51623e-03 -5.42130e-04 -2.47182e-03 -1.12341e-03 -2.67454e-03 -1.68899e-03 -3.06430e-03
-1.44541e-03 9.98990e-05 -5.29023e-04 8.50704e-05 -9.31525e-04 1.40919e-04 -1.51201e-03 5.33251e-04 -3.02423e-03 4.73686e-03 3.13278e-02 5.04763e-03 -3.99192e-03 1.30727e-04 -2.96424e-03 -8.66331e-04 -2.97748e-03 -1.58385e-03 -3.30466e-03 -2.34235e-03
-1.42396e-03 -3.40545e-04 4.27838e-05 -7.21561e-04 -7.98837e-06 -1.15816e-03 3.49258e-05 -1.80341e-03 4.48183e-04 -3.48280e-03 5.04763e-03 3.42157e-02 5.30069e-03 -4.56785e-03 -1.35078e-04 -3.50598e-03 -1.30516e-03 -3.62653e-03 -2.22891e-03 -4.17829e-03
-1.73635e-03 4.26661e-05 -5.37860e-04 -5.50782e-05 -9.35726e-04 -1.34509e-04 -1.41587e-03 -1.08041e-04 -2.13470e-03 3.18361e-04 -3.99192e-03 5.30069e-03 3.70368e-02 5.47555e-03 -5.23778e-03 -5.15787e-04 -4.19195e-03 -1.92958e-03 -4.52117e-03 -3.21470e-03
-1.74645e-03 -3.46795e-04 -4.90892e-05 -7.49410e-04 -1.89572e-04 -1.17916e-03 -2.98962e-04 -1.71274e-03 -2.96123e-04 -2.51623e-03 1.30727e-04 -4.56785e-03 5.47555e-03 3.97637e-02 5.53537e-03 -6.05257e-03 -1.08286e-03 -5.12505e-03 -2.89718e-03 -5.92434e-03
-2.05162e-03 -1.09422e-05 -5.65081e-04 -1.84133e-04 -9.87185e-04 -3.63436e-04 -1.46065e-03 -5.08980e-04 -2.05927e-03 -5.42130e-04 -2.96424e-03 -1.35078e-04 -5.23778e-03 5.53537e-03 4.23456e-02 5.40846e-03 -7.11537e-03 -1.99457e-03 -6.56992e-03 -4.68113e-03
-2.08500e-03 -3.62610e-04 -1.38707e-04 -8.03048e-04 -3.61246e-04 -1.26128e-03 -5.83647e-04 -1.79101e-03 -7.77156e-04 -2.47182e-03 -8.66331e-04 -3.50598e-03 -5.15787e-04 -6.05257e-03 5.40846e-03 4.46792e-02 4.93604e-03 -8.69196e-03 -3.72692e-03 -9.38207e-03
-2.38358e-03 -6.42276e-05 -6.07934e-04 -3.14249e-04 -1.07448e-03 -5.85840e-04 -1.58309e-03 -8.62240e-04 -2.18664e-03 -1.12341e-03 -2.97748e-03 -1.30516e-03 -4.19195e-03 -1.08286e-03 -7.11537e-03 4.93604e-03 4.64983e-02 3.64101e-03 -1.16412e-02 -7.63956e-03
-2.44132e-03 -3.87344e-04 -2.31932e-04 -8.80678e-04 -5.39506e-04 -1.39188e-03 -8.69276e-04 -1.96915e-03 -1.21881e-03 -2.67454e-03 -1.58385e-03 -3.62653e-03 -1.92958e-03 -5.12505e-03 -1.99457e-03 -8.69196e-03 3.64101e-03 4.69432e-02 1.60247e-04 -1.73379e-02
-2.74280e-03 -1.20424e-04 -6.67319e-04 -4.54280e-04 -1.19667e-03 -8.24377e-04 -1.77221e-03 -1.23059e-03 -2.44641e-03 -1.68899e-03 -3.30466e-03 -2.22891e-03 -4.52117e-03 -2.89718e-03 -6.56992e-03 -3.72692e-03 -1.16412e-02 1.60247e-04 4.46373e-02 -4.58604e-03
-2.82950e-03 -4.22366e-04 -3.34607e-04 -9.84861e-04 -7.37963e-04 -1.57364e-03 -1.18714e-03 -2.24228e-03 -1.70476e-03 -3.06430e-03 -2.34235e-03 -4.17829e-03 -3.21470e-03 -5.92434e-03 -4.68113e-03 -9.38207e-03 -7.63956e-03 -1.73379e-02 -4.58604e-03 4.76744e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_41-42.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.22369e-04 2.43079e-04 -5.41301e-04 -2.42555e-04 -7.17651e-04 -5.60822e-04 -9.52649e-04 -8.60824e-04 -1.20837e-03 -1.16041e-03 -1.48391e-03 -1.47223e-03 -1.78631e-03 -1.80595e-03 -2.11353e-03 -2.15560e-03 -2.45790e-03 -2.52497e-03 -2.83219e-03 -2.92940e-03
2.43079e-04 3.69422e-03 1.05592e-03 -6.15931e-04 3.85690e-04 -4.18581e-04 2.44011e-04 -3.61083e-04 1.58948e-04 -3.38178e-04 9.38588e-05 -3.33164e-04 3.74679e-05 -3.40195e-04 -1.55761e-05 -3.56751e-04 -6.85707e-05 -3.82345e-04 -1.24907e-04 -4.18565e-04
-5.41301e-04 1.05592e-03 6.69686e-03 1.58755e-03 -8.96208e-04 4.77035e-04 -6.02544e-04 2.63716e-04 -5.34108e-04 1.36143e-04 -5.17758e-04 3.53809e-05 -5.27848e-04 -5.54757e-05 -5.56208e-04 -1.44552e-04 -6.00328e-04 -2.37867e-04 -6.61392e-04 -3.41479e-04
-2.42555e-04 -6.15931e-04 1.58755e-03 9.69145e-03 2.08961e-03 -1.18299e-03 5.34645e-04 -7.91617e-04 2.46806e-04 -7.14178e-04 7.48436e-05 -7.07865e-04 -6.34690e-05 -7.37372e-04 -1.91509e-04 -7.92717e-04 -3.21491e-04 -8.72460e-04 -4.62436e-04 -9.79768e-04
-7.17651e-04 3.85690e-04 -8.96208e-04 2.08961e-03 1.26712e-02 2.56905e-03 -1.48649e-03 5.66386e-04 -9.97642e-04 2.00302e-04 -9.13091e-04 -1.93187e-05 -9.19934e-04 -1.98957e-04 -9.73697e-04 -3.69997e-04 -1.06361e-03 -5.48951e-04 -1.18942e-03 -7.50038e-04
-5.60822e-04 -4.18581e-04 4.77035e-04 -1.18299e-03 2.56905e-03 1.56320e-02 3.02629e-03 -1.81116e-03 5.72567e-04 -1.22638e-03 1.24450e-04 -1.13735e-03 -1.47067e-04 -1.16182e-03 -3.74324e-04 -1.24726e-03 -5.96896e-04 -1.38209e-03 -8.37872e-04 -1.57017e-03
-9.52649e-04 2.44011e-04 -6.02544e-04 5.34645e-04 -1.48649e-03 3.02629e-03 1.85708e-02 3.45950e-03 -2.16046e-03 5.51285e-04 -1.48233e-03 1.66834e-05 -1.39311e-03 -3.13303e-04 -1.44257e-03 -5.97017e-04 -1.57007e-03 -8.84546e-04 -1.76624e-03 -1.20849e-03
-8.60824e-04 -3.61083e-04 2.63716e-04 -7.91617e-04 5.66386e-04 -1.81116e-03 3.45950e-03 2.14845e-02 3.86603e-03 -2.53806e-03 4.99100e-04 -1.77094e-03 -1.28669e-04 -1.68891e-03 -5.26148e-04 -1.77382e-03 -8.80092e-04 -1.96002e-03 -1.25402e-03 -2.24597e-03
-1.20837e-03 1.58948e-04 -5.34108e-04 2.46806e-04 -9.97642e-04 5.72567e-04 -2.16046e-03 3.86603e-03 2.43698e-02 4.24207e-03 -2.94892e-03 4.09873e-04 -2.10022e-03 -3.20193e-04 -2.03589e-03 -7.99185e-04 -2.17313e-03 -1.24516e-03 -2.44697e-03 -1.74497e-03
-1.16041e-03 -3.38178e-04 1.36143e-04 -7.14178e-04 2.00302e-04 -1.22638e-03 5.51285e-04 -2.53806e-03 4.24207e-03 2.72217e-02 4.58131e-03 -3.40098e-03 2.74809e-04 -2.48135e-03 -5.71723e-04 -2.45183e-03 -1.15440e-03 -2.67075e-03 -1.73264e-03 -3.08780e-03
-1.48391e-03 9.38588e-05 -5.17758e-04 7.48436e-05 -9.13091e-04 1.24450e-04 -1.48233e-03 4.99100e-04 -2.94892e-03 4.58131e-03 3.00323e-02 4.87482e-03 -3.90511e-03 7.98446e-05 -2.93179e-03 -9.05596e-04 -2.96683e-03 -1.63273e-03 -3.32387e-03 -2.42360e-03
-1.47223e-03 -3.33164e-04 3.53809e-05 -7.07865e-04 -1.93187e-05 -1.13735e-03 1.66834e-05 -1.77094e-03 4.09873e-04 -3.40098e-03 4.87482e-03 3.27907e-02 5.10851e-03 -4.47899e-03 -1.97477e-04 -3.48211e-03 -1.36312e-03 -3.63884e-03 -2.31626e-03 -4.25418e-03
-1.78631e-03 3.74679e-05 -5.27848e-04 -6.34690e-05 -9.19934e-04 -1.47067e-04 -1.39311e-03 -1.28669e-04 -2.10022e-03 2.74809e-04 -3.90511e-03 5.10851e-03 3.54795e-02 5.25981e-03 -5.15291e-03 -5.98805e-04 -4.19023e-03 -2.02704e-03 -4.59030e-03 -3.40108e-03
-1.80595e-03 -3.40195e-04 -5.54757e-05 -7.37372e-04 -1.98957e-04 -1.16182e-03 -3.13303e-04 -1.68891e-03 -3.20193e-04 -2.48135e-03 7.98446e-05 -4.47899e-03 5.25981e-03 3.80679e-02 5.28693e-03 -5.98550e-03 -1.20743e-03 -5.17980e-03 -3.09529e-03 -6.16598e-03
-2.11353e-03 -1.55761e-05 -5.56208e-04 -1.91509e-04 -9.73697e-04 -3.74324e-04 -1.44257e-03 -5.26148e-04 -2.03589e-03 -5.71723e-04 -2.93179e-03 -1.97477e-04 -5.15291e-03 5.28693e-03 4.04977e-02 5.10630e-03 -7.10041e-03 -2.22227e-03 -6.79756e-03 -5.19555e-03
-2.15560e-03 -3.56751e-04 -1.44552e-04 -7.92717e-04 -3.69997e-04 -1.24726e-03 -5.97017e-04 -1.77382e-03 -7.99185e-04 -2.45183e-03 -9.05596e-04 -3.48211e-03 -5.98805e-04 -5.98550e-03 5.10630e-03 4.26446e-02 4.51838e-03 -8.84630e-03 -4.27472e-03 -1.01189e-02
-2.45790e-03 -6.85707e-05 -6.00328e-04 -3.21491e-04 -1.06361e-03 -5.96896e-04 -1.57007e-03 -8.80092e-04 -2.17313e-03 -1.15440e-03 -2.96683e-03 -1.36312e-03 -4.19023e-03 -1.20743e-03 -7.10041e-03 4.51838e-03 4.41599e-02 2.89025e-03 -1.23022e-02 -8.77893e-03
-2.52497e-03 -3.82345e-04 -2.37867e-04 -8.72460e-04 -5.48951e-04 -1.38209e-03 -8.84546e-04 -1.96002e-03 -1.24516e-03 -2.67075e-03 -1.63273e-03 -3.63884e-03 -2.02704e-03 -5.17980e-03 -2.22227e-03 -8.84630e-03 2.89025e-03 4.39627e-02 -1.19562e-03 -1.79607e-02
-2.83219e-03 -1.24907e-04 -6.61392e-04 -4.62436e-04 -1.18942e-03 -8.37872e-04 -1.76624e-03 -1.25402e-03 -2.44697e-03 -1.73264e-03 -3.32387e-03 -2.31626e-03 -4.59030e-03 -3.09529e-03 -6.79756e-03 -4.27472e-03 -1.23022e-02 -1.19562e-03 4.15612e-02 -3.74390e-03
-2.92940e-03 -4.18565e-04 -3.41479e-04 -9.79768e-04 -7.50038e-04 -1.57017e-03 -1.20849e-03 -2.24597e-03 -1.74497e-03 -3.08780e-03 -2.42360e-03 -4.25418e-03 -3.40108e-03 -6.16598e-03 -5.19555e-03 -1.01189e-02 -8.77893e-03 -1.79607e-02 -3.74390e-03 5.03760e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_42-43.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.98684e-04 2.25508e-04 -5.41306e-04 -2.60899e-04 -7.28831e-04 -5.85254e-04 -9.72660e-04 -8.92548e-04 -1.23719e-03 -1.20043e-03 -1.52253e-03 -1.52250e-03 -1.83666e-03 -1.86788e-03 -2.17597e-03 -2.22889e-03 -2.53323e-03 -2.61174e-03 -2.92350e-03 -3.03286e-03
2.25508e-04 3.53414e-03 1.02325e-03 -5.95545e-04 3.72338e-04 -4.06317e-04 2.34690e-04 -3.50867e-04 1.51613e-04 -3.29171e-04 8.79021e-05 -3.25046e-04 3.24987e-05 -3.32803e-04 -1.98383e-05 -3.50021e-04 -7.24022e-05 -3.76393e-04 -1.28742e-04 -4.13718e-04
-5.41306e-04 1.02325e-03 6.40588e-03 1.53763e-03 -8.66856e-04 4.59477e-04 -5.85710e-04 2.52114e-04 -5.20083e-04 1.27294e-04 -5.05327e-04 2.83720e-05 -5.16583e-04 -6.12245e-05 -5.45952e-04 -1.49522e-04 -5.91190e-04 -2.42687e-04 -6.53761e-04 -3.47018e-04
-2.60899e-04 -5.95545e-04 1.53763e-03 9.27013e-03 2.02307e-03 -1.14499e-03 5.13595e-04 -7.70585e-04 2.33588e-04 -6.96778e-04 6.50676e-05 -6.92465e-04 -7.10428e-05 -7.23467e-04 -1.97727e-04 -7.80319e-04 -3.27230e-04 -8.61934e-04 -4.68764e-04 -9.72123e-04
-7.28831e-04 3.72338e-04 -8.66856e-04 2.02307e-03 1.21195e-02 2.48629e-03 -1.43988e-03 5.42157e-04 -9.72529e-04 1.85750e-04 -8.92505e-04 -2.97928e-05 -9.01850e-04 -2.07016e-04 -9.57701e-04 -3.76976e-04 -1.04994e-03 -5.56202e-04 -1.17906e-03 -7.59542e-04
-5.85254e-04 -4.06317e-04 4.59477e-04 -1.14499e-03 2.48629e-03 1.49500e-02 2.92750e-03 -1.75591e-03 5.45307e-04 -1.19724e-03 1.08669e-04 -1.11373e-03 -1.58271e-04 -1.14149e-03 -3.83274e-04 -1.22996e-03 -6.05481e-04 -1.36865e-03 -8.48414e-04 -1.56278e-03
-9.72660e-04 2.34690e-04 -5.85710e-04 5.13595e-04 -1.43988e-03 2.92750e-03 1.77586e-02 3.34479e-03 -2.09659e-03 5.21035e-04 -1.44926e-03 -4.12765e-07 -1.36687e-03 -3.25699e-04 -1.42076e-03 -6.07772e-04 -1.55297e-03 -8.96618e-04 -1.75588e-03 -1.22633e-03
-8.92548e-04 -3.50867e-04 2.52114e-04 -7.70585e-04 5.42157e-04 -1.75591e-03 3.34479e-03 2.05421e-02 3.73540e-03 -2.46564e-03 4.65728e-04 -1.73431e-03 -1.47598e-04 -1.66077e-03 -5.40711e-04 -1.75204e-03 -8.94603e-04 -1.94598e-03 -1.27370e-03 -2.24491e-03
-1.23719e-03 1.51613e-04 -5.20083e-04 2.33588e-04 -9.72529e-04 5.45307e-04 -2.09659e-03 3.73540e-03 2.32970e-02 4.09538e-03 -2.86830e-03 3.72846e-04 -2.06076e-03 -3.41946e-04 -2.00738e-03 -8.17915e-04 -2.15428e-03 -1.26766e-03 -2.44235e-03 -1.78177e-03
-1.20043e-03 -3.29171e-04 1.27294e-04 -6.96778e-04 1.85750e-04 -1.19724e-03 5.21035e-04 -2.46564e-03 4.09538e-03 2.60183e-02 4.41801e-03 -3.31285e-03 2.33108e-04 -2.44055e-03 -5.98346e-04 -2.42585e-03 -1.18160e-03 -2.66125e-03 -1.77280e-03 -3.10738e-03
-1.52253e-03 8.79021e-05 -5.05327e-04 6.50676e-05 -8.92505e-04 1.08669e-04 -1.44926e-03 4.65728e-04 -2.86830e-03 4.41801e-03 2.86975e-02 4.69389e-03 -3.81100e-03 3.14151e-05 -2.89261e-03 -9.41453e-04 -2.94992e-03 -1.67825e-03 -3.33876e-03 -2.50513e-03
-1.52250e-03 -3.25046e-04 2.83720e-05 -6.92465e-04 -2.97928e-05 -1.11373e-03 -4.12765e-07 -1.73431e-03 3.72846e-04 -3.31285e-03 4.69389e-03 3.13231e-02 4.90789e-03 -4.38181e-03 -2.57037e-04 -3.45109e-03 -1.41816e-03 -3.64616e-03 -2.40408e-03 -4.33481e-03
-1.83666e-03 3.24987e-05 -5.16583e-04 -7.10428e-05 -9.01850e-04 -1.58271e-04 -1.36687e-03 -1.47598e-04 -2.06076e-03 2.33108e-04 -3.81100e-03 4.90789e-03 3.38761e-02 5.03509e-03 -5.05931e-03 -6.79542e-04 -4.18272e-03 -2.12553e-03 -4.66375e-03 -3.60923e-03
-1.86788e-03 -3.32803e-04 -6.12245e-05 -7.23467e-04 -2.07016e-04 -1.14149e-03 -3.25699e-04 -1.66077e-03 -3.41946e-04 -2.44055e-03 3.14151e-05 -4.38181e-03 5.03509e-03 3.63221e-02 5.02801e-03 -5.91085e-03 -1.33377e-03 -5.23802e-03 -3.31600e-03 -6.45479e-03
-2.17597e-03 -1.98383e-05 -5.45952e-04 -1.97727e-04 -9.57701e-04 -3.83274e-04 -1.42076e-03 -5.40711e-04 -2.00738e-03 -5.98346e-04 -2.89261e-03 -2.57037e-04 -5.05931e-03 5.02801e-03 3.85940e-02 4.78864e-03 -7.08721e-03 -2.47356e-03 -7.07197e-03 -5.79632e-03
-2.22889e-03 -3.50021e-04 -1.49522e-04 -7.80319e-04 -3.76976e-04 -1.22996e-03 -6.07772e-04 -1.75204e-03 -8.17915e-04 -2.42585e-03 -9.41453e-04 -3.45109e-03 -6.79542e-04 -5.91085e-03 4.78864e-03 4.05405e-02 4.06241e-03 -9.04568e-03 -4.91027e-03 -1.09195e-02
-2.53323e-03 -7.24022e-05 -5.91190e-04 -3.27230e-04 -1.04994e-03 -6.05481e-04 -1.55297e-03 -8.94603e-04 -2.15428e-03 -1.18160e-03 -2.94992e-03 -1.41816e-03 -4.18272e-03 -1.33377e-03 -7.08721e-03 4.06241e-03 4.17040e-02 2.03585e-03 -1.30254e-02 -9.74723e-03
-2.61174e-03 -3.76393e-04 -2.42687e-04 -8.61934e-04 -5.56202e-04 -1.36865e-03 -8.96618e-04 -1.94598e-03 -1.26766e-03 -2.66125e-03 -1.67825e-03 -3.64616e-03 -2.12553e-03 -5.23802e-03 -2.47356e-03 -9.04568e-03 2.03585e-03 4.08435e-02 -2.39633e-03 -1.77294e-02
-2.92350e-03 -1.28742e-04 -6.53761e-04 -4.68764e-04 -1.17906e-03 -8.48414e-04 -1.75588e-03 -1.27370e-03 -2.44235e-03 -1.77280e-03 -3.33876e-03 -2.40408e-03 -4.66375e-03 -3.31600e-03 -7.07197e-03 -4.91027e-03 -1.30254e-02 -2.39633e-03 3.92593e-02 -1.12846e-03
-3.03286e-03 -4.13718e-04 -3.47018e-04 -9.72123e-04 -7.59542e-04 -1.56278e-03 -1.22633e-03 -2.24491e-03 -1.78177e-03 -3.10738e-03 -2.50513e-03 -4.33481e-03 -3.60923e-03 -6.45479e-03 -5.79632e-03 -1.09195e-02 -9.74723e-03 -1.77294e-02 -1.12846e-03 5.48649e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_43-44.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.74436e-04 2.07272e-04 -5.41270e-04 -2.79461e-04 -7.40170e-04 -6.09916e-04 -9.93025e-04 -9.24495e-04 -1.26661e-03 -1.24070e-03 -1.56215e-03 -1.57321e-03 -1.88844e-03 -1.93043e-03 -2.23994e-03 -2.30311e-03 -2.61033e-03 -2.70012e-03 -3.01706e-03 -3.13861e-03
2.07272e-04 3.36955e-03 9.88614e-04 -5.74292e-04 3.58551e-04 -3.93288e-04 2.25131e-04 -3.39935e-04 1.44245e-04 -3.19456e-04 8.20826e-05 -3.16184e-04 2.78227e-05 -3.24597e-04 -2.36530e-05 -3.42380e-04 -7.56345e-05 -3.69423e-04 -1.31822e-04 -4.07726e-04
-5.41270e-04 9.88614e-04 6.10695e-03 1.48477e-03 -8.36211e-04 4.41511e-04 -5.67695e-04 2.40410e-04 -5.04900e-04 1.18664e-04 -4.91692e-04 2.18606e-05 -5.04002e-04 -6.62092e-05 -5.34218e-04 -1.53464e-04 -5.80386e-04 -2.46199e-04 -6.44241e-04 -3.50979e-04
-2.79461e-04 -5.74292e-04 1.48477e-03 8.83735e-03 1.95274e-03 -1.10523e-03 4.92251e-04 -7.47912e-04 2.20500e-04 -6.77728e-04 5.58667e-05 -6.75306e-04 -7.76474e-05 -7.07607e-04 -2.02603e-04 -7.65717e-04 -3.31238e-04 -8.48898e-04 -4.72968e-04 -9.61640e-04
-7.40170e-04 3.58551e-04 -8.36211e-04 1.95274e-03 1.15529e-02 2.39894e-03 -1.39095e-03 5.17827e-04 -9.45229e-04 1.71656e-04 -8.69678e-04 -3.92290e-05 -8.81337e-04 -2.13527e-04 -9.38998e-04 -3.81901e-04 -1.03320e-03 -5.60891e-04 -1.16522e-03 -7.65994e-04
-6.09916e-04 -3.93288e-04 4.41511e-04 -1.10523e-03 2.39894e-03 1.42497e-02 2.82341e-03 -1.69773e-03 5.18226e-04 -1.16529e-03 9.37714e-05 -1.08720e-03 -1.67877e-04 -1.11800e-03 -3.89979e-04 -1.20910e-03 -6.11202e-04 -1.35121e-03 -8.55493e-04 -1.55098e-03
-9.93025e-04 2.25131e-04 -5.67695e-04 4.92251e-04 -1.39095e-03 2.82341e-03 1.69247e-02 3.22413e-03 -2.02904e-03 4.91340e-04 -1.41265e-03 -1.61045e-05 -1.33693e-03 -3.35816e-04 -1.39491e-03 -6.15476e-04 -1.53135e-03 -9.04917e-04 -1.74055e-03 -1.23992e-03
-9.24495e-04 -3.39935e-04 2.40410e-04 -7.47912e-04 5.17827e-04 -1.69773e-03 3.22413e-03 1.95748e-02 3.59829e-03 -2.38871e-03 4.33380e-04 -1.69332e-03 -1.64479e-04 -1.62804e-03 -5.52215e-04 -1.72525e-03 -9.05182e-04 -1.92650e-03 -1.28887e-03 -2.23837e-03
-1.26661e-03 1.44245e-04 -5.04900e-04 2.20500e-04 -9.45229e-04 5.18226e-04 -2.02904e-03 3.59829e-03 2.21964e-02 3.94178e-03 -2.78224e-03 3.37434e-04 -2.01596e-03 -3.60909e-04 -1.97327e-03 -8.32718e-04 -2.12944e-03 -1.28549e-03 -2.43175e-03 -1.81416e-03
-1.24070e-03 -3.19456e-04 1.18664e-04 -6.77728e-04 1.71656e-04 -1.16529e-03 4.91340e-04 -2.38871e-03 3.94178e-03 2.47839e-02 4.24747e-03 -3.21825e-03 1.93712e-04 -2.39338e-03 -6.21359e-04 -2.39331e-03 -1.20419e-03 -2.64529e-03 -1.80847e-03 -3.12227e-03
-1.56215e-03 8.20826e-05 -4.91692e-04 5.58667e-05 -8.69678e-04 9.37714e-05 -1.41265e-03 4.33380e-04 -2.78224e-03 4.24747e-03 2.73290e-02 4.50550e-03 -3.70923e-03 -1.39401e-05 -2.84601e-03 -9.73052e-04 -2.92590e-03 -1.71936e-03 -3.34847e-03 -2.58653e-03
-1.57321e-03 -3.16184e-04 2.18606e-05 -6.75306e-04 -3.92290e-05 -1.08720e-03 -1.61045e-05 -1.69332e-03 3.37434e-04 -3.21825e-03 4.50550e-03 2.98190e-02 4.69967e-03 -4.27588e-03 -3.12944e-04 -3.41212e-03 -1.46922e-03 -3.64773e-03 -2.49202e-03 -4.42162e-03
-1.88844e-03 2.78227e-05 -5.04002e-04 -7.76474e-05 -8.81337e-04 -1.67877e-04 -1.33693e-03 -1.64479e-04 -2.01596e-03 1.93712e-04 -3.70923e-03 4.69967e-03 3.22333e-02 4.80243e-03 -4.95627e-03 -7.56968e-04 -4.16853e-03 -2.22467e-03 -4.74290e-03 -3.84318e-03
-1.93043e-03 -3.24597e-04 -6.62092e-05 -7.07607e-04 -2.13527e-04 -1.11800e-03 -3.35816e-04 -1.62804e-03 -3.60909e-04 -2.39338e-03 -1.39401e-05 -4.27588e-03 4.80243e-03 3.45336e-02 4.75988e-03 -5.82802e-03 -1.46155e-03 -5.30114e-03 -3.56344e-03 -6.79450e-03
-2.23994e-03 -2.36530e-05 -5.34218e-04 -2.02603e-04 -9.38998e-04 -3.89979e-04 -1.39491e-03 -5.52215e-04 -1.97327e-03 -6.21359e-04 -2.84601e-03 -3.12944e-04 -4.95627e-03 4.75988e-03 3.66426e-02 4.45610e-03 -7.07733e-03 -2.75260e-03 -7.39679e-03 -6.46339e-03
-2.30311e-03 -3.42380e-04 -1.53464e-04 -7.65717e-04 -3.81901e-04 -1.20910e-03 -6.15476e-04 -1.72525e-03 -8.32718e-04 -2.39331e-03 -9.73052e-04 -3.41212e-03 -7.56968e-04 -5.82802e-03 4.45610e-03 3.83731e-02 3.56420e-03 -9.29409e-03 -5.61347e-03 -1.16765e-02
-2.61033e-03 -7.56345e-05 -5.80386e-04 -3.31238e-04 -1.03320e-03 -6.11202e-04 -1.53135e-03 -9.05182e-04 -2.12944e-03 -1.20419e-03 -2.92590e-03 -1.46922e-03 -4.16853e-03 -1.46155e-03 -7.07733e-03 3.56420e-03 3.91352e-02 1.09831e-03 -1.37028e-02 -1.02692e-02
-2.70012e-03 -3.69423e-04 -2.46199e-04 -8.48898e-04 -5.60891e-04 -1.35121e-03 -9.04917e-04 -1.92650e-03 -1.28549e-03 -2.64529e-03 -1.71936e-03 -3.64773e-03 -2.22467e-03 -5.30114e-03 -2.75260e-03 -9.29409e-03 1.09831e-03 3.77023e-02 -3.16544e-03 -1.62723e-02
-3.01706e-03 -1.31822e-04 -6.44241e-04 -4.72968e-04 -1.16522e-03 -8.55493e-04 -1.74055e-03 -1.28887e-03 -2.43175e-03 -1.80847e-03 -3.34847e-03 -2.49202e-03 -4.74290e-03 -3.56344e-03 -7.39679e-03 -5.61347e-03 -1.37028e-02 -3.16544e-03 3.81134e-02 3.24165e-03
-3.13861e-03 -4.07726e-04 -3.50979e-04 -9.61640e-04 -7.65994e-04 -1.55098e-03 -1.23992e-03 -2.23837e-03 -1.81416e-03 -3.12227e-03 -2.58653e-03 -4.42162e-03 -3.84318e-03 -6.79450e-03 -6.46339e-03 -1.16765e-02 -1.02692e-02 -1.62723e-02 3.24165e-03 5.99921e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_44-45.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.49935e-04 1.88343e-04 -5.40918e-04 -2.98486e-04 -7.51189e-04 -6.35121e-04 -1.01310e-03 -9.57023e-04 -1.29582e-03 -1.28168e-03 -1.60178e-03 -1.62495e-03 -1.94043e-03 -1.99418e-03 -2.30413e-03 -2.37868e-03 -2.68795e-03 -2.79037e-03 -3.11158e-03 -3.24678e-03
1.88343e-04 3.20256e-03 9.52501e-04 -5.52457e-04 3.44507e-04 -3.79671e-04 2.15468e-04 -3.28442e-04 1.36950e-04 -3.09167e-04 7.64816e-05 -3.06698e-04 2.35048e-05 -3.15687e-04 -2.69655e-05 -3.33932e-04 -7.82198e-05 -3.61529e-04 -1.34099e-04 -4.00667e-04
-5.40918e-04 9.52501e-04 5.80391e-03 1.42973e-03 -8.04694e-04 4.23365e-04 -5.48753e-04 2.28764e-04 -4.88784e-04 1.10369e-04 -4.77057e-04 1.59307e-05 -4.90296e-04 -7.03676e-05 -5.21188e-04 -1.56332e-04 -5.68081e-04 -2.48363e-04 -6.32983e-04 -3.53314e-04
-2.98486e-04 -5.52457e-04 1.42973e-03 8.39869e-03 1.87961e-03 -1.06424e-03 4.70880e-04 -7.23907e-04 2.07721e-04 -6.57297e-04 4.73671e-05 -6.56628e-04 -8.31926e-05 -6.90013e-04 -2.06070e-04 -7.49108e-04 -3.33456e-04 -8.33529e-04 -4.74985e-04 -9.48459e-04
-7.51189e-04 3.44507e-04 -8.04694e-04 1.87961e-03 1.09787e-02 2.30825e-03 -1.34038e-03 4.93695e-04 -9.16129e-04 1.58206e-04 -8.44952e-04 -4.75020e-05 -8.58710e-04 -2.18410e-04 -9.17876e-04 -3.84715e-04 -1.01365e-03 -5.62967e-04 -1.14813e-03 -7.69330e-04
-6.35121e-04 -3.79671e-04 4.23365e-04 -1.06424e-03 2.30825e-03 1.35402e-02 2.71548e-03 -1.63739e-03 4.91651e-04 -1.13096e-03 7.99577e-05 -1.05814e-03 -1.75757e-04 -1.09167e-03 -3.94350e-04 -1.18499e-03 -6.13979e-04 -1.33000e-03 -8.59020e-04 -1.53494e-03
-1.01310e-03 2.15468e-04 -5.48753e-04 4.70880e-04 -1.34038e-03 2.71548e-03 1.60801e-02 3.09925e-03 -1.95875e-03 4.62556e-04 -1.37300e-03 -3.01846e-05 -1.30374e-03 -3.43521e-04 -1.36540e-03 -6.20032e-04 -1.50554e-03 -9.09355e-04 -1.72052e-03 -1.24919e-03
-9.57023e-04 -3.28442e-04 2.28764e-04 -7.23907e-04 4.93695e-04 -1.63739e-03 3.09925e-03 1.85952e-02 3.45666e-03 -2.30832e-03 4.02443e-04 -1.64852e-03 -1.79087e-04 -1.59120e-03 -5.60501e-04 -1.69383e-03 -9.11696e-04 -1.90187e-03 -1.29940e-03 -2.22659e-03
-1.29582e-03 1.36950e-04 -4.88784e-04 2.07721e-04 -9.16129e-04 4.91651e-04 -1.95875e-03 3.45666e-03 2.10821e-02 3.78343e-03 -2.69192e-03 3.04057e-04 -1.96648e-03 -3.76828e-04 -1.93407e-03 -8.43414e-04 -2.09906e-03 -1.29852e-03 -2.41553e-03 -1.84207e-03
-1.28168e-03 -3.09167e-04 1.10369e-04 -6.57297e-04 1.58206e-04 -1.13096e-03 4.62556e-04 -2.30832e-03 3.78343e-03 2.35347e-02 4.07211e-03 -3.11844e-03 1.57093e-04 -2.34048e-03 -6.40466e-04 -2.35470e-03 -1.22195e-03 -2.62325e-03 -1.83953e-03 -3.13313e-03
-1.60178e-03 7.64816e-05 -4.77057e-04 4.73671e-05 -8.44952e-04 7.99577e-05 -1.37300e-03 4.02443e-04 -2.69192e-03 4.07211e-03 2.59444e-02 4.31233e-03 -3.60123e-03 -5.56908e-05 -2.79269e-03 -1.00007e-03 -2.89533e-03 -1.75588e-03 -3.35381e-03 -2.66886e-03
-1.62495e-03 -3.06698e-04 1.59307e-05 -6.56628e-04 -4.75020e-05 -1.05814e-03 -3.01846e-05 -1.64852e-03 3.04057e-04 -3.11844e-03 4.31233e-03 2.82977e-02 4.48678e-03 -4.16264e-03 -3.64601e-04 -3.36586e-03 -1.51599e-03 -3.64442e-03 -2.58104e-03 -4.51807e-03
-1.94043e-03 2.35048e-05 -4.90296e-04 -8.31926e-05 -8.58710e-04 -1.75757e-04 -1.30374e-03 -1.79087e-04 -1.96648e-03 1.57093e-04 -3.60123e-03 4.48678e-03 3.05724e-02 4.56503e-03 -4.84538e-03 -8.30491e-04 -4.14880e-03 -2.32532e-03 -4.83147e-03 -4.10701e-03
-1.99418e-03 -3.15687e-04 -7.03676e-05 -6.90013e-04 -2.18410e-04 -1.09167e-03 -3.43521e-04 -1.59120e-03 -3.76828e-04 -2.34048e-03 -5.56908e-05 -4.16264e-03 4.56503e-03 3.27256e-02 4.48595e-03 -5.73901e-03 -1.59133e-03 -5.37307e-03 -3.84157e-03 -7.18138e-03
-2.30413e-03 -2.69655e-05 -5.21188e-04 -2.06070e-04 -9.17876e-04 -3.94350e-04 -1.36540e-03 -5.60501e-04 -1.93407e-03 -6.40466e-04 -2.79269e-03 -3.64601e-04 -4.84538e-03 4.48595e-03 3.46677e-02 4.11110e-03 -7.07574e-03 -3.06309e-03 -7.76853e-03 -7.14750e-03
-2.37868e-03 -3.33932e-04 -1.56332e-04 -7.49108e-04 -3.84715e-04 -1.18499e-03 -6.20032e-04 -1.69383e-03 -8.43414e-04 -2.35470e-03 -1.00007e-03 -3.36586e-03 -8.30491e-04 -5.73901e-03 4.11110e-03 3.61658e-02 3.02328e-03 -9.58898e-03 -6.33433e-03 -1.22327e-02
-2.68795e-03 -7.82198e-05 -5.68081e-04 -3.33456e-04 -1.01365e-03 -6.13979e-04 -1.50554e-03 -9.11696e-04 -2.09906e-03 -1.22195e-03 -2.89533e-03 -1.51599e-03 -4.14880e-03 -1.59133e-03 -7.07574e-03 3.02328e-03 3.64860e-02 1.31207e-04 -1.41778e-02 -1.00622e-02
-2.79037e-03 -3.61529e-04 -2.48363e-04 -8.33529e-04 -5.62967e-04 -1.33000e-03 -9.09355e-04 -1.90187e-03 -1.29852e-03 -2.62325e-03 -1.75588e-03 -3.64442e-03 -2.32532e-03 -5.37307e-03 -3.06309e-03 -9.58898e-03 1.31207e-04 3.47280e-02 -3.21588e-03 -1.34254e-02
-3.11158e-03 -1.34099e-04 -6.32983e-04 -4.74985e-04 -1.14813e-03 -8.59020e-04 -1.72052e-03 -1.29940e-03 -2.41553e-03 -1.83953e-03 -3.35381e-03 -2.58104e-03 -4.83147e-03 -3.84157e-03 -7.76853e-03 -6.33433e-03 -1.41778e-02 -3.21588e-03 3.83212e-02 8.83776e-03
-3.24678e-03 -4.00667e-04 -3.53314e-04 -9.48459e-04 -7.69330e-04 -1.53494e-03 -1.24919e-03 -2.22659e-03 -1.84207e-03 -3.13313e-03 -2.66886e-03 -4.51807e-03 -4.10701e-03 -7.18138e-03 -7.14750e-03 -1.22327e-02 -1.00622e-02 -1.34254e-02 8.83776e-03 6.42295e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_45-46.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.21213e-04 1.65570e-04 -5.38324e-04 -3.19112e-04 -7.60628e-04 -6.61419e-04 -1.03188e-03 -9.90309e-04 -1.32391e-03 -1.32327e-03 -1.64050e-03 -1.67730e-03 -1.99174e-03 -2.05835e-03 -2.36760e-03 -2.45466e-03 -2.76503e-03 -2.88131e-03 -3.20585e-03 -3.35589e-03
1.65570e-04 3.00483e-03 9.06203e-04 -5.24978e-04 3.27065e-04 -3.61953e-04 2.03771e-04 -3.13339e-04 1.28533e-04 -2.95415e-04 7.04776e-05 -2.93698e-04 1.94309e-05 -3.03070e-04 -2.94005e-05 -3.21471e-04 -7.92784e-05 -3.49204e-04 -1.34126e-04 -3.88607e-04
-5.38324e-04 9.06203e-04 5.44537e-03 1.35946e-03 -7.64911e-04 4.01201e-04 -5.23773e-04 2.15173e-04 -4.67159e-04 1.01527e-04 -4.56917e-04 1.06021e-05 -4.70788e-04 -7.28435e-05 -5.01843e-04 -1.56423e-04 -5.48750e-04 -2.46551e-04 -6.13763e-04 -3.50307e-04
-3.19112e-04 -5.24978e-04 1.35946e-03 7.87975e-03 1.78658e-03 -1.01223e-03 4.45247e-04 -6.91803e-04 1.93501e-04 -6.29300e-04 3.93434e-05 -6.30194e-04 -8.66473e-05 -6.64065e-04 -2.05895e-04 -7.23234e-04 -3.30378e-04 -8.07661e-04 -4.69859e-04 -9.23176e-04
-7.60628e-04 3.27065e-04 -7.64911e-04 1.78658e-03 1.02997e-02 2.19323e-03 -1.27577e-03 4.65370e-04 -8.76619e-04 1.44189e-04 -8.10316e-04 -5.38575e-05 -8.25745e-04 -2.19252e-04 -8.85447e-04 -3.81353e-04 -9.81375e-04 -5.56549e-04 -1.11641e-03 -7.61532e-04
-6.61419e-04 -3.61953e-04 4.01201e-04 -1.01223e-03 2.19323e-03 1.27016e-02 2.57910e-03 -1.55972e-03 4.61287e-04 -1.08359e-03 6.68366e-05 -1.01646e-03 -1.79843e-04 -1.05199e-03 -3.92175e-04 -1.14609e-03 -6.07391e-04 -1.29190e-03 -8.50050e-04 -1.49934e-03
-1.03188e-03 2.03771e-04 -5.23773e-04 4.45247e-04 -1.27577e-03 2.57910e-03 1.50823e-02 2.94209e-03 -1.86750e-03 4.30753e-04 -1.31730e-03 -4.18930e-05 -1.25478e-03 -3.45017e-04 -1.31898e-03 -6.14891e-04 -1.46074e-03 -9.00433e-04 -1.67865e-03 -1.24106e-03
-9.90309e-04 -3.13339e-04 2.15173e-04 -6.91803e-04 4.65370e-04 -1.55972e-03 2.94209e-03 1.74389e-02 3.27929e-03 -2.20296e-03 3.69667e-04 -1.58419e-03 -1.89108e-04 -1.53488e-03 -5.59518e-04 -1.64122e-03 -9.04561e-04 -1.85322e-03 -1.29170e-03 -2.18711e-03
-1.32391e-03 1.28533e-04 -4.67159e-04 1.93501e-04 -8.76619e-04 4.61287e-04 -1.86750e-03 3.27929e-03 1.97677e-02 3.58628e-03 -2.57215e-03 2.70554e-04 -1.89343e-03 -3.85310e-04 -1.87096e-03 -8.40983e-04 -2.04238e-03 -1.29306e-03 -2.36939e-03 -1.84612e-03
-1.32327e-03 -2.95415e-04 1.01527e-04 -6.29300e-04 1.44189e-04 -1.08359e-03 4.30753e-04 -2.20296e-03 3.58628e-03 2.20626e-02 3.85543e-03 -2.98412e-03 1.22698e-04 -2.25924e-03 -6.48485e-04 -2.28692e-03 -1.22184e-03 -2.56892e-03 -1.84654e-03 -3.10838e-03
-1.64050e-03 7.04776e-05 -4.56917e-04 3.93434e-05 -8.10316e-04 6.68366e-05 -1.31730e-03 3.69667e-04 -2.57215e-03 3.85543e-03 2.43147e-02 4.07594e-03 -3.45290e-03 -9.20752e-05 -2.70544e-03 -1.01146e-03 -2.82943e-03 -1.76907e-03 -3.32111e-03 -2.72466e-03
-1.67730e-03 -2.93698e-04 1.06021e-05 -6.30194e-04 -5.38575e-05 -1.01646e-03 -4.18930e-05 -1.58419e-03 2.70554e-04 -2.98412e-03 4.07594e-03 2.65099e-02 4.22960e-03 -4.00245e-03 -4.06867e-04 -3.27918e-03 -1.54189e-03 -3.59989e-03 -2.64445e-03 -4.57929e-03
-1.99174e-03 1.94309e-05 -4.70788e-04 -8.66473e-05 -8.25745e-04 -1.79843e-04 -1.25478e-03 -1.89108e-04 -1.89343e-03 1.22698e-04 -3.45290e-03 4.22960e-03 2.86244e-02 4.28312e-03 -4.68002e-03 -8.89890e-04 -4.08243e-03 -2.40310e-03 -4.88161e-03 -4.35434e-03
-2.05835e-03 -3.03070e-04 -7.28435e-05 -6.64065e-04 -2.19252e-04 -1.05199e-03 -3.45017e-04 -1.53488e-03 -3.85310e-04 -2.25924e-03 -9.20752e-05 -4.00245e-03 4.28312e-03 3.06105e-02 4.16800e-03 -5.58830e-03 -1.70554e-03 -5.40094e-03 -4.10635e-03 -7.51680e-03
-2.36760e-03 -2.94005e-05 -5.01843e-04 -2.05895e-04 -8.85447e-04 -3.92175e-04 -1.31898e-03 -5.59518e-04 -1.87096e-03 -6.48485e-04 -2.70544e-03 -4.06867e-04 -4.68002e-03 4.16800e-03 3.23657e-02 3.71927e-03 -7.01409e-03 -3.36817e-03 -8.08279e-03 -7.68442e-03
-2.45466e-03 -3.21471e-04 -1.56423e-04 -7.23234e-04 -3.81353e-04 -1.14609e-03 -6.14891e-04 -1.64122e-03 -8.40983e-04 -2.28692e-03 -1.01146e-03 -3.27918e-03 -8.89890e-04 -5.58830e-03 3.71927e-03 3.36025e-02 2.42105e-03 -9.80930e-03 -6.91552e-03 -1.22776e-02
-2.76503e-03 -7.92784e-05 -5.48750e-04 -3.30378e-04 -9.81375e-04 -6.07391e-04 -1.46074e-03 -9.04561e-04 -2.04238e-03 -1.22184e-03 -2.82943e-03 -1.54189e-03 -4.08243e-03 -1.70554e-03 -7.01409e-03 2.42105e-03 3.34680e-02 -7.66703e-04 -1.41211e-02 -8.83664e-03
-2.88131e-03 -3.49204e-04 -2.46551e-04 -8.07661e-04 -5.56549e-04 -1.29190e-03 -9.00433e-04 -1.85322e-03 -1.29306e-03 -2.56892e-03 -1.76907e-03 -3.59989e-03 -2.40310e-03 -5.40094e-03 -3.36817e-03 -9.80930e-03 -7.66703e-04 3.18156e-02 -2.31977e-03 -9.25203e-03
-3.20585e-03 -1.34126e-04 -6.13763e-04 -4.69859e-04 -1.11641e-03 -8.50050e-04 -1.67865e-03 -1.29170e-03 -2.36939e-03 -1.84654e-03 -3.32111e-03 -2.64445e-03 -4.88161e-03 -4.10635e-03 -8.08279e-03 -6.91552e-03 -1.41211e-02 -2.31977e-03 3.93594e-02 1.45530e-02
-3.35589e-03 -3.88607e-04 -3.50307e-04 -9.23176e-04 -7.61532e-04 -1.49934e-03 -1.24106e-03 -2.18711e-03 -1.84612e-03 -3.10838e-03 -2.72466e-03 -4.57929e-03 -4.35434e-03 -7.51680e-03 -7.68442e-03 -1.22776e-02 -8.83664e-03 -9.25203e-03 1.45530e-02 6.54983e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_46-47.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.01030e-04 1.49586e-04 -5.40081e-04 -3.36470e-04 -7.73035e-04 -6.85284e-04 -1.05313e-03 -1.02162e-03 -1.35427e-03 -1.36324e-03 -1.68158e-03 -1.72844e-03 -2.04547e-03 -2.12154e-03 -2.43341e-03 -2.52994e-03 -2.84477e-03 -2.97211e-03 -3.30318e-03 -3.46552e-03
1.49586e-04 2.86734e-03 8.77134e-04 -5.07768e-04 3.16083e-04 -3.51138e-04 1.96167e-04 -3.04182e-04 1.22830e-04 -2.87230e-04 6.61309e-05 -2.86179e-04 1.60988e-05 -2.96043e-04 -3.19562e-05 -3.14868e-04 -8.13344e-05 -3.43172e-04 -1.36102e-04 -3.83476e-04
-5.40081e-04 8.77134e-04 5.19620e-03 1.31509e-03 -7.40069e-04 3.87081e-04 -5.08705e-04 2.06059e-04 -4.54297e-04 9.50933e-05 -4.45259e-04 6.04823e-06 -4.59917e-04 -7.60181e-05 -4.91592e-04 -1.58677e-04 -5.39247e-04 -2.48456e-04 -6.05428e-04 -3.52813e-04
-3.36470e-04 -5.07768e-04 1.31509e-03 7.51912e-03 1.72764e-03 -9.79927e-04 4.28686e-04 -6.72704e-04 1.83541e-04 -6.13002e-04 3.27885e-05 -6.15338e-04 -9.08772e-05 -6.50172e-04 -2.08596e-04 -7.10332e-04 -3.32330e-04 -7.96126e-04 -4.72173e-04 -9.14153e-04
-7.73035e-04 3.16083e-04 -7.40069e-04 1.72764e-03 9.82770e-03 2.12014e-03 -1.23591e-03 4.46728e-04 -8.53458e-04 1.33739e-04 -7.90592e-04 -6.02112e-05 -8.07787e-04 -2.23029e-04 -8.68917e-04 -3.83750e-04 -9.66521e-04 -5.58922e-04 -1.10433e-03 -7.66130e-04
-6.85284e-04 -3.51138e-04 3.87081e-04 -9.79927e-04 2.12014e-03 1.21183e-02 2.49212e-03 -1.51218e-03 4.40797e-04 -1.05630e-03 5.61079e-05 -9.93349e-04 -1.85973e-04 -1.03129e-03 -3.95786e-04 -1.12762e-03 -6.10337e-04 -1.27663e-03 -8.54891e-04 -1.49022e-03
-1.05313e-03 1.96167e-04 -5.08705e-04 4.28686e-04 -1.23591e-03 2.49212e-03 1.43880e-02 2.84142e-03 -1.81212e-03 4.08577e-04 -1.28583e-03 -5.29207e-05 -1.22856e-03 -3.51249e-04 -1.29616e-03 -6.19235e-04 -1.44181e-03 -9.06041e-04 -1.66646e-03 -1.25381e-03
-1.02162e-03 -3.04182e-04 2.06059e-04 -6.72704e-04 4.46728e-04 -1.51218e-03 2.84142e-03 1.66337e-02 3.16506e-03 -2.13972e-03 3.45741e-04 -1.54883e-03 -2.00806e-04 -1.50620e-03 -5.66825e-04 -1.61784e-03 -9.11860e-04 -1.83747e-03 -1.30563e-03 -2.18706e-03
-1.35427e-03 1.22830e-04 -4.54297e-04 1.83541e-04 -8.53458e-04 4.40797e-04 -1.81212e-03 3.16506e-03 1.88516e-02 3.45843e-03 -2.50126e-03 2.44496e-04 -1.85477e-03 -3.98668e-04 -1.84133e-03 -8.51624e-04 -2.02205e-03 -1.30909e-03 -2.36601e-03 -1.88329e-03
-1.36324e-03 -2.87230e-04 9.50933e-05 -6.13002e-04 1.33739e-04 -1.05630e-03 4.08577e-04 -2.13972e-03 3.45843e-03 2.10354e-02 3.71355e-03 -2.90624e-03 9.34972e-05 -2.21886e-03 -6.65826e-04 -2.26009e-03 -1.24173e-03 -2.56110e-03 -1.88656e-03 -3.14392e-03
-1.68158e-03 6.61309e-05 -4.45259e-04 3.27885e-05 -7.90592e-04 5.61079e-05 -1.28583e-03 3.45741e-04 -2.50126e-03 3.71355e-03 2.31758e-02 3.91903e-03 -3.36950e-03 -1.26751e-04 -2.66703e-03 -1.03876e-03 -2.81488e-03 -1.81369e-03 -3.35271e-03 -2.83913e-03
-1.72844e-03 -2.86179e-04 6.04823e-06 -6.15338e-04 -6.02112e-05 -9.93349e-04 -5.29207e-05 -1.54883e-03 2.44496e-04 -2.90624e-03 3.91903e-03 2.52577e-02 4.05531e-03 -3.91736e-03 -4.53081e-04 -3.25242e-03 -1.59486e-03 -3.62501e-03 -2.76509e-03 -4.74682e-03
-2.04547e-03 1.60988e-05 -4.59917e-04 -9.08772e-05 -8.07787e-04 -1.85973e-04 -1.22856e-03 -2.00806e-04 -1.85477e-03 9.34972e-05 -3.36950e-03 4.05531e-03 2.72552e-02 4.08537e-03 -4.60287e-03 -9.63467e-04 -4.09489e-03 -2.53359e-03 -5.04407e-03 -4.71259e-03
-2.12154e-03 -2.96043e-04 -7.60181e-05 -6.50172e-04 -2.23029e-04 -1.03129e-03 -3.51249e-04 -1.50620e-03 -3.98668e-04 -2.21886e-03 -1.26751e-04 -3.91736e-03 4.08537e-03 2.91146e-02 3.93086e-03 -5.54695e-03 -1.85878e-03 -5.55128e-03 -4.47767e-03 -7.99364e-03
-2.43341e-03 -3.19562e-05 -4.91592e-04 -2.08596e-04 -8.68917e-04 -3.95786e-04 -1.29616e-03 -5.66825e-04 -1.84133e-03 -6.65826e-04 -2.66703e-03 -4.53081e-04 -4.60287e-03 3.93086e-03 3.07152e-02 3.39025e-03 -7.10763e-03 -3.76545e-03 -8.54915e-03 -8.20480e-03
-2.52994e-03 -3.14868e-04 -1.58677e-04 -7.10332e-04 -3.83750e-04 -1.12762e-03 -6.19235e-04 -1.61784e-03 -8.51624e-04 -2.26009e-03 -1.03876e-03 -3.25242e-03 -9.63467e-04 -5.54695e-03 3.39025e-03 3.16980e-02 1.83523e-03 -1.02167e-02 -7.46379e-03 -1.20198e-02
-2.84477e-03 -8.13344e-05 -5.39247e-04 -3.32330e-04 -9.66521e-04 -6.10337e-04 -1.44181e-03 -9.11860e-04 -2.02205e-03 -1.24173e-03 -2.81488e-03 -1.59486e-03 -4.09489e-03 -1.85878e-03 -7.10763e-03 1.83523e-03 3.11305e-02 -1.51561e-03 -1.37963e-02 -6.81011e-03
-2.97211e-03 -3.43172e-04 -2.48456e-04 -7.96126e-04 -5.58922e-04 -1.27663e-03 -9.06041e-04 -1.83747e-03 -1.30909e-03 -2.56110e-03 -1.81369e-03 -3.62501e-03 -2.53359e-03 -5.55128e-03 -3.76545e-03 -1.02167e-02 -1.51561e-03 3.00929e-02 -4.97348e-04 -4.46422e-03
-3.30318e-03 -1.36102e-04 -6.05428e-04 -4.72173e-04 -1.10433e-03 -8.54891e-04 -1.66646e-03 -1.30563e-03 -2.36601e-03 -1.88656e-03 -3.35271e-03 -2.76509e-03 -5.04407e-03 -4.47767e-03 -8.54915e-03 -7.46379e-03 -1.37963e-02 -4.97348e-04 4.19876e-02 1.97788e-02
-3.46552e-03 -3.83476e-04 -3.52813e-04 -9.14153e-04 -7.66130e-04 -1.49022e-03 -1.25381e-03 -2.18706e-03 -1.88329e-03 -3.14392e-03 -2.83913e-03 -4.74682e-03 -4.71259e-03 -7.99364e-03 -8.20480e-03 -1.20198e-02 -6.81011e-03 -4.46422e-03 1.97788e-02 6.49749e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_47-48.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.76581e-04 1.29765e-04 -5.39672e-04 -3.55434e-04 -7.84018e-04 -7.10250e-04 -1.07332e-03 -1.05368e-03 -1.38381e-03 -1.40387e-03 -1.72213e-03 -1.78032e-03 -2.09890e-03 -2.18526e-03 -2.49901e-03 -2.60578e-03 -2.92464e-03 -3.06383e-03 -3.40099e-03 -3.57648e-03
1.29765e-04 2.69883e-03 8.37832e-04 -4.84852e-04 3.01652e-04 -3.36193e-04 1.86516e-04 -2.91398e-04 1.15998e-04 -2.75565e-04 6.13764e-05 -2.75122e-04 1.30114e-05 -2.85280e-04 -3.36261e-05 -3.04217e-04 -8.18442e-05 -3.32656e-04 -1.35789e-04 -3.73267e-04
-5.39672e-04 8.37832e-04 4.89099e-03 1.25544e-03 -7.06869e-04 3.68871e-04 -4.87556e-04 1.94984e-04 -4.35897e-04 8.81068e-05 -4.28062e-04 2.10047e-06 -4.43198e-04 -7.74937e-05 -4.74968e-04 -1.58118e-04 -5.22633e-04 -2.46322e-04 -5.89011e-04 -3.49863e-04
-3.55434e-04 -4.84852e-04 1.25544e-03 7.07744e-03 1.64873e-03 -9.36474e-04 4.07771e-04 -6.45451e-04 1.72125e-04 -5.89098e-04 2.67122e-05 -5.92676e-04 -9.29996e-05 -6.27863e-04 -2.07615e-04 -6.88069e-04 -3.28911e-04 -7.73954e-04 -4.67213e-04 -8.92827e-04
-7.84018e-04 3.01652e-04 -7.06869e-04 1.64873e-03 9.24985e-03 2.02263e-03 -1.18185e-03 4.23789e-04 -8.19805e-04 1.22716e-04 -7.60895e-04 -6.46285e-05 -7.79414e-04 -2.22720e-04 -8.40966e-04 -3.79886e-04 -9.38770e-04 -5.52652e-04 -1.07739e-03 -7.59365e-04
-7.10250e-04 -3.36193e-04 3.68871e-04 -9.36474e-04 2.02263e-03 1.14047e-02 2.37658e-03 -1.44711e-03 4.16404e-04 -1.01587e-03 4.60786e-05 -9.57548e-04 -1.88267e-04 -9.97135e-04 -3.92766e-04 -1.09418e-03 -6.03758e-04 -1.24422e-03 -8.46995e-04 -1.46120e-03
-1.07332e-03 1.86516e-04 -4.87556e-04 4.07771e-04 -1.18185e-03 2.37658e-03 1.35391e-02 2.70836e-03 -1.73554e-03 3.83265e-04 -1.23817e-03 -6.15427e-05 -1.18644e-03 -3.51182e-04 -1.25624e-03 -6.13715e-04 -1.40361e-03 -8.98032e-04 -1.63205e-03 -1.24880e-03
-1.05368e-03 -2.91398e-04 1.94984e-04 -6.45451e-04 4.23789e-04 -1.44711e-03 2.70836e-03 1.56500e-02 3.01498e-03 -2.05122e-03 3.19868e-04 -1.49378e-03 -2.07845e-04 -1.45787e-03 -5.64700e-04 -1.57299e-03 -9.05252e-04 -1.79733e-03 -1.30096e-03 -2.15891e-03
-1.38381e-03 1.15998e-04 -4.35897e-04 1.72125e-04 -8.19805e-04 4.16404e-04 -1.73554e-03 3.01498e-03 1.77335e-02 3.29167e-03 -2.40056e-03 2.18232e-04 -1.79229e-03 -4.04434e-04 -1.78750e-03 -8.48876e-04 -1.97503e-03 -1.30625e-03 -2.33226e-03 -1.89652e-03
-1.40387e-03 -2.75565e-04 8.81068e-05 -5.89098e-04 1.22716e-04 -1.01587e-03 3.83265e-04 -2.05122e-03 3.29167e-03 1.97832e-02 3.53027e-03 -2.79339e-03 6.64987e-05 -2.14980e-03 -6.71834e-04 -2.20370e-03 -1.24337e-03 -2.52055e-03 -1.90248e-03 -3.14471e-03
-1.72213e-03 6.13764e-05 -4.28062e-04 2.67122e-05 -7.60895e-04 4.60786e-05 -1.23817e-03 3.19868e-04 -2.40056e-03 3.53027e-03 2.17895e-02 3.71890e-03 -3.24521e-03 -1.56002e-04 -2.59421e-03 -1.05008e-03 -2.76453e-03 -1.83493e-03 -3.34713e-03 -2.92940e-03
-1.78032e-03 -2.75122e-04 2.10047e-06 -5.92676e-04 -6.46285e-05 -9.57548e-04 -6.15427e-05 -1.49378e-03 2.18232e-04 -2.79339e-03 3.71890e-03 2.37365e-02 3.83680e-03 -3.78461e-03 -4.89745e-04 -3.18471e-03 -1.62693e-03 -3.60979e-03 -2.86252e-03 -4.87936e-03
-2.09890e-03 1.30114e-05 -4.43198e-04 -9.29996e-05 -7.79414e-04 -1.88267e-04 -1.18644e-03 -2.07845e-04 -1.79229e-03 6.64987e-05 -3.24521e-03 3.83680e-03 2.55962e-02 3.84328e-03 -4.47045e-03 -1.02313e-03 -4.06150e-03 -2.64367e-03 -5.16832e-03 -5.03402e-03
-2.18526e-03 -2.85280e-04 -7.74937e-05 -6.27863e-04 -2.22720e-04 -9.97135e-04 -3.51182e-04 -1.45787e-03 -4.04434e-04 -2.14980e-03 -1.56002e-04 -3.78461e-03 3.84328e-03 2.73089e-02 3.64950e-03 -5.44446e-03 -1.99917e-03 -5.65774e-03 -4.81509e-03 -8.32919e-03
-2.49901e-03 -3.36261e-05 -4.74968e-04 -2.07615e-04 -8.40966e-04 -3.92766e-04 -1.25624e-03 -5.64700e-04 -1.78750e-03 -6.71834e-04 -2.59421e-03 -4.89745e-04 -4.47045e-03 3.64950e-03 2.87333e-02 3.01167e-03 -7.14095e-03 -4.13685e-03 -8.86720e-03 -8.36050e-03
-2.60578e-03 -3.04217e-04 -1.58118e-04 -6.88069e-04 -3.79886e-04 -1.09418e-03 -6.13715e-04 -1.57299e-03 -8.48876e-04 -2.20370e-03 -1.05008e-03 -3.18471e-03 -1.02313e-03 -5.44446e-03 3.01167e-03 2.94336e-02 1.20867e-03 -1.04579e-02 -7.65364e-03 -1.09701e-02
-2.92464e-03 -8.18442e-05 -5.22633e-04 -3.28911e-04 -9.38770e-04 -6.03758e-04 -1.40361e-03 -9.05252e-04 -1.97503e-03 -1.24337e-03 -2.76453e-03 -1.62693e-03 -4.06150e-03 -1.99917e-03 -7.14095e-03 1.20867e-03 2.85118e-02 -1.97580e-03 -1.26574e-02 -3.82578e-03
-3.06383e-03 -3.32656e-04 -2.46322e-04 -7.73954e-04 -5.52652e-04 -1.24422e-03 -8.98032e-04 -1.79733e-03 -1.30625e-03 -2.52055e-03 -1.83493e-03 -3.60979e-03 -2.64367e-03 -5.65774e-03 -4.13685e-03 -1.04579e-02 -1.97580e-03 2.87103e-02 2.21052e-03 6.05943e-04
-3.40099e-03 -1.35789e-04 -5.89011e-04 -4.67213e-04 -1.07739e-03 -8.46995e-04 -1.63205e-03 -1.30096e-03 -2.33226e-03 -1.90248e-03 -3.34713e-03 -2.86252e-03 -5.16832e-03 -4.81509e-03 -8.86720e-03 -7.65364e-03 -1.26574e-02 2.21052e-03 4.43955e-02 2.31818e-02
-3.57648e-03 -3.73267e-04 -3.49863e-04 -8.92827e-04 -7.59365e-04 -1.46120e-03 -1.24880e-03 -2.15891e-03 -1.89652e-03 -3.14471e-03 -2.92940e-03 -4.87936e-03 -5.03402e-03 -8.32919e-03 -8.36050e-03 -1.09701e-02 -3.82578e-03 6.05943e-04 2.31818e-02 6.06144e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_48-49.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.52325e-04 1.09506e-04 -5.38897e-04 -3.74754e-04 -7.94463e-04 -7.35602e-04 -1.09286e-03 -1.08618e-03 -1.41265e-03 -1.44505e-03 -1.76211e-03 -1.83290e-03 -2.15177e-03 -2.24968e-03 -2.56392e-03 -2.68247e-03 -3.00405e-03 -3.15678e-03 -3.49855e-03 -3.68916e-03
1.09506e-04 2.53107e-03 7.97792e-04 -4.61731e-04 2.87184e-04 -3.20923e-04 1.76953e-04 -2.78293e-04 1.09384e-04 -2.63538e-04 5.69558e-05 -2.63631e-04 1.03781e-05 -2.73980e-04 -3.47096e-05 -2.92906e-04 -8.16209e-05 -3.21325e-04 -1.34556e-04 -3.62038e-04
-5.38897e-04 7.97792e-04 4.58729e-03 1.19477e-03 -6.73338e-04 3.50748e-04 -4.65848e-04 1.84195e-04 -4.16905e-04 8.16225e-05 -4.10167e-04 -1.14028e-06 -4.25623e-04 -7.80405e-05 -4.57288e-04 -1.56384e-04 -5.04706e-04 -2.42713e-04 -5.70965e-04 -3.45068e-04
-3.74754e-04 -4.61731e-04 1.19477e-03 6.63801e-03 1.56855e-03 -8.92487e-04 3.87128e-04 -6.17325e-04 1.61271e-04 -5.64233e-04 2.15159e-05 -5.68862e-04 -9.39293e-05 -6.04143e-04 -2.05102e-04 -6.64056e-04 -3.23552e-04 -7.49608e-04 -4.59826e-04 -8.68813e-04
-7.94463e-04 2.87184e-04 -6.73338e-04 1.56855e-03 8.67503e-03 1.92369e-03 -1.12701e-03 4.01371e-04 -7.84913e-04 1.12608e-04 -7.29804e-04 -6.76977e-05 -7.49369e-04 -2.20634e-04 -8.10953e-04 -3.73747e-04 -9.08456e-04 -5.43511e-04 -1.04727e-03 -7.49081e-04
-7.35602e-04 -3.20923e-04 3.50748e-04 -8.92487e-04 1.92369e-03 1.06950e-02 2.25949e-03 -1.38090e-03 3.92869e-04 -9.73704e-04 3.74252e-05 -9.19778e-04 -1.88620e-04 -9.60597e-04 -3.87210e-04 -1.05781e-03 -5.93951e-04 -1.20818e-03 -8.35111e-04 -1.42782e-03
-1.09286e-03 1.76953e-04 -4.65848e-04 3.87128e-04 -1.12701e-03 2.25949e-03 1.26950e-02 2.57371e-03 -1.65739e-03 3.59243e-04 -1.18822e-03 -6.82248e-05 -1.14168e-03 -3.48439e-04 -1.21313e-03 -6.04730e-04 -1.36146e-03 -8.85705e-04 -1.59291e-03 -1.23874e-03
-1.08618e-03 -2.78293e-04 1.84195e-04 -6.17325e-04 4.01371e-04 -1.38090e-03 2.57371e-03 1.46721e-02 2.86338e-03 -1.96056e-03 2.95835e-04 -1.43568e-03 -2.12207e-04 -1.40600e-03 -5.58954e-04 -1.52386e-03 -8.94068e-04 -1.75208e-03 -1.29088e-03 -2.12522e-03
-1.41265e-03 1.09384e-04 -4.16905e-04 1.61271e-04 -7.84913e-04 3.92869e-04 -1.65739e-03 2.86338e-03 1.66225e-02 3.12357e-03 -2.29703e-03 1.94513e-04 -1.72591e-03 -4.06613e-04 -1.72911e-03 -8.41426e-04 -1.92264e-03 -1.29779e-03 -2.29272e-03 -1.90479e-03
-1.44505e-03 -2.63538e-04 8.16225e-05 -5.64233e-04 1.12608e-04 -9.73704e-04 3.59243e-04 -1.96056e-03 3.12357e-03 1.85393e-02 3.34599e-03 -2.67682e-03 4.29514e-05 -2.07570e-03 -6.73171e-04 -2.14155e-03 -1.23926e-03 -2.47385e-03 -1.91324e-03 -3.14303e-03
-1.76211e-03 5.69558e-05 -4.10167e-04 2.15159e-05 -7.29804e-04 3.74252e-05 -1.18822e-03 2.95835e-04 -2.29703e-03 3.34599e-03 2.04129e-02 3.51831e-03 -3.11618e-03 -1.80754e-04 -2.51522e-03 -1.05570e-03 -2.70776e-03 -1.85095e-03 -3.33896e-03 -3.02272e-03
-1.83290e-03 -2.63631e-04 -1.14028e-06 -5.68862e-04 -6.76977e-05 -9.19778e-04 -6.82248e-05 -1.43568e-03 1.94513e-04 -2.67682e-03 3.51831e-03 2.22267e-02 3.61850e-03 -3.64594e-03 -5.20908e-04 -3.11004e-03 -1.65390e-03 -3.59168e-03 -2.96309e-03 -5.01743e-03
-2.15177e-03 1.03781e-05 -4.25623e-04 -9.39293e-05 -7.49369e-04 -1.88620e-04 -1.14168e-03 -2.12207e-04 -1.72591e-03 4.29514e-05 -3.11618e-03 3.61850e-03 2.39504e-02 3.60203e-03 -4.33147e-03 -1.07792e-03 -4.02485e-03 -2.75716e-03 -5.29806e-03 -5.33581e-03
-2.24968e-03 -2.73980e-04 -7.80405e-05 -6.04143e-04 -2.20634e-04 -9.60597e-04 -3.48439e-04 -1.40600e-03 -4.06613e-04 -2.07570e-03 -1.80754e-04 -3.64594e-03 3.60203e-03 2.55176e-02 3.36797e-03 -5.33904e-03 -2.14334e-03 -5.76923e-03 -5.13286e-03 -8.53149e-03
-2.56392e-03 -3.47096e-05 -4.57288e-04 -2.05102e-04 -8.10953e-04 -3.87210e-04 -1.21313e-03 -5.58954e-04 -1.72911e-03 -6.73171e-04 -2.51522e-03 -5.20908e-04 -4.33147e-03 3.36797e-03 2.67626e-02 2.62386e-03 -7.17988e-03 -4.48877e-03 -9.05034e-03 -8.12816e-03
-2.68247e-03 -2.92906e-04 -1.56384e-04 -6.64056e-04 -3.73747e-04 -1.05781e-03 -6.04730e-04 -1.52386e-03 -8.41426e-04 -2.14155e-03 -1.05570e-03 -3.11004e-03 -1.07792e-03 -5.33904e-03 2.62386e-03 2.71726e-02 5.95882e-04 -1.05637e-02 -7.45305e-03 -9.23950e-03
-3.00405e-03 -8.16209e-05 -5.04706e-04 -3.23552e-04 -9.08456e-04 -5.93951e-04 -1.36146e-03 -8.94068e-04 -1.92264e-03 -1.23926e-03 -2.70776e-03 -1.65390e-03 -4.02485e-03 -2.14334e-03 -7.17988e-03 5.95882e-04 2.60380e-02 -2.05034e-03 -1.08350e-02 -2.88173e-04
-3.15678e-03 -3.21325e-04 -2.42713e-04 -7.49608e-04 -5.43511e-04 -1.20818e-03 -8.85705e-04 -1.75208e-03 -1.29779e-03 -2.47385e-03 -1.85095e-03 -3.59168e-03 -2.75716e-03 -5.76923e-03 -4.48877e-03 -1.05637e-02 -2.05034e-03 2.80225e-02 5.46672e-03 5.13274e-03
-3.49855e-03 -1.34556e-04 -5.70965e-04 -4.59826e-04 -1.04727e-03 -8.35111e-04 -1.59291e-03 -1.29088e-03 -2.29272e-03 -1.91324e-03 -3.33896e-03 -2.96309e-03 -5.29806e-03 -5.13286e-03 -9.05034e-03 -7.45305e-03 -1.08350e-02 5.46672e-03 4.62697e-02 2.43401e-02
-3.68916e-03 -3.62038e-04 -3.45068e-04 -8.68813e-04 -7.49081e-04 -1.42782e-03 -1.23874e-03 -2.12522e-03 -1.90479e-03 -3.14303e-03 -3.02272e-03 -5.01743e-03 -5.33581e-03 -8.53149e-03 -8.12816e-03 -9.23950e-03 -2.88173e-04 5.13274e-03 2.43401e-02 5.37691e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_49-50.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.28306e-04 8.89928e-05 -5.37955e-04 -3.94182e-04 -8.04633e-04 -7.61033e-04 -1.11209e-03 -1.11870e-03 -1.44116e-03 -1.48633e-03 -1.80191e-03 -1.88575e-03 -2.20451e-03 -2.31419e-03 -2.62871e-03 -2.75932e-03 -3.08370e-03 -3.25015e-03 -3.59667e-03 -3.80272e-03
8.89928e-05 2.36437e-03 7.57098e-04 -4.38428e-04 2.72684e-04 -3.05349e-04 1.67483e-04 -2.64885e-04 1.02985e-04 -2.51165e-04 5.28572e-05 -2.51716e-04 8.18198e-06 -2.62152e-04 -3.52269e-05 -2.80940e-04 -8.06841e-05 -3.09176e-04 -1.32419e-04 -3.49774e-04
-5.37955e-04 7.57098e-04 4.28564e-03 1.13320e-03 -6.39504e-04 3.32712e-04 -4.43608e-04 1.73692e-04 -3.97342e-04 7.56298e-05 -3.91589e-04 -3.69196e-06 -4.07201e-04 -7.76826e-05 -4.38553e-04 -1.53498e-04 -4.85454e-04 -2.37644e-04 -5.51260e-04 -3.38424e-04
-3.94182e-04 -4.38428e-04 1.13320e-03 6.20159e-03 1.48729e-03 -8.48007e-04 3.66748e-04 -5.88370e-04 1.50968e-04 -5.38444e-04 1.71780e-05 -5.43928e-04 -9.36993e-05 -5.79039e-04 -2.01092e-04 -6.38306e-04 -3.16283e-04 -7.23081e-04 -4.50022e-04 -8.42073e-04
-8.04633e-04 2.72684e-04 -6.39504e-04 1.48729e-03 8.10425e-03 1.82352e-03 -1.07141e-03 3.79458e-04 -7.48823e-04 1.03400e-04 -6.97352e-04 -6.94462e-05 -7.17675e-04 -2.16806e-04 -7.78884e-04 -3.65364e-04 -8.75558e-04 -5.31512e-04 -1.01391e-03 -7.35247e-04
-7.61033e-04 -3.05349e-04 3.32712e-04 -8.48007e-04 1.82352e-03 9.99041e-03 2.14109e-03 -1.31359e-03 3.70167e-04 -9.29864e-04 3.01239e-05 -8.80094e-04 -1.87069e-04 -9.21718e-04 -3.79156e-04 -1.01851e-03 -5.80934e-04 -1.16849e-03 -8.19221e-04 -1.38999e-03
-1.11209e-03 1.67483e-04 -4.43608e-04 3.66748e-04 -1.07141e-03 2.14109e-03 1.18573e-02 2.43776e-03 -1.57771e-03 3.36479e-04 -1.13603e-03 -7.29897e-05 -1.09433e-03 -3.43047e-04 -1.16682e-03 -5.92296e-04 -1.31534e-03 -8.69039e-04 -1.54892e-03 -1.22352e-03
-1.11870e-03 -2.64885e-04 1.73692e-04 -5.88370e-04 3.79458e-04 -1.31359e-03 2.43776e-03 1.37018e-02 2.71058e-03 -1.86784e-03 2.73606e-04 -1.37461e-03 -2.13915e-04 -1.35065e-03 -5.49602e-04 -1.47045e-03 -8.78289e-04 -1.70163e-03 -1.27530e-03 -2.08587e-03
-1.44116e-03 1.02985e-04 -3.97342e-04 1.50968e-04 -7.48823e-04 3.70167e-04 -1.57771e-03 2.71058e-03 1.55204e-02 2.95450e-03 -2.19076e-03 1.73310e-04 -1.65566e-03 -4.05200e-04 -1.66616e-03 -8.29244e-04 -1.86477e-03 -1.28360e-03 -2.24723e-03 -1.90810e-03
-1.48633e-03 -2.51165e-04 7.56298e-05 -5.38444e-04 1.03400e-04 -9.29864e-04 3.36479e-04 -1.86784e-03 2.95450e-03 1.73059e-02 3.16114e-03 -2.55662e-03 2.28411e-05 -1.99660e-03 -6.69794e-04 -2.07361e-03 -1.22927e-03 -2.42090e-03 -1.91886e-03 -3.13877e-03
-1.80191e-03 5.28572e-05 -3.91589e-04 1.71780e-05 -6.97352e-04 3.01239e-05 -1.13603e-03 2.73606e-04 -2.19076e-03 3.16114e-03 1.90486e-02 3.31773e-03 -2.98244e-03 -2.00974e-04 -2.43001e-03 -1.05551e-03 -2.64446e-03 -1.86175e-03 -3.32805e-03 -3.11703e-03
-1.88575e-03 -2.51716e-04 -3.69196e-06 -5.43928e-04 -6.94462e-05 -8.80094e-04 -7.29897e-05 -1.37461e-03 1.73310e-04 -2.55662e-03 3.31773e-03 2.07311e-02 3.40100e-03 -3.50133e-03 -5.46450e-04 -3.02838e-03 -1.67572e-03 -3.57060e-03 -3.06470e-03 -5.15010e-03
-2.20451e-03 8.18198e-06 -4.07201e-04 -9.36993e-05 -7.17675e-04 -1.87069e-04 -1.09433e-03 -2.13915e-04 -1.65566e-03 2.28411e-05 -2.98244e-03 3.40100e-03 2.23207e-02 3.36233e-03 -4.18584e-03 -1.12784e-03 -3.98482e-03 -2.87193e-03 -5.42215e-03 -5.58357e-03
-2.31419e-03 -2.62152e-04 -7.76826e-05 -5.79039e-04 -2.16806e-04 -9.21718e-04 -3.43047e-04 -1.35065e-03 -4.05200e-04 -1.99660e-03 -2.00974e-04 -3.50133e-03 3.36233e-03 2.37441e-02 3.08691e-03 -5.23066e-03 -2.28912e-03 -5.87460e-03 -5.39612e-03 -8.53278e-03
-2.62871e-03 -3.52269e-05 -4.38553e-04 -2.01092e-04 -7.78884e-04 -3.79156e-04 -1.16682e-03 -5.49602e-04 -1.66616e-03 -6.69794e-04 -2.43001e-03 -5.46450e-04 -4.18584e-03 3.08691e-03 2.48068e-02 2.22967e-03 -7.21311e-03 -4.78610e-03 -9.03011e-03 -7.44782e-03
-2.75932e-03 -2.80940e-04 -1.53498e-04 -6.38306e-04 -3.65364e-04 -1.01851e-03 -5.92296e-04 -1.47045e-03 -8.29244e-04 -2.07361e-03 -1.05551e-03 -3.02838e-03 -1.12784e-03 -5.23066e-03 2.22967e-03 2.49300e-02 3.28280e-05 -1.04656e-02 -6.80168e-03 -6.92238e-03
-3.08370e-03 -8.06841e-05 -4.85454e-04 -3.16283e-04 -8.75558e-04 -5.80934e-04 -1.31534e-03 -8.78289e-04 -1.86477e-03 -1.22927e-03 -2.64446e-03 -1.67572e-03 -3.98482e-03 -2.28912e-03 -7.21311e-03 3.28280e-05 2.37823e-02 -1.67792e-03 -8.42375e-03 3.38291e-03
-3.25015e-03 -3.09176e-04 -2.37644e-04 -7.23081e-04 -5.31512e-04 -1.16849e-03 -8.69039e-04 -1.70163e-03 -1.28360e-03 -2.42090e-03 -1.86175e-03 -3.57060e-03 -2.87193e-03 -5.87460e-03 -4.78610e-03 -1.04656e-02 -1.67792e-03 2.79389e-02 8.85093e-03 8.51506e-03
-3.59667e-03 -1.32419e-04 -5.51260e-04 -4.50022e-04 -1.01391e-03 -8.19221e-04 -1.54892e-03 -1.27530e-03 -2.24723e-03 -1.91886e-03 -3.32805e-03 -3.06470e-03 -5.42215e-03 -5.39612e-03 -9.03011e-03 -6.80168e-03 -8.42375e-03 8.85093e-03 4.70129e-02 2.31993e-02
-3.80272e-03 -3.49774e-04 -3.38424e-04 -8.42073e-04 -7.35247e-04 -1.38999e-03 -1.22352e-03 -2.08587e-03 -1.90810e-03 -3.13877e-03 -3.11703e-03 -5.15010e-03 -5.58357e-03 -8.53278e-03 -7.44782e-03 -6.92238e-03 3.38291e-03 8.51506e-03 2.31993e-02 4.55888e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_5-6.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.33252e-04 4.17174e-04 -4.27603e-04 1.19067e-04 -3.97827e-04 -4.39425e-05 -4.30774e-04 -1.71860e-04 -4.87394e-04 -2.85214e-04 -5.55926e-04 -3.91876e-04 -6.31923e-04 -4.95436e-04 -7.13241e-04 -5.97796e-04 -7.99159e-04 -7.00651e-04 -8.89271e-04 -8.04997e-04
4.17174e-04 5.61661e-03 1.22876e-03 -7.95631e-04 5.73933e-04 -5.16342e-04 3.86452e-04 -4.04646e-04 2.85849e-04 -3.45831e-04 2.19667e-04 -3.11389e-04 1.70648e-04 -2.90376e-04 1.31323e-04 -2.77716e-04 9.78973e-05 -2.70783e-04 6.82067e-05 -2.68105e-04
-4.27603e-04 1.22876e-03 1.02406e-02 1.83488e-03 -1.12308e-03 7.51499e-04 -7.03502e-04 4.79653e-04 -5.54426e-04 3.39543e-04 -4.82123e-04 2.47500e-04 -4.43307e-04 1.78275e-04 -4.22494e-04 1.21465e-04 -4.12836e-04 7.19395e-05 -4.10910e-04 2.67908e-05
1.19067e-04 -7.95631e-04 1.83488e-03 1.48612e-02 2.42400e-03 -1.44485e-03 9.03054e-04 -8.80060e-04 5.44600e-04 -6.93519e-04 3.65359e-04 -6.09117e-04 2.48485e-04 -5.67697e-04 1.60090e-04 -5.48910e-04 8.66559e-05 -5.44039e-04 2.16492e-05 -5.48869e-04
-3.97827e-04 5.73933e-04 -1.12308e-03 2.42400e-03 1.94731e-02 3.00369e-03 -1.77187e-03 1.04069e-03 -1.05884e-03 5.93330e-04 -8.33932e-04 3.74053e-04 -7.37563e-04 2.31979e-04 -6.94160e-04 1.24221e-04 -6.78267e-04 3.39655e-05 -6.79215e-04 -4.68012e-05
-4.39425e-05 -5.16342e-04 7.51499e-04 -1.44485e-03 3.00369e-03 2.40755e-02 3.57493e-03 -2.10674e-03 1.16740e-03 -1.24387e-03 6.29469e-04 -9.80046e-04 3.69148e-04 -8.71774e-04 2.01175e-04 -8.26823e-04 7.34558e-05 -8.14512e-04 -3.42232e-05 -8.22139e-04
-4.30774e-04 3.86452e-04 -7.03502e-04 9.03054e-04 -1.77187e-03 3.57493e-03 2.86685e-02 4.13760e-03 -2.45038e-03 1.28400e-03 -1.43693e-03 6.54243e-04 -1.13398e-03 3.51931e-04 -1.01400e-03 1.57244e-04 -9.67988e-04 8.78019e-06 -9.59950e-04 -1.17126e-04
-1.71860e-04 -4.04646e-04 4.79653e-04 -8.80060e-04 1.04069e-03 -2.10674e-03 4.13760e-03 3.32519e-02 4.69135e-03 -2.80343e-03 1.39056e-03 -1.63916e-03 6.67921e-04 -1.29717e-03 3.22679e-04 -1.16587e-03 1.00380e-04 -1.11939e-03 -6.97340e-05 -1.11641e-03
-4.87394e-04 2.85849e-04 -5.54426e-04 5.44600e-04 -1.05884e-03 1.16740e-03 -2.45038e-03 4.69135e-03 3.78255e-02 5.23576e-03 -3.16639e-03 1.48683e-03 -1.85136e-03 6.70332e-04 -1.47066e-03 2.81207e-04 -1.32858e-03 3.03362e-05 -1.28236e-03 -1.62529e-04
-2.85214e-04 -3.45831e-04 3.39543e-04 -6.93519e-04 5.93330e-04 -1.24387e-03 1.28400e-03 -2.80343e-03 5.23576e-03 4.23889e-02 5.77028e-03 -3.53987e-03 1.57231e-03 -2.07443e-03 6.60984e-04 -1.65555e-03 2.26980e-04 -1.50339e-03 -5.36064e-05 -1.45847e-03
-5.55926e-04 2.19667e-04 -4.82123e-04 3.65359e-04 -8.33932e-04 6.29469e-04 -1.43693e-03 1.39056e-03 -3.16639e-03 5.77028e-03 4.69416e-02 6.29431e-03 -3.92449e-03 1.64638e-03 -2.30918e-03 6.39225e-04 -1.85280e-03 1.59182e-04 -1.69157e-03 -1.52408e-04
-3.91876e-04 -3.11389e-04 2.47500e-04 -6.09117e-04 3.74053e-04 -9.80046e-04 6.54243e-04 -1.63916e-03 1.48683e-03 -3.53987e-03 6.29431e-03 5.14830e-02 6.80711e-03 -4.32108e-03 1.70827e-03 -2.55660e-03 6.04105e-04 -2.06375e-03 7.67162e-05 -1.89467e-03
-6.31923e-04 1.70648e-04 -4.43307e-04 2.48485e-04 -7.37563e-04 3.69148e-04 -1.13398e-03 6.67921e-04 -1.85136e-03 1.57231e-03 -3.92449e-03 6.80711e-03 5.60125e-02 7.30785e-03 -4.73045e-03 1.75696e-03 -2.81781e-03 5.54491e-04 -2.28971e-03 -2.18977e-05
-4.95436e-04 -2.90376e-04 1.78275e-04 -5.67697e-04 2.31979e-04 -8.71774e-04 3.51931e-04 -1.29717e-03 6.70332e-04 -2.07443e-03 1.64638e-03 -4.32108e-03 7.30785e-03 6.05290e-02 7.79550e-03 -5.15381e-03 1.79128e-03 -3.09427e-03 4.88833e-04 -2.53251e-03
-7.13241e-04 1.31323e-04 -4.22494e-04 1.60090e-04 -6.94160e-04 2.01175e-04 -1.01400e-03 3.22679e-04 -1.47066e-03 6.60984e-04 -2.30918e-03 1.70827e-03 -4.73045e-03 7.79550e-03 6.50316e-02 8.26885e-03 -5.59243e-03 1.80964e-03 -3.38759e-03 4.05314e-04
-5.97796e-04 -2.77716e-04 1.21465e-04 -5.48910e-04 1.24221e-04 -8.26823e-04 1.57244e-04 -1.16587e-03 2.81207e-04 -1.65555e-03 6.39225e-04 -2.55660e-03 1.75696e-03 -5.15381e-03 8.26885e-03 6.95188e-02 8.72629e-03 -6.04808e-03 1.81020e-03 -3.70000e-03
-7.99159e-04 9.78973e-05 -4.12836e-04 8.66559e-05 -6.78267e-04 7.34558e-05 -9.67988e-04 1.00380e-04 -1.32858e-03 2.26980e-04 -1.85280e-03 6.04105e-04 -2.81781e-03 1.79128e-03 -5.59243e-03 8.72629e-03 7.39891e-02 9.16598e-03 -6.52280e-03 1.79059e-03
-7.00651e-04 -2.70783e-04 7.19395e-05 -5.44039e-04 3.39655e-05 -8.14512e-04 8.78019e-06 -1.11939e-03 3.03362e-05 -1.50339e-03 1.59182e-04 -2.06375e-03 5.54491e-04 -3.09427e-03 1.80964e-03 -6.04808e-03 9.16598e-03 7.84401e-02 9.58553e-03 -7.01931e-03
-8.89271e-04 6.82067e-05 -4.10910e-04 2.16492e-05 -6.79215e-04 -3.42232e-05 -9.59950e-04 -6.97340e-05 -1.28236e-03 -5.36064e-05 -1.69157e-03 7.67162e-05 -2.28971e-03 4.88833e-04 -3.38759e-03 1.81020e-03 -6.52280e-03 9.58553e-03 8.28695e-02 9.98193e-03
-8.04997e-04 -2.68105e-04 2.67908e-05 -5.48869e-04 -4.68012e-05 -8.22139e-04 -1.17126e-04 -1.11641e-03 -1.62529e-04 -1.45847e-03 -1.52408e-04 -1.89467e-03 -2.18977e-05 -2.53251e-03 4.05314e-04 -3.70000e-03 1.79059e-03 -7.01931e-03 9.98193e-03 8.72737e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_50-51.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.04548e-04 6.84324e-05 -5.37109e-04 -4.13371e-04 -8.14898e-04 -7.86090e-04 -1.13145e-03 -1.15073e-03 -1.46988e-03 -1.52713e-03 -1.84207e-03 -1.93822e-03 -2.25762e-03 -2.37818e-03 -2.69382e-03 -2.83581e-03 -3.16395e-03 -3.34347e-03 -3.69560e-03 -3.91659e-03
6.84324e-05 2.19894e-03 7.15791e-04 -4.14942e-04 2.58143e-04 -2.89479e-04 1.58101e-04 -2.51182e-04 9.67906e-05 -2.38450e-04 4.90678e-05 -2.39379e-04 6.40811e-06 -2.49794e-04 -3.51946e-05 -2.68313e-04 -7.90478e-05 -2.96193e-04 -1.29381e-04 -3.36446e-04
-5.37109e-04 7.15791e-04 3.98639e-03 1.07080e-03 -6.05359e-04 3.14746e-04 -4.20838e-04 1.63467e-04 -3.77207e-04 7.01164e-05 -3.72322e-04 -5.56816e-06 -3.87917e-04 -7.64339e-05 -4.18741e-04 -1.49466e-04 -4.64844e-04 -2.31111e-04 -5.29834e-04 -3.29896e-04
-4.13371e-04 -4.14942e-04 1.07080e-03 5.76869e-03 1.40503e-03 -8.03031e-04 3.46602e-04 -5.58601e-04 1.41202e-04 -5.11747e-04 1.36756e-05 -5.17884e-04 -9.23358e-05 -5.52552e-04 -1.95608e-04 -6.10806e-04 -3.07116e-04 -6.94335e-04 -4.37786e-04 -8.12525e-04
-8.14898e-04 2.58143e-04 -6.05359e-04 1.40503e-03 7.53817e-03 1.72222e-03 -1.01506e-03 3.58016e-04 -7.11538e-04 9.50792e-05 -6.63537e-04 -6.98954e-05 -6.84316e-04 -2.11250e-04 -7.44724e-04 -3.54733e-04 -8.40009e-04 -5.16618e-04 -9.77207e-04 -7.17764e-04
-7.86090e-04 -2.89479e-04 3.14746e-04 -8.03031e-04 1.72222e-03 9.29177e-03 2.02150e-03 -1.24519e-03 3.48255e-04 -8.84374e-04 2.41511e-05 -8.38513e-04 -1.83639e-04 -8.80497e-04 -3.68617e-04 -9.76263e-04 -5.64692e-04 -1.12505e-03 -7.99243e-04 -1.34753e-03
-1.13145e-03 1.58101e-04 -4.20838e-04 3.46602e-04 -1.01506e-03 2.02150e-03 1.10268e-02 2.30065e-03 -1.49649e-03 3.14925e-04 -1.08159e-03 -7.58503e-05 -1.04435e-03 -3.35011e-04 -1.11725e-03 -5.76378e-04 -1.26511e-03 -8.47929e-04 -1.49985e-03 -1.20290e-03
-1.15073e-03 -2.51182e-04 1.63467e-04 -5.58601e-04 3.58016e-04 -1.24519e-03 2.30065e-03 1.27403e-02 2.55674e-03 -1.77304e-03 2.53130e-04 -1.31058e-03 -2.12976e-04 -1.29179e-03 -5.36624e-04 -1.41268e-03 -8.57829e-04 -1.64579e-03 -1.25401e-03 -2.04057e-03
-1.46988e-03 9.67906e-05 -3.77207e-04 1.41202e-04 -7.11538e-04 3.48255e-04 -1.49649e-03 2.55674e-03 1.44285e-02 2.78464e-03 -2.08169e-03 1.54586e-04 -1.58150e-03 -4.00159e-04 -1.59854e-03 -8.12221e-04 -1.80119e-03 -1.26344e-03 -2.19543e-03 -1.90608e-03
-1.52713e-03 -2.38450e-04 7.01164e-05 -5.11747e-04 9.50792e-05 -8.84374e-04 3.14925e-04 -1.77304e-03 2.78464e-03 1.60844e-02 2.97593e-03 -2.43273e-03 6.16018e-06 -1.91246e-03 -6.61599e-04 -1.99971e-03 -1.21318e-03 -2.36141e-03 -1.91899e-03 -3.13081e-03
-1.84207e-03 4.90678e-05 -3.72322e-04 1.36756e-05 -6.63537e-04 2.41511e-05 -1.08159e-03 2.53130e-04 -2.08169e-03 2.97593e-03 1.76980e-02 3.11747e-03 -2.84383e-03 -2.16595e-04 -2.33837e-03 -1.04924e-03 -2.57428e-03 -1.86696e-03 -3.31324e-03 -3.20749e-03
-1.93822e-03 -2.39379e-04 -5.56816e-06 -5.17884e-04 -6.98954e-05 -8.38513e-04 -7.58503e-05 -1.31058e-03 1.54586e-04 -2.43273e-03 3.11747e-03 1.92514e-02 3.18469e-03 -3.35057e-03 -5.66172e-04 -2.93942e-03 -1.69205e-03 -3.54543e-03 -3.16246e-03 -5.26066e-03
-2.25762e-03 6.40811e-06 -3.87917e-04 -9.23358e-05 -6.84316e-04 -1.83639e-04 -1.04435e-03 -2.12976e-04 -1.58150e-03 6.16018e-06 -2.84383e-03 3.18469e-03 2.07093e-02 3.12476e-03 -4.03317e-03 -1.17256e-03 -3.94025e-03 -2.98296e-03 -5.52358e-03 -5.73724e-03
-2.37818e-03 -2.49794e-04 -7.64339e-05 -5.52552e-04 -2.11250e-04 -8.80497e-04 -3.35011e-04 -1.29179e-03 -4.00159e-04 -1.91246e-03 -2.16595e-04 -3.35057e-03 3.12476e-03 2.19906e-02 2.80704e-03 -5.11812e-03 -2.43155e-03 -5.95670e-03 -5.56435e-03 -8.27609e-03
-2.69382e-03 -3.51946e-05 -4.18741e-04 -1.95608e-04 -7.44724e-04 -3.68617e-04 -1.11725e-03 -5.36624e-04 -1.59854e-03 -6.61599e-04 -2.33837e-03 -5.66172e-04 -4.03317e-03 2.80704e-03 2.28692e-02 1.83452e-03 -7.22330e-03 -4.98806e-03 -8.74899e-03 -6.31592e-03
-2.83581e-03 -2.68313e-04 -1.49466e-04 -6.10806e-04 -3.54733e-04 -9.76263e-04 -5.76378e-04 -1.41268e-03 -8.12221e-04 -1.99971e-03 -1.04924e-03 -2.93942e-03 -1.17256e-03 -5.11812e-03 1.83452e-03 2.27255e-02 -4.39094e-04 -1.01056e-02 -5.69607e-03 -4.21374e-03
-3.16395e-03 -7.90478e-05 -4.64844e-04 -3.07116e-04 -8.40009e-04 -5.64692e-04 -1.26511e-03 -8.57829e-04 -1.80119e-03 -1.21318e-03 -2.57428e-03 -1.69205e-03 -3.94025e-03 -2.43155e-03 -7.22330e-03 -4.39094e-04 2.18049e-02 -8.54632e-04 -5.61962e-03 6.73350e-03
-3.34347e-03 -2.96193e-04 -2.31111e-04 -6.94335e-04 -5.16618e-04 -1.12505e-03 -8.47929e-04 -1.64579e-03 -1.26344e-03 -2.36141e-03 -1.86696e-03 -3.54543e-03 -2.98296e-03 -5.95670e-03 -4.98806e-03 -1.01056e-02 -8.54632e-04 2.82657e-02 1.19082e-02 1.03764e-02
-3.69560e-03 -1.29381e-04 -5.29834e-04 -4.37786e-04 -9.77207e-04 -7.99243e-04 -1.49985e-03 -1.25401e-03 -2.19543e-03 -1.91899e-03 -3.31324e-03 -3.16246e-03 -5.52358e-03 -5.56435e-03 -8.74899e-03 -5.69607e-03 -5.61962e-03 1.19082e-02 4.62507e-02 2.01503e-02
-3.91659e-03 -3.36446e-04 -3.29896e-04 -8.12525e-04 -7.17764e-04 -1.34753e-03 -1.20290e-03 -2.04057e-03 -1.90608e-03 -3.13081e-03 -3.20749e-03 -5.26066e-03 -5.73724e-03 -8.27609e-03 -6.31592e-03 -4.21374e-03 6.73350e-03 1.03764e-02 2.01503e-02 3.73359e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_51-52.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.81132e-04 4.78705e-05 -5.36310e-04 -4.32337e-04 -8.25180e-04 -8.10777e-04 -1.15082e-03 -1.18230e-03 -1.49862e-03 -1.56748e-03 -1.88246e-03 -1.99024e-03 -2.31091e-03 -2.44157e-03 -2.75904e-03 -2.91180e-03 -3.24462e-03 -3.43645e-03 -3.79522e-03 -4.03050e-03
4.78705e-05 2.03535e-03 6.74037e-04 -3.91343e-04 2.43603e-04 -2.73373e-04 1.48839e-04 -2.37238e-04 9.08185e-05 -2.25444e-04 4.55961e-05 -2.26669e-04 5.05787e-06 -2.36955e-04 -3.46177e-05 -2.55075e-04 -7.67177e-05 -2.82422e-04 -1.25444e-04 -3.22087e-04
-5.36310e-04 6.74037e-04 3.69058e-03 1.00783e-03 -5.71004e-04 2.96895e-04 -3.97628e-04 1.53552e-04 -3.56586e-04 6.50928e-05 -3.52446e-04 -6.77330e-06 -3.67853e-04 -7.43086e-05 -3.97934e-04 -1.44308e-04 -4.42952e-04 -2.23131e-04 -5.06752e-04 -3.19486e-04
-4.32337e-04 -3.91343e-04 1.00783e-03 5.34080e-03 1.32210e-03 -7.57693e-04 3.26736e-04 -5.28137e-04 1.31997e-04 -4.84251e-04 1.10086e-05 -4.90837e-04 -8.98572e-05 -5.24789e-04 -1.88676e-04 -5.81659e-04 -2.96076e-04 -6.63459e-04 -4.23130e-04 -7.80228e-04
-8.25180e-04 2.43603e-04 -5.71004e-04 1.32210e-03 6.97874e-03 1.62021e-03 -9.58113e-04 3.37086e-04 -6.73209e-04 8.76583e-05 -6.28502e-04 -6.90617e-05 -6.49432e-04 -2.03999e-04 -7.08607e-04 -3.41894e-04 -8.01930e-04 -4.98859e-04 -9.37238e-04 -6.96613e-04
-8.10777e-04 -2.73373e-04 2.96895e-04 -7.57693e-04 1.62021e-03 8.60148e-03 1.90121e-03 -1.17590e-03 3.27164e-04 -8.37418e-04 1.95106e-05 -7.95208e-04 -1.78356e-04 -8.37096e-04 -3.55634e-04 -9.31202e-04 -5.45256e-04 -1.07797e-03 -7.75165e-04 -1.30045e-03
-1.15082e-03 1.48839e-04 -3.97628e-04 3.26736e-04 -9.58113e-04 1.90121e-03 1.02064e-02 2.16294e-03 -1.41398e-03 2.94604e-04 -1.02514e-03 -7.68126e-05 -9.91949e-04 -3.24365e-04 -1.06461e-03 -5.57016e-04 -1.21092e-03 -8.22370e-04 -1.44576e-03 -1.17678e-03
-1.18230e-03 -2.37238e-04 1.53552e-04 -5.28137e-04 3.37086e-04 -1.17590e-03 2.16294e-03 1.17907e-02 2.40249e-03 -1.67646e-03 2.34427e-04 -1.24384e-03 -2.09395e-04 -1.22964e-03 -5.20047e-04 -1.35073e-03 -8.32679e-04 -1.58465e-03 -1.22689e-03 -1.98923e-03
-1.49862e-03 9.08185e-05 -3.56586e-04 1.31997e-04 -6.73209e-04 3.27164e-04 -1.41398e-03 2.40249e-03 1.33506e-02 2.61469e-03 -1.97014e-03 1.38361e-04 -1.50370e-03 -3.91487e-04 -1.52646e-03 -7.90341e-04 -1.73202e-03 -1.23720e-03 -2.13727e-03 -1.89827e-03
-1.56748e-03 -2.25444e-04 6.50928e-05 -4.84251e-04 8.76583e-05 -8.37418e-04 2.94604e-04 -1.67646e-03 2.61469e-03 1.48790e-02 2.79114e-03 -2.30551e-03 -7.05686e-06 -1.82353e-03 -6.48534e-04 -1.91998e-03 -1.19085e-03 -2.29535e-03 -1.91314e-03 -3.11736e-03
-1.88246e-03 4.55961e-05 -3.52446e-04 1.10086e-05 -6.28502e-04 1.95106e-05 -1.02514e-03 2.34427e-04 -1.97014e-03 2.79114e-03 1.63660e-02 2.91838e-03 -2.70074e-03 -2.27526e-04 -2.24048e-03 -1.03671e-03 -2.49725e-03 -1.86606e-03 -3.29271e-03 -3.28682e-03
-1.99024e-03 -2.26669e-04 -6.77330e-06 -4.90837e-04 -6.90617e-05 -7.95208e-04 -7.68126e-05 -1.24384e-03 1.38361e-04 -2.30551e-03 2.91838e-03 1.77928e-02 2.97056e-03 -3.19396e-03 -5.79860e-04 -2.84326e-03 -1.70231e-03 -3.51438e-03 -3.24890e-03 -5.32883e-03
-2.31091e-03 5.05787e-06 -3.67853e-04 -8.98572e-05 -6.49432e-04 -1.78356e-04 -9.91949e-04 -2.09395e-04 -1.50370e-03 -7.05686e-06 -2.70074e-03 2.97056e-03 1.91219e-02 2.89048e-03 -3.87366e-03 -1.21148e-03 -3.88937e-03 -3.08267e-03 -5.58178e-03 -5.75841e-03
-2.44157e-03 -2.36955e-04 -7.43086e-05 -5.24789e-04 -2.03999e-04 -8.37096e-04 -3.24365e-04 -1.22964e-03 -3.91487e-04 -1.82353e-03 -2.27526e-04 -3.19396e-03 2.89048e-03 2.02636e-02 2.52999e-03 -4.99977e-03 -2.56289e-03 -5.99485e-03 -5.59862e-03 -7.73028e-03
-2.75904e-03 -3.46177e-05 -3.97934e-04 -1.88676e-04 -7.08607e-04 -3.55634e-04 -1.06461e-03 -5.20047e-04 -1.52646e-03 -6.48534e-04 -2.24048e-03 -5.79860e-04 -3.87366e-03 2.52999e-03 2.09585e-02 1.44729e-03 -7.18973e-03 -5.05534e-03 -8.17564e-03 -4.79549e-03
-2.91180e-03 -2.55075e-04 -1.44308e-04 -5.81659e-04 -3.41894e-04 -9.31202e-04 -5.57016e-04 -1.35073e-03 -7.90341e-04 -1.91998e-03 -1.03671e-03 -2.84326e-03 -1.21148e-03 -4.99977e-03 1.44729e-03 2.05874e-02 -7.79237e-04 -9.45234e-03 -4.19971e-03 -1.38038e-03
-3.24462e-03 -7.67177e-05 -4.42952e-04 -2.96076e-04 -8.01930e-04 -5.45256e-04 -1.21092e-03 -8.32679e-04 -1.73202e-03 -1.19085e-03 -2.49725e-03 -1.70231e-03 -3.88937e-03 -2.56289e-03 -7.18973e-03 -7.79237e-04 2.01454e-02 3.57092e-04 -2.69087e-03 9.36555e-03
-3.43645e-03 -2.82422e-04 -2.23131e-04 -6.63459e-04 -4.98859e-04 -1.07797e-03 -8.22370e-04 -1.58465e-03 -1.23720e-03 -2.29535e-03 -1.86606e-03 -3.51438e-03 -3.08267e-03 -5.99485e-03 -5.05534e-03 -9.45234e-03 3.57092e-04 2.87426e-02 1.42407e-02 1.06306e-02
-3.79522e-03 -1.25444e-04 -5.06752e-04 -4.23130e-04 -9.37238e-04 -7.75165e-04 -1.44576e-03 -1.22689e-03 -2.13727e-03 -1.91314e-03 -3.29271e-03 -3.24890e-03 -5.58178e-03 -5.59862e-03 -8.17564e-03 -4.19971e-03 -2.69087e-03 1.42407e-02 4.39061e-02 1.58974e-02
-4.03050e-03 -3.22087e-04 -3.19486e-04 -7.80228e-04 -6.96613e-04 -1.30045e-03 -1.17678e-03 -1.98923e-03 -1.89827e-03 -3.11736e-03 -3.28682e-03 -5.32883e-03 -5.75841e-03 -7.73028e-03 -4.79549e-03 -1.38038e-03 9.36555e-03 1.06306e-02 1.58974e-02 3.00796e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_52-53.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.58157e-04 2.70788e-05 -5.35154e-04 -4.51505e-04 -8.34903e-04 -8.35627e-04 -1.16947e-03 -1.21402e-03 -1.52644e-03 -1.60823e-03 -1.92179e-03 -2.04285e-03 -2.36303e-03 -2.50519e-03 -2.82325e-03 -2.98792e-03 -3.32468e-03 -3.52962e-03 -3.89435e-03 -4.14498e-03
2.70788e-05 1.87431e-03 6.32041e-04 -3.67722e-04 2.29120e-04 -2.57108e-04 1.39738e-04 -2.23121e-04 8.50946e-05 -2.12210e-04 4.24558e-05 -2.13648e-04 4.13695e-06 -2.23699e-04 -3.34957e-05 -2.41291e-04 -7.36944e-05 -2.67923e-04 -1.20607e-04 -3.06750e-04
-5.35154e-04 6.32041e-04 3.39946e-03 9.44591e-04 -5.36578e-04 2.79220e-04 -3.74104e-04 1.43980e-04 -3.35597e-04 6.05700e-05 -3.32083e-04 -7.31476e-06 -3.47135e-04 -7.13327e-05 -3.76263e-04 -1.38060e-04 -4.19914e-04 -2.13745e-04 -4.82142e-04 -3.07230e-04
-4.51505e-04 -3.67722e-04 9.44591e-04 4.91973e-03 1.23889e-03 -7.12164e-04 3.07214e-04 -4.97126e-04 1.23384e-04 -4.56094e-04 9.17845e-06 -4.62922e-04 -8.62848e-05 -4.95887e-04 -1.80330e-04 -5.51004e-04 -2.83204e-04 -6.30586e-04 -4.06086e-04 -7.45283e-04
-8.34903e-04 2.29120e-04 -5.36578e-04 1.23889e-03 6.42833e-03 1.51796e-03 -9.00812e-04 3.16724e-04 -6.34052e-04 8.11534e-05 -5.92459e-04 -6.69693e-05 -6.13240e-04 -1.95107e-04 -6.70750e-04 -3.26922e-04 -7.61532e-04 -4.78313e-04 -8.94198e-04 -6.71830e-04
-8.35627e-04 -2.57108e-04 2.79220e-04 -7.12164e-04 1.51796e-03 7.92247e-03 1.78079e-03 -1.10600e-03 3.06949e-04 -7.89230e-04 1.62026e-05 -7.50395e-04 -1.71260e-04 -7.91728e-04 -3.40267e-04 -8.83532e-04 -5.22693e-04 -1.02744e-03 -7.47008e-04 -1.24883e-03
-1.16947e-03 1.39738e-04 -3.74104e-04 3.07214e-04 -9.00812e-04 1.78079e-03 9.39968e-03 2.02527e-03 -1.33053e-03 2.75556e-04 -9.66996e-04 -7.58945e-05 -9.37439e-04 -3.11176e-04 -1.00919e-03 -5.34300e-04 -1.15304e-03 -7.92425e-04 -1.38680e-03 -1.14509e-03
-1.21402e-03 -2.23121e-04 1.43980e-04 -4.97126e-04 3.16724e-04 -1.10600e-03 2.02527e-03 1.08572e-02 2.24856e-03 -1.57847e-03 2.17525e-04 -1.17472e-03 -2.03205e-04 -1.16450e-03 -4.99932e-04 -1.28483e-03 -8.02870e-04 -1.51832e-03 -1.19385e-03 -1.93174e-03
-1.52644e-03 8.50946e-05 -3.35597e-04 1.23384e-04 -6.34052e-04 3.06949e-04 -1.33053e-03 2.24856e-03 1.22913e-02 2.44547e-03 -1.85661e-03 1.24653e-04 -1.42269e-03 -3.79230e-04 -1.45030e-03 -7.63649e-04 -1.65748e-03 -1.20480e-03 -2.07276e-03 -1.88385e-03
-1.60823e-03 -2.12210e-04 6.05700e-05 -4.56094e-04 8.11534e-05 -7.89230e-04 2.75556e-04 -1.57847e-03 2.44547e-03 1.36950e-02 2.60767e-03 -2.17543e-03 -1.67875e-05 -1.73019e-03 -6.30578e-04 -1.83463e-03 -1.16216e-03 -2.22266e-03 -1.90043e-03 -3.09546e-03
-1.92179e-03 4.24558e-05 -3.32083e-04 9.17845e-06 -5.92459e-04 1.62026e-05 -9.66996e-04 2.17525e-04 -1.85661e-03 2.60767e-03 1.50581e-02 2.72144e-03 -2.55373e-03 -2.33706e-04 -2.13676e-03 -1.01780e-03 -2.41345e-03 -1.85820e-03 -3.26358e-03 -3.34534e-03
-2.04285e-03 -2.13648e-04 -7.31476e-06 -4.62922e-04 -6.69693e-05 -7.50395e-04 -7.58945e-05 -1.17472e-03 1.24653e-04 -2.17543e-03 2.72144e-03 1.63616e-02 2.75973e-03 -3.03193e-03 -5.87280e-04 -2.73996e-03 -1.70553e-03 -3.47443e-03 -3.31409e-03 -5.33290e-03
-2.36303e-03 4.13695e-06 -3.47135e-04 -8.62848e-05 -6.13240e-04 -1.71260e-04 -9.37439e-04 -2.03205e-04 -1.42269e-03 -1.67875e-05 -2.55373e-03 2.75973e-03 1.75653e-02 2.66087e-03 -3.70763e-03 -1.24357e-03 -3.82935e-03 -3.16098e-03 -5.57493e-03 -5.61751e-03
-2.50519e-03 -2.23699e-04 -7.13327e-05 -4.95887e-04 -1.95107e-04 -7.91728e-04 -3.11176e-04 -1.16450e-03 -3.79230e-04 -1.73019e-03 -2.33706e-04 -3.03193e-03 2.66087e-03 1.85706e-02 2.25809e-03 -4.87282e-03 -2.67289e-03 -5.96692e-03 -5.46892e-03 -6.89931e-03
-2.82325e-03 -3.34957e-05 -3.76263e-04 -1.80330e-04 -6.70750e-04 -3.40267e-04 -1.00919e-03 -4.99932e-04 -1.45030e-03 -6.30578e-04 -2.13676e-03 -5.87280e-04 -3.70763e-03 2.25809e-03 1.90860e-02 1.07961e-03 -7.09043e-03 -4.95766e-03 -7.31432e-03 -3.00971e-03
-2.98792e-03 -2.41291e-04 -1.38060e-04 -5.51004e-04 -3.26922e-04 -8.83532e-04 -5.34300e-04 -1.28483e-03 -7.63649e-04 -1.83463e-03 -1.01780e-03 -2.73996e-03 -1.24357e-03 -4.87282e-03 1.07961e-03 1.85469e-02 -9.55756e-04 -8.51023e-03 -2.43654e-03 1.28943e-03
-3.32468e-03 -7.36944e-05 -4.19914e-04 -2.83204e-04 -7.61532e-04 -5.22693e-04 -1.15304e-03 -8.02870e-04 -1.65748e-03 -1.16216e-03 -2.41345e-03 -1.70553e-03 -3.82935e-03 -2.67289e-03 -7.09043e-03 -9.55756e-04 1.88090e-02 1.83434e-03 7.24533e-05 1.10144e-02
-3.52962e-03 -2.67923e-04 -2.13745e-04 -6.30586e-04 -4.78313e-04 -1.02744e-03 -7.92425e-04 -1.51832e-03 -1.20480e-03 -2.22266e-03 -1.85820e-03 -3.47443e-03 -3.16098e-03 -5.96692e-03 -4.95766e-03 -8.51023e-03 1.83434e-03 2.90898e-02 1.55845e-02 9.47486e-03
-3.89435e-03 -1.20607e-04 -4.82142e-04 -4.06086e-04 -8.94198e-04 -7.47008e-04 -1.38680e-03 -1.19385e-03 -2.07276e-03 -1.90043e-03 -3.26358e-03 -3.31409e-03 -5.57493e-03 -5.46892e-03 -7.31432e-03 -2.43654e-03 7.24533e-05 1.55845e-02 4.01873e-02 1.12597e-02
-4.14498e-03 -3.06750e-04 -3.07230e-04 -7.45283e-04 -6.71830e-04 -1.24883e-03 -1.14509e-03 -1.93174e-03 -1.88385e-03 -3.09546e-03 -3.34534e-03 -5.33290e-03 -5.61751e-03 -6.89931e-03 -3.00971e-03 1.28943e-03 1.10144e-02 9.47486e-03 1.12597e-02 2.44779e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_53-54.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.35737e-04 6.27334e-06 -5.33801e-04 -4.70628e-04 -8.44181e-04 -8.60377e-04 -1.18753e-03 -1.24555e-03 -1.55367e-03 -1.64868e-03 -1.96064e-03 -2.09509e-03 -2.41437e-03 -2.56840e-03 -2.88631e-03 -3.06394e-03 -3.40356e-03 -3.62281e-03 -3.99239e-03 -4.25946e-03
6.27334e-06 1.71666e-03 5.90036e-04 -3.44182e-04 2.14751e-04 -2.40768e-04 1.30826e-04 -2.08906e-04 7.96260e-05 -1.98820e-04 3.96389e-05 -2.00387e-04 3.62141e-06 -2.10098e-04 -3.18697e-05 -2.27034e-04 -7.00315e-05 -2.52772e-04 -1.14928e-04 -2.90510e-04
-5.33801e-04 5.90036e-04 3.11450e-03 8.81436e-04 -5.02230e-04 2.61781e-04 -3.50389e-04 1.34773e-04 -3.14352e-04 5.65348e-05 -3.11341e-04 -7.23247e-06 -3.25875e-04 -6.75673e-05 -3.53845e-04 -1.30803e-04 -3.95852e-04 -2.03045e-04 -4.56125e-04 -2.93216e-04
-4.70628e-04 -3.44182e-04 8.81436e-04 4.50764e-03 1.15588e-03 -6.66649e-04 2.88088e-04 -4.65742e-04 1.15367e-04 -4.27441e-04 8.14024e-06 -4.34309e-04 -8.16997e-05 -4.66020e-04 -1.70682e-04 -5.19022e-04 -2.68635e-04 -5.95900e-04 -3.86797e-04 -7.07857e-04
-8.44181e-04 2.14751e-04 -5.02230e-04 1.15588e-03 5.88972e-03 1.41605e-03 -8.43416e-04 2.96972e-04 -5.94284e-04 7.55360e-05 -5.55610e-04 -6.37070e-05 -5.75943e-04 -1.84698e-04 -6.31371e-04 -3.09963e-04 -7.19043e-04 -4.55140e-04 -8.48298e-04 -6.43542e-04
-8.60377e-04 -2.40768e-04 2.61781e-04 -6.66649e-04 1.41605e-03 7.25818e-03 1.66090e-03 -1.03580e-03 2.87630e-04 -7.40092e-04 1.41686e-05 -7.04346e-04 -1.62476e-04 -7.44666e-04 -3.22687e-04 -8.33530e-04 -4.97196e-04 -9.73723e-04 -7.14937e-04 -1.19286e-03
-1.18753e-03 1.30826e-04 -3.50389e-04 2.88088e-04 -8.43416e-04 1.66090e-03 8.61060e-03 1.88840e-03 -1.24653e-03 2.57770e-04 -9.07482e-04 -7.31992e-05 -8.81130e-04 -2.95613e-04 -9.51304e-04 -5.08424e-04 -1.09177e-03 -7.58258e-04 -1.32319e-03 -1.10787e-03
-1.24555e-03 -2.08906e-04 1.34773e-04 -4.65742e-04 2.96972e-04 -1.03580e-03 1.88840e-03 9.94439e-03 2.09578e-03 -1.47955e-03 2.02393e-04 -1.10363e-03 -1.94536e-04 -1.09674e-03 -4.76483e-04 -1.21535e-03 -7.68594e-04 -1.44707e-03 -1.15493e-03 -1.86798e-03
-1.55367e-03 7.96260e-05 -3.14352e-04 1.15367e-04 -5.94284e-04 2.87630e-04 -1.24653e-03 2.09578e-03 1.12558e-02 2.27787e-03 -1.74163e-03 1.13397e-04 -1.33891e-03 -3.63539e-04 -1.37044e-03 -7.32307e-04 -1.57789e-03 -1.16629e-03 -2.00177e-03 -1.86166e-03
-1.64868e-03 -1.98820e-04 5.65348e-05 -4.27441e-04 7.55360e-05 -7.40092e-04 2.57770e-04 -1.47955e-03 2.27787e-03 1.25381e-02 2.42649e-03 -2.04313e-03 -2.31115e-05 -1.63294e-03 -6.07874e-04 -1.74405e-03 -1.12716e-03 -2.14329e-03 -1.87968e-03 -3.06110e-03
-1.96064e-03 3.96389e-05 -3.11341e-04 8.14024e-06 -5.55610e-04 1.41686e-05 -9.07482e-04 2.02393e-04 -1.74163e-03 2.42649e-03 1.37810e-02 2.52775e-03 -2.40346e-03 -2.35166e-04 -2.02762e-03 -9.92469e-04 -2.32285e-03 -1.84208e-03 -3.22174e-03 -3.37213e-03
-2.09509e-03 -2.00387e-04 -7.23247e-06 -4.34309e-04 -6.37070e-05 -7.04346e-04 -7.31992e-05 -1.10363e-03 1.13397e-04 -2.04313e-03 2.52775e-03 1.49649e-02 2.55343e-03 -2.86515e-03 -5.88331e-04 -2.62962e-03 -1.70041e-03 -3.42152e-03 -3.34695e-03 -5.25366e-03
-2.41437e-03 3.62141e-06 -3.25875e-04 -8.16997e-05 -5.75943e-04 -1.62476e-04 -8.81130e-04 -1.94536e-04 -1.33891e-03 -2.31115e-05 -2.40346e-03 2.55343e-03 1.60475e-02 2.43743e-03 -3.53534e-03 -1.26734e-03 -3.75614e-03 -3.20651e-03 -5.48352e-03 -5.30110e-03
-2.56840e-03 -2.10098e-04 -6.75673e-05 -4.66020e-04 -1.84698e-04 -7.44666e-04 -2.95613e-04 -1.09674e-03 -3.63539e-04 -1.63294e-03 -2.35166e-04 -2.86515e-03 2.43743e-03 1.69209e-02 1.99425e-03 -4.73339e-03 -2.74997e-03 -5.85338e-03 -5.16162e-03 -5.82569e-03
-2.88631e-03 -3.18697e-05 -3.53845e-04 -1.70682e-04 -6.31371e-04 -3.22687e-04 -9.51304e-04 -4.76483e-04 -1.37044e-03 -6.07874e-04 -2.02762e-03 -5.88331e-04 -3.53534e-03 1.99425e-03 1.72656e-02 7.44700e-04 -6.90596e-03 -4.68115e-03 -6.20808e-03 -1.12218e-03
-3.06394e-03 -2.27034e-04 -1.30803e-04 -5.19022e-04 -3.09963e-04 -8.33530e-04 -5.08424e-04 -1.21535e-03 -7.32307e-04 -1.74405e-03 -9.92469e-04 -2.62962e-03 -1.26734e-03 -4.73339e-03 7.44700e-04 1.66342e-02 -9.53053e-04 -7.32281e-03 -5.71252e-04 3.54018e-03
-3.40356e-03 -7.00315e-05 -3.95852e-04 -2.68635e-04 -7.19043e-04 -4.97196e-04 -1.09177e-03 -7.68594e-04 -1.57789e-03 -1.12716e-03 -2.32285e-03 -1.70041e-03 -3.75614e-03 -2.74997e-03 -6.90596e-03 -9.53053e-04 1.77634e-02 3.41364e-03 2.41330e-03 1.15909e-02
-3.62281e-03 -2.52772e-04 -2.03045e-04 -5.95900e-04 -4.55140e-04 -9.73723e-04 -7.58258e-04 -1.44707e-03 -1.16629e-03 -2.14329e-03 -1.84208e-03 -3.42152e-03 -3.20651e-03 -5.85338e-03 -4.68115e-03 -7.32281e-03 3.41364e-03 2.90617e-02 1.58521e-02 7.31531e-03
-3.99239e-03 -1.14928e-04 -4.56125e-04 -3.86797e-04 -8.48298e-04 -7.14937e-04 -1.32319e-03 -1.15493e-03 -2.00177e-03 -1.87968e-03 -3.22174e-03 -3.34695e-03 -5.48352e-03 -5.16162e-03 -6.20808e-03 -5.71252e-04 2.41330e-03 1.58521e-02 3.55139e-02 6.97570e-03
-4.25946e-03 -2.90510e-04 -2.93216e-04 -7.07857e-04 -6.43542e-04 -1.19286e-03 -1.10787e-03 -1.86798e-03 -1.86166e-03 -3.06110e-03 -3.37213e-03 -5.25366e-03 -5.30110e-03 -5.82569e-03 -1.12218e-03 3.54018e-03 1.15909e-02 7.31531e-03 6.97570e-03 2.07124e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_54-55.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.13992e-04 -1.40092e-05 -5.32775e-04 -4.88970e-04 -8.53744e-04 -8.84013e-04 -1.20586e-03 -1.27567e-03 -1.58114e-03 -1.68760e-03 -1.99980e-03 -2.14559e-03 -2.46582e-03 -2.62949e-03 -2.94941e-03 -3.13779e-03 -3.48255e-03 -3.71372e-03 -4.09059e-03 -4.37147e-03
-1.40092e-05 1.56327e-03 5.48287e-04 -3.20842e-04 2.00557e-04 -2.24452e-04 1.22134e-04 -1.94681e-04 7.44132e-05 -1.85359e-04 3.71223e-05 -1.86976e-04 3.46822e-06 -1.96249e-04 -2.98006e-05 -2.12407e-04 -6.58044e-05 -2.37079e-04 -1.08497e-04 -2.73481e-04
-5.32775e-04 5.48287e-04 2.83730e-03 8.18756e-04 -4.68123e-04 2.44646e-04 -3.26616e-04 1.25950e-04 -2.92967e-04 5.29687e-05 -2.90332e-04 -6.57626e-06 -3.04190e-04 -6.30907e-05 -3.30804e-04 -1.22636e-04 -3.70897e-04 -1.91150e-04 -4.28833e-04 -2.77574e-04
-4.88970e-04 -3.20842e-04 8.18756e-04 4.10678e-03 1.07357e-03 -6.21387e-04 2.69416e-04 -4.34192e-04 1.07931e-04 -3.98488e-04 7.82655e-06 -4.05200e-04 -7.62173e-05 -4.35408e-04 -1.59886e-04 -4.85952e-04 -2.52559e-04 -5.59656e-04 -3.65474e-04 -6.68198e-04
-8.53744e-04 2.00557e-04 -4.68123e-04 1.07357e-03 5.36591e-03 1.31509e-03 -7.86203e-04 2.77875e-04 -5.54139e-04 7.07691e-05 -5.18175e-04 -5.93756e-05 -5.37762e-04 -1.72926e-04 -5.90702e-04 -2.91217e-04 -6.74703e-04 -4.29566e-04 -7.99766e-04 -6.11946e-04
-8.84013e-04 -2.24452e-04 2.44646e-04 -6.21387e-04 1.31509e-03 6.61225e-03 1.54225e-03 -9.65705e-04 2.69223e-04 -6.90351e-04 1.33159e-05 -6.57399e-04 -1.52177e-04 -6.96264e-04 -3.03133e-04 -7.81572e-04 -4.69050e-04 -9.17180e-04 -6.79225e-04 -1.13282e-03
-1.20586e-03 1.22134e-04 -3.26616e-04 2.69416e-04 -7.86203e-04 1.54225e-03 7.84356e-03 1.75313e-03 -1.16242e-03 2.41237e-04 -8.46968e-04 -6.88530e-05 -8.23367e-04 -2.77889e-04 -8.91299e-04 -4.79664e-04 -1.02744e-03 -7.20135e-04 -1.25515e-03 -1.06519e-03
-1.27567e-03 -1.94681e-04 1.25950e-04 -4.34192e-04 2.77875e-04 -9.65705e-04 1.75313e-03 9.05731e-03 1.94503e-03 -1.38028e-03 1.88971e-04 -1.03108e-03 -1.83588e-04 -1.02686e-03 -4.49987e-04 -1.14277e-03 -7.30157e-04 -1.37130e-03 -1.11028e-03 -1.79779e-03
-1.58114e-03 7.44132e-05 -2.92967e-04 1.07931e-04 -5.54139e-04 2.69223e-04 -1.16242e-03 1.94503e-03 1.02500e-02 2.11288e-03 -1.62581e-03 1.04500e-04 -1.25289e-03 -3.44649e-04 -1.28734e-03 -6.96586e-04 -1.49356e-03 -1.12176e-03 -1.92404e-03 -1.83011e-03
-1.68760e-03 -1.85359e-04 5.29687e-05 -3.98488e-04 7.07691e-05 -6.90351e-04 2.41237e-04 -1.38028e-03 2.11288e-03 1.14147e-02 2.24866e-03 -1.90940e-03 -2.61688e-05 -1.53247e-03 -5.80655e-04 -1.64875e-03 -1.08595e-03 -2.05714e-03 -1.84929e-03 -3.00959e-03
-1.99980e-03 3.71223e-05 -2.90332e-04 7.82655e-06 -5.18175e-04 1.33159e-05 -8.46968e-04 1.88971e-04 -1.62581e-03 2.24866e-03 1.25416e-02 2.33842e-03 -2.25070e-03 -2.32021e-04 -1.91359e-03 -9.60741e-04 -2.22528e-03 -1.81603e-03 -3.16229e-03 -3.35661e-03
-2.14559e-03 -1.86976e-04 -6.57626e-06 -4.05200e-04 -5.93756e-05 -6.57399e-04 -6.88530e-05 -1.03108e-03 1.04500e-04 -1.90940e-03 2.33842e-03 1.36105e-02 2.35293e-03 -2.69446e-03 -5.82916e-04 -2.51233e-03 -1.68517e-03 -3.35088e-03 -3.33665e-03 -5.07831e-03
-2.46582e-03 3.46822e-06 -3.04190e-04 -7.62173e-05 -5.37762e-04 -1.52177e-04 -8.23367e-04 -1.83588e-04 -1.25289e-03 -2.61688e-05 -2.25070e-03 2.35293e-03 1.45771e-02 2.22175e-03 -3.35697e-03 -1.28089e-03 -3.66488e-03 -3.20824e-03 -5.29449e-03 -4.81624e-03
-2.62949e-03 -1.96249e-04 -6.30907e-05 -4.35408e-04 -1.72926e-04 -6.96264e-04 -2.77889e-04 -1.02686e-03 -3.44649e-04 -1.53247e-03 -2.32021e-04 -2.69446e-03 2.22175e-03 1.53240e-02 1.74203e-03 -4.57702e-03 -2.78287e-03 -5.64132e-03 -4.68385e-03 -4.58560e-03
-2.94941e-03 -2.98006e-05 -3.30804e-04 -1.59886e-04 -5.90702e-04 -3.03133e-04 -8.91299e-04 -4.49987e-04 -1.28734e-03 -5.80655e-04 -1.91359e-03 -5.82916e-04 -3.35697e-03 1.74203e-03 1.55127e-02 4.55636e-04 -6.62341e-03 -4.23282e-03 -4.93378e-03 6.91827e-04
-3.13779e-03 -2.12407e-04 -1.22636e-04 -4.85952e-04 -2.91217e-04 -7.81572e-04 -4.79664e-04 -1.14277e-03 -6.96586e-04 -1.64875e-03 -9.60741e-04 -2.51233e-03 -1.28089e-03 -4.57702e-03 4.55636e-04 1.48735e-02 -7.76325e-04 -5.96787e-03 1.21979e-03 5.19346e-03
-3.48255e-03 -6.58044e-05 -3.70897e-04 -2.52559e-04 -6.74703e-04 -4.69050e-04 -1.02744e-03 -7.30157e-04 -1.49356e-03 -1.08595e-03 -2.22528e-03 -1.68517e-03 -3.66488e-03 -2.78287e-03 -6.62341e-03 -7.76325e-04 1.69433e-02 4.92002e-03 4.15238e-03 1.11800e-02
-3.71372e-03 -2.37079e-04 -1.91150e-04 -5.59656e-04 -4.29566e-04 -9.17180e-04 -7.20135e-04 -1.37130e-03 -1.12176e-03 -2.05714e-03 -1.81603e-03 -3.35088e-03 -3.20824e-03 -5.64132e-03 -4.23282e-03 -5.96787e-03 4.92002e-03 2.84917e-02 1.51310e-02 4.65422e-03
-4.09059e-03 -1.08497e-04 -4.28833e-04 -3.65474e-04 -7.99766e-04 -6.79225e-04 -1.25515e-03 -1.11028e-03 -1.92404e-03 -1.84929e-03 -3.16229e-03 -3.33665e-03 -5.29449e-03 -4.68385e-03 -4.93378e-03 1.21979e-03 4.15238e-03 1.51310e-02 3.04030e-02 3.56210e-03
-4.37147e-03 -2.73481e-04 -2.77574e-04 -6.68198e-04 -6.11946e-04 -1.13282e-03 -1.06519e-03 -1.79779e-03 -1.83011e-03 -3.00959e-03 -3.35661e-03 -5.07831e-03 -4.81624e-03 -4.58560e-03 6.91827e-04 5.19346e-03 1.11800e-02 4.65422e-03 3.56210e-03 1.85594e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_55-56.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.93053e-04 -3.41207e-05 -5.31461e-04 -5.07170e-04 -8.62650e-04 -9.07393e-04 -1.22328e-03 -1.30539e-03 -1.60749e-03 -1.72609e-03 -2.03761e-03 -2.19551e-03 -2.51553e-03 -2.68968e-03 -3.01052e-03 -3.21074e-03 -3.55945e-03 -3.80354e-03 -4.18645e-03 -4.48222e-03
-3.41207e-05 1.41510e-03 5.07101e-04 -2.97849e-04 1.86633e-04 -2.08288e-04 1.13722e-04 -1.80562e-04 6.94945e-05 -1.71942e-04 3.49269e-05 -1.73532e-04 3.68209e-06 -1.82281e-04 -2.72989e-05 -1.97552e-04 -6.10367e-05 -2.20995e-04 -1.01351e-04 -2.55822e-04
-5.31461e-04 5.07101e-04 2.56955e-03 7.57008e-04 -4.34489e-04 2.27919e-04 -3.02995e-04 1.17562e-04 -2.71650e-04 4.98795e-05 -2.69279e-04 -5.37327e-06 -2.82323e-04 -5.79636e-05 -3.07408e-04 -1.13654e-04 -3.45347e-04 -1.78183e-04 -4.00590e-04 -2.60448e-04
-5.07170e-04 -2.97849e-04 7.57008e-04 3.71963e-03 9.92553e-04 -5.76672e-04 2.51307e-04 -4.02736e-04 1.01115e-04 -3.69486e-04 8.21967e-06 -3.75863e-04 -6.98987e-05 -4.04341e-04 -1.48043e-04 -4.52113e-04 -2.35115e-04 -5.22203e-04 -3.42285e-04 -6.26661e-04
-8.62650e-04 1.86633e-04 -4.34489e-04 9.92553e-04 4.86007e-03 1.21580e-03 -7.29587e-04 2.59527e-04 -5.13999e-04 6.68485e-05 -4.80542e-04 -5.40565e-05 -4.99117e-04 -1.59936e-04 -5.49202e-04 -2.70888e-04 -6.29020e-04 -4.01846e-04 -7.49137e-04 -5.77293e-04
-9.07393e-04 -2.08288e-04 2.27919e-04 -5.76672e-04 1.21580e-03 5.98863e-03 1.42570e-03 -8.96181e-04 2.51806e-04 -6.40434e-04 1.36061e-05 -6.09977e-04 -1.40491e-04 -6.46974e-04 -2.81799e-04 -7.28145e-04 -4.38506e-04 -8.58327e-04 -6.40123e-04 -1.06914e-03
-1.22328e-03 1.13722e-04 -3.02995e-04 2.51307e-04 -7.29587e-04 1.42570e-03 7.10318e-03 1.62042e-03 -1.07882e-03 2.25997e-04 -7.86051e-04 -6.29628e-05 -7.64762e-04 -2.58223e-04 -8.29826e-04 -4.48319e-04 -9.60729e-04 -6.78377e-04 -1.18332e-03 -1.01718e-03
-1.30539e-03 -1.80562e-04 1.17562e-04 -4.02736e-04 2.59527e-04 -8.96181e-04 1.62042e-03 8.20135e-03 1.79739e-03 -1.28135e-03 1.77262e-04 -9.57712e-04 -1.70520e-04 -9.55502e-04 -4.20715e-04 -1.06774e-03 -6.87854e-04 -1.29156e-03 -1.05999e-03 -1.72106e-03
-1.60749e-03 6.94945e-05 -2.71650e-04 1.01115e-04 -5.13999e-04 2.51806e-04 -1.07882e-03 1.79739e-03 9.27967e-03 1.95164e-03 -1.51006e-03 9.79018e-05 -1.16547e-03 -3.22803e-04 -1.20185e-03 -6.56806e-04 -1.40525e-03 -1.07136e-03 -1.83965e-03 -1.78740e-03
-1.72609e-03 -1.71942e-04 4.98795e-05 -3.69486e-04 6.68485e-05 -6.40434e-04 2.25997e-04 -1.28135e-03 1.95164e-03 1.03316e-02 2.07541e-03 -1.77519e-03 -2.60669e-05 -1.42962e-03 -5.49163e-04 -1.54943e-03 -1.03863e-03 -1.96418e-03 -1.80735e-03 -2.93640e-03
-2.03761e-03 3.49269e-05 -2.69279e-04 8.21967e-06 -4.80542e-04 1.36061e-05 -7.86051e-04 1.77262e-04 -1.51006e-03 2.07541e-03 1.13473e-02 2.15475e-03 -2.09665e-03 -2.24392e-04 -1.79565e-03 -9.22670e-04 -2.12094e-03 -1.77811e-03 -3.08082e-03 -3.29063e-03
-2.19551e-03 -1.73532e-04 -5.37327e-06 -3.75863e-04 -5.40565e-05 -6.09977e-04 -6.29628e-05 -9.57712e-04 9.79018e-05 -1.77519e-03 2.15475e-03 1.23065e-02 2.15965e-03 -2.52096e-03 -5.70915e-04 -2.38826e-03 -1.65775e-03 -3.25790e-03 -3.27484e-03 -4.80398e-03
-2.51553e-03 3.68209e-06 -2.82323e-04 -6.98987e-05 -4.99117e-04 -1.40491e-04 -7.64762e-04 -1.70520e-04 -1.16547e-03 -2.60669e-05 -2.09665e-03 2.15965e-03 1.31628e-02 2.01563e-03 -3.17310e-03 -1.28198e-03 -3.55124e-03 -3.15764e-03 -5.00519e-03 -4.19105e-03
-2.68968e-03 -1.82281e-04 -5.79636e-05 -4.04341e-04 -1.59936e-04 -6.46974e-04 -2.58223e-04 -9.55502e-04 -3.22803e-04 -1.42962e-03 -2.24392e-04 -2.52096e-03 2.01563e-03 1.37904e-02 1.50550e-03 -4.39942e-03 -2.76278e-03 -5.32805e-03 -4.06397e-03 -3.27621e-03
-3.01052e-03 -2.72989e-05 -3.07408e-04 -1.48043e-04 -5.49202e-04 -2.81799e-04 -8.29826e-04 -4.20715e-04 -1.20185e-03 -5.49163e-04 -1.79565e-03 -5.70915e-04 -3.17310e-03 1.50550e-03 1.38431e-02 2.23178e-04 -6.24055e-03 -3.64110e-03 -3.58994e-03 2.27744e-03
-3.21074e-03 -1.97552e-04 -1.13654e-04 -4.52113e-04 -2.70888e-04 -7.28145e-04 -4.48319e-04 -1.06774e-03 -6.56806e-04 -1.54943e-03 -9.22670e-04 -2.38826e-03 -1.28198e-03 -4.39942e-03 2.23178e-04 1.32800e-02 -4.52051e-04 -4.54457e-03 2.78087e-03 6.17432e-03
-3.55945e-03 -6.10367e-05 -3.45347e-04 -2.35115e-04 -6.29020e-04 -4.38506e-04 -9.60729e-04 -6.87854e-04 -1.40525e-03 -1.03863e-03 -2.12094e-03 -1.65775e-03 -3.55124e-03 -2.76278e-03 -6.24055e-03 -4.52051e-04 1.62624e-02 6.19937e-03 5.21383e-03 1.00014e-02
-3.80354e-03 -2.20995e-04 -1.78183e-04 -5.22203e-04 -4.01846e-04 -8.58327e-04 -6.78377e-04 -1.29156e-03 -1.07136e-03 -1.96418e-03 -1.77811e-03 -3.25790e-03 -3.15764e-03 -5.32805e-03 -3.64110e-03 -4.54457e-03 6.19937e-03 2.73181e-02 1.36440e-02 1.97223e-03
-4.18645e-03 -1.01351e-04 -4.00590e-04 -3.42285e-04 -7.49137e-04 -6.40123e-04 -1.18332e-03 -1.05999e-03 -1.83965e-03 -1.80735e-03 -3.08082e-03 -3.27484e-03 -5.00519e-03 -4.06397e-03 -3.58994e-03 2.78087e-03 5.21383e-03 1.36440e-02 2.53507e-02 1.25329e-03
-4.48222e-03 -2.55822e-04 -2.60448e-04 -6.26661e-04 -5.77293e-04 -1.06914e-03 -1.01718e-03 -1.72106e-03 -1.78740e-03 -2.93640e-03 -3.29063e-03 -4.80398e-03 -4.19105e-03 -3.27621e-03 2.27744e-03 6.17432e-03 1.00014e-02 1.97223e-03 1.25329e-03 1.75482e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_56-57.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.73050e-04 -5.35621e-05 -5.30332e-04 -5.24534e-04 -8.71513e-04 -9.29641e-04 -1.24042e-03 -1.33374e-03 -1.63341e-03 -1.76293e-03 -2.07487e-03 -2.24340e-03 -2.56424e-03 -2.74742e-03 -3.07038e-03 -3.28104e-03 -3.63490e-03 -3.89030e-03 -4.28062e-03 -4.58944e-03
-5.35621e-05 1.27311e-03 4.66781e-04 -2.75343e-04 1.73047e-04 -1.92384e-04 1.05611e-04 -1.66646e-04 6.48531e-05 -1.58664e-04 3.30065e-05 -1.60158e-04 4.18861e-06 -1.68305e-04 -2.44665e-05 -1.82592e-04 -5.58572e-05 -2.04660e-04 -9.36446e-05 -2.37694e-04
-5.30332e-04 4.66781e-04 2.31295e-03 6.96639e-04 -4.01523e-04 2.11667e-04 -2.79682e-04 1.09605e-04 -2.50538e-04 4.72122e-05 -2.48317e-04 -3.72264e-06 -2.60424e-04 -5.23261e-05 -2.83825e-04 -1.04037e-04 -3.19393e-04 -1.64367e-04 -3.71614e-04 -2.42100e-04
-5.24534e-04 -2.75343e-04 6.96639e-04 3.34863e-03 9.13406e-04 -5.32785e-04 2.33809e-04 -3.71612e-04 9.48692e-05 -3.40668e-04 9.19380e-06 -3.46545e-04 -6.29351e-05 -3.73093e-04 -1.35408e-04 -4.17820e-04 -2.16623e-04 -4.83900e-04 -3.17607e-04 -5.83631e-04
-8.71513e-04 1.73047e-04 -4.01523e-04 9.13406e-04 4.37544e-03 1.11888e-03 -6.73912e-04 2.41954e-04 -4.74149e-04 6.36756e-05 -4.42984e-04 -4.79409e-05 -4.60300e-04 -1.45997e-04 -5.07200e-04 -2.49321e-04 -5.82367e-04 -3.72396e-04 -6.96811e-04 -5.40018e-04
-9.29641e-04 -1.92384e-04 2.11667e-04 -5.32785e-04 1.11888e-03 5.39125e-03 1.31205e-03 -8.27700e-04 2.35358e-04 -5.90756e-04 1.48624e-05 -5.62497e-04 -1.27711e-04 -5.97249e-04 -2.59086e-04 -6.73761e-04 -4.06059e-04 -7.97718e-04 -5.98165e-04 -1.00234e-03
-1.24042e-03 1.05611e-04 -2.79682e-04 2.33809e-04 -6.73912e-04 1.31205e-03 6.39416e-03 1.49118e-03 -9.96298e-04 2.11974e-04 -7.25204e-04 -5.57828e-05 -7.05786e-04 -2.37005e-04 -7.67395e-04 -4.14888e-04 -8.92185e-04 -6.33534e-04 -1.10819e-03 -9.64186e-04
-1.33374e-03 -1.66646e-04 1.09605e-04 -3.71612e-04 2.41954e-04 -8.27700e-04 1.49118e-03 7.38187e-03 1.65381e-03 -1.18349e-03 1.67118e-04 -8.84173e-04 -1.55696e-04 -8.83326e-04 -3.89187e-04 -9.90949e-04 -6.42282e-04 -1.20850e-03 -1.00447e-03 -1.63764e-03
-1.63341e-03 6.48531e-05 -2.50538e-04 9.48692e-05 -4.74149e-04 2.35358e-04 -9.96298e-04 1.65381e-03 8.35111e-03 1.79519e-03 -1.39519e-03 9.33714e-05 -1.07738e-03 -2.98462e-04 -1.11466e-03 -6.13539e-04 -1.31358e-03 -1.01547e-03 -1.74838e-03 -1.73195e-03
-1.76293e-03 -1.58664e-04 4.72122e-05 -3.40668e-04 6.36756e-05 -5.90756e-04 2.11974e-04 -1.18349e-03 1.79519e-03 9.29552e-03 1.90781e-03 -1.64154e-03 -2.31371e-05 -1.32530e-03 -5.13936e-04 -1.44690e-03 -9.85572e-04 -1.86436e-03 -1.75227e-03 -2.83788e-03
-2.07487e-03 3.30065e-05 -2.48317e-04 9.19380e-06 -4.42984e-04 1.48624e-05 -7.25204e-04 1.67118e-04 -1.39519e-03 1.90781e-03 1.02056e-02 1.97788e-03 -1.94240e-03 -2.12648e-04 -1.67466e-03 -8.78561e-04 -2.00975e-03 -1.72665e-03 -2.97352e-03 -3.17044e-03
-2.24340e-03 -1.60158e-04 -3.72264e-06 -3.46545e-04 -4.79409e-05 -5.62497e-04 -5.57828e-05 -8.84173e-04 9.33714e-05 -1.64154e-03 1.97788e-03 1.10609e-02 1.97482e-03 -2.34587e-03 -5.52473e-04 -2.25759e-03 -1.61637e-03 -3.13894e-03 -3.15769e-03 -4.43891e-03
-2.56424e-03 4.18861e-06 -2.60424e-04 -6.29351e-05 -4.60300e-04 -1.27711e-04 -7.05786e-04 -1.55696e-04 -1.07738e-03 -2.31371e-05 -1.94240e-03 1.97482e-03 1.18137e-02 1.82065e-03 -2.98407e-03 -1.26860e-03 -3.41154e-03 -3.05071e-03 -4.62395e-03 -3.47073e-03
-2.74742e-03 -1.68305e-04 -5.23261e-05 -3.73093e-04 -1.45997e-04 -5.97249e-04 -2.37005e-04 -8.83326e-04 -2.98462e-04 -1.32530e-03 -2.12648e-04 -2.34587e-03 1.82065e-03 1.23305e-02 1.28855e-03 -4.19734e-03 -2.68547e-03 -4.92230e-03 -3.34767e-03 -1.99899e-03
-3.07038e-03 -2.44665e-05 -2.83825e-04 -1.35408e-04 -5.07200e-04 -2.59086e-04 -7.67395e-04 -3.89187e-04 -1.11466e-03 -5.13936e-04 -1.67466e-03 -5.52473e-04 -2.98407e-03 1.28855e-03 1.22720e-02 5.35950e-05 -5.76637e-03 -2.95185e-03 -2.27899e-03 3.52397e-03
-3.28104e-03 -1.82592e-04 -1.04037e-04 -4.17820e-04 -2.49321e-04 -6.73761e-04 -4.14888e-04 -9.90949e-04 -6.13539e-04 -1.44690e-03 -8.78561e-04 -2.25759e-03 -1.26860e-03 -4.19734e-03 5.35950e-05 1.18569e-02 -2.41018e-05 -3.15646e-03 4.00075e-03 6.50978e-03
-3.63490e-03 -5.58572e-05 -3.19393e-04 -2.16623e-04 -5.82367e-04 -4.06059e-04 -8.92185e-04 -6.42282e-04 -1.31358e-03 -9.85572e-04 -2.00975e-03 -1.61637e-03 -3.41154e-03 -2.68547e-03 -5.76637e-03 -2.41018e-05 1.56305e-02 7.14240e-03 5.62469e-03 8.34490e-03
-3.89030e-03 -2.04660e-04 -1.64367e-04 -4.83900e-04 -3.72396e-04 -7.97718e-04 -6.33534e-04 -1.20850e-03 -1.01547e-03 -1.86436e-03 -1.72665e-03 -3.13894e-03 -3.05071e-03 -4.92230e-03 -2.95185e-03 -3.15646e-03 7.14240e-03 2.55822e-02 1.16840e-02 -3.60446e-04
-4.28062e-03 -9.36446e-05 -3.71614e-04 -3.17607e-04 -6.96811e-04 -5.98165e-04 -1.10819e-03 -1.00447e-03 -1.74838e-03 -1.75227e-03 -2.97352e-03 -3.15769e-03 -4.62395e-03 -3.34767e-03 -2.27899e-03 4.00075e-03 5.62469e-03 1.16840e-02 2.07429e-02 2.52844e-05
-4.58944e-03 -2.37694e-04 -2.42100e-04 -5.83631e-04 -5.40018e-04 -1.00234e-03 -9.64186e-04 -1.63764e-03 -1.73195e-03 -2.83788e-03 -3.17044e-03 -4.43891e-03 -3.47073e-03 -1.99899e-03 3.52397e-03 6.50978e-03 8.34490e-03 -3.60446e-04 2.52844e-05 1.71410e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_57-58.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.54101e-04 -7.29969e-05 -5.28285e-04 -5.42285e-04 -8.78755e-04 -9.52243e-04 -1.25542e-03 -1.36234e-03 -1.65666e-03 -1.80004e-03 -2.10894e-03 -2.29134e-03 -2.60909e-03 -2.80486e-03 -3.12589e-03 -3.35095e-03 -3.70547e-03 -3.97636e-03 -4.36920e-03 -4.69547e-03
-7.29969e-05 1.13818e-03 4.27632e-04 -2.53457e-04 1.59879e-04 -1.76849e-04 9.78376e-05 -1.53024e-04 6.04976e-05 -1.45614e-04 3.13460e-05 -1.46946e-04 4.95109e-06 -1.54424e-04 -2.13617e-05 -1.67643e-04 -5.03461e-05 -1.88209e-04 -8.54850e-05 -2.19252e-04
-5.28285e-04 4.27632e-04 2.06910e-03 6.38093e-04 -3.69450e-04 1.95965e-04 -2.56881e-04 1.02082e-04 -2.29834e-04 4.49158e-05 -2.27668e-04 -1.72467e-06 -2.38741e-04 -4.63271e-05 -2.60340e-04 -9.39857e-05 -2.93366e-04 -1.49956e-04 -3.42285e-04 -2.22837e-04
-5.42285e-04 -2.53457e-04 6.38093e-04 2.99610e-03 8.36706e-04 -4.89998e-04 2.16993e-04 -3.41052e-04 8.91718e-05 -3.12251e-04 1.06617e-05 -3.17482e-04 -5.54727e-05 -3.41930e-04 -1.22186e-04 -3.83382e-04 -1.97350e-04 -4.45104e-04 -2.91766e-04 -5.39504e-04
-8.78755e-04 1.59879e-04 -3.69450e-04 8.36706e-04 3.91496e-03 1.02503e-03 -6.19594e-04 2.25190e-04 -4.34978e-04 6.11563e-05 -4.05904e-04 -4.12209e-05 -4.21758e-04 -1.31393e-04 -4.65210e-04 -2.26896e-04 -5.35339e-04 -3.41688e-04 -6.43456e-04 -5.00651e-04
-9.52243e-04 -1.76849e-04 1.95965e-04 -4.89998e-04 1.02503e-03 4.82381e-03 1.20209e-03 -7.60716e-04 2.19883e-04 -5.41720e-04 1.69381e-05 -5.15360e-04 -1.14097e-04 -5.47539e-04 -2.35356e-04 -6.18932e-04 -3.72166e-04 -7.35927e-04 -5.53869e-04 -9.32953e-04
-1.25542e-03 9.78376e-05 -2.56881e-04 2.16993e-04 -6.19594e-04 1.20209e-03 5.72078e-03 1.36629e-03 -9.15506e-04 1.99107e-04 -6.65060e-04 -4.75719e-05 -6.47107e-04 -2.14646e-04 -7.04759e-04 -3.79918e-04 -8.22647e-04 -5.86240e-04 -1.03058e-03 -9.06664e-04
-1.36234e-03 -1.53024e-04 1.02082e-04 -3.41052e-04 2.25190e-04 -7.60716e-04 1.36629e-03 6.60388e-03 1.51529e-03 -1.08738e-03 1.58409e-04 -8.11106e-04 -1.39467e-04 -8.10995e-04 -3.55909e-04 -9.13115e-04 -5.94047e-04 -1.12281e-03 -9.44114e-04 -1.54751e-03
-1.65666e-03 6.04976e-05 -2.29834e-04 8.91718e-05 -4.34978e-04 2.19883e-04 -9.15506e-04 1.51529e-03 7.46980e-03 1.64456e-03 -1.28219e-03 9.06665e-05 -9.89592e-04 -2.72132e-04 -1.02677e-03 -5.67440e-04 -1.21955e-03 -9.54571e-04 -1.65050e-03 -1.66270e-03
-1.80004e-03 -1.45614e-04 4.49158e-05 -3.12251e-04 6.11563e-05 -5.41720e-04 1.99107e-04 -1.08738e-03 1.64456e-03 8.31275e-03 1.74695e-03 -1.50946e-03 -1.77159e-05 -1.22047e-03 -4.75541e-04 -1.34200e-03 -9.27208e-04 -1.75773e-03 -1.68285e-03 -2.71218e-03
-2.10894e-03 3.13460e-05 -2.27668e-04 1.06617e-05 -4.05904e-04 1.69381e-05 -6.65060e-04 1.58409e-04 -1.28219e-03 1.74695e-03 9.12324e-03 1.80889e-03 -1.78934e-03 -1.97230e-04 -1.55182e-03 -8.28824e-04 -1.89207e-03 -1.66045e-03 -2.83884e-03 -2.99764e-03
-2.29134e-03 -1.46946e-04 -1.72467e-06 -3.17482e-04 -4.12209e-05 -5.15360e-04 -4.75719e-05 -8.11106e-04 9.06665e-05 -1.50946e-03 1.80889e-03 9.88121e-03 1.79957e-03 -2.17043e-03 -5.27790e-04 -2.12055e-03 -1.55971e-03 -2.99217e-03 -2.98676e-03 -4.00150e-03
-2.60909e-03 4.95109e-06 -2.38741e-04 -5.54727e-05 -4.21758e-04 -1.14097e-04 -6.47107e-04 -1.39467e-04 -9.89592e-04 -1.77159e-05 -1.78934e-03 1.79957e-03 1.05376e-02 1.63832e-03 -2.79069e-03 -1.23923e-03 -3.24440e-03 -2.88902e-03 -4.16992e-03 -2.70955e-03
-2.80486e-03 -1.54424e-04 -4.63271e-05 -3.41930e-04 -1.31393e-04 -5.47539e-04 -2.14646e-04 -8.10995e-04 -2.72132e-04 -1.22047e-03 -1.97230e-04 -2.17043e-03 1.63832e-03 1.09542e-02 1.09453e-03 -3.96935e-03 -2.55229e-03 -4.44321e-03 -2.58977e-03 -8.42300e-04
-3.12589e-03 -2.13617e-05 -2.60340e-04 -1.22186e-04 -4.65210e-04 -2.35356e-04 -7.04759e-04 -3.55909e-04 -1.02677e-03 -4.75541e-04 -1.55182e-03 -5.27790e-04 -2.79069e-03 1.09453e-03 1.08114e-02 -5.24939e-05 -5.22081e-03 -2.22011e-03 -1.09069e-03 4.37879e-03
-3.35095e-03 -1.67643e-04 -9.39857e-05 -3.83382e-04 -2.26896e-04 -6.18932e-04 -3.79918e-04 -9.13115e-04 -5.67440e-04 -1.34200e-03 -8.28824e-04 -2.12055e-03 -1.23923e-03 -3.96935e-03 -5.24939e-05 1.05963e-02 4.54358e-04 -1.89369e-03 4.82679e-03 6.30766e-03
-3.70547e-03 -5.03461e-05 -2.93366e-04 -1.97350e-04 -5.35339e-04 -3.72166e-04 -8.22647e-04 -5.94047e-04 -1.21955e-03 -9.27208e-04 -1.89207e-03 -1.55971e-03 -3.24440e-03 -2.55229e-03 -5.22081e-03 4.54358e-04 1.49694e-02 7.69853e-03 5.49256e-03 6.50265e-03
-3.97636e-03 -1.88209e-04 -1.49956e-04 -4.45104e-04 -3.41688e-04 -7.35927e-04 -5.86240e-04 -1.12281e-03 -9.54571e-04 -1.75773e-03 -1.66045e-03 -2.99217e-03 -2.88902e-03 -4.44321e-03 -2.22011e-03 -1.89369e-03 7.69853e-03 2.34054e-02 9.54680e-03 -2.12862e-03
-4.36920e-03 -8.54850e-05 -3.42285e-04 -2.91766e-04 -6.43456e-04 -5.53869e-04 -1.03058e-03 -9.44114e-04 -1.65050e-03 -1.68285e-03 -2.83884e-03 -2.98676e-03 -4.16992e-03 -2.58977e-03 -1.09069e-03 4.82679e-03 5.49256e-03 9.54680e-03 1.68088e-02 -3.26540e-04
-4.69547e-03 -2.19252e-04 -2.22837e-04 -5.39504e-04 -5.00651e-04 -9.32953e-04 -9.06664e-04 -1.54751e-03 -1.66270e-03 -2.71218e-03 -2.99764e-03 -4.00150e-03 -2.70955e-03 -8.42300e-04 4.37879e-03 6.30766e-03 6.50265e-03 -2.12862e-03 -3.26540e-04 1.68767e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_58-59.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.36310e-04 -9.06795e-05 -5.27515e-04 -5.57635e-04 -8.87293e-04 -9.71779e-04 -1.27169e-03 -1.38724e-03 -1.68118e-03 -1.83277e-03 -2.14413e-03 -2.33411e-03 -2.65464e-03 -2.85638e-03 -3.18192e-03 -3.41431e-03 -3.77623e-03 -4.05490e-03 -4.45753e-03 -4.79306e-03
-9.06795e-05 1.01110e-03 3.89943e-04 -2.32344e-04 1.47196e-04 -1.61819e-04 9.04133e-05 -1.39827e-04 5.63998e-05 -1.32931e-04 2.98830e-05 -1.34052e-04 5.87145e-06 -1.40818e-04 -1.81182e-05 -1.52913e-04 -4.46770e-05 -1.71884e-04 -7.70918e-05 -2.00779e-04
-5.27515e-04 3.89943e-04 1.83942e-03 5.81796e-04 -3.38449e-04 1.80891e-04 -2.34725e-04 9.50013e-05 -2.09650e-04 4.29507e-05 -2.07442e-04 5.41740e-07 -2.17395e-04 -4.00840e-05 -2.37091e-04 -8.36600e-05 -2.67431e-04 -1.35158e-04 -3.12806e-04 -2.02918e-04
-5.57635e-04 -2.32344e-04 5.81796e-04 2.66403e-03 7.62998e-04 -4.48640e-04 2.00903e-04 -3.11360e-04 8.39560e-05 -2.84552e-04 1.24690e-05 -2.89028e-04 -4.77446e-05 -3.11261e-04 -1.08694e-04 -3.49278e-04 -1.77708e-04 -4.06383e-04 -2.65274e-04 -4.94934e-04
-8.87293e-04 1.47196e-04 -3.38449e-04 7.62998e-04 3.48133e-03 9.34911e-04 -5.66946e-04 2.09269e-04 -3.96738e-04 5.91968e-05 -3.69539e-04 -3.40809e-05 -3.83749e-04 -1.16391e-04 -4.23532e-04 -2.03969e-04 -4.88297e-04 -3.10169e-04 -5.89491e-04 -4.59699e-04
-9.71779e-04 -1.61819e-04 1.80891e-04 -4.48640e-04 9.34911e-04 4.28949e-03 1.09660e-03 -6.95791e-04 2.05347e-04 -4.93863e-04 1.96206e-05 -4.69139e-04 -1.00004e-04 -4.98490e-04 -2.11099e-04 -5.64415e-04 -3.37464e-04 -6.73824e-04 -5.07982e-04 -8.61896e-04
-1.27169e-03 9.04133e-05 -2.34725e-04 2.00903e-04 -5.66946e-04 1.09660e-03 5.08694e-03 1.24659e-03 -8.36948e-04 1.87320e-04 -6.06054e-04 -3.86014e-05 -5.89164e-04 -1.91566e-04 -6.42414e-04 -3.43965e-04 -7.52679e-04 -5.37153e-04 -9.51055e-04 -8.45108e-04
-1.38724e-03 -1.39827e-04 9.50013e-05 -3.11360e-04 2.09269e-04 -6.95791e-04 1.24659e-03 5.87167e-03 1.38271e-03 -9.93895e-04 1.50947e-04 -7.39371e-04 -1.22282e-04 -7.39437e-04 -3.21541e-04 -8.35278e-04 -5.43959e-04 -1.03557e-03 -8.79633e-04 -1.45119e-03
-1.68118e-03 5.63998e-05 -2.09650e-04 8.39560e-05 -3.96738e-04 2.05347e-04 -8.36948e-04 1.38271e-03 6.64080e-03 1.50069e-03 -1.17182e-03 8.95150e-05 -9.02795e-04 -2.44355e-04 -9.38900e-04 -5.19222e-04 -1.12383e-03 -8.89251e-04 -1.54605e-03 -1.57922e-03
-1.83277e-03 -1.32931e-04 4.29507e-05 -2.84552e-04 5.91968e-05 -4.93863e-04 1.87320e-04 -9.93895e-04 1.50069e-03 7.38858e-03 1.59376e-03 -1.38025e-03 -1.02521e-05 -1.11639e-03 -4.34729e-04 -1.23598e-03 -8.64227e-04 -1.64493e-03 -1.59883e-03 -2.56013e-03
-2.14413e-03 2.98830e-05 -2.07442e-04 1.24690e-05 -3.69539e-04 1.96206e-05 -6.06054e-04 1.50947e-04 -1.17182e-03 1.59376e-03 8.10630e-03 1.64873e-03 -1.63857e-03 -1.78662e-04 -1.42807e-03 -7.73993e-04 -1.76809e-03 -1.57908e-03 -2.67707e-03 -2.77908e-03
-2.33411e-03 -1.34052e-04 5.41740e-07 -2.89028e-04 -3.40809e-05 -4.69139e-04 -3.86014e-05 -7.39371e-04 8.95150e-05 -1.38025e-03 1.64873e-03 8.77370e-03 1.63486e-03 -1.99632e-03 -4.97277e-04 -1.97804e-03 -1.48736e-03 -2.81861e-03 -2.76913e-03 -3.51795e-03
-2.65464e-03 5.87145e-06 -2.17395e-04 -4.77446e-05 -3.83749e-04 -1.00004e-04 -5.89164e-04 -1.22282e-04 -9.02795e-04 -1.02521e-05 -1.63857e-03 1.63486e-03 9.34189e-03 1.46987e-03 -2.59356e-03 -1.19320e-03 -3.05036e-03 -2.67956e-03 -3.66904e-03 -1.96213e-03
-2.85638e-03 -1.40818e-04 -4.00840e-05 -3.11261e-04 -1.16391e-04 -4.98490e-04 -1.91566e-04 -7.39437e-04 -2.44355e-04 -1.11639e-03 -1.78662e-04 -1.99632e-03 1.46987e-03 9.66919e-03 9.25898e-04 -3.71694e-03 -2.37013e-03 -3.91794e-03 -1.84557e-03 1.29382e-04
-3.18192e-03 -1.81182e-05 -2.37091e-04 -1.08694e-04 -4.23532e-04 -2.11099e-04 -6.42414e-04 -3.21541e-04 -9.38900e-04 -4.34729e-04 -1.42807e-03 -4.97277e-04 -2.59356e-03 9.25898e-04 9.47029e-03 -1.00104e-04 -4.63078e-03 -1.50131e-03 -8.94434e-05 4.84522e-03
-3.41431e-03 -1.52913e-04 -8.36600e-05 -3.49278e-04 -2.03969e-04 -5.64415e-04 -3.43965e-04 -8.35278e-04 -5.19222e-04 -1.23598e-03 -7.73993e-04 -1.97804e-03 -1.19320e-03 -3.71694e-03 -1.00104e-04 9.48115e-03 9.29673e-04 -8.22194e-04 5.26253e-03 5.72031e-03
-3.77623e-03 -4.46770e-05 -2.67431e-04 -1.77708e-04 -4.88297e-04 -3.37464e-04 -7.52679e-04 -5.43959e-04 -1.12383e-03 -8.64227e-04 -1.76809e-03 -1.48736e-03 -3.05036e-03 -2.37013e-03 -4.63078e-03 9.29673e-04 1.42250e-02 7.87353e-03 4.97115e-03 4.71819e-03
-4.05490e-03 -1.71884e-04 -1.35158e-04 -4.06383e-04 -3.10169e-04 -6.73824e-04 -5.37153e-04 -1.03557e-03 -8.89251e-04 -1.64493e-03 -1.57908e-03 -2.81861e-03 -2.67956e-03 -3.91794e-03 -1.50131e-03 -8.22194e-04 7.87353e-03 2.09527e-02 7.47875e-03 -3.26855e-03
-4.45753e-03 -7.70918e-05 -3.12806e-04 -2.65274e-04 -5.89491e-04 -5.07982e-04 -9.51055e-04 -8.79633e-04 -1.54605e-03 -1.59883e-03 -2.67707e-03 -2.76913e-03 -3.66904e-03 -1.84557e-03 -8.94434e-05 5.26253e-03 4.97115e-03 7.47875e-03 1.36258e-02 -8.85996e-05
-4.79306e-03 -2.00779e-04 -2.02918e-04 -4.94934e-04 -4.59699e-04 -8.61896e-04 -8.45108e-04 -1.45119e-03 -1.57922e-03 -2.56013e-03 -2.77908e-03 -3.51795e-03 -1.96213e-03 1.29382e-04 4.84522e-03 5.72031e-03 4.71819e-03 -3.26855e-03 -8.85996e-05 1.64470e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_59-60.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.19762e-04 -1.08006e-04 -5.25931e-04 -5.73006e-04 -8.94247e-04 -9.91183e-04 -1.28572e-03 -1.41188e-03 -1.70282e-03 -1.86501e-03 -2.17579e-03 -2.37590e-03 -2.69584e-03 -2.90649e-03 -3.23290e-03 -3.47586e-03 -3.84109e-03 -4.13102e-03 -4.53896e-03 -4.88732e-03
-1.08006e-04 8.92516e-04 3.53992e-04 -2.12131e-04 1.35084e-04 -1.47396e-04 8.33894e-05 -1.27144e-04 5.25882e-05 -1.20704e-04 2.86279e-05 -1.21571e-04 6.94323e-06 -1.27592e-04 -1.47611e-05 -1.38522e-04 -3.88969e-05 -1.55828e-04 -6.85407e-05 -1.82451e-04
-5.25931e-04 3.53992e-04 1.62504e-03 5.28151e-04 -3.08762e-04 1.66527e-04 -2.13450e-04 8.83725e-05 -1.90230e-04 4.12737e-05 -1.87915e-04 2.98193e-06 -1.96704e-04 -3.37441e-05 -2.14450e-04 -7.32671e-05 -2.42028e-04 -1.20252e-04 -2.83696e-04 -1.82707e-04
-5.73006e-04 -2.12131e-04 5.28151e-04 2.35413e-03 6.92805e-04 -4.08967e-04 1.85631e-04 -2.82756e-04 7.92252e-05 -2.57785e-04 1.45609e-05 -2.61415e-04 -3.98587e-05 -2.81354e-04 -9.50987e-05 -3.15830e-04 -1.57933e-04 -3.68123e-04 -2.38444e-04 -4.50383e-04
-8.94247e-04 1.35084e-04 -3.08762e-04 6.92805e-04 3.07666e-03 8.49139e-04 -5.16424e-04 1.94240e-04 -3.59878e-04 5.77133e-05 -3.34371e-04 -2.67063e-05 -3.46823e-04 -1.01278e-04 -3.82814e-04 -1.80938e-04 -4.42008e-04 -2.78368e-04 -5.35818e-04 -4.17816e-04
-9.91183e-04 -1.47396e-04 1.66527e-04 -4.08967e-04 8.49139e-04 3.79099e-03 9.96272e-04 -6.33356e-04 1.91778e-04 -4.47572e-04 2.27901e-05 -4.24231e-04 -8.56607e-05 -4.50561e-04 -1.86657e-04 -5.10758e-04 -3.02412e-04 -6.12061e-04 -4.61080e-04 -7.89874e-04
-1.28572e-03 8.33894e-05 -2.13450e-04 1.85631e-04 -5.16424e-04 9.96272e-04 4.49569e-03 1.13288e-03 -7.61364e-04 1.76558e-04 -5.48924e-04 -2.91332e-05 -5.32769e-04 -1.68197e-04 -5.81299e-04 -3.07632e-04 -6.83384e-04 -4.87040e-04 -8.70837e-04 -7.80271e-04
-1.41188e-03 -1.27144e-04 8.83725e-05 -2.82756e-04 1.94240e-04 -6.33356e-04 1.13288e-03 5.18892e-03 1.25693e-03 -9.03714e-04 1.44618e-04 -6.69604e-04 -1.04484e-04 -6.69338e-04 -2.86603e-04 -7.58231e-04 -4.92698e-04 -9.47637e-04 -8.11661e-04 -1.34927e-03
-1.70282e-03 5.25882e-05 -1.90230e-04 7.92252e-05 -3.59878e-04 1.91778e-04 -7.61364e-04 1.25693e-03 5.86799e-03 1.36446e-03 -1.06520e-03 8.96550e-05 -8.18148e-04 -2.15696e-04 -8.52322e-04 -4.69672e-04 -1.02782e-03 -8.20304e-04 -1.43620e-03 -1.48232e-03
-1.86501e-03 -1.20704e-04 4.12737e-05 -2.57785e-04 5.77133e-05 -4.47572e-04 1.76558e-04 -9.03714e-04 1.36446e-03 6.52757e-03 1.44914e-03 -1.25492e-03 -1.11619e-06 -1.01407e-03 -3.92166e-04 -1.12986e-03 -7.97307e-04 -1.52666e-03 -1.50087e-03 -2.38477e-03
-2.17579e-03 2.86279e-05 -1.87915e-04 1.45609e-05 -3.34371e-04 2.27901e-05 -5.48924e-04 1.44618e-04 -1.06520e-03 1.44914e-03 7.15937e-03 1.49824e-03 -1.49173e-03 -1.57514e-04 -1.30501e-03 -7.14791e-04 -1.63913e-03 -1.48331e-03 -2.49196e-03 -2.52610e-03
-2.37590e-03 -1.21571e-04 2.98193e-06 -2.61415e-04 -2.67063e-05 -4.24231e-04 -2.91332e-05 -6.69604e-04 8.96550e-05 -1.25492e-03 1.49824e-03 7.74366e-03 1.48149e-03 -1.82495e-03 -4.61426e-04 -1.83096e-03 -1.39992e-03 -2.62151e-03 -2.51620e-03 -3.01701e-03
-2.69584e-03 6.94323e-06 -1.96704e-04 -3.98587e-05 -3.46823e-04 -8.56607e-05 -5.32769e-04 -1.04484e-04 -8.18148e-04 -1.11619e-06 -1.49173e-03 1.48149e-03 8.23173e-03 1.31627e-03 -2.39440e-03 -1.13099e-03 -2.83347e-03 -2.43392e-03 -3.15128e-03 -1.27497e-03
-2.90649e-03 -1.27592e-04 -3.37441e-05 -2.81354e-04 -1.01278e-04 -4.50561e-04 -1.68197e-04 -6.69338e-04 -2.15696e-04 -1.01407e-03 -1.57514e-04 -1.82495e-03 1.31627e-03 8.48216e-03 7.83762e-04 -3.44385e-03 -2.15042e-03 -3.37619e-03 -1.16194e-03 8.83265e-04
-3.23290e-03 -1.47611e-05 -2.14450e-04 -9.50987e-05 -3.82814e-04 -1.86657e-04 -5.81299e-04 -2.86603e-04 -8.52322e-04 -3.92166e-04 -1.30501e-03 -4.61426e-04 -2.39440e-03 7.83762e-04 8.25263e-03 -9.90241e-05 -4.02717e-03 -8.42534e-04 6.90738e-04 4.97177e-03
-3.47586e-03 -1.38522e-04 -7.32671e-05 -3.15830e-04 -1.80938e-04 -5.10758e-04 -3.07632e-04 -7.58231e-04 -4.69672e-04 -1.12986e-03 -7.14791e-04 -1.83096e-03 -1.13099e-03 -3.44385e-03 -9.90241e-05 8.48998e-03 1.35644e-03 2.43346e-05 5.35721e-03 4.91061e-03
-3.84109e-03 -3.88969e-05 -2.42028e-04 -1.57933e-04 -4.42008e-04 -3.02412e-04 -6.83384e-04 -4.92698e-04 -1.02782e-03 -7.97307e-04 -1.63913e-03 -1.39992e-03 -2.83347e-03 -2.15042e-03 -4.02717e-03 1.35644e-03 1.33724e-02 7.71873e-03 4.22297e-03 3.15699e-03
-4.13102e-03 -1.55828e-04 -1.20252e-04 -3.68123e-04 -2.78368e-04 -6.12061e-04 -4.87040e-04 -9.47637e-04 -8.20304e-04 -1.52666e-03 -1.48331e-03 -2.62151e-03 -2.43392e-03 -3.37619e-03 -8.42534e-04 2.43346e-05 7.71873e-03 1.83978e-02 5.64800e-03 -3.83325e-03
-4.53896e-03 -6.85407e-05 -2.83696e-04 -2.38444e-04 -5.35818e-04 -4.61080e-04 -8.70837e-04 -8.11661e-04 -1.43620e-03 -1.50087e-03 -2.49196e-03 -2.51620e-03 -3.15128e-03 -1.16194e-03 6.90738e-04 5.35721e-03 4.22297e-03 5.64800e-03 1.11503e-02 4.55380e-04
-4.88732e-03 -1.82451e-04 -1.82707e-04 -4.50383e-04 -4.17816e-04 -7.89874e-04 -7.80271e-04 -1.34927e-03 -1.48232e-03 -2.38477e-03 -2.52610e-03 -3.01701e-03 -1.27497e-03 8.83265e-04 4.97177e-03 4.91061e-03 3.15699e-03 -3.83325e-03 4.55380e-04 1.57120e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_6-7.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.39830e-04 4.21152e-04 -4.34963e-04 1.16721e-04 -4.05809e-04 -5.06994e-05 -4.41135e-04 -1.81948e-04 -5.00730e-04 -2.98459e-04 -5.72531e-04 -4.08308e-04 -6.51815e-04 -5.15098e-04 -7.36619e-04 -6.20970e-04 -8.26165e-04 -7.27388e-04 -9.20103e-04 -8.35677e-04
4.21152e-04 5.66311e-03 1.24261e-03 -8.05159e-04 5.78365e-04 -5.21108e-04 3.87792e-04 -4.08704e-04 2.86304e-04 -3.50326e-04 2.19743e-04 -3.16555e-04 1.70376e-04 -2.96220e-04 1.30617e-04 -2.84220e-04 9.66597e-05 -2.77940e-04 6.63425e-05 -2.75938e-04
-4.34963e-04 1.24261e-03 1.03265e-02 1.85522e-03 -1.13744e-03 7.56955e-04 -7.11082e-04 4.80566e-04 -5.61230e-04 3.38995e-04 -4.89714e-04 2.46154e-04 -4.52014e-04 1.76151e-04 -4.32355e-04 1.18439e-04 -4.23857e-04 6.78556e-05 -4.23126e-04 2.14940e-05
1.16721e-04 -8.05159e-04 1.85522e-03 1.49851e-02 2.45104e-03 -1.46468e-03 9.09237e-04 -8.90826e-04 5.44613e-04 -7.03360e-04 3.63257e-04 -6.20078e-04 2.45101e-04 -5.80227e-04 1.55450e-04 -5.63091e-04 8.05883e-05 -5.59926e-04 1.39385e-05 -5.66547e-04
-4.05809e-04 5.78365e-04 -1.13744e-03 2.45104e-03 1.96342e-02 3.03724e-03 -1.79761e-03 1.04718e-03 -1.07313e-03 5.91947e-04 -8.47149e-04 3.69849e-04 -7.52253e-04 2.25973e-04 -7.10903e-04 1.16429e-04 -6.97210e-04 2.41644e-05 -7.00463e-04 -5.88911e-05
-5.06994e-05 -5.21108e-04 7.56955e-04 -1.46468e-03 3.03724e-03 2.42734e-02 3.61458e-03 -2.13874e-03 1.17370e-03 -1.26205e-03 6.26164e-04 -9.97027e-04 3.62289e-04 -8.90620e-04 1.91946e-04 -8.48260e-04 6.18568e-05 -8.38753e-04 -4.84735e-05 -8.49349e-04
-4.41135e-04 3.87792e-04 -7.11082e-04 9.09237e-04 -1.79761e-03 3.61458e-03 2.89028e-02 4.18287e-03 -2.48900e-03 1.28961e-03 -1.45939e-03 6.48477e-04 -1.15517e-03 3.41833e-04 -1.03750e-03 1.44156e-04 -9.94677e-04 -7.32102e-06 -9.90110e-04 -1.36593e-04
-1.81948e-04 -4.08704e-04 4.80566e-04 -8.90826e-04 1.04718e-03 -2.13874e-03 4.18287e-03 3.35222e-02 4.74174e-03 -2.84907e-03 1.39493e-03 -1.66634e-03 6.59116e-04 -1.32307e-03 3.08714e-04 -1.19459e-03 8.27493e-05 -1.15196e-03 -9.10926e-05 -1.15323e-03
-5.00730e-04 2.86304e-04 -5.61230e-04 5.44613e-04 -1.07313e-03 1.17370e-03 -2.48900e-03 4.74174e-03 3.81314e-02 5.29072e-03 -3.21950e-03 1.48938e-03 -1.88379e-03 6.57868e-04 -1.50186e-03 2.62701e-04 -1.36317e-03 7.41480e-06 -1.32158e-03 -1.90020e-04
-2.98459e-04 -3.50326e-04 3.38995e-04 -7.03360e-04 5.91947e-04 -1.26205e-03 1.28961e-03 -2.84907e-03 5.29072e-03 4.27299e-02 5.82925e-03 -3.60096e-03 1.57243e-03 -2.11269e-03 6.44188e-04 -1.69269e-03 2.03190e-04 -1.54462e-03 -8.26877e-05 -1.50518e-03
-5.72531e-04 2.19743e-04 -4.89714e-04 3.63257e-04 -8.47149e-04 6.26164e-04 -1.45939e-03 1.39493e-03 -3.21950e-03 5.82925e-03 4.73173e-02 6.35665e-03 -3.99416e-03 1.64340e-03 -2.35392e-03 6.17357e-04 -1.89666e-03 1.29239e-04 -1.74030e-03 -1.88631e-04
-4.08308e-04 -3.16555e-04 2.46154e-04 -6.20078e-04 3.69849e-04 -9.97027e-04 6.48477e-04 -1.66634e-03 1.48938e-03 -3.60096e-03 6.35665e-03 5.18929e-02 6.87216e-03 -4.39996e-03 1.70144e-03 -2.60858e-03 5.76298e-04 -2.11518e-03 3.96422e-05 -1.95195e-03
-6.51815e-04 1.70376e-04 -4.52014e-04 2.45101e-04 -7.52253e-04 3.62289e-04 -1.15517e-03 6.59116e-04 -1.88379e-03 1.57243e-03 -3.99416e-03 6.87216e-03 5.64557e-02 7.37488e-03 -4.81932e-03 1.74542e-03 -2.87792e-03 5.19763e-04 -2.34979e-03 -6.72600e-05
-5.15098e-04 -2.96220e-04 1.76151e-04 -5.80227e-04 2.25973e-04 -8.90620e-04 3.41833e-04 -1.32307e-03 6.57868e-04 -2.11269e-03 1.64340e-03 -4.39996e-03 7.37488e-03 6.10049e-02 7.86363e-03 -5.25354e-03 1.77405e-03 -3.16356e-03 4.46032e-04 -2.60248e-03
-7.36619e-04 1.30617e-04 -4.32355e-04 1.55450e-04 -7.10903e-04 1.91946e-04 -1.03750e-03 3.08714e-04 -1.50186e-03 6.44188e-04 -2.35392e-03 1.70144e-03 -4.81932e-03 7.86363e-03 6.55393e-02 8.33710e-03 -5.70410e-03 1.78556e-03 -3.46732e-03 3.53026e-04
-6.20970e-04 -2.84220e-04 1.18439e-04 -5.63091e-04 1.16429e-04 -8.48260e-04 1.44156e-04 -1.19459e-03 2.62701e-04 -1.69269e-03 6.17357e-04 -2.60858e-03 1.74542e-03 -5.25354e-03 8.33710e-03 7.00572e-02 8.79352e-03 -6.17293e-03 1.77786e-03 -3.79169e-03
-8.26165e-04 9.66597e-05 -4.23857e-04 8.05883e-05 -6.97210e-04 6.18568e-05 -9.94677e-04 8.27493e-05 -1.36317e-03 2.03190e-04 -1.89666e-03 5.76298e-04 -2.87792e-03 1.77405e-03 -5.70410e-03 8.79352e-03 7.45569e-02 9.23076e-03 -6.66236e-03 1.74830e-03
-7.27388e-04 -2.77940e-04 6.78556e-05 -5.59926e-04 2.41644e-05 -8.38753e-04 -7.32102e-06 -1.15196e-03 7.41480e-06 -1.54462e-03 1.29239e-04 -2.11518e-03 5.19763e-04 -3.16356e-03 1.78556e-03 -6.17293e-03 9.23076e-03 7.90359e-02 9.64616e-03 -7.17548e-03
-9.20103e-04 6.63425e-05 -4.23126e-04 1.39385e-05 -7.00463e-04 -4.84735e-05 -9.90110e-04 -9.10926e-05 -1.32158e-03 -8.26877e-05 -1.74030e-03 3.96422e-05 -2.34979e-03 4.46032e-04 -3.46732e-03 1.77786e-03 -6.66236e-03 9.64616e-03 8.34913e-02 1.00363e-02
-8.35677e-04 -2.75938e-04 2.14940e-05 -5.66547e-04 -5.88911e-05 -8.49349e-04 -1.36593e-04 -1.15323e-03 -1.90020e-04 -1.50518e-03 -1.88631e-04 -1.95195e-03 -6.72600e-05 -2.60248e-03 3.53026e-04 -3.79169e-03 1.74830e-03 -7.17548e-03 1.00363e-02 8.79191e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_60-61.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.04515e-04 -1.24249e-04 -5.24376e-04 -5.87247e-04 -9.00681e-04 -1.00909e-03 -1.29881e-03 -1.43450e-03 -1.72308e-03 -1.89479e-03 -2.20537e-03 -2.41454e-03 -2.73422e-03 -2.95271e-03 -3.28055e-03 -3.53290e-03 -3.90177e-03 -4.20161e-03 -4.61514e-03 -4.97495e-03
-1.24249e-04 7.82904e-04 3.20000e-04 -1.92933e-04 1.23597e-04 -1.33679e-04 7.67743e-05 -1.15071e-04 4.90416e-05 -1.09035e-04 2.75323e-05 -1.09621e-04 8.09015e-06 -1.14884e-04 -1.13956e-05 -1.24635e-04 -3.31465e-05 -1.40244e-04 -6.00180e-05 -1.64513e-04
-5.24376e-04 3.20000e-04 1.42682e-03 4.77476e-04 -2.80543e-04 1.52926e-04 -1.93185e-04 8.21855e-05 -1.71698e-04 3.98320e-05 -1.69221e-04 5.50437e-06 -1.76825e-04 -2.74406e-05 -1.92605e-04 -6.29893e-05 -2.17387e-04 -1.05480e-04 -2.55249e-04 -1.62522e-04
-5.87247e-04 -1.92933e-04 4.77476e-04 2.06759e-03 6.26533e-04 -3.71229e-04 1.71204e-04 -2.55474e-04 7.49150e-05 -2.32192e-04 1.68026e-05 -2.34925e-04 -3.20173e-05 -2.52543e-04 -8.16783e-05 -2.83442e-04 -1.38394e-04 -3.30825e-04 -2.11758e-04 -4.06466e-04
-9.00681e-04 1.23597e-04 -2.80543e-04 6.26533e-04 2.70255e-03 7.68201e-04 -4.68313e-04 1.80109e-04 -3.24656e-04 5.65948e-05 -3.00667e-04 -1.92924e-05 -3.11288e-04 -8.63361e-05 -3.43429e-04 -1.58190e-04 -3.96941e-04 -2.46789e-04 -4.83020e-04 -3.75642e-04
-1.00909e-03 -1.33679e-04 1.52926e-04 -3.71229e-04 7.68201e-04 3.33020e-03 9.01672e-04 -5.73847e-04 1.79127e-04 -4.03273e-04 2.62428e-05 -3.81096e-04 -7.13951e-05 -4.04295e-04 -1.62489e-04 -4.58620e-04 -2.67623e-04 -5.51449e-04 -4.13940e-04 -7.17836e-04
-1.29881e-03 7.67743e-05 -1.93185e-04 1.71204e-04 -4.68313e-04 9.01672e-04 3.94930e-03 1.02575e-03 -6.89228e-04 1.66717e-04 -4.94125e-04 -1.94576e-05 -4.78415e-04 -1.44983e-04 -5.22009e-04 -2.71525e-04 -6.15491e-04 -4.36682e-04 -7.90784e-04 -7.13023e-04
-1.43450e-03 -1.15071e-04 8.21855e-05 -2.55474e-04 1.80109e-04 -5.73847e-04 1.02575e-03 4.55811e-03 1.13858e-03 -8.17535e-04 1.39214e-04 -6.02518e-04 -8.65250e-05 -6.01502e-04 -2.51755e-04 -6.82934e-04 -4.41134e-04 -8.60134e-04 -7.41188e-04 -1.24297e-03
-1.72308e-03 4.90416e-05 -1.71698e-04 7.49150e-05 -3.24656e-04 1.79127e-04 -6.89228e-04 1.13858e-03 5.15425e-03 1.23651e-03 -9.63098e-04 9.07681e-05 -7.36416e-04 -1.86759e-04 -7.67899e-04 -4.19626e-04 -9.32507e-04 -7.48691e-04 -1.32203e-03 -1.37381e-03
-1.89479e-03 -1.09035e-04 3.98320e-05 -2.32192e-04 5.65948e-05 -4.03273e-04 1.66717e-04 -8.17535e-04 1.23651e-03 5.73273e-03 1.31367e-03 -1.13456e-03 9.18728e-06 -9.14654e-04 -3.48698e-04 -1.02489e-03 -7.27467e-04 -1.40429e-03 -1.39090e-03 -2.19152e-03
-2.20537e-03 2.75323e-05 -1.69221e-04 1.68026e-05 -3.00667e-04 2.62428e-05 -4.94125e-04 1.39214e-04 -9.63098e-04 1.31367e-03 6.28584e-03 1.35795e-03 -1.35000e-03 -1.34474e-04 -1.18385e-03 -6.52167e-04 -1.50639e-03 -1.37507e-03 -2.28885e-03 -2.25247e-03
-2.41454e-03 -1.09621e-04 5.50437e-06 -2.34925e-04 -1.92924e-05 -3.81096e-04 -1.94576e-05 -6.02518e-04 9.07681e-05 -1.13456e-03 1.35795e-03 6.79448e-03 1.33989e-03 -1.65790e-03 -4.21054e-04 -1.68090e-03 -1.29933e-03 -2.40663e-03 -2.24205e-03 -2.52640e-03
-2.73422e-03 8.09015e-06 -1.76825e-04 -3.20173e-05 -3.11288e-04 -7.13951e-05 -4.78415e-04 -8.65250e-05 -7.36416e-04 9.18728e-06 -1.35000e-03 1.33989e-03 7.21090e-03 1.17792e-03 -2.19478e-03 -1.05434e-03 -2.59940e-03 -2.16627e-03 -2.64456e-03 -6.81314e-04
-2.95271e-03 -1.14884e-04 -2.74406e-05 -2.52543e-04 -8.63361e-05 -4.04295e-04 -1.44983e-04 -6.01502e-04 -1.86759e-04 -9.14654e-04 -1.34474e-04 -1.65790e-03 1.17792e-03 7.39684e-03 6.67688e-04 -3.15627e-03 -1.90727e-03 -2.84660e-03 -5.72471e-04 1.41525e-03
-3.28055e-03 -1.13956e-05 -1.92605e-04 -8.16783e-05 -3.43429e-04 -1.62489e-04 -5.22009e-04 -2.51755e-04 -7.67899e-04 -3.48698e-04 -1.18385e-03 -4.21054e-04 -2.19478e-03 6.67688e-04 7.15847e-03 -6.20185e-05 -3.43875e-03 -2.77394e-04 1.24595e-03 4.83326e-03
-3.53290e-03 -1.24635e-04 -6.29893e-05 -2.83442e-04 -1.58190e-04 -4.58620e-04 -2.71525e-04 -6.82934e-04 -4.19626e-04 -1.02489e-03 -6.52167e-04 -1.68090e-03 -1.05434e-03 -3.15627e-03 -6.20185e-05 7.60013e-03 1.70241e-03 6.41403e-04 5.18639e-03 4.02188e-03
-3.90177e-03 -3.31465e-05 -2.17387e-04 -1.38394e-04 -3.96941e-04 -2.67623e-04 -6.15491e-04 -4.41134e-04 -9.32507e-04 -7.27467e-04 -1.50639e-03 -1.29933e-03 -2.59940e-03 -1.90727e-03 -3.43875e-03 1.70241e-03 1.24141e-02 7.31161e-03 3.39216e-03 1.90317e-03
-4.20161e-03 -1.40244e-04 -1.05480e-04 -3.30825e-04 -2.46789e-04 -5.51449e-04 -4.36682e-04 -8.60134e-04 -7.48691e-04 -1.40429e-03 -1.37507e-03 -2.40663e-03 -2.16627e-03 -2.84660e-03 -2.77394e-04 6.41403e-04 7.31161e-03 1.58919e-02 4.14057e-03 -3.94363e-03
-4.61514e-03 -6.00180e-05 -2.55249e-04 -2.11758e-04 -4.83020e-04 -4.13940e-04 -7.90784e-04 -7.41188e-04 -1.32203e-03 -1.39090e-03 -2.28885e-03 -2.24205e-03 -2.64456e-03 -5.72471e-04 1.24595e-03 5.18639e-03 3.39216e-03 4.14057e-03 9.26944e-03 1.07889e-03
-4.97495e-03 -1.64513e-04 -1.62522e-04 -4.06466e-04 -3.75642e-04 -7.17836e-04 -7.13023e-04 -1.24297e-03 -1.37381e-03 -2.19152e-03 -2.25247e-03 -2.52640e-03 -6.81314e-04 1.41525e-03 4.83326e-03 4.02188e-03 1.90317e-03 -3.94363e-03 1.07889e-03 1.46645e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_61-62.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.06024e-05 -1.39636e-04 -5.22428e-04 -6.00794e-04 -9.05982e-04 -1.02604e-03 -1.31008e-03 -1.45594e-03 -1.74087e-03 -1.92281e-03 -2.23172e-03 -2.45069e-03 -2.76845e-03 -2.99593e-03 -3.32322e-03 -3.58616e-03 -3.95639e-03 -4.26738e-03 -4.68409e-03 -5.05653e-03
-1.39636e-04 6.82552e-04 2.88133e-04 -1.74825e-04 1.12767e-04 -1.20727e-04 7.05618e-05 -1.03656e-04 4.57289e-05 -9.79738e-05 2.65440e-05 -9.82594e-05 9.23737e-06 -1.02765e-04 -8.12135e-06 -1.11341e-04 -2.75565e-05 -1.25250e-04 -5.16954e-05 -1.47130e-04
-5.22428e-04 2.88133e-04 1.24528e-03 4.30006e-04 -2.53918e-04 1.40107e-04 -1.74041e-04 7.63987e-05 -1.54163e-04 3.85391e-05 -1.51486e-04 7.98041e-06 -1.57912e-04 -2.13462e-05 -1.71747e-04 -5.30541e-05 -1.93754e-04 -9.11405e-05 -2.27781e-04 -1.42754e-04
-6.00794e-04 -1.74825e-04 4.30006e-04 1.80516e-03 5.64478e-04 -3.35588e-04 1.57624e-04 -2.29653e-04 7.09430e-05 -2.07916e-04 1.90518e-05 -2.09723e-04 -2.44197e-05 -2.25033e-04 -6.87009e-05 -2.52382e-04 -1.19444e-04 -2.94837e-04 -1.85679e-04 -3.63651e-04
-9.05982e-04 1.12767e-04 -2.53918e-04 5.64478e-04 2.35993e-03 6.92449e-04 -4.22865e-04 1.66838e-04 -2.91305e-04 5.56920e-05 -2.68678e-04 -1.20746e-05 -2.77446e-04 -7.18882e-05 -3.05757e-04 -1.36154e-04 -3.53582e-04 -2.16002e-04 -4.31728e-04 -3.33920e-04
-1.02604e-03 -1.20727e-04 1.40107e-04 -3.35588e-04 6.92449e-04 2.90829e-03 8.13186e-04 -5.17561e-04 1.67311e-04 -3.61242e-04 2.97580e-05 -3.40037e-04 -5.75394e-05 -3.60062e-04 -1.39048e-04 -4.08482e-04 -2.33701e-04 -4.92616e-04 -3.67357e-04 -6.46598e-04
-1.31008e-03 7.05618e-05 -1.74041e-04 1.57624e-04 -4.22865e-04 8.13186e-04 3.44909e-03 9.25624e-04 -6.20974e-04 1.57641e-04 -4.42084e-04 -9.91120e-06 -4.26592e-04 -1.22412e-04 -4.65150e-04 -2.36311e-04 -5.49778e-04 -3.86963e-04 -7.11888e-04 -6.44510e-04
-1.45594e-03 -1.03656e-04 7.63987e-05 -2.29653e-04 1.66838e-04 -5.17561e-04 9.25624e-04 3.98082e-03 1.02808e-03 -7.35850e-04 1.34494e-04 -5.38610e-04 -6.88655e-05 -5.36506e-04 -2.17658e-04 -6.10120e-04 -3.90159e-04 -7.74004e-04 -6.69378e-04 -1.13373e-03
-1.74087e-03 4.57289e-05 -1.54163e-04 7.09430e-05 -2.91305e-04 1.67311e-04 -6.20974e-04 1.02808e-03 4.50123e-03 1.11724e-03 -8.66207e-04 9.24703e-05 -6.58349e-04 -1.58208e-04 -6.86526e-04 -3.70025e-04 -8.39008e-04 -6.75655e-04 -1.20517e-03 -1.25662e-03
-1.92281e-03 -9.79738e-05 3.85391e-05 -2.07916e-04 5.56920e-05 -3.61242e-04 1.57641e-04 -7.35850e-04 1.11724e-03 5.00591e-03 1.18772e-03 -1.01999e-03 2.01073e-05 -8.19031e-04 -3.05229e-04 -9.22147e-04 -6.55944e-04 -1.27941e-03 -1.27190e-03 -1.98698e-03
-2.23172e-03 2.65440e-05 -1.51486e-04 1.90518e-05 -2.68678e-04 2.97580e-05 -4.42084e-04 1.34494e-04 -8.66207e-04 1.18772e-03 5.48755e-03 1.22811e-03 -1.21453e-03 -1.10339e-04 -1.06585e-03 -5.87355e-04 -1.37168e-03 -1.25739e-03 -2.07467e-03 -1.97257e-03
-2.45069e-03 -9.82594e-05 7.98041e-06 -2.09723e-04 -1.20746e-05 -3.40037e-04 -9.91120e-06 -5.38610e-04 9.24703e-05 -1.01999e-03 1.22811e-03 5.92811e-03 1.21014e-03 -1.49652e-03 -3.77262e-04 -1.52962e-03 -1.18862e-03 -2.18090e-03 -1.96128e-03 -2.06870e-03
-2.76845e-03 9.23737e-06 -1.57912e-04 -2.44197e-05 -2.77446e-04 -5.75394e-05 -4.26592e-04 -6.88655e-05 -6.58349e-04 2.01073e-05 -1.21453e-03 1.21014e-03 6.28124e-03 1.05467e-03 -1.99679e-03 -9.66167e-04 -2.35543e-03 -1.89136e-03 -2.17199e-03 -1.99054e-04
-2.99593e-03 -1.02765e-04 -2.13462e-05 -2.25033e-04 -7.18882e-05 -3.60062e-04 -1.22412e-04 -5.36506e-04 -1.58208e-04 -8.19031e-04 -1.10339e-04 -1.49652e-03 1.05467e-03 6.41484e-03 5.75787e-04 -2.86157e-03 -1.65542e-03 -2.35246e-03 -9.51747e-05 1.74479e-03
-3.32322e-03 -8.12135e-06 -1.71747e-04 -6.87009e-05 -3.05757e-04 -1.39048e-04 -4.65150e-04 -2.17658e-04 -6.86526e-04 -3.05229e-04 -1.06585e-03 -3.77262e-04 -1.99679e-03 5.75787e-04 6.18409e-03 -2.77388e-06 -2.88933e-03 1.76127e-04 1.59558e-03 4.51304e-03
-3.58616e-03 -1.11341e-04 -5.30541e-05 -2.52382e-04 -1.36154e-04 -4.08482e-04 -2.36311e-04 -6.10120e-04 -3.70025e-04 -9.22147e-04 -5.87355e-04 -1.52962e-03 -9.66167e-04 -2.86157e-03 -2.77388e-06 6.79200e-03 1.95074e-03 1.04850e-03 4.83426e-03 3.16252e-03
-3.95639e-03 -2.75565e-05 -1.93754e-04 -1.19444e-04 -3.53582e-04 -2.33701e-04 -5.49778e-04 -3.90159e-04 -8.39008e-04 -6.55944e-04 -1.37168e-03 -1.18862e-03 -2.35543e-03 -1.65542e-03 -2.88933e-03 1.95074e-03 1.13739e-02 6.73790e-03 2.58721e-03 9.72633e-04
-4.26738e-03 -1.25250e-04 -9.11405e-05 -2.94837e-04 -2.16002e-04 -4.92616e-04 -3.86963e-04 -7.74004e-04 -6.75655e-04 -1.27941e-03 -1.25739e-03 -2.18090e-03 -1.89136e-03 -2.35246e-03 1.76127e-04 1.04850e-03 6.73790e-03 1.35487e-02 2.97379e-03 -3.74239e-03
-4.68409e-03 -5.16954e-05 -2.27781e-04 -1.85679e-04 -4.31728e-04 -3.67357e-04 -7.11888e-04 -6.69378e-04 -1.20517e-03 -1.27190e-03 -2.07467e-03 -1.96128e-03 -2.17199e-03 -9.51747e-05 1.59558e-03 4.83426e-03 2.58721e-03 2.97379e-03 7.84485e-03 1.63363e-03
-5.05653e-03 -1.47130e-04 -1.42754e-04 -3.63651e-04 -3.33920e-04 -6.46598e-04 -6.44510e-04 -1.13373e-03 -1.25662e-03 -1.98698e-03 -1.97257e-03 -2.06870e-03 -1.99054e-04 1.74479e-03 4.51304e-03 3.16252e-03 9.72633e-04 -3.74239e-03 1.63363e-03 1.33799e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_62-63.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.80249e-05 -1.53796e-04 -5.20452e-04 -6.13121e-04 -9.10645e-04 -1.04128e-03 -1.32021e-03 -1.47513e-03 -1.75691e-03 -1.94803e-03 -2.25555e-03 -2.48313e-03 -2.79935e-03 -3.03463e-03 -3.36183e-03 -3.63407e-03 -4.00585e-03 -4.32663e-03 -4.74650e-03 -5.13011e-03
-1.53796e-04 5.91525e-04 2.58539e-04 -1.57905e-04 1.02654e-04 -1.08635e-04 6.47891e-05 -9.29993e-05 4.26728e-05 -8.76333e-05 2.56710e-05 -8.76169e-05 1.03777e-05 -9.13881e-05 -4.96425e-06 -9.88213e-05 -2.21794e-05 -1.11062e-04 -4.36640e-05 -1.30567e-04
-5.20452e-04 2.58539e-04 1.08054e-03 3.85954e-04 -2.29031e-04 1.28143e-04 -1.56155e-04 7.10462e-05 -1.37769e-04 3.74060e-05 -1.34876e-04 1.03959e-05 -1.40155e-04 -1.55043e-05 -1.52107e-04 -4.35427e-05 -1.71408e-04 -7.73677e-05 -2.01645e-04 -1.23618e-04
-6.13121e-04 -1.57905e-04 3.85954e-04 1.56700e-03 5.06914e-04 -3.02261e-04 1.44962e-04 -2.05512e-04 6.73206e-05 -1.85195e-04 2.12787e-05 -1.86086e-04 -1.71406e-05 -1.99154e-04 -5.62963e-05 -2.23050e-04 -1.01288e-04 -2.60658e-04 -1.60517e-04 -3.22577e-04
-9.10645e-04 1.02654e-04 -2.29031e-04 5.06914e-04 2.04904e-03 6.22207e-04 -3.80342e-04 1.54488e-04 -2.60088e-04 5.49885e-05 -2.38692e-04 -5.12593e-06 -2.45633e-04 -5.80750e-05 -2.70209e-04 -1.15057e-04 -3.12447e-04 -1.86350e-04 -3.82611e-04 -2.93178e-04
-1.04128e-03 -1.08635e-04 1.28143e-04 -3.02261e-04 6.22207e-04 2.52549e-03 7.31178e-04 -4.64874e-04 1.56363e-04 -3.21864e-04 3.32613e-05 -3.01487e-04 -4.42544e-05 -3.18381e-04 -1.16600e-04 -3.60984e-04 -2.01052e-04 -4.36382e-04 -3.21948e-04 -5.77254e-04
-1.32021e-03 6.47891e-05 -1.56155e-04 1.44962e-04 -3.80342e-04 7.31178e-04 2.99534e-03 8.32889e-04 -5.57031e-04 1.49327e-04 -3.93246e-04 -6.33665e-07 -3.77803e-04 -1.00745e-04 -4.11342e-04 -2.02399e-04 -4.87045e-04 -3.38514e-04 -6.35229e-04 -5.75762e-04
-1.47513e-03 -9.29993e-05 7.10462e-05 -2.05512e-04 1.54488e-04 -4.64874e-04 8.32889e-04 3.45726e-03 9.25828e-04 -6.59260e-04 1.30377e-04 -4.78523e-04 -5.17704e-05 -4.75104e-04 -1.84756e-04 -5.40737e-04 -3.40463e-04 -6.90500e-04 -5.97358e-04 -1.02368e-03
-1.75691e-03 4.26728e-05 -1.37769e-04 6.73206e-05 -2.60088e-04 1.56363e-04 -5.57031e-04 9.25828e-04 3.90921e-03 1.00704e-03 -7.75216e-04 9.45901e-05 -5.84694e-04 -1.30460e-04 -6.09111e-04 -3.21545e-04 -7.48527e-04 -6.02325e-04 -1.08773e-03 -1.13407e-03
-1.94803e-03 -8.76333e-05 3.74060e-05 -1.85195e-04 5.49885e-05 -3.21864e-04 1.49327e-04 -6.59260e-04 1.00704e-03 4.34726e-03 1.07162e-03 -9.12164e-04 3.13109e-05 -7.28282e-04 -2.62438e-04 -8.22998e-04 -5.83904e-04 -1.15428e-03 -1.14731e-03 -1.77865e-03
-2.25555e-03 2.56710e-05 -1.34876e-04 2.12787e-05 -2.38692e-04 3.32613e-05 -3.93246e-04 1.30377e-04 -7.75216e-04 1.07162e-03 4.76463e-03 1.10895e-03 -1.08644e-03 -8.56860e-05 -9.52379e-04 -5.21495e-04 -1.23721e-03 -1.13375e-03 -1.85697e-03 -1.69904e-03
-2.48313e-03 -8.76169e-05 1.03959e-05 -1.86086e-04 -5.12593e-06 -3.01487e-04 -6.33665e-07 -4.78523e-04 9.45901e-05 -9.12164e-04 1.10895e-03 5.14445e-03 1.09229e-03 -1.34242e-03 -3.31096e-04 -1.37957e-03 -1.07130e-03 -1.95218e-03 -1.68677e-03 -1.65992e-03
-2.79935e-03 1.03777e-05 -1.40155e-04 -1.71406e-05 -2.45633e-04 -4.42544e-05 -3.77803e-04 -5.17704e-05 -5.84694e-04 3.13109e-05 -1.08644e-03 1.09229e-03 5.44244e-03 9.46155e-04 -1.80292e-03 -8.69889e-04 -2.10944e-03 -1.62222e-03 -1.74969e-03 1.68693e-04
-3.03463e-03 -9.13881e-05 -1.55043e-05 -1.99154e-04 -5.80750e-05 -3.18381e-04 -1.00745e-04 -4.75104e-04 -1.30460e-04 -7.28282e-04 -8.56860e-05 -1.34242e-03 9.46155e-04 5.53483e-03 5.05353e-04 -2.56799e-03 -1.40786e-03 -1.91027e-03 2.66835e-04 1.90547e-03
-3.36183e-03 -4.96425e-06 -1.52107e-04 -5.62963e-05 -2.70209e-04 -1.16600e-04 -4.11342e-04 -1.84756e-04 -6.09111e-04 -2.62438e-04 -9.52379e-04 -3.31096e-04 -1.80292e-03 5.05353e-04 5.32279e-03 6.64535e-05 -2.39551e-03 5.15085e-04 1.77364e-03 4.08898e-03
-3.63407e-03 -9.88213e-05 -4.35427e-05 -2.23050e-04 -1.15057e-04 -3.60984e-04 -2.02399e-04 -5.40737e-04 -3.21545e-04 -8.22998e-04 -5.21495e-04 -1.37957e-03 -8.69889e-04 -2.56799e-03 6.64535e-05 6.05028e-03 2.09932e-03 1.27949e-03 4.37939e-03 2.40032e-03
-4.00585e-03 -2.21794e-05 -1.71408e-04 -1.01288e-04 -3.12447e-04 -2.01052e-04 -4.87045e-04 -3.40463e-04 -7.48527e-04 -5.83904e-04 -1.23721e-03 -1.07130e-03 -2.10944e-03 -1.40786e-03 -2.39551e-03 2.09932e-03 1.02875e-02 6.07738e-03 1.87625e-03 3.35351e-04
-4.32663e-03 -1.11062e-04 -7.73677e-05 -2.60658e-04 -1.86350e-04 -4.36382e-04 -3.38514e-04 -6.90500e-04 -6.02325e-04 -1.15428e-03 -1.13375e-03 -1.95218e-03 -1.62222e-03 -1.91027e-03 5.15085e-04 1.27949e-03 6.07738e-03 1.14378e-02 2.11843e-03 -3.36198e-03
-4.74650e-03 -4.36640e-05 -2.01645e-04 -1.60517e-04 -3.82611e-04 -3.21948e-04 -6.35229e-04 -5.97358e-04 -1.08773e-03 -1.14731e-03 -1.85697e-03 -1.68677e-03 -1.74969e-03 2.66835e-04 1.77364e-03 4.37939e-03 1.87625e-03 2.11843e-03 6.74596e-03 2.04589e-03
-5.13011e-03 -1.30567e-04 -1.23618e-04 -3.22577e-04 -2.93178e-04 -5.77254e-04 -5.75762e-04 -1.02368e-03 -1.13407e-03 -1.77865e-03 -1.69904e-03 -1.65992e-03 1.68693e-04 1.90547e-03 4.08898e-03 2.40032e-03 3.35351e-04 -3.36198e-03 2.04589e-03 1.19649e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_63-64.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.67475e-05 -1.66763e-04 -5.18413e-04 -6.24216e-04 -9.14559e-04 -1.05495e-03 -1.32898e-03 -1.49221e-03 -1.77102e-03 -1.97044e-03 -2.27653e-03 -2.51195e-03 -2.82647e-03 -3.06898e-03 -3.39592e-03 -3.67662e-03 -4.04959e-03 -4.37918e-03 -4.80181e-03 -5.19554e-03
-1.66763e-04 5.09619e-04 2.31233e-04 -1.42173e-04 9.32418e-05 -9.74006e-05 5.94181e-05 -8.30934e-05 3.98222e-05 -7.80085e-05 2.48493e-05 -7.76944e-05 1.14320e-05 -8.07622e-05 -2.01996e-06 -8.70988e-05 -1.71343e-05 -9.77291e-05 -3.60769e-05 -1.14909e-04
-5.18413e-04 2.31233e-04 9.32221e-04 3.45332e-04 -2.05887e-04 1.16997e-04 -1.39532e-04 6.60607e-05 -1.22523e-04 3.63416e-05 -1.19405e-04 1.26374e-05 -1.23589e-04 -1.00557e-05 -1.33739e-04 -3.46330e-05 -1.50441e-04 -6.43915e-05 -1.76990e-04 -1.05424e-04
-6.24216e-04 -1.42173e-04 3.45332e-04 1.35259e-03 4.53845e-04 -2.71262e-04 1.33155e-04 -1.83068e-04 6.39434e-05 -1.64053e-04 2.33446e-05 -1.64056e-04 -1.03548e-05 -1.74979e-04 -4.46864e-05 -1.95564e-04 -8.42123e-05 -2.28474e-04 -1.36658e-04 -2.83548e-04
-9.14559e-04 9.32418e-05 -2.05887e-04 4.53845e-04 1.76915e-03 5.57468e-04 -3.40781e-04 1.42969e-04 -2.31051e-04 5.43343e-05 -2.10768e-04 1.35778e-06 -2.15946e-04 -4.51470e-05 -2.36932e-04 -9.52261e-05 -2.73762e-04 -1.58272e-04 -3.36030e-04 -2.54041e-04
-1.05495e-03 -9.74006e-05 1.16997e-04 -2.71262e-04 5.57468e-04 2.18091e-03 6.55624e-04 -4.15841e-04 1.46152e-04 -2.85213e-04 3.65487e-05 -2.65545e-04 -3.18116e-05 -2.79406e-04 -9.54984e-05 -3.16368e-04 -1.70156e-04 -3.83133e-04 -2.78393e-04 -5.10459e-04
-1.32898e-03 5.94181e-05 -1.39532e-04 1.33155e-04 -3.40781e-04 6.55624e-04 2.58696e-03 7.47494e-04 -4.97502e-04 1.41589e-04 -3.47744e-04 8.09194e-06 -3.32233e-04 -8.03609e-05 -3.60860e-04 -1.70306e-04 -4.27725e-04 -2.92072e-04 -5.61531e-04 -5.07996e-04
-1.49221e-03 -8.30934e-05 6.60607e-05 -1.83068e-04 1.42969e-04 -4.15841e-04 7.47494e-04 2.98616e-03 8.31742e-04 -5.87910e-04 1.26609e-04 -4.22450e-04 -3.56260e-05 -4.17570e-04 -1.53582e-04 -4.75221e-04 -2.92812e-04 -6.10360e-04 -5.26396e-04 -9.14540e-04
-1.77102e-03 3.98222e-05 -1.22523e-04 6.39434e-05 -2.31051e-04 1.46152e-04 -4.97502e-04 8.31742e-04 3.37668e-03 9.05751e-04 -6.90357e-04 9.67713e-05 -5.15771e-04 -1.04056e-04 -5.36124e-04 -2.74981e-04 -6.61849e-04 -5.30019e-04 -9.71505e-04 -1.00976e-03
-1.97044e-03 -7.80085e-05 3.63416e-05 -1.64053e-04 5.43343e-05 -2.85213e-04 1.41589e-04 -5.87910e-04 9.05751e-04 3.75504e-03 9.65124e-04 -8.11406e-04 4.22835e-05 -6.42896e-04 -2.21129e-04 -7.28236e-04 -5.12702e-04 -1.03078e-03 -1.02084e-03 -1.57288e-03
-2.27653e-03 2.48493e-05 -1.19405e-04 2.33446e-05 -2.10768e-04 3.65487e-05 -3.47744e-04 1.26609e-04 -6.90357e-04 9.65124e-04 4.11505e-03 1.00010e-03 -9.66265e-04 -6.12798e-05 -8.44273e-04 -4.55959e-04 -1.10491e-03 -1.00795e-03 -1.64227e-03 -1.44177e-03
-2.51195e-03 -7.76944e-05 1.26374e-05 -1.64056e-04 1.35778e-06 -2.65545e-04 8.09194e-06 -4.22450e-04 9.67713e-05 -8.11406e-04 1.00010e-03 4.44113e-03 9.85701e-04 -1.19646e-03 -2.83887e-04 -1.23271e-03 -9.51200e-04 -1.72709e-03 -1.42860e-03 -1.30793e-03
-2.82647e-03 1.14320e-05 -1.23589e-04 -1.03548e-05 -2.15946e-04 -3.18116e-05 -3.32233e-04 -3.56260e-05 -5.15771e-04 4.22835e-05 -9.66265e-04 9.85701e-04 4.69161e-03 8.51196e-04 -1.61518e-03 -7.69323e-04 -1.86817e-03 -1.36903e-03 -1.38567e-03 4.29557e-04
-3.06898e-03 -8.07622e-05 -1.00557e-05 -1.74979e-04 -4.51470e-05 -2.79406e-04 -8.03609e-05 -4.17570e-04 -1.04056e-04 -6.42896e-04 -6.12798e-05 -1.19646e-03 8.51196e-04 4.75265e-03 4.52727e-04 -2.28232e-03 -1.17480e-03 -1.52813e-03 5.21340e-04 1.93675e-03
-3.39592e-03 -2.01996e-06 -1.33739e-04 -4.46864e-05 -2.36932e-04 -9.54984e-05 -3.60860e-04 -1.53582e-04 -5.36124e-04 -2.21129e-04 -8.44273e-04 -2.83887e-04 -1.61518e-03 4.52727e-04 4.56539e-03 1.35591e-04 -1.96548e-03 7.47391e-04 1.81994e-03 3.62320e-03
-3.67662e-03 -8.70988e-05 -3.46330e-05 -1.95564e-04 -9.52261e-05 -3.16368e-04 -1.70306e-04 -4.75221e-04 -2.74981e-04 -7.28236e-04 -4.55959e-04 -1.23271e-03 -7.69323e-04 -2.28232e-03 1.35591e-04 5.36431e-03 2.15628e-03 1.37443e-03 3.88441e-03 1.76750e-03
-4.04959e-03 -1.71343e-05 -1.50441e-04 -8.42123e-05 -2.73762e-04 -1.70156e-04 -4.27725e-04 -2.92812e-04 -6.61849e-04 -5.12702e-04 -1.10491e-03 -9.51200e-04 -1.86817e-03 -1.17480e-03 -1.96548e-03 2.15628e-03 9.19238e-03 5.39309e-03 1.29161e-03 -6.27550e-05
-4.37918e-03 -9.77291e-05 -6.43915e-05 -2.28474e-04 -1.58272e-04 -3.83133e-04 -2.92072e-04 -6.10360e-04 -5.30019e-04 -1.03078e-03 -1.00795e-03 -1.72709e-03 -1.36903e-03 -1.52813e-03 7.47391e-04 1.37443e-03 5.39309e-03 9.58878e-03 1.52046e-03 -2.90512e-03
-4.80181e-03 -3.60769e-05 -1.76990e-04 -1.36658e-04 -3.36030e-04 -2.78393e-04 -5.61531e-04 -5.26396e-04 -9.71505e-04 -1.02084e-03 -1.64227e-03 -1.42860e-03 -1.38567e-03 5.21340e-04 1.81994e-03 3.88441e-03 1.29161e-03 1.52046e-03 5.86685e-03 2.29691e-03
-5.19554e-03 -1.14909e-04 -1.05424e-04 -2.83548e-04 -2.54041e-04 -5.10459e-04 -5.07996e-04 -9.14540e-04 -1.00976e-03 -1.57288e-03 -1.44177e-03 -1.30793e-03 4.29557e-04 1.93675e-03 3.62320e-03 1.76750e-03 -6.27550e-05 -2.90512e-03 2.29691e-03 1.05213e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_64-65.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.67096e-05 -1.78477e-04 -5.16344e-04 -6.34042e-04 -9.17812e-04 -1.06683e-03 -1.33652e-03 -1.50714e-03 -1.78319e-03 -1.98991e-03 -2.29475e-03 -2.53686e-03 -2.85003e-03 -3.09869e-03 -3.42547e-03 -3.71347e-03 -4.08757e-03 -4.42476e-03 -4.84992e-03 -5.25233e-03
-1.78477e-04 4.36443e-04 2.06182e-04 -1.27615e-04 8.45125e-05 -8.70160e-05 5.44244e-05 -7.39347e-05 3.71480e-05 -6.91017e-05 2.40446e-05 -6.85025e-05 1.23594e-05 -7.09076e-05 6.60123e-07 -7.62074e-05 -1.24890e-05 -8.53055e-05 -2.90278e-05 -1.00247e-04
-5.16344e-04 2.06182e-04 7.99635e-04 3.08081e-04 -1.84469e-04 1.06641e-04 -1.24167e-04 6.14029e-05 -1.08425e-04 3.52981e-05 -1.05087e-04 1.46454e-05 -1.08238e-04 -5.07465e-06 -1.16690e-04 -2.64223e-05 -1.30929e-04 -5.23465e-05 -1.53944e-04 -8.83722e-05
-6.34042e-04 -1.27615e-04 3.08081e-04 1.16089e-03 4.05189e-04 -2.42579e-04 1.22163e-04 -1.62327e-04 6.07510e-05 -1.44509e-04 2.51749e-05 -1.43670e-04 -4.15519e-06 -1.52572e-04 -3.39950e-05 -1.70028e-04 -6.83859e-05 -1.98451e-04 -1.14349e-04 -2.46842e-04
-9.17812e-04 8.45125e-05 -1.84469e-04 4.05189e-04 1.51892e-03 4.98122e-04 -3.04171e-04 1.32220e-04 -2.04211e-04 5.36451e-05 -1.84942e-04 7.26804e-06 -1.88446e-04 -3.32459e-05 -2.06037e-04 -7.68543e-05 -2.37709e-04 -1.32050e-04 -2.92286e-04 -2.16965e-04
-1.06683e-03 -8.70160e-05 1.06641e-04 -2.42579e-04 4.98122e-04 1.87288e-03 5.86382e-04 -3.70472e-04 1.36591e-04 -2.51336e-04 3.94968e-05 -2.32290e-04 -2.03718e-05 -2.43265e-04 -7.59662e-05 -2.74842e-04 -1.41330e-04 -3.33214e-04 -2.37200e-04 -4.46846e-04
-1.33652e-03 5.44244e-05 -1.24167e-04 1.22163e-04 -3.04171e-04 5.86382e-04 2.22197e-03 6.69261e-04 -4.42408e-04 1.34310e-04 -3.05649e-04 1.60963e-05 -2.90000e-04 -6.14900e-05 -3.13907e-04 -1.40364e-04 -3.72160e-04 -2.48165e-04 -4.91439e-04 -4.42258e-04
-1.50714e-03 -7.39347e-05 6.14029e-05 -1.62327e-04 1.32220e-04 -3.70472e-04 6.69261e-04 2.56520e-03 7.45594e-04 -5.21858e-04 1.23023e-04 -3.70526e-04 -2.06731e-05 -3.64123e-04 -1.24488e-04 -4.13939e-04 -2.47763e-04 -5.34269e-04 -4.57593e-04 -8.08053e-04
-1.78319e-03 3.71480e-05 -1.08425e-04 6.07510e-05 -2.04211e-04 1.36591e-04 -4.42408e-04 7.45594e-04 2.90095e-03 8.13094e-04 -6.11733e-04 9.87684e-05 -4.51789e-04 -7.93646e-05 -4.67933e-04 -2.30916e-04 -5.79670e-04 -4.59881e-04 -8.58295e-04 -8.86958e-04
-1.98991e-03 -6.91017e-05 3.52981e-05 -1.44509e-04 5.36451e-05 -2.51336e-04 1.34310e-04 -5.21858e-04 8.13094e-04 3.22621e-03 8.67863e-04 -7.17922e-04 5.26651e-05 -5.63256e-04 -1.81902e-04 -6.38581e-04 -4.43515e-04 -9.10734e-04 -8.95840e-04 -1.37498e-03
-2.29475e-03 2.40446e-05 -1.05087e-04 2.51749e-05 -1.84942e-04 3.94968e-05 -3.05649e-04 1.23023e-04 -6.11733e-04 8.67863e-04 3.53537e-03 9.01038e-04 -8.54350e-04 -3.77176e-05 -7.42249e-04 -3.91946e-04 -9.76638e-04 -8.83409e-04 -1.43599e-03 -1.20724e-03
-2.53686e-03 -6.85025e-05 1.46454e-05 -1.43670e-04 7.26804e-06 -2.32290e-04 1.60963e-05 -3.70526e-04 9.87684e-05 -7.17922e-04 9.01038e-04 3.81422e-03 8.89620e-04 -1.05934e-03 -2.36841e-04 -1.09093e-03 -8.31821e-04 -1.51114e-03 -1.19336e-03 -1.01435e-03
-2.85003e-03 1.23594e-05 -1.08238e-04 -4.15519e-06 -1.88446e-04 -2.03718e-05 -2.90000e-04 -2.06731e-05 -4.51789e-04 5.26651e-05 -8.54350e-04 8.89620e-04 4.02419e-03 7.68412e-04 -1.43545e-03 -6.67975e-04 -1.63719e-03 -1.13846e-03 -1.08152e-03 5.97988e-04
-3.09869e-03 -7.09076e-05 -5.07465e-06 -1.52572e-04 -3.32459e-05 -2.43265e-04 -6.14900e-05 -3.64123e-04 -7.93646e-05 -5.63256e-04 -3.77176e-05 -1.05934e-03 7.68412e-04 4.06221e-03 4.14190e-04 -2.01014e-03 -9.62962e-04 -1.20765e-03 6.82969e-04 1.87660e-03
-3.42547e-03 6.60123e-07 -1.16690e-04 -3.39950e-05 -2.06037e-04 -7.59662e-05 -3.13907e-04 -1.24488e-04 -4.67933e-04 -1.81902e-04 -7.42249e-04 -2.36841e-04 -1.43545e-03 4.14190e-04 3.90180e-03 1.97688e-04 -1.60080e-03 8.87825e-04 1.77286e-03 3.16004e-03
-3.71347e-03 -7.62074e-05 -2.64223e-05 -1.70028e-04 -7.68543e-05 -2.74842e-04 -1.40364e-04 -4.13939e-04 -2.30916e-04 -6.38581e-04 -3.91946e-04 -1.09093e-03 -6.67975e-04 -2.01014e-03 1.97688e-04 4.72766e-03 2.13626e-03 1.37192e-03 3.39398e-03 1.26988e-03
-4.08757e-03 -1.24890e-05 -1.30929e-04 -6.83859e-05 -2.37709e-04 -1.41330e-04 -3.72160e-04 -2.47763e-04 -5.79670e-04 -4.43515e-04 -9.76638e-04 -8.31821e-04 -1.63719e-03 -9.62962e-04 -1.60080e-03 2.13626e-03 8.12199e-03 4.72963e-03 8.39175e-04 -2.81203e-04
-4.42476e-03 -8.53055e-05 -5.23465e-05 -1.98451e-04 -1.32050e-04 -3.33214e-04 -2.48165e-04 -5.34269e-04 -4.59881e-04 -9.10734e-04 -8.83409e-04 -1.51114e-03 -1.13846e-03 -1.20765e-03 8.87825e-04 1.37192e-03 4.72963e-03 8.00209e-03 1.11992e-03 -2.44170e-03
-4.84992e-03 -2.90278e-05 -1.53944e-04 -1.14349e-04 -2.92286e-04 -2.37200e-04 -4.91439e-04 -4.57593e-04 -8.58295e-04 -8.95840e-04 -1.43599e-03 -1.19336e-03 -1.08152e-03 6.82969e-04 1.77286e-03 3.39398e-03 8.39175e-04 1.11992e-03 5.13177e-03 2.40149e-03
-5.25233e-03 -1.00247e-04 -8.83722e-05 -2.46842e-04 -2.16965e-04 -4.46846e-04 -4.42258e-04 -8.08053e-04 -8.86958e-04 -1.37498e-03 -1.20724e-03 -1.01435e-03 5.97988e-04 1.87660e-03 3.16004e-03 1.26988e-03 -2.81203e-04 -2.44170e-03 2.40149e-03 9.12769e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_65-66.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.78321e-05 -1.88764e-04 -5.14501e-04 -6.42236e-04 -9.20754e-04 -1.07655e-03 -1.34326e-03 -1.51916e-03 -1.79403e-03 -2.00577e-03 -2.31077e-03 -2.55717e-03 -2.87056e-03 -3.12286e-03 -3.45129e-03 -3.74374e-03 -4.12054e-03 -4.46234e-03 -4.89151e-03 -5.29935e-03
-1.88764e-04 3.71471e-04 1.83327e-04 -1.14219e-04 7.64602e-05 -7.74859e-05 4.98071e-05 -6.55370e-05 3.46541e-05 -6.09361e-05 2.32618e-05 -6.00744e-05 1.31641e-05 -6.18683e-05 3.07754e-06 -6.62045e-05 -8.25089e-06 -7.38681e-05 -2.25418e-05 -8.66880e-05
-5.14501e-04 1.83327e-04 6.81836e-04 2.74110e-04 -1.64754e-04 9.70720e-05 -1.10060e-04 5.70741e-05 -9.54882e-05 3.42833e-05 -9.19437e-05 1.64297e-05 -9.41394e-05 -5.54461e-07 -1.01013e-04 -1.89130e-05 -1.12951e-04 -4.12570e-05 -1.32622e-04 -7.25341e-05
-6.42236e-04 -1.14219e-04 2.74110e-04 9.90537e-04 3.60821e-04 -2.16201e-04 1.11977e-04 -1.43313e-04 5.77401e-05 -1.26605e-04 2.67678e-05 -1.24995e-04 1.44976e-06 -1.32024e-04 -2.42439e-05 -1.46567e-04 -5.38602e-05 -1.70767e-04 -9.37044e-05 -2.12737e-04
-9.20754e-04 7.64602e-05 -1.64754e-04 3.60821e-04 1.29659e-03 4.44014e-04 -2.70488e-04 1.22231e-04 -1.79580e-04 5.29161e-05 -1.61248e-04 1.26014e-05 -1.63196e-04 -2.23884e-05 -1.77617e-04 -5.99861e-05 -2.04435e-04 -1.07789e-04 -2.51636e-04 -1.82204e-04
-1.07655e-03 -7.74859e-05 9.70720e-05 -2.16201e-04 4.44014e-04 1.59919e-03 5.23258e-04 -3.28768e-04 1.27663e-04 -2.20287e-04 4.20861e-05 -2.01814e-04 -9.96656e-06 -2.10097e-04 -5.80640e-05 -2.36610e-04 -1.14706e-04 -2.86950e-04 -1.98664e-04 -3.87024e-04
-1.34326e-03 4.98071e-05 -1.10060e-04 1.11977e-04 -2.70488e-04 5.23258e-04 1.89773e-03 5.97956e-04 -3.91729e-04 1.27462e-04 -2.67006e-04 2.33427e-05 -2.51194e-04 -4.41952e-05 -2.70637e-04 -1.12702e-04 -3.20633e-04 -2.07091e-04 -4.25529e-04 -3.79344e-04
-1.51916e-03 -6.55370e-05 5.70741e-05 -1.43313e-04 1.22231e-04 -3.28768e-04 5.97956e-04 2.19126e-03 6.67100e-04 -4.61144e-04 1.19560e-04 -3.22880e-04 -7.00462e-06 -3.14973e-04 -9.76312e-05 -3.57244e-04 -2.05656e-04 -4.62900e-04 -3.91815e-04 -7.05903e-04
-1.79403e-03 3.46541e-05 -9.54882e-05 5.77401e-05 -1.79580e-04 1.27663e-04 -3.91729e-04 6.67100e-04 2.47853e-03 7.28731e-04 -5.39367e-04 1.00491e-04 -3.92888e-04 -5.65446e-05 -4.04811e-04 -1.89676e-04 -5.02585e-04 -3.92775e-04 -7.49733e-04 -7.68276e-04
-2.00577e-03 -6.09361e-05 3.42833e-05 -1.26605e-04 5.29161e-05 -2.20287e-04 1.27462e-04 -4.61144e-04 7.28731e-04 2.75675e-03 7.79422e-04 -6.31845e-04 6.22675e-05 -4.89696e-04 -1.45119e-04 -5.54708e-04 -3.77254e-04 -7.95907e-04 -7.75042e-04 -1.18903e-03
-2.31077e-03 2.32618e-05 -9.19437e-05 2.67678e-05 -1.61248e-04 4.20861e-05 -2.67006e-04 1.19560e-04 -5.39367e-04 7.79422e-04 3.02116e-03 8.11235e-04 -7.50897e-04 -1.53778e-05 -6.46893e-04 -3.30386e-04 -8.54077e-04 -7.62901e-04 -1.24217e-03 -9.98701e-04
-2.55717e-03 -6.00744e-05 1.64297e-05 -1.24995e-04 1.26014e-05 -2.01814e-04 2.33427e-05 -3.22880e-04 1.00491e-04 -6.31845e-04 8.11235e-04 3.25865e-03 8.03285e-04 -9.31653e-04 -1.90923e-04 -9.56014e-04 -7.15997e-04 -1.30853e-03 -9.84381e-04 -7.76413e-04
-2.87056e-03 1.31641e-05 -9.41394e-05 1.44976e-06 -1.63196e-04 -9.96656e-06 -2.51194e-04 -7.00462e-06 -3.92888e-04 6.22675e-05 -7.50897e-04 8.03285e-04 3.43443e-03 6.96421e-04 -1.26532e-03 -5.68723e-04 -1.42059e-03 -9.33891e-04 -8.34274e-04 6.91311e-04
-3.12286e-03 -6.18683e-05 -5.54461e-07 -1.32024e-04 -2.23884e-05 -2.10097e-04 -4.41952e-05 -3.14973e-04 -5.65446e-05 -4.89696e-04 -1.53778e-05 -9.31653e-04 6.96421e-04 3.45615e-03 3.86410e-04 -1.75560e-03 -7.75781e-04 -9.45910e-04 7.69236e-04 1.75732e-03
-3.45129e-03 3.07754e-06 -1.01013e-04 -2.42439e-05 -1.77617e-04 -5.80640e-05 -2.70637e-04 -9.76312e-05 -4.04811e-04 -1.45119e-04 -6.46893e-04 -1.90923e-04 -1.26532e-03 3.86410e-04 3.32191e-03 2.48840e-04 -1.29832e-03 9.54053e-04 1.66516e-03 2.72743e-03
-3.74374e-03 -6.62045e-05 -1.89130e-05 -1.46567e-04 -5.99861e-05 -2.36610e-04 -1.12702e-04 -3.57244e-04 -1.89676e-04 -5.54708e-04 -3.30386e-04 -9.56014e-04 -5.68723e-04 -1.75560e-03 2.48840e-04 4.13689e-03 2.05649e-03 1.30487e-03 2.93621e-03 8.96957e-04
-4.12054e-03 -8.25089e-06 -1.12951e-04 -5.38602e-05 -2.04435e-04 -1.14706e-04 -3.20633e-04 -2.05656e-04 -5.02585e-04 -3.77254e-04 -8.54077e-04 -7.15997e-04 -1.42059e-03 -7.75781e-04 -1.29832e-03 2.05649e-03 7.10257e-03 4.11468e-03 5.08644e-04 -3.73863e-04
-4.46234e-03 -7.38681e-05 -4.12570e-05 -1.70767e-04 -1.07789e-04 -2.86950e-04 -2.07091e-04 -4.62900e-04 -3.92775e-04 -7.95907e-04 -7.62901e-04 -1.30853e-03 -9.33891e-04 -9.45910e-04 9.54053e-04 1.30487e-03 4.11468e-03 6.65989e-03 8.62193e-04 -2.01308e-03
-4.89151e-03 -2.25418e-05 -1.32622e-04 -9.37044e-05 -2.51636e-04 -1.98664e-04 -4.25529e-04 -3.91815e-04 -7.49733e-04 -7.75042e-04 -1.24217e-03 -9.84381e-04 -8.34274e-04 7.69236e-04 1.66516e-03 2.93621e-03 5.08644e-04 8.62193e-04 4.49170e-03 2.38961e-03
-5.29935e-03 -8.66880e-05 -7.25341e-05 -2.12737e-04 -1.82204e-04 -3.87024e-04 -3.79344e-04 -7.05903e-04 -7.68276e-04 -1.18903e-03 -9.98701e-04 -7.76413e-04 6.91311e-04 1.75732e-03 2.72743e-03 8.96957e-04 -3.73863e-04 -2.01308e-03 2.38961e-03 7.83531e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_66-67.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.00323e-05 -2.02466e-04 -5.06477e-04 -6.56575e-04 -9.14568e-04 -1.09401e-03 -1.33850e-03 -1.54009e-03 -1.79122e-03 -2.03116e-03 -2.31086e-03 -2.58745e-03 -2.87310e-03 -3.15751e-03 -3.45711e-03 -3.78436e-03 -4.13126e-03 -4.50989e-03 -4.90842e-03 -5.35569e-03
-2.02466e-04 3.14165e-04 1.62562e-04 -1.01876e-04 6.90617e-05 -6.86892e-05 4.55649e-05 -5.77598e-05 3.23617e-05 -5.33498e-05 2.25466e-05 -5.22233e-05 1.39164e-05 -5.34324e-05 5.32600e-06 -5.68540e-05 -4.30254e-06 -6.31567e-05 -1.64802e-05 -7.39521e-05
-5.06477e-04 1.62562e-04 5.77754e-04 2.43238e-04 -1.46762e-04 8.82077e-05 -9.72877e-05 5.29846e-05 -8.38319e-05 3.31888e-05 -8.01445e-05 1.78566e-05 -8.15109e-05 3.34110e-06 -8.69795e-05 -1.23110e-05 -9.68402e-05 -3.13876e-05 -1.13448e-04 -5.82654e-05
-6.56575e-04 -1.01876e-04 2.43238e-04 8.40174e-04 3.20518e-04 -1.91875e-04 1.02558e-04 -1.25759e-04 5.49074e-05 -1.10042e-04 2.81567e-05 -1.07687e-04 6.52947e-06 -1.12956e-04 -1.53349e-05 -1.24767e-04 -4.05126e-05 -1.44986e-04 -7.45967e-05 -1.80813e-04
-9.14568e-04 6.90617e-05 -1.46762e-04 3.20518e-04 1.10006e-03 3.94843e-04 -2.39820e-04 1.12891e-04 -1.57343e-04 5.20188e-05 -1.39946e-04 1.71992e-05 -1.40533e-04 -1.27747e-05 -1.52098e-04 -4.48882e-05 -1.74479e-04 -8.58623e-05 -2.14786e-04 -1.50337e-04
-1.09401e-03 -6.86892e-05 8.82077e-05 -1.91875e-04 3.94843e-04 1.35766e-03 4.65917e-04 -2.90311e-04 1.19313e-04 -1.91636e-04 4.43108e-05 -1.73641e-04 -5.60989e-07 -1.79387e-04 -4.17323e-05 -2.01136e-04 -9.02264e-05 -2.43825e-04 -1.62810e-04 -3.30649e-04
-1.33850e-03 4.55649e-05 -9.72877e-05 1.02558e-04 -2.39820e-04 4.65917e-04 1.61113e-03 5.33162e-04 -3.45661e-04 1.20889e-04 -2.32148e-04 2.96466e-05 -2.16265e-04 -2.87157e-05 -2.31634e-04 -8.76664e-05 -2.73920e-04 -1.69411e-04 -3.64952e-04 -3.20376e-04
-1.54009e-03 -5.77598e-05 5.29846e-05 -1.25759e-04 1.12891e-04 -2.90311e-04 5.33162e-04 1.86142e-03 5.95812e-04 -4.05166e-04 1.16141e-04 -2.78907e-04 5.34686e-06 -2.69497e-04 -7.30460e-05 -3.04541e-04 -1.66616e-04 -3.95855e-04 -3.29615e-04 -6.08477e-04
-1.79122e-03 3.23617e-05 -8.38319e-05 5.49074e-05 -1.57343e-04 1.19313e-04 -3.45661e-04 5.95812e-04 2.10522e-03 6.52106e-04 -4.73615e-04 1.01703e-04 -3.39631e-04 -3.59107e-05 -3.47547e-04 -1.51789e-04 -4.31793e-04 -3.29809e-04 -6.48063e-04 -6.56270e-04
-2.03116e-03 -5.33498e-05 3.31888e-05 -1.10042e-04 5.20188e-05 -1.91636e-04 1.20889e-04 -4.05166e-04 6.52106e-04 2.34295e-03 6.99197e-04 -5.52411e-04 7.09050e-05 -4.21537e-04 -1.11057e-04 -4.76168e-04 -3.14648e-04 -6.86704e-04 -6.60485e-04 -1.01650e-03
-2.31086e-03 2.25466e-05 -8.01445e-05 2.81567e-05 -1.39946e-04 4.43108e-05 -2.32148e-04 1.16141e-04 -4.73615e-04 6.99197e-04 2.56704e-03 7.29921e-04 -6.56584e-04 5.22998e-06 -5.59390e-04 -2.72364e-04 -7.39527e-04 -6.48998e-04 -1.06446e-03 -8.17303e-04
-2.58745e-03 -5.22233e-05 1.78566e-05 -1.07687e-04 1.71992e-05 -1.73641e-04 2.96466e-05 -2.78907e-04 1.01703e-04 -5.52411e-04 7.29921e-04 2.76989e-03 7.25735e-04 -8.12791e-04 -1.47065e-04 -8.28306e-04 -6.06013e-04 -1.12074e-03 -8.02312e-04 -5.86716e-04
-2.87310e-03 1.39164e-05 -8.15109e-05 6.52947e-06 -1.40533e-04 -5.60989e-07 -2.16265e-04 5.34686e-06 -3.39631e-04 7.09050e-05 -6.56584e-04 7.25735e-04 2.91542e-03 6.33601e-04 -1.10699e-03 -4.74158e-04 -1.22206e-03 -7.56393e-04 -6.38887e-04 7.27022e-04
-3.15751e-03 -5.34324e-05 3.34110e-06 -1.12956e-04 -1.27747e-05 -1.79387e-04 -2.87157e-05 -2.69497e-04 -3.59107e-05 -4.21537e-04 5.22998e-06 -8.12791e-04 6.33601e-04 2.92795e-03 3.66269e-04 -1.52005e-03 -6.14117e-04 -7.35239e-04 7.98293e-04 1.60639e-03
-3.45711e-03 5.32600e-06 -8.69795e-05 -1.53349e-05 -1.52098e-04 -4.17323e-05 -2.31634e-04 -7.30460e-05 -3.47547e-04 -1.11057e-04 -5.59390e-04 -1.47065e-04 -1.10699e-03 3.66269e-04 2.81536e-03 2.87360e-04 -1.05268e-03 9.63999e-04 1.52180e-03 2.33962e-03
-3.78436e-03 -5.68540e-05 -1.23110e-05 -1.24767e-04 -4.48882e-05 -2.01136e-04 -8.76664e-05 -3.04541e-04 -1.51789e-04 -4.76168e-04 -2.72364e-04 -8.28306e-04 -4.74158e-04 -1.52005e-03 2.87360e-04 3.59261e-03 1.93439e-03 1.20137e-03 2.52569e-03 6.31229e-04
-4.13126e-03 -4.30254e-06 -9.68402e-05 -4.05126e-05 -1.74479e-04 -9.02264e-05 -2.73920e-04 -1.66616e-04 -4.31793e-04 -3.14648e-04 -7.39527e-04 -6.06013e-04 -1.22206e-03 -6.14117e-04 -1.05268e-03 1.93439e-03 6.15171e-03 3.56192e-03 2.79382e-04 -3.85411e-04
-4.50989e-03 -6.31567e-05 -3.13876e-05 -1.44986e-04 -8.58623e-05 -2.43825e-04 -1.69411e-04 -3.95855e-04 -3.29809e-04 -6.86704e-04 -6.48998e-04 -1.12074e-03 -7.56393e-04 -7.35239e-04 9.63999e-04 1.20137e-03 3.56192e-03 5.53648e-03 7.01827e-04 -1.63659e-03
-4.90842e-03 -1.64802e-05 -1.13448e-04 -7.45967e-05 -2.14786e-04 -1.62810e-04 -3.64952e-04 -3.29615e-04 -6.48063e-04 -6.60485e-04 -1.06446e-03 -8.02312e-04 -6.38887e-04 7.98293e-04 1.52180e-03 2.52569e-03 2.79382e-04 7.01827e-04 3.91705e-03 2.29507e-03
-5.35569e-03 -7.39521e-05 -5.82654e-05 -1.80813e-04 -1.50337e-04 -3.30649e-04 -3.20376e-04 -6.08477e-04 -6.56270e-04 -1.01650e-03 -8.17303e-04 -5.86716e-04 7.27022e-04 1.60639e-03 2.33962e-03 6.31229e-04 -3.85411e-04 -1.63659e-03 2.29507e-03 6.67350e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_67-68.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.32162e-05 -2.06787e-04 -5.09371e-04 -6.56373e-04 -9.22796e-04 -1.09280e-03 -1.35083e-03 -1.53897e-03 -1.80743e-03 -2.03110e-03 -2.33153e-03 -2.58892e-03 -2.89761e-03 -3.16040e-03 -3.48583e-03 -3.79017e-03 -4.16541e-03 -4.51944e-03 -4.94890e-03 -5.37041e-03
-2.06787e-04 2.63823e-04 1.43767e-04 -9.06841e-05 6.22417e-05 -6.08038e-05 4.15890e-05 -5.08506e-05 3.01197e-05 -4.66625e-05 2.16939e-05 -4.53480e-05 1.43500e-05 -4.60777e-05 7.07245e-06 -4.87198e-05 -1.05865e-06 -5.38365e-05 -1.13578e-05 -6.28285e-05
-5.09371e-04 1.43767e-04 4.86406e-04 2.15326e-04 -1.30168e-04 8.00867e-05 -8.54462e-05 4.92373e-05 -7.29602e-05 3.21883e-05 -6.90862e-05 1.91794e-05 -6.96364e-05 6.94606e-06 -7.37599e-05 -6.19321e-06 -8.16449e-05 -2.22164e-05 -9.53368e-05 -4.49433e-05
-6.56373e-04 -9.06841e-05 2.15326e-04 7.07875e-04 2.84044e-04 -1.69922e-04 9.37989e-05 -1.10127e-04 5.20957e-05 -9.54094e-05 2.91123e-05 -9.24762e-05 1.07665e-05 -9.62344e-05 -7.68654e-06 -1.05647e-04 -2.88900e-05 -1.22305e-04 -5.77457e-05 -1.52507e-04
-9.22796e-04 6.22417e-05 -1.30168e-04 2.84044e-04 9.27609e-04 3.50372e-04 -2.11499e-04 1.04256e-04 -1.36716e-04 5.11072e-05 -1.20101e-04 2.13197e-05 -1.19363e-04 -4.04357e-06 -1.28227e-04 -3.10888e-05 -1.46418e-04 -6.56868e-05 -1.80164e-04 -1.20710e-04
-1.09280e-03 -6.08038e-05 8.00867e-05 -1.69922e-04 3.50372e-04 1.14506e-03 4.14013e-04 -2.55711e-04 1.11404e-04 -1.66198e-04 4.59605e-05 -1.48782e-04 7.53351e-06 -1.52335e-04 -2.74086e-05 -1.69831e-04 -6.85037e-05 -2.05523e-04 -1.30529e-04 -2.79842e-04
-1.35083e-03 4.15890e-05 -8.54462e-05 9.37989e-05 -2.11499e-04 4.14013e-04 1.35976e-03 4.74548e-04 -3.03114e-04 1.14679e-04 -1.99832e-04 3.52221e-05 -1.83777e-04 -1.47207e-05 -1.95277e-04 -6.48174e-05 -2.30232e-04 -1.34627e-04 -3.07860e-04 -2.65016e-04
-1.53897e-03 -5.08506e-05 4.92373e-05 -1.10127e-04 1.04256e-04 -2.55711e-04 4.74548e-04 1.57107e-03 5.31271e-04 -3.54898e-04 1.12585e-04 -2.39864e-04 1.60976e-05 -2.29202e-04 -5.11714e-05 -2.57640e-04 -1.31352e-04 -3.35409e-04 -2.72275e-04 -5.18986e-04
-1.80743e-03 3.01197e-05 -7.29602e-05 5.20957e-05 -1.36716e-04 1.11404e-04 -3.03114e-04 5.31271e-04 1.77803e-03 5.82794e-04 -4.12890e-04 1.02511e-04 -2.90262e-04 -1.72402e-05 -2.94219e-04 -1.16983e-04 -3.65321e-04 -2.70913e-04 -5.51672e-04 -5.51496e-04
-2.03110e-03 -4.66625e-05 3.21883e-05 -9.54094e-05 5.11072e-05 -1.66198e-04 1.14679e-04 -3.54898e-04 5.82794e-04 1.97876e-03 6.26596e-04 -4.81081e-04 7.83070e-05 -3.60636e-04 -8.02143e-05 -4.05323e-04 -2.56756e-04 -5.86468e-04 -5.54312e-04 -8.61411e-04
-2.33153e-03 2.16939e-05 -6.90862e-05 2.91123e-05 -1.20101e-04 4.59605e-05 -1.99832e-04 1.12585e-04 -4.12890e-04 6.26596e-04 2.16951e-03 6.56530e-04 -5.69298e-04 2.40769e-05 -4.77639e-04 -2.18122e-04 -6.31286e-04 -5.42622e-04 -9.01166e-04 -6.61458e-04
-2.58892e-03 -4.53480e-05 1.91794e-05 -9.24762e-05 2.13197e-05 -1.48782e-04 3.52221e-05 -2.39864e-04 1.02511e-04 -4.81081e-04 6.56530e-04 2.34019e-03 6.56107e-04 -7.05062e-04 -1.06115e-04 -7.11212e-04 -5.03771e-04 -9.51897e-04 -6.46954e-04 -4.41859e-04
-2.89761e-03 1.43500e-05 -6.96364e-05 1.07665e-05 -1.19363e-04 7.53351e-06 -1.83777e-04 1.60976e-05 -2.90262e-04 7.83070e-05 -5.69298e-04 6.56107e-04 2.46296e-03 5.78749e-04 -9.58586e-04 -3.85612e-04 -1.03981e-03 -6.04708e-04 -4.85177e-04 7.20539e-04
-3.16040e-03 -4.60777e-05 6.94606e-06 -9.62344e-05 -4.04357e-06 -1.52335e-04 -1.47207e-05 -2.29202e-04 -1.72402e-05 -3.60636e-04 2.40769e-05 -7.05062e-04 5.78749e-04 2.46731e-03 3.51433e-04 -1.30751e-03 -4.77457e-04 -5.72011e-04 7.84514e-04 1.43804e-03
-3.48583e-03 7.07245e-06 -7.37599e-05 -7.68654e-06 -1.28227e-04 -2.74086e-05 -1.95277e-04 -5.11714e-05 -2.94219e-04 -8.02143e-05 -4.77639e-04 -1.06115e-04 -9.58586e-04 3.51433e-04 2.37654e-03 3.13396e-04 -8.53425e-04 9.32928e-04 1.36473e-03 2.00260e-03
-3.79017e-03 -4.87198e-05 -6.19321e-06 -1.05647e-04 -3.10888e-05 -1.69831e-04 -6.48174e-05 -2.57640e-04 -1.16983e-04 -4.05323e-04 -2.18122e-04 -7.11212e-04 -3.85612e-04 -1.30751e-03 3.13396e-04 3.09061e-03 1.78410e-03 1.07609e-03 2.16750e-03 4.49032e-04
-4.16541e-03 -1.05865e-06 -8.16449e-05 -2.88900e-05 -1.46418e-04 -6.85037e-05 -2.30232e-04 -1.31352e-04 -3.65321e-04 -2.56756e-04 -6.31286e-04 -5.03771e-04 -1.03981e-03 -4.77457e-04 -8.53425e-04 1.78410e-03 5.28308e-03 3.07609e-03 1.36217e-04 -3.47153e-04
-4.51944e-03 -5.38365e-05 -2.22164e-05 -1.22305e-04 -6.56868e-05 -2.05523e-04 -1.34627e-04 -3.35409e-04 -2.70913e-04 -5.86468e-04 -5.42622e-04 -9.51897e-04 -6.04708e-04 -5.72011e-04 9.32928e-04 1.07609e-03 3.07609e-03 4.59915e-03 6.06025e-04 -1.32326e-03
-4.94890e-03 -1.13578e-05 -9.53368e-05 -5.77457e-05 -1.80164e-04 -1.30529e-04 -3.07860e-04 -2.72275e-04 -5.51672e-04 -5.54312e-04 -9.01166e-04 -6.46954e-04 -4.85177e-04 7.84514e-04 1.36473e-03 2.16750e-03 1.36217e-04 6.06025e-04 3.39666e-03 2.14611e-03
-5.37041e-03 -6.28285e-05 -4.49433e-05 -1.52507e-04 -1.20710e-04 -2.79842e-04 -2.65016e-04 -5.18986e-04 -5.51496e-04 -8.61411e-04 -6.61458e-04 -4.41859e-04 7.20539e-04 1.43804e-03 2.00260e-03 4.49032e-04 -3.47153e-04 -1.32326e-03 2.14611e-03 5.64627e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_68-69.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.72985e-05 -2.14203e-04 -5.06601e-04 -6.61668e-04 -9.22668e-04 -1.09852e-03 -1.35256e-03 -1.54555e-03 -1.81116e-03 -2.03938e-03 -2.33755e-03 -2.59905e-03 -2.90549e-03 -3.17222e-03 -3.49620e-03 -3.80480e-03 -4.17894e-03 -4.53734e-03 -4.96632e-03 -5.39260e-03
-2.14203e-04 2.19911e-04 1.26810e-04 -8.04346e-05 5.60026e-05 -5.35763e-05 3.79404e-05 -4.45017e-05 2.80485e-05 -4.05044e-05 2.08886e-05 -3.90072e-05 1.47192e-05 -3.92901e-05 8.64271e-06 -4.12096e-05 1.88616e-06 -4.52276e-05 -6.68126e-06 -5.25427e-05
-5.06601e-04 1.26810e-04 4.06564e-04 1.90131e-04 -1.15122e-04 7.25881e-05 -7.48090e-05 4.56851e-05 -6.32527e-05 3.10926e-05 -5.92609e-05 2.01499e-05 -5.91234e-05 9.94563e-06 -6.20771e-05 -9.55226e-07 -6.82210e-05 -1.42443e-05 -7.93047e-05 -3.32124e-05
-6.61668e-04 -8.04346e-05 1.90131e-04 5.92351e-04 2.51133e-04 -1.49817e-04 8.57113e-05 -9.58205e-05 4.94148e-05 -8.20058e-05 2.98469e-05 -7.85381e-05 1.44785e-05 -8.09117e-05 -8.72153e-07 -8.81276e-05 -1.84481e-05 -1.01508e-04 -4.24903e-05 -1.26476e-04
-9.22668e-04 5.60026e-05 -1.15122e-04 2.51133e-04 7.76793e-04 3.10220e-04 -1.85905e-04 9.61734e-05 -1.18269e-04 4.99970e-05 -1.02454e-04 2.47150e-05 -1.00596e-04 3.47524e-06 -1.07085e-04 -1.90247e-05 -1.21537e-04 -4.78551e-05 -1.49315e-04 -9.41718e-05
-1.09852e-03 -5.35763e-05 7.25881e-05 -1.49817e-04 3.10220e-04 9.59451e-04 3.67155e-04 -2.24057e-04 1.03971e-04 -1.42961e-04 4.72121e-05 -1.26069e-04 1.46294e-05 -1.27617e-04 -1.46490e-05 -1.41211e-04 -4.89693e-05 -1.70418e-04 -1.01179e-04 -2.32942e-04
-1.35256e-03 3.79404e-05 -7.48090e-05 8.57113e-05 -1.85905e-04 3.67155e-04 1.13989e-03 4.21595e-04 -2.64762e-04 1.08646e-04 -1.71000e-04 3.98366e-05 -1.54906e-04 -2.52884e-06 -1.62975e-04 -4.46149e-05 -1.91275e-04 -1.03454e-04 -2.56427e-04 -2.14531e-04
-1.54555e-03 -4.45017e-05 4.56851e-05 -9.58205e-05 9.61734e-05 -2.24057e-04 4.21595e-04 1.31764e-03 4.72969e-04 -3.08969e-04 1.08957e-04 -2.04256e-04 2.54808e-05 -1.92433e-04 -3.16377e-05 -2.14742e-04 -9.94314e-05 -2.79745e-04 -2.19541e-04 -4.35928e-04
-1.81116e-03 2.80485e-05 -6.32527e-05 4.94148e-05 -1.18269e-04 1.03971e-04 -2.64762e-04 4.72969e-04 1.49188e-03 5.20140e-04 -3.58242e-04 1.02685e-04 -2.46191e-04 -8.46044e-07 -2.46572e-04 -8.57914e-05 -3.05420e-04 -2.17168e-04 -4.63729e-04 -4.55827e-04
-2.03938e-03 -4.05044e-05 3.10926e-05 -8.20058e-05 4.99970e-05 -1.42961e-04 1.08646e-04 -3.08969e-04 5.20140e-04 1.66109e-03 5.60993e-04 -4.15944e-04 8.45340e-05 -3.05009e-04 -5.24350e-05 -3.40197e-04 -2.03617e-04 -4.93585e-04 -4.56936e-04 -7.21486e-04
-2.33755e-03 2.08886e-05 -5.92609e-05 2.98469e-05 -1.02454e-04 4.72121e-05 -1.71000e-04 1.08957e-04 -3.58242e-04 5.60993e-04 1.82202e-03 5.90228e-04 -4.90655e-04 4.07438e-05 -4.03884e-04 -1.68561e-04 -5.32585e-04 -4.45440e-04 -7.55524e-04 -5.29647e-04
-2.59905e-03 -3.90072e-05 2.01499e-05 -7.85381e-05 2.47150e-05 -1.26069e-04 3.98366e-05 -2.04256e-04 1.02685e-04 -4.15944e-04 5.90228e-04 1.96600e-03 5.93499e-04 -6.06206e-04 -6.85219e-05 -6.02958e-04 -4.10088e-04 -7.99568e-04 -5.15395e-04 -3.30504e-04
-2.90549e-03 1.47192e-05 -5.91234e-05 1.44785e-05 -1.00596e-04 1.46294e-05 -1.54906e-04 2.54808e-05 -2.46191e-04 8.45340e-05 -4.90655e-04 5.93499e-04 2.06866e-03 5.30348e-04 -8.23166e-04 -3.04610e-04 -8.77038e-04 -4.76960e-04 -3.68051e-04 6.85530e-04
-3.17222e-03 -3.92901e-05 9.94563e-06 -8.09117e-05 3.47524e-06 -1.27617e-04 -2.52884e-06 -1.92433e-04 -8.46044e-07 -3.05009e-04 4.07438e-05 -6.06206e-04 5.30348e-04 2.06941e-03 3.39823e-04 -1.11528e-03 -3.63312e-04 -4.44519e-04 7.42860e-04 1.26952e-03
-3.49620e-03 8.64271e-06 -6.20771e-05 -8.72153e-07 -1.07085e-04 -1.46490e-05 -1.62975e-04 -3.16377e-05 -2.46572e-04 -5.24350e-05 -4.03884e-04 -6.85219e-05 -8.23166e-04 3.39823e-04 1.99519e-03 3.28198e-04 -6.95027e-04 8.75038e-04 1.20417e-03 1.71459e-03
-3.80480e-03 -4.12096e-05 -9.55226e-07 -8.81276e-05 -1.90247e-05 -1.41211e-04 -4.46149e-05 -2.14742e-04 -8.57914e-05 -3.40197e-04 -1.68561e-04 -6.02958e-04 -3.04610e-04 -1.11528e-03 3.28198e-04 2.63509e-03 1.61929e-03 9.46765e-04 1.86059e-03 3.32870e-04
-4.17894e-03 1.88616e-06 -6.82210e-05 -1.84481e-05 -1.21537e-04 -4.89693e-05 -1.91275e-04 -9.94314e-05 -3.05420e-04 -2.03617e-04 -5.32585e-04 -4.10088e-04 -8.77038e-04 -3.63312e-04 -6.95027e-04 1.61929e-03 4.49889e-03 2.65465e-03 5.35934e-05 -2.83493e-04
-4.53734e-03 -4.52276e-05 -1.42443e-05 -1.01508e-04 -4.78551e-05 -1.70418e-04 -1.03454e-04 -2.79745e-04 -2.17168e-04 -4.93585e-04 -4.45440e-04 -7.99568e-04 -4.76960e-04 -4.44519e-04 8.75038e-04 9.46765e-04 2.65465e-03 3.82163e-03 5.49704e-04 -1.06462e-03
-4.96632e-03 -6.68126e-06 -7.93047e-05 -4.24903e-05 -1.49315e-04 -1.01179e-04 -2.56427e-04 -2.19541e-04 -4.63729e-04 -4.56936e-04 -7.55524e-04 -5.15395e-04 -3.68051e-04 7.42860e-04 1.20417e-03 1.86059e-03 5.35934e-05 5.49704e-04 2.92054e-03 1.96797e-03
-5.39260e-03 -5.25427e-05 -3.32124e-05 -1.26476e-04 -9.41718e-05 -2.32942e-04 -2.14531e-04 -4.35928e-04 -4.55827e-04 -7.21486e-04 -5.29647e-04 -3.30504e-04 6.85530e-04 1.26952e-03 1.71459e-03 3.32870e-04 -2.83493e-04 -1.06462e-03 1.96797e-03 4.75573e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_69-70.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.21952e-05 -2.21341e-04 -5.02712e-04 -6.67002e-04 -9.20422e-04 -1.10414e-03 -1.35137e-03 -1.55189e-03 -1.81100e-03 -2.04680e-03 -2.33852e-03 -2.60769e-03 -2.90736e-03 -3.18201e-03 -3.49939e-03 -3.81633e-03 -4.18391e-03 -4.55091e-03 -4.97350e-03 -5.40889e-03
-2.21341e-04 1.81829e-04 1.11553e-04 -7.10984e-05 5.02854e-05 -4.70065e-05 3.45602e-05 -3.87328e-05 2.60832e-05 -3.49138e-05 2.00561e-05 -3.32583e-05 1.49366e-05 -3.31451e-05 9.93443e-06 -3.44193e-05 4.41047e-06 -3.74507e-05 -2.59774e-06 -4.32479e-05
-5.02712e-04 1.11553e-04 3.37225e-04 1.67459e-04 -1.01456e-04 6.56729e-05 -6.51986e-05 4.23225e-05 -5.45094e-05 2.99231e-05 -5.04377e-05 2.08184e-05 -4.97061e-05 1.24185e-05 -5.16315e-05 3.50950e-06 -5.62307e-05 -7.33573e-06 -6.49776e-05 -2.29144e-05
-6.67002e-04 -7.10984e-05 1.67459e-04 4.92020e-04 2.21510e-04 -1.31535e-04 7.82117e-05 -8.28660e-05 4.67880e-05 -6.98953e-05 3.02771e-05 -6.59682e-05 1.75701e-05 -6.71136e-05 4.99299e-06 -7.23687e-05 -9.32992e-06 -8.27993e-05 -2.90217e-05 -1.03001e-04
-9.20422e-04 5.02854e-05 -1.01456e-04 2.21510e-04 6.45752e-04 2.74064e-04 -1.62720e-04 8.86008e-05 -1.01675e-04 4.86971e-05 -8.66402e-05 2.74387e-05 -8.38207e-05 9.87670e-06 -8.82123e-05 -8.56475e-06 -9.93267e-05 -3.22075e-05 -1.21702e-04 -7.05792e-05
-1.10414e-03 -4.70065e-05 6.56729e-05 -1.31535e-04 2.74064e-04 7.98232e-04 3.24947e-04 -1.95338e-04 9.69160e-05 -1.21995e-04 4.79813e-05 -1.05625e-04 2.06358e-05 -1.05400e-04 -3.56639e-06 -1.15496e-04 -3.17801e-05 -1.38816e-04 -7.50248e-05 -1.90448e-04
-1.35137e-03 3.45602e-05 -6.51986e-05 7.82117e-05 -1.62720e-04 3.24947e-04 9.48856e-04 3.73869e-04 -2.30108e-04 1.02756e-04 -1.45147e-04 4.35301e-05 -1.29096e-04 7.95381e-06 -1.34124e-04 -2.69312e-05 -1.56411e-04 -7.57827e-05 -2.10078e-04 -1.68991e-04
-1.55189e-03 -3.87328e-05 4.23225e-05 -8.28660e-05 8.86008e-05 -1.95338e-04 3.73869e-04 1.09756e-03 4.20398e-04 -2.67387e-04 1.05157e-04 -1.72202e-04 3.34156e-05 -1.59382e-04 -1.45544e-05 -1.76136e-04 -7.10606e-05 -2.29359e-04 -1.71910e-04 -3.60222e-04
-1.81100e-03 2.60832e-05 -5.45094e-05 4.67880e-05 -1.01675e-04 9.69160e-05 -2.30108e-04 4.20398e-04 1.24328e-03 4.63604e-04 -3.08975e-04 1.02201e-04 -2.06719e-04 1.33180e-05 -2.03898e-04 -5.81809e-05 -2.51459e-04 -1.68737e-04 -3.83885e-04 -3.69590e-04
-2.04680e-03 -3.49138e-05 2.99231e-05 -6.98953e-05 4.86971e-05 -1.21995e-04 1.02756e-04 -2.67387e-04 4.63604e-04 1.38533e-03 5.01762e-04 -3.57069e-04 8.94572e-05 -2.54901e-04 -2.79080e-05 -2.81276e-04 -1.55701e-04 -4.08999e-04 -3.69108e-04 -5.97062e-04
-2.33852e-03 2.00561e-05 -5.04377e-05 3.02771e-05 -8.66402e-05 4.79813e-05 -1.45147e-04 1.05157e-04 -3.08975e-04 5.01762e-04 1.52031e-03 5.30349e-04 -4.19765e-04 5.51219e-05 -3.37402e-04 -1.23962e-04 -4.43021e-04 -3.57899e-04 -6.26328e-04 -4.19113e-04
-2.60769e-03 -3.32583e-05 2.08184e-05 -6.59682e-05 2.74387e-05 -1.05625e-04 4.35301e-05 -1.72202e-04 1.02201e-04 -3.57069e-04 5.30349e-04 1.64159e-03 5.37082e-04 -5.16556e-04 -3.47806e-05 -5.04444e-04 -3.25687e-04 -6.64046e-04 -4.05203e-04 -2.46441e-04
-2.90736e-03 1.49366e-05 -4.97061e-05 1.75701e-05 -8.38207e-05 2.06358e-05 -1.29096e-04 3.34156e-05 -2.06719e-04 8.94572e-05 -4.19765e-04 5.37082e-04 1.72731e-03 4.87273e-04 -7.00141e-04 -2.31787e-04 -7.32409e-04 -3.70428e-04 -2.79401e-04 6.32548e-04
-3.18201e-03 -3.31451e-05 1.24185e-05 -6.71136e-05 9.87670e-06 -1.05400e-04 7.95381e-06 -1.59382e-04 1.33180e-05 -2.54901e-04 5.51219e-05 -5.16556e-04 4.87273e-04 1.72692e-03 3.29954e-04 -9.43450e-04 -2.69194e-04 -3.46281e-04 6.83666e-04 1.10795e-03
-3.49939e-03 9.93443e-06 -5.16315e-05 4.99299e-06 -8.82123e-05 -3.56639e-06 -1.34124e-04 -1.45544e-05 -2.03898e-04 -2.79080e-05 -3.37402e-04 -3.47806e-05 -7.00141e-04 3.29954e-04 1.66570e-03 3.33525e-04 -5.69061e-04 8.00864e-04 1.04933e-03 1.47147e-03
-3.81633e-03 -3.44193e-05 3.50950e-06 -7.23687e-05 -8.56475e-06 -1.15496e-04 -2.69312e-05 -1.76136e-04 -5.81809e-05 -2.81276e-04 -1.23962e-04 -5.04444e-04 -2.31787e-04 -9.43450e-04 3.33525e-04 2.22519e-03 1.44955e-03 8.20830e-04 1.60050e-03 2.64708e-04
-4.18391e-03 4.41047e-06 -5.62307e-05 -9.32992e-06 -9.93267e-05 -3.17801e-05 -1.56411e-04 -7.10606e-05 -2.51459e-04 -1.55701e-04 -4.43021e-04 -3.25687e-04 -7.32409e-04 -2.69194e-04 -5.69061e-04 1.44955e-03 3.80052e-03 2.29228e-03 1.57858e-05 -2.09166e-04
-4.55091e-03 -3.74507e-05 -7.33573e-06 -8.27993e-05 -3.22075e-05 -1.38816e-04 -7.57827e-05 -2.29359e-04 -1.68737e-04 -4.08999e-04 -3.57899e-04 -6.64046e-04 -3.70428e-04 -3.46281e-04 8.00864e-04 8.20830e-04 2.29228e-03 3.17740e-03 5.16955e-04 -8.55163e-04
-4.97350e-03 -2.59774e-06 -6.49776e-05 -2.90217e-05 -1.21702e-04 -7.50248e-05 -2.10078e-04 -1.71910e-04 -3.83885e-04 -3.69108e-04 -6.26328e-04 -4.05203e-04 -2.79401e-04 6.83666e-04 1.04933e-03 1.60050e-03 1.57858e-05 5.16955e-04 2.48768e-03 1.77758e-03
-5.40889e-03 -4.32479e-05 -2.29144e-05 -1.03001e-04 -7.05792e-05 -1.90448e-04 -1.68991e-04 -3.60222e-04 -3.69590e-04 -5.97062e-04 -4.19113e-04 -2.46441e-04 6.32548e-04 1.10795e-03 1.47147e-03 2.64708e-04 -2.09166e-04 -8.55163e-04 1.77758e-03 3.99133e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_7-8.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.45318e-04 4.24716e-04 -4.41950e-04 1.13765e-04 -4.13559e-04 -5.79639e-05 -4.51541e-04 -1.92489e-04 -5.14300e-04 -3.12220e-04 -5.89501e-04 -4.25215e-04 -6.72207e-04 -5.35479e-04 -7.60613e-04 -6.44799e-04 -8.53896e-04 -7.55058e-04 -9.51834e-04 -8.67370e-04
4.24716e-04 5.70286e-03 1.25538e-03 -8.13523e-04 5.81735e-04 -5.25036e-04 3.88469e-04 -4.12285e-04 2.86360e-04 -3.54541e-04 2.19539e-04 -3.21526e-04 1.69861e-04 -3.01906e-04 1.29670e-04 -2.90577e-04 9.51667e-05 -2.84963e-04 6.41985e-05 -2.83653e-04
-4.41950e-04 1.25538e-03 1.03998e-02 1.87418e-03 -1.15031e-03 7.61038e-04 -7.17601e-04 4.80618e-04 -5.67436e-04 3.37918e-04 -4.96955e-04 2.44414e-04 -4.60482e-04 1.73677e-04 -4.42025e-04 1.15050e-04 -4.34715e-04 6.33826e-05 -4.35208e-04 1.57642e-05
1.13765e-04 -8.13523e-04 1.87418e-03 1.50905e-02 2.47640e-03 -1.48269e-03 9.13721e-04 -9.00307e-04 5.43562e-04 -7.12489e-04 3.60483e-04 -6.30634e-04 2.41213e-04 -5.92490e-04 1.50345e-04 -5.77078e-04 7.40343e-05 -5.75664e-04 5.69950e-06 -5.84123e-04
-4.13559e-04 5.81735e-04 -1.15031e-03 2.47640e-03 1.97710e-02 3.06876e-03 -1.82116e-03 1.05161e-03 -1.08590e-03 5.89275e-04 -8.59545e-04 3.64832e-04 -7.66494e-04 2.19340e-04 -7.27374e-04 1.08053e-04 -7.15976e-04 1.37426e-05 -7.21601e-04 -7.16645e-05
-5.79639e-05 -5.25036e-04 7.61038e-04 -1.48269e-03 3.06876e-03 2.44412e-02 3.65181e-03 -2.16816e-03 1.17757e-03 -1.27847e-03 6.21342e-04 -1.01308e-03 3.54458e-04 -9.08990e-04 1.81959e-04 -8.69437e-04 4.95389e-05 -8.62857e-04 -6.34973e-05 -8.76520e-04
-4.51541e-04 3.88469e-04 -7.17601e-04 9.13721e-04 -1.82116e-03 3.65181e-03 2.91012e-02 4.22530e-03 -2.52465e-03 1.29237e-03 -1.47987e-03 6.40947e-04 -1.17535e-03 3.30596e-04 -1.06052e-03 1.30163e-04 -1.02114e-03 -2.42950e-05 -1.02021e-03 -1.57013e-04
-1.92489e-04 -4.12285e-04 4.80618e-04 -9.00307e-04 1.05161e-03 -2.16816e-03 4.22530e-03 3.37509e-02 4.78883e-03 -2.89135e-03 1.39604e-03 -1.69133e-03 6.48291e-04 -1.34790e-03 2.93430e-04 -1.22285e-03 6.40462e-05 -1.18438e-03 -1.13507e-04 -1.19011e-03
-5.14300e-04 2.86360e-04 -5.67436e-04 5.43562e-04 -1.08590e-03 1.17757e-03 -2.52465e-03 4.78883e-03 3.83900e-02 5.34192e-03 -3.26886e-03 1.48826e-03 -1.91384e-03 6.43112e-04 -1.53194e-03 2.42671e-04 -1.39735e-03 -1.67743e-05 -1.36075e-03 -2.18776e-04
-3.12220e-04 -3.54541e-04 3.37918e-04 -7.12489e-04 5.89275e-04 -1.27847e-03 1.29237e-03 -2.89135e-03 5.34192e-03 4.30180e-02 5.88397e-03 -3.65796e-03 1.56844e-03 -2.14839e-03 6.24808e-04 -1.72871e-03 1.77644e-04 -1.58551e-03 -1.13259e-04 -1.55201e-03
-5.89501e-04 2.19539e-04 -4.96955e-04 3.60483e-04 -8.59545e-04 6.21342e-04 -1.47987e-03 1.39604e-03 -3.26886e-03 5.88397e-03 4.76342e-02 6.41427e-03 -4.05939e-03 1.63585e-03 -2.39595e-03 5.92582e-04 -1.93942e-03 9.72796e-05 -1.78883e-03 -2.26642e-04
-4.25215e-04 -3.21526e-04 2.44414e-04 -6.30634e-04 3.64832e-04 -1.01308e-03 6.40947e-04 -1.69133e-03 1.48826e-03 -3.65796e-03 6.41427e-03 5.22380e-02 6.93198e-03 -4.47411e-03 1.68955e-03 -2.65777e-03 5.45233e-04 -2.16559e-03 2.17477e-07 -2.00924e-03
-6.72207e-04 1.69861e-04 -4.60482e-04 2.41213e-04 -7.66494e-04 3.54458e-04 -1.17535e-03 6.48291e-04 -1.91384e-03 1.56844e-03 -4.05939e-03 6.93198e-03 5.68285e-02 7.43612e-03 -4.90320e-03 1.72831e-03 -2.93518e-03 4.81355e-04 -2.40899e-03 -1.15374e-04
-5.35479e-04 -3.01906e-04 1.73677e-04 -5.92490e-04 2.19340e-04 -9.08990e-04 3.30596e-04 -1.34790e-03 6.43112e-04 -2.14839e-03 1.63585e-03 -4.47411e-03 7.43612e-03 6.14045e-02 7.92541e-03 -5.34807e-03 1.75065e-03 -3.23002e-03 3.99059e-04 -2.67181e-03
-7.60613e-04 1.29670e-04 -4.42025e-04 1.50345e-04 -7.27374e-04 1.81959e-04 -1.06052e-03 2.93430e-04 -1.53194e-03 6.24808e-04 -2.39595e-03 1.68955e-03 -4.90320e-03 7.92541e-03 6.59647e-02 8.39836e-03 -5.81041e-03 1.75466e-03 -3.54432e-03 2.95975e-04
-6.44799e-04 -2.90577e-04 1.15050e-04 -5.77078e-04 1.08053e-04 -8.69437e-04 1.30163e-04 -1.22285e-03 2.42671e-04 -1.72871e-03 5.92582e-04 -2.65777e-03 1.72831e-03 -5.34807e-03 8.39836e-03 7.05073e-02 8.85302e-03 -6.29238e-03 1.73794e-03 -3.88089e-03
-8.53896e-04 9.51667e-05 -4.34715e-04 7.40343e-05 -7.15976e-04 4.95389e-05 -1.02114e-03 6.40462e-05 -1.39735e-03 1.77644e-04 -1.93942e-03 5.45233e-04 -2.93518e-03 1.75065e-03 -5.81041e-03 8.85302e-03 7.50304e-02 9.28700e-03 -6.79659e-03 1.69751e-03
-7.55058e-04 -2.84963e-04 6.33826e-05 -5.75664e-04 1.37426e-05 -8.62857e-04 -2.42950e-05 -1.18438e-03 -1.67743e-05 -1.58551e-03 9.72796e-05 -2.16559e-03 4.81355e-04 -3.23002e-03 1.75466e-03 -6.29238e-03 9.28700e-03 7.95311e-02 9.69730e-03 -7.32656e-03
-9.51834e-04 6.41985e-05 -4.35208e-04 5.69950e-06 -7.21601e-04 -6.34973e-05 -1.02021e-03 -1.13507e-04 -1.36075e-03 -1.13259e-04 -1.78883e-03 2.17477e-07 -2.40899e-03 3.99059e-04 -3.54432e-03 1.73794e-03 -6.79659e-03 9.69730e-03 8.40061e-02 1.00800e-02
-8.67370e-04 -2.83653e-04 1.57642e-05 -5.84123e-04 -7.16645e-05 -8.76520e-04 -1.57013e-04 -1.19011e-03 -2.18776e-04 -1.55201e-03 -2.26642e-04 -2.00924e-03 -1.15374e-04 -2.67181e-03 2.95975e-04 -3.88089e-03 1.69751e-03 -7.32656e-03 1.00800e-02 8.84509e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_70-71.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.78262e-05 -2.26399e-04 -5.00138e-04 -6.69406e-04 -9.19460e-04 -1.10587e-03 -1.35139e-03 -1.55351e-03 -1.81169e-03 -2.04837e-03 -2.33983e-03 -2.60915e-03 -2.90910e-03 -3.18355e-03 -3.50168e-03 -3.81832e-03 -4.18691e-03 -4.55336e-03 -4.97740e-03 -5.41197e-03
-2.26399e-04 1.49016e-04 9.78933e-05 -6.26620e-05 4.50737e-05 -4.11082e-05 3.14443e-05 -3.35763e-05 2.42262e-05 -2.99385e-05 1.92016e-05 -2.81637e-05 1.50079e-05 -2.77179e-05 1.09519e-05 -2.84373e-05 6.51413e-06 -3.06091e-05 8.84354e-07 -3.50687e-05
-5.00138e-04 9.78933e-05 2.77419e-04 1.47162e-04 -8.90834e-05 5.93481e-05 -5.65382e-05 3.91905e-05 -4.66496e-05 2.87497e-05 -4.25244e-05 2.12807e-05 -4.12778e-05 1.44858e-05 -4.23001e-05 7.34875e-06 -4.55328e-05 -1.31768e-06 -5.21973e-05 -1.38583e-05
-6.69406e-04 -6.26620e-05 1.47162e-04 4.05409e-04 1.94977e-04 -1.15071e-04 7.12967e-05 -7.13041e-05 4.42365e-05 -5.91465e-05 3.04383e-05 -5.48599e-05 2.00832e-05 -5.49542e-05 9.95385e-06 -5.85038e-05 -1.49434e-06 -6.63396e-05 -1.73171e-05 -8.22928e-05
-9.19460e-04 4.50737e-05 -8.90834e-05 1.94977e-04 5.32677e-04 2.41669e-04 -1.41776e-04 8.15718e-05 -8.67813e-05 4.72955e-05 -7.24936e-05 2.96214e-05 -6.88497e-05 1.53300e-05 -7.13994e-05 4.98963e-07 -7.95534e-05 -1.85079e-05 -9.70834e-05 -4.97076e-05
-1.10587e-03 -4.11082e-05 5.93481e-05 -1.15071e-04 2.41669e-04 6.59017e-04 2.87104e-04 -1.69552e-04 9.02609e-05 -1.03364e-04 4.83269e-05 -8.75552e-05 2.56304e-05 -8.58189e-05 5.92479e-06 -9.28530e-05 -1.68609e-05 -1.10938e-04 -5.20511e-05 -1.52720e-04
-1.35139e-03 3.14443e-05 -5.65382e-05 7.12967e-05 -1.41776e-04 2.87104e-04 7.84011e-04 3.31062e-04 -1.98882e-04 9.70832e-05 -1.22019e-04 4.64470e-05 -1.06079e-04 1.69255e-05 -1.08433e-04 -1.15277e-05 -1.25345e-04 -5.13793e-05 -1.68587e-04 -1.28307e-04
-1.55351e-03 -3.35763e-05 3.91905e-05 -7.13041e-05 8.15718e-05 -1.69552e-04 3.31062e-04 9.07520e-04 3.73201e-04 -2.30159e-04 1.01241e-04 -1.43795e-04 4.00028e-05 -1.30195e-04 1.89122e-07 -1.42033e-04 -4.61816e-05 -1.84614e-04 -1.29527e-04 -2.92530e-04
-1.81169e-03 2.42262e-05 -4.66496e-05 4.42365e-05 -8.67813e-05 9.02609e-05 -1.98882e-04 3.73201e-04 1.02882e-03 4.12809e-04 -2.64690e-04 1.01175e-04 -1.71482e-04 2.54436e-05 -1.65843e-04 -3.39495e-05 -2.03169e-04 -1.25562e-04 -3.12089e-04 -2.92728e-04
-2.04837e-03 -2.99385e-05 2.87497e-05 -5.91465e-05 4.72955e-05 -1.03364e-04 9.70832e-05 -2.30159e-04 4.12809e-04 1.14724e-03 4.48485e-04 -3.04480e-04 9.31588e-05 -2.10473e-04 -6.55859e-06 -2.28902e-04 -1.13124e-04 -3.33368e-04 -2.91000e-04 -4.87975e-04
-2.33983e-03 1.92016e-05 -4.25244e-05 3.04383e-05 -7.24936e-05 4.83269e-05 -1.22019e-04 1.01241e-04 -2.64690e-04 4.48485e-04 1.26017e-03 4.76445e-04 -3.56119e-04 6.73042e-05 -2.77840e-04 -8.43382e-05 -3.62497e-04 -2.79987e-04 -5.12539e-04 -3.26795e-04
-2.60915e-03 -2.81637e-05 2.12807e-05 -5.48599e-05 2.96214e-05 -8.75552e-05 4.64470e-05 -1.43795e-04 1.01175e-04 -3.04480e-04 4.76445e-04 1.36176e-03 4.86292e-04 -4.36322e-04 -5.05486e-06 -4.16286e-04 -2.50737e-04 -5.45109e-04 -3.13489e-04 -1.83987e-04
-2.90910e-03 1.50079e-05 -4.12778e-05 2.00832e-05 -6.88497e-05 2.56304e-05 -1.06079e-04 4.00028e-05 -1.71482e-04 9.31588e-05 -3.56119e-04 4.86292e-04 1.43381e-03 4.48728e-04 -5.89248e-04 -1.67273e-04 -6.04785e-04 -2.82040e-04 -2.12444e-04 5.70117e-04
-3.18355e-03 -2.77179e-05 1.44858e-05 -5.49542e-05 1.53300e-05 -8.58189e-05 1.69255e-05 -1.30195e-04 2.54436e-05 -2.10473e-04 6.73042e-05 -4.36322e-04 4.48728e-04 1.43331e-03 3.20916e-04 -7.91614e-04 -1.92187e-04 -2.71368e-04 6.15336e-04 9.57483e-04
-3.50168e-03 1.09519e-05 -4.23001e-05 9.95385e-06 -7.13994e-05 5.92479e-06 -1.08433e-04 1.89122e-07 -1.65843e-04 -6.55859e-06 -2.77840e-04 -5.05486e-06 -5.89248e-04 3.20916e-04 1.38286e-03 3.31595e-04 -4.68444e-04 7.18938e-04 9.05543e-04 1.26776e-03
-3.81832e-03 -2.84373e-05 7.34875e-06 -5.85038e-05 4.98963e-07 -9.28530e-05 -1.15277e-05 -1.42033e-04 -3.39495e-05 -2.28902e-04 -8.43382e-05 -4.16286e-04 -1.67273e-04 -7.91614e-04 3.31595e-04 1.86007e-03 1.28257e-03 7.02708e-04 1.38148e-03 2.29515e-04
-4.18691e-03 6.51413e-06 -4.55328e-05 -1.49434e-06 -7.95534e-05 -1.68609e-05 -1.25345e-04 -4.61816e-05 -2.03169e-04 -1.13124e-04 -3.62497e-04 -2.50737e-04 -6.04785e-04 -1.92187e-04 -4.68444e-04 1.28257e-03 3.18609e-03 1.98242e-03 9.06633e-06 -1.33242e-04
-4.55336e-03 -3.06091e-05 -1.31768e-06 -6.63396e-05 -1.85079e-05 -1.10938e-04 -5.13793e-05 -1.84614e-04 -1.25562e-04 -3.33368e-04 -2.79987e-04 -5.45109e-04 -2.82040e-04 -2.71368e-04 7.18938e-04 7.02708e-04 1.98242e-03 2.64364e-03 4.97676e-04 -6.87544e-04
-4.97740e-03 8.84354e-07 -5.21973e-05 -1.73171e-05 -9.70834e-05 -5.20511e-05 -1.68587e-04 -1.29527e-04 -3.12089e-04 -2.91000e-04 -5.12539e-04 -3.13489e-04 -2.12444e-04 6.15336e-04 9.05543e-04 1.38148e-03 9.06633e-06 4.97676e-04 2.09849e-03 1.58721e-03
-5.41197e-03 -3.50687e-05 -1.38583e-05 -8.22928e-05 -4.97076e-05 -1.52720e-04 -1.28307e-04 -2.92530e-04 -2.92728e-04 -4.87975e-04 -3.26795e-04 -1.83987e-04 5.70117e-04 9.57483e-04 1.26776e-03 2.29515e-04 -1.33242e-04 -6.87544e-04 1.58721e-03 3.33989e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_71-72.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.41197e-05 -2.31195e-04 -4.96534e-04 -6.71735e-04 -9.16566e-04 -1.10739e-03 -1.34857e-03 -1.55444e-03 -1.80882e-03 -2.04878e-03 -2.33650e-03 -2.60883e-03 -2.90517e-03 -3.18272e-03 -3.49742e-03 -3.81695e-03 -4.18193e-03 -4.55121e-03 -4.97162e-03 -5.40881e-03
-2.31195e-04 1.20975e-04 8.57031e-05 -5.50380e-05 4.03268e-05 -3.57928e-05 2.85691e-05 -2.89361e-05 2.24683e-05 -2.54710e-05 1.83288e-05 -2.36011e-05 1.49505e-05 -2.28709e-05 1.17272e-05 -2.31091e-05 8.24466e-06 -2.45299e-05 3.82892e-06 -2.78128e-05
-4.96534e-04 8.57031e-05 2.26221e-04 1.29041e-04 -7.79388e-05 5.35455e-05 -4.87885e-05 3.62307e-05 -3.96466e-05 2.75175e-05 -3.55056e-05 2.14821e-05 -3.38325e-05 1.60909e-05 -3.40831e-05 1.05011e-05 -3.61367e-05 3.74037e-06 -4.09866e-05 -6.12975e-06
-6.71735e-04 -5.50380e-05 1.29041e-04 3.31252e-04 1.71280e-04 -1.00230e-04 6.49093e-05 -6.09452e-05 4.17398e-05 -4.95507e-05 3.03377e-05 -4.49780e-05 2.20509e-05 -4.41695e-05 1.40721e-05 -4.62378e-05 5.14821e-06 -5.18017e-05 -7.26319e-06 -6.40013e-05
-9.16566e-04 4.03268e-05 -7.79388e-05 1.71280e-04 4.35807e-04 2.12718e-04 -1.22979e-04 7.50022e-05 -7.35328e-05 4.57324e-05 -5.99794e-05 3.12147e-05 -5.56625e-05 1.97909e-05 -5.66322e-05 8.12072e-06 -6.22166e-05 -6.81433e-06 -7.54902e-05 -3.16605e-05
-1.10739e-03 -3.57928e-05 5.35455e-05 -1.00230e-04 2.12718e-04 5.39790e-04 2.53263e-04 -1.46386e-04 8.39524e-05 -8.67540e-05 4.82504e-05 -7.15153e-05 2.96575e-05 -6.84935e-05 1.39104e-05 -7.28613e-05 -4.09328e-06 -8.63351e-05 -3.21354e-05 -1.19335e-04
-1.34857e-03 2.85691e-05 -4.87885e-05 6.49093e-05 -1.22979e-04 2.53263e-04 6.42764e-04 2.92741e-04 -1.70956e-04 9.15410e-05 -1.01547e-04 4.85396e-05 -8.58121e-05 2.43546e-05 -8.58745e-05 1.56088e-06 -9.80826e-05 -3.03220e-05 -1.32060e-04 -9.27001e-05
-1.55444e-03 -2.89361e-05 3.62307e-05 -6.09452e-05 7.50022e-05 -1.46386e-04 2.92741e-04 7.44760e-04 3.30914e-04 -1.96824e-04 9.71669e-05 -1.18580e-04 4.52716e-05 -1.04387e-04 1.26737e-05 -1.11923e-04 -2.47051e-05 -1.45031e-04 -9.23932e-05 -2.32464e-04
-1.80882e-03 2.24683e-05 -3.96466e-05 4.17398e-05 -7.35328e-05 8.39524e-05 -1.70956e-04 3.30914e-04 8.45069e-04 3.67236e-04 -2.25218e-04 9.95432e-05 -1.40390e-04 3.55078e-05 -1.32364e-04 -1.31430e-05 -1.60615e-04 -8.78284e-05 -2.48586e-04 -2.25354e-04
-2.04878e-03 -2.54710e-05 2.75175e-05 -4.95507e-05 4.57324e-05 -8.67540e-05 9.15410e-05 -1.96824e-04 3.67236e-04 9.43385e-04 4.00611e-04 -2.57538e-04 9.56172e-05 -1.71120e-04 1.16461e-05 -1.82520e-04 -7.59332e-05 -2.66248e-04 -2.22516e-04 -3.92778e-04
-2.33650e-03 1.83288e-05 -3.55056e-05 3.03377e-05 -5.99794e-05 4.82504e-05 -1.01547e-04 9.71669e-05 -2.25218e-04 4.00611e-04 1.03736e-03 4.27906e-04 -2.99539e-04 7.71955e-05 -2.25203e-04 -4.98803e-05 -2.91223e-04 -2.11797e-04 -4.13447e-04 -2.50120e-04
-2.60883e-03 -2.36011e-05 2.14821e-05 -4.49780e-05 3.12147e-05 -7.15153e-05 4.85396e-05 -1.18580e-04 9.95432e-05 -2.57538e-04 4.27906e-04 1.12239e-03 4.40456e-04 -3.64769e-04 2.04846e-05 -3.37938e-04 -1.85214e-04 -4.41194e-04 -2.37432e-04 -1.37105e-04
-2.90517e-03 1.49505e-05 -3.38325e-05 2.20509e-05 -5.56625e-05 2.96575e-05 -8.58121e-05 4.52716e-05 -1.40390e-04 9.56172e-05 -2.99539e-04 4.40456e-04 1.18295e-03 4.13833e-04 -4.90537e-04 -1.11214e-04 -4.93350e-04 -2.09125e-04 -1.61944e-04 5.04358e-04
-3.18272e-03 -2.28709e-05 1.60909e-05 -4.41695e-05 1.97909e-05 -6.84935e-05 2.43546e-05 -1.04387e-04 3.55078e-05 -1.71120e-04 7.71955e-05 -3.64769e-04 4.13833e-04 1.18350e-03 3.11905e-04 -6.58002e-04 -1.29557e-04 -2.13511e-04 5.44215e-04 8.21303e-04
-3.49742e-03 1.17272e-05 -3.40831e-05 1.40721e-05 -5.66322e-05 1.39104e-05 -8.58745e-05 1.26737e-05 -1.32364e-04 1.16461e-05 -2.25203e-04 2.04846e-05 -4.90537e-04 3.11905e-04 1.14147e-03 3.24333e-04 -3.87640e-04 6.35453e-04 7.75067e-04 1.09704e-03
-3.81695e-03 -2.31091e-05 1.05011e-05 -4.62378e-05 8.12072e-06 -7.28613e-05 1.56088e-06 -1.11923e-04 -1.31430e-05 -1.82520e-04 -4.98803e-05 -3.37938e-04 -1.11214e-04 -6.58002e-04 3.24333e-04 1.53961e-03 1.12379e-03 5.95821e-04 1.19710e-03 2.16475e-04
-4.18193e-03 8.24466e-06 -3.61367e-05 5.14821e-06 -6.22166e-05 -4.09328e-06 -9.80826e-05 -2.47051e-05 -1.60615e-04 -7.59332e-05 -2.91223e-04 -1.85214e-04 -4.93350e-04 -1.29557e-04 -3.87640e-04 1.12379e-03 2.65098e-03 1.71768e-03 2.15675e-05 -6.13315e-05
-4.55121e-03 -2.45299e-05 3.74037e-06 -5.18017e-05 -6.81433e-06 -8.63351e-05 -3.03220e-05 -1.45031e-04 -8.78284e-05 -2.66248e-04 -2.11797e-04 -4.41194e-04 -2.09125e-04 -2.13511e-04 6.35453e-04 5.95821e-04 1.71768e-03 2.20213e-03 4.85377e-04 -5.52663e-04
-4.97162e-03 3.82892e-06 -4.09866e-05 -7.26319e-06 -7.54902e-05 -3.21354e-05 -1.32060e-04 -9.23932e-05 -2.48586e-04 -2.22516e-04 -4.13447e-04 -2.37432e-04 -1.61944e-04 5.44215e-04 7.75067e-04 1.19710e-03 2.15675e-05 4.85377e-04 1.75289e-03 1.40469e-03
-5.40881e-03 -2.78128e-05 -6.12975e-06 -6.40013e-05 -3.16605e-05 -1.19335e-04 -9.27001e-05 -2.32464e-04 -2.25354e-04 -3.92778e-04 -2.50120e-04 -1.37105e-04 5.04358e-04 8.21303e-04 1.09704e-03 2.16475e-04 -6.13315e-05 -5.52663e-04 1.40469e-03 2.78879e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_72-73.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.10050e-05 -2.34518e-04 -4.93555e-04 -6.72032e-04 -9.13971e-04 -1.10618e-03 -1.34586e-03 -1.55201e-03 -1.80557e-03 -2.04482e-03 -2.33201e-03 -2.60319e-03 -2.89953e-03 -3.17567e-03 -3.49062e-03 -3.80800e-03 -4.17341e-03 -4.53997e-03 -4.96094e-03 -5.39479e-03
-2.34518e-04 9.72076e-05 7.48700e-05 -4.81906e-05 3.60127e-05 -3.10427e-05 2.59137e-05 -2.48047e-05 2.07933e-05 -2.15114e-05 1.74244e-05 -1.95770e-05 1.47529e-05 -1.86151e-05 1.22492e-05 -1.84506e-05 9.59083e-06 -1.92336e-05 6.22341e-06 -2.15064e-05
-4.93555e-04 7.48700e-05 1.82763e-04 1.12933e-04 -6.79230e-05 4.82430e-05 -4.18556e-05 3.34504e-05 -3.34018e-05 2.62551e-05 -2.92703e-05 2.14727e-05 -2.72422e-05 1.73043e-05 -2.68354e-05 1.30589e-05 -2.78749e-05 7.95454e-06 -3.11540e-05 4.11822e-07
-6.72032e-04 -4.81906e-05 1.12933e-04 2.68246e-04 1.50201e-04 -8.69535e-05 5.90174e-05 -5.17573e-05 3.92893e-05 -4.10926e-05 2.99801e-05 -3.63149e-05 2.34895e-05 -3.47563e-05 1.73709e-05 -3.55704e-05 1.06289e-05 -3.91883e-05 1.17396e-06 -4.81387e-05
-9.13971e-04 3.60127e-05 -6.79230e-05 1.50201e-04 3.53517e-04 1.86949e-04 -1.06142e-04 6.88834e-05 -6.17548e-05 4.40452e-05 -4.89099e-05 3.22931e-05 -4.40461e-05 2.33689e-05 -4.36709e-05 1.44446e-05 -4.70417e-05 3.05242e-06 -5.66163e-05 -1.62357e-05
-1.10618e-03 -3.10427e-05 4.82430e-05 -8.69535e-05 1.86949e-04 4.38443e-04 2.23113e-04 -1.25743e-04 7.79710e-05 -7.21162e-05 4.77722e-05 -5.74740e-05 3.27630e-05 -5.33975e-05 2.04529e-05 -5.54985e-05 6.59938e-06 -6.49929e-05 -1.52081e-05 -9.03166e-05
-1.34586e-03 2.59137e-05 -4.18556e-05 5.90174e-05 -1.06142e-04 2.23113e-04 5.22761e-04 2.58571e-04 -1.46032e-04 8.61532e-05 -8.34464e-05 4.99020e-05 -6.79853e-05 3.03893e-05 -6.61067e-05 1.25302e-05 -7.42428e-05 -1.23829e-05 -1.00106e-04 -6.19529e-05
-1.55201e-03 -2.48047e-05 3.34504e-05 -5.17573e-05 6.88834e-05 -1.25743e-04 2.58571e-04 6.06391e-04 2.93154e-04 -1.67240e-04 9.29526e-05 -9.64683e-05 4.93020e-05 -8.18878e-05 2.30093e-05 -8.57489e-05 -6.51137e-06 -1.10595e-04 -6.04361e-05 -1.80057e-04
-1.80557e-03 2.07933e-05 -3.34018e-05 3.92893e-05 -6.17548e-05 7.79710e-05 -1.46032e-04 2.93154e-04 6.88957e-04 3.26481e-04 -1.90131e-04 9.73739e-05 -1.13026e-04 4.36671e-05 -1.03028e-04 4.44082e-06 -1.23361e-04 -5.53421e-05 -1.92935e-04 -1.67035e-04
-2.04482e-03 -2.15114e-05 2.62551e-05 -4.10926e-05 4.40452e-05 -7.21162e-05 8.61532e-05 -1.67240e-04 3.26481e-04 7.70076e-04 3.57699e-04 -2.16051e-04 9.68982e-05 -1.36725e-04 2.68192e-05 -1.42083e-04 -4.40429e-05 -2.07648e-04 -1.63363e-04 -3.10614e-04
-2.33201e-03 1.74244e-05 -2.92703e-05 2.99801e-05 -4.89099e-05 4.77722e-05 -8.34464e-05 9.29526e-05 -1.90131e-04 3.57699e-04 8.48105e-04 3.84279e-04 -2.49441e-04 8.49052e-05 -1.78974e-04 -2.04462e-05 -2.28702e-04 -1.52920e-04 -3.27603e-04 -1.86470e-04
-2.60319e-03 -1.95770e-05 2.14727e-05 -3.63149e-05 3.22931e-05 -5.74740e-05 4.99020e-05 -9.64683e-05 9.73739e-05 -2.16051e-04 3.84279e-04 9.18994e-04 3.99073e-04 -3.01703e-04 4.18664e-05 -2.69344e-04 -1.28814e-04 -3.51365e-04 -1.74505e-04 -1.01725e-04
-2.89953e-03 1.47529e-05 -2.72422e-05 2.34895e-05 -4.40461e-05 3.27630e-05 -6.79853e-05 4.93020e-05 -1.13026e-04 9.68982e-05 -2.49441e-04 3.99073e-04 9.70264e-04 3.82007e-04 -4.03341e-04 -6.33095e-05 -3.96537e-04 -1.49047e-04 -1.23100e-04 4.39778e-04
-3.17567e-03 -1.86151e-05 1.73043e-05 -3.47563e-05 2.33689e-05 -5.33975e-05 3.03893e-05 -8.18878e-05 4.36671e-05 -1.36725e-04 8.49052e-05 -3.01703e-04 3.82007e-04 9.72152e-04 3.02494e-04 -5.41488e-04 -7.87871e-05 -1.68455e-04 4.74713e-04 6.99922e-04
-3.49062e-03 1.22492e-05 -2.68354e-05 1.73709e-05 -4.36709e-05 2.04529e-05 -6.61067e-05 2.30093e-05 -1.03028e-04 2.68192e-05 -1.78974e-04 4.18664e-05 -4.03341e-04 3.02494e-04 9.37290e-04 3.13551e-04 -3.21604e-04 5.54843e-04 6.59177e-04 9.53514e-04
-3.80800e-03 -1.84506e-05 1.30589e-05 -3.55704e-05 1.44446e-05 -5.54985e-05 1.25302e-05 -8.57489e-05 4.44082e-06 -1.42083e-04 -2.04462e-05 -2.69344e-04 -6.33095e-05 -5.41488e-04 3.13551e-04 1.26186e-03 9.76834e-04 5.00864e-04 1.04134e-03 2.16562e-04
-4.17341e-03 9.59083e-06 -2.78749e-05 1.06289e-05 -4.70417e-05 6.59938e-06 -7.42428e-05 -6.51137e-06 -1.23361e-04 -4.40429e-05 -2.28702e-04 -1.28814e-04 -3.96537e-04 -7.87871e-05 -3.21604e-04 9.76834e-04 2.18986e-03 1.49120e-03 4.51760e-05 3.90305e-06
-4.53997e-03 -1.92336e-05 7.95454e-06 -3.91883e-05 3.05242e-06 -6.49929e-05 -1.23829e-05 -1.10595e-04 -5.53421e-05 -2.07648e-04 -1.52920e-04 -3.51365e-04 -1.49047e-04 -1.68455e-04 5.54843e-04 5.00864e-04 1.49120e-03 1.83675e-03 4.76442e-04 -4.43672e-04
-4.96094e-03 6.22341e-06 -3.11540e-05 1.17396e-06 -5.66163e-05 -1.52081e-05 -1.00106e-04 -6.04361e-05 -1.92935e-04 -1.63363e-04 -3.27603e-04 -1.74505e-04 -1.23100e-04 4.74713e-04 6.59177e-04 1.04134e-03 4.51760e-05 4.76442e-04 1.45108e-03 1.23471e-03
-5.39479e-03 -2.15064e-05 4.11822e-07 -4.81387e-05 -1.62357e-05 -9.03166e-05 -6.19529e-05 -1.80057e-04 -1.67035e-04 -3.10614e-04 -1.86470e-04 -1.01725e-04 4.39778e-04 6.99922e-04 9.53514e-04 2.16562e-04 3.90305e-06 -4.43672e-04 1.23471e-03 2.32428e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_73-74.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.41445e-06 -2.39111e-04 -4.87595e-04 -6.74630e-04 -9.06856e-04 -1.10776e-03 -1.33730e-03 -1.55274e-03 -1.79508e-03 -2.04396e-03 -2.31896e-03 -2.60024e-03 -2.88406e-03 -3.17110e-03 -3.47252e-03 -3.80114e-03 -4.15181e-03 -4.53011e-03 -4.93531e-03 -5.38086e-03
-2.39111e-04 7.72545e-05 6.52919e-05 -4.20458e-05 3.21229e-05 -2.67836e-05 2.34955e-05 -2.10995e-05 1.92412e-05 -1.79638e-05 1.65510e-05 -1.59785e-05 1.45005e-05 -1.48189e-05 1.26269e-05 -1.43072e-05 1.06879e-05 -1.45387e-05 8.23364e-06 -1.59376e-05
-4.87595e-04 6.52919e-05 1.46160e-04 9.86786e-05 -5.90248e-05 4.34091e-05 -3.57683e-05 3.08330e-05 -2.79700e-05 2.49518e-05 -2.38946e-05 2.12405e-05 -2.16031e-05 1.81133e-05 -2.06706e-05 1.50077e-05 -2.08798e-05 1.13059e-05 -2.28508e-05 5.73806e-06
-6.74630e-04 -4.20458e-05 9.86786e-05 2.15223e-04 1.31542e-04 -7.50656e-05 5.36264e-05 -4.35646e-05 3.69390e-05 -3.35733e-05 2.94638e-05 -2.86415e-05 2.45388e-05 -2.64485e-05 2.00340e-05 -2.61903e-05 1.51791e-05 -2.81360e-05 8.28070e-06 -3.42860e-05
-9.06856e-04 3.21229e-05 -5.90248e-05 1.31542e-04 2.84124e-04 1.64112e-04 -9.12651e-05 6.31983e-05 -5.15050e-05 4.22468e-05 -3.93763e-05 3.28805e-05 -3.41187e-05 2.60968e-05 -3.26539e-05 1.95127e-05 -3.41880e-05 1.11381e-05 -4.06432e-05 -3.39733e-06
-1.10776e-03 -2.67836e-05 4.34091e-05 -7.50656e-05 1.64112e-04 3.53129e-04 1.96377e-04 -1.07319e-04 7.23539e-05 -5.91407e-05 4.70068e-05 -4.50863e-05 3.51251e-05 -4.01355e-05 2.57938e-05 -4.03051e-05 1.55252e-05 -4.63809e-05 -8.91693e-07 -6.50729e-05
-1.33730e-03 2.34955e-05 -3.57683e-05 5.36264e-05 -9.12651e-05 1.96377e-04 4.21509e-04 2.28224e-04 -1.24122e-04 8.09319e-05 -6.78016e-05 5.05870e-05 -5.27252e-05 3.51081e-05 -4.92822e-05 2.14795e-05 -5.40061e-05 2.54356e-06 -7.29443e-05 -3.59845e-05
-1.55274e-03 -2.10995e-05 3.08330e-05 -4.35646e-05 6.31983e-05 -1.07319e-04 2.28224e-04 4.89917e-04 2.59583e-04 -1.40935e-04 8.86938e-05 -7.69820e-05 5.22928e-05 -6.21647e-05 3.14818e-05 -6.29031e-05 8.76329e-06 -8.06273e-05 -3.32244e-05 -1.34526e-04
-1.79508e-03 1.92412e-05 -2.79700e-05 3.69390e-05 -5.15050e-05 7.23539e-05 -1.24122e-04 2.59583e-04 5.57193e-04 2.90162e-04 -1.59443e-04 9.47270e-05 -8.94944e-05 5.00454e-05 -7.79853e-05 1.89601e-05 -9.16070e-05 -2.79471e-05 -1.45354e-04 -1.17400e-04
-2.04396e-03 -1.79638e-05 2.49518e-05 -3.35733e-05 4.22468e-05 -5.91407e-05 8.09319e-05 -1.40935e-04 2.90162e-04 6.24217e-04 3.19380e-04 -1.79337e-04 9.71831e-05 -1.06593e-04 3.92671e-05 -1.06837e-04 -1.70652e-05 -1.56706e-04 -1.12825e-04 -2.39756e-04
-2.31896e-03 1.65510e-05 -2.38946e-05 2.94638e-05 -3.93763e-05 4.70068e-05 -6.78016e-05 8.86938e-05 -1.59443e-04 3.19380e-04 6.88340e-04 3.45156e-04 -2.05832e-04 9.05726e-05 -1.39286e-04 4.16305e-06 -1.75108e-04 -1.02893e-04 -2.54447e-04 -1.33704e-04
-2.60024e-03 -1.59785e-05 2.12405e-05 -2.86415e-05 3.28805e-05 -4.50863e-05 5.05870e-05 -7.69820e-05 9.47270e-05 -1.79337e-04 3.45156e-04 7.47914e-04 3.61749e-04 -2.46210e-04 5.93342e-05 -2.09556e-04 -8.09156e-05 -2.73795e-04 -1.22262e-04 -7.37126e-05
-2.88406e-03 1.45005e-05 -2.16031e-05 2.45388e-05 -3.41187e-05 3.51251e-05 -5.27252e-05 5.22928e-05 -8.94944e-05 9.71831e-05 -2.05832e-04 3.61749e-04 7.90873e-04 3.52804e-04 -3.27671e-04 -2.31154e-05 -3.13690e-04 -9.95553e-05 -9.30888e-05 3.79401e-04
-3.17110e-03 -1.48189e-05 1.81133e-05 -2.64485e-05 2.60968e-05 -4.01355e-05 3.51081e-05 -6.21647e-05 5.00454e-05 -1.06593e-04 9.05726e-05 -2.46210e-04 3.52804e-04 7.95084e-04 2.92499e-04 -4.40041e-04 -3.75531e-05 -1.31885e-04 4.10088e-04 5.94017e-04
-3.47252e-03 1.26269e-05 -2.06706e-05 2.00340e-05 -3.26539e-05 2.57938e-05 -4.92822e-05 3.14818e-05 -7.79853e-05 3.92671e-05 -1.39286e-04 5.93342e-05 -3.27671e-04 2.92499e-04 7.65462e-04 3.00789e-04 -2.67270e-04 4.80164e-04 5.57018e-04 8.31898e-04
-3.80114e-03 -1.43072e-05 1.50077e-05 -2.61903e-05 1.95127e-05 -4.03051e-05 2.14795e-05 -6.29031e-05 1.89601e-05 -1.06837e-04 4.16305e-06 -2.09556e-04 -2.31154e-05 -4.40041e-04 3.00789e-04 1.02527e-03 8.44059e-04 4.18724e-04 9.08989e-04 2.24087e-04
-4.15181e-03 1.06879e-05 -2.08798e-05 1.51791e-05 -3.41880e-05 1.55252e-05 -5.40061e-05 8.76329e-06 -9.16070e-05 -1.70652e-05 -1.75108e-04 -8.09156e-05 -3.13690e-04 -3.75531e-05 -2.67270e-04 8.44059e-04 1.79554e-03 1.29683e-03 7.25164e-05 6.12260e-05
-4.53011e-03 -1.45387e-05 1.13059e-05 -2.81360e-05 1.11381e-05 -4.63809e-05 2.54356e-06 -8.06273e-05 -2.79471e-05 -1.56706e-04 -1.02893e-04 -2.73795e-04 -9.95553e-05 -1.31885e-04 4.80164e-04 4.18724e-04 1.29683e-03 1.53509e-03 4.68865e-04 -3.53355e-04
-4.93531e-03 8.23364e-06 -2.28508e-05 8.28070e-06 -4.06432e-05 -8.91693e-07 -7.29443e-05 -3.32244e-05 -1.45354e-04 -1.12825e-04 -2.54447e-04 -1.22262e-04 -9.30888e-05 4.10088e-04 5.57018e-04 9.08989e-04 7.25164e-05 4.68865e-04 1.19100e-03 1.07993e-03
-5.38086e-03 -1.59376e-05 5.73806e-06 -3.42860e-05 -3.39733e-06 -6.50729e-05 -3.59845e-05 -1.34526e-04 -1.17400e-04 -2.39756e-04 -1.33704e-04 -7.37126e-05 3.79401e-04 5.94017e-04 8.31898e-04 2.24087e-04 6.12260e-05 -3.53355e-04 1.07993e-03 1.93500e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_74-75.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.28418e-06 -2.41298e-04 -4.83646e-04 -6.73589e-04 -9.02030e-04 -1.10454e-03 -1.33105e-03 -1.54738e-03 -1.78704e-03 -2.03585e-03 -2.30802e-03 -2.58892e-03 -2.87031e-03 -3.15708e-03 -3.45590e-03 -3.78333e-03 -4.13097e-03 -4.50760e-03 -4.90934e-03 -5.35234e-03
-2.41298e-04 6.06454e-05 5.68476e-05 -3.65846e-05 2.86052e-05 -2.30261e-05 2.12641e-05 -1.78530e-05 1.77567e-05 -1.48794e-05 1.56437e-05 -1.28752e-05 1.41168e-05 -1.15687e-05 1.27722e-05 -1.07838e-05 1.14338e-05 -1.05697e-05 9.74115e-06 -1.12509e-05
-4.83646e-04 5.68476e-05 1.15651e-04 8.61085e-05 -5.10774e-05 3.90208e-05 -3.03456e-05 2.83915e-05 -2.31403e-05 2.36539e-05 -1.91310e-05 2.08687e-05 -1.66261e-05 1.86375e-05 -1.52525e-05 1.65076e-05 -1.47609e-05 1.40033e-05 -1.56232e-05 1.01187e-05
-6.73589e-04 -3.65846e-05 8.61085e-05 1.70937e-04 1.15070e-04 -6.45603e-05 4.86691e-05 -3.64158e-05 3.46355e-05 -2.70759e-05 2.87319e-05 -2.20685e-05 2.51332e-05 -1.93814e-05 2.19890e-05 -1.82568e-05 1.87168e-05 -1.88281e-05 1.39628e-05 -2.26473e-05
-9.02030e-04 2.86052e-05 -5.10774e-05 1.15070e-04 2.26227e-04 1.43937e-04 -7.80245e-05 5.79294e-05 -4.24371e-05 4.03832e-05 -3.09832e-05 3.30823e-05 -2.54233e-05 2.81369e-05 -2.30510e-05 2.35493e-05 -2.30396e-05 1.77422e-05 -2.68558e-05 7.24925e-06
-1.10454e-03 -2.30261e-05 3.90208e-05 -6.45603e-05 1.43937e-04 2.81811e-04 1.72721e-04 -9.11296e-05 6.70410e-05 -4.79178e-05 4.59161e-05 -3.44840e-05 3.67100e-05 -2.88700e-05 2.99045e-05 -2.74699e-05 2.26574e-05 -3.07104e-05 1.07866e-05 -4.38305e-05
-1.33105e-03 2.12641e-05 -3.03456e-05 4.86691e-05 -7.80245e-05 1.72721e-04 3.37010e-04 2.01342e-04 -1.04704e-04 7.58885e-05 -5.40621e-05 5.07050e-05 -3.94093e-05 3.87036e-05 -3.46829e-05 2.86875e-05 -3.65396e-05 1.48383e-05 -4.96092e-05 -1.42776e-05
-1.54738e-03 -1.78530e-05 2.83915e-05 -3.64158e-05 5.79294e-05 -9.11296e-05 2.01342e-04 3.92498e-04 2.29785e-04 -1.17953e-04 8.43463e-05 -6.02535e-05 5.42397e-05 -4.53956e-05 3.81132e-05 -4.35935e-05 2.11597e-05 -5.53567e-05 -1.06935e-05 -9.60561e-05
-1.78704e-03 1.77567e-05 -2.31403e-05 3.46355e-05 -4.24371e-05 6.70410e-05 -1.04704e-04 2.29785e-04 4.47230e-04 2.57865e-04 -1.32376e-04 9.16903e-05 -6.89747e-05 5.48636e-05 -5.63037e-05 3.07559e-05 -6.42789e-05 -5.15819e-06 -1.04546e-04 -7.55920e-05
-2.03585e-03 -1.48794e-05 2.36539e-05 -2.70759e-05 4.03832e-05 -4.79178e-05 7.58885e-05 -1.17953e-04 2.57865e-04 5.02174e-04 2.85186e-04 -1.47447e-04 9.64884e-05 -8.08734e-05 4.90852e-05 -7.69716e-05 5.15472e-06 -1.13573e-04 -7.04947e-05 -1.79793e-04
-2.30802e-03 1.56437e-05 -1.91310e-05 2.87319e-05 -3.09832e-05 4.59161e-05 -5.40621e-05 8.43463e-05 -1.32376e-04 2.85186e-04 5.55023e-04 3.10106e-04 -1.67619e-04 9.43936e-05 -1.04964e-04 2.43327e-05 -1.29054e-04 -6.09369e-05 -1.91816e-04 -8.97901e-05
-2.58892e-03 -1.28752e-05 2.08687e-05 -2.20685e-05 3.30823e-05 -3.44840e-05 5.07050e-05 -6.02535e-05 9.16903e-05 -1.47447e-04 3.10106e-04 6.04751e-04 3.28023e-04 -1.98317e-04 7.30582e-05 -1.58640e-04 -4.10105e-05 -2.07989e-04 -7.90439e-05 -5.14521e-05
-2.87031e-03 1.41168e-05 -1.66261e-05 2.51332e-05 -2.54233e-05 3.67100e-05 -3.94093e-05 5.42397e-05 -6.89747e-05 9.64884e-05 -1.67619e-04 3.28023e-04 6.41321e-04 3.25837e-04 -2.61951e-04 9.97352e-06 -2.42521e-04 -5.87108e-05 -6.82826e-05 3.25108e-04
-3.15708e-03 -1.15687e-05 1.86375e-05 -1.93814e-05 2.81369e-05 -2.88700e-05 3.87036e-05 -4.53956e-05 5.48636e-05 -8.08734e-05 9.43936e-05 -1.98317e-04 3.25837e-04 6.47219e-04 2.81775e-04 -3.52967e-04 -4.15344e-06 -1.02058e-04 3.51885e-04 5.01774e-04
-3.45590e-03 1.27722e-05 -1.52525e-05 2.19890e-05 -2.30510e-05 2.99045e-05 -3.46829e-05 3.81132e-05 -5.63037e-05 4.90852e-05 -1.04964e-04 7.30582e-05 -2.61951e-04 2.81775e-04 6.22904e-04 2.87118e-04 -2.20761e-04 4.13107e-04 4.69044e-04 7.27966e-04
-3.78333e-03 -1.07838e-05 1.65076e-05 -1.82568e-05 2.35493e-05 -2.74699e-05 2.86875e-05 -4.35935e-05 3.07559e-05 -7.69716e-05 2.43327e-05 -1.58640e-04 9.97352e-06 -3.52967e-04 2.87118e-04 8.25821e-04 7.26272e-04 3.47756e-04 7.95428e-04 2.33467e-04
-4.13097e-03 1.14338e-05 -1.47609e-05 1.87168e-05 -2.30396e-05 2.26574e-05 -3.65396e-05 2.11597e-05 -6.42789e-05 5.15472e-06 -1.29054e-04 -4.10105e-05 -2.42521e-04 -4.15344e-06 -2.20761e-04 7.26272e-04 1.46234e-03 1.12923e-03 1.00666e-04 1.10506e-04
-4.50760e-03 -1.05697e-05 1.40033e-05 -1.88281e-05 1.77422e-05 -3.07104e-05 1.48383e-05 -5.53567e-05 -5.15819e-06 -1.13573e-04 -6.09369e-05 -2.07989e-04 -5.87108e-05 -1.02058e-04 4.13107e-04 3.47756e-04 1.12923e-03 1.28500e-03 4.61469e-04 -2.78236e-04
-4.90934e-03 9.74115e-06 -1.56232e-05 1.39628e-05 -2.68558e-05 1.07866e-05 -4.96092e-05 -1.06935e-05 -1.04546e-04 -7.04947e-05 -1.91816e-04 -7.90439e-05 -6.82826e-05 3.51885e-04 4.69044e-04 7.95428e-04 1.00666e-04 4.61469e-04 9.71902e-04 9.41208e-04
-5.35234e-03 -1.12509e-05 1.01187e-05 -2.26473e-05 7.24925e-06 -4.38305e-05 -1.42776e-05 -9.60561e-05 -7.55920e-05 -1.79793e-04 -8.97901e-05 -5.14521e-05 3.25108e-04 5.01774e-04 7.27966e-04 2.33467e-04 1.10506e-04 -2.78236e-04 9.41208e-04 1.60826e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_75-76.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.55293e-06 -2.42412e-04 -4.79984e-04 -6.71042e-04 -8.97096e-04 -1.09924e-03 -1.32457e-03 -1.53947e-03 -1.77819e-03 -2.02444e-03 -2.29551e-03 -2.57343e-03 -2.85455e-03 -3.13806e-03 -3.43648e-03 -3.75942e-03 -4.10637e-03 -4.47772e-03 -4.87841e-03 -5.31499e-03
-2.42412e-04 4.69569e-05 4.94462e-05 -3.17564e-05 2.54547e-05 -1.97287e-05 1.92378e-05 -1.50227e-05 1.63759e-05 -1.22109e-05 1.47557e-05 -1.02115e-05 1.36729e-05 -8.79928e-06 1.27732e-05 -7.80206e-06 1.19369e-05 -7.23131e-06 1.08783e-05 -7.32853e-06
-4.79984e-04 4.94462e-05 9.04481e-05 7.50859e-05 -4.40538e-05 3.50678e-05 -2.55895e-05 2.61398e-05 -1.89326e-05 2.23890e-05 -1.50106e-05 2.03946e-05 -1.23487e-05 1.89238e-05 -1.06241e-05 1.76159e-05 -9.56276e-06 1.61157e-05 -9.51370e-06 1.36391e-05
-6.71042e-04 -3.17564e-05 7.50859e-05 1.34302e-04 1.00611e-04 -5.53219e-05 4.41631e-05 -3.02059e-05 3.24387e-05 -2.14880e-05 2.78793e-05 -1.64667e-05 2.54044e-05 -1.34029e-05 2.34026e-05 -1.15877e-05 2.14513e-05 -1.10427e-05 1.84817e-05 -1.29472e-05
-8.97096e-04 2.54547e-05 -4.40538e-05 1.00611e-04 1.78331e-04 1.26211e-04 -6.63769e-05 5.30929e-05 -3.45544e-05 3.85100e-05 -2.37542e-05 3.29781e-05 -1.79897e-05 2.95917e-05 -1.48946e-05 2.66821e-05 -1.36225e-05 2.30233e-05 -1.52622e-05 1.59055e-05
-1.09924e-03 -1.97287e-05 3.50678e-05 -5.53219e-05 1.26211e-04 2.22760e-04 1.51911e-04 -7.69681e-05 6.20861e-05 -3.82554e-05 4.46219e-05 -2.54578e-05 3.76984e-05 -1.93586e-05 3.30206e-05 -1.67027e-05 2.82990e-05 -1.76252e-05 2.02168e-05 -2.61373e-05
-1.32457e-03 1.92378e-05 -2.55895e-05 4.41631e-05 -6.63769e-05 1.51911e-04 2.67076e-04 1.77662e-04 -8.77046e-05 7.10903e-05 -4.22102e-05 5.03829e-05 -2.80310e-05 4.13485e-05 -2.23000e-05 3.43762e-05 -2.18114e-05 2.47862e-05 -3.00183e-05 3.55156e-06
-1.53947e-03 -1.50227e-05 2.61398e-05 -3.02059e-05 5.30929e-05 -7.69681e-05 1.77662e-04 3.11800e-04 2.03483e-04 -9.79593e-05 8.00347e-05 -4.59612e-05 5.53713e-05 -3.12217e-05 4.32175e-05 -2.73922e-05 3.10975e-05 -3.42478e-05 7.72607e-06 -6.39176e-05
-1.77819e-03 1.63759e-05 -1.89326e-05 3.24387e-05 -3.45544e-05 6.20861e-05 -8.77046e-05 2.03483e-04 3.56192e-04 2.29289e-04 -1.08822e-04 8.83965e-05 -5.14091e-05 5.83465e-05 -3.79270e-05 4.01389e-05 -4.12736e-05 1.34549e-05 -7.02744e-05 -4.08954e-05
-2.02444e-03 -1.22109e-05 2.23890e-05 -2.14880e-05 3.85100e-05 -3.82554e-05 7.10903e-05 -9.79593e-05 2.29289e-04 4.01036e-04 2.54826e-04 -1.19883e-04 9.50502e-05 -5.90631e-05 5.66566e-05 -5.18933e-05 2.31732e-05 -7.74593e-05 -3.54673e-05 -1.29384e-04
-2.29551e-03 1.47557e-05 -1.50106e-05 2.78793e-05 -2.37542e-05 4.46219e-05 -4.22102e-05 8.00347e-05 -1.08822e-04 2.54826e-04 4.44613e-04 2.78833e-04 -1.34601e-04 9.66368e-05 -7.58421e-05 4.05078e-05 -9.02561e-05 -2.62828e-05 -1.38948e-04 -5.31943e-05
-2.57343e-03 -1.02115e-05 2.03946e-05 -1.64667e-05 3.29781e-05 -2.54578e-05 5.03829e-05 -4.59612e-05 8.83965e-05 -1.19883e-04 2.78833e-04 4.86071e-04 2.97656e-04 -1.57271e-04 8.34861e-05 -1.15724e-04 -8.24257e-06 -1.52531e-04 -4.31485e-05 -3.28630e-05
-2.85455e-03 1.36729e-05 -1.23487e-05 2.54044e-05 -1.79897e-05 3.76984e-05 -2.80310e-05 5.53713e-05 -5.14091e-05 9.50502e-05 -1.34601e-04 2.97656e-04 5.17498e-04 3.00942e-04 -2.05724e-04 3.66944e-05 -1.82165e-04 -2.49203e-05 -4.72435e-05 2.77970e-04
-3.13806e-03 -8.79928e-06 1.89238e-05 -1.34029e-05 2.95917e-05 -1.93586e-05 4.13485e-05 -3.12217e-05 5.83465e-05 -5.90631e-05 9.66368e-05 -1.57271e-04 3.00942e-04 5.24795e-04 2.70444e-04 -2.78660e-04 2.30044e-05 -7.67812e-05 3.01267e-04 4.22544e-04
-3.43648e-03 1.27732e-05 -1.06241e-05 2.34026e-05 -1.48946e-05 3.30206e-05 -2.23000e-05 4.32175e-05 -3.79270e-05 5.66566e-05 -7.58421e-05 8.34861e-05 -2.05724e-04 2.70444e-04 5.05487e-04 2.73414e-04 -1.80443e-04 3.54677e-04 3.93855e-04 6.38341e-04
-3.75942e-03 -7.80206e-06 1.76159e-05 -1.15877e-05 2.66821e-05 -1.67027e-05 3.43762e-05 -2.73922e-05 4.01389e-05 -5.18933e-05 4.05078e-05 -1.15724e-04 3.66944e-05 -2.78660e-04 2.73414e-04 6.60385e-04 6.23794e-04 2.87485e-04 6.97266e-04 2.41916e-04
-4.10637e-03 1.19369e-05 -9.56276e-06 2.14513e-05 -1.36225e-05 2.82990e-05 -2.18114e-05 3.10975e-05 -4.12736e-05 2.31732e-05 -9.02561e-05 -8.24257e-06 -1.82165e-04 2.30044e-05 -1.80443e-04 6.23794e-04 1.18314e-03 9.84179e-04 1.26079e-04 1.51962e-04
-4.47772e-03 -7.23131e-06 1.61157e-05 -1.10427e-05 2.30233e-05 -1.76252e-05 2.47862e-05 -3.42478e-05 1.34549e-05 -7.74593e-05 -2.62828e-05 -1.52531e-04 -2.49203e-05 -7.67812e-05 3.54677e-04 2.87485e-04 9.84179e-04 1.07762e-03 4.53706e-04 -2.14192e-04
-4.87841e-03 1.08783e-05 -9.51370e-06 1.84817e-05 -1.52622e-05 2.02168e-05 -3.00183e-05 7.72607e-06 -7.02744e-05 -3.54673e-05 -1.38948e-04 -4.31485e-05 -4.72435e-05 3.01267e-04 3.93855e-04 6.97266e-04 1.26079e-04 4.53706e-04 7.90365e-04 8.18888e-04
-5.31499e-03 -7.32853e-06 1.36391e-05 -1.29472e-05 1.59055e-05 -2.61373e-05 3.55156e-06 -6.39176e-05 -4.08954e-05 -1.29384e-04 -5.31943e-05 -3.28630e-05 2.77970e-04 4.22544e-04 6.38341e-04 2.41916e-04 1.51962e-04 -2.14192e-04 8.18888e-04 1.33479e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_76-77.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.16476e-06 -2.43544e-04 -4.75243e-04 -6.68636e-04 -8.90361e-04 -1.09407e-03 -1.31544e-03 -1.53157e-03 -1.76596e-03 -2.01257e-03 -2.27889e-03 -2.55685e-03 -2.83377e-03 -3.11755e-03 -3.41108e-03 -3.73342e-03 -4.07453e-03 -4.44493e-03 -4.83888e-03 -5.27341e-03
-2.43544e-04 3.57968e-05 4.29726e-05 -2.74843e-05 2.26336e-05 -1.68187e-05 1.73950e-05 -1.25317e-05 1.50893e-05 -9.87304e-06 1.38897e-05 -7.89143e-06 1.31827e-05 -6.40104e-06 1.26571e-05 -5.23647e-06 1.22392e-05 -4.37820e-06 1.17069e-05 -4.00087e-06
-4.75243e-04 4.29726e-05 6.98226e-05 6.54348e-05 -3.78745e-05 3.14941e-05 -2.14446e-05 2.40390e-05 -1.52977e-05 2.11270e-05 -1.14844e-05 1.97943e-05 -8.72156e-06 1.89556e-05 -6.73166e-06 1.83247e-05 -5.22481e-06 1.76474e-05 -4.44861e-06 1.63204e-05
-6.68636e-04 -2.74843e-05 6.54348e-05 1.04309e-04 8.79403e-05 -4.71832e-05 4.00581e-05 -2.47779e-05 3.03346e-05 -1.66399e-05 2.69216e-05 -1.16453e-05 2.53926e-05 -8.29440e-06 2.43442e-05 -5.92918e-06 2.34858e-05 -4.48133e-06 2.19875e-05 -4.82757e-06
-8.90361e-04 2.26336e-05 -3.78745e-05 8.79403e-05 1.39063e-04 1.10657e-04 -5.61911e-05 4.86313e-05 -2.77589e-05 3.66045e-05 -1.75940e-05 3.25665e-05 -1.17197e-05 3.04813e-05 -8.07269e-06 2.89573e-05 -5.80358e-06 2.70616e-05 -5.69175e-06 2.27042e-05
-1.09407e-03 -1.68187e-05 3.14941e-05 -4.71832e-05 1.10657e-04 1.74371e-04 1.33626e-04 -6.45550e-05 5.74514e-05 -2.98883e-05 4.31493e-05 -1.77187e-05 3.81605e-05 -1.12708e-05 3.52620e-05 -7.61703e-06 3.26300e-05 -6.66136e-06 2.76670e-05 -1.14143e-05
-1.31544e-03 1.73950e-05 -2.14446e-05 4.00581e-05 -5.61911e-05 1.33626e-04 2.09689e-04 1.56816e-04 -7.29323e-05 6.64904e-05 -3.20958e-05 4.96289e-05 -1.84438e-05 4.30938e-05 -1.19661e-05 3.86450e-05 -9.61469e-06 3.25566e-05 -1.38831e-05 1.77942e-05
-1.53157e-03 -1.25317e-05 2.40390e-05 -2.47779e-05 4.86313e-05 -6.45550e-05 1.56816e-04 2.45644e-04 1.80285e-04 -8.05358e-05 7.57627e-05 -3.36996e-05 5.57794e-05 -1.91908e-05 4.69690e-05 -1.37655e-05 3.88527e-05 -1.66368e-05 2.24773e-05 -3.72187e-05
-1.76596e-03 1.50893e-05 -1.52977e-05 3.03346e-05 -2.77589e-05 5.74514e-05 -7.29323e-05 1.80285e-04 2.81439e-04 2.04010e-04 -8.84909e-05 8.48512e-05 -3.65584e-05 6.05965e-05 -2.25869e-05 4.73085e-05 -2.22411e-05 2.82425e-05 -4.19996e-05 -1.26736e-05
-2.01257e-03 -9.87304e-06 2.11270e-05 -1.66399e-05 3.66045e-05 -2.98883e-05 6.64904e-05 -8.05358e-05 2.04010e-04 3.18084e-04 2.27874e-04 -9.60416e-05 9.29551e-05 -4.05452e-05 6.22237e-05 -3.08671e-05 3.74231e-05 -4.73872e-05 -6.97104e-06 -8.71269e-05
-2.27889e-03 1.38897e-05 -1.14844e-05 2.69216e-05 -1.75940e-05 4.31493e-05 -3.20958e-05 7.57627e-05 -8.84909e-05 2.27874e-04 3.53899e-04 2.50906e-04 -1.06344e-04 9.74535e-05 -5.14763e-05 5.30554e-05 -5.80961e-05 1.77003e-06 -9.48434e-05 -2.28213e-05
-2.55685e-03 -7.89143e-06 1.97943e-05 -1.16453e-05 3.25665e-05 -1.77187e-05 4.96289e-05 -3.36996e-05 8.48512e-05 -9.60416e-05 2.50906e-04 3.88687e-04 2.70259e-04 -1.22160e-04 9.09498e-05 -7.97327e-05 1.81216e-05 -1.05923e-04 -1.33889e-05 -1.63945e-05
-2.83377e-03 1.31827e-05 -8.72156e-06 2.53926e-05 -1.17197e-05 3.81605e-05 -1.84438e-05 5.57794e-05 -3.65584e-05 9.29551e-05 -1.06344e-04 2.70259e-04 4.15696e-04 2.77835e-04 -1.58187e-04 5.76778e-05 -1.31530e-04 2.92458e-06 -2.89036e-05 2.38130e-04
-3.11755e-03 -6.40104e-06 1.89556e-05 -8.29440e-06 3.04813e-05 -1.12708e-05 4.30938e-05 -1.91908e-05 6.05965e-05 -4.05452e-05 9.74535e-05 -1.22160e-04 2.77835e-04 4.24408e-04 2.58517e-04 -2.15406e-04 4.50010e-05 -5.43843e-05 2.58426e-04 3.55590e-04
-3.41108e-03 1.26571e-05 -6.73166e-06 2.43442e-05 -8.07269e-06 3.52620e-05 -1.19661e-05 4.69690e-05 -2.25869e-05 6.22237e-05 -5.14763e-05 9.09498e-05 -1.58187e-04 2.58517e-04 4.09497e-04 2.60056e-04 -1.45027e-04 3.04937e-04 3.30152e-04 5.60226e-04
-3.73342e-03 -5.23647e-06 1.83247e-05 -5.92918e-06 2.89573e-05 -7.61703e-06 3.86450e-05 -1.37655e-05 4.73085e-05 -3.08671e-05 5.30554e-05 -7.97327e-05 5.76778e-05 -2.15406e-04 2.60056e-04 5.25478e-04 5.35967e-04 2.37380e-04 6.11661e-04 2.47980e-04
-4.07453e-03 1.22392e-05 -5.22481e-06 2.34858e-05 -5.80358e-06 3.26300e-05 -9.61469e-06 3.88527e-05 -2.22411e-05 3.74231e-05 -5.80961e-05 1.81216e-05 -1.31530e-04 4.50010e-05 -1.45027e-04 5.35967e-04 9.51141e-04 8.57996e-04 1.46766e-04 1.85806e-04
-4.44493e-03 -4.37820e-06 1.76474e-05 -4.48133e-06 2.70616e-05 -6.66136e-06 3.25566e-05 -1.66368e-05 2.82425e-05 -4.73872e-05 1.77003e-06 -1.05923e-04 2.92458e-06 -5.43843e-05 3.04937e-04 2.37380e-04 8.57996e-04 9.05653e-04 4.45004e-04 -1.58012e-04
-4.83888e-03 1.17069e-05 -4.44861e-06 2.19875e-05 -5.69175e-06 2.76670e-05 -1.38831e-05 2.24773e-05 -4.19996e-05 -6.97104e-06 -9.48434e-05 -1.33889e-05 -2.89036e-05 2.58426e-04 3.30152e-04 6.11661e-04 1.46766e-04 4.45004e-04 6.42456e-04 7.12381e-04
-5.27341e-03 -4.00087e-06 1.63204e-05 -4.82757e-06 2.27042e-05 -1.14143e-05 1.77942e-05 -3.72187e-05 -1.26736e-05 -8.71269e-05 -2.28213e-05 -1.63945e-05 2.38130e-04 3.55590e-04 5.60226e-04 2.47980e-04 1.85806e-04 -1.58012e-04 7.12381e-04 1.10660e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_77-78.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.06668e-06 -2.44526e-04 -4.69739e-04 -6.66143e-04 -8.82145e-04 -1.08853e-03 -1.30419e-03 -1.52291e-03 -1.75116e-03 -1.99959e-03 -2.25888e-03 -2.53876e-03 -2.80884e-03 -3.09505e-03 -3.38089e-03 -3.70467e-03 -4.03698e-03 -4.40834e-03 -4.79237e-03 -5.22688e-03
-2.44526e-04 2.67863e-05 3.73208e-05 -2.37145e-05 2.01103e-05 -1.42583e-05 1.57199e-05 -1.03478e-05 1.38913e-05 -7.83408e-06 1.30473e-05 -5.88089e-06 1.26555e-05 -4.33687e-06 1.24415e-05 -3.04490e-06 1.23686e-05 -1.96075e-06 1.22669e-05 -1.20493e-06
-4.69739e-04 3.73208e-05 5.30977e-05 5.69999e-05 -3.24515e-05 2.82677e-05 -1.78404e-05 2.20820e-05 -1.21651e-05 1.98794e-05 -8.47736e-06 1.90971e-05 -5.65959e-06 1.87786e-05 -3.47558e-06 1.86987e-05 -1.62806e-06 1.86860e-05 -2.83112e-07 1.82849e-05
-6.66143e-04 -2.37145e-05 5.69999e-05 7.99730e-05 7.68551e-05 -4.00369e-05 3.63229e-05 -2.00531e-05 2.83269e-05 -1.24550e-05 2.58835e-05 -7.52009e-06 2.51439e-05 -3.95997e-06 2.48838e-05 -1.16818e-06 2.49199e-05 9.94159e-07 2.46175e-05 1.89426e-06
-8.82145e-04 2.01103e-05 -3.24515e-05 7.68551e-05 1.07148e-04 9.70276e-05 -4.73097e-05 4.45176e-05 -2.19200e-05 3.46868e-05 -1.23701e-05 3.19027e-05 -6.46420e-06 3.08930e-05 -2.40957e-06 3.04983e-05 6.31358e-07 3.00278e-05 2.12568e-06 2.78941e-05
-1.08853e-03 -1.42583e-05 2.82677e-05 -4.00369e-05 9.70276e-05 1.35059e-04 1.17579e-04 -5.37203e-05 5.31230e-05 -2.26832e-05 4.15365e-05 -1.11290e-05 3.81746e-05 -4.45199e-06 3.67503e-05 -2.71966e-08 3.58266e-05 2.41772e-06 3.33927e-05 6.76774e-07
-1.30419e-03 1.57199e-05 -1.78404e-05 3.63229e-05 -4.73097e-05 1.17579e-04 1.62999e-04 1.38484e-04 -6.01355e-05 6.20944e-05 -2.35041e-05 4.85240e-05 -1.04167e-05 4.40778e-05 -3.40897e-06 4.16964e-05 3.91608e-07 3.84439e-05 -7.45950e-07 2.89150e-05
-1.52291e-03 -1.03478e-05 2.20820e-05 -2.00531e-05 4.45176e-05 -5.37203e-05 1.38484e-04 1.91858e-04 1.59840e-04 -6.54271e-05 7.15525e-05 -2.32531e-05 5.55709e-05 -9.07034e-06 4.95501e-05 -2.42946e-06 4.47089e-05 -2.13397e-06 3.40138e-05 -1.53483e-05
-1.75116e-03 1.38913e-05 -1.21651e-05 2.83269e-05 -2.19200e-05 5.31230e-05 -6.01355e-05 1.59840e-04 2.20577e-04 1.81663e-04 -7.10094e-05 8.11339e-05 -2.40743e-05 6.18078e-05 -9.87942e-06 5.25781e-05 -6.65162e-06 3.97068e-05 -1.89515e-05 9.89248e-06
-1.99959e-03 -7.83408e-06 1.98794e-05 -1.24550e-05 3.46868e-05 -2.26832e-05 6.20944e-05 -6.54271e-05 1.81663e-04 2.50602e-04 2.03951e-04 -7.55306e-05 9.03242e-05 -2.49520e-05 6.60649e-05 -1.34316e-05 4.83906e-05 -2.26728e-05 1.57990e-05 -5.20429e-05
-2.25888e-03 1.30473e-05 -8.47736e-06 2.58835e-05 -1.23701e-05 4.15365e-05 -2.35041e-05 7.15525e-05 -7.10094e-05 2.03951e-04 2.79968e-04 2.25968e-04 -8.22844e-05 9.70726e-05 -3.12618e-05 6.24554e-05 -3.17368e-05 2.40449e-05 -5.83590e-05 2.29935e-06
-2.53876e-03 -5.88089e-06 1.90971e-05 -7.52009e-06 3.19027e-05 -1.11290e-05 4.85240e-05 -2.32531e-05 8.11339e-05 -7.55306e-05 2.25968e-04 3.09408e-04 2.45526e-04 -9.23300e-05 9.58677e-05 -4.98746e-05 3.88995e-05 -6.70973e-05 1.12065e-05 -1.38962e-06
-2.80884e-03 1.26555e-05 -5.65959e-06 2.51439e-05 -6.46420e-06 3.81746e-05 -1.04167e-05 5.55709e-05 -2.40743e-05 9.03242e-05 -8.22844e-05 2.45526e-04 3.32632e-04 2.56355e-04 -1.18305e-04 7.36675e-05 -8.93627e-05 2.57721e-05 -1.24372e-05 2.05339e-04
-3.09505e-03 -4.33687e-06 1.87786e-05 -3.95997e-06 3.08930e-05 -4.45199e-06 4.40778e-05 -9.07034e-06 6.18078e-05 -2.49520e-05 9.70726e-05 -9.23300e-05 2.56355e-04 3.42650e-04 2.46118e-04 -1.61920e-04 6.27225e-05 -3.41275e-05 2.23076e-04 2.99635e-04
-3.38089e-03 1.24415e-05 -3.47558e-06 2.48838e-05 -2.40957e-06 3.67503e-05 -3.40897e-06 4.95501e-05 -9.87942e-06 6.60649e-05 -3.12618e-05 9.58677e-05 -1.18305e-04 2.46118e-04 3.31667e-04 2.47255e-04 -1.13457e-04 2.63505e-04 2.76868e-04 4.91645e-04
-3.70467e-03 -3.04490e-06 1.86987e-05 -1.16818e-06 3.04983e-05 -2.71966e-08 4.16964e-05 -2.42946e-06 5.25781e-05 -1.34316e-05 6.24554e-05 -4.98746e-05 7.36675e-05 -1.61920e-04 2.47255e-04 4.17000e-04 4.61697e-04 1.96350e-04 5.36518e-04 2.50595e-04
-4.03698e-03 1.23686e-05 -1.62806e-06 2.49199e-05 6.31358e-07 3.58266e-05 3.91608e-07 4.47089e-05 -6.65162e-06 4.83906e-05 -3.17368e-05 3.88995e-05 -8.93627e-05 6.27225e-05 -1.13457e-04 4.61697e-04 7.60097e-04 7.47819e-04 1.62042e-04 2.12484e-04
-4.40834e-03 -1.96075e-06 1.86860e-05 9.94159e-07 3.00278e-05 2.41772e-06 3.84439e-05 -2.13397e-06 3.97068e-05 -2.26728e-05 2.40449e-05 -6.70973e-05 2.57721e-05 -3.41275e-05 2.63505e-04 1.96350e-04 7.47819e-04 7.62529e-04 4.34976e-04 -1.07982e-04
-4.79237e-03 1.22669e-05 -2.83112e-07 2.46175e-05 2.12568e-06 3.33927e-05 -7.45950e-07 3.40138e-05 -1.89515e-05 1.57990e-05 -5.83590e-05 1.12065e-05 -1.24372e-05 2.23076e-04 2.76868e-04 5.36518e-04 1.62042e-04 4.34976e-04 5.24146e-04 6.20792e-04
-5.22688e-03 -1.20493e-06 1.82849e-05 1.89426e-06 2.78941e-05 6.76774e-07 2.89150e-05 -1.53483e-05 9.89248e-06 -5.20429e-05 2.29935e-06 -1.38962e-06 2.05339e-04 2.99635e-04 4.91645e-04 2.50595e-04 2.12484e-04 -1.07982e-04 6.20792e-04 9.16311e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_78-79.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.20986e-06 -2.43547e-04 -4.65931e-04 -6.60581e-04 -8.75864e-04 -1.07903e-03 -1.29526e-03 -1.50942e-03 -1.73852e-03 -1.98087e-03 -2.24074e-03 -2.51388e-03 -2.78568e-03 -3.06474e-03 -3.35218e-03 -3.66697e-03 -4.00035e-03 -4.36156e-03 -4.74609e-03 -5.16882e-03
-2.43547e-04 1.95679e-05 3.24010e-05 -2.04264e-05 1.78631e-05 -1.20536e-05 1.42032e-05 -8.49222e-06 1.27775e-05 -6.12733e-06 1.22269e-05 -4.22416e-06 1.20912e-05 -2.66005e-06 1.21270e-05 -1.28805e-06 1.23261e-05 -4.52004e-08 1.25618e-05 9.90231e-07
-4.65931e-04 3.24010e-05 3.96684e-05 4.96552e-05 -2.76877e-05 2.53879e-05 -1.46887e-05 2.03036e-05 -9.44072e-06 1.87091e-05 -5.87983e-06 1.83923e-05 -3.03248e-06 1.85102e-05 -7.02262e-07 1.88869e-05 1.41103e-06 1.94197e-05 3.20694e-06 1.97717e-05
-6.60581e-04 -2.04264e-05 4.96552e-05 6.03482e-05 6.71855e-05 -3.38566e-05 3.29453e-05 -1.60507e-05 2.64287e-05 -8.97533e-06 2.47925e-05 -4.14934e-06 2.46974e-05 -4.68380e-07 2.50713e-05 2.62189e-06 2.58161e-05 5.31330e-06 2.64562e-05 7.16471e-06
-8.75864e-04 1.78631e-05 -2.76877e-05 6.71855e-05 8.14670e-05 8.51279e-05 -3.95422e-05 4.07772e-05 -1.68646e-05 3.28397e-05 -7.89093e-06 3.11158e-05 -1.99865e-06 3.10021e-05 2.35941e-06 3.15344e-05 6.00052e-06 3.22211e-05 8.58694e-06 3.18763e-05
-1.07903e-03 -1.20536e-05 2.53879e-05 -3.38566e-05 8.51279e-05 1.03295e-04 1.03541e-04 -4.44229e-05 4.91156e-05 -1.66617e-05 3.98434e-05 -5.73650e-06 3.78315e-05 1.04104e-06 3.76043e-05 6.01460e-06 3.80433e-05 9.58580e-06 3.76128e-05 1.01815e-05
-1.29526e-03 1.42032e-05 -1.46887e-05 3.29453e-05 -3.95422e-05 1.03541e-04 1.25402e-04 1.22423e-04 -4.90030e-05 5.79788e-05 -1.61378e-05 4.72301e-05 -3.61407e-06 4.45353e-05 3.76511e-06 4.38512e-05 8.68920e-06 4.28911e-05 1.00241e-05 3.75605e-05
-1.50942e-03 -8.49222e-06 2.03036e-05 -1.60507e-05 4.07772e-05 -4.44229e-05 1.22423e-04 1.48341e-04 1.41874e-04 -5.25659e-05 6.74713e-05 -1.46296e-05 5.48875e-05 -8.82441e-07 5.11621e-05 6.61720e-06 4.89499e-05 9.34409e-06 4.27804e-05 1.96764e-06
-1.73852e-03 1.27775e-05 -9.44072e-06 2.64287e-05 -1.68646e-05 4.91156e-05 -4.90030e-05 1.41874e-04 1.71534e-04 1.61973e-04 -5.59131e-05 7.73917e-05 -1.34953e-05 6.22546e-05 7.29511e-07 5.63620e-05 6.17760e-06 4.84872e-05 -1.69524e-07 2.77735e-05
-1.98087e-03 -6.12733e-06 1.87091e-05 -8.97533e-06 3.28397e-05 -1.66617e-05 5.79788e-05 -5.25659e-05 1.61973e-04 1.95926e-04 1.82772e-04 -5.82350e-05 8.73274e-05 -1.22265e-05 6.84875e-05 5.32864e-07 5.65730e-05 -2.99699e-06 3.36293e-05 -2.36339e-05
-2.24074e-03 1.22269e-05 -5.87983e-06 2.47925e-05 -7.89093e-06 3.98434e-05 -1.61378e-05 6.74713e-05 -5.59131e-05 1.82772e-04 2.20346e-04 2.03764e-04 -6.17182e-05 9.58066e-05 -1.44262e-05 6.92990e-05 -1.01429e-05 4.14984e-05 -2.81891e-05 2.31172e-05
-2.51388e-03 -4.22416e-06 1.83923e-05 -4.14934e-06 3.11158e-05 -5.73650e-06 4.72301e-05 -1.46296e-05 7.73917e-05 -5.82350e-05 2.03764e-04 2.45055e-04 2.23251e-04 -6.75033e-05 9.86992e-05 -2.57655e-05 5.49055e-05 -3.55094e-05 3.13952e-05 1.19698e-05
-2.78568e-03 1.20912e-05 -3.03248e-06 2.46974e-05 -1.99865e-06 3.78315e-05 -3.61407e-06 5.48875e-05 -1.34953e-05 8.73274e-05 -6.17182e-05 2.23251e-04 2.65578e-04 2.36463e-04 -8.48372e-05 8.55035e-05 -5.42526e-05 4.45120e-05 2.91228e-06 1.79209e-04
-3.06474e-03 -2.66005e-06 1.85102e-05 -4.68380e-07 3.10021e-05 1.04104e-06 4.45353e-05 -8.82441e-07 6.22546e-05 -1.22265e-05 9.58066e-05 -6.75033e-05 2.36463e-04 2.76096e-04 2.33463e-04 -1.17466e-04 7.68774e-05 -1.61292e-05 1.94610e-04 2.52873e-04
-3.35218e-03 1.21270e-05 -7.02262e-07 2.50713e-05 2.35941e-06 3.76043e-05 3.76511e-06 5.11621e-05 7.29511e-07 6.84875e-05 -1.44262e-05 9.86992e-05 -8.48372e-05 2.33463e-04 2.69322e-04 2.35151e-04 -8.47835e-05 2.29804e-04 2.33272e-04 4.31362e-04
-3.66697e-03 -1.28805e-06 1.88869e-05 2.62189e-06 3.15344e-05 6.01460e-06 4.38512e-05 6.61720e-06 5.63620e-05 5.32864e-07 6.92990e-05 -2.57655e-05 8.55035e-05 -1.17466e-04 2.35151e-04 3.30446e-04 3.99673e-04 1.62783e-04 4.70371e-04 2.48779e-04
-4.00035e-03 1.23261e-05 1.41103e-06 2.58161e-05 6.00052e-06 3.80433e-05 8.68920e-06 4.89499e-05 6.17760e-06 5.65730e-05 -1.01429e-05 5.49055e-05 -5.42526e-05 7.68774e-05 -8.47835e-05 3.99673e-04 6.04595e-04 6.51538e-04 1.72251e-04 2.32597e-04
-4.36156e-03 -4.52004e-08 1.94197e-05 5.31330e-06 3.22211e-05 9.58580e-06 4.28911e-05 9.34409e-06 4.84872e-05 -2.99699e-06 4.14984e-05 -3.55094e-05 4.45120e-05 -1.61292e-05 2.29804e-04 1.62783e-04 6.51538e-04 6.42313e-04 4.23410e-04 -6.37372e-05
-4.74609e-03 1.25618e-05 3.20694e-06 2.64562e-05 8.58694e-06 3.76128e-05 1.00241e-05 4.27804e-05 -1.69524e-07 3.36293e-05 -2.81891e-05 3.13952e-05 2.91228e-06 1.94610e-04 2.33272e-04 4.70371e-04 1.72251e-04 4.23410e-04 4.31671e-04 5.43135e-04
-5.16882e-03 9.90231e-07 1.97717e-05 7.16471e-06 3.18763e-05 1.01815e-05 3.75605e-05 1.96764e-06 2.77735e-05 -2.36339e-05 2.31172e-05 1.19698e-05 1.79209e-04 2.52873e-04 4.31362e-04 2.48779e-04 2.32597e-04 -6.37372e-05 5.43135e-04 7.57067e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_79-80.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.54143e-07 -2.46690e-04 -4.55785e-04 -6.61699e-04 -8.60648e-04 -1.07794e-03 -1.27505e-03 -1.50576e-03 -1.71270e-03 -1.97286e-03 -2.20776e-03 -2.50032e-03 -2.74584e-03 -3.04655e-03 -3.30500e-03 -3.64192e-03 -3.94335e-03 -4.32773e-03 -4.67753e-03 -5.12355e-03
-2.46690e-04 1.38816e-05 2.81173e-05 -1.74912e-05 1.58724e-05 -1.00550e-05 1.28553e-05 -6.78549e-06 1.17868e-05 -4.53867e-06 1.14992e-05 -2.66712e-06 1.15940e-05 -1.07362e-06 1.18536e-05 3.78150e-07 1.22948e-05 1.76737e-06 1.28268e-05 3.04878e-06
-4.55785e-04 2.81173e-05 2.89380e-05 4.32379e-05 -2.36041e-05 2.27700e-05 -1.20721e-05 1.86137e-05 -7.24982e-06 1.75082e-05 -3.85790e-06 1.75480e-05 -1.04889e-06 1.79938e-05 1.33947e-06 1.87053e-05 3.60168e-06 1.96337e-05 5.68834e-06 2.05338e-05
-6.61699e-04 -1.74912e-05 4.32379e-05 4.48053e-05 5.87420e-05 -2.83270e-05 2.98985e-05 -1.24210e-05 2.46704e-05 -5.79282e-06 2.37348e-05 -1.05418e-06 2.41959e-05 2.73785e-06 2.51114e-05 6.08605e-06 2.64547e-05 9.22465e-06 2.78802e-05 1.18611e-05
-8.60648e-04 1.58724e-05 -2.36041e-05 5.87420e-05 6.08446e-05 7.47021e-05 -3.29761e-05 3.73097e-05 -1.27695e-05 3.09633e-05 -4.39533e-06 3.00868e-05 1.37856e-06 3.06698e-05 5.88393e-06 3.19044e-05 9.90429e-06 3.34582e-05 1.32522e-05 3.44574e-05
-1.07794e-03 -1.00550e-05 2.27700e-05 -2.83270e-05 7.47021e-05 7.81278e-05 9.12381e-05 -3.61153e-05 4.54145e-05 -1.12317e-05 3.81468e-05 -8.59607e-07 3.72878e-05 5.99693e-06 3.80673e-05 1.14213e-05 3.96330e-05 1.59107e-05 4.08308e-05 1.83803e-05
-1.27505e-03 1.28553e-05 -1.20721e-05 2.98985e-05 -3.29761e-05 9.12381e-05 9.51153e-05 1.08294e-04 -3.97092e-05 5.40323e-05 -1.02913e-05 4.56434e-05 1.58682e-06 4.43566e-05 9.11642e-06 4.49918e-05 1.47918e-05 4.57877e-05 1.79342e-05 4.36830e-05
-1.50576e-03 -6.78549e-06 1.86137e-05 -1.24210e-05 3.73097e-05 -3.61153e-05 1.08294e-04 1.13872e-04 1.26055e-04 -4.11188e-05 6.35521e-05 -6.92984e-06 5.38870e-05 6.40099e-06 5.20851e-05 1.45694e-05 5.20183e-05 1.92270e-05 4.94741e-05 1.65121e-05
-1.71270e-03 1.17868e-05 -7.24982e-06 2.46704e-05 -1.27695e-05 4.54145e-05 -3.97092e-05 1.26055e-04 1.31919e-04 1.44545e-04 -4.34624e-05 7.35390e-05 -5.22689e-06 6.18944e-05 8.76770e-06 5.86574e-05 1.57654e-05 5.46784e-05 1.39582e-05 4.12273e-05
-1.97286e-03 -4.53867e-06 1.75082e-05 -5.79282e-06 3.09633e-05 -1.12317e-05 5.40323e-05 -4.11188e-05 1.44545e-04 1.52624e-04 1.63979e-04 -4.29597e-05 8.40810e-05 -1.06637e-06 6.98072e-05 1.25578e-05 6.25568e-05 1.35401e-05 4.74801e-05 3.28458e-07
-2.20776e-03 1.14992e-05 -3.85790e-06 2.37348e-05 -4.39533e-06 3.81468e-05 -1.02913e-05 6.35521e-05 -4.34624e-05 1.63979e-04 1.72031e-04 1.83889e-04 -4.49764e-05 9.36986e-05 -1.39504e-06 7.37989e-05 6.33923e-06 5.45582e-05 -4.65616e-06 3.98063e-05
-2.50032e-03 -2.66712e-06 1.75480e-05 -1.05418e-06 3.00868e-05 -8.59607e-07 4.56434e-05 -6.92984e-06 7.35390e-05 -4.29597e-05 1.83889e-04 1.94095e-04 2.03124e-04 -4.59488e-05 9.98269e-05 -5.38359e-06 6.69444e-05 -8.81813e-06 4.79477e-05 2.54249e-05
-2.74584e-03 1.15940e-05 -1.04889e-06 2.41959e-05 1.37856e-06 3.72878e-05 1.58682e-06 5.38870e-05 -5.22689e-06 8.40810e-05 -4.49764e-05 2.03124e-04 2.10987e-04 2.17938e-04 -5.79709e-05 9.36665e-05 -2.64625e-05 5.94445e-05 1.59088e-05 1.58623e-04
-3.04655e-03 -1.07362e-06 1.79938e-05 2.73785e-06 3.06698e-05 5.99693e-06 4.43566e-05 6.40099e-06 6.18944e-05 -1.06637e-06 9.36986e-05 -4.59488e-05 2.17938e-04 2.23432e-04 2.20634e-04 -7.94771e-05 8.79952e-05 1.45519e-06 1.72393e-04 2.16052e-04
-3.30500e-03 1.18536e-05 1.33947e-06 2.51114e-05 5.88393e-06 3.80673e-05 9.11642e-06 5.20851e-05 8.76770e-06 6.98072e-05 -1.39504e-06 9.98269e-05 -5.79709e-05 2.20634e-04 2.18586e-04 2.23554e-04 -6.00527e-05 2.02761e-04 1.96730e-04 3.78042e-04
-3.64192e-03 3.78150e-07 1.87053e-05 6.08605e-06 3.19044e-05 1.14213e-05 4.49918e-05 1.45694e-05 5.86574e-05 1.25578e-05 7.37989e-05 -5.38359e-06 9.36665e-05 -7.94771e-05 2.23554e-04 2.63797e-04 3.48385e-04 1.37630e-04 4.12198e-04 2.44670e-04
-3.94335e-03 1.22948e-05 3.60168e-06 2.64547e-05 9.90429e-06 3.96330e-05 1.47918e-05 5.20183e-05 1.57654e-05 6.25568e-05 6.33923e-06 6.69444e-05 -2.64625e-05 8.79952e-05 -6.00527e-05 3.48385e-04 4.77866e-04 5.67274e-04 1.75844e-04 2.46211e-04
-4.32773e-03 1.76737e-06 1.96337e-05 9.22465e-06 3.34582e-05 1.59107e-05 4.57877e-05 1.92270e-05 5.46784e-05 1.35401e-05 5.45582e-05 -8.81813e-06 5.94445e-05 1.45519e-06 2.02761e-04 1.37630e-04 5.67274e-04 5.42774e-04 4.09922e-04 -2.23687e-05
-4.67753e-03 1.28268e-05 5.68834e-06 2.78802e-05 1.32522e-05 4.08308e-05 1.79342e-05 4.94741e-05 1.39582e-05 4.74801e-05 -4.65616e-06 4.79477e-05 1.59088e-05 1.72393e-04 1.96730e-04 4.12198e-04 1.75844e-04 4.09922e-04 3.58810e-04 4.78080e-04
-5.12355e-03 3.04878e-06 2.05338e-05 1.18611e-05 3.44574e-05 1.83803e-05 4.36830e-05 1.65121e-05 4.12273e-05 3.28458e-07 3.98063e-05 2.54249e-05 1.58623e-04 2.16052e-04 3.78042e-04 2.44670e-04 2.46211e-04 -2.23687e-05 4.78080e-04 6.26531e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_8-9.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.49993e-04 4.28007e-04 -4.48706e-04 1.10311e-04 -4.21246e-04 -6.56738e-05 -4.62142e-04 -2.03462e-04 -5.28268e-04 -3.26450e-04 -6.06979e-04 -4.42715e-04 -6.93309e-04 -5.56515e-04 -7.85353e-04 -6.69501e-04 -8.82608e-04 -7.83698e-04 -9.84634e-04 -9.00257e-04
4.28007e-04 5.73771e-03 1.26751e-03 -8.21039e-04 5.84306e-04 -5.28388e-04 3.88685e-04 -4.15596e-04 2.86158e-04 -3.58632e-04 2.19144e-04 -3.26426e-04 1.69154e-04 -3.07535e-04 1.28507e-04 -2.96884e-04 9.34229e-05 -2.91945e-04 6.17683e-05 -2.91343e-04
-4.48706e-04 1.26751e-03 1.04639e-02 1.89238e-03 -1.16213e-03 7.64079e-04 -7.23402e-04 4.80054e-04 -5.73317e-04 3.36468e-04 -5.04060e-04 2.42374e-04 -4.68884e-04 1.70891e-04 -4.51662e-04 1.11307e-04 -4.45559e-04 5.84970e-05 -4.47306e-04 9.56093e-06
1.10311e-04 -8.21039e-04 1.89238e-03 1.51824e-02 2.50088e-03 -1.49942e-03 9.16886e-04 -9.08917e-04 5.41716e-04 -7.21242e-04 3.57209e-04 -6.41051e-04 2.36904e-04 -6.04716e-04 1.44798e-04 -5.91078e-04 6.69763e-05 -5.91457e-04 -3.12845e-06 -6.01812e-04
-4.21246e-04 5.84306e-04 -1.16213e-03 2.50088e-03 1.98900e-02 3.09920e-03 -1.84316e-03 1.05441e-03 -1.09765e-03 5.85609e-04 -8.71518e-04 3.59169e-04 -7.80613e-04 2.12154e-04 -7.43854e-04 9.90878e-05 -7.34829e-04 2.64796e-06 -7.42897e-04 -8.52251e-05
-6.56738e-05 -5.28388e-04 7.64079e-04 -1.49942e-03 3.09920e-03 2.45869e-02 3.68771e-03 -2.19574e-03 1.17946e-03 -1.29371e-03 6.15310e-04 -1.02869e-03 3.45825e-04 -9.27274e-04 1.71266e-04 -8.90700e-04 3.64651e-05 -8.87159e-04 -7.93874e-05 -9.03986e-04
-4.62142e-04 3.88685e-04 -7.23402e-04 9.16886e-04 -1.84316e-03 3.68771e-03 2.92734e-02 4.26612e-03 -2.55818e-03 1.29281e-03 -1.49903e-03 6.31978e-04 -1.19507e-03 3.18382e-04 -1.08352e-03 1.15294e-04 -1.04780e-03 -4.22172e-05 -1.05064e-03 -1.78535e-04
-2.03462e-04 -4.15596e-04 4.80054e-04 -9.08917e-04 1.05441e-03 -2.19574e-03 4.26612e-03 3.39491e-02 4.83402e-03 -2.93125e-03 1.39446e-03 -1.71490e-03 6.35780e-04 -1.37230e-03 2.76970e-04 -1.25119e-03 4.42696e-05 -1.21713e-03 -1.37105e-04 -1.22752e-03
-5.28268e-04 2.86158e-04 -5.73317e-04 5.41716e-04 -1.09765e-03 1.17946e-03 -2.55818e-03 4.83402e-03 3.86138e-02 5.39092e-03 -3.31563e-03 1.48406e-03 -1.94236e-03 6.26404e-04 -1.56165e-03 2.21246e-04 -1.43173e-03 -4.22792e-05 -1.40045e-03 -2.48988e-04
-3.26450e-04 -3.58632e-04 3.36468e-04 -7.21242e-04 5.85609e-04 -1.29371e-03 1.29281e-03 -2.93125e-03 5.39092e-03 4.32669e-02 5.93617e-03 -3.71214e-03 1.56096e-03 -2.18252e-03 6.03182e-04 -1.76443e-03 1.50435e-04 -1.62680e-03 -1.45425e-04 -1.59963e-03
-6.06979e-04 2.19144e-04 -5.04060e-04 3.57209e-04 -8.71518e-04 6.15310e-04 -1.49903e-03 1.39446e-03 -3.31563e-03 5.93617e-03 4.79078e-02 6.46901e-03 -4.12162e-03 1.62437e-03 -2.43640e-03 5.65222e-04 -1.98203e-03 6.33540e-05 -1.83800e-03 -2.66603e-04
-4.42715e-04 -3.26426e-04 2.42374e-04 -6.41051e-04 3.59169e-04 -1.02869e-03 6.31978e-04 -1.71490e-03 1.48406e-03 -3.71214e-03 6.46901e-03 5.25355e-02 6.98855e-03 -4.54512e-03 1.67326e-03 -2.70541e-03 5.11210e-04 -2.21608e-03 -4.15557e-05 -2.06749e-03
-6.93309e-04 1.69154e-04 -4.68884e-04 2.36904e-04 -7.80613e-04 3.45825e-04 -1.19507e-03 6.35780e-04 -1.94236e-03 1.56096e-03 -4.12162e-03 6.98855e-03 5.71492e-02 7.49370e-03 -4.98385e-03 1.70627e-03 -2.99099e-03 4.39535e-04 -2.46854e-03 -1.66316e-04
-5.56515e-04 -3.07535e-04 1.70891e-04 -6.04716e-04 2.12154e-04 -9.27274e-04 3.18382e-04 -1.37230e-03 6.26404e-04 -2.18252e-03 1.62437e-03 -4.54512e-03 7.49370e-03 6.17475e-02 7.98307e-03 -5.43935e-03 1.72174e-03 -3.29521e-03 3.48122e-04 -2.74189e-03
-7.85353e-04 1.28507e-04 -4.51662e-04 1.44798e-04 -7.43854e-04 1.71266e-04 -1.08352e-03 2.76970e-04 -1.56165e-03 6.03182e-04 -2.43640e-03 1.67326e-03 -4.98385e-03 7.98307e-03 6.63291e-02 8.45496e-03 -5.91353e-03 1.71754e-03 -3.62035e-03 2.34284e-04
-6.69501e-04 -2.96884e-04 1.11307e-04 -5.91078e-04 9.90878e-05 -8.90700e-04 1.15294e-04 -1.25119e-03 2.21246e-04 -1.76443e-03 5.65222e-04 -2.70541e-03 1.70627e-03 -5.43935e-03 8.45496e-03 7.08919e-02 8.90725e-03 -6.40879e-03 1.69099e-03 -3.96956e-03
-8.82608e-04 9.34229e-05 -4.45559e-04 6.69763e-05 -7.34829e-04 3.64651e-05 -1.04780e-03 4.42696e-05 -1.43173e-03 1.50435e-04 -1.98203e-03 5.11210e-04 -2.99099e-03 1.72174e-03 -5.91353e-03 8.90725e-03 7.54336e-02 9.33721e-03 -6.92810e-03 1.63868e-03
-7.83698e-04 -2.91945e-04 5.84970e-05 -5.91457e-04 2.64796e-06 -8.87159e-04 -4.22172e-05 -1.21713e-03 -4.22792e-05 -1.62680e-03 6.33540e-05 -2.21608e-03 4.39535e-04 -3.29521e-03 1.71754e-03 -6.40879e-03 9.33721e-03 7.99512e-02 9.74145e-03 -7.47547e-03
-9.84634e-04 6.17683e-05 -4.47306e-04 -3.12845e-06 -7.42897e-04 -7.93874e-05 -1.05064e-03 -1.37105e-04 -1.40045e-03 -1.45425e-04 -1.83800e-03 -4.15557e-05 -2.46854e-03 3.48122e-04 -3.62035e-03 1.69099e-03 -6.92810e-03 9.74145e-03 8.44408e-02 1.01155e-02
-9.00257e-04 -2.91343e-04 9.56093e-06 -6.01812e-04 -8.52251e-05 -9.03986e-04 -1.78535e-04 -1.22752e-03 -2.48988e-04 -1.59963e-03 -2.66603e-04 -2.06749e-03 -1.66316e-04 -2.74189e-03 2.34284e-04 -3.96956e-03 1.63868e-03 -7.47547e-03 1.01155e-02 8.88973e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_80-81.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.29422e-08 -2.42880e-04 -4.54139e-04 -6.51677e-04 -8.56768e-04 -1.06243e-03 -1.26834e-03 -1.48482e-03 -1.70222e-03 -1.94518e-03 -2.19147e-03 -2.46487e-03 -2.72382e-03 -3.00427e-03 -3.27681e-03 -3.59057e-03 -3.90619e-03 -4.26517e-03 -4.62921e-03 -5.04721e-03
-2.42880e-04 9.40791e-06 2.43750e-05 -1.49790e-05 1.40680e-05 -8.40303e-06 1.15835e-05 -5.42805e-06 1.07950e-05 -3.32688e-06 1.06990e-05 -1.53067e-06 1.09528e-05 3.84998e-08 1.13626e-05 1.50373e-06 1.19600e-05 2.95354e-06 1.26826e-05 4.36734e-06
-4.54139e-04 2.43750e-05 2.05628e-05 3.76435e-05 -1.99121e-05 2.04393e-05 -9.63802e-06 1.71003e-05 -5.15994e-06 1.64306e-05 -1.88871e-06 1.67932e-05 9.13564e-07 1.75360e-05 3.37745e-06 1.85487e-05 5.79165e-06 1.98281e-05 8.14732e-06 2.12035e-05
-6.51677e-04 -1.49790e-05 3.76435e-05 3.24231e-05 5.13466e-05 -2.36908e-05 2.70885e-05 -9.53239e-06 2.29314e-05 -3.37943e-06 2.25395e-05 1.18904e-06 2.34085e-05 4.97846e-06 2.47114e-05 8.43836e-06 2.64700e-05 1.18284e-05 2.84406e-05 1.49692e-05
-8.56768e-04 1.40680e-05 -1.99121e-05 5.13466e-05 4.47314e-05 6.55781e-05 -2.70174e-05 3.41579e-05 -8.94786e-06 2.92005e-05 -1.06926e-06 2.90636e-05 4.62702e-06 3.02508e-05 9.28064e-06 3.20863e-05 1.36398e-05 3.43689e-05 1.76324e-05 3.64715e-05
-1.06243e-03 -8.40303e-06 2.04393e-05 -2.36908e-05 6.55781e-05 5.79705e-05 8.04201e-05 -2.92671e-05 4.19149e-05 -7.03441e-06 3.63053e-05 2.71618e-06 3.63431e-05 9.49360e-06 3.78768e-05 1.51381e-05 4.02607e-05 2.02043e-05 4.26405e-05 2.39784e-05
-1.26834e-03 1.15835e-05 -9.63802e-06 2.70885e-05 -2.70174e-05 8.04201e-05 7.14633e-05 9.58709e-05 -3.12763e-05 5.03451e-05 -4.86100e-06 4.40017e-05 6.46977e-06 4.39176e-05 1.41336e-05 4.56554e-05 2.04330e-05 4.78823e-05 2.50306e-05 4.83494e-05
-1.48482e-03 -5.42805e-06 1.71003e-05 -9.53239e-06 3.41579e-05 -2.92671e-05 9.58709e-05 8.61455e-05 1.12071e-04 -3.18267e-05 5.96800e-05 -1.11396e-06 5.24221e-05 1.16491e-05 5.21260e-05 2.01482e-05 5.36750e-05 2.61183e-05 5.38536e-05 2.68557e-05
-1.70222e-03 1.07950e-05 -5.15994e-06 2.29314e-05 -8.94786e-06 4.19149e-05 -3.12763e-05 1.12071e-04 1.01010e-04 1.29127e-04 -3.22065e-05 6.97538e-05 2.35308e-06 6.10978e-05 1.61072e-05 6.00541e-05 2.43177e-05 5.91886e-05 2.61048e-05 5.16067e-05
-1.94518e-03 -3.32688e-06 1.64306e-05 -3.37943e-06 2.92005e-05 -7.03441e-06 5.03451e-05 -3.18267e-05 1.29127e-04 1.17641e-04 1.47225e-04 -3.07487e-05 8.05133e-05 7.24582e-06 6.99719e-05 2.12240e-05 6.63371e-05 2.54824e-05 5.74400e-05 1.82593e-05
-2.19147e-03 1.06990e-05 -1.88871e-06 2.25395e-05 -1.06926e-06 3.63053e-05 -4.86100e-06 5.96800e-05 -3.22065e-05 1.47225e-04 1.34363e-04 1.66112e-04 -3.00025e-05 9.10693e-05 1.01606e-05 7.66248e-05 2.05098e-05 6.43353e-05 1.54721e-05 5.34694e-05
-2.46487e-03 -1.53067e-06 1.67932e-05 1.18904e-06 2.90636e-05 2.71618e-06 4.40017e-05 -1.11396e-06 6.97538e-05 -3.07487e-05 1.66112e-04 1.52699e-04 1.84856e-04 -2.89745e-05 9.94231e-05 9.84397e-06 7.53738e-05 1.13945e-05 6.08360e-05 3.61899e-05
-2.72382e-03 1.09528e-05 9.13564e-07 2.34085e-05 4.62702e-06 3.63431e-05 6.46977e-06 5.24221e-05 2.35308e-06 8.05133e-05 -3.00025e-05 1.84856e-04 1.68463e-04 2.00730e-04 -3.46988e-05 9.89471e-05 -2.62960e-06 7.13559e-05 2.93099e-05 1.43173e-04
-3.00427e-03 3.84998e-08 1.75360e-05 4.97846e-06 3.02508e-05 9.49360e-06 4.39176e-05 1.16491e-05 6.10978e-05 7.24582e-06 9.10693e-05 -2.89745e-05 2.00730e-04 1.80233e-04 2.07711e-04 -4.93819e-05 9.62515e-05 1.58579e-05 1.55026e-04 1.84881e-04
-3.27681e-03 1.13626e-05 3.37745e-06 2.47114e-05 9.28064e-06 3.78768e-05 1.41336e-05 5.21260e-05 1.61072e-05 6.99719e-05 1.01606e-05 9.94231e-05 -3.46988e-05 2.07711e-04 1.79636e-04 2.12412e-04 -3.63089e-05 1.81535e-04 1.69271e-04 3.31389e-04
-3.59057e-03 1.50373e-06 1.85487e-05 8.43836e-06 3.20863e-05 1.51381e-05 4.56554e-05 2.01482e-05 6.00541e-05 2.12240e-05 7.66248e-05 9.84397e-06 9.89471e-05 -4.93819e-05 2.12412e-04 2.10855e-04 3.06132e-04 1.16759e-04 3.60885e-04 2.35289e-04
-3.90619e-03 1.19600e-05 5.79165e-06 2.64700e-05 1.36398e-05 4.02607e-05 2.04330e-05 5.36750e-05 2.43177e-05 6.63371e-05 2.05098e-05 7.53738e-05 -2.62960e-06 9.62515e-05 -3.63089e-05 3.06132e-04 3.78286e-04 4.93702e-04 1.77081e-04 2.54177e-04
-4.26517e-03 2.95354e-06 1.98281e-05 1.18284e-05 3.43689e-05 2.02043e-05 4.78823e-05 2.61183e-05 5.91886e-05 2.54824e-05 6.43353e-05 1.13945e-05 7.13559e-05 1.58579e-05 1.81535e-04 1.16759e-04 4.93702e-04 4.57042e-04 3.94318e-04 1.23639e-05
-4.62921e-03 1.26826e-05 8.14732e-06 2.84406e-05 1.76324e-05 4.26405e-05 2.50306e-05 5.38536e-05 2.61048e-05 5.74400e-05 1.54721e-05 6.08360e-05 2.93099e-05 1.55026e-04 1.69271e-04 3.60885e-04 1.77081e-04 3.94318e-04 3.05470e-04 4.24258e-04
-5.04721e-03 4.36734e-06 2.12035e-05 1.49692e-05 3.64715e-05 2.39784e-05 4.83494e-05 2.68557e-05 5.16067e-05 1.82593e-05 5.34694e-05 3.61899e-05 1.43173e-04 1.84881e-04 3.31389e-04 2.35289e-04 2.54177e-04 1.23639e-05 4.24258e-04 5.16212e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_81-82.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.94992e-07 -2.42395e-04 -4.47355e-04 -6.46982e-04 -8.45466e-04 -1.05367e-03 -1.25260e-03 -1.47172e-03 -1.68111e-03 -1.92614e-03 -2.16280e-03 -2.43855e-03 -2.68809e-03 -2.97147e-03 -3.23355e-03 -3.54902e-03 -3.85243e-03 -4.21258e-03 -4.56273e-03 -4.98085e-03
-2.42395e-04 5.97209e-06 2.11185e-05 -1.27468e-05 1.24749e-05 -6.91638e-06 1.04596e-05 -4.19144e-06 9.91938e-06 -2.21095e-06 9.99425e-06 -4.74380e-07 1.03916e-05 1.07902e-06 1.09360e-05 2.56017e-06 1.16716e-05 4.06512e-06 1.25595e-05 5.59220e-06
-4.47355e-04 2.11185e-05 1.40120e-05 3.27579e-05 -1.67604e-05 1.83318e-05 -7.62945e-06 1.56805e-05 -3.49497e-06 1.53596e-05 -3.77860e-07 1.59654e-05 2.36744e-06 1.69252e-05 4.84172e-06 1.81509e-05 7.32199e-06 1.96735e-05 9.83034e-06 2.13791e-05
-6.46982e-04 -1.27468e-05 3.27579e-05 2.28247e-05 4.48895e-05 -1.95666e-05 2.45657e-05 -6.93570e-06 2.13391e-05 -1.19597e-06 2.14138e-05 3.22335e-06 2.26318e-05 7.00677e-06 2.42610e-05 1.05546e-05 2.63622e-05 1.41446e-05 2.87742e-05 1.76831e-05
-8.45466e-04 1.24749e-05 -1.67604e-05 4.48895e-05 3.20362e-05 5.75836e-05 -2.20061e-05 3.12547e-05 -5.88318e-06 2.74609e-05 1.48053e-06 2.79071e-05 7.02311e-06 2.95511e-05 1.17110e-05 3.18250e-05 1.62485e-05 3.46294e-05 2.06499e-05 3.75252e-05
-1.05367e-03 -6.91638e-06 1.83318e-05 -1.95666e-05 5.75836e-05 4.23222e-05 7.09387e-05 -2.31871e-05 3.87074e-05 -3.28510e-06 3.45248e-05 5.91055e-06 3.53226e-05 1.26005e-05 3.74809e-05 1.84048e-05 4.05241e-05 2.39134e-05 4.38360e-05 2.86897e-05
-1.25260e-03 1.04596e-05 -7.62945e-06 2.45657e-05 -2.20061e-05 7.09387e-05 5.27520e-05 8.49398e-05 -2.42770e-05 4.68590e-05 -6.10431e-07 4.22180e-05 1.01205e-05 4.30845e-05 1.77630e-05 4.56557e-05 2.44245e-05 4.89397e-05 3.00172e-05 5.13110e-05
-1.47172e-03 -4.19144e-06 1.56805e-05 -6.93570e-06 3.12547e-05 -2.31871e-05 8.49398e-05 6.46099e-05 9.97503e-05 -2.36148e-05 5.60151e-05 4.01984e-06 5.08167e-05 1.62440e-05 5.17674e-05 2.49559e-05 5.46039e-05 3.19112e-05 5.68982e-05 3.53002e-05
-1.68111e-03 9.91938e-06 -3.49497e-06 2.13391e-05 -5.88318e-06 3.87074e-05 -2.42770e-05 9.97503e-05 7.64629e-05 1.15470e-04 -2.30009e-05 6.59926e-05 8.16744e-06 5.98093e-05 2.15084e-05 6.04764e-05 3.04721e-05 6.19634e-05 3.48678e-05 5.89207e-05
-1.92614e-03 -2.21095e-06 1.53596e-05 -1.19597e-06 2.74609e-05 -3.28510e-06 4.68590e-05 -2.36148e-05 1.15470e-04 9.04510e-05 1.32339e-04 -2.00512e-05 7.68935e-05 1.44324e-05 6.94770e-05 2.85386e-05 6.87077e-05 3.52602e-05 6.47089e-05 3.29761e-05
-2.16280e-03 9.99425e-06 -3.77860e-07 2.14138e-05 1.48053e-06 3.45248e-05 -6.10431e-07 5.60151e-05 -2.30009e-05 1.32339e-04 1.04296e-04 1.50178e-04 -1.79540e-05 8.79658e-05 1.88767e-05 7.79089e-05 3.09401e-05 7.10776e-05 3.06302e-05 6.39883e-05
-2.43855e-03 -4.74380e-07 1.59654e-05 3.22335e-06 2.79071e-05 5.91055e-06 4.22180e-05 4.01984e-06 6.59926e-05 -2.00512e-05 1.50178e-04 1.20486e-04 1.68343e-04 -1.43873e-05 9.79992e-05 2.24604e-05 8.11347e-05 2.80478e-05 7.09952e-05 4.66806e-05
-2.68809e-03 1.03916e-05 2.36744e-06 2.26318e-05 7.02311e-06 3.53226e-05 1.01205e-05 5.08167e-05 8.16744e-06 7.68935e-05 -1.79540e-05 1.68343e-04 1.34307e-04 1.84755e-04 -1.63170e-05 1.01772e-04 1.57184e-05 8.03818e-05 4.04708e-05 1.31601e-04
-2.97147e-03 1.07902e-06 1.69252e-05 7.00677e-06 2.95511e-05 1.26005e-05 4.30845e-05 1.62440e-05 5.98093e-05 1.44324e-05 8.79658e-05 -1.43873e-05 1.84755e-04 1.46551e-04 1.94927e-04 -2.40779e-05 1.02229e-04 2.95637e-05 1.42088e-04 1.61231e-04
-3.23355e-03 1.09360e-05 4.84172e-06 2.42610e-05 1.17110e-05 3.74809e-05 1.77630e-05 5.17674e-05 2.15084e-05 6.94770e-05 1.88767e-05 9.79992e-05 -1.63170e-05 1.94927e-04 1.48240e-04 2.01599e-04 -1.60508e-05 1.65045e-04 1.47044e-04 2.90579e-04
-3.54902e-03 2.56017e-06 1.81509e-05 1.05546e-05 3.18250e-05 1.84048e-05 4.56557e-05 2.49559e-05 6.04764e-05 2.85386e-05 7.79089e-05 2.24604e-05 1.01772e-04 -2.40779e-05 2.01599e-04 1.71208e-04 2.71632e-04 1.02204e-04 3.16202e-04 2.24410e-04
-3.85243e-03 1.16716e-05 7.32199e-06 2.63622e-05 1.62485e-05 4.05241e-05 2.44245e-05 5.46039e-05 3.04721e-05 6.87077e-05 3.09401e-05 8.11347e-05 1.57184e-05 1.02229e-04 -1.60508e-05 2.71632e-04 2.98905e-04 4.29742e-04 1.73405e-04 2.56690e-04
-4.21258e-03 4.06512e-06 1.96735e-05 1.41446e-05 3.46294e-05 2.39134e-05 4.89397e-05 3.19112e-05 6.19634e-05 3.52602e-05 7.10776e-05 2.80478e-05 8.03818e-05 2.95637e-05 1.65045e-04 1.02204e-04 4.29742e-04 3.85629e-04 3.76642e-04 4.40245e-05
-4.56273e-03 1.25595e-05 9.83034e-06 2.87742e-05 2.06499e-05 4.38360e-05 3.00172e-05 5.68982e-05 3.48678e-05 6.47089e-05 3.06302e-05 7.09952e-05 4.04708e-05 1.42088e-04 1.47044e-04 3.16202e-04 1.73405e-04 3.76642e-04 2.64350e-04 3.80375e-04
-4.98085e-03 5.59220e-06 2.13791e-05 1.76831e-05 3.75252e-05 2.86897e-05 5.13110e-05 3.53002e-05 5.89207e-05 3.29761e-05 6.39883e-05 4.66806e-05 1.31601e-04 1.61231e-04 2.90579e-04 2.24410e-04 2.56690e-04 4.40245e-05 3.80375e-04 4.26947e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_82-83.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.45295e-07 -2.41629e-04 -4.40212e-04 -6.41839e-04 -8.33524e-04 -1.04421e-03 -1.23570e-03 -1.45773e-03 -1.65839e-03 -1.90578e-03 -2.13235e-03 -2.41034e-03 -2.64999e-03 -2.93652e-03 -3.18730e-03 -3.50485e-03 -3.79496e-03 -4.15678e-03 -4.49181e-03 -4.91034e-03
-2.41629e-04 3.36868e-06 1.82749e-05 -1.07893e-05 1.10515e-05 -5.61843e-06 9.43874e-06 -3.11906e-06 9.10730e-06 -1.25304e-06 9.32247e-06 4.20609e-07 9.83435e-06 1.94929e-06 1.04840e-05 3.43035e-06 1.13243e-05 4.96520e-06 1.23357e-05 6.56552e-06
-4.40212e-04 1.82749e-05 8.98883e-06 2.84842e-05 -1.40125e-05 1.64310e-05 -5.89957e-06 1.43665e-05 -2.08289e-06 1.43324e-05 8.80274e-07 1.51296e-05 3.55272e-06 1.62572e-05 6.00985e-06 1.76413e-05 8.51484e-06 1.93403e-05 1.11133e-05 2.12830e-05
-6.41839e-04 -1.07893e-05 2.84842e-05 1.54441e-05 3.92315e-05 -1.59769e-05 2.22712e-05 -4.70504e-06 1.98368e-05 6.48876e-07 2.02952e-05 4.90883e-06 2.17888e-05 8.65690e-06 2.36686e-05 1.22429e-05 2.60244e-05 1.59561e-05 2.87607e-05 1.97648e-05
-8.33524e-04 1.10515e-05 -1.40125e-05 3.92315e-05 2.22358e-05 5.05635e-05 -1.76760e-05 2.85884e-05 -3.29314e-06 2.57798e-05 3.58413e-06 2.66962e-05 8.94859e-06 2.86977e-05 1.36156e-05 3.13004e-05 1.82428e-05 3.44862e-05 2.29084e-05 3.79574e-05
-1.04421e-03 -5.61843e-06 1.64310e-05 -1.59769e-05 5.05635e-05 3.02382e-05 6.25927e-05 -1.79385e-05 3.57256e-05 -1.21866e-07 3.27518e-05 8.53914e-06 3.41642e-05 1.51005e-05 3.68083e-05 2.09750e-05 4.03452e-05 2.67708e-05 4.43460e-05 3.22517e-05
-1.23570e-03 9.43874e-06 -5.89957e-06 2.22712e-05 -1.76760e-05 6.25927e-05 3.82518e-05 7.52926e-05 -1.82913e-05 4.35714e-05 2.90822e-06 4.03597e-05 1.30456e-05 4.19910e-05 2.05867e-05 4.51995e-05 2.74489e-05 4.92676e-05 3.37223e-05 5.30406e-05
-1.45773e-03 -3.11906e-06 1.43665e-05 -4.70504e-06 2.85884e-05 -1.79385e-05 7.52926e-05 4.79349e-05 8.88435e-05 -1.65948e-05 5.25043e-05 8.26717e-06 4.90346e-05 1.99394e-05 5.09809e-05 2.87219e-05 5.47971e-05 3.63449e-05 5.86708e-05 4.16696e-05
-1.65839e-03 9.10730e-06 -2.08289e-06 1.98368e-05 -3.29314e-06 3.57256e-05 -1.82913e-05 8.88435e-05 5.73780e-05 1.03332e-04 -1.52195e-05 6.22911e-05 1.28730e-05 5.81716e-05 2.57213e-05 6.01798e-05 3.51300e-05 6.34366e-05 4.14008e-05 6.38660e-05
-1.90578e-03 -1.25304e-06 1.43324e-05 6.48876e-07 2.57798e-05 -1.21866e-07 4.35714e-05 -1.65948e-05 1.03332e-04 6.93282e-05 1.19048e-04 -1.10290e-05 7.32009e-05 2.02462e-05 6.83606e-05 3.42512e-05 6.98021e-05 4.27144e-05 6.95811e-05 4.43515e-05
-2.13235e-03 9.32247e-06 8.80274e-07 2.02952e-05 3.58413e-06 3.27518e-05 2.90822e-06 5.25043e-05 -1.52195e-05 1.19048e-04 8.08379e-05 1.35855e-04 -7.92751e-06 8.45408e-05 2.57483e-05 7.80204e-05 3.88757e-05 7.54403e-05 4.22859e-05 7.19009e-05
-2.41034e-03 4.20609e-07 1.51296e-05 4.90883e-06 2.66962e-05 8.53914e-06 4.03597e-05 8.26717e-06 6.22911e-05 -1.10290e-05 1.35855e-04 9.53536e-05 1.53341e-04 -2.32513e-06 9.57096e-05 3.23503e-05 8.45973e-05 4.10485e-05 7.85616e-05 5.59178e-05
-2.64999e-03 9.83435e-06 3.55272e-06 2.17888e-05 8.94859e-06 3.41642e-05 1.30456e-05 4.90346e-05 1.28730e-05 7.32009e-05 -7.92751e-06 1.53341e-04 1.07518e-04 1.69917e-04 -1.43381e-06 1.02644e-04 3.01192e-05 8.69381e-05 5.02306e-05 1.23159e-04
-2.93652e-03 1.94929e-06 1.62572e-05 8.65690e-06 2.86977e-05 1.51005e-05 4.19910e-05 1.99394e-05 5.81716e-05 2.02462e-05 8.45408e-05 -2.32513e-06 1.69917e-04 1.20110e-04 1.82337e-04 -3.50145e-06 1.06100e-04 4.16509e-05 1.32481e-04 1.43122e-04
-3.18730e-03 1.04840e-05 6.00985e-06 2.36686e-05 1.36156e-05 3.68083e-05 2.05867e-05 5.09809e-05 2.57213e-05 6.83606e-05 2.57483e-05 9.57096e-05 -1.43381e-06 1.82337e-04 1.23605e-04 1.90991e-04 1.70333e-06 1.52334e-04 1.30119e-04 2.55264e-04
-3.50485e-03 3.43035e-06 1.76413e-05 1.22429e-05 3.13004e-05 2.09750e-05 4.51995e-05 2.87219e-05 6.01798e-05 3.42512e-05 7.80204e-05 3.23503e-05 1.02644e-04 -3.50145e-06 1.90991e-04 1.41437e-04 2.43402e-04 9.21371e-05 2.77504e-04 2.11731e-04
-3.79496e-03 1.13243e-05 8.51484e-06 2.60244e-05 1.82428e-05 4.03452e-05 2.74489e-05 5.47971e-05 3.51300e-05 6.98021e-05 3.88757e-05 8.45973e-05 3.01192e-05 1.06100e-04 1.70333e-06 2.43402e-04 2.37123e-04 3.74419e-04 1.66925e-04 2.54397e-04
-4.15678e-03 4.96520e-06 1.93403e-05 1.59561e-05 3.44862e-05 2.67708e-05 4.92676e-05 3.63449e-05 6.34366e-05 4.27144e-05 7.54403e-05 4.10485e-05 8.69381e-05 4.16509e-05 1.52334e-04 9.21371e-05 3.74419e-04 3.25423e-04 3.56946e-04 7.12514e-05
-4.49181e-03 1.23357e-05 1.11133e-05 2.87607e-05 2.29084e-05 4.43460e-05 3.37223e-05 5.86708e-05 4.14008e-05 6.95811e-05 4.22859e-05 7.85616e-05 5.02306e-05 1.32481e-04 1.30119e-04 2.77504e-04 1.66925e-04 3.56946e-04 2.33504e-04 3.44892e-04
-4.91034e-03 6.56552e-06 2.12830e-05 1.97648e-05 3.79574e-05 3.22517e-05 5.30406e-05 4.16696e-05 6.38660e-05 4.43515e-05 7.19009e-05 5.59178e-05 1.23159e-04 1.43122e-04 2.55264e-04 2.11731e-04 2.54397e-04 7.12514e-05 3.44892e-04 3.54645e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_83-84.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.10528e-07 -2.39211e-04 -4.34598e-04 -6.34052e-04 -8.23364e-04 -1.03114e-03 -1.22083e-03 -1.43914e-03 -1.63794e-03 -1.88014e-03 -2.10402e-03 -2.37625e-03 -2.61376e-03 -2.89481e-03 -3.14300e-03 -3.45310e-03 -3.73935e-03 -4.09229e-03 -4.42220e-03 -4.83012e-03
-2.39211e-04 1.42697e-06 1.57947e-05 -9.09603e-06 9.78382e-06 -4.51853e-06 8.51445e-06 -2.23251e-06 8.35563e-06 -4.83454e-07 8.68047e-06 1.11657e-06 9.27760e-06 2.60352e-06 1.00035e-05 4.06180e-06 1.09151e-05 5.59487e-06 1.20075e-05 7.22442e-06
-4.34598e-04 1.57947e-05 5.21202e-06 2.47546e-05 -1.16069e-05 1.47372e-05 -4.39355e-06 1.31795e-05 -8.63120e-07 1.33888e-05 1.95412e-06 1.43445e-05 4.55011e-06 1.56073e-05 6.97883e-06 1.71151e-05 9.48673e-06 1.89467e-05 1.21364e-05 2.10648e-05
-6.34052e-04 -9.09603e-06 2.47546e-05 9.82345e-06 3.42797e-05 -1.29138e-05 2.01960e-05 -2.86909e-06 1.84328e-05 2.11030e-06 1.91972e-05 6.19008e-06 2.08975e-05 9.86207e-06 2.29596e-05 1.34293e-05 2.54894e-05 1.71844e-05 2.84421e-05 2.11414e-05
-8.23364e-04 9.78382e-06 -1.16069e-05 3.42797e-05 1.48085e-05 4.44099e-05 -1.39088e-05 2.61674e-05 -1.07060e-06 2.42020e-05 5.35584e-06 2.55068e-05 1.05356e-05 2.77923e-05 1.51530e-05 3.06454e-05 1.98146e-05 3.41107e-05 2.46434e-05 3.79994e-05
-1.03114e-03 -4.51853e-06 1.47372e-05 -1.29138e-05 4.44099e-05 2.09692e-05 5.52541e-05 -1.35208e-05 3.29749e-05 2.40961e-06 3.10129e-05 1.05387e-05 3.29080e-05 1.69157e-05 3.59163e-05 2.27661e-05 3.98013e-05 2.86979e-05 4.42777e-05 3.46205e-05
-1.22083e-03 8.51445e-06 -4.39355e-06 2.01960e-05 -1.39088e-05 5.52541e-05 2.72229e-05 6.67907e-05 -1.31210e-05 4.05189e-05 5.87416e-06 3.85202e-05 1.54444e-05 4.07716e-05 2.28428e-05 4.44706e-05 2.97986e-05 4.91170e-05 3.65225e-05 5.39124e-05
-1.43914e-03 -2.23251e-06 1.31795e-05 -2.86909e-06 2.61674e-05 -1.35208e-05 6.67907e-05 3.50740e-05 7.91954e-05 -1.07697e-05 4.91670e-05 1.15703e-05 4.71323e-05 2.26553e-05 4.98574e-05 3.13674e-05 5.43905e-05 3.93720e-05 5.93929e-05 4.60265e-05
-1.63794e-03 8.35563e-06 -8.63120e-07 1.84328e-05 -1.07060e-06 3.29749e-05 -1.31210e-05 7.91954e-05 4.28204e-05 9.25628e-05 -8.56756e-06 5.87387e-05 1.67548e-05 5.63487e-05 2.90810e-05 5.94115e-05 3.87201e-05 6.39872e-05 4.63043e-05 6.70358e-05
-1.88014e-03 -4.83454e-07 1.33888e-05 2.11030e-06 2.42020e-05 2.40961e-06 4.05189e-05 -1.07697e-05 9.25628e-05 5.29492e-05 1.07186e-04 -3.66313e-06 6.95076e-05 2.46474e-05 6.67783e-05 3.83455e-05 6.98892e-05 4.79368e-05 7.24986e-05 5.25643e-05
-2.10402e-03 8.68047e-06 1.95412e-06 1.91972e-05 5.35584e-06 3.10129e-05 5.87416e-06 4.91670e-05 -8.56756e-06 1.07186e-04 6.28666e-05 1.23003e-04 5.04566e-07 8.09610e-05 3.12412e-05 7.72929e-05 4.49517e-05 7.79805e-05 5.12209e-05 7.76584e-05
-2.37625e-03 1.11657e-06 1.43445e-05 6.19008e-06 2.55068e-05 1.05387e-05 3.85202e-05 1.15703e-05 5.87387e-05 -3.66313e-06 1.23003e-04 7.57380e-05 1.39732e-04 7.31377e-06 9.28119e-05 3.96659e-05 8.62480e-05 5.06174e-05 8.38727e-05 6.34146e-05
-2.61376e-03 9.27760e-06 4.55011e-06 2.08975e-05 1.05356e-05 3.29080e-05 1.54444e-05 4.71323e-05 1.67548e-05 6.95076e-05 5.04566e-07 1.39732e-04 8.68841e-05 1.56194e-04 1.07101e-05 1.02046e-04 4.14196e-05 9.14193e-05 5.87694e-05 1.17170e-04
-2.89481e-03 2.60352e-06 1.56073e-05 9.86207e-06 2.77923e-05 1.69157e-05 4.07716e-05 2.26553e-05 5.63487e-05 2.46474e-05 8.09610e-05 7.31377e-06 1.56194e-04 9.92410e-05 1.70093e-04 1.26916e-05 1.08170e-04 5.16476e-05 1.25403e-04 1.29164e-04
-3.14300e-03 1.00035e-05 6.97883e-06 2.29596e-05 1.51530e-05 3.59163e-05 2.28428e-05 4.98574e-05 2.90810e-05 6.67783e-05 3.12412e-05 9.28119e-05 1.07101e-05 1.70093e-04 1.04642e-04 1.80586e-04 1.72836e-05 1.42608e-04 1.17905e-04 2.25181e-04
-3.45310e-03 4.06180e-06 1.71151e-05 1.34293e-05 3.06454e-05 2.27661e-05 4.44706e-05 3.13674e-05 5.94115e-05 3.83455e-05 7.72929e-05 3.96659e-05 1.02046e-04 1.26916e-05 1.80586e-04 1.18984e-04 2.20261e-04 8.52844e-05 2.44383e-04 1.97532e-04
-3.73935e-03 1.09151e-05 9.48673e-06 2.54894e-05 1.98146e-05 3.98013e-05 2.97986e-05 5.43905e-05 3.87201e-05 6.98892e-05 4.49517e-05 8.62480e-05 4.14196e-05 1.08170e-04 1.72836e-05 2.20261e-04 1.90133e-04 3.26986e-04 1.58922e-04 2.48088e-04
-4.09229e-03 5.59487e-06 1.89467e-05 1.71844e-05 3.41107e-05 2.86979e-05 4.91170e-05 3.93720e-05 6.39872e-05 4.79368e-05 7.79805e-05 5.06174e-05 9.14193e-05 5.16476e-05 1.42608e-04 8.52844e-05 3.26986e-04 2.74331e-04 3.35548e-04 9.33140e-05
-4.42220e-03 1.20075e-05 1.21364e-05 2.84421e-05 2.46434e-05 4.42777e-05 3.65225e-05 5.93929e-05 4.63043e-05 7.24986e-05 5.12209e-05 8.38727e-05 5.87694e-05 1.25403e-04 1.17905e-04 2.44383e-04 1.58922e-04 3.35548e-04 2.10574e-04 3.16410e-04
-4.83012e-03 7.22442e-06 2.10648e-05 2.11414e-05 3.79994e-05 3.46205e-05 5.39124e-05 4.60265e-05 6.70358e-05 5.25643e-05 7.76584e-05 6.34146e-05 1.17170e-04 1.29164e-04 2.25181e-04 1.97532e-04 2.48088e-04 9.33140e-05 3.16410e-04 2.96412e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_84-85.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.07678e-07 -2.39010e-04 -4.25430e-04 -6.29681e-04 -8.08023e-04 -1.02245e-03 -1.19953e-03 -1.42566e-03 -1.60985e-03 -1.86011e-03 -2.06683e-03 -2.34782e-03 -2.56772e-03 -2.85891e-03 -3.08777e-03 -3.40739e-03 -3.67154e-03 -4.03390e-03 -4.33922e-03 -4.75586e-03
-2.39010e-04 4.00613e-08 1.36271e-05 -7.58996e-06 8.65905e-06 -3.52655e-06 7.69105e-06 -1.42253e-06 7.68395e-06 2.28094e-07 8.10525e-06 1.76650e-06 8.77831e-06 3.21984e-06 9.57122e-06 4.66017e-06 1.05439e-05 6.19194e-06 1.17041e-05 7.84401e-06
-4.25430e-04 1.36271e-05 2.41021e-06 2.14808e-05 -9.55717e-06 1.31977e-05 -3.16157e-06 1.20625e-05 8.70963e-08 1.24600e-05 2.74138e-06 1.35237e-05 5.23334e-06 1.48724e-05 7.59652e-06 1.64513e-05 1.00585e-05 1.83524e-05 1.26945e-05 2.05631e-05
-6.29681e-04 -7.58996e-06 2.14808e-05 5.70875e-06 2.99312e-05 -1.01896e-05 1.83194e-05 -1.21837e-06 1.71352e-05 3.43228e-06 1.81568e-05 7.34950e-06 2.00282e-05 1.09492e-05 2.22361e-05 1.44906e-05 2.48983e-05 1.82652e-05 2.80115e-05 2.23199e-05
-8.08023e-04 8.65905e-06 -9.55717e-06 2.99312e-05 9.21122e-06 3.89845e-05 -1.07596e-05 2.39272e-05 6.71481e-07 2.26602e-05 6.64335e-06 2.42542e-05 1.15985e-05 2.67336e-05 1.61021e-05 2.97417e-05 2.07083e-05 3.33683e-05 2.55719e-05 3.75045e-05
-1.02245e-03 -3.52655e-06 1.31977e-05 -1.01896e-05 3.89845e-05 1.41484e-05 4.87784e-05 -9.60222e-06 3.04375e-05 4.66736e-06 2.93389e-05 1.23159e-05 3.16333e-05 1.85142e-05 3.49293e-05 2.43176e-05 3.90733e-05 3.03234e-05 4.38944e-05 3.65427e-05
-1.19953e-03 7.69105e-06 -3.16157e-06 1.83194e-05 -1.07596e-05 4.87784e-05 1.88356e-05 5.92557e-05 -8.87782e-06 3.76311e-05 8.10046e-06 3.66248e-05 1.70847e-05 3.93418e-05 2.42561e-05 4.33753e-05 3.11629e-05 4.83933e-05 3.80968e-05 5.38599e-05
-1.42566e-03 -1.42253e-06 1.20625e-05 -1.21837e-06 2.39272e-05 -9.60222e-06 5.92557e-05 2.55815e-05 7.06289e-05 -5.63297e-06 4.60081e-05 1.44676e-05 4.51906e-05 2.50038e-05 4.85416e-05 3.36002e-05 5.36120e-05 4.18340e-05 5.94330e-05 4.94164e-05
-1.60985e-03 7.68395e-06 8.70963e-08 1.71352e-05 6.71481e-07 3.04375e-05 -8.87782e-06 7.06289e-05 3.16566e-05 8.29474e-05 -3.22496e-06 5.52593e-05 1.95476e-05 5.42783e-05 3.12712e-05 5.81211e-05 4.09046e-05 6.36110e-05 4.92883e-05 6.85253e-05
-1.86011e-03 2.28094e-07 1.24600e-05 3.43228e-06 2.26602e-05 4.66736e-06 3.76311e-05 -5.63297e-06 8.29474e-05 4.08170e-05 9.65582e-05 2.75751e-06 6.58660e-05 2.84039e-05 6.48856e-05 4.17172e-05 6.92656e-05 5.20387e-05 7.39851e-05 5.89410e-05
-2.06683e-03 8.10525e-06 2.74138e-06 1.81568e-05 6.64335e-06 2.93389e-05 8.10046e-06 4.60081e-05 -3.22496e-06 9.65582e-05 4.89430e-05 1.11387e-04 7.10790e-06 7.71984e-05 3.50443e-05 7.57799e-05 4.88866e-05 7.88819e-05 5.71860e-05 8.12864e-05
-2.34782e-03 1.76650e-06 1.35237e-05 7.34950e-06 2.42542e-05 1.23159e-05 3.66248e-05 1.44676e-05 5.52593e-05 2.75751e-06 1.11387e-04 6.11286e-05 1.27341e-04 1.55262e-05 8.94732e-05 4.55655e-05 8.64951e-05 5.81238e-05 8.73091e-05 7.00808e-05
-2.56772e-03 8.77831e-06 5.23334e-06 2.00282e-05 1.15985e-05 3.16333e-05 1.70847e-05 4.51906e-05 1.95476e-05 6.58660e-05 7.10790e-06 1.27341e-04 7.07114e-05 1.43445e-04 1.99458e-05 1.00206e-04 4.94139e-05 9.39427e-05 6.52024e-05 1.12696e-04
-2.85891e-03 3.21984e-06 1.48724e-05 1.09492e-05 2.67336e-05 1.85142e-05 3.93418e-05 2.50038e-05 5.42783e-05 2.84039e-05 7.71984e-05 1.55262e-05 1.43445e-04 8.36070e-05 1.58229e-04 2.59931e-05 1.08669e-04 6.05124e-05 1.20170e-04 1.19588e-04
-3.08777e-03 9.57122e-06 7.59652e-06 2.22361e-05 1.61021e-05 3.49293e-05 2.42561e-05 4.85416e-05 3.12712e-05 6.48856e-05 3.50443e-05 8.94732e-05 1.99458e-05 1.58229e-04 8.95226e-05 1.70250e-04 2.98950e-05 1.34943e-04 1.08589e-04 1.99723e-04
-3.40739e-03 4.66017e-06 1.64513e-05 1.44906e-05 2.97417e-05 2.43176e-05 4.33753e-05 3.36002e-05 5.81211e-05 4.17172e-05 7.57799e-05 4.55655e-05 1.00206e-04 2.59931e-05 1.70250e-04 1.03072e-04 2.01063e-04 8.19950e-05 2.16406e-04 1.83816e-04
-3.67154e-03 1.05439e-05 1.00585e-05 2.48983e-05 2.07083e-05 3.90733e-05 3.11629e-05 5.36120e-05 4.09046e-05 6.92656e-05 4.88866e-05 8.64951e-05 4.94139e-05 1.08669e-04 2.98950e-05 2.01063e-04 1.54247e-04 2.86571e-04 1.49168e-04 2.38315e-04
-4.03390e-03 6.19194e-06 1.83524e-05 1.82652e-05 3.33683e-05 3.03234e-05 4.83933e-05 4.18340e-05 6.36110e-05 5.20387e-05 7.88819e-05 5.81238e-05 9.39427e-05 6.05124e-05 1.34943e-04 8.19950e-05 2.86571e-04 2.32414e-04 3.12809e-04 1.11509e-04
-4.33922e-03 1.17041e-05 1.26945e-05 2.80115e-05 2.55719e-05 4.38944e-05 3.80968e-05 5.94330e-05 4.92883e-05 7.39851e-05 5.71860e-05 8.73091e-05 6.52024e-05 1.20170e-04 1.08589e-04 2.16406e-04 1.49168e-04 3.12809e-04 1.92058e-04 2.93325e-04
-4.75586e-03 7.84401e-06 2.05631e-05 2.23199e-05 3.75045e-05 3.65427e-05 5.38599e-05 4.94164e-05 6.85253e-05 5.89410e-05 8.12864e-05 7.00808e-05 1.12696e-04 1.19588e-04 1.99723e-04 1.83816e-04 2.38315e-04 1.11509e-04 2.93325e-04 2.51825e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_85-86.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.51274e-07 -2.19977e-04 -4.40736e-04 -5.94884e-04 -8.26183e-04 -9.74831e-04 -1.21851e-03 -1.36632e-03 -1.62777e-03 -1.78792e-03 -2.08091e-03 -2.26159e-03 -2.57718e-03 -2.76018e-03 -3.09201e-03 -3.29388e-03 -3.66685e-03 -3.90295e-03 -4.32263e-03 -4.60417e-03
-2.19977e-04 -9.96851e-07 1.17038e-05 -6.44690e-06 7.57779e-06 -2.92613e-06 6.81127e-06 -1.07316e-06 6.86869e-06 3.94332e-07 7.29591e-06 1.77250e-06 7.94610e-06 3.08655e-06 8.70343e-06 4.39316e-06 9.62105e-06 5.78957e-06 1.07132e-05 7.30572e-06
-4.40736e-04 1.17038e-05 6.25368e-07 1.86241e-05 -7.42945e-06 1.18811e-05 -1.63600e-06 1.11700e-05 1.47842e-06 1.17945e-05 4.10878e-06 1.30283e-05 6.63306e-06 1.45355e-05 9.06365e-06 1.62652e-05 1.16190e-05 1.83297e-05 1.43881e-05 2.07375e-05
-5.94884e-04 -6.44690e-06 1.86241e-05 2.40742e-06 2.60636e-05 -8.33942e-06 1.64940e-05 -4.79027e-07 1.57141e-05 3.70574e-06 1.68390e-05 7.28794e-06 1.87175e-05 1.06265e-05 2.09002e-05 1.39321e-05 2.34989e-05 1.74815e-05 2.65367e-05 2.13370e-05
-8.26183e-04 7.57779e-06 -7.42945e-06 2.60636e-05 5.69774e-06 3.42170e-05 -7.31457e-06 2.19627e-05 3.04443e-06 2.13736e-05 8.78560e-06 2.33049e-05 1.37146e-05 2.60487e-05 1.82889e-05 2.92924e-05 2.30244e-05 3.31747e-05 2.81042e-05 3.76485e-05
-9.74831e-04 -2.92613e-06 1.18811e-05 -8.33942e-06 3.42170e-05 8.46978e-06 4.29895e-05 -7.18480e-06 2.79242e-05 5.38225e-06 2.74307e-05 1.23439e-05 2.98932e-05 1.81133e-05 3.32440e-05 2.35802e-05 3.73777e-05 2.93110e-05 4.22045e-05 3.53764e-05
-1.21851e-03 6.81127e-06 -1.63600e-06 1.64940e-05 -7.31457e-06 4.29895e-05 1.36679e-05 5.25878e-05 -4.05994e-06 3.50356e-05 1.13561e-05 3.49799e-05 2.00322e-05 3.81977e-05 2.72061e-05 4.26183e-05 3.42720e-05 4.80613e-05 4.15790e-05 5.41854e-05
-1.36632e-03 -1.07316e-06 1.11700e-05 -4.79027e-07 2.19627e-05 -7.18480e-06 5.25878e-05 1.74394e-05 6.29211e-05 -2.75508e-06 4.27964e-05 1.50481e-05 4.28311e-05 2.47599e-05 4.64922e-05 3.28769e-05 5.17345e-05 4.08595e-05 5.78641e-05 4.86504e-05
-1.62777e-03 6.86869e-06 1.47842e-06 1.57141e-05 3.04443e-06 2.79242e-05 -4.05994e-06 6.29211e-05 2.49066e-05 7.43702e-05 3.03346e-06 5.20519e-05 2.38028e-05 5.23858e-05 3.52173e-05 5.69800e-05 4.50416e-05 6.33046e-05 5.42388e-05 6.97728e-05
-1.78792e-03 3.94332e-07 1.17945e-05 3.70574e-06 2.13736e-05 5.38225e-06 3.50356e-05 -2.75508e-06 7.43702e-05 3.00883e-05 8.69011e-05 5.98158e-06 6.19969e-05 2.88699e-05 6.22597e-05 4.13612e-05 6.73508e-05 5.16852e-05 7.33107e-05 5.97805e-05
-2.08091e-03 7.29591e-06 4.10878e-06 1.68390e-05 8.78560e-06 2.74307e-05 1.13561e-05 4.27964e-05 3.03346e-06 8.69011e-05 4.06928e-05 1.00914e-04 1.49888e-05 7.35606e-05 4.06799e-05 7.41054e-05 5.47496e-05 7.91920e-05 6.48564e-05 8.41108e-05
-2.26159e-03 1.77250e-06 1.30283e-05 7.28794e-06 2.33049e-05 1.23439e-05 3.49799e-05 1.50481e-05 5.20519e-05 5.98158e-06 1.00914e-04 4.77517e-05 1.15898e-04 1.93111e-05 8.54792e-05 4.66550e-05 8.50521e-05 5.97950e-05 8.82295e-05 7.11358e-05
-2.57718e-03 7.94610e-06 6.63306e-06 1.87175e-05 1.37146e-05 2.98932e-05 2.00322e-05 4.28311e-05 2.38028e-05 6.19969e-05 1.49888e-05 1.15898e-04 6.13898e-05 1.31654e-04 3.04948e-05 9.76764e-05 5.88951e-05 9.53143e-05 7.43873e-05 1.09988e-04
-2.76018e-03 3.08655e-06 1.45355e-05 1.06265e-05 2.60487e-05 1.81133e-05 3.81977e-05 2.47599e-05 5.23858e-05 2.88699e-05 7.35606e-05 1.93111e-05 1.31654e-04 6.85161e-05 1.46654e-04 3.26886e-05 1.07414e-04 6.34536e-05 1.15393e-04 1.08129e-04
-3.09201e-03 8.70343e-06 9.06365e-06 2.09002e-05 1.82889e-05 3.32440e-05 2.72061e-05 4.64922e-05 3.52173e-05 6.22597e-05 4.06799e-05 8.54792e-05 3.04948e-05 1.46654e-04 8.16911e-05 1.60037e-04 4.45223e-05 1.28981e-04 1.06825e-04 1.79092e-04
-3.29388e-03 4.39316e-06 1.62652e-05 1.39321e-05 2.92924e-05 2.35802e-05 4.26183e-05 3.28769e-05 5.69800e-05 4.13612e-05 7.41054e-05 4.66550e-05 9.76764e-05 3.26886e-05 1.60037e-04 8.74299e-05 1.84656e-04 7.60825e-05 1.92506e-04 1.65157e-04
-3.66685e-03 9.62105e-06 1.16190e-05 2.34989e-05 2.30244e-05 3.73777e-05 3.42720e-05 5.17345e-05 4.50416e-05 6.73508e-05 5.47496e-05 8.50521e-05 5.88951e-05 1.07414e-04 4.45223e-05 1.84656e-04 1.32568e-04 2.52453e-04 1.44578e-04 2.26360e-04
-3.90295e-03 5.78957e-06 1.83297e-05 1.74815e-05 3.31747e-05 2.93110e-05 4.80613e-05 4.08595e-05 6.33046e-05 5.16852e-05 7.91920e-05 5.97950e-05 9.53143e-05 6.34536e-05 1.28981e-04 7.60825e-05 2.52453e-04 1.92593e-04 2.89030e-04 1.19099e-04
-4.32263e-03 1.07132e-05 1.43881e-05 2.65367e-05 2.81042e-05 4.22045e-05 4.15790e-05 5.78641e-05 5.42388e-05 7.33107e-05 6.48564e-05 8.82295e-05 7.43873e-05 1.15393e-04 1.06825e-04 1.92506e-04 1.44578e-04 2.89030e-04 1.83064e-04 2.74274e-04
-4.60417e-03 7.30572e-06 2.07375e-05 2.13370e-05 3.76485e-05 3.53764e-05 5.41854e-05 4.86504e-05 6.97728e-05 5.97805e-05 8.41108e-05 7.11358e-05 1.09988e-04 1.08129e-04 1.79092e-04 1.65157e-04 2.26360e-04 1.19099e-04 2.74274e-04 2.11344e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_86-87.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.54544e-07 -2.29320e-04 -4.17501e-04 -6.05807e-04 -7.91111e-04 -9.85177e-04 -1.17288e-03 -1.37481e-03 -1.57143e-03 -1.79239e-03 -2.01190e-03 -2.25983e-03 -2.49557e-03 -2.75260e-03 -2.99808e-03 -3.27809e-03 -3.55724e-03 -3.87550e-03 -4.19448e-03 -4.56146e-03
-2.29320e-04 -1.56405e-06 1.00552e-05 -5.19886e-06 6.72211e-06 -2.03532e-06 6.20785e-06 -2.86468e-07 6.40491e-06 1.14136e-06 6.93254e-06 2.51044e-06 7.67004e-06 3.83752e-06 8.50954e-06 5.16954e-06 9.50646e-06 6.60559e-06 1.06849e-05 8.18070e-06
-4.17501e-04 1.00552e-05 -8.53289e-07 1.60911e-05 -6.08594e-06 1.05861e-05 -1.01660e-06 1.01400e-05 1.78358e-06 1.08401e-05 4.18225e-06 1.20751e-05 6.51079e-06 1.35589e-05 8.77200e-06 1.52426e-05 1.11567e-05 1.72372e-05 1.37560e-05 1.95630e-05
-6.05807e-04 -5.19886e-06 1.60911e-05 5.81085e-07 2.27194e-05 -6.01752e-06 1.50056e-05 1.07143e-06 1.46873e-05 5.05481e-06 1.60298e-05 8.56407e-06 1.80621e-05 1.18972e-05 2.03807e-05 1.52296e-05 2.31026e-05 1.88353e-05 2.62787e-05 2.27949e-05
-7.91111e-04 6.72211e-06 -6.08594e-06 2.27194e-05 2.53872e-06 2.99796e-05 -5.43018e-06 2.00167e-05 3.69241e-06 1.98639e-05 8.91588e-06 2.18956e-05 1.34887e-05 2.46531e-05 1.77863e-05 2.78603e-05 2.22609e-05 3.16701e-05 2.71033e-05 3.60757e-05
-9.85177e-04 -2.03532e-06 1.05861e-05 -6.01752e-06 2.99796e-05 5.42087e-06 3.79480e-05 -3.80143e-06 2.58248e-05 7.54674e-06 2.59992e-05 1.41939e-05 2.87722e-05 1.98752e-05 3.23474e-05 2.53445e-05 3.66711e-05 3.11495e-05 4.17250e-05 3.74103e-05
-1.17288e-03 6.20785e-06 -1.01660e-06 1.50056e-05 -5.43018e-06 3.79480e-05 8.73159e-06 4.66322e-05 -1.74149e-06 3.24225e-05 1.18970e-05 3.29718e-05 1.98738e-05 3.63682e-05 2.66136e-05 4.08331e-05 3.33334e-05 4.62767e-05 4.04021e-05 5.24936e-05
-1.37481e-03 -2.86468e-07 1.01400e-05 1.07143e-06 2.00167e-05 -3.80143e-06 4.66322e-05 1.31970e-05 5.61597e-05 1.70199e-06 4.00570e-05 1.78345e-05 4.10047e-05 2.71627e-05 4.51164e-05 3.52029e-05 5.07045e-05 4.33108e-05 5.72961e-05 5.15941e-05
-1.57143e-03 6.40491e-06 1.78358e-06 1.46873e-05 3.69241e-06 2.58248e-05 -1.74149e-06 5.61597e-05 1.80934e-05 6.66521e-05 5.65726e-06 4.87240e-05 2.41482e-05 4.99134e-05 3.47573e-05 5.48174e-05 4.41412e-05 6.14030e-05 5.32970e-05 6.85589e-05
-1.79239e-03 1.14136e-06 1.08401e-05 5.05481e-06 1.98639e-05 7.54674e-06 3.24225e-05 1.70199e-06 6.66521e-05 2.46602e-05 7.83597e-05 1.15294e-05 5.86162e-05 3.23791e-05 6.01321e-05 4.45158e-05 6.59954e-05 5.51519e-05 7.31103e-05 6.45345e-05
-2.01190e-03 6.93254e-06 4.18225e-06 1.60298e-05 8.91588e-06 2.59992e-05 1.18970e-05 4.00570e-05 5.65726e-06 7.83597e-05 3.18462e-05 9.13751e-05 1.78340e-05 6.95972e-05 4.09044e-05 7.14323e-05 5.43819e-05 7.76099e-05 6.50901e-05 8.40964e-05
-2.25983e-03 2.51044e-06 1.20751e-05 8.56407e-06 2.18956e-05 1.41939e-05 3.29718e-05 1.78345e-05 4.87240e-05 1.15294e-05 9.13751e-05 4.11970e-05 1.05633e-04 2.61938e-05 8.17628e-05 5.14978e-05 8.35802e-05 6.53781e-05 8.89923e-05 7.71920e-05
-2.49557e-03 7.67004e-06 6.51079e-06 1.80621e-05 1.34887e-05 2.87722e-05 1.98738e-05 4.10047e-05 2.41482e-05 5.86162e-05 1.78340e-05 1.05633e-04 5.06084e-05 1.20667e-04 3.41182e-05 9.41253e-05 6.05690e-05 9.45980e-05 7.54515e-05 1.06630e-04
-2.75260e-03 3.83752e-06 1.35589e-05 1.18972e-05 2.46531e-05 1.98752e-05 3.63682e-05 2.71627e-05 4.99134e-05 3.23791e-05 6.95972e-05 2.61938e-05 1.20667e-04 6.15777e-05 1.35802e-04 4.27266e-05 1.05609e-04 7.12167e-05 1.12296e-04 1.06111e-04
-2.99808e-03 8.50954e-06 8.77200e-06 2.03807e-05 1.77863e-05 3.23474e-05 2.66136e-05 4.51164e-05 3.47573e-05 6.01321e-05 4.09044e-05 8.17628e-05 3.41182e-05 1.35802e-04 7.07110e-05 1.49865e-04 5.03367e-05 1.23469e-04 9.96230e-05 1.61355e-04
-3.27809e-03 5.16954e-06 1.52426e-05 1.52296e-05 2.78603e-05 2.53445e-05 4.08331e-05 3.52029e-05 5.48174e-05 4.45158e-05 7.14323e-05 5.14978e-05 9.41253e-05 4.27266e-05 1.49865e-04 8.16538e-05 1.70790e-04 7.89854e-05 1.73475e-04 1.55637e-04
-3.55724e-03 9.50646e-06 1.11567e-05 2.31026e-05 2.22609e-05 3.66711e-05 3.33334e-05 5.07045e-05 4.41412e-05 6.59954e-05 5.43819e-05 8.35802e-05 6.05690e-05 1.05609e-04 5.03367e-05 1.70790e-04 1.10831e-04 2.23797e-04 1.32019e-04 2.12083e-04
-3.87550e-03 6.60559e-06 1.72372e-05 1.88353e-05 3.16701e-05 3.11495e-05 4.62767e-05 4.33108e-05 6.14030e-05 5.51519e-05 7.76099e-05 6.53781e-05 9.45980e-05 7.12167e-05 1.23469e-04 7.89854e-05 2.23797e-04 1.67604e-04 2.65373e-04 1.31340e-04
-4.19448e-03 1.06849e-05 1.37560e-05 2.62787e-05 2.71033e-05 4.17250e-05 4.04021e-05 5.72961e-05 5.32970e-05 7.31103e-05 6.50901e-05 8.89923e-05 7.54515e-05 1.12296e-04 9.96230e-05 1.73475e-04 1.32019e-04 2.65373e-04 1.66853e-04 2.57742e-04
-4.56146e-03 8.18070e-06 1.95630e-05 2.27949e-05 3.60757e-05 3.74103e-05 5.24936e-05 5.15941e-05 6.85589e-05 6.45345e-05 8.40964e-05 7.71920e-05 1.06630e-04 1.06111e-04 1.61355e-04 1.55637e-04 2.12083e-04 1.31340e-04 2.57742e-04 1.90151e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_87-88.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.26778e-07 -2.20689e-04 -4.17643e-04 -5.87564e-04 -7.87858e-04 -9.58408e-04 -1.16562e-03 -1.33955e-03 -1.55891e-03 -1.74727e-03 -1.99142e-03 -2.20284e-03 -2.46671e-03 -2.68488e-03 -2.96057e-03 -3.19751e-03 -3.50729e-03 -3.77886e-03 -4.12908e-03 -4.44513e-03
-2.20689e-04 -1.94222e-06 8.58745e-06 -4.26202e-06 5.88940e-06 -1.49183e-06 5.54156e-06 8.53801e-08 5.80107e-06 1.39416e-06 6.34747e-06 2.66212e-06 7.08384e-06 3.90436e-06 7.91289e-06 5.15626e-06 8.88471e-06 6.51103e-06 1.00286e-05 8.00400e-06
-4.17643e-04 8.58745e-06 -1.62921e-06 1.38777e-05 -4.62290e-06 9.48129e-06 -8.79459e-08 9.31406e-06 2.53471e-06 1.01349e-05 4.83224e-06 1.14353e-05 7.09723e-06 1.29704e-05 9.31839e-06 1.46912e-05 1.16688e-05 1.67145e-05 1.42459e-05 1.90709e-05
-5.87564e-04 -4.26202e-06 1.38777e-05 -8.50120e-07 1.97313e-05 -4.45778e-06 1.35425e-05 1.80598e-06 1.35379e-05 5.45790e-06 1.49622e-05 8.73337e-06 1.70050e-05 1.18877e-05 1.93084e-05 1.50586e-05 2.19813e-05 1.85043e-05 2.50925e-05 2.23118e-05
-7.87858e-04 5.88940e-06 -4.62290e-06 1.97313e-05 8.58772e-07 2.62457e-05 -3.18893e-06 1.83089e-05 4.98992e-06 1.85960e-05 9.90191e-06 2.07854e-05 1.43115e-05 2.36353e-05 1.85135e-05 2.68977e-05 2.29124e-05 3.07446e-05 2.77100e-05 3.52012e-05
-9.58408e-04 -1.49183e-06 9.48129e-06 -4.45778e-06 2.62457e-05 2.85643e-06 3.34200e-05 -1.73148e-06 2.37322e-05 8.33508e-06 2.43571e-05 1.44727e-05 2.72453e-05 1.98382e-05 3.08452e-05 2.50553e-05 3.51299e-05 3.06356e-05 4.01326e-05 3.67226e-05
-1.16562e-03 5.54156e-06 -8.79459e-08 1.35425e-05 -3.18893e-06 3.34200e-05 6.12618e-06 4.13431e-05 1.23865e-06 3.00763e-05 1.34945e-05 3.12225e-05 2.10387e-05 3.48545e-05 2.75730e-05 3.94427e-05 3.41656e-05 4.49802e-05 4.12012e-05 5.13616e-05
-1.33955e-03 8.53801e-08 9.31406e-06 1.80598e-06 1.83089e-05 -1.73148e-06 4.13431e-05 9.42018e-06 5.00434e-05 4.18224e-06 3.72647e-05 1.85571e-05 3.88283e-05 2.72487e-05 4.31282e-05 3.48985e-05 4.87644e-05 4.27386e-05 5.54301e-05 5.09703e-05
-1.55891e-03 5.80107e-06 2.53471e-06 1.35379e-05 4.98992e-06 2.37322e-05 1.23865e-06 5.00434e-05 1.45256e-05 5.97407e-05 9.31232e-06 4.56658e-05 2.60121e-05 4.76740e-05 3.61083e-05 5.29168e-05 4.52857e-05 5.97853e-05 5.45421e-05 6.75236e-05
-1.74727e-03 1.39416e-06 1.01349e-05 5.45790e-06 1.85960e-05 8.33508e-06 3.00763e-05 4.18224e-06 5.97407e-05 1.95542e-05 7.05535e-05 1.42866e-05 5.50657e-05 3.29846e-05 5.74347e-05 4.44059e-05 6.36488e-05 5.48067e-05 7.13000e-05 6.46444e-05
-1.99142e-03 6.34747e-06 4.83224e-06 1.49622e-05 9.90191e-06 2.43571e-05 1.34945e-05 3.72647e-05 9.31232e-06 7.05535e-05 2.72266e-05 8.27318e-05 2.21302e-05 6.58223e-05 4.30976e-05 6.88066e-05 5.61885e-05 7.58776e-05 6.74622e-05 8.37203e-05
-2.20284e-03 2.66212e-06 1.14353e-05 8.73337e-06 2.07854e-05 1.44727e-05 3.12225e-05 1.85571e-05 4.56658e-05 1.42866e-05 8.27318e-05 3.46282e-05 9.61092e-05 2.92499e-05 7.76032e-05 5.22321e-05 8.09220e-05 6.60638e-05 8.77903e-05 7.80081e-05
-2.46671e-03 7.08384e-06 7.09723e-06 1.70050e-05 1.43115e-05 2.72453e-05 2.10387e-05 3.88283e-05 2.60121e-05 5.50657e-05 2.21302e-05 9.61092e-05 4.50416e-05 1.10501e-04 3.94663e-05 9.02961e-05 6.42388e-05 9.31907e-05 7.91162e-05 1.04104e-04
-2.68488e-03 3.90436e-06 1.29704e-05 1.18877e-05 2.36353e-05 1.98382e-05 3.48545e-05 2.72487e-05 4.76740e-05 3.29846e-05 6.58223e-05 2.92499e-05 1.10501e-04 5.39546e-05 1.25317e-04 4.72580e-05 1.02496e-04 7.34719e-05 1.08757e-04 1.01058e-04
-2.96057e-03 7.91289e-06 9.31839e-06 1.93084e-05 1.85135e-05 3.08452e-05 2.75730e-05 4.31282e-05 3.61083e-05 5.74347e-05 4.30976e-05 7.76032e-05 3.94663e-05 1.25317e-04 6.54623e-05 1.39866e-04 5.81766e-05 1.18642e-04 9.82345e-05 1.47340e-04
-3.19751e-03 5.15626e-06 1.46912e-05 1.50586e-05 2.68977e-05 2.50553e-05 3.94427e-05 3.48985e-05 5.29168e-05 4.44059e-05 6.88066e-05 5.22321e-05 9.02961e-05 4.72580e-05 1.39866e-04 7.43424e-05 1.58307e-04 7.82638e-05 1.57397e-04 1.42402e-04
-3.50729e-03 8.88471e-06 1.16688e-05 2.19813e-05 2.29124e-05 3.51299e-05 3.41656e-05 4.87644e-05 4.52857e-05 6.36488e-05 5.61885e-05 8.09220e-05 6.42388e-05 1.02496e-04 5.81766e-05 1.58307e-04 9.91737e-05 1.99845e-04 1.25300e-04 1.97267e-04
-3.77886e-03 6.51103e-06 1.67145e-05 1.85043e-05 3.07446e-05 3.06356e-05 4.49802e-05 4.27386e-05 5.97853e-05 5.48067e-05 7.58776e-05 6.60638e-05 9.31907e-05 7.34719e-05 1.18642e-04 7.82638e-05 1.99845e-04 1.43435e-04 2.41905e-04 1.33991e-04
-4.12908e-03 1.00286e-05 1.42459e-05 2.50925e-05 2.77100e-05 4.01326e-05 4.12012e-05 5.54301e-05 5.45421e-05 7.13000e-05 6.74622e-05 8.77903e-05 7.91162e-05 1.08757e-04 9.82345e-05 1.57397e-04 1.25300e-04 2.41905e-04 1.57572e-04 2.42734e-04
-4.44513e-03 8.00400e-06 1.90709e-05 2.23118e-05 3.52012e-05 3.67226e-05 5.13616e-05 5.09703e-05 6.75236e-05 6.46444e-05 8.37203e-05 7.80081e-05 1.04104e-04 1.01058e-04 1.47340e-04 1.42402e-04 1.97267e-04 1.33991e-04 2.42734e-04 1.69865e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_88-89.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.77397e-07 -2.18180e-04 -4.08858e-04 -5.79079e-04 -7.72222e-04 -9.43769e-04 -1.14301e-03 -1.31847e-03 -1.52854e-03 -1.71786e-03 -1.95099e-03 -2.16308e-03 -2.41546e-03 -2.63565e-03 -2.89862e-03 -3.13652e-03 -3.43103e-03 -3.70269e-03 -4.03531e-03 -4.34987e-03
-2.18180e-04 -2.09153e-06 7.31234e-06 -3.40113e-06 5.17480e-06 -9.56870e-07 4.98552e-06 4.88296e-07 5.31351e-06 1.71111e-06 5.89208e-06 2.91069e-06 6.64397e-06 4.09962e-06 7.48160e-06 5.30264e-06 8.45068e-06 6.60912e-06 9.58509e-06 8.05451e-06
-4.08858e-04 7.31234e-06 -2.09846e-06 1.19324e-05 -3.47551e-06 8.46910e-06 5.38878e-07 8.51768e-06 2.95319e-06 9.40985e-06 5.10621e-06 1.07272e-05 7.25384e-06 1.22631e-05 9.37743e-06 1.39668e-05 1.16285e-05 1.59553e-05 1.41058e-05 1.82648e-05
-5.79079e-04 -3.40113e-06 1.19324e-05 -1.60686e-06 1.71170e-05 -2.98489e-06 1.22569e-05 2.58449e-06 1.25388e-05 5.97233e-06 1.40493e-05 9.07133e-06 1.61154e-05 1.20977e-05 1.84215e-05 1.51543e-05 2.10682e-05 1.84869e-05 2.41383e-05 2.21855e-05
-7.72222e-04 5.17480e-06 -3.47551e-06 1.71170e-05 -2.81420e-07 2.29449e-05 -1.52589e-06 1.67220e-05 5.74383e-06 1.73450e-05 1.02957e-05 1.96135e-05 1.44657e-05 2.24792e-05 1.84863e-05 2.57148e-05 2.27097e-05 2.95019e-05 2.73395e-05 3.38854e-05
-9.43769e-04 -9.56870e-07 8.46910e-06 -2.98489e-06 2.29449e-05 1.43349e-06 2.94265e-05 2.61439e-07 2.18511e-05 9.23546e-06 2.28788e-05 1.49578e-05 2.58736e-05 2.00770e-05 2.95025e-05 2.50992e-05 3.37588e-05 3.05039e-05 3.87144e-05 3.64466e-05
-1.14301e-03 4.98552e-06 5.38878e-07 1.22569e-05 -1.52589e-06 2.94265e-05 4.24195e-06 3.66342e-05 3.32918e-06 2.78519e-05 1.42571e-05 2.94452e-05 2.12916e-05 3.31983e-05 2.75134e-05 3.77939e-05 3.38442e-05 4.32853e-05 4.06666e-05 4.96346e-05
-1.31847e-03 4.88296e-07 8.51768e-06 2.58449e-06 1.67220e-05 2.61439e-07 3.66342e-05 7.26985e-06 4.46062e-05 6.60873e-06 3.47040e-05 1.94760e-05 3.68020e-05 2.76386e-05 4.12616e-05 3.49662e-05 4.69264e-05 4.25752e-05 5.36166e-05 5.07182e-05
-1.52854e-03 5.31351e-06 2.95319e-06 1.25388e-05 5.74383e-06 2.18511e-05 3.32918e-06 4.46062e-05 1.18102e-05 5.35311e-05 1.17121e-05 4.26999e-05 2.66782e-05 4.53200e-05 3.61546e-05 5.07292e-05 4.49506e-05 5.76647e-05 5.40232e-05 6.56250e-05
-1.71786e-03 1.71111e-06 9.40985e-06 5.97233e-06 1.73450e-05 9.23546e-06 2.78519e-05 6.60873e-06 5.35311e-05 1.65646e-05 6.35456e-05 1.70187e-05 5.17194e-05 3.38528e-05 5.48088e-05 4.46467e-05 6.12748e-05 5.47891e-05 6.92562e-05 6.48667e-05
-1.95099e-03 5.89208e-06 5.10621e-06 1.40493e-05 1.02957e-05 2.28788e-05 1.42571e-05 3.47040e-05 1.17121e-05 6.35456e-05 2.35275e-05 7.48791e-05 2.47140e-05 6.20546e-05 4.36209e-05 6.58684e-05 5.60867e-05 7.34328e-05 6.74364e-05 8.21053e-05
-2.16308e-03 2.91069e-06 1.07272e-05 9.07133e-06 1.96135e-05 1.49578e-05 2.94452e-05 1.94760e-05 4.26999e-05 1.70187e-05 7.48791e-05 3.06682e-05 8.74349e-05 3.22694e-05 7.35044e-05 5.31610e-05 7.79823e-05 6.67803e-05 8.59279e-05 7.89447e-05
-2.41546e-03 6.64397e-06 7.25384e-06 1.61154e-05 1.44657e-05 2.58736e-05 2.12916e-05 3.68020e-05 2.66782e-05 5.17194e-05 2.47140e-05 8.74349e-05 4.03166e-05 1.01084e-04 4.24149e-05 8.60878e-05 6.52824e-05 9.07498e-05 7.99728e-05 1.01199e-04
-2.63565e-03 4.09962e-06 1.22631e-05 1.20977e-05 2.24792e-05 2.00770e-05 3.31983e-05 2.76386e-05 4.53200e-05 3.38528e-05 6.20546e-05 3.22694e-05 1.01084e-04 4.92815e-05 1.15443e-04 5.13468e-05 9.88053e-05 7.56731e-05 1.05396e-04 9.83809e-05
-2.89862e-03 7.48160e-06 9.37743e-06 1.84215e-05 1.84863e-05 2.95025e-05 2.75134e-05 4.12616e-05 3.61546e-05 5.48088e-05 4.36209e-05 7.35044e-05 4.24149e-05 1.15443e-04 6.05233e-05 1.30071e-04 6.26776e-05 1.13861e-04 9.58713e-05 1.35760e-04
-3.13652e-03 5.30264e-06 1.39668e-05 1.51543e-05 2.57148e-05 2.50992e-05 3.77939e-05 3.49662e-05 5.07292e-05 4.46467e-05 6.58684e-05 5.31610e-05 8.60878e-05 5.13468e-05 1.30071e-04 7.01381e-05 1.47031e-04 7.94093e-05 1.44344e-04 1.32360e-04
-3.43103e-03 8.45068e-06 1.16285e-05 2.10682e-05 2.27097e-05 3.37588e-05 3.38442e-05 4.69264e-05 4.49506e-05 6.12748e-05 5.60867e-05 7.79823e-05 6.52824e-05 9.88053e-05 6.26776e-05 1.47031e-04 8.99303e-05 1.79808e-04 1.17710e-04 1.82216e-04
-3.70269e-03 6.60912e-06 1.59553e-05 1.84869e-05 2.95019e-05 3.05039e-05 4.32853e-05 4.25752e-05 5.76647e-05 5.47891e-05 7.34328e-05 6.67803e-05 9.07498e-05 7.56731e-05 1.13861e-04 7.94093e-05 1.79808e-04 1.26056e-04 2.19529e-04 1.35108e-04
-4.03531e-03 9.58509e-06 1.41058e-05 2.41383e-05 2.73395e-05 3.87144e-05 4.06666e-05 5.36166e-05 5.40232e-05 6.92562e-05 6.74364e-05 8.59279e-05 7.99728e-05 1.05396e-04 9.58713e-05 1.44344e-04 1.17710e-04 2.19529e-04 1.46953e-04 2.28285e-04
-4.34987e-03 8.05451e-06 1.82648e-05 2.21855e-05 3.38854e-05 3.64466e-05 4.96346e-05 5.07182e-05 6.56250e-05 6.48667e-05 8.21053e-05 7.89447e-05 1.01199e-04 9.83809e-05 1.35760e-04 1.32360e-04 1.82216e-04 1.35108e-04 2.28285e-04 1.57123e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_89-90.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.11908e-07 -2.16894e-04 -3.97733e-04 -5.72377e-04 -7.53007e-04 -9.31241e-04 -1.11598e-03 -1.29945e-03 -1.49297e-03 -1.69075e-03 -1.90446e-03 -2.12541e-03 -2.35737e-03 -2.58802e-03 -2.82914e-03 -3.07709e-03 -3.34644e-03 -3.62768e-03 -3.93232e-03 -4.25526e-03
-2.16894e-04 -2.07777e-06 6.19194e-06 -2.63699e-06 4.53671e-06 -4.76159e-07 4.48498e-06 8.54045e-07 4.87152e-06 2.00243e-06 5.47620e-06 3.14169e-06 6.23998e-06 4.28304e-06 7.08335e-06 5.44266e-06 8.04704e-06 6.70444e-06 9.16889e-06 8.10408e-06
-3.97733e-04 6.19194e-06 -2.28488e-06 1.02122e-05 -2.51306e-06 7.54103e-06 1.02570e-06 7.76157e-06 3.23658e-06 8.69827e-06 5.23922e-06 1.00081e-05 7.25880e-06 1.15202e-05 9.27052e-06 1.31836e-05 1.14038e-05 1.51100e-05 1.37572e-05 1.73400e-05
-5.72377e-04 -2.63699e-06 1.02122e-05 -1.90069e-06 1.48008e-05 -1.68332e-06 1.10819e-05 3.27379e-06 1.16055e-05 6.42592e-06 1.31795e-05 9.36214e-06 1.52543e-05 1.22663e-05 1.75504e-05 1.52130e-05 2.01576e-05 1.84308e-05 2.31703e-05 2.20118e-05
-7.53007e-04 4.53671e-06 -2.51306e-06 1.48008e-05 -8.90970e-07 2.00033e-05 -1.80307e-07 1.52358e-05 6.25710e-06 1.61233e-05 1.04520e-05 1.84231e-05 1.43682e-05 2.12601e-05 1.81836e-05 2.44283e-05 2.21988e-05 2.81071e-05 2.66159e-05 3.23561e-05
-9.31241e-04 -4.76159e-07 7.54103e-06 -1.68332e-06 2.00033e-05 7.70465e-07 2.58612e-05 2.00470e-06 2.00973e-05 1.00114e-05 2.14556e-05 1.53522e-05 2.45205e-05 2.02345e-05 2.81500e-05 2.50646e-05 3.23483e-05 3.02823e-05 3.72187e-05 3.60497e-05
-1.11598e-03 4.48498e-06 1.02570e-06 1.10819e-05 -1.80307e-07 2.58612e-05 3.11980e-06 3.24036e-05 4.95323e-06 2.57330e-05 1.46600e-05 2.76660e-05 2.11861e-05 3.14657e-05 2.70685e-05 3.60053e-05 3.30907e-05 4.13736e-05 3.96261e-05 4.75818e-05
-1.29945e-03 8.54045e-07 7.76157e-06 3.27379e-06 1.52358e-05 2.00470e-06 3.24036e-05 6.16312e-06 3.97087e-05 8.69750e-06 3.22632e-05 2.02149e-05 3.47927e-05 2.78785e-05 3.93511e-05 3.48858e-05 4.49849e-05 4.22320e-05 5.16144e-05 5.01952e-05
-1.49297e-03 4.87152e-06 3.23658e-06 1.16055e-05 6.25710e-06 2.00973e-05 4.95323e-06 3.97087e-05 1.00666e-05 4.79048e-05 1.34690e-05 3.98163e-05 2.68355e-05 4.28949e-05 3.56804e-05 4.83642e-05 4.40302e-05 5.52354e-05 5.27820e-05 6.31922e-05
-1.69075e-03 2.00243e-06 8.69827e-06 6.42592e-06 1.61233e-05 1.00114e-05 2.57330e-05 8.69750e-06 4.79048e-05 1.48988e-05 5.71704e-05 1.93084e-05 4.84644e-05 3.44575e-05 5.21240e-05 4.46391e-05 5.87184e-05 5.44427e-05 6.68257e-05 6.45201e-05
-1.90446e-03 5.47620e-06 5.23922e-06 1.31795e-05 1.04520e-05 2.14556e-05 1.46600e-05 3.22632e-05 1.34690e-05 5.71704e-05 2.09727e-05 6.76763e-05 2.64333e-05 5.82887e-05 4.34143e-05 6.27058e-05 5.51596e-05 7.04930e-05 6.62975e-05 7.96016e-05
-2.12541e-03 3.14169e-06 1.00081e-05 9.36214e-06 1.84231e-05 1.53522e-05 2.76660e-05 2.02149e-05 3.98163e-05 1.93084e-05 6.76763e-05 2.82718e-05 7.94347e-05 3.46721e-05 6.93713e-05 5.36170e-05 7.46887e-05 6.68244e-05 8.33254e-05 7.90819e-05
-2.35737e-03 6.23998e-06 7.25880e-06 1.52543e-05 1.43682e-05 2.45205e-05 2.11861e-05 3.47927e-05 2.68355e-05 4.84644e-05 2.64333e-05 7.94347e-05 3.68423e-05 9.22881e-05 4.41397e-05 8.16034e-05 6.50484e-05 8.75158e-05 7.94056e-05 9.78602e-05
-2.58802e-03 4.28304e-06 1.15202e-05 1.22663e-05 2.12601e-05 2.02345e-05 3.14657e-05 2.78785e-05 4.28949e-05 3.44575e-05 5.82887e-05 3.46721e-05 9.22881e-05 4.62661e-05 1.06063e-04 5.43265e-05 9.45276e-05 7.68913e-05 1.01757e-04 9.63697e-05
-2.82914e-03 7.08335e-06 9.27052e-06 1.75504e-05 1.81836e-05 2.81500e-05 2.70685e-05 3.93511e-05 3.56804e-05 5.21240e-05 4.34143e-05 6.93713e-05 4.41397e-05 1.06063e-04 5.66108e-05 1.20466e-04 6.52974e-05 1.08907e-04 9.34625e-05 1.26092e-04
-3.07709e-03 5.44266e-06 1.31836e-05 1.52130e-05 2.44283e-05 2.50646e-05 3.60053e-05 3.48858e-05 4.83642e-05 4.46391e-05 6.27058e-05 5.36170e-05 8.16034e-05 5.43265e-05 1.20466e-04 6.74276e-05 1.36475e-04 8.07709e-05 1.33474e-04 1.24131e-04
-3.34644e-03 8.04704e-06 1.14038e-05 2.01576e-05 2.21988e-05 3.23483e-05 3.30907e-05 4.49849e-05 4.40302e-05 5.87184e-05 5.51596e-05 7.46887e-05 6.50484e-05 9.45276e-05 6.52974e-05 1.36475e-04 8.32848e-05 1.62835e-04 1.10868e-04 1.67551e-04
-3.62768e-03 6.70444e-06 1.51100e-05 1.84308e-05 2.81071e-05 3.02823e-05 4.13736e-05 4.22320e-05 5.52354e-05 5.44427e-05 7.04930e-05 6.68244e-05 8.75158e-05 7.68913e-05 1.08907e-04 8.07709e-05 1.62835e-04 1.13301e-04 1.98549e-04 1.33850e-04
-3.93232e-03 9.16889e-06 1.37572e-05 2.31703e-05 2.66159e-05 3.72187e-05 3.96261e-05 5.16144e-05 5.27820e-05 6.68257e-05 6.62975e-05 8.33254e-05 7.94056e-05 1.01757e-04 9.34625e-05 1.33474e-04 1.10868e-04 1.98549e-04 1.36566e-04 2.13714e-04
-4.25526e-03 8.10408e-06 1.73400e-05 2.20118e-05 3.23561e-05 3.60497e-05 4.75818e-05 5.01952e-05 6.31922e-05 6.45201e-05 7.96016e-05 7.90819e-05 9.78602e-05 9.63697e-05 1.26092e-04 1.24131e-04 1.67551e-04 1.33850e-04 2.13714e-04 1.48518e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m0_Magma_9-10.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.53649e-04 4.30832e-04 -4.55043e-04 1.06248e-04 -4.28802e-04 -7.39168e-05 -4.72765e-04 -2.15014e-04 -5.42504e-04 -3.41245e-04 -6.24802e-04 -4.60994e-04 -7.14874e-04 -5.78335e-04 -8.10722e-04 -6.95268e-04 -9.11966e-04 -8.13478e-04 -1.01840e-03 -9.34484e-04
4.30832e-04 5.76620e-03 1.27865e-03 -8.27531e-04 5.86000e-04 -5.31105e-04 3.88420e-04 -4.18584e-04 2.85669e-04 -3.62528e-04 2.18519e-04 -3.31169e-04 1.68216e-04 -3.13012e-04 1.27091e-04 -3.03043e-04 9.13995e-05 -2.98787e-04 5.90289e-05 -2.98911e-04
-4.55043e-04 1.27865e-03 1.05162e-02 1.90931e-03 -1.17261e-03 7.65966e-04 -7.28386e-04 4.78842e-04 -5.78780e-04 3.34611e-04 -5.10918e-04 2.39998e-04 -4.77091e-04 1.67751e-04 -4.61120e-04 1.07182e-04 -4.56246e-04 5.31790e-05 -4.59268e-04 2.87602e-06
1.06248e-04 -8.27531e-04 1.90931e-03 1.52570e-02 2.52378e-03 -1.51448e-03 9.18585e-04 -9.16514e-04 5.39040e-04 -7.29492e-04 3.53407e-04 -6.51182e-04 2.32144e-04 -6.16730e-04 1.38783e-04 -6.04903e-04 5.93988e-05 -6.07111e-04 -1.25439e-05 -6.19409e-04
-4.28802e-04 5.86000e-04 -1.17261e-03 2.52378e-03 1.99863e-02 3.12767e-03 -1.86311e-03 1.05539e-03 -1.10818e-03 5.80926e-04 -8.82913e-04 3.52847e-04 -7.94424e-04 2.04402e-04 -7.60134e-04 8.95231e-05 -7.53537e-04 -9.11291e-06 -7.64111e-04 -9.95440e-05
-7.39168e-05 -5.31105e-04 7.65966e-04 -1.51448e-03 3.12767e-03 2.47045e-02 3.72121e-03 -2.22091e-03 1.17918e-03 -1.30755e-03 6.08056e-04 -1.04366e-03 3.36397e-04 -9.45254e-04 1.59877e-04 -9.11792e-04 2.26489e-05 -9.11376e-04 -9.61073e-05 -9.31464e-04
-4.72765e-04 3.88420e-04 -7.28386e-04 9.18585e-04 -1.86311e-03 3.72121e-03 2.94119e-02 4.30409e-03 -2.58892e-03 1.29072e-03 -1.51661e-03 6.21584e-04 -1.21412e-03 3.05219e-04 -1.10623e-03 9.95825e-05 -1.07435e-03 -6.10441e-05 -1.08109e-03 -2.01098e-04
-2.15014e-04 -4.18584e-04 4.78842e-04 -9.16514e-04 1.05539e-03 -2.22091e-03 4.30409e-03 3.41083e-02 4.87591e-03 -2.96799e-03 1.38998e-03 -1.73673e-03 6.21622e-04 -1.39600e-03 2.59398e-04 -1.27929e-03 2.34876e-05 -1.24988e-03 -1.61816e-04 -1.26508e-03
-5.42504e-04 2.85669e-04 -5.78780e-04 5.39040e-04 -1.10818e-03 1.17918e-03 -2.58892e-03 4.87591e-03 3.87933e-02 5.43614e-03 -3.35888e-03 1.47656e-03 -1.96903e-03 6.07810e-04 -1.59067e-03 1.98520e-04 -1.46597e-03 -6.90024e-05 -1.44028e-03 -2.80562e-04
-3.41245e-04 -3.62528e-04 3.34611e-04 -7.29492e-04 5.80926e-04 -1.30755e-03 1.29072e-03 -2.96799e-03 5.43614e-03 4.34661e-02 5.98411e-03 -3.76248e-03 1.54978e-03 -2.21469e-03 5.79414e-04 -1.79952e-03 1.21690e-04 -1.66807e-03 -1.79063e-04 -1.64759e-03
-6.24802e-04 2.18519e-04 -5.10918e-04 3.53407e-04 -8.82913e-04 6.08056e-04 -1.51661e-03 1.38998e-03 -3.35888e-03 5.98411e-03 4.81261e-02 6.51900e-03 -4.17973e-03 1.60876e-03 -2.47483e-03 5.35415e-04 -2.02409e-03 2.76164e-05 -1.88737e-03 -3.08352e-04
-4.60994e-04 -3.31169e-04 2.39998e-04 -6.51182e-04 3.52847e-04 -1.04366e-03 6.21584e-04 -1.73673e-03 1.47656e-03 -3.76248e-03 6.51900e-03 5.27722e-02 7.03984e-03 -4.61175e-03 1.65237e-03 -2.75099e-03 4.74393e-04 -2.26618e-03 -8.54775e-05 -2.12622e-03
-7.14874e-04 1.68216e-04 -4.77091e-04 2.32144e-04 -7.94424e-04 3.36397e-04 -1.21412e-03 6.21622e-04 -1.96903e-03 1.54978e-03 -4.17973e-03 7.03984e-03 5.74036e-02 7.54544e-03 -5.05991e-03 1.67912e-03 -3.04480e-03 3.94510e-04 -2.52795e-03 -2.19851e-04
-5.78335e-04 -3.13012e-04 1.67751e-04 -6.16730e-04 2.04402e-04 -9.45254e-04 3.05219e-04 -1.39600e-03 6.07810e-04 -2.21469e-03 1.60876e-03 -4.61175e-03 7.54544e-03 6.20187e-02 8.03427e-03 -5.52590e-03 1.68713e-03 -3.35852e-03 2.93465e-04 -2.81219e-03
-8.10722e-04 1.27091e-04 -4.61120e-04 1.38783e-04 -7.60134e-04 1.59877e-04 -1.10623e-03 2.59398e-04 -1.59067e-03 5.79414e-04 -2.47483e-03 1.65237e-03 -5.05991e-03 8.03427e-03 6.66160e-02 8.50443e-03 -6.01184e-03 1.67405e-03 -3.69475e-03 1.68228e-04
-6.95268e-04 -3.03043e-04 1.07182e-04 -6.04903e-04 8.95231e-05 -9.11792e-04 9.95825e-05 -1.27929e-03 1.98520e-04 -1.79952e-03 5.35415e-04 -2.75099e-03 1.67912e-03 -5.52590e-03 8.50443e-03 7.11933e-02 8.95356e-03 -6.52046e-03 1.63685e-03 -4.05700e-03
-9.11966e-04 9.13995e-05 -4.56246e-04 5.93988e-05 -7.53537e-04 2.26489e-05 -1.07435e-03 2.34876e-05 -1.46597e-03 1.21690e-04 -2.02409e-03 4.74393e-04 -3.04480e-03 1.68713e-03 -6.01184e-03 8.95356e-03 7.57479e-02 9.37860e-03 -7.05508e-03 1.57166e-03
-8.13478e-04 -2.98787e-04 5.31790e-05 -6.07111e-04 -9.11291e-06 -9.11376e-04 -6.10441e-05 -1.24988e-03 -6.90024e-05 -1.66807e-03 2.76164e-05 -2.26618e-03 3.94510e-04 -3.35852e-03 1.67405e-03 -6.52046e-03 9.37860e-03 8.02764e-02 9.77568e-03 -7.62027e-03
-1.01840e-03 5.90289e-05 -4.59268e-04 -1.25439e-05 -7.64111e-04 -9.61073e-05 -1.08109e-03 -1.61816e-04 -1.44028e-03 -1.79063e-04 -1.88737e-03 -8.54775e-05 -2.52795e-03 2.93465e-04 -3.69475e-03 1.63685e-03 -7.05508e-03 9.77568e-03 8.47744e-02 1.01397e-02
-9.34484e-04 -2.98911e-04 2.87602e-06 -6.19409e-04 -9.95440e-05 -9.31464e-04 -2.01098e-04 -1.26508e-03 -2.80562e-04 -1.64759e-03 -3.08352e-04 -2.12622e-03 -2.19851e-04 -2.81219e-03 1.68228e-04 -4.05700e-03 1.57166e-03 -7.62027e-03 1.01397e-02 8.92360e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_0-1.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.02053e-03 -1.03127e-03 7.01387e-04 -5.54033e-04 4.63444e-04 -4.00218e-04 3.52897e-04 -3.15980e-04 2.86166e-04 -2.61672e-04 2.40989e-04 -2.23497e-04 2.08234e-04 -1.95121e-04 1.83343e-04 -1.73171e-04 1.63761e-04 -1.55674e-04 1.47936e-04 -1.41395e-04
-1.03127e-03 -7.48161e-03 -1.47708e-03 8.83389e-04 -6.67965e-04 5.48627e-04 -4.70129e-04 4.12998e-04 -3.69624e-04 3.34551e-04 -3.06500e-04 2.82215e-04 -2.62558e-04 2.44416e-04 -2.30010e-04 2.15665e-04 -2.04862e-04 1.92969e-04 -1.84828e-04 1.74534e-04
7.01387e-04 -1.47708e-03 -1.19301e-02 -2.05522e-03 1.15113e-03 -8.41686e-04 6.78099e-04 -5.74851e-04 5.01119e-04 -4.47036e-04 4.02941e-04 -3.69270e-04 3.38845e-04 -3.16111e-04 2.93056e-04 -2.77179e-04 2.58389e-04 -2.47338e-04 2.31036e-04 -2.23726e-04
-5.54033e-04 8.83389e-04 -2.05522e-03 -1.63668e-02 -2.63402e-03 1.41630e-03 -1.01019e-03 8.00251e-04 -6.71592e-04 5.80301e-04 -5.15820e-04 4.62086e-04 -4.23620e-04 3.86427e-04 -3.61787e-04 3.33005e-04 -3.17139e-04 2.92798e-04 -2.83312e-04 2.61122e-04
4.63444e-04 -6.67965e-04 1.15113e-03 -2.63402e-03 -2.07981e-02 -3.21306e-03 1.68033e-03 -1.17665e-03 9.18928e-04 -7.64747e-04 6.54829e-04 -5.80446e-04 5.16068e-04 -4.73748e-04 4.28652e-04 -4.03439e-04 3.67541e-04 -3.53414e-04 3.21781e-04 -3.16019e-04
-4.00218e-04 5.48627e-04 -8.41686e-04 1.41630e-03 -3.21306e-03 -2.52264e-02 -3.79269e-03 1.94393e-03 -1.34254e-03 1.03579e-03 -8.56426e-04 7.26656e-04 -6.43188e-04 5.66825e-04 -5.21903e-04 4.67321e-04 -4.43228e-04 3.98281e-04 -3.88061e-04 3.46771e-04
3.52897e-04 -4.70129e-04 6.78099e-04 -1.01019e-03 1.68033e-03 -3.79269e-03 -2.96528e-02 -4.37308e-03 2.20731e-03 -1.50857e-03 1.15148e-03 -9.47714e-04 7.96629e-04 -7.05296e-04 6.15232e-04 -5.69396e-04 5.03256e-04 -4.82474e-04 4.25965e-04 -4.22382e-04
-3.15980e-04 4.12998e-04 -5.74851e-04 8.00251e-04 -1.17665e-03 1.94393e-03 -4.37308e-03 -3.40781e-02 -4.95437e-03 2.47044e-03 -1.67516e-03 1.26622e-03 -1.03927e-03 8.65069e-04 -7.67568e-04 6.61631e-04 -6.17104e-04 5.36776e-04 -5.22093e-04 4.50863e-04
2.86166e-04 -3.69624e-04 5.01119e-04 -6.71592e-04 9.18928e-04 -1.34254e-03 2.20731e-03 -4.95437e-03 -3.85027e-02 -5.53666e-03 2.73316e-03 -1.84262e-03 1.37999e-03 -1.13157e-03 9.32016e-04 -8.30601e-04 7.06076e-04 -6.65696e-04 5.67919e-04 -5.62814e-04
-2.61672e-04 3.34551e-04 -4.47036e-04 5.80301e-04 -7.64747e-04 1.03579e-03 -1.50857e-03 2.47044e-03 -5.53666e-03 -4.29272e-02 -6.12010e-03 2.99527e-03 -2.01122e-03 1.49263e-03 -1.22502e-03 9.97345e-04 -8.94898e-04 7.48445e-04 -7.15753e-04 5.96491e-04
2.40989e-04 -3.06500e-04 4.02941e-04 -5.15820e-04 6.54829e-04 -8.56426e-04 1.15148e-03 -1.67516e-03 2.73316e-03 -6.12010e-03 -4.73518e-02 -6.70489e-03 3.25650e-03 -2.18125e-03 1.60390e-03 -1.32002e-03 1.06082e-03 -9.60939e-04 7.88442e-04 -7.67921e-04
-2.23497e-04 2.82215e-04 -3.69270e-04 4.62086e-04 -5.80446e-04 7.26656e-04 -9.47714e-04 1.26622e-03 -1.84262e-03 2.99527e-03 -6.70489e-03 -5.17770e-02 -7.29125e-03 3.51652e-03 -2.35303e-03 1.71349e-03 -1.41698e-03 1.12208e-03 -1.02930e-03 8.25626e-04
2.08234e-04 -2.62558e-04 3.38845e-04 -4.23620e-04 5.16068e-04 -6.43188e-04 7.96629e-04 -1.03927e-03 1.37999e-03 -2.01122e-03 3.25650e-03 -7.29125e-03 -5.62032e-02 -7.87946e-03 3.77498e-03 -2.52693e-03 1.82098e-03 -1.51643e-03 1.18064e-03 -1.10061e-03
-1.95121e-04 2.44416e-04 -3.16111e-04 3.86427e-04 -4.73748e-04 5.66825e-04 -7.05296e-04 8.65069e-04 -1.13157e-03 1.49263e-03 -2.18125e-03 3.51652e-03 -7.87946e-03 -6.06307e-02 -8.46987e-03 4.03142e-03 -2.70343e-03 1.92585e-03 -1.61895e-03 1.23581e-03
1.83343e-04 -2.30010e-04 2.93056e-04 -3.61787e-04 4.28652e-04 -5.21903e-04 6.15232e-04 -7.67568e-04 9.32016e-04 -1.22502e-03 1.60390e-03 -2.35303e-03 3.77498e-03 -8.46987e-03 -6.50602e-02 -9.06295e-03 4.28531e-03 -2.88312e-03 2.02738e-03 -1.72532e-03
-1.73171e-04 2.15665e-04 -2.77179e-04 3.33005e-04 -4.03439e-04 4.67321e-04 -5.69396e-04 6.61631e-04 -8.30601e-04 9.97345e-04 -1.32002e-03 1.71349e-03 -2.52693e-03 4.03142e-03 -9.06295e-03 -6.94921e-02 -9.65926e-03 4.53591e-03 -3.06673e-03 2.12481e-03
1.63761e-04 -2.04862e-04 2.58389e-04 -3.17139e-04 3.67541e-04 -4.43228e-04 5.03256e-04 -6.17104e-04 7.06076e-04 -8.94898e-04 1.06082e-03 -1.41698e-03 1.82098e-03 -2.70343e-03 4.28531e-03 -9.65926e-03 -7.39271e-02 -1.02595e-02 4.78242e-03 -3.25518e-03
-1.55674e-04 1.92969e-04 -2.47338e-04 2.92798e-04 -3.53414e-04 3.98281e-04 -4.82474e-04 5.36776e-04 -6.65696e-04 7.48445e-04 -9.60939e-04 1.12208e-03 -1.51643e-03 1.92585e-03 -2.88312e-03 4.53591e-03 -1.02595e-02 -7.83662e-02 -1.08647e-02 5.02380e-03
1.47936e-04 -1.84828e-04 2.31036e-04 -2.83312e-04 3.21781e-04 -3.88061e-04 4.25965e-04 -5.22093e-04 5.67919e-04 -7.15753e-04 7.88442e-04 -1.02930e-03 1.18064e-03 -1.61895e-03 2.02738e-03 -3.06673e-03 4.78242e-03 -1.08647e-02 -8.28104e-02 -1.14759e-02
-1.41395e-04 1.74534e-04 -2.23726e-04 2.61122e-04 -3.16019e-04 3.46771e-04 -4.22382e-04 4.50863e-04 -5.62814e-04 5.96491e-04 -7.67921e-04 8.25626e-04 -1.10061e-03 1.23581e-03 -1.72532e-03 2.12481e-03 -3.25518e-03 5.02380e-03 -1.14759e-02 -8.72610e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_1-2.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.01607e-03 -1.03097e-03 7.02290e-04 -5.54475e-04 4.63333e-04 -3.99726e-04 3.52196e-04 -3.15203e-04 2.85400e-04 -2.60975e-04 2.40386e-04 -2.23012e-04 2.07862e-04 -1.94872e-04 1.83199e-04 -1.73139e-04 1.63816e-04 -1.55828e-04 1.48156e-04 -1.41700e-04
-1.03097e-03 -7.47053e-03 -1.47508e-03 8.84092e-04 -6.68296e-04 5.48382e-04 -4.69503e-04 4.12173e-04 -3.68758e-04 3.33711e-04 -3.05775e-04 2.81590e-04 -2.62100e-04 2.44065e-04 -2.29833e-04 2.15574e-04 -2.04942e-04 1.93096e-04 -1.85127e-04 1.74840e-04
7.02290e-04 -1.47508e-03 -1.19132e-02 -2.05186e-03 1.15201e-03 -8.42189e-04 6.77892e-04 -5.74198e-04 5.00211e-04 -4.46111e-04 4.02019e-04 -3.68526e-04 3.38181e-04 -3.15692e-04 2.92708e-04 -2.77103e-04 2.58332e-04 -2.47577e-04 2.31221e-04 -2.24232e-04
-5.54475e-04 8.84092e-04 -2.05186e-03 -1.63437e-02 -2.62961e-03 1.41758e-03 -1.01104e-03 8.00196e-04 -6.71018e-04 5.79374e-04 -5.14910e-04 4.61119e-04 -4.22914e-04 3.85733e-04 -3.61458e-04 3.32648e-04 -3.17210e-04 2.92747e-04 -2.83750e-04 2.61316e-04
4.63333e-04 -6.68296e-04 1.15201e-03 -2.62961e-03 -2.07687e-02 -3.20779e-03 1.68210e-03 -1.17792e-03 9.19067e-04 -7.64306e-04 6.53899e-04 -5.79589e-04 5.15049e-04 -4.73117e-04 4.27904e-04 -4.03238e-04 3.67136e-04 -3.53672e-04 3.21681e-04 -3.16708e-04
-3.99726e-04 5.48382e-04 -8.42189e-04 1.41758e-03 -3.20779e-03 -2.51906e-02 -3.78666e-03 1.94624e-03 -1.34428e-03 1.03612e-03 -8.56144e-04 7.25703e-04 -6.42415e-04 5.65718e-04 -5.21382e-04 4.66473e-04 -4.43194e-04 3.97771e-04 -3.88557e-04 3.46546e-04
3.52196e-04 -4.69503e-04 6.77892e-04 -1.01104e-03 1.68210e-03 -3.78666e-03 -2.96105e-02 -4.36633e-03 2.21015e-03 -1.51081e-03 1.15198e-03 -9.47613e-04 7.95609e-04 -7.04635e-04 6.13987e-04 -5.69022e-04 5.02245e-04 -4.82661e-04 4.25268e-04 -4.23184e-04
-3.15203e-04 4.12173e-04 -5.74198e-04 8.00196e-04 -1.17792e-03 1.94624e-03 -4.36633e-03 -3.40293e-02 -4.94692e-03 2.47377e-03 -1.67791e-03 1.26684e-03 -1.03937e-03 8.63927e-04 -7.67056e-04 6.60180e-04 -6.16930e-04 5.35520e-04 -5.22568e-04 4.49886e-04
2.85400e-04 -3.68758e-04 5.00211e-04 -6.71018e-04 9.19067e-04 -1.34428e-03 2.21015e-03 -4.94692e-03 -3.84475e-02 -5.52853e-03 2.73694e-03 -1.84589e-03 1.38066e-03 -1.13191e-03 9.30679e-04 -8.30289e-04 7.04333e-04 -6.65790e-04 5.66319e-04 -5.63668e-04
-2.60975e-04 3.33711e-04 -4.46111e-04 5.79374e-04 -7.64306e-04 1.03612e-03 -1.51081e-03 2.47377e-03 -5.52853e-03 -4.28656e-02 -6.11132e-03 2.99943e-03 -2.01506e-03 1.49329e-03 -1.22566e-03 9.95724e-04 -8.94855e-04 7.46309e-04 -7.16208e-04 5.94408e-04
2.40386e-04 -3.05775e-04 4.02019e-04 -5.14910e-04 6.53899e-04 -8.56144e-04 1.15198e-03 -1.67791e-03 2.73694e-03 -6.11132e-03 -4.72839e-02 -6.69548e-03 3.26096e-03 -2.18570e-03 1.60444e-03 -1.32102e-03 1.05882e-03 -9.61259e-04 7.85771e-04 -7.68866e-04
-2.23012e-04 2.81590e-04 -3.68526e-04 4.61119e-04 -5.79589e-04 7.25703e-04 -9.47613e-04 1.26684e-03 -1.84589e-03 2.99943e-03 -6.69548e-03 -5.17028e-02 -7.28127e-03 3.52120e-03 -2.35817e-03 1.71382e-03 -1.41844e-03 1.11954e-03 -1.03012e-03 8.22256e-04
2.07862e-04 -2.62100e-04 3.38181e-04 -4.22914e-04 5.15049e-04 -6.42415e-04 7.95609e-04 -1.03937e-03 1.38066e-03 -2.01506e-03 3.26096e-03 -7.28127e-03 -5.61229e-02 -7.86898e-03 3.77976e-03 -2.53284e-03 1.82094e-03 -1.51847e-03 1.17740e-03 -1.10211e-03
-1.94872e-04 2.44065e-04 -3.15692e-04 3.85733e-04 -4.73117e-04 5.65718e-04 -7.04635e-04 8.63927e-04 -1.13191e-03 1.49329e-03 -2.18570e-03 3.52120e-03 -7.86898e-03 -6.05444e-02 -8.45898e-03 4.03617e-03 -2.71026e-03 1.92528e-03 -1.62177e-03 1.23165e-03
1.83199e-04 -2.29833e-04 2.92708e-04 -3.61458e-04 4.27904e-04 -5.21382e-04 6.13987e-04 -7.67056e-04 9.30679e-04 -1.22566e-03 1.60444e-03 -2.35817e-03 3.77976e-03 -8.45898e-03 -6.49679e-02 -9.05179e-03 4.28984e-03 -2.89104e-03 2.02607e-03 -1.72912e-03
-1.73139e-04 2.15574e-04 -2.77103e-04 3.32648e-04 -4.03238e-04 4.66473e-04 -5.69022e-04 6.60180e-04 -8.30289e-04 9.95724e-04 -1.32102e-03 1.71382e-03 -2.53284e-03 4.03617e-03 -9.05179e-03 -6.93941e-02 -9.64802e-03 4.54001e-03 -3.07596e-03 2.12245e-03
1.63816e-04 -2.04942e-04 2.58332e-04 -3.17210e-04 3.67136e-04 -4.43194e-04 5.02245e-04 -6.16930e-04 7.04333e-04 -8.94855e-04 1.05882e-03 -1.41844e-03 1.82094e-03 -2.71026e-03 4.28984e-03 -9.64802e-03 -7.38237e-02 -1.02484e-02 4.78580e-03 -3.26603e-03
-1.55828e-04 1.93096e-04 -2.47577e-04 2.92747e-04 -3.53672e-04 3.97771e-04 -4.82661e-04 5.35520e-04 -6.65790e-04 7.46309e-04 -9.61259e-04 1.11954e-03 -1.51847e-03 1.92528e-03 -2.89104e-03 4.54001e-03 -1.02484e-02 -7.82576e-02 -1.08540e-02 5.02610e-03
1.48156e-04 -1.85127e-04 2.31221e-04 -2.83750e-04 3.21681e-04 -3.88557e-04 4.25268e-04 -5.22568e-04 5.66319e-04 -7.16208e-04 7.85771e-04 -1.03012e-03 1.17740e-03 -1.62177e-03 2.02607e-03 -3.07596e-03 4.78580e-03 -1.08540e-02 -8.26969e-02 -1.14661e-02
-1.41700e-04 1.74840e-04 -2.24232e-04 2.61316e-04 -3.16708e-04 3.46546e-04 -4.23184e-04 4.49886e-04 -5.63668e-04 5.94408e-04 -7.68866e-04 8.22256e-04 -1.10211e-03 1.23165e-03 -1.72912e-03 2.12245e-03 -3.26603e-03 5.02610e-03 -1.14661e-02 -8.71431e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_10-11.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.23988e-03 -1.15737e-03 7.83665e-04 -6.07049e-04 5.00087e-04 -4.28527e-04 3.77287e-04 -3.38864e-04 3.08630e-04 -2.84368e-04 2.63986e-04 -2.47016e-04 2.32024e-04 -2.19375e-04 2.07676e-04 -1.97874e-04 1.88334e-04 -1.80562e-04 1.72501e-04 -1.66269e-04
-1.15737e-03 -8.09125e-03 -1.64364e-03 9.86500e-04 -7.32928e-04 5.93426e-04 -5.05262e-04 4.43439e-04 -3.98608e-04 3.62719e-04 -3.35290e-04 3.10798e-04 -2.92260e-04 2.73648e-04 -2.60545e-04 2.45230e-04 -2.35955e-04 2.22496e-04 -2.16236e-04 2.03718e-04
7.83665e-04 -1.64364e-03 -1.29089e-02 -2.28922e-03 1.29092e-03 -9.27910e-04 7.36488e-04 -6.20550e-04 5.40021e-04 -4.84416e-04 4.38368e-04 -4.06172e-04 3.74283e-04 -3.54063e-04 3.28822e-04 -3.16212e-04 2.94085e-04 -2.87227e-04 2.66189e-04 -2.64276e-04
-6.07049e-04 9.86500e-04 -2.28922e-03 -1.77071e-02 -2.93962e-03 1.59434e-03 -1.11833e-03 8.71902e-04 -7.27615e-04 6.26693e-04 -5.61132e-04 5.03475e-04 -4.68164e-04 4.27162e-04 -4.07620e-04 3.73489e-04 -3.64464e-04 3.32546e-04 -3.32010e-04 2.99560e-04
5.00087e-04 -7.32928e-04 1.29092e-03 -2.93962e-03 -2.24975e-02 -3.59130e-03 1.89647e-03 -1.30664e-03 1.00306e-03 -8.30891e-04 7.07662e-04 -6.33550e-04 5.62144e-04 -5.25941e-04 4.73166e-04 -4.57356e-04 4.10960e-04 -4.09480e-04 3.63529e-04 -3.74254e-04
-4.28527e-04 5.93426e-04 -9.27910e-04 1.59434e-03 -3.59130e-03 -2.72846e-02 -4.24368e-03 2.19746e-03 -1.49427e-03 1.13143e-03 -9.32716e-04 7.84794e-04 -7.04310e-04 6.16226e-04 -5.82203e-04 5.13989e-04 -5.05954e-04 4.42738e-04 -4.53888e-04 3.88202e-04
3.77287e-04 -5.05262e-04 7.36488e-04 -1.11833e-03 1.89647e-03 -4.24368e-03 -3.20703e-02 -4.89680e-03 2.49729e-03 -1.68214e-03 1.25756e-03 -1.03449e-03 8.58785e-04 -7.75044e-04 6.66417e-04 -6.38706e-04 5.50259e-04 -5.55230e-04 4.69204e-04 -4.99730e-04
-3.38864e-04 4.43439e-04 -6.20550e-04 8.71902e-04 -1.30664e-03 2.19746e-03 -4.89680e-03 -3.68557e-02 -5.55095e-03 2.79578e-03 -1.87094e-03 1.38147e-03 -1.13722e-03 9.29738e-04 -8.46965e-04 7.12821e-04 -6.96782e-04 5.81889e-04 -6.06801e-04 4.90101e-04
3.08630e-04 -3.98608e-04 5.40021e-04 -7.27615e-04 1.00306e-03 -1.49427e-03 2.49729e-03 -5.55095e-03 -4.16415e-02 -6.20653e-03 3.09262e-03 -2.06134e-03 1.50291e-03 -1.24179e-03 9.97434e-04 -9.21099e-04 7.55053e-04 -7.57788e-04 6.08349e-04 -6.62193e-04
-2.84368e-04 3.62719e-04 -4.84416e-04 6.26693e-04 -8.30891e-04 1.13143e-03 -1.68214e-03 2.79578e-03 -6.20653e-03 -4.64283e-02 -6.86403e-03 3.38733e-03 -2.25400e-03 1.62145e-03 -1.34902e-03 1.06129e-03 -9.98632e-04 7.92402e-04 -8.23093e-04 6.28576e-04
2.63986e-04 -3.35290e-04 4.38368e-04 -5.61132e-04 7.07662e-04 -9.32716e-04 1.25756e-03 -1.87094e-03 3.09262e-03 -6.86403e-03 -5.12167e-02 -7.52402e-03 3.67939e-03 -2.44964e-03 1.73639e-03 -1.46000e-03 1.12048e-03 -1.08083e-03 8.23683e-04 -8.94384e-04
-2.47016e-04 3.10798e-04 -4.06172e-04 5.03475e-04 -6.33550e-04 7.84794e-04 -1.03449e-03 1.38147e-03 -2.06134e-03 3.38733e-03 -7.52402e-03 -5.60074e-02 -8.18715e-03 3.96800e-03 -2.64927e-03 1.84681e-03 -1.57591e-03 1.17371e-03 -1.16931e-03 8.47348e-04
2.32024e-04 -2.92260e-04 3.74283e-04 -4.68164e-04 5.62144e-04 -7.04310e-04 8.58785e-04 -1.13722e-03 1.50291e-03 -2.25400e-03 3.67939e-03 -8.18715e-03 -6.08014e-02 -8.85438e-03 4.25220e-03 -2.85400e-03 1.95138e-03 -1.69834e-03 1.21940e-03 -1.26610e-03
-2.19375e-04 2.73648e-04 -3.54063e-04 4.27162e-04 -5.25941e-04 6.16226e-04 -7.75044e-04 9.29738e-04 -1.24179e-03 1.62145e-03 -2.44964e-03 3.96800e-03 -8.85438e-03 -6.55995e-02 -9.52684e-03 4.53061e-03 -3.06542e-03 2.04844e-03 -1.82927e-03 1.25528e-03
2.07676e-04 -2.60545e-04 3.28822e-04 -4.07620e-04 4.73166e-04 -5.82203e-04 6.66417e-04 -8.46965e-04 9.97434e-04 -1.34902e-03 1.73639e-03 -2.64927e-03 4.25220e-03 -9.52684e-03 -7.04033e-02 -1.02061e-02 4.80154e-03 -3.28548e-03 2.13571e-03 -1.97131e-03
-1.97874e-04 2.45230e-04 -3.16212e-04 3.73489e-04 -4.57356e-04 5.13989e-04 -6.38706e-04 7.12821e-04 -9.21099e-04 1.06129e-03 -1.46000e-03 1.84681e-03 -2.85400e-03 4.53061e-03 -1.02061e-02 -7.52145e-02 -1.08940e-02 5.06271e-03 -3.51678e-03 2.21018e-03
1.88334e-04 -2.35955e-04 2.94085e-04 -3.64464e-04 4.10960e-04 -5.05954e-04 5.50259e-04 -6.96782e-04 7.55053e-04 -9.98632e-04 1.12048e-03 -1.57591e-03 1.95138e-03 -3.06542e-03 4.80154e-03 -1.08940e-02 -8.00353e-02 -1.15932e-02 5.31108e-03 -3.76287e-03
-1.80562e-04 2.22496e-04 -2.87227e-04 3.32546e-04 -4.09480e-04 4.42738e-04 -5.55230e-04 5.81889e-04 -7.57788e-04 7.92402e-04 -1.08083e-03 1.17371e-03 -1.69834e-03 2.04844e-03 -3.28548e-03 5.06271e-03 -1.15932e-02 -8.48688e-02 -1.23073e-02 5.54257e-03
1.72501e-04 -2.16236e-04 2.66189e-04 -3.32010e-04 3.63529e-04 -4.53888e-04 4.69204e-04 -6.06801e-04 6.08349e-04 -8.23093e-04 8.23683e-04 -1.16931e-03 1.21940e-03 -1.82927e-03 2.13571e-03 -3.51678e-03 5.31108e-03 -1.23073e-02 -8.97192e-02 -1.30412e-02
-1.66269e-04 2.03718e-04 -2.64276e-04 2.99560e-04 -3.74254e-04 3.88202e-04 -4.99730e-04 4.90101e-04 -6.62193e-04 6.28576e-04 -8.94384e-04 8.47348e-04 -1.26610e-03 1.25528e-03 -1.97131e-03 2.21018e-03 -3.76287e-03 5.54257e-03 -1.30412e-02 -9.45922e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_11-12.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.24207e-03 -1.16510e-03 7.86332e-04 -6.07493e-04 4.99971e-04 -4.28548e-04 3.77646e-04 -3.39576e-04 3.09624e-04 -2.85586e-04 2.65347e-04 -2.48492e-04 2.33552e-04 -2.20963e-04 2.09262e-04 -1.99497e-04 1.89924e-04 -1.82184e-04 1.74068e-04 -1.67874e-04
-1.16510e-03 -8.10860e-03 -1.65497e-03 9.90601e-04 -7.33996e-04 5.93688e-04 -5.05637e-04 4.44132e-04 -3.99704e-04 3.64062e-04 -3.36918e-04 3.12502e-04 -2.94163e-04 2.75500e-04 -2.62572e-04 2.47108e-04 -2.38034e-04 2.24340e-04 -2.18335e-04 2.05494e-04
7.86332e-04 -1.65497e-03 -1.29364e-02 -2.30641e-03 1.29723e-03 -9.29793e-04 7.37089e-04 -6.21238e-04 5.40985e-04 -4.85920e-04 4.40052e-04 -4.08307e-04 3.76351e-04 -3.56538e-04 3.31013e-04 -3.18859e-04 2.96254e-04 -2.89976e-04 2.68256e-04 -2.67093e-04
-6.07493e-04 9.90601e-04 -2.30641e-03 -1.77441e-02 -2.96275e-03 1.60276e-03 -1.12092e-03 8.72697e-04 -7.28541e-04 6.27794e-04 -5.63005e-04 5.05364e-04 -4.70797e-04 4.29437e-04 -4.10684e-04 3.75839e-04 -3.67783e-04 3.34791e-04 -3.35507e-04 3.01608e-04
4.99971e-04 -7.33996e-04 1.29723e-03 -2.96275e-03 -2.25441e-02 -3.62023e-03 1.90681e-03 -1.30985e-03 1.00390e-03 -8.32027e-04 7.08774e-04 -6.35805e-04 5.64095e-04 -5.29117e-04 4.75482e-04 -4.61092e-04 4.13269e-04 -4.13582e-04 3.65622e-04 -3.78680e-04
-4.28548e-04 5.93688e-04 -9.29793e-04 1.60276e-03 -3.62023e-03 -2.73410e-02 -4.27828e-03 2.20955e-03 -1.49807e-03 1.13221e-03 -9.34087e-04 7.85784e-04 -7.07013e-04 6.18085e-04 -5.86028e-04 5.16156e-04 -5.10498e-04 4.44784e-04 -4.58981e-04 3.89830e-04
3.77646e-04 -5.05637e-04 7.37089e-04 -1.12092e-03 1.90681e-03 -4.27828e-03 -3.21366e-02 -4.93705e-03 2.51101e-03 -1.68654e-03 1.25813e-03 -1.03617e-03 8.59502e-04 -7.78316e-04 6.67996e-04 -6.43331e-04 5.52056e-04 -5.60809e-04 4.70671e-04 -5.06097e-04
-3.39576e-04 4.44132e-04 -6.21238e-04 8.72697e-04 -1.30985e-03 2.20955e-03 -4.93705e-03 -3.69321e-02 -5.59686e-03 2.81099e-03 -1.87604e-03 1.38169e-03 -1.13934e-03 9.29996e-04 -8.50967e-04 7.13901e-04 -7.02451e-04 5.82996e-04 -6.13717e-04 4.90591e-04
3.09624e-04 -3.99704e-04 5.40985e-04 -7.28541e-04 1.00390e-03 -1.49807e-03 2.51101e-03 -5.59686e-03 -4.17280e-02 -6.25818e-03 3.10915e-03 -2.06726e-03 1.50259e-03 -1.24452e-03 9.97013e-04 -9.26087e-04 7.55310e-04 -7.64814e-04 6.08362e-04 -6.70909e-04
-2.85586e-04 3.64062e-04 -4.85920e-04 6.27794e-04 -8.32027e-04 1.13221e-03 -1.68654e-03 2.81099e-03 -6.25818e-03 -4.65251e-02 -6.92155e-03 3.40501e-03 -2.26091e-03 1.62037e-03 -1.35263e-03 1.05986e-03 -1.00493e-03 7.91427e-04 -8.31955e-04 6.26942e-04
2.65347e-04 -3.36918e-04 4.40052e-04 -5.63005e-04 7.08774e-04 -9.34087e-04 1.25813e-03 -1.87604e-03 3.10915e-03 -6.92155e-03 -5.13241e-02 -7.58759e-03 3.69798e-03 -2.45782e-03 1.73422e-03 -1.46482e-03 1.11763e-03 -1.08893e-03 8.20914e-04 -9.05716e-04
-2.48492e-04 3.12502e-04 -4.08307e-04 5.05364e-04 -6.35805e-04 7.85784e-04 -1.03617e-03 1.38169e-03 -2.06726e-03 3.40501e-03 -7.58759e-03 -5.61256e-02 -8.25704e-03 3.98717e-03 -2.65903e-03 1.84313e-03 -1.58243e-03 1.16888e-03 -1.17986e-03 8.42019e-04
2.33552e-04 -2.94163e-04 3.76351e-04 -4.70797e-04 5.64095e-04 -7.07013e-04 8.59502e-04 -1.13934e-03 1.50259e-03 -2.26091e-03 3.69798e-03 -8.25704e-03 -6.09306e-02 -8.93092e-03 4.27153e-03 -2.86587e-03 1.94561e-03 -1.70722e-03 1.21180e-03 -1.28001e-03
-2.20963e-04 2.75500e-04 -3.56538e-04 4.29437e-04 -5.29117e-04 6.18085e-04 -7.78316e-04 9.29996e-04 -1.24452e-03 1.62037e-03 -2.45782e-03 3.98717e-03 -8.93092e-03 -6.57403e-02 -9.61053e-03 4.54952e-03 -3.08005e-03 2.03980e-03 -1.84143e-03 1.24387e-03
2.09262e-04 -2.62572e-04 3.31013e-04 -4.10684e-04 4.75482e-04 -5.86028e-04 6.67996e-04 -8.50967e-04 9.97013e-04 -1.35263e-03 1.73422e-03 -2.65903e-03 4.27153e-03 -9.61053e-03 -7.05561e-02 -1.02976e-02 4.81926e-03 -3.30380e-03 2.12314e-03 -1.98801e-03
-1.99497e-04 2.47108e-04 -3.18859e-04 3.75839e-04 -4.61092e-04 5.16156e-04 -6.43331e-04 7.13901e-04 -9.26087e-04 1.05986e-03 -1.46482e-03 1.84313e-03 -2.86587e-03 4.54952e-03 -1.02976e-02 -7.53801e-02 -1.09943e-02 5.07815e-03 -3.54006e-03 2.19217e-03
1.89924e-04 -2.38034e-04 2.96254e-04 -3.67783e-04 4.13269e-04 -5.10498e-04 5.52056e-04 -7.02451e-04 7.55310e-04 -1.00493e-03 1.11763e-03 -1.58243e-03 1.94561e-03 -3.08005e-03 4.81926e-03 -1.09943e-02 -8.02149e-02 -1.17035e-02 5.32272e-03 -3.79287e-03
-1.82184e-04 2.24340e-04 -2.89976e-04 3.34791e-04 -4.13582e-04 4.44784e-04 -5.60809e-04 5.82996e-04 -7.64814e-04 7.91427e-04 -1.08893e-03 1.16888e-03 -1.70722e-03 2.03980e-03 -3.30380e-03 5.07815e-03 -1.17035e-02 -8.50639e-02 -1.24294e-02 5.54824e-03
1.74068e-04 -2.18335e-04 2.68256e-04 -3.35507e-04 3.65622e-04 -4.58981e-04 4.70671e-04 -6.13717e-04 6.08362e-04 -8.31955e-04 8.20914e-04 -1.17986e-03 1.21180e-03 -1.84143e-03 2.12314e-03 -3.54006e-03 5.32272e-03 -1.24294e-02 -8.99320e-02 -1.31777e-02
-1.67874e-04 2.05494e-04 -2.67093e-04 3.01608e-04 -3.78680e-04 3.89830e-04 -5.06097e-04 4.90591e-04 -6.70909e-04 6.26942e-04 -9.05716e-04 8.42019e-04 -1.28001e-03 1.24387e-03 -1.98801e-03 2.19217e-03 -3.79287e-03 5.54824e-03 -1.31777e-02 -9.48258e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_12-13.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.24157e-03 -1.17200e-03 7.88254e-04 -6.07432e-04 4.99556e-04 -4.28397e-04 3.77894e-04 -3.40196e-04 3.10521e-04 -2.86694e-04 2.66581e-04 -2.49828e-04 2.34923e-04 -2.22382e-04 2.10670e-04 -2.00936e-04 1.91324e-04 -1.83615e-04 1.75439e-04 -1.69284e-04
-1.17200e-03 -8.11966e-03 -1.66545e-03 9.93867e-04 -7.34483e-04 5.93594e-04 -5.05794e-04 4.44672e-04 -4.00666e-04 3.65266e-04 -3.38395e-04 3.14034e-04 -2.95880e-04 2.77146e-04 -2.64388e-04 2.48759e-04 -2.39887e-04 2.25942e-04 -2.20203e-04 2.07024e-04
7.88254e-04 -1.66545e-03 -1.29538e-02 -2.32251e-03 1.30243e-03 -9.30891e-04 7.37201e-04 -6.21622e-04 5.41731e-04 -4.87240e-04 4.41545e-04 -4.10243e-04 3.78190e-04 -3.58779e-04 3.32938e-04 -3.21249e-04 2.98128e-04 -2.92452e-04 2.70013e-04 -2.69633e-04
-6.07432e-04 9.93867e-04 -2.32251e-03 -1.77672e-02 -2.98445e-03 1.60973e-03 -1.12251e-03 8.72861e-04 -7.29079e-04 6.28613e-04 -5.64649e-04 5.07010e-04 -4.73193e-04 4.31430e-04 -4.13480e-04 3.77863e-04 -3.70810e-04 3.36679e-04 -3.38699e-04 3.03271e-04
4.99556e-04 -7.34483e-04 1.30243e-03 -2.98445e-03 -2.25732e-02 -3.64737e-03 1.91535e-03 -1.31183e-03 1.00398e-03 -8.32698e-04 7.09543e-04 -6.37799e-04 5.65758e-04 -5.32034e-04 4.77464e-04 -4.64538e-04 4.15195e-04 -4.17370e-04 3.67285e-04 -3.82793e-04
-4.28397e-04 5.93594e-04 -9.30891e-04 1.60973e-03 -3.64737e-03 -2.73762e-02 -4.31075e-03 2.21951e-03 -1.50042e-03 1.13208e-03 -9.34930e-04 7.86374e-04 -7.09435e-04 6.19608e-04 -5.89580e-04 5.17935e-04 -5.14740e-04 4.46376e-04 -4.63764e-04 3.90951e-04
3.77894e-04 -5.05794e-04 7.37201e-04 -1.12251e-03 1.91535e-03 -4.31075e-03 -3.21781e-02 -4.97480e-03 2.52225e-03 -1.68930e-03 1.25767e-03 -1.03727e-03 8.59760e-04 -7.81295e-04 6.69188e-04 -6.47682e-04 5.53398e-04 -5.66100e-04 4.71609e-04 -5.12185e-04
-3.40196e-04 4.44672e-04 -6.21622e-04 8.72861e-04 -1.31183e-03 2.21951e-03 -4.97480e-03 -3.69799e-02 -5.63994e-03 2.82339e-03 -1.87929e-03 1.38074e-03 -1.14085e-03 9.29734e-04 -8.54678e-04 7.14528e-04 -7.07867e-04 5.83575e-04 -6.20384e-04 4.90440e-04
3.10521e-04 -4.00666e-04 5.41731e-04 -7.29079e-04 1.00398e-03 -1.50042e-03 2.52225e-03 -5.63994e-03 -4.17824e-02 -6.30668e-03 3.12255e-03 -2.07116e-03 1.50096e-03 -1.24661e-03 9.95994e-04 -9.30809e-04 7.55043e-04 -7.71638e-04 6.07736e-04 -6.79445e-04
-2.86694e-04 3.65266e-04 -4.87240e-04 6.28613e-04 -8.32698e-04 1.13208e-03 -1.68930e-03 2.82339e-03 -6.30668e-03 -4.65862e-02 -6.97561e-03 3.41921e-03 -2.26565e-03 1.61782e-03 -1.35559e-03 1.05776e-03 -1.01101e-03 7.89816e-04 -8.40694e-04 6.24513e-04
2.66581e-04 -3.38395e-04 4.41545e-04 -5.64649e-04 7.09543e-04 -9.34930e-04 1.25767e-03 -1.87929e-03 3.12255e-03 -6.97561e-03 -5.13920e-02 -7.64739e-03 3.71274e-03 -2.46367e-03 1.73042e-03 -1.46900e-03 1.11398e-03 -1.09689e-03 8.17352e-04 -9.17059e-04
-2.49828e-04 3.14034e-04 -4.10243e-04 5.07010e-04 -6.37799e-04 7.86374e-04 -1.03727e-03 1.38074e-03 -2.07116e-03 3.41921e-03 -7.64739e-03 -5.62006e-02 -8.32287e-03 4.00216e-03 -2.66637e-03 1.83762e-03 -1.58837e-03 1.16307e-03 -1.19041e-03 8.35676e-04
2.34923e-04 -2.95880e-04 3.78190e-04 -4.73193e-04 5.65758e-04 -7.09435e-04 8.59760e-04 -1.14085e-03 1.50096e-03 -2.26565e-03 3.71274e-03 -8.32287e-03 -6.10130e-02 -9.00316e-03 4.28627e-03 -2.87523e-03 1.93778e-03 -1.71562e-03 1.20299e-03 -1.29414e-03
-2.22382e-04 2.77146e-04 -3.58779e-04 4.31430e-04 -5.32034e-04 6.19608e-04 -7.81295e-04 9.29734e-04 -1.24661e-03 1.61782e-03 -2.46367e-03 4.00216e-03 -9.00316e-03 -6.58306e-02 -9.68971e-03 4.56340e-03 -3.09214e-03 2.02879e-03 -1.85332e-03 1.23091e-03
2.10670e-04 -2.64388e-04 3.32938e-04 -4.13480e-04 4.77464e-04 -5.89580e-04 6.69188e-04 -8.54678e-04 9.95994e-04 -1.35559e-03 1.73042e-03 -2.66637e-03 4.28627e-03 -9.68971e-03 -7.06550e-02 -1.03844e-02 4.83142e-03 -3.31964e-03 2.10780e-03 -2.00478e-03
-2.00936e-04 2.48759e-04 -3.21249e-04 3.77863e-04 -4.64538e-04 5.17935e-04 -6.47682e-04 7.14528e-04 -9.30809e-04 1.05776e-03 -1.46900e-03 1.83762e-03 -2.87523e-03 4.56340e-03 -1.03844e-02 -7.54884e-02 -1.10898e-02 5.08743e-03 -3.56106e-03 2.17081e-03
1.91324e-04 -2.39887e-04 2.98128e-04 -3.70810e-04 4.15195e-04 -5.14740e-04 5.53398e-04 -7.07867e-04 7.55043e-04 -1.01101e-03 1.11398e-03 -1.58837e-03 1.93778e-03 -3.09214e-03 4.83142e-03 -1.10898e-02 -8.03337e-02 -1.18091e-02 5.32743e-03 -3.82101e-03
-1.83615e-04 2.25942e-04 -2.92452e-04 3.36679e-04 -4.17370e-04 4.46376e-04 -5.66100e-04 5.83575e-04 -7.71638e-04 7.89816e-04 -1.09689e-03 1.16307e-03 -1.71562e-03 2.02879e-03 -3.31964e-03 5.08743e-03 -1.18091e-02 -8.51949e-02 -1.25471e-02 5.54594e-03
1.75439e-04 -2.20203e-04 2.70013e-04 -3.38699e-04 3.67285e-04 -4.63764e-04 4.71609e-04 -6.20384e-04 6.07736e-04 -8.40694e-04 8.17352e-04 -1.19041e-03 1.20299e-03 -1.85332e-03 2.10780e-03 -3.56106e-03 5.32743e-03 -1.25471e-02 -9.00777e-02 -1.33103e-02
-1.69284e-04 2.07024e-04 -2.69633e-04 3.03271e-04 -3.82793e-04 3.90951e-04 -5.12185e-04 4.90440e-04 -6.79445e-04 6.24513e-04 -9.17059e-04 8.35676e-04 -1.29414e-03 1.23091e-03 -2.00478e-03 2.17081e-03 -3.82101e-03 5.54594e-03 -1.33103e-02 -9.49898e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_13-14.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.23868e-03 -1.17819e-03 7.89533e-04 -6.06960e-04 4.98919e-04 -4.28131e-04 3.78069e-04 -3.40751e-04 3.11341e-04 -2.87709e-04 2.67702e-04 -2.51034e-04 2.36152e-04 -2.23651e-04 2.11918e-04 -2.02210e-04 1.92552e-04 -1.84873e-04 1.76633e-04 -1.70519e-04
-1.17819e-03 -8.12514e-03 -1.67522e-03 9.96407e-04 -7.34490e-04 5.93227e-04 -5.05796e-04 4.45101e-04 -4.01528e-04 3.66355e-04 -3.39741e-04 3.15412e-04 -2.97431e-04 2.78605e-04 -2.66016e-04 2.50202e-04 -2.41539e-04 2.27326e-04 -2.21865e-04 2.08330e-04
7.89533e-04 -1.67522e-03 -1.29622e-02 -2.33767e-03 1.30664e-03 -9.31328e-04 7.36924e-04 -6.21780e-04 5.42313e-04 -4.88416e-04 4.42876e-04 -4.12007e-04 3.79823e-04 -3.60810e-04 3.34620e-04 -3.23407e-04 2.99734e-04 -2.94687e-04 2.71489e-04 -2.71930e-04
-6.06960e-04 9.96407e-04 -2.33767e-03 -1.77781e-02 -3.00493e-03 1.61540e-03 -1.12323e-03 8.72517e-04 -7.29324e-04 6.29218e-04 -5.66117e-04 5.08452e-04 -4.75388e-04 4.33169e-04 -4.16037e-04 3.79589e-04 -3.73578e-04 3.38241e-04 -3.41625e-04 3.04579e-04
4.98919e-04 -7.34490e-04 1.30664e-03 -3.00493e-03 -2.25867e-02 -3.67296e-03 1.92229e-03 -1.31275e-03 1.00344e-03 -8.33021e-04 7.10051e-04 -6.39594e-04 5.67176e-04 -5.34731e-04 4.79143e-04 -4.67729e-04 4.16768e-04 -4.20886e-04 3.68549e-04 -3.86639e-04
-4.28131e-04 5.93227e-04 -9.31328e-04 1.61540e-03 -3.67296e-03 -2.73926e-02 -4.34135e-03 2.22757e-03 -1.50153e-03 1.13122e-03 -9.35378e-04 7.86659e-04 -7.11646e-04 6.20842e-04 -5.92907e-04 5.19361e-04 -5.18724e-04 4.47544e-04 -4.68283e-04 3.91594e-04
3.78069e-04 -5.05796e-04 7.36924e-04 -1.12323e-03 1.92229e-03 -4.34135e-03 -3.21976e-02 -5.01039e-03 2.53129e-03 -1.69065e-03 1.25637e-03 -1.03795e-03 8.59664e-04 -7.84065e-04 6.70049e-04 -6.51814e-04 5.54319e-04 -5.71150e-04 4.72042e-04 -5.18051e-04
-3.40751e-04 4.45101e-04 -6.21780e-04 8.72517e-04 -1.31275e-03 2.22757e-03 -5.01039e-03 -3.70026e-02 -5.68056e-03 2.83328e-03 -1.88099e-03 1.37884e-03 -1.14190e-03 9.29066e-04 -8.58193e-04 7.14758e-04 -7.13093e-04 5.83655e-04 -6.26863e-04 4.89673e-04
3.11341e-04 -4.01528e-04 5.42313e-04 -7.29324e-04 1.00344e-03 -1.50153e-03 2.53129e-03 -5.68056e-03 -4.18083e-02 -6.35244e-03 3.13314e-03 -2.07336e-03 1.49827e-03 -1.24823e-03 9.94499e-04 -9.35369e-04 7.54303e-04 -7.78334e-04 6.06498e-04 -6.87884e-04
-2.87709e-04 3.66355e-04 -4.88416e-04 6.29218e-04 -8.33021e-04 1.13122e-03 -1.69065e-03 2.83328e-03 -6.35244e-03 -4.66155e-02 -7.02666e-03 3.43029e-03 -2.26854e-03 1.61408e-03 -1.35809e-03 1.05509e-03 -1.01701e-03 7.87622e-04 -8.49408e-04 6.21313e-04
2.67702e-04 -3.39741e-04 4.42876e-04 -5.66117e-04 7.10051e-04 -9.35378e-04 1.25637e-03 -1.88099e-03 3.13314e-03 -7.02666e-03 -5.14250e-02 -7.70393e-03 3.72407e-03 -2.46758e-03 1.72529e-03 -1.47278e-03 1.10965e-03 -1.10488e-03 8.13048e-04 -9.28533e-04
-2.51034e-04 3.15412e-04 -4.12007e-04 5.08452e-04 -6.39594e-04 7.86659e-04 -1.03795e-03 1.37884e-03 -2.07336e-03 3.43029e-03 -7.70393e-03 -5.62374e-02 -8.38521e-03 4.01337e-03 -2.67169e-03 1.83060e-03 -1.59400e-03 1.15642e-03 -1.20115e-03 8.28342e-04
2.36152e-04 -2.97431e-04 3.79823e-04 -4.75388e-04 5.67176e-04 -7.11646e-04 8.59664e-04 -1.14190e-03 1.49827e-03 -2.26854e-03 3.72407e-03 -8.38521e-03 -6.10541e-02 -9.07170e-03 4.29687e-03 -2.88253e-03 1.92819e-03 -1.72387e-03 1.19308e-03 -1.30871e-03
-2.23651e-04 2.78605e-04 -3.60810e-04 4.33169e-04 -5.34731e-04 6.20842e-04 -7.84065e-04 9.29066e-04 -1.24823e-03 1.61408e-03 -2.46758e-03 4.01337e-03 -9.07170e-03 -6.58764e-02 -9.76502e-03 4.57271e-03 -3.10220e-03 2.01570e-03 -1.86528e-03 1.21648e-03
2.11918e-04 -2.66016e-04 3.34620e-04 -4.16037e-04 4.79143e-04 -5.92907e-04 6.70049e-04 -8.58193e-04 9.94499e-04 -1.35809e-03 1.72529e-03 -2.67169e-03 4.29687e-03 -9.76502e-03 -7.07062e-02 -1.04673e-02 4.83850e-03 -3.33357e-03 2.08993e-03 -2.02202e-03
-2.02210e-04 2.50202e-04 -3.23407e-04 3.79589e-04 -4.67729e-04 5.19361e-04 -6.51814e-04 7.14758e-04 -9.35369e-04 1.05509e-03 -1.47278e-03 1.83060e-03 -2.88253e-03 4.57271e-03 -1.04673e-02 -7.55460e-02 -1.11813e-02 5.09099e-03 -3.58043e-03 2.14634e-03
1.92552e-04 -2.41539e-04 2.99734e-04 -3.73578e-04 4.16768e-04 -5.18724e-04 5.54319e-04 -7.13093e-04 7.54303e-04 -1.01701e-03 1.10965e-03 -1.59400e-03 1.92819e-03 -3.10220e-03 4.83850e-03 -1.11813e-02 -8.03989e-02 -1.19109e-02 5.32564e-03 -3.84806e-03
-1.84873e-04 2.27326e-04 -2.94687e-04 3.38241e-04 -4.20886e-04 4.47544e-04 -5.71150e-04 5.83655e-04 -7.78334e-04 7.87622e-04 -1.10488e-03 1.15642e-03 -1.72387e-03 2.01570e-03 -3.33357e-03 5.09099e-03 -1.19109e-02 -8.52697e-02 -1.26614e-02 5.53603e-03
1.76633e-04 -2.21865e-04 2.71489e-04 -3.41625e-04 3.68549e-04 -4.68283e-04 4.72042e-04 -6.26863e-04 6.06498e-04 -8.49408e-04 8.13048e-04 -1.20115e-03 1.19308e-03 -1.86528e-03 2.08993e-03 -3.58043e-03 5.32564e-03 -1.26614e-02 -9.01646e-02 -1.34404e-02
-1.70519e-04 2.08330e-04 -2.71930e-04 3.04579e-04 -3.86639e-04 3.91594e-04 -5.18051e-04 4.89673e-04 -6.87884e-04 6.21313e-04 -9.28533e-04 8.28342e-04 -1.30871e-03 1.21648e-03 -2.02202e-03 2.14634e-03 -3.84806e-03 5.53603e-03 -1.34404e-02 -9.50932e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_14-15.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.23313e-03 -1.18357e-03 7.90128e-04 -6.06057e-04 4.98040e-04 -4.27723e-04 3.78142e-04 -3.41207e-04 3.12050e-04 -2.88596e-04 2.68679e-04 -2.52085e-04 2.37214e-04 -2.24746e-04 2.12986e-04 -2.03304e-04 1.93596e-04 -1.85949e-04 1.77642e-04 -1.71573e-04
-1.18357e-03 -8.12432e-03 -1.68413e-03 9.98161e-04 -7.33984e-04 5.92556e-04 -5.05607e-04 4.45383e-04 -4.02249e-04 3.67289e-04 -3.40918e-04 3.16602e-04 -2.98785e-04 2.79852e-04 -2.67431e-04 2.51419e-04 -2.42974e-04 2.28476e-04 -2.23309e-04 2.09403e-04
7.90128e-04 -1.68413e-03 -1.29604e-02 -2.35169e-03 1.30978e-03 -9.31055e-04 7.36224e-04 -6.21671e-04 5.42686e-04 -4.89403e-04 4.44000e-04 -4.13557e-04 3.81211e-04 -3.62599e-04 3.36026e-04 -3.25308e-04 3.01049e-04 -2.96662e-04 2.72666e-04 -2.73973e-04
-6.06057e-04 9.98161e-04 -2.35169e-03 -1.77752e-02 -3.02389e-03 1.61968e-03 -1.12304e-03 8.71627e-04 -7.29235e-04 6.29560e-04 -5.67359e-04 5.09640e-04 -4.77335e-04 4.34609e-04 -4.18319e-04 3.80981e-04 -3.76059e-04 3.39450e-04 -3.44270e-04 3.05513e-04
4.98040e-04 -7.33984e-04 1.30978e-03 -3.02389e-03 -2.25829e-02 -3.69665e-03 1.92749e-03 -1.31256e-03 1.00224e-03 -8.32952e-04 7.10248e-04 -6.41137e-04 5.68294e-04 -5.37160e-04 4.80470e-04 -4.70626e-04 4.17948e-04 -4.24106e-04 3.69383e-04 -3.90200e-04
-4.27723e-04 5.92556e-04 -9.31055e-04 1.61968e-03 -3.69665e-03 -2.73880e-02 -4.36967e-03 2.23356e-03 -1.50135e-03 1.12959e-03 -9.35392e-04 7.86582e-04 -7.13592e-04 6.21728e-04 -5.95958e-04 5.20380e-04 -5.22412e-04 4.48240e-04 -4.72512e-04 3.91717e-04
3.78142e-04 -5.05607e-04 7.36224e-04 -1.12304e-03 1.92749e-03 -4.36967e-03 -3.21923e-02 -5.04334e-03 2.53796e-03 -1.69055e-03 1.25419e-03 -1.03816e-03 8.59153e-04 -7.86569e-04 6.70508e-04 -6.55678e-04 5.54754e-04 -5.75921e-04 4.71912e-04 -5.23672e-04
-3.41207e-04 4.45383e-04 -6.21671e-04 8.71627e-04 -1.31256e-03 2.23356e-03 -5.04334e-03 -3.69968e-02 -5.71820e-03 2.84049e-03 -1.88107e-03 1.37594e-03 -1.14247e-03 9.27929e-04 -8.61456e-04 7.14513e-04 -7.18077e-04 5.83157e-04 -6.33119e-04 4.88218e-04
3.12050e-04 -4.02249e-04 5.42686e-04 -7.29235e-04 1.00224e-03 -1.50135e-03 2.53796e-03 -5.71820e-03 -4.18021e-02 -6.39487e-03 3.14071e-03 -2.07379e-03 1.49447e-03 -1.24937e-03 9.92453e-04 -9.39710e-04 7.52998e-04 -7.84854e-04 6.04558e-04 -6.96201e-04
-2.88596e-04 3.67289e-04 -4.89403e-04 6.29560e-04 -8.32952e-04 1.12959e-03 -1.69055e-03 2.84049e-03 -6.39487e-03 -4.66091e-02 -7.07406e-03 3.43805e-03 -2.26955e-03 1.60909e-03 -1.36012e-03 1.05178e-03 -1.02285e-03 7.84738e-04 -8.58058e-04 6.17232e-04
2.68679e-04 -3.40918e-04 4.44000e-04 -5.67359e-04 7.10248e-04 -9.35392e-04 1.25419e-03 -1.88107e-03 3.14071e-03 -7.07406e-03 -5.14185e-02 -7.75650e-03 3.73171e-03 -2.46948e-03 1.71874e-03 -1.47614e-03 1.10454e-03 -1.11284e-03 8.07875e-04 -9.40125e-04
-2.52085e-04 3.16602e-04 -4.13557e-04 5.09640e-04 -6.41137e-04 7.86582e-04 -1.03816e-03 1.37594e-03 -2.07379e-03 3.43805e-03 -7.75650e-03 -5.62312e-02 -8.44329e-03 4.02053e-03 -2.67493e-03 1.82197e-03 -1.59931e-03 1.14879e-03 -1.21204e-03 8.19868e-04
2.37214e-04 -2.98785e-04 3.81211e-04 -4.77335e-04 5.68294e-04 -7.13592e-04 8.59153e-04 -1.14247e-03 1.49447e-03 -2.26955e-03 3.73171e-03 -8.44329e-03 -6.10485e-02 -9.13573e-03 4.30302e-03 -2.88774e-03 1.91675e-03 -1.73196e-03 1.18192e-03 -1.32373e-03
-2.24746e-04 2.79852e-04 -3.62599e-04 4.34609e-04 -5.37160e-04 6.21728e-04 -7.86569e-04 9.27929e-04 -1.24937e-03 1.60909e-03 -2.46948e-03 4.02053e-03 -9.13573e-03 -6.58720e-02 -9.83563e-03 4.57711e-03 -3.11021e-03 2.00042e-03 -1.87735e-03 1.20036e-03
2.12986e-04 -2.67431e-04 3.36026e-04 -4.18319e-04 4.80470e-04 -5.95958e-04 6.70508e-04 -8.61456e-04 9.92453e-04 -1.36012e-03 1.71874e-03 -2.67493e-03 4.30302e-03 -9.83563e-03 -7.07037e-02 -1.05453e-02 4.84011e-03 -3.34559e-03 2.06938e-03 -2.03981e-03
-2.03304e-04 2.51419e-04 -3.25308e-04 3.80981e-04 -4.70626e-04 5.20380e-04 -6.55678e-04 7.14513e-04 -9.39710e-04 1.05178e-03 -1.47614e-03 1.82197e-03 -2.88774e-03 4.57711e-03 -1.05453e-02 -7.55464e-02 -1.12680e-02 5.08839e-03 -3.59821e-03 2.11848e-03
1.93596e-04 -2.42974e-04 3.01049e-04 -3.76059e-04 4.17948e-04 -5.22412e-04 5.54754e-04 -7.18077e-04 7.52998e-04 -1.02285e-03 1.10454e-03 -1.59931e-03 1.91675e-03 -3.11021e-03 4.84011e-03 -1.12680e-02 -8.04037e-02 -1.20079e-02 5.31677e-03 -3.87414e-03
-1.85949e-04 2.28476e-04 -2.96662e-04 3.39450e-04 -4.24106e-04 4.48240e-04 -5.75921e-04 5.83157e-04 -7.84854e-04 7.84738e-04 -1.11284e-03 1.14879e-03 -1.73196e-03 2.00042e-03 -3.34559e-03 5.08839e-03 -1.20079e-02 -8.52808e-02 -1.27713e-02 5.51778e-03
1.77642e-04 -2.23309e-04 2.72666e-04 -3.44270e-04 3.69383e-04 -4.72512e-04 4.71912e-04 -6.33119e-04 6.04558e-04 -8.58058e-04 8.07875e-04 -1.21204e-03 1.18192e-03 -1.87735e-03 2.06938e-03 -3.59821e-03 5.31677e-03 -1.27713e-02 -9.01853e-02 -1.35672e-02
-1.71573e-04 2.09403e-04 -2.73973e-04 3.05513e-04 -3.90200e-04 3.91717e-04 -5.23672e-04 4.88218e-04 -6.96201e-04 6.17232e-04 -9.40125e-04 8.19868e-04 -1.32373e-03 1.20036e-03 -2.03981e-03 2.11848e-03 -3.87414e-03 5.51778e-03 -1.35672e-02 -9.51282e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_15-16.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.22476e-03 -1.18810e-03 7.90031e-04 -6.04724e-04 4.96915e-04 -4.27163e-04 3.78093e-04 -3.41541e-04 3.12625e-04 -2.89334e-04 2.69494e-04 -2.52964e-04 2.38096e-04 -2.25658e-04 2.13866e-04 -2.04210e-04 1.94450e-04 -1.86838e-04 1.78463e-04 -1.72443e-04
-1.18810e-03 -8.11681e-03 -1.69211e-03 9.99105e-04 -7.32955e-04 5.91572e-04 -5.05213e-04 4.45494e-04 -4.02803e-04 3.68042e-04 -3.41903e-04 3.17581e-04 -2.99925e-04 2.80869e-04 -2.68622e-04 2.52398e-04 -2.44185e-04 2.29388e-04 -2.24533e-04 2.10239e-04
7.90031e-04 -1.69211e-03 -1.29480e-02 -2.36445e-03 1.31179e-03 -9.30061e-04 7.35088e-04 -6.21280e-04 5.42828e-04 -4.90173e-04 4.44887e-04 -4.14866e-04 3.82329e-04 -3.64125e-04 3.37141e-04 -3.26942e-04 3.02060e-04 -2.98372e-04 2.73537e-04 -2.75764e-04
-6.04724e-04 9.99105e-04 -2.36445e-03 -1.77576e-02 -3.04120e-03 1.62249e-03 -1.12192e-03 8.70184e-04 -7.28797e-04 6.29617e-04 -5.68346e-04 5.10540e-04 -4.79007e-04 4.35724e-04 -4.20308e-04 3.82019e-04 -3.78245e-04 3.40291e-04 -3.46632e-04 3.06061e-04
4.96915e-04 -7.32955e-04 1.31179e-03 -3.04120e-03 -2.25605e-02 -3.71828e-03 1.93091e-03 -1.31126e-03 1.00037e-03 -8.32482e-04 7.10108e-04 -6.42400e-04 5.69074e-04 -5.39293e-04 4.81413e-04 -4.73211e-04 4.18711e-04 -4.27023e-04 3.69768e-04 -3.93479e-04
-4.27163e-04 5.91572e-04 -9.30061e-04 1.62249e-03 -3.71828e-03 -2.73610e-02 -4.39553e-03 2.23744e-03 -1.49988e-03 1.12720e-03 -9.34961e-04 7.86116e-04 -7.15246e-04 6.22224e-04 -5.98705e-04 5.20955e-04 -5.25793e-04 4.48437e-04 -4.76448e-04 3.91289e-04
3.78093e-04 -5.05213e-04 7.35088e-04 -1.12192e-03 1.93091e-03 -4.39553e-03 -3.21608e-02 -5.07344e-03 2.54219e-03 -1.68898e-03 1.25113e-03 -1.03789e-03 8.58198e-04 -7.88778e-04 6.70521e-04 -6.59250e-04 5.54663e-04 -5.80403e-04 4.71177e-04 -5.29054e-04
-3.41541e-04 4.45494e-04 -6.21280e-04 8.70184e-04 -1.31126e-03 2.23744e-03 -5.07344e-03 -3.69608e-02 -5.75261e-03 2.84493e-03 -1.87954e-03 1.37206e-03 -1.14254e-03 9.26286e-04 -8.64443e-04 7.13741e-04 -7.22796e-04 5.82025e-04 -6.39147e-04 4.86018e-04
3.12625e-04 -4.02803e-04 5.42828e-04 -7.28797e-04 1.00037e-03 -1.49988e-03 2.54219e-03 -5.75261e-03 -4.17619e-02 -6.43372e-03 3.14520e-03 -2.07247e-03 1.48956e-03 -1.25001e-03 9.89816e-04 -9.43810e-04 7.51058e-04 -7.91181e-04 6.01840e-04 -7.04409e-04
-2.89334e-04 3.68042e-04 -4.90173e-04 6.29617e-04 -8.32482e-04 1.12720e-03 -1.68898e-03 2.84493e-03 -6.43372e-03 -4.65648e-02 -7.11751e-03 3.44238e-03 -2.26867e-03 1.60285e-03 -1.36168e-03 1.04776e-03 -1.02854e-03 7.81075e-04 -8.66643e-04 6.12176e-04
2.69494e-04 -3.41903e-04 4.44887e-04 -5.68346e-04 7.10108e-04 -9.34961e-04 1.25113e-03 -1.87954e-03 3.14520e-03 -7.11751e-03 -5.13703e-02 -7.80480e-03 3.73557e-03 -2.46940e-03 1.71078e-03 -1.47910e-03 1.09858e-03 -1.12078e-03 8.01723e-04 -9.51863e-04
-2.52964e-04 3.17581e-04 -4.14866e-04 5.10540e-04 -6.42400e-04 7.86116e-04 -1.03789e-03 1.37206e-03 -2.07247e-03 3.44238e-03 -7.80480e-03 -5.61794e-02 -8.49679e-03 4.02352e-03 -2.67614e-03 1.81171e-03 -1.60434e-03 1.14011e-03 -1.22314e-03 8.10108e-04
2.38096e-04 -2.99925e-04 3.82329e-04 -4.79007e-04 5.69074e-04 -7.15246e-04 8.58198e-04 -1.14254e-03 1.48956e-03 -2.26867e-03 3.73557e-03 -8.49679e-03 -6.09935e-02 -9.19491e-03 4.30457e-03 -2.89091e-03 1.90341e-03 -1.73998e-03 1.16938e-03 -1.33927e-03
-2.25658e-04 2.80869e-04 -3.64125e-04 4.35724e-04 -5.39293e-04 6.22224e-04 -7.88778e-04 9.26286e-04 -1.25001e-03 1.60285e-03 -2.46940e-03 4.02352e-03 -9.19491e-03 -6.58143e-02 -9.90118e-03 4.57643e-03 -3.11628e-03 1.98286e-03 -1.88966e-03 1.18238e-03
2.13866e-04 -2.68622e-04 3.37141e-04 -4.20308e-04 4.81413e-04 -5.98705e-04 6.70521e-04 -8.64443e-04 9.89816e-04 -1.36168e-03 1.71078e-03 -2.67614e-03 4.30457e-03 -9.90118e-03 -7.06442e-02 -1.06181e-02 4.83605e-03 -3.35585e-03 2.04600e-03 -2.05834e-03
-2.04210e-04 2.52398e-04 -3.26942e-04 3.82019e-04 -4.73211e-04 5.20955e-04 -6.59250e-04 7.13741e-04 -9.43810e-04 1.04776e-03 -1.47910e-03 1.81171e-03 -2.89091e-03 4.57643e-03 -1.06181e-02 -7.54862e-02 -1.13494e-02 5.07934e-03 -3.61463e-03 2.08698e-03
1.94450e-04 -2.44185e-04 3.02060e-04 -3.78245e-04 4.18711e-04 -5.25793e-04 5.54663e-04 -7.22796e-04 7.51058e-04 -1.02854e-03 1.09858e-03 -1.60434e-03 1.90341e-03 -3.11628e-03 4.83605e-03 -1.13494e-02 -8.03444e-02 -1.21000e-02 5.30043e-03 -3.89962e-03
-1.86838e-04 2.29388e-04 -2.98372e-04 3.40291e-04 -4.27023e-04 4.48437e-04 -5.80403e-04 5.82025e-04 -7.91181e-04 7.81075e-04 -1.12078e-03 1.14011e-03 -1.73998e-03 1.98286e-03 -3.35585e-03 5.07934e-03 -1.21000e-02 -8.52248e-02 -1.28768e-02 5.49059e-03
1.78463e-04 -2.24533e-04 2.73537e-04 -3.46632e-04 3.69768e-04 -4.76448e-04 4.71177e-04 -6.39147e-04 6.01840e-04 -8.66643e-04 8.01723e-04 -1.22314e-03 1.16938e-03 -1.88966e-03 2.04600e-03 -3.61463e-03 5.30043e-03 -1.28768e-02 -9.01361e-02 -1.36906e-02
-1.72443e-04 2.10239e-04 -2.75764e-04 3.06061e-04 -3.93479e-04 3.91289e-04 -5.29054e-04 4.86018e-04 -7.04409e-04 6.12176e-04 -9.51863e-04 8.10108e-04 -1.33927e-03 1.18238e-03 -2.05834e-03 2.08698e-03 -3.89962e-03 5.49059e-03 -1.36906e-02 -9.50914e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_16-17.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.21387e-03 -1.19192e-03 7.89346e-04 -6.03047e-04 4.95614e-04 -4.26501e-04 3.77960e-04 -3.41782e-04 3.13090e-04 -2.89946e-04 2.70168e-04 -2.53693e-04 2.38821e-04 -2.26410e-04 2.14582e-04 -2.04952e-04 1.95138e-04 -1.87564e-04 1.79118e-04 -1.73152e-04
-1.19192e-03 -8.10340e-03 -1.69937e-03 9.99356e-04 -7.31499e-04 5.90350e-04 -5.04671e-04 4.45479e-04 -4.03227e-04 3.68644e-04 -3.42724e-04 3.18378e-04 -3.00880e-04 2.81686e-04 -2.69620e-04 2.53169e-04 -2.45202e-04 2.30087e-04 -2.25565e-04 2.10864e-04
7.89346e-04 -1.69937e-03 -1.29261e-02 -2.37621e-03 1.31283e-03 -9.28464e-04 7.33612e-04 -6.20680e-04 5.42793e-04 -4.90773e-04 4.45575e-04 -4.15972e-04 3.83211e-04 -3.65428e-04 3.37996e-04 -3.28345e-04 3.02801e-04 -2.99854e-04 2.74132e-04 -2.77345e-04
-6.03047e-04 9.99356e-04 -2.37621e-03 -1.77272e-02 -3.05717e-03 1.62403e-03 -1.12003e-03 8.68304e-04 -7.28100e-04 6.29454e-04 -5.69135e-04 5.11199e-04 -4.80450e-04 4.36550e-04 -4.22048e-04 3.82738e-04 -3.80180e-04 3.40797e-04 -3.48764e-04 3.06261e-04
4.95614e-04 -7.31499e-04 1.31283e-03 -3.05717e-03 -2.25218e-02 -3.73823e-03 1.93275e-03 -1.30902e-03 9.97977e-04 -8.31717e-04 7.09707e-04 -6.43450e-04 5.69567e-04 -5.41184e-04 4.82012e-04 -4.75537e-04 4.19092e-04 -4.29696e-04 3.69742e-04 -3.96543e-04
-4.26501e-04 5.90350e-04 -9.28464e-04 1.62403e-03 -3.73823e-03 -2.73143e-02 -4.41940e-03 2.23947e-03 -1.49732e-03 1.12418e-03 -9.34212e-04 7.85345e-04 -7.16684e-04 6.22380e-04 -6.01208e-04 5.21124e-04 -5.28931e-04 4.48173e-04 -4.80169e-04 3.90339e-04
3.77960e-04 -5.04671e-04 7.33612e-04 -1.12003e-03 1.93275e-03 -4.41940e-03 -3.21061e-02 -5.10124e-03 2.54428e-03 -1.68620e-03 1.24737e-03 -1.03730e-03 8.56888e-04 -7.90779e-04 6.70136e-04 -6.62607e-04 5.54086e-04 -5.84680e-04 4.69863e-04 -5.34285e-04
-3.41782e-04 4.45479e-04 -6.20680e-04 8.68304e-04 -1.30902e-03 2.23947e-03 -5.10124e-03 -3.68984e-02 -5.78442e-03 2.84695e-03 -1.87667e-03 1.36738e-03 -1.14228e-03 9.24230e-04 -8.67261e-04 7.12492e-04 -7.27347e-04 5.80287e-04 -6.45047e-04 4.83079e-04
3.13090e-04 -4.03227e-04 5.42793e-04 -7.28100e-04 9.97977e-04 -1.49732e-03 2.54428e-03 -5.78442e-03 -4.16918e-02 -6.46968e-03 3.14697e-03 -2.06970e-03 1.48375e-03 -1.25035e-03 9.86686e-04 -9.47796e-04 7.48523e-04 -7.97427e-04 5.98350e-04 -7.12630e-04
-2.89946e-04 3.68644e-04 -4.90773e-04 6.29454e-04 -8.31717e-04 1.12418e-03 -1.68620e-03 2.84695e-03 -6.46968e-03 -4.64871e-02 -7.15781e-03 3.44369e-03 -2.26627e-03 1.59558e-03 -1.36298e-03 1.04312e-03 -1.03421e-03 7.76649e-04 -8.75301e-04 6.06121e-04
2.70168e-04 -3.42724e-04 4.45575e-04 -5.69135e-04 7.09707e-04 -9.34212e-04 1.24737e-03 -1.87667e-03 3.14697e-03 -7.15781e-03 -5.12853e-02 -7.84970e-03 3.73608e-03 -2.46774e-03 1.70161e-03 -1.48188e-03 1.09183e-03 -1.12886e-03 7.94579e-04 -9.63938e-04
-2.53693e-04 3.18378e-04 -4.15972e-04 5.11199e-04 -6.43450e-04 7.85345e-04 -1.03730e-03 1.36738e-03 -2.06970e-03 3.44369e-03 -7.84970e-03 -5.60875e-02 -8.54666e-03 4.02280e-03 -2.67573e-03 1.80003e-03 -1.60935e-03 1.13040e-03 -1.23466e-03 7.99016e-04
2.38821e-04 -3.00880e-04 3.83211e-04 -4.80450e-04 5.69567e-04 -7.16684e-04 8.56888e-04 -1.14228e-03 1.48375e-03 -2.26627e-03 3.73608e-03 -8.54666e-03 -6.08951e-02 -9.25028e-03 4.30199e-03 -2.89252e-03 1.88837e-03 -1.74826e-03 1.15548e-03 -1.35565e-03
-2.26410e-04 2.81686e-04 -3.65428e-04 4.36550e-04 -5.41184e-04 6.22380e-04 -7.90779e-04 9.24230e-04 -1.25035e-03 1.59558e-03 -2.46774e-03 4.02280e-03 -9.25028e-03 -6.57100e-02 -9.96280e-03 4.57114e-03 -3.12095e-03 1.96320e-03 -1.90264e-03 1.16248e-03
2.14582e-04 -2.69620e-04 3.37996e-04 -4.22048e-04 4.82012e-04 -6.01208e-04 6.70136e-04 -8.67261e-04 9.86686e-04 -1.36298e-03 1.70161e-03 -2.67573e-03 4.30199e-03 -9.96280e-03 -7.05348e-02 -1.06871e-02 4.82678e-03 -3.36503e-03 2.01991e-03 -2.07819e-03
-2.04952e-04 2.53169e-04 -3.28345e-04 3.82738e-04 -4.75537e-04 5.21124e-04 -6.62607e-04 7.12492e-04 -9.47796e-04 1.04312e-03 -1.48188e-03 1.80003e-03 -2.89252e-03 4.57114e-03 -1.06871e-02 -7.53730e-02 -1.14271e-02 5.06427e-03 -3.63048e-03 2.05182e-03
1.95138e-04 -2.45202e-04 3.02801e-04 -3.80180e-04 4.19092e-04 -5.28931e-04 5.54086e-04 -7.27347e-04 7.48523e-04 -1.03421e-03 1.09183e-03 -1.60935e-03 1.88837e-03 -3.12095e-03 4.82678e-03 -1.14271e-02 -8.02293e-02 -1.21886e-02 5.27691e-03 -3.92549e-03
-1.87564e-04 2.30087e-04 -2.99854e-04 3.40797e-04 -4.29696e-04 4.48173e-04 -5.84680e-04 5.80287e-04 -7.97427e-04 7.76649e-04 -1.12886e-03 1.13040e-03 -1.74826e-03 1.96320e-03 -3.36503e-03 5.06427e-03 -1.21886e-02 -8.51104e-02 -1.29797e-02 5.45454e-03
1.79118e-04 -2.25565e-04 2.74132e-04 -3.48764e-04 3.69742e-04 -4.80169e-04 4.69863e-04 -6.45047e-04 5.98350e-04 -8.75301e-04 7.94579e-04 -1.23466e-03 1.15548e-03 -1.90264e-03 2.01991e-03 -3.63048e-03 5.27691e-03 -1.29797e-02 -9.00264e-02 -1.38129e-02
-1.73152e-04 2.10864e-04 -2.77345e-04 3.06261e-04 -3.96543e-04 3.90339e-04 -5.34285e-04 4.83079e-04 -7.12630e-04 6.06121e-04 -9.63938e-04 7.99016e-04 -1.35565e-03 1.16248e-03 -2.07819e-03 2.05182e-03 -3.92549e-03 5.45454e-03 -1.38129e-02 -9.49930e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_17-18.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.20041e-03 -1.19503e-03 7.88083e-04 -6.01041e-04 4.94142e-04 -4.25735e-04 3.77735e-04 -3.41921e-04 3.13434e-04 -2.90421e-04 2.70693e-04 -2.54265e-04 2.39382e-04 -2.26997e-04 2.15130e-04 -2.05530e-04 1.95659e-04 -1.88129e-04 1.79610e-04 -1.73703e-04
-1.19503e-03 -8.08392e-03 -1.70588e-03 9.98917e-04 -7.29625e-04 5.88896e-04 -5.03978e-04 4.45329e-04 -4.03508e-04 3.69083e-04 -3.43372e-04 3.18983e-04 -3.01643e-04 2.82296e-04 -2.70422e-04 2.53728e-04 -2.46026e-04 2.30575e-04 -2.26409e-04 2.11277e-04
7.88083e-04 -1.70588e-03 -1.28945e-02 -2.38697e-03 1.31290e-03 -9.26277e-04 7.31804e-04 -6.19870e-04 5.42572e-04 -4.91190e-04 4.46052e-04 -4.16864e-04 3.83846e-04 -3.66500e-04 3.38585e-04 -3.29519e-04 3.03267e-04 -3.01113e-04 2.74446e-04 -2.78721e-04
-6.01041e-04 9.98917e-04 -2.38697e-03 -1.76836e-02 -3.07179e-03 1.62429e-03 -1.11737e-03 8.66000e-04 -7.27149e-04 6.29062e-04 -5.69715e-04 5.11599e-04 -4.81654e-04 4.37075e-04 -4.23537e-04 3.83130e-04 -3.81866e-04 3.40959e-04 -3.50670e-04 3.06102e-04
4.94142e-04 -7.29625e-04 1.31290e-03 -3.07179e-03 -2.24665e-02 -3.75650e-03 1.93303e-03 -1.30587e-03 9.95078e-04 -8.30666e-04 7.09035e-04 -6.44277e-04 5.69754e-04 -5.42827e-04 4.82252e-04 -4.77603e-04 4.19074e-04 -4.32133e-04 3.69290e-04 -3.99412e-04
-4.25735e-04 5.88896e-04 -9.26277e-04 1.62429e-03 -3.75650e-03 -2.72474e-02 -4.44126e-03 2.23964e-03 -1.49372e-03 1.12058e-03 -9.33157e-04 7.84259e-04 -7.17899e-04 6.22177e-04 -6.03464e-04 5.20860e-04 -5.31831e-04 4.47424e-04 -4.83692e-04 3.88843e-04
3.77735e-04 -5.03978e-04 7.31804e-04 -1.11737e-03 1.93303e-03 -4.44126e-03 -3.20279e-02 -5.12672e-03 2.54423e-03 -1.68224e-03 1.24293e-03 -1.03639e-03 8.55210e-04 -7.92569e-04 6.69322e-04 -6.65748e-04 5.52989e-04 -5.88769e-04 4.67939e-04 -5.39402e-04
-3.41921e-04 4.45329e-04 -6.19870e-04 8.66000e-04 -1.30587e-03 2.23964e-03 -5.12672e-03 -3.68088e-02 -5.81362e-03 2.84654e-03 -1.87252e-03 1.36192e-03 -1.14172e-03 9.21737e-04 -8.69910e-04 7.10727e-04 -7.31743e-04 5.77898e-04 -6.50851e-04 4.79344e-04
3.13434e-04 -4.03508e-04 5.42572e-04 -7.27149e-04 9.95078e-04 -1.49372e-03 2.54423e-03 -5.81362e-03 -4.15910e-02 -6.50275e-03 3.14602e-03 -2.06555e-03 1.47705e-03 -1.25043e-03 9.83032e-04 -9.51684e-04 7.45339e-04 -8.03622e-04 5.94017e-04 -7.20915e-04
-2.90421e-04 3.69083e-04 -4.91190e-04 6.29062e-04 -8.30666e-04 1.12058e-03 -1.68224e-03 2.84654e-03 -6.50275e-03 -4.63753e-02 -7.19495e-03 3.44197e-03 -2.26242e-03 1.58730e-03 -1.36408e-03 1.03783e-03 -1.03990e-03 7.71381e-04 -8.84081e-04 5.98951e-04
2.70693e-04 -3.43372e-04 4.46052e-04 -5.69715e-04 7.09035e-04 -9.33157e-04 1.24293e-03 -1.87252e-03 3.14602e-03 -7.19495e-03 -5.11628e-02 -7.89121e-03 3.73323e-03 -2.46458e-03 1.69126e-03 -1.48458e-03 1.08422e-03 -1.13715e-03 7.86315e-04 -9.76438e-04
-2.54265e-04 3.18983e-04 -4.16864e-04 5.11599e-04 -6.44277e-04 7.84259e-04 -1.03639e-03 1.36192e-03 -2.06555e-03 3.44197e-03 -7.89121e-03 -5.59545e-02 -8.59292e-03 4.01834e-03 -2.67384e-03 1.78692e-03 -1.61446e-03 1.11956e-03 -1.24670e-03 7.86408e-04
2.39382e-04 -3.01643e-04 3.83846e-04 -4.81654e-04 5.69754e-04 -7.17899e-04 8.55210e-04 -1.14172e-03 1.47705e-03 -2.26242e-03 3.73323e-03 -8.59292e-03 -6.07522e-02 -9.30188e-03 4.29522e-03 -2.89272e-03 1.87157e-03 -1.75695e-03 1.14003e-03 -1.37306e-03
-2.26997e-04 2.82296e-04 -3.66500e-04 4.37075e-04 -5.42827e-04 6.22177e-04 -7.92569e-04 9.21737e-04 -1.25043e-03 1.58730e-03 -2.46458e-03 4.01834e-03 -9.30188e-03 -6.55579e-02 -1.00206e-02 4.56113e-03 -3.12442e-03 1.94134e-03 -1.91653e-03 1.14039e-03
2.15130e-04 -2.70422e-04 3.38585e-04 -4.23537e-04 4.82252e-04 -6.03464e-04 6.69322e-04 -8.69910e-04 9.83032e-04 -1.36408e-03 1.69126e-03 -2.67384e-03 4.29522e-03 -1.00206e-02 -7.03744e-02 -1.07522e-02 4.81214e-03 -3.37341e-03 1.99092e-03 -2.09971e-03
-2.05530e-04 2.53728e-04 -3.29519e-04 3.83130e-04 -4.77603e-04 5.20860e-04 -6.65748e-04 7.10727e-04 -9.51684e-04 1.03783e-03 -1.48458e-03 1.78692e-03 -2.89272e-03 4.56113e-03 -1.07522e-02 -7.52057e-02 -1.15012e-02 5.04294e-03 -3.64622e-03 2.01266e-03
1.95659e-04 -2.46026e-04 3.03267e-04 -3.81866e-04 4.19074e-04 -5.31831e-04 5.52989e-04 -7.31743e-04 7.45339e-04 -1.03990e-03 1.08422e-03 -1.61446e-03 1.87157e-03 -3.12442e-03 4.81214e-03 -1.15012e-02 -8.00571e-02 -1.22741e-02 5.24581e-03 -3.95242e-03
-1.88129e-04 2.30575e-04 -3.01113e-04 3.40959e-04 -4.32133e-04 4.47424e-04 -5.88769e-04 5.77898e-04 -8.03622e-04 7.71381e-04 -1.13715e-03 1.11956e-03 -1.75695e-03 1.94134e-03 -3.37341e-03 5.04294e-03 -1.22741e-02 -8.49365e-02 -1.30805e-02 5.40892e-03
1.79610e-04 -2.26409e-04 2.74446e-04 -3.50670e-04 3.69290e-04 -4.83692e-04 4.67939e-04 -6.50851e-04 5.94017e-04 -8.84081e-04 7.86315e-04 -1.24670e-03 1.14003e-03 -1.91653e-03 1.99092e-03 -3.64622e-03 5.24581e-03 -1.30805e-02 -8.98555e-02 -1.39351e-02
-1.73703e-04 2.11277e-04 -2.78721e-04 3.06102e-04 -3.99412e-04 3.88843e-04 -5.39402e-04 4.79344e-04 -7.20915e-04 5.98951e-04 -9.76438e-04 7.86408e-04 -1.37306e-03 1.14039e-03 -2.09971e-03 2.01266e-03 -3.95242e-03 5.40892e-03 -1.39351e-02 -9.48329e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_18-19.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.18378e-03 -1.19722e-03 7.86123e-04 -5.98622e-04 4.92427e-04 -4.24794e-04 3.77347e-04 -3.41889e-04 3.13593e-04 -2.90701e-04 2.71014e-04 -2.54630e-04 2.39734e-04 -2.27379e-04 2.15473e-04 -2.05907e-04 1.95979e-04 -1.88499e-04 1.79909e-04 -1.74069e-04
-1.19722e-03 -8.05690e-03 -1.71137e-03 9.97624e-04 -7.27224e-04 5.87117e-04 -5.03048e-04 4.44959e-04 -4.03568e-04 3.69286e-04 -3.43778e-04 3.19334e-04 -3.02157e-04 2.82647e-04 -2.70979e-04 2.54029e-04 -2.46615e-04 2.30812e-04 -2.27028e-04 2.11440e-04
7.86123e-04 -1.71137e-03 -1.28509e-02 -2.39628e-03 1.31177e-03 -9.23358e-04 7.29553e-04 -6.18747e-04 5.42067e-04 -4.91330e-04 4.46228e-04 -4.17463e-04 3.84158e-04 -3.67274e-04 3.38842e-04 -3.30406e-04 3.03404e-04 -3.02099e-04 2.74430e-04 -2.79850e-04
-5.98622e-04 9.97624e-04 -2.39628e-03 -1.76237e-02 -3.08451e-03 1.62300e-03 -1.11380e-03 8.63146e-04 -7.25827e-04 6.28328e-04 -5.69979e-04 5.11639e-04 -4.82528e-04 4.37210e-04 -4.24699e-04 3.83122e-04 -3.83240e-04 3.40712e-04 -3.52298e-04 3.05526e-04
4.92427e-04 -7.27224e-04 1.31177e-03 -3.08451e-03 -2.23905e-02 -3.77242e-03 1.93141e-03 -1.30162e-03 9.91527e-04 -8.29199e-04 7.07967e-04 -6.44764e-04 5.69518e-04 -5.44120e-04 4.82034e-04 -4.79327e-04 4.18573e-04 -4.34264e-04 3.68336e-04 -4.02034e-04
-4.24794e-04 5.87117e-04 -9.23358e-04 1.62300e-03 -3.77242e-03 -2.71555e-02 -4.46033e-03 2.23758e-03 -1.48885e-03 1.11623e-03 -9.31655e-04 7.82715e-04 -7.18764e-04 6.21485e-04 -6.05364e-04 5.20054e-04 -5.34404e-04 4.46093e-04 -4.86954e-04 3.86715e-04
3.77347e-04 -5.03048e-04 7.29553e-04 -1.11380e-03 1.93141e-03 -4.46033e-03 -3.19201e-02 -5.14898e-03 2.54162e-03 -1.67687e-03 1.23764e-03 -1.03502e-03 8.53010e-04 -7.94011e-04 6.67935e-04 -6.68558e-04 5.51246e-04 -5.92585e-04 4.65293e-04 -5.44348e-04
-3.41889e-04 4.44959e-04 -6.18747e-04 8.63146e-04 -1.30162e-03 2.23758e-03 -5.14898e-03 -3.66854e-02 -5.83919e-03 2.84323e-03 -1.86682e-03 1.35551e-03 -1.14069e-03 9.18634e-04 -8.72243e-04 7.08286e-04 -7.35871e-04 5.74719e-04 -6.56485e-04 4.74679e-04
3.13593e-04 -4.03568e-04 5.42067e-04 -7.25827e-04 9.91527e-04 -1.48885e-03 2.54162e-03 -5.83919e-03 -4.14520e-02 -6.53179e-03 3.14183e-03 -2.05973e-03 1.46926e-03 -1.25006e-03 9.78663e-04 -9.55329e-04 7.41331e-04 -8.09661e-04 5.88676e-04 -7.29201e-04
-2.90701e-04 3.69286e-04 -4.91330e-04 6.28328e-04 -8.29199e-04 1.11623e-03 -1.67687e-03 2.84323e-03 -6.53179e-03 -4.62210e-02 -7.22767e-03 3.43663e-03 -2.25681e-03 1.57777e-03 -1.36480e-03 1.03168e-03 -1.04546e-03 7.65064e-04 -8.92887e-04 5.90454e-04
2.71014e-04 -3.43778e-04 4.46228e-04 -5.69979e-04 7.07967e-04 -9.31655e-04 1.23764e-03 -1.86682e-03 3.14183e-03 -7.22767e-03 -5.09933e-02 -7.92793e-03 3.72638e-03 -2.45961e-03 1.67945e-03 -1.48701e-03 1.07552e-03 -1.14550e-03 7.76677e-04 -9.89284e-04
-2.54630e-04 3.19334e-04 -4.17463e-04 5.11639e-04 -6.44764e-04 7.82715e-04 -1.03502e-03 1.35551e-03 -2.05973e-03 3.43663e-03 -7.92793e-03 -5.57704e-02 -8.63409e-03 4.00944e-03 -2.67015e-03 1.77208e-03 -1.61948e-03 1.10729e-03 -1.25915e-03 7.71962e-04
2.39734e-04 -3.02157e-04 3.84158e-04 -4.82528e-04 5.69518e-04 -7.18764e-04 8.53010e-04 -1.14069e-03 1.46926e-03 -2.25681e-03 3.72638e-03 -8.63409e-03 -6.05538e-02 -9.34812e-03 4.28351e-03 -2.89119e-03 1.85266e-03 -1.76588e-03 1.12269e-03 -1.39143e-03
-2.27379e-04 2.82647e-04 -3.67274e-04 4.37210e-04 -5.44120e-04 6.21485e-04 -7.94011e-04 9.18634e-04 -1.25006e-03 1.57777e-03 -2.45961e-03 4.00944e-03 -9.34812e-03 -6.53461e-02 -1.00728e-02 4.54555e-03 -3.12638e-03 1.91684e-03 -1.93123e-03 1.11567e-03
2.15473e-04 -2.70979e-04 3.38842e-04 -4.24699e-04 4.82034e-04 -6.05364e-04 6.67935e-04 -8.72243e-04 9.78663e-04 -1.36480e-03 1.67945e-03 -2.67015e-03 4.28351e-03 -1.00728e-02 -7.01503e-02 -1.08117e-02 4.79117e-03 -3.38074e-03 1.95851e-03 -2.12295e-03
-2.05907e-04 2.54029e-04 -3.30406e-04 3.83122e-04 -4.79327e-04 5.20054e-04 -6.68558e-04 7.08286e-04 -9.55329e-04 1.03168e-03 -1.48701e-03 1.77208e-03 -2.89119e-03 4.54555e-03 -1.08117e-02 -7.49707e-02 -1.15699e-02 5.01424e-03 -3.66169e-03 1.96878e-03
1.95979e-04 -2.46615e-04 3.03404e-04 -3.83240e-04 4.18573e-04 -5.34404e-04 5.51246e-04 -7.35871e-04 7.41331e-04 -1.04546e-03 1.07552e-03 -1.61948e-03 1.85266e-03 -3.12638e-03 4.79117e-03 -1.15699e-02 -7.98136e-02 -1.23548e-02 5.20582e-03 -3.98048e-03
-1.88499e-04 2.30812e-04 -3.02099e-04 3.40712e-04 -4.34264e-04 4.46093e-04 -5.92585e-04 5.74719e-04 -8.09661e-04 7.65064e-04 -1.14550e-03 1.10729e-03 -1.76588e-03 1.91684e-03 -3.38074e-03 5.01424e-03 -1.23548e-02 -8.46880e-02 -1.31776e-02 5.35202e-03
1.79909e-04 -2.27028e-04 2.74430e-04 -3.52298e-04 3.68336e-04 -4.86954e-04 4.65293e-04 -6.56485e-04 5.88676e-04 -8.92887e-04 7.76677e-04 -1.25915e-03 1.12269e-03 -1.93123e-03 1.95851e-03 -3.66169e-03 5.20582e-03 -1.31776e-02 -8.96078e-02 -1.40559e-02
-1.74069e-04 2.11440e-04 -2.79850e-04 3.05526e-04 -4.02034e-04 3.86715e-04 -5.44348e-04 4.74679e-04 -7.29201e-04 5.90454e-04 -9.89284e-04 7.71962e-04 -1.39143e-03 1.11567e-03 -2.12295e-03 1.96878e-03 -3.98048e-03 5.35202e-03 -1.40559e-02 -9.45953e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_19-20.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.16387e-03 -1.19845e-03 7.83460e-04 -5.95796e-04 4.90468e-04 -4.23666e-04 3.76778e-04 -3.41665e-04 3.13547e-04 -2.90767e-04 2.71114e-04 -2.54775e-04 2.39865e-04 -2.27544e-04 2.15600e-04 -2.06076e-04 1.96092e-04 -1.88671e-04 1.80010e-04 -1.74246e-04
-1.19845e-03 -8.02204e-03 -1.71576e-03 9.95449e-04 -7.24291e-04 5.85008e-04 -5.01865e-04 4.44350e-04 -4.03383e-04 3.69228e-04 -3.43920e-04 3.19410e-04 -3.02406e-04 2.82722e-04 -2.71280e-04 2.54061e-04 -2.46962e-04 2.30789e-04 -2.27418e-04 2.11346e-04
7.83460e-04 -1.71576e-03 -1.27949e-02 -2.40403e-03 1.30940e-03 -9.19704e-04 7.26853e-04 -6.17297e-04 5.41253e-04 -4.91167e-04 4.46075e-04 -4.17743e-04 3.84126e-04 -3.67733e-04 3.38750e-04 -3.30992e-04 3.03198e-04 -3.02806e-04 2.74071e-04 -2.80726e-04
-5.95796e-04 9.95449e-04 -2.40403e-03 -1.75467e-02 -3.09517e-03 1.62011e-03 -1.10929e-03 8.59738e-04 -7.24119e-04 6.27227e-04 -5.69899e-04 5.11288e-04 -4.83047e-04 4.36930e-04 -4.25513e-04 3.82692e-04 -3.84292e-04 3.40036e-04 -3.53640e-04 3.04512e-04
4.90468e-04 -7.24291e-04 1.30940e-03 -3.09517e-03 -2.22929e-02 -3.78578e-03 1.92784e-03 -1.29628e-03 9.87328e-04 -8.27304e-04 7.06472e-04 -6.44880e-04 5.68825e-04 -5.45036e-04 4.81328e-04 -4.80691e-04 4.17560e-04 -4.36077e-04 3.66851e-04 -4.04407e-04
-4.23666e-04 5.85008e-04 -9.19704e-04 1.62011e-03 -3.78578e-03 -2.70375e-02 -4.47638e-03 2.23323e-03 -1.48274e-03 1.11113e-03 -9.29695e-04 7.80683e-04 -7.19246e-04 6.20267e-04 -6.06883e-04 5.18668e-04 -5.36632e-04 4.44143e-04 -4.89950e-04 3.83921e-04
3.76778e-04 -5.01865e-04 7.26853e-04 -1.10929e-03 1.92784e-03 -4.47638e-03 -3.17818e-02 -5.16777e-03 2.53638e-03 -1.67011e-03 1.23149e-03 -1.03317e-03 8.50250e-04 -7.95074e-04 6.65926e-04 -6.71008e-04 5.48810e-04 -5.96116e-04 4.61881e-04 -5.49136e-04
-3.41665e-04 4.44350e-04 -6.17297e-04 8.59738e-04 -1.29628e-03 2.23323e-03 -5.16777e-03 -3.65268e-02 -5.86083e-03 2.83695e-03 -1.85960e-03 1.34813e-03 -1.13918e-03 9.14878e-04 -8.74227e-04 7.05108e-04 -7.39709e-04 5.70690e-04 -6.61954e-04 4.69027e-04
3.13547e-04 -4.03383e-04 5.41253e-04 -7.24119e-04 9.87328e-04 -1.48274e-03 2.53638e-03 -5.86083e-03 -4.12734e-02 -6.55647e-03 3.13430e-03 -2.05228e-03 1.46038e-03 -1.24924e-03 9.73523e-04 -9.58704e-04 7.36426e-04 -8.15539e-04 5.82253e-04 -7.37515e-04
-2.90767e-04 3.69228e-04 -4.91167e-04 6.27227e-04 -8.27304e-04 1.11113e-03 -1.67011e-03 2.83695e-03 -6.55647e-03 -4.60226e-02 -7.25562e-03 3.42758e-03 -2.24948e-03 1.56698e-03 -1.36515e-03 1.02458e-03 -1.05089e-03 7.57611e-04 -9.01736e-04 5.80517e-04
2.71114e-04 -3.43920e-04 4.46075e-04 -5.69899e-04 7.06472e-04 -9.29695e-04 1.23149e-03 -1.85960e-03 3.13430e-03 -7.25562e-03 -5.07753e-02 -7.95950e-03 3.71542e-03 -2.45290e-03 1.66619e-03 -1.48920e-03 1.06564e-03 -1.15394e-03 7.65534e-04 -1.00252e-03
-2.54775e-04 3.19410e-04 -4.17743e-04 5.11288e-04 -6.44880e-04 7.80683e-04 -1.03317e-03 1.34813e-03 -2.05228e-03 3.42758e-03 -7.95950e-03 -5.55331e-02 -8.66977e-03 3.99598e-03 -2.66473e-03 1.75550e-03 -1.62449e-03 1.09347e-03 -1.27204e-03 7.55476e-04
2.39865e-04 -3.02406e-04 3.84126e-04 -4.83047e-04 5.68825e-04 -7.19246e-04 8.50250e-04 -1.13918e-03 1.46038e-03 -2.24948e-03 3.71542e-03 -8.66977e-03 -6.02980e-02 -9.38859e-03 4.26669e-03 -2.88804e-03 1.83159e-03 -1.77516e-03 1.10324e-03 -1.41087e-03
-2.27544e-04 2.82722e-04 -3.67733e-04 4.36930e-04 -5.45036e-04 6.20267e-04 -7.95074e-04 9.14878e-04 -1.24924e-03 1.56698e-03 -2.45290e-03 3.99598e-03 -9.38859e-03 -6.50725e-02 -1.01190e-02 4.52420e-03 -3.12697e-03 1.88958e-03 -1.94691e-03 1.08800e-03
2.15600e-04 -2.71280e-04 3.38750e-04 -4.25513e-04 4.81328e-04 -6.06883e-04 6.65926e-04 -8.74227e-04 9.73523e-04 -1.36515e-03 1.66619e-03 -2.66473e-03 4.26669e-03 -1.01190e-02 -6.98600e-02 -1.08652e-02 4.76360e-03 -3.38721e-03 1.92245e-03 -2.14823e-03
-2.06076e-04 2.54061e-04 -3.30992e-04 3.82692e-04 -4.80691e-04 5.18668e-04 -6.71008e-04 7.05108e-04 -9.58704e-04 1.02458e-03 -1.48920e-03 1.75550e-03 -2.88804e-03 4.52420e-03 -1.08652e-02 -7.46656e-02 -1.16327e-02 4.97780e-03 -3.67727e-03 1.91978e-03
1.96092e-04 -2.46962e-04 3.03198e-04 -3.84292e-04 4.17560e-04 -5.36632e-04 5.48810e-04 -7.39709e-04 7.36426e-04 -1.05089e-03 1.06564e-03 -1.62449e-03 1.83159e-03 -3.12697e-03 4.76360e-03 -1.16327e-02 -7.94963e-02 -1.24303e-02 5.15635e-03 -4.01034e-03
-1.88671e-04 2.30789e-04 -3.02806e-04 3.40036e-04 -4.36077e-04 4.44143e-04 -5.96116e-04 5.70690e-04 -8.15539e-04 7.57611e-04 -1.15394e-03 1.09347e-03 -1.77516e-03 1.88958e-03 -3.38721e-03 4.97780e-03 -1.24303e-02 -8.43626e-02 -1.32709e-02 5.28288e-03
1.80010e-04 -2.27418e-04 2.74071e-04 -3.53640e-04 3.66851e-04 -4.89950e-04 4.61881e-04 -6.61954e-04 5.82253e-04 -9.01736e-04 7.65534e-04 -1.27204e-03 1.10324e-03 -1.94691e-03 1.92245e-03 -3.67727e-03 5.15635e-03 -1.32709e-02 -8.92810e-02 -1.41757e-02
-1.74246e-04 2.11346e-04 -2.80726e-04 3.04512e-04 -4.04407e-04 3.83921e-04 -5.49136e-04 4.69027e-04 -7.37515e-04 5.80517e-04 -1.00252e-03 7.55476e-04 -1.41087e-03 1.08800e-03 -2.14823e-03 1.91978e-03 -4.01034e-03 5.28288e-03 -1.41757e-02 -9.42784e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_2-3.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.09067e-03 -1.06036e-03 7.24358e-04 -5.71583e-04 4.76952e-04 -4.10910e-04 3.61671e-04 -3.23474e-04 2.92797e-04 -2.67744e-04 2.46672e-04 -2.28943e-04 2.13497e-04 -2.00291e-04 1.88413e-04 -1.78212e-04 1.68728e-04 -1.60644e-04 1.52834e-04 -1.46311e-04
-1.06036e-03 -7.65719e-03 -1.51449e-03 9.11214e-04 -6.88630e-04 5.64341e-04 -4.82576e-04 4.23250e-04 -3.78494e-04 3.42430e-04 -3.13831e-04 2.89058e-04 -2.69226e-04 2.50790e-04 -2.36394e-04 2.21803e-04 -2.11121e-04 1.98961e-04 -1.91023e-04 1.80410e-04
7.24358e-04 -1.51449e-03 -1.22123e-02 -2.10568e-03 1.18729e-03 -8.67941e-04 6.97752e-04 -5.90346e-04 5.13777e-04 -4.58058e-04 4.12641e-04 -3.78419e-04 3.47255e-04 -3.24474e-04 3.00856e-04 -2.85223e-04 2.65853e-04 -2.55260e-04 2.38267e-04 -2.31609e-04
-5.71583e-04 9.11214e-04 -2.10568e-03 -1.67546e-02 -2.69834e-03 1.46123e-03 -1.04229e-03 8.23896e-04 -6.90154e-04 5.95250e-04 -5.28923e-04 4.73411e-04 -4.34487e-04 3.96149e-04 -3.71745e-04 3.41935e-04 -3.26752e-04 3.01256e-04 -2.92830e-04 2.69215e-04
4.76952e-04 -6.88630e-04 1.18729e-03 -2.69834e-03 -2.12909e-02 -3.29172e-03 1.73426e-03 -1.21475e-03 9.46560e-04 -7.86404e-04 6.71959e-04 -5.95616e-04 5.28836e-04 -4.86314e-04 4.39460e-04 -4.14981e-04 3.77335e-04 -3.64614e-04 3.30918e-04 -3.27187e-04
-4.10910e-04 5.64341e-04 -8.67941e-04 1.46123e-03 -3.29172e-03 -2.58237e-02 -3.88594e-03 2.00693e-03 -1.38673e-03 1.06734e-03 -8.81216e-04 7.45827e-04 -6.60455e-04 5.80849e-04 -5.36208e-04 4.78985e-04 -4.56423e-04 4.08659e-04 -4.00953e-04 3.56259e-04
3.61671e-04 -4.82576e-04 6.97752e-04 -1.04229e-03 1.73426e-03 -3.88594e-03 -3.03546e-02 -4.48106e-03 2.27934e-03 -1.55892e-03 1.18685e-03 -9.75694e-04 8.17675e-04 -7.24730e-04 6.30302e-04 -5.85542e-04 5.15514e-04 -4.97463e-04 4.36616e-04 -4.37154e-04
-3.23474e-04 4.23250e-04 -5.90346e-04 8.23896e-04 -1.21475e-03 2.00693e-03 -4.48106e-03 -3.48843e-02 -5.07717e-03 2.55140e-03 -1.73174e-03 1.30524e-03 -1.07053e-03 8.87790e-04 -7.89290e-04 6.77497e-04 -6.35253e-04 5.49328e-04 -5.39089e-04 4.61430e-04
2.92797e-04 -3.78494e-04 5.13777e-04 -6.90154e-04 9.46560e-04 -1.38673e-03 2.27934e-03 -5.07717e-03 -3.94135e-02 -5.67437e-03 2.82292e-03 -1.90553e-03 1.42247e-03 -1.16623e-03 9.56167e-04 -8.54789e-04 7.22440e-04 -6.86080e-04 5.80410e-04 -5.82134e-04
-2.67744e-04 3.42430e-04 -4.58058e-04 5.95250e-04 -7.86404e-04 1.06734e-03 -1.55892e-03 2.55140e-03 -5.67437e-03 -4.39426e-02 -6.27284e-03 3.09364e-03 -2.08060e-03 1.53833e-03 -1.26329e-03 1.02263e-03 -9.21798e-04 7.64955e-04 -7.38706e-04 6.08453e-04
2.46672e-04 -3.13831e-04 4.12641e-04 -5.28923e-04 6.71959e-04 -8.81216e-04 1.18685e-03 -1.73174e-03 2.82292e-03 -6.27284e-03 -4.84721e-02 -6.87280e-03 3.36322e-03 -2.25730e-03 1.65252e-03 -1.36215e-03 1.08689e-03 -9.90895e-04 8.04627e-04 -7.93865e-04
-2.28943e-04 2.89058e-04 -3.78419e-04 4.73411e-04 -5.95616e-04 7.45827e-04 -9.75694e-04 1.30524e-03 -1.90553e-03 3.09364e-03 -6.87280e-03 -5.30024e-02 -7.47454e-03 3.63131e-03 -2.43601e-03 1.76468e-03 -1.46331e-03 1.14846e-03 -1.06275e-03 8.40921e-04
2.13497e-04 -2.69226e-04 3.47255e-04 -4.34487e-04 5.28836e-04 -6.60455e-04 8.17675e-04 -1.07053e-03 1.42247e-03 -2.08060e-03 3.36322e-03 -7.47454e-03 -5.75339e-02 -8.07840e-03 3.89749e-03 -2.61719e-03 1.87426e-03 -1.56741e-03 1.20675e-03 -1.13819e-03
-2.00291e-04 2.50790e-04 -3.24474e-04 3.96149e-04 -4.86314e-04 5.80849e-04 -7.24730e-04 8.87790e-04 -1.16623e-03 1.53833e-03 -2.25730e-03 3.63131e-03 -8.07840e-03 -6.20672e-02 -8.68482e-03 4.16118e-03 -2.80143e-03 1.98065e-03 -1.67523e-03 1.26094e-03
1.88413e-04 -2.36394e-04 3.00856e-04 -3.71745e-04 4.39460e-04 -5.36208e-04 6.30302e-04 -7.89290e-04 9.56167e-04 -1.26329e-03 1.65252e-03 -2.43601e-03 3.89749e-03 -8.68482e-03 -6.66028e-02 -9.29436e-03 4.42173e-03 -2.98951e-03 2.08298e-03 -1.78766e-03
-1.78212e-04 2.21803e-04 -2.85223e-04 3.41935e-04 -4.14981e-04 4.78985e-04 -5.85542e-04 6.77497e-04 -8.54789e-04 1.02263e-03 -1.36215e-03 1.76468e-03 -2.61719e-03 4.16118e-03 -9.29436e-03 -7.11415e-02 -9.90779e-03 4.67828e-03 -3.18228e-03 2.18024e-03
1.68728e-04 -2.11121e-04 2.65853e-04 -3.26752e-04 3.77335e-04 -4.56423e-04 5.15514e-04 -6.35253e-04 7.22440e-04 -9.21798e-04 1.08689e-03 -1.46331e-03 1.87426e-03 -2.80143e-03 4.42173e-03 -9.90779e-03 -7.56841e-02 -1.05260e-02 4.92977e-03 -3.38093e-03
-1.60644e-04 1.98961e-04 -2.55260e-04 3.01256e-04 -3.64614e-04 4.08659e-04 -4.97463e-04 5.49328e-04 -6.86080e-04 7.64955e-04 -9.90895e-04 1.14846e-03 -1.56741e-03 1.98065e-03 -2.98951e-03 4.67828e-03 -1.05260e-02 -8.02316e-02 -1.11501e-02 5.17488e-03
1.52834e-04 -1.91023e-04 2.38267e-04 -2.92830e-04 3.30918e-04 -4.00953e-04 4.36616e-04 -5.39089e-04 5.80410e-04 -7.38706e-04 8.04627e-04 -1.06275e-03 1.20675e-03 -1.67523e-03 2.08298e-03 -3.18228e-03 4.92977e-03 -1.11501e-02 -8.47855e-02 -1.17816e-02
-1.46311e-04 1.80410e-04 -2.31609e-04 2.69215e-04 -3.27187e-04 3.56259e-04 -4.37154e-04 4.61430e-04 -5.82134e-04 6.08453e-04 -7.93865e-04 8.40921e-04 -1.13819e-03 1.26094e-03 -1.78766e-03 2.18024e-03 -3.38093e-03 5.17488e-03 -1.17816e-02 -8.93474e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_20-21.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.14029e-03 -1.19854e-03 7.80007e-04 -5.92505e-04 4.88208e-04 -4.22293e-04 3.75968e-04 -3.41189e-04 3.13239e-04 -2.90567e-04 2.70947e-04 -2.54656e-04 2.39735e-04 -2.27456e-04 2.15478e-04 -2.06005e-04 1.95967e-04 -1.88614e-04 1.79884e-04 -1.74210e-04
-1.19854e-03 -7.97824e-03 -1.71877e-03 9.92264e-04 -7.20746e-04 5.82498e-04 -5.00360e-04 4.43429e-04 -4.02884e-04 3.68845e-04 -3.43741e-04 3.19159e-04 -3.02341e-04 2.82478e-04 -2.71283e-04 2.53785e-04 -2.47028e-04 2.30473e-04 -2.27547e-04 2.10963e-04
7.80007e-04 -1.71877e-03 -1.27246e-02 -2.40982e-03 1.30561e-03 -9.15215e-04 7.23621e-04 -6.15435e-04 5.40045e-04 -4.90618e-04 4.45518e-04 -4.17634e-04 3.83683e-04 -3.67818e-04 3.38255e-04 -3.31227e-04 3.02604e-04 -3.03191e-04 2.73328e-04 -2.81310e-04
-5.92505e-04 9.92264e-04 -2.40982e-03 -1.74504e-02 -3.10324e-03 1.61540e-03 -1.10375e-03 8.55685e-04 -7.21929e-04 6.25660e-04 -5.69381e-04 5.10458e-04 -4.83129e-04 4.36160e-04 -4.25913e-04 3.81780e-04 -3.84966e-04 3.38878e-04 -3.54646e-04 3.03009e-04
4.88208e-04 -7.20746e-04 1.30561e-03 -3.10324e-03 -2.21709e-02 -3.79596e-03 1.92207e-03 -1.28971e-03 9.82377e-04 -8.24873e-04 7.04444e-04 -6.44520e-04 5.67577e-04 -5.45484e-04 4.80054e-04 -4.81623e-04 4.15968e-04 -4.37511e-04 3.64773e-04 -4.06479e-04
-4.22293e-04 5.82498e-04 -9.15215e-04 1.61540e-03 -3.79596e-03 -2.68898e-02 -4.48865e-03 2.22631e-03 -1.47523e-03 1.10518e-03 -9.27159e-04 7.78040e-04 -7.19227e-04 6.18414e-04 -6.07924e-04 5.16611e-04 -5.38435e-04 4.41493e-04 -4.92612e-04 3.80385e-04
3.75968e-04 -5.00360e-04 7.23621e-04 -1.10375e-03 1.92207e-03 -4.48865e-03 -3.16086e-02 -5.18222e-03 2.52818e-03 -1.66180e-03 1.22438e-03 -1.03072e-03 8.46802e-04 -7.95634e-04 6.63179e-04 -6.72994e-04 5.45576e-04 -5.99278e-04 4.57612e-04 -5.53706e-04
-3.41189e-04 4.43429e-04 -6.15435e-04 8.55685e-04 -1.28971e-03 2.22631e-03 -5.18222e-03 -3.63282e-02 -5.87758e-03 2.82732e-03 -1.85069e-03 1.33966e-03 -1.13706e-03 9.10327e-04 -8.75728e-04 7.01058e-04 -7.43144e-04 5.65698e-04 -6.67180e-04 4.62287e-04
3.13239e-04 -4.02884e-04 5.40045e-04 -7.21929e-04 9.82377e-04 -1.47523e-03 2.52818e-03 -5.87758e-03 -4.10496e-02 -6.57571e-03 3.12304e-03 -2.04301e-03 1.45026e-03 -1.24782e-03 9.67451e-04 -9.61664e-04 7.30475e-04 -8.21150e-04 5.74622e-04 -7.45795e-04
-2.90567e-04 3.68845e-04 -4.90618e-04 6.25660e-04 -8.24873e-04 1.10518e-03 -1.66180e-03 2.82732e-03 -6.57571e-03 -4.57737e-02 -7.27760e-03 3.41438e-03 -2.24024e-03 1.55478e-03 -1.36496e-03 1.01638e-03 -1.05605e-03 7.48861e-04 -9.10538e-04 5.68982e-04
2.70947e-04 -3.43741e-04 4.45518e-04 -5.69381e-04 7.04444e-04 -9.27159e-04 1.22438e-03 -1.85069e-03 3.12304e-03 -7.27760e-03 -5.05017e-02 -7.98460e-03 3.69985e-03 -2.44421e-03 1.65129e-03 -1.49100e-03 1.05439e-03 -1.16234e-03 7.52690e-04 -1.01608e-03
-2.54656e-04 3.19159e-04 -4.17634e-04 5.10458e-04 -6.44520e-04 7.78040e-04 -1.03072e-03 1.33966e-03 -2.04301e-03 3.41438e-03 -7.98460e-03 -5.52352e-02 -8.69851e-03 3.97741e-03 -2.65736e-03 1.73697e-03 -1.62932e-03 1.07786e-03 -1.28527e-03 7.36684e-04
2.39735e-04 -3.02341e-04 3.83683e-04 -4.83129e-04 5.67577e-04 -7.19227e-04 8.46802e-04 -1.13706e-03 1.45026e-03 -2.24024e-03 3.69985e-03 -8.69851e-03 -5.99764e-02 -9.42175e-03 4.24420e-03 -2.88305e-03 1.80811e-03 -1.78465e-03 1.08139e-03 -1.43133e-03
-2.27456e-04 2.82478e-04 -3.67818e-04 4.36160e-04 -5.45484e-04 6.18414e-04 -7.95634e-04 9.10327e-04 -1.24782e-03 1.55478e-03 -2.44421e-03 3.97741e-03 -9.42175e-03 -6.47282e-02 -1.01576e-02 4.49644e-03 -3.12600e-03 1.85925e-03 -1.96347e-03 1.05697e-03
2.15478e-04 -2.71283e-04 3.38255e-04 -4.25913e-04 4.80054e-04 -6.07924e-04 6.63179e-04 -8.75728e-04 9.67451e-04 -1.36496e-03 1.65129e-03 -2.65736e-03 4.24420e-03 -1.01576e-02 -6.94943e-02 -1.09109e-02 4.72866e-03 -3.39269e-03 1.88231e-03 -2.17559e-03
-2.06005e-04 2.53785e-04 -3.31227e-04 3.81780e-04 -4.81623e-04 5.16611e-04 -6.72994e-04 7.01058e-04 -9.61664e-04 1.01638e-03 -1.49100e-03 1.73697e-03 -2.88305e-03 4.49644e-03 -1.09109e-02 -7.42804e-02 -1.16881e-02 4.93271e-03 -3.69295e-03 1.86502e-03
1.95967e-04 -2.47028e-04 3.02604e-04 -3.84966e-04 4.15968e-04 -5.38435e-04 5.45576e-04 -7.43144e-04 7.30475e-04 -1.05605e-03 1.05439e-03 -1.62932e-03 1.80811e-03 -3.12600e-03 4.72866e-03 -1.16881e-02 -7.90946e-02 -1.24989e-02 5.09628e-03 -4.04227e-03
-1.88614e-04 2.30473e-04 -3.03191e-04 3.38878e-04 -4.37511e-04 4.41493e-04 -5.99278e-04 5.65698e-04 -8.21150e-04 7.48861e-04 -1.16234e-03 1.07786e-03 -1.78465e-03 1.85925e-03 -3.39269e-03 4.93271e-03 -1.24989e-02 -8.39493e-02 -1.33590e-02 5.19988e-03
1.79884e-04 -2.27547e-04 2.73328e-04 -3.54646e-04 3.64773e-04 -4.92612e-04 4.57612e-04 -6.67180e-04 5.74622e-04 -9.10538e-04 7.52690e-04 -1.28527e-03 1.08139e-03 -1.96347e-03 1.88231e-03 -3.69295e-03 5.09628e-03 -1.33590e-02 -8.88639e-02 -1.42936e-02
-1.74210e-04 2.10963e-04 -2.81310e-04 3.03009e-04 -4.06479e-04 3.80385e-04 -5.53706e-04 4.62287e-04 -7.45795e-04 5.68982e-04 -1.01608e-03 7.36684e-04 -1.43133e-03 1.05697e-03 -2.17559e-03 1.86502e-03 -4.04227e-03 5.19988e-03 -1.42936e-02 -9.38715e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_21-22.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.11334e-03 -1.19757e-03 7.75848e-04 -5.88819e-04 4.85695e-04 -4.20700e-04 3.74932e-04 -3.40475e-04 3.12682e-04 -2.90113e-04 2.70525e-04 -2.54286e-04 2.39357e-04 -2.27127e-04 2.15120e-04 -2.05708e-04 1.95619e-04 -1.88343e-04 1.79546e-04 -1.73973e-04
-1.19757e-03 -7.92617e-03 -1.72049e-03 9.88152e-04 -7.16667e-04 5.79640e-04 -4.98565e-04 4.42218e-04 -4.02088e-04 3.68153e-04 -3.43254e-04 3.18594e-04 -3.01977e-04 2.81929e-04 -2.71004e-04 2.53217e-04 -2.46828e-04 2.29879e-04 -2.27433e-04 2.10307e-04
7.75848e-04 -1.72049e-03 -1.26412e-02 -2.41374e-03 1.30051e-03 -9.09990e-04 7.19928e-04 -6.13205e-04 5.38472e-04 -4.89705e-04 4.44573e-04 -4.17156e-04 3.82848e-04 -3.67549e-04 3.37374e-04 -3.31130e-04 3.01638e-04 -3.03275e-04 2.72221e-04 -2.81628e-04
-5.88819e-04 9.88152e-04 -2.41374e-03 -1.73362e-02 -3.10885e-03 1.60900e-03 -1.09730e-03 8.51073e-04 -7.19313e-04 6.23663e-04 -5.68451e-04 5.09170e-04 -4.82798e-04 4.34922e-04 -4.25920e-04 3.80405e-04 -3.85287e-04 3.37261e-04 -3.55345e-04 3.01033e-04
4.85695e-04 -7.16667e-04 1.30051e-03 -3.10885e-03 -2.20262e-02 -3.80311e-03 1.91425e-03 -1.28207e-03 9.76778e-04 -8.21973e-04 7.01922e-04 -6.43716e-04 5.65797e-04 -5.45488e-04 4.78233e-04 -4.82152e-04 4.13821e-04 -4.38596e-04 3.62118e-04 -4.08280e-04
-4.20700e-04 5.79640e-04 -9.09990e-04 1.60900e-03 -3.80311e-03 -2.67148e-02 -4.49734e-03 2.21699e-03 -1.46651e-03 1.09849e-03 -9.24124e-04 7.74833e-04 -7.18742e-04 6.15950e-04 -6.08518e-04 5.13910e-04 -5.39847e-04 4.38162e-04 -4.94975e-04 3.76117e-04
3.74932e-04 -4.98565e-04 7.19928e-04 -1.09730e-03 1.91425e-03 -4.49734e-03 -3.14033e-02 -5.19253e-03 2.51725e-03 -1.65215e-03 1.21643e-03 -1.02775e-03 8.42712e-04 -7.95730e-04 6.59720e-04 -6.74553e-04 5.41564e-04 -6.02108e-04 4.52493e-04 -5.58107e-04
-3.40475e-04 4.42218e-04 -6.13205e-04 8.51073e-04 -1.28207e-03 2.21699e-03 -5.19253e-03 -3.60927e-02 -5.88967e-03 2.81459e-03 -1.84031e-03 1.33025e-03 -1.13442e-03 9.05033e-04 -8.76792e-04 6.96159e-04 -7.46219e-04 5.59747e-04 -6.72215e-04 4.54459e-04
3.12682e-04 -4.02088e-04 5.38472e-04 -7.19313e-04 9.76778e-04 -1.46651e-03 2.51725e-03 -5.88967e-03 -4.07840e-02 -6.58977e-03 3.10832e-03 -2.03219e-03 1.43906e-03 -1.24591e-03 9.60495e-04 -9.64262e-04 7.23489e-04 -8.26550e-04 5.65782e-04 -7.54130e-04
-2.90113e-04 3.68153e-04 -4.89705e-04 6.23663e-04 -8.21973e-04 1.09849e-03 -1.65215e-03 2.81459e-03 -6.58977e-03 -4.54783e-02 -7.29390e-03 3.39733e-03 -2.22936e-03 1.54133e-03 -1.36437e-03 1.00710e-03 -1.06101e-03 7.38812e-04 -9.19385e-04 5.55827e-04
2.70525e-04 -3.43254e-04 4.44573e-04 -5.68451e-04 7.01922e-04 -9.24124e-04 1.21643e-03 -1.84031e-03 3.10832e-03 -7.29390e-03 -5.01769e-02 -8.00354e-03 3.67999e-03 -2.43386e-03 1.63492e-03 -1.49255e-03 1.04180e-03 -1.17080e-03 7.38125e-04 -1.03010e-03
-2.54286e-04 3.18594e-04 -4.17156e-04 5.09170e-04 -6.43716e-04 7.74833e-04 -1.02775e-03 1.33025e-03 -2.03219e-03 3.39733e-03 -8.00354e-03 -5.48814e-02 -8.72069e-03 3.95408e-03 -2.64840e-03 1.71668e-03 -1.63418e-03 1.06048e-03 -1.29899e-03 7.15497e-04
2.39357e-04 -3.01977e-04 3.82848e-04 -4.82798e-04 5.65797e-04 -7.18742e-04 8.42712e-04 -1.13442e-03 1.43906e-03 -2.22936e-03 3.67999e-03 -8.72069e-03 -5.95943e-02 -9.44801e-03 4.21637e-03 -2.87665e-03 1.78240e-03 -1.79459e-03 1.05708e-03 -1.45304e-03
-2.27127e-04 2.81929e-04 -3.67549e-04 4.34922e-04 -5.45488e-04 6.15950e-04 -7.95730e-04 9.05033e-04 -1.24591e-03 1.54133e-03 -2.43386e-03 3.95408e-03 -9.44801e-03 -6.43187e-02 -1.01892e-02 4.46263e-03 -3.12393e-03 1.82597e-03 -1.98125e-03 1.02238e-03
2.15120e-04 -2.71004e-04 3.37374e-04 -4.25920e-04 4.78233e-04 -6.08518e-04 6.59720e-04 -8.76792e-04 9.60495e-04 -1.36437e-03 1.63492e-03 -2.64840e-03 4.21637e-03 -1.01892e-02 -6.90591e-02 -1.09495e-02 4.68668e-03 -3.39775e-03 1.83807e-03 -2.20556e-03
-2.05708e-04 2.53217e-04 -3.31130e-04 3.80405e-04 -4.82152e-04 5.13910e-04 -6.74553e-04 6.96159e-04 -9.64262e-04 1.00710e-03 -1.49255e-03 1.71668e-03 -2.87665e-03 4.46263e-03 -1.09495e-02 -7.38216e-02 -1.17365e-02 4.87917e-03 -3.70950e-03 1.80425e-03
1.95619e-04 -2.46828e-04 3.01638e-04 -3.85287e-04 4.13821e-04 -5.39847e-04 5.41564e-04 -7.46219e-04 7.23489e-04 -1.06101e-03 1.04180e-03 -1.63418e-03 1.78240e-03 -3.12393e-03 4.68668e-03 -1.17365e-02 -7.86156e-02 -1.25615e-02 5.02558e-03 -4.07748e-03
-1.88343e-04 2.29879e-04 -3.03275e-04 3.37261e-04 -4.38596e-04 4.38162e-04 -6.02108e-04 5.59747e-04 -8.26550e-04 7.38812e-04 -1.17080e-03 1.06048e-03 -1.79459e-03 1.82597e-03 -3.39775e-03 4.87917e-03 -1.25615e-02 -8.34556e-02 -1.34430e-02 5.10246e-03
1.79546e-04 -2.27433e-04 2.72221e-04 -3.55345e-04 3.62118e-04 -4.94975e-04 4.52493e-04 -6.72215e-04 5.65782e-04 -9.19385e-04 7.38125e-04 -1.29899e-03 1.05708e-03 -1.98125e-03 1.83807e-03 -3.70950e-03 5.02558e-03 -1.34430e-02 -8.83652e-02 -1.44117e-02
-1.73973e-04 2.10307e-04 -2.81628e-04 3.01033e-04 -4.08280e-04 3.76117e-04 -5.58107e-04 4.54459e-04 -7.54130e-04 5.55827e-04 -1.03010e-03 7.15497e-04 -1.45304e-03 1.02238e-03 -2.20556e-03 1.80425e-03 -4.07748e-03 5.10246e-03 -1.44117e-02 -9.33847e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_22-23.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.08309e-03 -1.19553e-03 7.71010e-04 -5.84762e-04 4.82936e-04 -4.18885e-04 3.73662e-04 -3.39511e-04 3.11866e-04 -2.89398e-04 2.69844e-04 -2.53662e-04 2.38731e-04 -2.26560e-04 2.14527e-04 -2.05187e-04 1.95051e-04 -1.87861e-04 1.78999e-04 -1.73541e-04
-1.19553e-03 -7.86594e-03 -1.72087e-03 9.83127e-04 -7.12074e-04 5.76444e-04 -4.96476e-04 4.40708e-04 -4.00984e-04 3.67142e-04 -3.42453e-04 3.17712e-04 -3.01312e-04 2.81076e-04 -2.70446e-04 2.52359e-04 -2.46367e-04 2.29010e-04 -2.27083e-04 2.09383e-04
7.71010e-04 -1.72087e-03 -1.25450e-02 -2.41572e-03 1.29411e-03 -9.04064e-04 7.15791e-04 -6.10607e-04 5.36525e-04 -4.88418e-04 4.43233e-04 -4.16301e-04 3.81618e-04 -3.66925e-04 3.36111e-04 -3.30703e-04 3.00304e-04 -3.03065e-04 2.70755e-04 -2.81689e-04
-5.84762e-04 9.83127e-04 -2.41572e-03 -1.72044e-02 -3.11191e-03 1.60095e-03 -1.08999e-03 8.45928e-04 -7.16273e-04 6.21227e-04 -5.67097e-04 5.07415e-04 -4.82048e-04 4.33212e-04 -4.25534e-04 3.78568e-04 -3.85259e-04 3.35188e-04 -3.55747e-04 2.98589e-04
4.82936e-04 -7.12074e-04 1.29411e-03 -3.11191e-03 -2.18592e-02 -3.80711e-03 1.90444e-03 -1.27342e-03 9.70563e-04 -8.18608e-04 6.98895e-04 -6.42454e-04 5.63475e-04 -5.45043e-04 4.75859e-04 -4.82279e-04 4.11120e-04 -4.39344e-04 3.58888e-04 -4.09825e-04
-4.18885e-04 5.76444e-04 -9.04064e-04 1.60095e-03 -3.80711e-03 -2.65127e-02 -4.50231e-03 2.20533e-03 -1.45665e-03 1.09109e-03 -9.20596e-04 7.71053e-04 -7.17777e-04 6.12861e-04 -6.08660e-04 5.10559e-04 -5.40876e-04 4.34149e-04 -4.97053e-04 3.71108e-04
3.73662e-04 -4.96476e-04 7.15791e-04 -1.08999e-03 1.90444e-03 -4.50231e-03 -3.11662e-02 -5.19857e-03 2.50363e-03 -1.64124e-03 1.20769e-03 -1.02427e-03 8.37967e-04 -7.95351e-04 6.55536e-04 -6.75683e-04 5.36764e-04 -6.04616e-04 4.46511e-04 -5.62359e-04
-3.39511e-04 4.40708e-04 -6.10607e-04 8.45928e-04 -1.27342e-03 2.20533e-03 -5.19857e-03 -3.58207e-02 -5.89693e-03 2.79884e-03 -1.82856e-03 1.31995e-03 -1.13129e-03 8.98984e-04 -8.77411e-04 6.90389e-04 -7.48933e-04 5.52816e-04 -6.77075e-04 4.45517e-04
3.11866e-04 -4.00984e-04 5.36525e-04 -7.16273e-04 9.70563e-04 -1.45665e-03 2.50363e-03 -5.89693e-03 -4.04773e-02 -6.59847e-03 3.09020e-03 -2.01990e-03 1.42685e-03 -1.24354e-03 9.52639e-04 -9.66489e-04 7.15431e-04 -8.31745e-04 5.55697e-04 -7.62564e-04
-2.89398e-04 3.67142e-04 -4.88418e-04 6.21227e-04 -8.18608e-04 1.09109e-03 -1.64124e-03 2.79884e-03 -6.59847e-03 -4.51371e-02 -7.30433e-03 3.37650e-03 -2.21697e-03 1.52669e-03 -1.36338e-03 9.96721e-04 -1.06576e-03 7.27415e-04 -9.28314e-04 5.40997e-04
2.69844e-04 -3.42453e-04 4.43233e-04 -5.67097e-04 6.98895e-04 -9.20596e-04 1.20769e-03 -1.82856e-03 3.09020e-03 -7.30433e-03 -4.98015e-02 -8.01613e-03 3.65593e-03 -2.42200e-03 1.61714e-03 -1.49388e-03 1.02783e-03 -1.17936e-03 7.21766e-04 -1.04466e-03
-2.53662e-04 3.17712e-04 -4.16301e-04 5.07415e-04 -6.42454e-04 7.71053e-04 -1.02427e-03 1.31995e-03 -2.01990e-03 3.37650e-03 -8.01613e-03 -5.44725e-02 -8.73606e-03 3.92605e-03 -2.63800e-03 1.69466e-03 -1.63912e-03 1.04125e-03 -1.31328e-03 6.91774e-04
2.38731e-04 -3.01312e-04 3.81618e-04 -4.82048e-04 5.63475e-04 -7.17777e-04 8.37967e-04 -1.13129e-03 1.42685e-03 -2.21697e-03 3.65593e-03 -8.73606e-03 -5.91524e-02 -9.46711e-03 4.18329e-03 -2.86902e-03 1.75448e-03 -1.80510e-03 1.03018e-03 -1.47615e-03
-2.26560e-04 2.81076e-04 -3.66925e-04 4.33212e-04 -5.45043e-04 6.12861e-04 -7.95351e-04 8.98984e-04 -1.24354e-03 1.52669e-03 -2.42200e-03 3.92605e-03 -9.46711e-03 -6.38451e-02 -1.02133e-02 4.42281e-03 -3.12104e-03 1.78969e-03 -2.00046e-03 9.83940e-04
2.14527e-04 -2.70446e-04 3.36111e-04 -4.25534e-04 4.75859e-04 -6.08660e-04 6.55536e-04 -8.77411e-04 9.52639e-04 -1.36338e-03 1.61714e-03 -2.63800e-03 4.18329e-03 -1.02133e-02 -6.85554e-02 -1.09807e-02 4.63765e-03 -3.40275e-03 1.78954e-03 -2.23851e-03
-2.05187e-04 2.52359e-04 -3.30703e-04 3.78568e-04 -4.82279e-04 5.10559e-04 -6.75683e-04 6.90389e-04 -9.66489e-04 9.96721e-04 -1.49388e-03 1.69466e-03 -2.86902e-03 4.42281e-03 -1.09807e-02 -7.32903e-02 -1.17778e-02 4.81702e-03 -3.72749e-03 1.73698e-03
1.95051e-04 -2.46367e-04 3.00304e-04 -3.85259e-04 4.11120e-04 -5.40876e-04 5.36764e-04 -7.48933e-04 7.15431e-04 -1.06576e-03 1.02783e-03 -1.63912e-03 1.75448e-03 -3.12104e-03 4.63765e-03 -1.17778e-02 -7.80605e-02 -1.26182e-02 4.94379e-03 -4.11700e-03
-1.87861e-04 2.29010e-04 -3.03065e-04 3.35188e-04 -4.39344e-04 4.34149e-04 -6.04616e-04 5.52816e-04 -8.31745e-04 7.27415e-04 -1.17936e-03 1.04125e-03 -1.80510e-03 1.78969e-03 -3.40275e-03 4.81702e-03 -1.26182e-02 -8.28834e-02 -1.35235e-02 4.98953e-03
1.78999e-04 -2.27083e-04 2.70755e-04 -3.55747e-04 3.58888e-04 -4.97053e-04 4.46511e-04 -6.77075e-04 5.55697e-04 -9.28314e-04 7.21766e-04 -1.31328e-03 1.03018e-03 -2.00046e-03 1.78954e-03 -3.72749e-03 4.94379e-03 -1.35235e-02 -8.77873e-02 -1.45314e-02
-1.73541e-04 2.09383e-04 -2.81689e-04 2.98589e-04 -4.09825e-04 3.71108e-04 -5.62359e-04 4.45517e-04 -7.62564e-04 5.40997e-04 -1.04466e-03 6.91774e-04 -1.47615e-03 9.83940e-04 -2.23851e-03 1.73698e-03 -4.11700e-03 4.98953e-03 -1.45314e-02 -9.28220e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_23-24.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.04952e-03 -1.19238e-03 7.65496e-04 -5.80336e-04 4.79918e-04 -4.16825e-04 3.72133e-04 -3.38276e-04 3.10772e-04 -2.88407e-04 2.68890e-04 -2.52774e-04 2.37845e-04 -2.25744e-04 2.13693e-04 -2.04436e-04 1.94257e-04 -1.87164e-04 1.78236e-04 -1.72907e-04
-1.19238e-03 -7.79742e-03 -1.71982e-03 9.77173e-04 -7.06965e-04 5.72895e-04 -4.94070e-04 4.38873e-04 -3.99548e-04 3.65790e-04 -3.41320e-04 3.16498e-04 -3.00336e-04 2.79907e-04 -2.69598e-04 2.51204e-04 -2.45637e-04 2.27859e-04 -2.26491e-04 2.08187e-04
7.65496e-04 -1.71982e-03 -1.24356e-02 -2.41561e-03 1.28640e-03 -8.97438e-04 7.11197e-04 -6.07616e-04 5.34174e-04 -4.86726e-04 4.41471e-04 -4.15048e-04 3.79975e-04 -3.65932e-04 3.34453e-04 -3.29936e-04 2.98590e-04 -3.02551e-04 2.68923e-04 -2.81493e-04
-5.80336e-04 9.77173e-04 -2.41561e-03 -1.70548e-02 -3.11223e-03 1.59121e-03 -1.08181e-03 8.40240e-04 -7.12781e-04 6.18317e-04 -5.65286e-04 5.05163e-04 -4.80856e-04 4.31013e-04 -4.24739e-04 3.76254e-04 -3.84871e-04 3.32650e-04 -3.55847e-04 2.95668e-04
4.79918e-04 -7.06965e-04 1.28640e-03 -3.11223e-03 -2.16696e-02 -3.80774e-03 1.89260e-03 -1.26378e-03 9.63723e-04 -8.14747e-04 6.95326e-04 -6.40699e-04 5.60579e-04 -5.44121e-04 4.72909e-04 -4.81985e-04 4.07849e-04 -4.39745e-04 3.55072e-04 -4.11111e-04
-4.16825e-04 5.72895e-04 -8.97438e-04 1.59121e-03 -3.80774e-03 -2.62832e-02 -4.50330e-03 2.19131e-03 -1.44566e-03 1.08299e-03 -9.16543e-04 7.66656e-04 -7.16291e-04 6.09111e-04 -6.08318e-04 5.06534e-04 -5.41508e-04 4.29434e-04 -4.98840e-04 3.65330e-04
3.72133e-04 -4.94070e-04 7.11197e-04 -1.08181e-03 1.89260e-03 -4.50330e-03 -3.08969e-02 -5.20003e-03 2.48731e-03 -1.62910e-03 1.19815e-03 -1.02024e-03 8.32520e-04 -7.94449e-04 6.50587e-04 -6.76358e-04 5.31150e-04 -6.06790e-04 4.39633e-04 -5.66456e-04
-3.38276e-04 4.38873e-04 -6.07616e-04 8.40240e-04 -1.26378e-03 2.19131e-03 -5.20003e-03 -3.55117e-02 -5.89903e-03 2.78003e-03 -1.81548e-03 1.30874e-03 -1.12760e-03 8.92128e-04 -8.77541e-04 6.83706e-04 -7.51261e-04 5.44862e-04 -6.81749e-04 4.35408e-04
3.10772e-04 -3.99548e-04 5.34174e-04 -7.12781e-04 9.63723e-04 -1.44566e-03 2.48731e-03 -5.89903e-03 -4.01289e-02 -6.60142e-03 3.06867e-03 -2.00620e-03 1.41361e-03 -1.24066e-03 9.43823e-04 -9.68301e-04 7.06239e-04 -8.36710e-04 5.44299e-04 -7.71112e-04
-2.88407e-04 3.65790e-04 -4.86726e-04 6.18317e-04 -8.14747e-04 1.08299e-03 -1.62910e-03 2.78003e-03 -6.60142e-03 -4.47494e-02 -7.30846e-03 3.35188e-03 -2.20312e-03 1.51086e-03 -1.36196e-03 9.85155e-04 -1.07027e-03 7.14584e-04 -9.37323e-04 5.24402e-04
2.68890e-04 -3.41320e-04 4.41471e-04 -5.65286e-04 6.95326e-04 -9.16543e-04 1.19815e-03 -1.81548e-03 3.06867e-03 -7.30846e-03 -4.93749e-02 -8.02190e-03 3.62765e-03 -2.40866e-03 1.59791e-03 -1.49495e-03 1.01236e-03 -1.18798e-03 7.03501e-04 -1.05983e-03
-2.52774e-04 3.16498e-04 -4.15048e-04 5.05163e-04 -6.40699e-04 7.66656e-04 -1.02024e-03 1.30874e-03 -2.00620e-03 3.35188e-03 -8.02190e-03 -5.40075e-02 -8.74414e-03 3.89329e-03 -2.62622e-03 1.67086e-03 -1.64413e-03 1.02006e-03 -1.32817e-03 6.65334e-04
2.37845e-04 -3.00336e-04 3.79975e-04 -4.80856e-04 5.60579e-04 -7.16291e-04 8.32520e-04 -1.12760e-03 1.41361e-03 -2.20312e-03 3.62765e-03 -8.74414e-03 -5.86500e-02 -9.47854e-03 4.14488e-03 -2.86025e-03 1.72427e-03 -1.81622e-03 1.00047e-03 -1.50082e-03
-2.25744e-04 2.79907e-04 -3.65932e-04 4.31013e-04 -5.44121e-04 6.09111e-04 -7.94449e-04 8.92128e-04 -1.24066e-03 1.51086e-03 -2.40866e-03 3.89329e-03 -9.47854e-03 -6.33064e-02 -1.02296e-02 4.37689e-03 -3.11749e-03 1.75027e-03 -2.02125e-03 9.41274e-04
2.13693e-04 -2.69598e-04 3.34453e-04 -4.24739e-04 4.72909e-04 -6.08318e-04 6.50587e-04 -8.77541e-04 9.43823e-04 -1.36196e-03 1.59791e-03 -2.62622e-03 4.14488e-03 -1.02296e-02 -6.79822e-02 -1.10039e-02 4.58140e-03 -3.40799e-03 1.73641e-03 -2.27483e-03
-2.04436e-04 2.51204e-04 -3.29936e-04 3.76254e-04 -4.81985e-04 5.06534e-04 -6.76358e-04 6.83706e-04 -9.68301e-04 9.85155e-04 -1.49495e-03 1.67086e-03 -2.86025e-03 4.37689e-03 -1.10039e-02 -7.26854e-02 -1.18117e-02 4.74591e-03 -3.74741e-03 1.66250e-03
1.94257e-04 -2.45637e-04 2.98590e-04 -3.84871e-04 4.07849e-04 -5.41508e-04 5.31150e-04 -7.51261e-04 7.06239e-04 -1.07027e-03 1.01236e-03 -1.64413e-03 1.72427e-03 -3.11749e-03 4.58140e-03 -1.18117e-02 -7.74286e-02 -1.26686e-02 4.85016e-03 -4.16190e-03
-1.87164e-04 2.27859e-04 -3.02551e-04 3.32650e-04 -4.39745e-04 4.29434e-04 -6.06790e-04 5.44862e-04 -8.36710e-04 7.14584e-04 -1.18798e-03 1.02006e-03 -1.81622e-03 1.75027e-03 -3.40799e-03 4.74591e-03 -1.26686e-02 -8.22321e-02 -1.36007e-02 4.85956e-03
1.78236e-04 -2.26491e-04 2.68923e-04 -3.55847e-04 3.55072e-04 -4.98840e-04 4.39633e-04 -6.81749e-04 5.44299e-04 -9.37323e-04 7.03501e-04 -1.32817e-03 1.00047e-03 -2.02125e-03 1.73641e-03 -3.74741e-03 4.85016e-03 -1.36007e-02 -8.71304e-02 -1.46541e-02
-1.72907e-04 2.08187e-04 -2.81493e-04 2.95668e-04 -4.11111e-04 3.65330e-04 -5.66456e-04 4.35408e-04 -7.71112e-04 5.24402e-04 -1.05983e-03 6.65334e-04 -1.50082e-03 9.41274e-04 -2.27483e-03 1.66250e-03 -4.16190e-03 4.85956e-03 -1.46541e-02 -9.21857e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_24-25.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.01259e-03 -1.18806e-03 7.59296e-04 -5.75532e-04 4.76620e-04 -4.14492e-04 3.70316e-04 -3.36743e-04 3.09378e-04 -2.87120e-04 2.67647e-04 -2.51608e-04 2.36690e-04 -2.24671e-04 2.12607e-04 -2.03446e-04 1.93232e-04 -1.86246e-04 1.77254e-04 -1.72066e-04
-1.18806e-03 -7.72040e-03 -1.71723e-03 9.70262e-04 -7.01326e-04 5.68969e-04 -4.91316e-04 4.36680e-04 -3.97750e-04 3.64075e-04 -3.39836e-04 3.14934e-04 -2.99031e-04 2.78410e-04 -2.68450e-04 2.49744e-04 -2.44629e-04 2.26416e-04 -2.25648e-04 2.06712e-04
7.59296e-04 -1.71723e-03 -1.23128e-02 -2.41324e-03 1.27733e-03 -8.90101e-04 7.06121e-04 -6.04194e-04 5.31381e-04 -4.84596e-04 4.39258e-04 -4.13373e-04 3.77897e-04 -3.64552e-04 3.32387e-04 -3.28815e-04 2.96486e-04 -3.01721e-04 2.66711e-04 -2.81033e-04
-5.75532e-04 9.70262e-04 -2.41324e-03 -1.68868e-02 -3.10958e-03 1.57977e-03 -1.07278e-03 8.33983e-04 -7.08797e-04 6.14892e-04 -5.62978e-04 5.02380e-04 -4.79191e-04 4.28300e-04 -4.23516e-04 3.73445e-04 -3.84104e-04 3.29629e-04 -3.55636e-04 2.92256e-04
4.76620e-04 -7.01326e-04 1.27733e-03 -3.10958e-03 -2.14568e-02 -3.80474e-03 1.87870e-03 -1.25314e-03 9.56232e-04 -8.10345e-04 6.91167e-04 -6.38406e-04 5.57075e-04 -5.42691e-04 4.69357e-04 -4.81246e-04 4.03988e-04 -4.39787e-04 3.50654e-04 -4.12134e-04
-4.14492e-04 5.68969e-04 -8.90101e-04 1.57977e-03 -3.80474e-03 -2.60256e-02 -4.50000e-03 2.17489e-03 -1.43355e-03 1.07415e-03 -9.11913e-04 7.61593e-04 -7.14234e-04 6.04658e-04 -6.07456e-04 5.01804e-04 -5.41720e-04 4.23999e-04 -5.00328e-04 3.58761e-04
3.70316e-04 -4.91316e-04 7.06121e-04 -1.07278e-03 1.87870e-03 -4.50000e-03 -3.05946e-02 -5.19655e-03 2.46824e-03 -1.61571e-03 1.18779e-03 -1.01561e-03 8.26310e-04 -7.92968e-04 6.44825e-04 -6.76544e-04 5.24689e-04 -6.08614e-04 4.31828e-04 -5.70393e-04
-3.36743e-04 4.36680e-04 -6.04194e-04 8.33983e-04 -1.25314e-03 2.17489e-03 -5.19655e-03 -3.51648e-02 -5.89556e-03 2.75813e-03 -1.80105e-03 1.29660e-03 -1.12331e-03 8.84397e-04 -8.77127e-04 6.76059e-04 -7.53173e-04 5.35841e-04 -6.86222e-04 4.24074e-04
3.09378e-04 -3.97750e-04 5.31381e-04 -7.08797e-04 9.56232e-04 -1.43355e-03 2.46824e-03 -5.89556e-03 -3.97376e-02 -6.59817e-03 3.04367e-03 -1.99108e-03 1.39930e-03 -1.23721e-03 9.33979e-04 -9.69648e-04 6.95851e-04 -8.41415e-04 5.31518e-04 -7.79775e-04
-2.87120e-04 3.64075e-04 -4.84596e-04 6.14892e-04 -8.10345e-04 1.07415e-03 -1.61571e-03 2.75813e-03 -6.59817e-03 -4.43140e-02 -7.30578e-03 3.32340e-03 -2.18781e-03 1.49379e-03 -1.36006e-03 9.72321e-04 -1.07446e-03 7.00224e-04 -9.46398e-04 5.05936e-04
2.67647e-04 -3.39836e-04 4.39258e-04 -5.62978e-04 6.91167e-04 -9.11913e-04 1.18779e-03 -1.80105e-03 3.04367e-03 -7.30578e-03 -4.88958e-02 -8.02030e-03 3.59507e-03 -2.39388e-03 1.57718e-03 -1.49571e-03 9.95277e-04 -1.19663e-03 6.83201e-04 -1.07565e-03
-2.51608e-04 3.14934e-04 -4.13373e-04 5.02380e-04 -6.38406e-04 7.61593e-04 -1.01561e-03 1.29660e-03 -1.99108e-03 3.32340e-03 -8.02030e-03 -5.34852e-02 -8.74433e-03 3.85572e-03 -2.61308e-03 1.64521e-03 -1.64917e-03 9.96731e-04 -1.34369e-03 6.35969e-04
2.36690e-04 -2.99031e-04 3.77897e-04 -4.79191e-04 5.57075e-04 -7.14234e-04 8.26310e-04 -1.12331e-03 1.39930e-03 -2.18781e-03 3.59507e-03 -8.74433e-03 -5.80855e-02 -9.48165e-03 4.10103e-03 -2.85041e-03 1.69167e-03 -1.82799e-03 9.67733e-04 -1.52719e-03
-2.24671e-04 2.78410e-04 -3.64552e-04 4.28300e-04 -5.42691e-04 6.04658e-04 -7.92968e-04 8.84397e-04 -1.23721e-03 1.49379e-03 -2.39388e-03 3.85572e-03 -9.48165e-03 -6.27009e-02 -1.02372e-02 4.32473e-03 -3.11340e-03 1.70752e-03 -2.04377e-03 8.93956e-04
2.12607e-04 -2.68450e-04 3.32387e-04 -4.23516e-04 4.69357e-04 -6.07456e-04 6.44825e-04 -8.77127e-04 9.33979e-04 -1.36006e-03 1.57718e-03 -2.61308e-03 4.10103e-03 -1.02372e-02 -6.73379e-02 -1.10186e-02 4.51771e-03 -3.41370e-03 1.67830e-03 -2.31495e-03
-2.03446e-04 2.49744e-04 -3.28815e-04 3.73445e-04 -4.81246e-04 5.01804e-04 -6.76544e-04 6.76059e-04 -9.69648e-04 9.72321e-04 -1.49571e-03 1.64521e-03 -2.85041e-03 4.32473e-03 -1.10186e-02 -7.20054e-02 -1.18375e-02 4.66545e-03 -3.76983e-03 1.57996e-03
1.93232e-04 -2.44629e-04 2.96486e-04 -3.84104e-04 4.03988e-04 -5.41720e-04 5.24689e-04 -7.53173e-04 6.95851e-04 -1.07446e-03 9.95277e-04 -1.64917e-03 1.69167e-03 -3.11340e-03 4.51771e-03 -1.18375e-02 -7.67182e-02 -1.27124e-02 4.74382e-03 -4.21335e-03
-1.86246e-04 2.26416e-04 -3.01721e-04 3.29629e-04 -4.39787e-04 4.23999e-04 -6.08614e-04 5.35841e-04 -8.41415e-04 7.00224e-04 -1.19663e-03 9.96731e-04 -1.82799e-03 1.70752e-03 -3.41370e-03 4.66545e-03 -1.27124e-02 -8.15003e-02 -1.36750e-02 4.71067e-03
1.77254e-04 -2.25648e-04 2.66711e-04 -3.55636e-04 3.50654e-04 -5.00328e-04 4.31828e-04 -6.86222e-04 5.31518e-04 -9.46398e-04 6.83201e-04 -1.34369e-03 9.67733e-04 -2.04377e-03 1.67830e-03 -3.76983e-03 4.74382e-03 -1.36750e-02 -8.63941e-02 -1.47818e-02
-1.72066e-04 2.06712e-04 -2.81033e-04 2.92256e-04 -4.12134e-04 3.58761e-04 -5.70393e-04 4.24074e-04 -7.79775e-04 5.05936e-04 -1.07565e-03 6.35969e-04 -1.52719e-03 8.93956e-04 -2.31495e-03 1.57996e-03 -4.21335e-03 4.71067e-03 -1.47818e-02 -9.14782e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_25-26.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.97236e-03 -1.18256e-03 7.52431e-04 -5.70358e-04 4.73037e-04 -4.11873e-04 3.68198e-04 -3.34902e-04 3.07676e-04 -2.85534e-04 2.66114e-04 -2.50164e-04 2.35267e-04 -2.23342e-04 2.11273e-04 -2.02222e-04 1.91978e-04 -1.85113e-04 1.76058e-04 -1.71024e-04
-1.18256e-03 -7.63496e-03 -1.71303e-03 9.62404e-04 -6.95167e-04 5.64663e-04 -4.88202e-04 4.34117e-04 -3.95580e-04 3.61988e-04 -3.37995e-04 3.13019e-04 -2.97399e-04 2.76586e-04 -2.67004e-04 2.47983e-04 -2.43349e-04 2.24688e-04 -2.24562e-04 2.04962e-04
7.52431e-04 -1.71303e-03 -1.21767e-02 -2.40853e-03 1.26693e-03 -8.82073e-04 7.00564e-04 -6.00332e-04 5.28134e-04 -4.82016e-04 4.36588e-04 -4.11273e-04 3.75385e-04 -3.62787e-04 3.29916e-04 -3.27347e-04 2.93997e-04 -3.00581e-04 2.64125e-04 -2.80320e-04
-5.70358e-04 9.62404e-04 -2.40853e-03 -1.67008e-02 -3.10388e-03 1.56664e-03 -1.06291e-03 8.27162e-04 -7.04309e-04 6.10934e-04 -5.60162e-04 4.99058e-04 -4.77051e-04 4.25077e-04 -4.21867e-04 3.70148e-04 -3.82966e-04 3.26132e-04 -3.55125e-04 2.88361e-04
4.73037e-04 -6.95167e-04 1.26693e-03 -3.10388e-03 -2.12210e-02 -3.79798e-03 1.86278e-03 -1.24153e-03 9.48096e-04 -8.05389e-04 6.86398e-04 -6.35559e-04 5.52954e-04 -5.40751e-04 4.65205e-04 -4.80065e-04 3.99539e-04 -4.39478e-04 3.45640e-04 -4.12917e-04
-4.11873e-04 5.64663e-04 -8.82073e-04 1.56664e-03 -3.79798e-03 -2.57401e-02 -4.49226e-03 2.15612e-03 -1.42037e-03 1.06459e-03 -9.06692e-04 7.55844e-04 -7.11592e-04 5.99493e-04 -6.06070e-04 4.96366e-04 -5.41520e-04 4.17846e-04 -5.01538e-04 3.51402e-04
3.68198e-04 -4.88202e-04 7.00564e-04 -1.06291e-03 1.86278e-03 -4.49226e-03 -3.02595e-02 -5.18797e-03 2.44648e-03 -1.60116e-03 1.17661e-03 -1.01036e-03 8.19318e-04 -7.90890e-04 6.38235e-04 -6.76238e-04 5.17379e-04 -6.10108e-04 4.23095e-04 -5.74200e-04
-3.34902e-04 4.34117e-04 -6.00332e-04 8.27162e-04 -1.24153e-03 2.15612e-03 -5.18797e-03 -3.47803e-02 -5.88632e-03 2.73319e-03 -1.78535e-03 1.28353e-03 -1.11839e-03 8.75765e-04 -8.76150e-04 6.67433e-04 -7.54681e-04 5.25745e-04 -6.90523e-04 4.11488e-04
3.07676e-04 -3.95580e-04 5.28134e-04 -7.04309e-04 9.48096e-04 -1.42037e-03 2.44648e-03 -5.88632e-03 -3.93038e-02 -6.58851e-03 3.01528e-03 -1.97461e-03 1.38394e-03 -1.23317e-03 9.23076e-04 -9.70521e-04 6.84244e-04 -8.45878e-04 5.17318e-04 -7.88601e-04
-2.85534e-04 3.61988e-04 -4.82016e-04 6.10934e-04 -8.05389e-04 1.06459e-03 -1.60116e-03 2.73319e-03 -6.58851e-03 -4.38313e-02 -7.29606e-03 3.29113e-03 -2.17112e-03 1.47550e-03 -1.35767e-03 9.58178e-04 -1.07835e-03 6.84284e-04 -9.55578e-04 4.85518e-04
2.66114e-04 -3.37995e-04 4.36588e-04 -5.60162e-04 6.86398e-04 -9.06692e-04 1.17661e-03 -1.78535e-03 3.01528e-03 -7.29606e-03 -4.83645e-02 -8.01108e-03 3.55828e-03 -2.37775e-03 1.55497e-03 -1.49614e-03 9.76517e-04 -1.20534e-03 6.60764e-04 -1.09223e-03
-2.50164e-04 3.13019e-04 -4.11273e-04 4.99058e-04 -6.35559e-04 7.55844e-04 -1.01036e-03 1.28353e-03 -1.97461e-03 3.29113e-03 -8.01108e-03 -5.29061e-02 -8.73638e-03 3.81342e-03 -2.59870e-03 1.61768e-03 -1.65426e-03 9.71155e-04 -1.35993e-03 6.03487e-04
2.35267e-04 -2.97399e-04 3.75385e-04 -4.77051e-04 5.52954e-04 -7.11592e-04 8.19318e-04 -1.11839e-03 1.38394e-03 -2.17112e-03 3.55828e-03 -8.73638e-03 -5.74594e-02 -9.47617e-03 4.05181e-03 -2.83961e-03 1.65661e-03 -1.84048e-03 9.31741e-04 -1.55552e-03
-2.23342e-04 2.76586e-04 -3.62787e-04 4.25077e-04 -5.40751e-04 5.99493e-04 -7.90890e-04 8.75765e-04 -1.23317e-03 1.47550e-03 -2.37775e-03 3.81342e-03 -9.47617e-03 -6.20294e-02 -1.02361e-02 4.26634e-03 -3.10898e-03 1.66127e-03 -2.06827e-03 8.41542e-04
2.11273e-04 -2.67004e-04 3.29916e-04 -4.21867e-04 4.65205e-04 -6.06070e-04 6.38235e-04 -8.76150e-04 9.23076e-04 -1.35767e-03 1.55497e-03 -2.59870e-03 4.05181e-03 -1.02361e-02 -6.66230e-02 -1.10246e-02 4.44650e-03 -3.42029e-03 1.61482e-03 -2.35949e-03
-2.02222e-04 2.47983e-04 -3.27347e-04 3.70148e-04 -4.80065e-04 4.96366e-04 -6.76238e-04 6.67433e-04 -9.70521e-04 9.58178e-04 -1.49614e-03 1.61768e-03 -2.83961e-03 4.26634e-03 -1.10246e-02 -7.12510e-02 -1.18552e-02 4.57533e-03 -3.79551e-03 1.48842e-03
1.91978e-04 -2.43349e-04 2.93997e-04 -3.82966e-04 3.99539e-04 -5.41520e-04 5.17379e-04 -7.54681e-04 6.84244e-04 -1.07835e-03 9.76517e-04 -1.65426e-03 1.65661e-03 -3.10898e-03 4.44650e-03 -1.18552e-02 -7.59303e-02 -1.27500e-02 4.62391e-03 -4.27292e-03
-1.85113e-04 2.24688e-04 -3.00581e-04 3.26132e-04 -4.39478e-04 4.17846e-04 -6.10108e-04 5.25745e-04 -8.45878e-04 6.84284e-04 -1.20534e-03 9.71155e-04 -1.84048e-03 1.66127e-03 -3.42029e-03 4.57533e-03 -1.27500e-02 -8.06898e-02 -1.37472e-02 4.54068e-03
1.76058e-04 -2.24562e-04 2.64125e-04 -3.55125e-04 3.45640e-04 -5.01538e-04 4.23095e-04 -6.90523e-04 5.17318e-04 -9.55578e-04 6.60764e-04 -1.35993e-03 9.31741e-04 -2.06827e-03 1.61482e-03 -3.79551e-03 4.62391e-03 -1.37472e-02 -8.55813e-02 -1.49179e-02
-1.71024e-04 2.04962e-04 -2.80320e-04 2.88361e-04 -4.12917e-04 3.51402e-04 -5.74200e-04 4.11488e-04 -7.88601e-04 4.85518e-04 -1.09223e-03 6.03487e-04 -1.55552e-03 8.41542e-04 -2.35949e-03 1.48842e-03 -4.27292e-03 4.54068e-03 -1.49179e-02 -9.07068e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_26-27.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.92884e-03 -1.17586e-03 7.44901e-04 -5.64807e-04 4.69147e-04 -4.08942e-04 3.65756e-04 -3.32733e-04 3.05652e-04 -2.83637e-04 2.64282e-04 -2.48435e-04 2.33569e-04 -2.21752e-04 2.09687e-04 -2.00757e-04 1.90494e-04 -1.83763e-04 1.74647e-04 -1.69779e-04
-1.17586e-03 -7.54104e-03 -1.70716e-03 9.53586e-04 -6.88478e-04 5.59955e-04 -4.84701e-04 4.31159e-04 -3.93018e-04 3.59513e-04 -3.35785e-04 3.10744e-04 -2.95433e-04 2.74429e-04 -2.65253e-04 2.45917e-04 -2.41793e-04 2.22669e-04 -2.23229e-04 2.02933e-04
7.44901e-04 -1.70716e-03 -1.20272e-02 -2.40135e-03 1.25519e-03 -8.73351e-04 6.94506e-04 -5.95998e-04 5.24402e-04 -4.78963e-04 4.33440e-04 -4.08732e-04 3.72425e-04 -3.60626e-04 3.27035e-04 -3.25526e-04 2.91118e-04 -2.99127e-04 2.61155e-04 -2.79349e-04
-5.64807e-04 9.53586e-04 -2.40135e-03 -1.64965e-02 -3.09495e-03 1.55181e-03 -1.05221e-03 8.19755e-04 -6.99282e-04 6.06410e-04 -5.56808e-04 4.95175e-04 -4.74418e-04 4.21330e-04 -4.19784e-04 3.66353e-04 -3.81448e-04 3.22147e-04 -3.54307e-04 2.83971e-04
4.69147e-04 -6.88478e-04 1.25519e-03 -3.09495e-03 -2.09621e-02 -3.78728e-03 1.84484e-03 -1.22898e-03 9.39291e-04 -7.99840e-04 6.80982e-04 -6.32126e-04 5.48192e-04 -5.38283e-04 4.60438e-04 -4.78430e-04 3.94488e-04 -4.38810e-04 3.40018e-04 -4.13462e-04
-4.08942e-04 5.59955e-04 -8.73351e-04 1.55181e-03 -3.78728e-03 -2.54266e-02 -4.47986e-03 2.13499e-03 -1.40612e-03 1.05426e-03 -9.00834e-04 7.49367e-04 -7.08330e-04 5.93589e-04 -6.04139e-04 4.90199e-04 -5.40894e-04 4.10961e-04 -5.02474e-04 3.43237e-04
3.65756e-04 -4.84701e-04 6.94506e-04 -1.05221e-03 1.84484e-03 -4.47986e-03 -2.98915e-02 -5.17402e-03 2.42203e-03 -1.58542e-03 1.16458e-03 -1.00444e-03 8.11496e-04 -7.88174e-04 6.30783e-04 -6.75418e-04 5.09197e-04 -6.11269e-04 4.13416e-04 -5.77892e-04
-3.32733e-04 4.31159e-04 -5.95998e-04 8.19755e-04 -1.22898e-03 2.13499e-03 -5.17402e-03 -3.43580e-02 -5.87102e-03 2.70523e-03 -1.76839e-03 1.26952e-03 -1.11280e-03 8.66173e-04 -8.74568e-04 6.57790e-04 -7.55770e-04 5.14545e-04 -6.94662e-04 3.97603e-04
3.05652e-04 -3.93018e-04 5.24402e-04 -6.99282e-04 9.39291e-04 -1.40612e-03 2.42203e-03 -5.87102e-03 -3.88273e-02 -6.57211e-03 2.98350e-03 -1.95681e-03 1.36749e-03 -1.22849e-03 9.11050e-04 -9.70887e-04 6.71372e-04 -8.50101e-04 5.01642e-04 -7.97621e-04
-2.83637e-04 3.59513e-04 -4.78963e-04 6.06410e-04 -7.99840e-04 1.05426e-03 -1.58542e-03 2.70523e-03 -6.57211e-03 -4.33009e-02 -7.27894e-03 3.25509e-03 -2.15308e-03 1.45593e-03 -1.35473e-03 9.42656e-04 -1.08191e-03 6.66685e-04 -9.64884e-04 4.63031e-04
2.64282e-04 -3.35785e-04 4.33440e-04 -5.56808e-04 6.80982e-04 -9.00834e-04 1.16458e-03 -1.76839e-03 2.98350e-03 -7.27894e-03 -4.77807e-02 -7.99384e-03 3.51729e-03 -2.36030e-03 1.53121e-03 -1.49622e-03 9.55971e-04 -1.21408e-03 6.36053e-04 -1.10967e-03
-2.48435e-04 3.10744e-04 -4.08732e-04 4.95175e-04 -6.32126e-04 7.49367e-04 -1.00444e-03 1.26952e-03 -1.95681e-03 3.25509e-03 -7.99384e-03 -5.22695e-02 -8.71986e-03 3.76639e-03 -2.58313e-03 1.58819e-03 -1.65936e-03 9.43158e-04 -1.37697e-03 5.67636e-04
2.33569e-04 -2.95433e-04 3.72425e-04 -4.74418e-04 5.48192e-04 -7.08330e-04 8.11496e-04 -1.11280e-03 1.36749e-03 -2.15308e-03 3.51729e-03 -8.71986e-03 -5.67712e-02 -9.46166e-03 3.99718e-03 -2.82796e-03 1.61892e-03 -1.85376e-03 8.92206e-04 -1.58606e-03
-2.21752e-04 2.74429e-04 -3.60626e-04 4.21330e-04 -5.38283e-04 5.93589e-04 -7.88174e-04 8.66173e-04 -1.22849e-03 1.45593e-03 -2.36030e-03 3.76639e-03 -9.46166e-03 -6.12911e-02 -1.02256e-02 4.20164e-03 -3.10440e-03 1.61127e-03 -2.09499e-03 7.83456e-04
2.09687e-04 -2.65253e-04 3.27035e-04 -4.19784e-04 4.60438e-04 -6.04139e-04 6.30783e-04 -8.74568e-04 9.11050e-04 -1.35473e-03 1.53121e-03 -2.58313e-03 3.99718e-03 -1.02256e-02 -6.58372e-02 -1.10213e-02 4.36758e-03 -3.42810e-03 1.54542e-03 -2.40916e-03
-2.00757e-04 2.45917e-04 -3.25526e-04 3.66353e-04 -4.78430e-04 4.90199e-04 -6.75418e-04 6.57790e-04 -9.70887e-04 9.42656e-04 -1.49622e-03 1.58819e-03 -2.82796e-03 4.20164e-03 -1.10213e-02 -7.04218e-02 -1.18645e-02 4.47507e-03 -3.82527e-03 1.38667e-03
1.90494e-04 -2.41793e-04 2.91118e-04 -3.81448e-04 3.94488e-04 -5.40894e-04 5.09197e-04 -7.55770e-04 6.71372e-04 -1.08191e-03 9.55971e-04 -1.65936e-03 1.61892e-03 -3.10440e-03 4.36758e-03 -1.18645e-02 -7.50647e-02 -1.27814e-02 4.48929e-03 -4.34247e-03
-1.83763e-04 2.22669e-04 -2.99127e-04 3.22147e-04 -4.38810e-04 4.10961e-04 -6.11269e-04 5.14545e-04 -8.50101e-04 6.66685e-04 -1.21408e-03 9.43158e-04 -1.85376e-03 1.61127e-03 -3.42810e-03 4.47507e-03 -1.27814e-02 -7.98011e-02 -1.38188e-02 4.34655e-03
1.74647e-04 -2.23229e-04 2.61155e-04 -3.54307e-04 3.40018e-04 -5.02474e-04 4.13416e-04 -6.94662e-04 5.01642e-04 -9.64884e-04 6.36053e-04 -1.37697e-03 8.92206e-04 -2.09499e-03 1.54542e-03 -3.82527e-03 4.48929e-03 -1.38188e-02 -8.46945e-02 -1.50668e-02
-1.69779e-04 2.02933e-04 -2.79349e-04 2.83971e-04 -4.13462e-04 3.43237e-04 -5.77892e-04 3.97603e-04 -7.97621e-04 4.63031e-04 -1.10967e-03 5.67636e-04 -1.58606e-03 7.83456e-04 -2.40916e-03 1.38667e-03 -4.34247e-03 4.34655e-03 -1.50668e-02 -8.98796e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_27-28.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.88200e-03 -1.16790e-03 7.36704e-04 -5.58867e-04 4.64928e-04 -4.05676e-04 3.62968e-04 -3.30219e-04 3.03293e-04 -2.81419e-04 2.62143e-04 -2.46415e-04 2.31593e-04 -2.19899e-04 2.07847e-04 -1.99052e-04 1.88776e-04 -1.82195e-04 1.73023e-04 -1.68333e-04
-1.16790e-03 -7.43854e-03 -1.69951e-03 9.43798e-04 -6.81252e-04 5.54824e-04 -4.80787e-04 4.27783e-04 -3.90045e-04 3.56638e-04 -3.33197e-04 3.08100e-04 -2.93126e-04 2.71936e-04 -2.63195e-04 2.43544e-04 -2.39962e-04 2.20362e-04 -2.21649e-04 2.00625e-04
7.36704e-04 -1.69951e-03 -1.18642e-02 -2.39158e-03 1.24210e-03 -8.63930e-04 6.87922e-04 -5.91164e-04 5.20160e-04 -4.75414e-04 4.29799e-04 -4.05738e-04 3.69009e-04 -3.58061e-04 3.23738e-04 -3.23349e-04 2.87851e-04 -2.97360e-04 2.57798e-04 -2.78120e-04
-5.58867e-04 9.43798e-04 -2.39158e-03 -1.62737e-02 -3.08265e-03 1.53530e-03 -1.04068e-03 8.11737e-04 -6.93684e-04 6.01291e-04 -5.52892e-04 4.90712e-04 -4.71275e-04 4.17048e-04 -4.17260e-04 3.62061e-04 -3.79550e-04 3.17671e-04 -3.53183e-04 2.79080e-04
4.64928e-04 -6.81252e-04 1.24210e-03 -3.08265e-03 -2.06797e-02 -3.77245e-03 1.82488e-03 -1.21547e-03 9.29790e-04 -7.93660e-04 6.74885e-04 -6.28076e-04 5.42769e-04 -5.35272e-04 4.55049e-04 -4.76336e-04 3.88828e-04 -4.37781e-04 3.33779e-04 -4.13781e-04
-4.05676e-04 5.54824e-04 -8.63930e-04 1.53530e-03 -3.77245e-03 -2.50847e-02 -4.46259e-03 2.11151e-03 -1.39081e-03 1.04315e-03 -8.94295e-04 7.42124e-04 -7.04417e-04 5.86928e-04 -6.01647e-04 4.83290e-04 -5.39835e-04 4.03329e-04 -5.03142e-04 3.34258e-04
3.62968e-04 -4.80787e-04 6.87922e-04 -1.04068e-03 1.82488e-03 -4.46259e-03 -2.94901e-02 -5.15446e-03 2.39490e-03 -1.56853e-03 1.15168e-03 -9.97809e-04 8.02806e-04 -7.84789e-04 6.22442e-04 -6.74065e-04 5.00123e-04 -6.12099e-04 4.02773e-04 -5.81497e-04
-3.30219e-04 4.27783e-04 -5.91164e-04 8.11737e-04 -1.21547e-03 2.11151e-03 -5.15446e-03 -3.38972e-02 -5.84938e-03 2.67424e-03 -1.75017e-03 1.25451e-03 -1.10647e-03 8.55573e-04 -8.72341e-04 6.47093e-04 -7.56432e-04 5.02219e-04 -6.98662e-04 3.82382e-04
3.03293e-04 -3.90045e-04 5.20160e-04 -6.93684e-04 9.29790e-04 -1.39081e-03 2.39490e-03 -5.84938e-03 -3.83074e-02 -6.54866e-03 2.94834e-03 -1.93767e-03 1.34991e-03 -1.22311e-03 8.97842e-04 -9.70715e-04 6.57197e-04 -8.54094e-04 4.84441e-04 -8.06885e-04
-2.81419e-04 3.56638e-04 -4.75414e-04 6.01291e-04 -7.93660e-04 1.04315e-03 -1.56853e-03 2.67424e-03 -6.54866e-03 -4.27222e-02 -7.25406e-03 3.21527e-03 -2.13368e-03 1.43505e-03 -1.35121e-03 9.25688e-04 -1.08514e-03 6.47363e-04 -9.74354e-04 4.38358e-04
2.62143e-04 -3.33197e-04 4.29799e-04 -5.52892e-04 6.74885e-04 -8.94295e-04 1.15168e-03 -1.75017e-03 2.94834e-03 -7.25406e-03 -4.71437e-02 -7.96819e-03 3.47209e-03 -2.34155e-03 1.50587e-03 -1.49591e-03 9.33541e-04 -1.22289e-03 6.08928e-04 -1.12809e-03
-2.46415e-04 3.08100e-04 -4.05738e-04 4.90712e-04 -6.28076e-04 7.42124e-04 -9.97809e-04 1.25451e-03 -1.93767e-03 3.21527e-03 -7.96819e-03 -5.15750e-02 -8.69437e-03 3.71463e-03 -2.56641e-03 1.55666e-03 -1.66449e-03 9.12566e-04 -1.39489e-03 5.28135e-04
2.31593e-04 -2.93126e-04 3.69009e-04 -4.71275e-04 5.42769e-04 -7.04417e-04 8.02806e-04 -1.10647e-03 1.34991e-03 -2.13368e-03 3.47209e-03 -8.69437e-03 -5.60203e-02 -9.43769e-03 3.93712e-03 -2.81551e-03 1.57846e-03 -1.86789e-03 8.48812e-04 -1.61913e-03
-2.19899e-04 2.71936e-04 -3.58061e-04 4.17048e-04 -5.35272e-04 5.86928e-04 -7.84789e-04 8.55573e-04 -1.22311e-03 1.43505e-03 -2.34155e-03 3.71463e-03 -9.43769e-03 -6.04855e-02 -1.02054e-02 4.13053e-03 -3.09983e-03 1.55720e-03 -2.12424e-03 7.19018e-04
2.07847e-04 -2.63195e-04 3.23738e-04 -4.17260e-04 4.55049e-04 -6.01647e-04 6.22442e-04 -8.72341e-04 8.97842e-04 -1.35121e-03 1.50587e-03 -2.56641e-03 3.93712e-03 -1.02054e-02 -6.49797e-02 -1.10085e-02 4.28069e-03 -3.43754e-03 1.46942e-03 -2.46478e-03
-1.99052e-04 2.43544e-04 -3.23349e-04 3.62061e-04 -4.76336e-04 4.83290e-04 -6.74065e-04 6.47093e-04 -9.70715e-04 9.25688e-04 -1.49591e-03 1.55666e-03 -2.81551e-03 4.13053e-03 -1.10085e-02 -6.95171e-02 -1.18653e-02 4.36406e-03 -3.86008e-03 1.27323e-03
1.88776e-04 -2.39962e-04 2.87851e-04 -3.79550e-04 3.88828e-04 -5.39835e-04 5.00123e-04 -7.56432e-04 6.57197e-04 -1.08514e-03 9.33541e-04 -1.66449e-03 1.57846e-03 -3.09983e-03 4.28069e-03 -1.18653e-02 -7.41213e-02 -1.28072e-02 4.33856e-03 -4.42438e-03
-1.82195e-04 2.20362e-04 -2.97360e-04 3.17671e-04 -4.37781e-04 4.03329e-04 -6.12099e-04 5.02219e-04 -8.54094e-04 6.47363e-04 -1.22289e-03 9.12566e-04 -1.86789e-03 1.55720e-03 -3.43754e-03 4.36406e-03 -1.28072e-02 -7.88344e-02 -1.38912e-02 4.12430e-03
1.73023e-04 -2.21649e-04 2.57798e-04 -3.53183e-04 3.33779e-04 -5.03142e-04 4.02773e-04 -6.98662e-04 4.84441e-04 -9.74354e-04 6.08928e-04 -1.39489e-03 8.48812e-04 -2.12424e-03 1.46942e-03 -3.86008e-03 4.33856e-03 -1.38912e-02 -8.37365e-02 -1.52348e-02
-1.68333e-04 2.00625e-04 -2.78120e-04 2.79080e-04 -4.13781e-04 3.34258e-04 -5.81497e-04 3.82382e-04 -8.06885e-04 4.38358e-04 -1.12809e-03 5.28135e-04 -1.61913e-03 7.19018e-04 -2.46478e-03 1.27323e-03 -4.42438e-03 4.12430e-03 -1.52348e-02 -8.90091e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_28-29.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.83201e-03 -1.15873e-03 7.27881e-04 -5.52561e-04 4.60388e-04 -4.02077e-04 3.59837e-04 -3.27368e-04 3.00607e-04 -2.78890e-04 2.59709e-04 -2.44118e-04 2.29351e-04 -2.17795e-04 2.05765e-04 -1.97117e-04 1.86837e-04 -1.80422e-04 1.71197e-04 -1.66702e-04
-1.15873e-03 -7.32778e-03 -1.69011e-03 9.33083e-04 -6.73516e-04 5.49282e-04 -4.76468e-04 4.23996e-04 -3.86671e-04 3.53373e-04 -3.30244e-04 3.05102e-04 -2.90495e-04 2.69121e-04 -2.60844e-04 2.40879e-04 -2.37873e-04 2.17782e-04 -2.19839e-04 1.98049e-04
7.27881e-04 -1.69011e-03 -1.16882e-02 -2.37924e-03 1.22773e-03 -8.53856e-04 6.80834e-04 -5.85837e-04 5.15416e-04 -4.71383e-04 4.25680e-04 -4.02310e-04 3.65157e-04 -3.55111e-04 3.20044e-04 -3.20836e-04 2.84215e-04 -2.95303e-04 2.54071e-04 -2.76652e-04
-5.52561e-04 9.33083e-04 -2.37924e-03 -1.60332e-02 -3.06700e-03 1.51718e-03 -1.02837e-03 8.03132e-04 -6.87524e-04 5.95586e-04 -5.48430e-04 4.85689e-04 -4.67644e-04 4.12254e-04 -4.14317e-04 3.57294e-04 -3.77298e-04 3.12724e-04 -3.51778e-04 2.73698e-04
4.60388e-04 -6.73516e-04 1.22773e-03 -3.06700e-03 -2.03748e-02 -3.75352e-03 1.80301e-03 -1.20108e-03 9.19622e-04 -7.86861e-04 6.68118e-04 -6.23426e-04 5.36703e-04 -5.31740e-04 4.49063e-04 -4.73812e-04 3.82583e-04 -4.36418e-04 3.26937e-04 -4.13908e-04
-4.02077e-04 5.49282e-04 -8.53856e-04 1.51718e-03 -3.75352e-03 -2.47155e-02 -4.44048e-03 2.08581e-03 -1.37451e-03 1.03129e-03 -8.87086e-04 7.34124e-04 -6.99871e-04 5.79533e-04 -5.98625e-04 4.75662e-04 -5.38372e-04 3.94966e-04 -5.03581e-04 3.24472e-04
3.59837e-04 -4.76468e-04 6.80834e-04 -1.02837e-03 1.80301e-03 -4.44048e-03 -2.90566e-02 -5.12934e-03 2.36522e-03 -1.55055e-03 1.13794e-03 -9.90479e-04 7.93261e-04 -7.80758e-04 6.13233e-04 -6.72209e-04 4.90170e-04 -6.12640e-04 3.91179e-04 -5.85081e-04
-3.27368e-04 4.23996e-04 -5.85837e-04 8.03132e-04 -1.20108e-03 2.08581e-03 -5.12934e-03 -3.33996e-02 -5.82146e-03 2.64040e-03 -1.73081e-03 1.23856e-03 -1.09943e-03 8.43973e-04 -8.69495e-04 6.35354e-04 -7.56710e-04 4.88777e-04 -7.02593e-04 3.65811e-04
3.00607e-04 -3.86671e-04 5.15416e-04 -6.87524e-04 9.19622e-04 -1.37451e-03 2.36522e-03 -5.82146e-03 -3.77459e-02 -6.51820e-03 2.90999e-03 -1.91733e-03 1.33122e-03 -1.21704e-03 8.83448e-04 -9.70041e-04 6.41722e-04 -8.57929e-04 4.65701e-04 -8.16513e-04
-2.78890e-04 3.53373e-04 -4.71383e-04 5.95586e-04 -7.86861e-04 1.03129e-03 -1.55055e-03 2.64040e-03 -6.51820e-03 -4.20971e-02 -7.22150e-03 3.17188e-03 -2.11305e-03 1.41288e-03 -1.34711e-03 9.07264e-04 -1.08809e-03 6.26295e-04 -9.84110e-04 4.11404e-04
2.59709e-04 -3.30244e-04 4.25680e-04 -5.48430e-04 6.68118e-04 -8.87086e-04 1.13794e-03 -1.73081e-03 2.90999e-03 -7.22150e-03 -4.64556e-02 -7.93421e-03 3.42290e-03 -2.32166e-03 1.47895e-03 -1.49527e-03 9.09191e-04 -1.23188e-03 5.79285e-04 -1.14771e-03
-2.44118e-04 3.05102e-04 -4.02310e-04 4.85689e-04 -6.23426e-04 7.34124e-04 -9.90479e-04 1.23856e-03 -1.91733e-03 3.17188e-03 -7.93421e-03 -5.08246e-02 -8.65998e-03 3.65836e-03 -2.54874e-03 1.52307e-03 -1.66973e-03 8.79257e-04 -1.41393e-03 4.84701e-04
2.29351e-04 -2.90495e-04 3.65157e-04 -4.67644e-04 5.36703e-04 -6.99871e-04 7.93261e-04 -1.09943e-03 1.33122e-03 -2.11305e-03 3.42290e-03 -8.65998e-03 -5.52090e-02 -9.40440e-03 3.87183e-03 -2.80251e-03 1.53514e-03 -1.88310e-03 8.01251e-04 -1.65525e-03
-2.17795e-04 2.69121e-04 -3.55111e-04 4.12254e-04 -5.31740e-04 5.79533e-04 -7.80758e-04 8.43973e-04 -1.21704e-03 1.41288e-03 -2.32166e-03 3.65836e-03 -9.40440e-03 -5.96152e-02 -1.01757e-02 4.05314e-03 -3.09562e-03 1.49879e-03 -2.15651e-03 6.47472e-04
2.05765e-04 -2.60844e-04 3.20044e-04 -4.14317e-04 4.49063e-04 -5.98625e-04 6.13233e-04 -8.69495e-04 8.83448e-04 -1.34711e-03 1.47895e-03 -2.54874e-03 3.87183e-03 -1.01757e-02 -6.40534e-02 -1.09865e-02 4.18582e-03 -3.44929e-03 1.38611e-03 -2.52754e-03
-1.97117e-04 2.40879e-04 -3.20836e-04 3.57294e-04 -4.73812e-04 4.75662e-04 -6.72209e-04 6.35354e-04 -9.70041e-04 9.07264e-04 -1.49527e-03 1.52307e-03 -2.80251e-03 4.05314e-03 -1.09865e-02 -6.85403e-02 -1.18581e-02 4.24183e-03 -3.90128e-03 1.14631e-03
1.86837e-04 -2.37873e-04 2.84215e-04 -3.77298e-04 3.82583e-04 -5.38372e-04 4.90170e-04 -7.56710e-04 6.41722e-04 -1.08809e-03 9.09191e-04 -1.66973e-03 1.53514e-03 -3.09562e-03 4.18582e-03 -1.18581e-02 -7.31038e-02 -1.28284e-02 4.17017e-03 -4.52204e-03
-1.80422e-04 2.17782e-04 -2.95303e-04 3.12724e-04 -4.36418e-04 3.94966e-04 -6.12640e-04 4.88777e-04 -8.57929e-04 6.26295e-04 -1.23188e-03 8.79257e-04 -1.88310e-03 1.49879e-03 -3.44929e-03 4.24183e-03 -1.28284e-02 -7.77951e-02 -1.39680e-02 3.86877e-03
1.71197e-04 -2.19839e-04 2.54071e-04 -3.51778e-04 3.26937e-04 -5.03581e-04 3.91179e-04 -7.02593e-04 4.65701e-04 -9.84110e-04 5.79285e-04 -1.41393e-03 8.01251e-04 -2.15651e-03 1.38611e-03 -3.90128e-03 4.17017e-03 -1.39680e-02 -8.27164e-02 -1.54325e-02
-1.66702e-04 1.98049e-04 -2.76652e-04 2.73698e-04 -4.13908e-04 3.24472e-04 -5.85081e-04 3.65811e-04 -8.16513e-04 4.11404e-04 -1.14771e-03 4.84701e-04 -1.65525e-03 6.47472e-04 -2.52754e-03 1.14631e-03 -4.52204e-03 3.86877e-03 -1.54325e-02 -8.81201e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_29-30.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.77869e-03 -1.14825e-03 7.18379e-04 -5.45834e-04 4.55468e-04 -3.98090e-04 3.56319e-04 -3.24139e-04 2.97561e-04 -2.76022e-04 2.56954e-04 -2.41518e-04 2.26821e-04 -2.15421e-04 2.03424e-04 -1.94937e-04 1.84660e-04 -1.78425e-04 1.69155e-04 -1.64872e-04
-1.14825e-03 -7.20825e-03 -1.67876e-03 9.21369e-04 -6.65210e-04 5.43266e-04 -4.71681e-04 4.19745e-04 -3.82850e-04 3.49679e-04 -3.26891e-04 3.01719e-04 -2.87510e-04 2.65961e-04 -2.58176e-04 2.37899e-04 -2.35501e-04 2.14909e-04 -2.17782e-04 1.95188e-04
7.18379e-04 -1.67876e-03 -1.14984e-02 -2.36405e-03 1.21198e-03 -8.43057e-04 6.73164e-04 -5.79946e-04 5.10106e-04 -4.66814e-04 4.21036e-04 -3.98405e-04 3.60831e-04 -3.51740e-04 3.15922e-04 -3.17956e-04 2.80186e-04 -2.92933e-04 2.49952e-04 -2.74922e-04
-5.45834e-04 9.21369e-04 -2.36405e-03 -1.57739e-02 -3.04766e-03 1.49736e-03 -1.01521e-03 7.93852e-04 -6.80718e-04 5.89222e-04 -5.43357e-04 4.80052e-04 -4.63473e-04 4.06904e-04 -4.10913e-04 3.52019e-04 -3.74659e-04 3.07277e-04 -3.50063e-04 2.67792e-04
4.55468e-04 -6.65210e-04 1.21198e-03 -3.04766e-03 -2.00459e-02 -3.73007e-03 1.77911e-03 -1.18571e-03 9.08686e-04 -7.79345e-04 6.60599e-04 -6.18101e-04 5.29936e-04 -5.27632e-04 4.42436e-04 -4.70815e-04 3.75716e-04 -4.34683e-04 3.19452e-04 -4.13814e-04
-3.98090e-04 5.43266e-04 -8.43057e-04 1.49736e-03 -3.73007e-03 -2.43171e-02 -4.41304e-03 2.05776e-03 -1.35713e-03 1.01857e-03 -8.79094e-04 7.25276e-04 -6.94608e-04 5.71340e-04 -5.95013e-04 4.67267e-04 -5.36457e-04 3.85824e-04 -5.03751e-04 3.13832e-04
3.56319e-04 -4.71681e-04 6.73164e-04 -1.01521e-03 1.77911e-03 -4.41304e-03 -2.85889e-02 -5.09807e-03 2.33287e-03 -1.53138e-03 1.12323e-03 -9.82320e-04 7.82762e-04 -7.75992e-04 6.03086e-04 -6.69784e-04 4.79279e-04 -6.12839e-04 3.78577e-04 -5.88622e-04
-3.24139e-04 4.19745e-04 -5.79946e-04 7.93852e-04 -1.18571e-03 2.05776e-03 -5.09807e-03 -3.28627e-02 -5.78658e-03 2.60353e-03 -1.71016e-03 1.22153e-03 -1.09154e-03 8.31266e-04 -8.65928e-04 6.22489e-04 -7.56533e-04 4.74146e-04 -7.06422e-04 3.47812e-04
2.97561e-04 -3.82850e-04 5.10106e-04 -6.80718e-04 9.08686e-04 -1.35713e-03 2.33287e-03 -5.78658e-03 -3.71400e-02 -6.48002e-03 2.86827e-03 -1.89565e-03 1.31129e-03 -1.21014e-03 8.67743e-04 -9.68757e-04 6.24852e-04 -8.61554e-04 4.45326e-04 -8.26509e-04
-2.76022e-04 3.49679e-04 -4.66814e-04 5.89222e-04 -7.79345e-04 1.01857e-03 -1.53138e-03 2.60353e-03 -6.48002e-03 -4.14226e-02 -7.18044e-03 3.12472e-03 -2.09105e-03 1.38925e-03 -1.34229e-03 8.87241e-04 -1.09068e-03 6.03360e-04 -9.94139e-04 3.81996e-04
2.56954e-04 -3.26891e-04 4.21036e-04 -5.43357e-04 6.60599e-04 -8.79094e-04 1.12323e-03 -1.71016e-03 2.86827e-03 -7.18044e-03 -4.57130e-02 -7.89100e-03 3.36947e-03 -2.30045e-03 1.45027e-03 -1.49414e-03 8.82748e-04 -1.24098e-03 5.46919e-04 -1.16863e-03
-2.41518e-04 3.01719e-04 -3.98405e-04 4.80052e-04 -6.18101e-04 7.25276e-04 -9.82320e-04 1.22153e-03 -1.89565e-03 3.12472e-03 -7.89100e-03 -5.00149e-02 -8.61574e-03 3.59732e-03 -2.52995e-03 1.48721e-03 -1.67499e-03 8.42971e-04 -1.43412e-03 4.36916e-04
2.26821e-04 -2.87510e-04 3.60831e-04 -4.63473e-04 5.29936e-04 -6.94608e-04 7.82762e-04 -1.09154e-03 1.31129e-03 -2.09105e-03 3.36947e-03 -8.61574e-03 -5.43333e-02 -9.36076e-03 3.80103e-03 -2.78886e-03 1.48864e-03 -1.89936e-03 7.49043e-04 -1.69479e-03
-2.15421e-04 2.65961e-04 -3.51740e-04 4.06904e-04 -5.27632e-04 5.71340e-04 -7.75992e-04 8.31266e-04 -1.21014e-03 1.38925e-03 -2.30045e-03 3.59732e-03 -9.36076e-03 -5.86758e-02 -1.01354e-02 3.96908e-03 -3.09177e-03 1.43551e-03 -2.19214e-03 5.67829e-04
2.03424e-04 -2.58176e-04 3.15922e-04 -4.10913e-04 4.42436e-04 -5.95013e-04 6.03086e-04 -8.65928e-04 8.67743e-04 -1.34229e-03 1.45027e-03 -2.52995e-03 3.80103e-03 -1.01354e-02 -6.30539e-02 -1.09542e-02 4.08234e-03 -3.46365e-03 1.29442e-03 -2.59852e-03
-1.94937e-04 2.37899e-04 -3.17956e-04 3.52019e-04 -4.70815e-04 4.67267e-04 -6.69784e-04 6.22489e-04 -9.68757e-04 8.87241e-04 -1.49414e-03 1.48721e-03 -2.78886e-03 3.96908e-03 -1.09542e-02 -6.74867e-02 -1.18423e-02 4.10723e-03 -3.94997e-03 1.00337e-03
1.84660e-04 -2.35501e-04 2.80186e-04 -3.74659e-04 3.75716e-04 -5.36457e-04 4.79279e-04 -7.56533e-04 6.24852e-04 -1.09068e-03 8.82748e-04 -1.67499e-03 1.48864e-03 -3.09177e-03 4.08234e-03 -1.18423e-02 -7.20080e-02 -1.28452e-02 3.98151e-03 -4.63924e-03
-1.78425e-04 2.14909e-04 -2.92933e-04 3.07277e-04 -4.34683e-04 3.85824e-04 -6.12839e-04 4.74146e-04 -8.61554e-04 6.03360e-04 -1.24098e-03 8.42971e-04 -1.89936e-03 1.43551e-03 -3.46365e-03 4.10723e-03 -1.28452e-02 -7.66799e-02 -1.40517e-02 3.57210e-03
1.69155e-04 -2.17782e-04 2.49952e-04 -3.50063e-04 3.19452e-04 -5.03751e-04 3.78577e-04 -7.06422e-04 4.45326e-04 -9.94139e-04 5.46919e-04 -1.43412e-03 7.49043e-04 -2.19214e-03 1.29442e-03 -3.94997e-03 3.98151e-03 -1.40517e-02 -8.16360e-02 -1.56736e-02
-1.64872e-04 1.95188e-04 -2.74922e-04 2.67792e-04 -4.13814e-04 3.13832e-04 -5.88622e-04 3.47812e-04 -8.26509e-04 3.81996e-04 -1.16863e-03 4.36916e-04 -1.69479e-03 5.67829e-04 -2.59852e-03 1.00337e-03 -4.63924e-03 3.57210e-03 -1.56736e-02 -8.72395e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_3-4.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.11475e-03 -1.07317e-03 7.34256e-04 -5.78642e-04 4.82024e-04 -4.14729e-04 3.64740e-04 -3.26126e-04 2.95226e-04 -2.70082e-04 2.48978e-04 -2.31271e-04 2.15848e-04 -2.02697e-04 1.90847e-04 -1.80706e-04 1.71239e-04 -1.63208e-04 1.55396e-04 -1.48925e-04
-1.07317e-03 -7.72075e-03 -1.53047e-03 9.23176e-04 -6.96972e-04 5.70298e-04 -4.87113e-04 4.26937e-04 -3.81756e-04 3.45431e-04 -3.16774e-04 2.91931e-04 -2.72181e-04 2.53706e-04 -2.39448e-04 2.24799e-04 -2.14279e-04 2.02020e-04 -1.94274e-04 1.83495e-04
7.34256e-04 -1.53047e-03 -1.23149e-02 -2.12734e-03 1.20307e-03 -8.78753e-04 7.05366e-04 -5.96151e-04 5.18455e-04 -4.62244e-04 4.16433e-04 -3.82209e-04 3.50852e-04 -3.28278e-04 3.04469e-04 -2.89148e-04 2.69523e-04 -2.59324e-04 2.41961e-04 -2.35808e-04
-5.78642e-04 9.23176e-04 -2.12734e-03 -1.68956e-02 -2.72622e-03 1.48113e-03 -1.05574e-03 8.33221e-04 -6.97260e-04 6.00875e-04 -5.34022e-04 4.77894e-04 -4.39094e-04 4.00341e-04 -3.76360e-04 3.46086e-04 -3.31523e-04 3.05404e-04 -2.97791e-04 2.73325e-04
4.82024e-04 -6.96972e-04 1.20307e-03 -2.72622e-03 -2.14698e-02 -3.32608e-03 1.75836e-03 -1.23091e-03 9.57579e-04 -7.94830e-04 6.78452e-04 -6.01629e-04 5.33906e-04 -4.91733e-04 4.44114e-04 -4.20421e-04 3.81856e-04 -3.70262e-04 3.35354e-04 -3.33094e-04
-4.14729e-04 5.70298e-04 -8.78753e-04 1.48113e-03 -3.32608e-03 -2.60405e-02 -3.92687e-03 2.03525e-03 -1.40563e-03 1.07999e-03 -8.90975e-04 7.53097e-04 -6.67395e-04 5.86388e-04 -5.42476e-04 4.83948e-04 -4.62745e-04 4.13376e-04 -4.07556e-04 3.60781e-04
3.64740e-04 -4.87113e-04 7.05366e-04 -1.05574e-03 1.75836e-03 -3.92687e-03 -3.06092e-02 -4.52862e-03 2.31181e-03 -1.58058e-03 1.20103e-03 -9.86810e-04 8.25610e-04 -7.32645e-04 6.36163e-04 -5.92731e-04 5.20620e-04 -5.04762e-04 4.41333e-04 -4.44838e-04
-3.26126e-04 4.26937e-04 -5.96151e-04 8.33221e-04 -1.23091e-03 2.03525e-03 -4.52862e-03 -3.51767e-02 -5.13139e-03 2.58794e-03 -1.75619e-03 1.32085e-03 -1.08305e-03 8.96246e-04 -7.98263e-04 6.83517e-04 -6.43471e-04 5.54384e-04 -5.47505e-04 4.65905e-04
2.95226e-04 -3.81756e-04 5.18455e-04 -6.97260e-04 9.57579e-04 -1.40563e-03 2.31181e-03 -5.13139e-03 -3.97438e-02 -5.73529e-03 2.86342e-03 -1.93283e-03 1.43937e-03 -1.18026e-03 9.64980e-04 -8.64936e-04 7.28429e-04 -6.95477e-04 5.85174e-04 -5.91902e-04
-2.70082e-04 3.45431e-04 -4.62244e-04 6.00875e-04 -7.94830e-04 1.07999e-03 -1.58058e-03 2.58794e-03 -5.73529e-03 -4.43109e-02 -6.34052e-03 3.13795e-03 -2.11084e-03 1.55635e-03 -1.27894e-03 1.03161e-03 -9.33276e-04 7.70667e-04 -7.49527e-04 6.12623e-04
2.48978e-04 -3.16774e-04 4.16433e-04 -5.34022e-04 6.78452e-04 -8.90975e-04 1.20103e-03 -1.75619e-03 2.86342e-03 -6.34052e-03 -4.88786e-02 -6.94733e-03 3.41119e-03 -2.29060e-03 1.67147e-03 -1.37957e-03 1.09579e-03 -1.00396e-03 8.09759e-04 -8.06392e-04
-2.31271e-04 2.91931e-04 -3.82209e-04 4.77894e-04 -6.01629e-04 7.53097e-04 -9.86810e-04 1.32085e-03 -1.93283e-03 3.13795e-03 -6.94733e-03 -5.34472e-02 -7.55605e-03 3.68275e-03 -2.47254e-03 1.78431e-03 -1.48278e-03 1.15698e-03 -1.07768e-03 8.45069e-04
2.15848e-04 -2.72181e-04 3.50852e-04 -4.39094e-04 5.33906e-04 -6.67395e-04 8.25610e-04 -1.08305e-03 1.43937e-03 -2.11084e-03 3.41119e-03 -7.55605e-03 -5.80172e-02 -8.16705e-03 3.95214e-03 -2.65721e-03 1.89426e-03 -1.58921e-03 1.21447e-03 -1.15541e-03
-2.02697e-04 2.53706e-04 -3.28278e-04 4.00341e-04 -4.91733e-04 5.86388e-04 -7.32645e-04 8.96246e-04 -1.18026e-03 1.55635e-03 -2.29060e-03 3.68275e-03 -8.16705e-03 -6.25893e-02 -8.78088e-03 4.21873e-03 -2.84523e-03 2.00061e-03 -1.69978e-03 1.26738e-03
1.90847e-04 -2.39448e-04 3.04469e-04 -3.76360e-04 4.44114e-04 -5.42476e-04 6.36163e-04 -7.98263e-04 9.64980e-04 -1.27894e-03 1.67147e-03 -2.47254e-03 3.95214e-03 -8.78088e-03 -6.71639e-02 -9.39813e-03 4.48177e-03 -3.03751e-03 2.10242e-03 -1.81555e-03
-1.80706e-04 2.24799e-04 -2.89148e-04 3.46086e-04 -4.20421e-04 4.83948e-04 -5.92731e-04 6.83517e-04 -8.64936e-04 1.03161e-03 -1.37957e-03 1.78431e-03 -2.65721e-03 4.21873e-03 -9.39813e-03 -7.17421e-02 -1.00197e-02 4.74031e-03 -3.23507e-03 2.19847e-03
1.71239e-04 -2.14279e-04 2.69523e-04 -3.31523e-04 3.81856e-04 -4.62745e-04 5.20620e-04 -6.43471e-04 7.28429e-04 -9.33276e-04 1.09579e-03 -1.48278e-03 1.89426e-03 -2.84523e-03 4.48177e-03 -1.00197e-02 -7.63246e-02 -1.06466e-02 4.99313e-03 -3.43925e-03
-1.63208e-04 2.02020e-04 -2.59324e-04 3.05404e-04 -3.70262e-04 4.13376e-04 -5.04762e-04 5.54384e-04 -6.95477e-04 7.70667e-04 -1.00396e-03 1.15698e-03 -1.58921e-03 2.00061e-03 -3.03751e-03 4.74031e-03 -1.06466e-02 -8.09128e-02 -1.12801e-02 5.23868e-03
1.55396e-04 -1.94274e-04 2.41961e-04 -2.97791e-04 3.35354e-04 -4.07556e-04 4.41333e-04 -5.47505e-04 5.85174e-04 -7.49527e-04 8.09759e-04 -1.07768e-03 1.21447e-03 -1.69978e-03 2.10242e-03 -3.23507e-03 4.99313e-03 -1.12801e-02 -8.55082e-02 -1.19221e-02
-1.48925e-04 1.83495e-04 -2.35808e-04 2.73325e-04 -3.33094e-04 3.60781e-04 -4.44838e-04 4.65905e-04 -5.91902e-04 6.12623e-04 -8.06392e-04 8.45069e-04 -1.15541e-03 1.26738e-03 -1.81555e-03 2.19847e-03 -3.43925e-03 5.23868e-03 -1.19221e-02 -9.01128e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_30-31.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.72202e-03 -1.13639e-03 7.08189e-04 -5.38666e-04 4.50141e-04 -3.93692e-04 3.52393e-04 -3.20519e-04 2.94145e-04 -2.72807e-04 2.53873e-04 -2.38613e-04 2.24003e-04 -2.12776e-04 2.00825e-04 -1.92511e-04 1.82245e-04 -1.76207e-04 1.66899e-04 -1.62848e-04
-1.13639e-03 -7.07983e-03 -1.66534e-03 9.08640e-04 -6.56317e-04 5.36748e-04 -4.66402e-04 4.15010e-04 -3.78568e-04 3.45548e-04 -3.23132e-04 2.97949e-04 -2.84170e-04 2.62455e-04 -2.55189e-04 2.34606e-04 -2.32850e-04 2.11747e-04 -2.15483e-04 1.92047e-04
7.08189e-04 -1.66534e-03 -1.12946e-02 -2.34586e-03 1.19486e-03 -8.31518e-04 6.64882e-04 -5.73458e-04 5.04208e-04 -4.61691e-04 4.15859e-04 -3.94017e-04 3.56031e-04 -3.47945e-04 3.11374e-04 -3.14707e-04 2.75766e-04 -2.90256e-04 2.45448e-04 -2.72935e-04
-5.38666e-04 9.08640e-04 -2.34586e-03 -1.54953e-02 -3.02443e-03 1.47583e-03 -1.00118e-03 7.83864e-04 -6.73228e-04 5.82173e-04 -5.37654e-04 4.73793e-04 -4.58755e-04 4.00997e-04 -4.07043e-04 3.46240e-04 -3.71637e-04 3.01340e-04 -3.48044e-04 2.61365e-04
4.50141e-04 -6.56317e-04 1.19486e-03 -3.02443e-03 -1.96927e-02 -3.70187e-03 1.75317e-03 -1.16935e-03 8.96943e-04 -7.71070e-04 6.52300e-04 -6.12078e-04 5.22456e-04 -5.22934e-04 4.35169e-04 -4.67342e-04 3.68236e-04 -4.32580e-04 3.11327e-04 -4.13502e-04
-3.93692e-04 5.36748e-04 -8.31518e-04 1.47583e-03 -3.70187e-03 -2.38893e-02 -4.37998e-03 2.02734e-03 -1.33864e-03 1.00494e-03 -8.70271e-04 7.15548e-04 -6.88599e-04 5.62341e-04 -5.90802e-04 4.58111e-04 -5.34085e-04 3.75906e-04 -5.03651e-04 3.02335e-04
3.52393e-04 -4.66402e-04 6.64882e-04 -1.00118e-03 1.75317e-03 -4.37998e-03 -2.80865e-02 -5.06033e-03 2.29782e-03 -1.51099e-03 1.10751e-03 -9.73275e-04 7.71275e-04 -7.70463e-04 5.91997e-04 -6.66777e-04 4.67447e-04 -6.12690e-04 3.64960e-04 -5.92137e-04
-3.20519e-04 4.15010e-04 -5.73458e-04 7.83864e-04 -1.16935e-03 2.02734e-03 -5.06033e-03 -3.22859e-02 -5.74438e-03 2.56364e-03 -1.68820e-03 1.20337e-03 -1.08274e-03 8.17421e-04 -8.61609e-04 6.08484e-04 -7.55883e-04 4.58319e-04 -7.10159e-04 3.28363e-04
2.94145e-04 -3.78568e-04 5.04208e-04 -6.73228e-04 8.96943e-04 -1.33864e-03 2.29782e-03 -5.74438e-03 -3.64891e-02 -6.43368e-03 2.82318e-03 -1.87258e-03 1.29007e-03 -1.20233e-03 8.50684e-04 -9.66826e-04 6.06566e-04 -8.64969e-04 4.23289e-04 -8.36938e-04
-2.72807e-04 3.45548e-04 -4.61691e-04 5.82173e-04 -7.71070e-04 1.00494e-03 -1.51099e-03 2.56364e-03 -6.43368e-03 -4.06979e-02 -7.13044e-03 3.07379e-03 -2.06763e-03 1.36409e-03 -1.33666e-03 8.65566e-04 -1.09287e-03 5.78516e-04 -1.00449e-03 3.50029e-04
2.53873e-04 -3.23132e-04 4.15859e-04 -5.37654e-04 6.52300e-04 -8.70271e-04 1.10751e-03 -1.68820e-03 2.82318e-03 -7.13044e-03 -4.49151e-02 -7.83807e-03 3.31183e-03 -2.27788e-03 1.41975e-03 -1.49246e-03 8.54135e-04 -1.25024e-03 5.11711e-04 -1.19103e-03
-2.38613e-04 2.97949e-04 -3.94017e-04 4.73793e-04 -6.12078e-04 7.15548e-04 -9.73275e-04 1.20337e-03 -1.87258e-03 3.07379e-03 -7.83807e-03 -4.91447e-02 -8.56110e-03 3.53151e-03 -2.51002e-03 1.44898e-03 -1.68024e-03 8.03546e-04 -1.45564e-03 3.84417e-04
2.24003e-04 -2.84170e-04 3.56031e-04 -4.58755e-04 5.22456e-04 -6.88599e-04 7.71275e-04 -1.08274e-03 1.29007e-03 -2.06763e-03 3.31183e-03 -8.56110e-03 -5.33924e-02 -9.30620e-03 3.72469e-03 -2.77458e-03 1.43877e-03 -1.91680e-03 6.91776e-04 -1.73827e-03
-2.12776e-04 2.62455e-04 -3.47945e-04 4.00997e-04 -5.22934e-04 5.62341e-04 -7.70463e-04 8.17421e-04 -1.20233e-03 1.36409e-03 -2.27788e-03 3.53151e-03 -9.30620e-03 -5.76664e-02 -1.00839e-02 3.87826e-03 -3.08844e-03 1.36691e-03 -2.23158e-03 4.79097e-04
2.00825e-04 -2.55189e-04 3.11374e-04 -4.07043e-04 4.35169e-04 -5.90802e-04 5.91997e-04 -8.61609e-04 8.50684e-04 -1.33666e-03 1.41975e-03 -2.51002e-03 3.72469e-03 -1.00839e-02 -6.19800e-02 -1.09112e-02 3.96989e-03 -3.48117e-03 1.19333e-03 -2.67922e-03
-1.92511e-04 2.34606e-04 -3.14707e-04 3.46240e-04 -4.67342e-04 4.58111e-04 -6.66777e-04 6.08484e-04 -9.66826e-04 8.65566e-04 -1.49246e-03 1.44898e-03 -2.77458e-03 3.87826e-03 -1.09112e-02 -6.63555e-02 -1.18176e-02 3.95933e-03 -4.00770e-03 8.41415e-04
1.82245e-04 -2.32850e-04 2.75766e-04 -3.71637e-04 3.68236e-04 -5.34085e-04 4.67447e-04 -7.55883e-04 6.06566e-04 -1.09287e-03 8.54135e-04 -1.68024e-03 1.43877e-03 -3.08844e-03 3.96989e-03 -1.18176e-02 -7.08333e-02 -1.28583e-02 3.76964e-03 -4.78138e-03
-1.76207e-04 2.11747e-04 -2.90256e-04 3.01340e-04 -4.32580e-04 3.75906e-04 -6.12690e-04 4.58319e-04 -8.64969e-04 5.78516e-04 -1.25024e-03 8.03546e-04 -1.91680e-03 1.36691e-03 -3.48117e-03 3.95933e-03 -1.28583e-02 -7.54904e-02 -1.41469e-02 3.22335e-03
1.66899e-04 -2.15483e-04 2.45448e-04 -3.48044e-04 3.11327e-04 -5.03651e-04 3.64960e-04 -7.10159e-04 4.23289e-04 -1.00449e-03 5.11711e-04 -1.45564e-03 6.91776e-04 -2.23158e-03 1.19333e-03 -4.00770e-03 3.76964e-03 -1.41469e-02 -8.05045e-02 -1.59810e-02
-1.62848e-04 1.92047e-04 -2.72935e-04 2.61365e-04 -4.13502e-04 3.02335e-04 -5.92137e-04 3.28363e-04 -8.36938e-04 3.50029e-04 -1.19103e-03 3.84417e-04 -1.73827e-03 4.79097e-04 -2.67922e-03 8.41415e-04 -4.78138e-03 3.22335e-03 -1.59810e-02 -8.64159e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_31-32.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.66209e-03 -1.12315e-03 6.97316e-04 -5.31046e-04 4.44388e-04 -3.88864e-04 3.48047e-04 -3.16501e-04 2.90356e-04 -2.69242e-04 2.50464e-04 -2.35403e-04 2.20896e-04 -2.09859e-04 1.97968e-04 -1.89843e-04 1.79596e-04 -1.73767e-04 1.64427e-04 -1.60628e-04
-1.12315e-03 -6.94268e-03 -1.64980e-03 8.94903e-04 -6.46830e-04 5.29711e-04 -4.60611e-04 4.09778e-04 -3.73816e-04 3.40974e-04 -3.18965e-04 2.93789e-04 -2.80472e-04 2.58606e-04 -2.51885e-04 2.31001e-04 -2.29919e-04 2.08299e-04 -2.12944e-04 1.88629e-04
6.97316e-04 -1.64980e-03 -1.10770e-02 -2.32458e-03 1.17637e-03 -8.19237e-04 6.55968e-04 -5.66350e-04 4.97705e-04 -4.56003e-04 4.10141e-04 -3.89140e-04 3.50757e-04 -3.43724e-04 3.06401e-04 -3.11086e-04 2.70959e-04 -2.87271e-04 2.40565e-04 -2.70695e-04
-5.31046e-04 8.94903e-04 -2.32458e-03 -1.51979e-02 -2.99720e-03 1.45262e-03 -9.86279e-04 7.73141e-04 -6.65027e-04 5.74420e-04 -5.31307e-04 4.66907e-04 -4.53483e-04 3.94535e-04 -4.02699e-04 3.39960e-04 -3.68229e-04 2.94918e-04 -3.45724e-04 2.54422e-04
4.44388e-04 -6.46830e-04 1.17637e-03 -2.99720e-03 -1.93155e-02 -3.66877e-03 1.72525e-03 -1.15200e-03 8.84365e-04 -7.62000e-04 6.43202e-04 -6.05339e-04 5.14259e-04 -5.17634e-04 4.27263e-04 -4.63388e-04 3.60151e-04 -4.30105e-04 3.02566e-04 -4.12970e-04
-3.88864e-04 5.29711e-04 -8.19237e-04 1.45262e-03 -3.66877e-03 -2.34323e-02 -4.34115e-03 1.99462e-03 -1.31905e-03 9.90368e-04 -8.60576e-04 7.04919e-04 -6.81818e-04 5.52531e-04 -5.85980e-04 4.48202e-04 -5.31250e-04 3.65218e-04 -5.03276e-04 2.89976e-04
3.48047e-04 -4.60611e-04 6.55968e-04 -9.86279e-04 1.72525e-03 -4.34115e-03 -2.75499e-02 -5.01594e-03 2.26015e-03 -1.48939e-03 1.09074e-03 -9.63294e-04 7.58778e-04 -7.64145e-04 5.79968e-04 -6.63176e-04 4.54680e-04 -6.12180e-04 3.50328e-04 -5.95633e-04
-3.16501e-04 4.09778e-04 -5.66350e-04 7.73141e-04 -1.15200e-03 1.99462e-03 -5.01594e-03 -3.16699e-02 -5.69465e-03 2.52080e-03 -1.66492e-03 1.18404e-03 -1.07298e-03 8.02419e-04 -8.56510e-04 5.93340e-04 -7.54742e-04 4.41290e-04 -7.13805e-04 3.07441e-04
2.90356e-04 -3.73816e-04 4.97705e-04 -6.65027e-04 8.84365e-04 -1.31905e-03 2.26015e-03 -5.69465e-03 -3.57938e-02 -6.37894e-03 2.77479e-03 -1.84814e-03 1.26752e-03 -1.19355e-03 8.32248e-04 -9.64209e-04 5.86850e-04 -8.68166e-04 3.99567e-04 -8.47850e-04
-2.69242e-04 3.40974e-04 -4.56003e-04 5.74420e-04 -7.62000e-04 9.90368e-04 -1.48939e-03 2.52080e-03 -6.37894e-03 -3.99237e-02 -7.07119e-03 3.01920e-03 -2.04279e-03 1.33738e-03 -1.33016e-03 8.42203e-04 -1.09466e-03 5.51730e-04 -1.01522e-03 3.15404e-04
2.50464e-04 -3.18965e-04 4.10141e-04 -5.31307e-04 6.43202e-04 -8.60576e-04 1.09074e-03 -1.66492e-03 2.77479e-03 -7.07119e-03 -4.40628e-02 -7.77510e-03 3.25006e-03 -2.25395e-03 1.38735e-03 -1.49017e-03 8.23292e-04 -1.25968e-03 4.73546e-04 -1.21511e-03
-2.35403e-04 2.93789e-04 -3.89140e-04 4.66907e-04 -6.05339e-04 7.04919e-04 -9.63294e-04 1.18404e-03 -1.84814e-03 3.01920e-03 -7.77510e-03 -4.82151e-02 -8.49570e-03 3.46104e-03 -2.48897e-03 1.40830e-03 -1.68546e-03 7.60841e-04 -1.47865e-03 3.26814e-04
2.20896e-04 -2.80472e-04 3.50757e-04 -4.53483e-04 5.14259e-04 -6.81818e-04 7.58778e-04 -1.07298e-03 1.26752e-03 -2.04279e-03 3.25006e-03 -8.49570e-03 -5.23871e-02 -9.24036e-03 3.64289e-03 -2.75973e-03 1.38538e-03 -1.93554e-03 6.29028e-04 -1.78630e-03
-2.09859e-04 2.58606e-04 -3.43724e-04 3.94535e-04 -5.17634e-04 5.52531e-04 -7.64145e-04 8.02419e-04 -1.19355e-03 1.33738e-03 -2.25395e-03 3.46104e-03 -9.24036e-03 -5.65881e-02 -1.00210e-02 3.78069e-03 -3.08584e-03 1.29253e-03 -2.27541e-03 3.80156e-04
1.97968e-04 -2.51885e-04 3.06401e-04 -4.02699e-04 4.27263e-04 -5.85980e-04 5.79968e-04 -8.56510e-04 8.32248e-04 -1.33016e-03 1.38735e-03 -2.48897e-03 3.64289e-03 -1.00210e-02 -6.08331e-02 -1.08572e-02 3.84821e-03 -3.50249e-03 1.08168e-03 -2.77153e-03
-1.89843e-04 2.31001e-04 -3.11086e-04 3.39960e-04 -4.63388e-04 4.48202e-04 -6.63176e-04 5.93340e-04 -9.64209e-04 8.42203e-04 -1.49017e-03 1.40830e-03 -2.75973e-03 3.78069e-03 -1.08572e-02 -6.51484e-02 -1.17843e-02 3.79716e-03 -4.07650e-03 6.56578e-04
1.79596e-04 -2.29919e-04 2.70959e-04 -3.68229e-04 3.60151e-04 -5.31250e-04 4.54680e-04 -7.54742e-04 5.86850e-04 -1.09466e-03 8.23292e-04 -1.68546e-03 1.38538e-03 -3.08584e-03 3.84821e-03 -1.17843e-02 -6.95824e-02 -1.28693e-02 3.53089e-03 -4.95602e-03
-1.73767e-04 2.08299e-04 -2.87271e-04 2.94918e-04 -4.30105e-04 3.65218e-04 -6.12180e-04 4.41290e-04 -8.68166e-04 5.51730e-04 -1.25968e-03 7.60841e-04 -1.93554e-03 1.29253e-03 -3.50249e-03 3.79716e-03 -1.28693e-02 -7.42318e-02 -1.42607e-02 2.80625e-03
1.64427e-04 -2.12944e-04 2.40565e-04 -3.45724e-04 3.02566e-04 -5.03276e-04 3.50328e-04 -7.13805e-04 3.99567e-04 -1.01522e-03 4.73546e-04 -1.47865e-03 6.29028e-04 -2.27541e-03 1.08168e-03 -4.07650e-03 3.53089e-03 -1.42607e-02 -7.93402e-02 -1.63900e-02
-1.60628e-04 1.88629e-04 -2.70695e-04 2.54422e-04 -4.12970e-04 2.89976e-04 -5.95633e-04 3.07441e-04 -8.47850e-04 3.15404e-04 -1.21511e-03 3.26814e-04 -1.78630e-03 3.80156e-04 -2.77153e-03 6.56578e-04 -4.95602e-03 2.80625e-03 -1.63900e-02 -8.57186e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_32-33.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.59893e-03 -1.10847e-03 6.85745e-04 -5.22945e-04 4.38177e-04 -3.83581e-04 3.43263e-04 -3.12070e-04 2.86182e-04 -2.65322e-04 2.46724e-04 -2.31884e-04 2.17499e-04 -2.06671e-04 1.94855e-04 -1.86933e-04 1.76714e-04 -1.71106e-04 1.61740e-04 -1.58215e-04
-1.10847e-03 -6.79672e-03 -1.63201e-03 8.80142e-04 -6.36725e-04 5.22122e-04 -4.54281e-04 4.04029e-04 -3.68580e-04 3.35948e-04 -3.14381e-04 2.89237e-04 -2.76414e-04 2.54414e-04 -2.48262e-04 2.27087e-04 -2.26705e-04 2.04566e-04 -2.10165e-04 1.84940e-04
6.85745e-04 -1.63201e-03 -1.08455e-02 -2.30004e-03 1.15652e-03 -8.06188e-04 6.46384e-04 -5.58589e-04 4.90574e-04 -4.49732e-04 4.03874e-04 -3.83766e-04 3.45008e-04 -3.39073e-04 3.01007e-04 -3.07088e-04 2.65765e-04 -2.83978e-04 2.35315e-04 -2.68204e-04
-5.22945e-04 8.80142e-04 -2.30004e-03 -1.48814e-02 -2.96575e-03 1.42772e-03 -9.70477e-04 7.61642e-04 -6.56074e-04 5.65938e-04 -5.24293e-04 4.59387e-04 -4.47646e-04 3.87518e-04 -3.97872e-04 3.33183e-04 -3.64428e-04 2.88024e-04 -3.43101e-04 2.46978e-04
4.38177e-04 -6.36725e-04 1.15652e-03 -2.96575e-03 -1.89141e-02 -3.63051e-03 1.69532e-03 -1.13363e-03 8.70904e-04 -7.52088e-04 6.33279e-04 -5.97859e-04 5.05342e-04 -5.11714e-04 4.18721e-04 -4.58938e-04 3.51475e-04 -4.27251e-04 2.93187e-04 -4.12210e-04
-3.83581e-04 5.22122e-04 -8.06188e-04 1.42772e-03 -3.63051e-03 -2.29460e-02 -4.29622e-03 1.95958e-03 -1.29831e-03 9.74813e-04 -8.49950e-04 6.93362e-04 -6.74230e-04 5.41906e-04 -5.80524e-04 4.37553e-04 -5.27938e-04 3.53779e-04 -5.02608e-04 2.76769e-04
3.43263e-04 -4.54281e-04 6.46384e-04 -9.70477e-04 1.69532e-03 -4.29622e-03 -2.69788e-02 -4.96451e-03 2.21985e-03 -1.46651e-03 1.07287e-03 -9.52303e-04 7.45244e-04 -7.56996e-04 5.67005e-04 -6.58955e-04 4.40998e-04 -6.11285e-04 3.34697e-04 -5.99093e-04
-3.12070e-04 4.04029e-04 -5.58589e-04 7.61642e-04 -1.13363e-03 1.95958e-03 -4.96451e-03 -3.10141e-02 -5.63695e-03 2.47500e-03 -1.64026e-03 1.16348e-03 -1.06217e-03 7.86240e-04 -8.50582e-04 5.77067e-04 -7.53070e-04 4.23076e-04 -7.17335e-04 2.85050e-04
2.86182e-04 -3.68580e-04 4.90574e-04 -6.56074e-04 8.70904e-04 -1.29831e-03 2.21985e-03 -5.63695e-03 -3.50537e-02 -6.31530e-03 2.72312e-03 -1.82224e-03 1.24360e-03 -1.18372e-03 8.12417e-04 -9.60846e-04 5.65714e-04 -8.71108e-04 3.74160e-04 -8.59260e-04
-2.65322e-04 3.35948e-04 -4.49732e-04 5.65938e-04 -7.52088e-04 9.74813e-04 -1.46651e-03 2.47500e-03 -6.31530e-03 -3.90996e-02 -7.00217e-03 2.96095e-03 -2.01646e-03 1.30905e-03 -1.32266e-03 8.17127e-04 -1.09597e-03 5.22993e-04 -1.02632e-03 2.78045e-04
2.46724e-04 -3.14381e-04 4.03874e-04 -5.24293e-04 6.33279e-04 -8.49950e-04 1.07287e-03 -1.64026e-03 2.72312e-03 -7.00217e-03 -4.31554e-02 -7.70149e-03 3.18419e-03 -2.22857e-03 1.35299e-03 -1.48716e-03 7.90177e-04 -1.26927e-03 4.32339e-04 -1.24102e-03
-2.31884e-04 2.89237e-04 -3.83766e-04 4.59387e-04 -5.97859e-04 6.93362e-04 -9.52303e-04 1.16348e-03 -1.82224e-03 2.96095e-03 -7.70149e-03 -4.72255e-02 -8.41890e-03 3.38591e-03 -2.46669e-03 1.36508e-03 -1.69059e-03 7.14731e-04 -1.50331e-03 2.63743e-04
2.17499e-04 -2.76414e-04 3.45008e-04 -4.47646e-04 5.05342e-04 -6.74230e-04 7.45244e-04 -1.06217e-03 1.24360e-03 -2.01646e-03 3.18419e-03 -8.41890e-03 -5.13169e-02 -9.16252e-03 3.55565e-03 -2.74425e-03 1.32829e-03 -1.95567e-03 5.60387e-04 -1.83944e-03
-2.06671e-04 2.54414e-04 -3.39073e-04 3.87518e-04 -5.11714e-04 5.41906e-04 -7.56996e-04 7.86240e-04 -1.18372e-03 1.30905e-03 -2.22857e-03 3.38591e-03 -9.16252e-03 -5.54402e-02 -9.94581e-03 3.67627e-03 -3.08409e-03 1.21193e-03 -2.32413e-03 2.69733e-04
1.94855e-04 -2.48262e-04 3.01007e-04 -3.97872e-04 4.18721e-04 -5.80524e-04 5.67005e-04 -8.50582e-04 8.12417e-04 -1.32266e-03 1.35299e-03 -2.46669e-03 3.55565e-03 -9.94581e-03 -5.96125e-02 -1.07917e-02 3.71693e-03 -3.52814e-03 9.58138e-04 -2.87778e-03
-1.86933e-04 2.27087e-04 -3.07088e-04 3.33183e-04 -4.58938e-04 4.37553e-04 -6.58955e-04 5.77067e-04 -9.60846e-04 8.17127e-04 -1.48716e-03 1.36508e-03 -2.74425e-03 3.67627e-03 -1.07917e-02 -6.38649e-02 -1.17421e-02 3.61948e-03 -4.15870e-03 4.43762e-04
1.76714e-04 -2.26705e-04 2.65765e-04 -3.64428e-04 3.51475e-04 -5.27938e-04 4.40998e-04 -7.53070e-04 5.65714e-04 -1.09597e-03 7.90177e-04 -1.69059e-03 1.32829e-03 -3.08409e-03 3.71693e-03 -1.17421e-02 -6.82555e-02 -1.28798e-02 3.26025e-03 -5.17391e-03
-1.71106e-04 2.04566e-04 -2.83978e-04 2.88024e-04 -4.27251e-04 3.53779e-04 -6.11285e-04 4.23076e-04 -8.71108e-04 5.22993e-04 -1.26927e-03 7.14731e-04 -1.95567e-03 1.21193e-03 -3.52814e-03 3.61948e-03 -1.28798e-02 -7.29082e-02 -1.44032e-02 2.29633e-03
1.61740e-04 -2.10165e-04 2.35315e-04 -3.43101e-04 2.93187e-04 -5.02608e-04 3.34697e-04 -7.17335e-04 3.74160e-04 -1.02632e-03 4.32339e-04 -1.50331e-03 5.60387e-04 -2.32413e-03 9.58138e-04 -4.15870e-03 3.26025e-03 -1.44032e-02 -7.81663e-02 -1.69490e-02
-1.58215e-04 1.84940e-04 -2.68204e-04 2.46978e-04 -4.12210e-04 2.76769e-04 -5.99093e-04 2.85050e-04 -8.59260e-04 2.78045e-04 -1.24102e-03 2.63743e-04 -1.83944e-03 2.69733e-04 -2.87778e-03 4.43762e-04 -5.17391e-03 2.29633e-03 -1.69490e-02 -8.52152e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_33-34.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.53261e-03 -1.09231e-03 6.73459e-04 -5.14334e-04 4.31474e-04 -3.77814e-04 3.38020e-04 -3.07212e-04 2.81614e-04 -2.61036e-04 2.42644e-04 -2.28049e-04 2.13805e-04 -2.03205e-04 1.91480e-04 -1.83776e-04 1.73596e-04 -1.68222e-04 1.58835e-04 -1.55600e-04
-1.09231e-03 -6.64203e-03 -1.61185e-03 8.64341e-04 -6.25972e-04 5.13946e-04 -4.47380e-04 3.97740e-04 -3.62842e-04 3.30458e-04 -3.09369e-04 2.84284e-04 -2.71986e-04 2.49874e-04 -2.44313e-04 2.22860e-04 -2.23202e-04 2.00545e-04 -2.07139e-04 1.80978e-04
6.73459e-04 -1.61185e-03 -1.06002e-02 -2.27208e-03 1.13528e-03 -7.92341e-04 6.36089e-04 -5.50137e-04 4.82788e-04 -4.42856e-04 3.97044e-04 -3.77879e-04 3.38777e-04 -3.33978e-04 2.95188e-04 -3.02700e-04 2.60182e-04 -2.80363e-04 2.29696e-04 -2.65455e-04
-5.14334e-04 8.64341e-04 -2.27208e-03 -1.45460e-02 -2.92989e-03 1.40112e-03 -9.53739e-04 7.49316e-04 -6.46323e-04 5.56696e-04 -5.16587e-04 4.51220e-04 -4.41224e-04 3.79942e-04 -3.92542e-04 3.25904e-04 -3.60215e-04 2.80659e-04 -3.40158e-04 2.39039e-04
4.31474e-04 -6.25972e-04 1.13528e-03 -2.92989e-03 -1.84887e-02 -3.58685e-03 1.66338e-03 -1.11419e-03 8.56505e-04 -7.41278e-04 6.22501e-04 -5.89604e-04 4.95693e-04 -5.05145e-04 4.09539e-04 -4.53966e-04 3.42214e-04 -4.23996e-04 2.83200e-04 -4.11196e-04
-3.77814e-04 5.13946e-04 -7.92341e-04 1.40112e-03 -3.58685e-03 -2.24305e-02 -4.24490e-03 1.92223e-03 -1.27637e-03 9.58211e-04 -8.38330e-04 6.80849e-04 -6.65792e-04 5.30455e-04 -5.74395e-04 4.26169e-04 -5.24116e-04 3.41604e-04 -5.01613e-04 2.62723e-04
3.38020e-04 -4.47380e-04 6.36089e-04 -9.53739e-04 1.66338e-03 -4.24490e-03 -2.63734e-02 -4.90572e-03 2.17693e-03 -1.44232e-03 1.05383e-03 -9.40224e-04 7.30638e-04 -7.48958e-04 5.53108e-04 -6.54070e-04 4.26416e-04 -6.09957e-04 3.18080e-04 -6.02477e-04
-3.07212e-04 3.97740e-04 -5.50137e-04 7.49316e-04 -1.11419e-03 1.92223e-03 -4.90572e-03 -3.03189e-02 -5.57090e-03 2.42627e-03 -1.61415e-03 1.14163e-03 -1.05022e-03 7.68861e-04 -8.43761e-04 5.59674e-04 -7.50810e-04 4.03693e-04 -7.20695e-04 2.61192e-04
2.81614e-04 -3.62842e-04 4.82788e-04 -6.46323e-04 8.56505e-04 -1.27637e-03 2.17693e-03 -5.57090e-03 -3.42689e-02 -6.24234e-03 2.66818e-03 -1.79481e-03 1.21823e-03 -1.17272e-03 7.91178e-04 -9.56653e-04 5.43165e-04 -8.73726e-04 3.47072e-04 -8.71149e-04
-2.61036e-04 3.30458e-04 -4.42856e-04 5.56696e-04 -7.41278e-04 9.58211e-04 -1.44232e-03 2.42627e-03 -6.24234e-03 -3.82258e-02 -6.92289e-03 2.89908e-03 -1.98853e-03 1.27904e-03 -1.31405e-03 7.90322e-04 -1.09670e-03 4.92302e-04 -1.03776e-03 2.37873e-04
2.42644e-04 -3.09369e-04 3.97044e-04 -5.16587e-04 6.22501e-04 -8.38330e-04 1.05383e-03 -1.61415e-03 2.66818e-03 -6.92289e-03 -4.21932e-02 -7.61671e-03 3.11426e-03 -2.20160e-03 1.31662e-03 -1.48326e-03 7.54757e-04 -1.27895e-03 3.88000e-04 -1.26892e-03
-2.28049e-04 2.84284e-04 -3.77879e-04 4.51220e-04 -5.89604e-04 6.80849e-04 -9.40224e-04 1.14163e-03 -1.79481e-03 2.89908e-03 -7.61671e-03 -4.61761e-02 -8.33008e-03 3.30617e-03 -2.44303e-03 1.31925e-03 -1.69549e-03 6.65094e-04 -1.52972e-03 1.94829e-04
2.13805e-04 -2.71986e-04 3.38777e-04 -4.41224e-04 4.95693e-04 -6.65792e-04 7.30638e-04 -1.05022e-03 1.21823e-03 -1.98853e-03 3.11426e-03 -8.33008e-03 -5.01820e-02 -9.07203e-03 3.46299e-03 -2.72803e-03 1.26732e-03 -1.97726e-03 4.85439e-04 -1.89832e-03
-2.03205e-04 2.49874e-04 -3.33978e-04 3.79942e-04 -5.05145e-04 5.30455e-04 -7.48958e-04 7.68861e-04 -1.17272e-03 1.27904e-03 -2.20160e-03 3.30617e-03 -9.07203e-03 -5.42230e-02 -9.85779e-03 3.56497e-03 -3.08325e-03 1.12462e-03 -2.37832e-03 1.46275e-04
1.91480e-04 -2.44313e-04 2.95188e-04 -3.92542e-04 4.09539e-04 -5.74395e-04 5.53108e-04 -8.43761e-04 7.91178e-04 -1.31405e-03 1.31662e-03 -2.44303e-03 3.46299e-03 -9.85779e-03 -5.83187e-02 -1.07141e-02 3.57571e-03 -3.55874e-03 8.21067e-04 -3.00098e-03
-1.83776e-04 2.22860e-04 -3.02700e-04 3.25904e-04 -4.53966e-04 4.26169e-04 -6.54070e-04 5.59674e-04 -9.56653e-04 7.90322e-04 -1.48326e-03 1.31925e-03 -2.72803e-03 3.56497e-03 -1.07141e-02 -6.25057e-02 -1.16911e-02 3.42480e-03 -4.25739e-03 1.95859e-04
1.73596e-04 -2.23202e-04 2.60182e-04 -3.60215e-04 3.42214e-04 -5.24116e-04 4.26416e-04 -7.50810e-04 5.43165e-04 -1.09670e-03 7.54757e-04 -1.69549e-03 1.26732e-03 -3.08325e-03 3.57571e-03 -1.16911e-02 -6.68546e-02 -1.28921e-02 2.95073e-03 -5.45097e-03
-1.68222e-04 2.00545e-04 -2.80363e-04 2.80659e-04 -4.23996e-04 3.41604e-04 -6.09957e-04 4.03693e-04 -8.73726e-04 4.92302e-04 -1.27895e-03 6.65094e-04 -1.97726e-03 1.12462e-03 -3.55874e-03 3.42480e-03 -1.28921e-02 -7.15270e-02 -1.45895e-02 1.65914e-03
1.58835e-04 -2.07139e-04 2.29696e-04 -3.40158e-04 2.83200e-04 -5.01613e-04 3.18080e-04 -7.20695e-04 3.47072e-04 -1.03776e-03 3.88000e-04 -1.52972e-03 4.85439e-04 -2.37832e-03 8.21067e-04 -4.25739e-03 2.95073e-03 -1.45895e-02 -7.70181e-02 -1.77131e-02
-1.55600e-04 1.80978e-04 -2.65455e-04 2.39039e-04 -4.11196e-04 2.62723e-04 -6.02477e-04 2.61192e-04 -8.71149e-04 2.37873e-04 -1.26892e-03 1.94829e-04 -1.89832e-03 1.46275e-04 -3.00098e-03 1.95859e-04 -5.45097e-03 1.65914e-03 -1.77131e-02 -8.49290e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_34-35.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.46364e-03 -1.07481e-03 6.60570e-04 -5.05282e-04 4.24334e-04 -3.71615e-04 3.32368e-04 -3.01976e-04 2.76698e-04 -2.56430e-04 2.38267e-04 -2.23939e-04 2.09854e-04 -1.99498e-04 1.87880e-04 -1.80407e-04 1.70276e-04 -1.65146e-04 1.55740e-04 -1.52813e-04
-1.07481e-03 -6.47988e-03 -1.58954e-03 8.47653e-04 -6.14667e-04 5.05252e-04 -4.39971e-04 3.90972e-04 -3.56660e-04 3.24560e-04 -3.03984e-04 2.78982e-04 -2.67235e-04 2.45032e-04 -2.40082e-04 2.18364e-04 -2.19450e-04 1.96273e-04 -2.03904e-04 1.76782e-04
6.60570e-04 -1.58954e-03 -1.03431e-02 -2.24100e-03 1.11287e-03 -7.77818e-04 6.25168e-04 -5.41069e-04 4.74422e-04 -4.35447e-04 3.89721e-04 -3.71543e-04 3.32127e-04 -3.28497e-04 2.89004e-04 -2.97975e-04 2.54260e-04 -2.76471e-04 2.23760e-04 -2.62493e-04
-5.05282e-04 8.47653e-04 -2.24100e-03 -1.41945e-02 -2.88999e-03 1.37310e-03 -9.36212e-04 7.36264e-04 -6.35861e-04 5.46782e-04 -5.08267e-04 4.42489e-04 -4.34290e-04 3.71885e-04 -3.86774e-04 3.18191e-04 -3.55644e-04 2.72886e-04 -3.36952e-04 2.30666e-04
4.24334e-04 -6.14667e-04 1.11287e-03 -2.88999e-03 -1.80426e-02 -3.53825e-03 1.62976e-03 -1.09385e-03 8.41283e-04 -7.29665e-04 6.10966e-04 -5.80664e-04 4.85407e-04 -4.98009e-04 3.99799e-04 -4.48538e-04 3.32443e-04 -4.20405e-04 2.72677e-04 -4.09990e-04
-3.71615e-04 5.05252e-04 -7.77818e-04 1.37310e-03 -3.53825e-03 -2.18900e-02 -4.18775e-03 1.88293e-03 -1.25343e-03 9.40692e-04 -8.25819e-04 6.67492e-04 -6.56600e-04 5.18281e-04 -5.67676e-04 4.14145e-04 -5.19862e-04 3.28783e-04 -5.00363e-04 2.47907e-04
3.32368e-04 -4.39971e-04 6.25168e-04 -9.36212e-04 1.62976e-03 -4.18775e-03 -2.57385e-02 -4.84020e-03 2.13181e-03 -1.41701e-03 1.03378e-03 -9.27169e-04 7.15084e-04 -7.40133e-04 5.38391e-04 -6.48615e-04 4.11043e-04 -6.08282e-04 3.00563e-04 -6.05874e-04
-3.01976e-04 3.90972e-04 -5.41069e-04 7.36264e-04 -1.09385e-03 1.88293e-03 -4.84020e-03 -2.95900e-02 -5.49723e-03 2.37506e-03 -1.58682e-03 1.11865e-03 -1.03724e-03 7.50416e-04 -8.36160e-04 5.41293e-04 -7.48062e-04 3.83245e-04 -7.23988e-04 2.35922e-04
2.76698e-04 -3.56660e-04 4.74422e-04 -6.35861e-04 8.41283e-04 -1.25343e-03 2.13181e-03 -5.49723e-03 -3.34461e-02 -6.16086e-03 2.61048e-03 -1.76609e-03 1.19159e-03 -1.16068e-03 7.68681e-04 -9.51751e-04 5.19332e-04 -8.76142e-04 3.18378e-04 -8.83698e-04
-2.56430e-04 3.24560e-04 -4.35447e-04 5.46782e-04 -7.29665e-04 9.40692e-04 -1.41701e-03 2.37506e-03 -6.16086e-03 -3.73095e-02 -6.83421e-03 2.83416e-03 -1.95929e-03 1.24756e-03 -1.30445e-03 7.61937e-04 -1.09701e-03 4.59755e-04 -1.04973e-03 1.94826e-04
2.38267e-04 -3.03984e-04 3.89721e-04 -5.08267e-04 6.10966e-04 -8.25819e-04 1.03378e-03 -1.58682e-03 2.61048e-03 -6.83421e-03 -4.11842e-02 -7.52173e-03 3.04092e-03 -2.17335e-03 1.27843e-03 -1.47865e-03 7.17154e-04 -1.28896e-03 3.40488e-04 -1.29926e-03
-2.23939e-04 2.78982e-04 -3.71543e-04 4.42489e-04 -5.80664e-04 6.67492e-04 -9.27169e-04 1.11865e-03 -1.76609e-03 2.83416e-03 -7.52173e-03 -4.50755e-02 -8.23030e-03 3.22251e-03 -2.41835e-03 1.27097e-03 -1.70042e-03 6.11909e-04 -1.55838e-03 1.19651e-04
2.09854e-04 -2.67235e-04 3.32127e-04 -4.34290e-04 4.85407e-04 -6.56600e-04 7.15084e-04 -1.03724e-03 1.19159e-03 -1.95929e-03 3.04092e-03 -8.23030e-03 -4.89919e-02 -8.97005e-03 3.36560e-03 -2.71151e-03 1.20251e-03 -2.00081e-03 4.03778e-04 -1.96421e-03
-1.99498e-04 2.45032e-04 -3.28497e-04 3.71885e-04 -4.98009e-04 5.18281e-04 -7.40133e-04 7.50416e-04 -1.16068e-03 1.24756e-03 -2.17335e-03 3.22251e-03 -8.97005e-03 -5.29466e-02 -9.75821e-03 3.44737e-03 -3.08405e-03 1.03025e-03 -2.43930e-03 7.69819e-06
1.87880e-04 -2.40082e-04 2.89004e-04 -3.86774e-04 3.99799e-04 -5.67676e-04 5.38391e-04 -8.36160e-04 7.68681e-04 -1.30445e-03 1.27843e-03 -2.41835e-03 3.36560e-03 -9.75821e-03 -5.69626e-02 -1.06261e-02 3.42479e-03 -3.59581e-03 6.68422e-04 -3.14615e-03
-1.80407e-04 2.18364e-04 -2.97975e-04 3.18191e-04 -4.48538e-04 4.14145e-04 -6.48615e-04 5.41293e-04 -9.51751e-04 7.61937e-04 -1.47865e-03 1.27097e-03 -2.71151e-03 3.44737e-03 -1.06261e-02 -6.10831e-02 -1.16338e-02 3.21169e-03 -4.37782e-03 -9.76803e-05
1.70276e-04 -2.19450e-04 2.54260e-04 -3.55644e-04 3.32443e-04 -5.19862e-04 4.11043e-04 -7.48062e-04 5.19332e-04 -1.09701e-03 7.17154e-04 -1.70042e-03 1.20251e-03 -3.08405e-03 3.42479e-03 -1.16338e-02 -6.53944e-02 -1.29126e-02 2.59239e-03 -5.81156e-03
-1.65146e-04 1.96273e-04 -2.76471e-04 2.72886e-04 -4.20405e-04 3.28783e-04 -6.08282e-04 3.83245e-04 -8.76142e-04 4.59755e-04 -1.28896e-03 6.11909e-04 -2.00081e-03 1.03025e-03 -3.59581e-03 3.21169e-03 -1.29126e-02 -7.01123e-02 -1.48452e-02 8.52119e-04
1.55740e-04 -2.03904e-04 2.23760e-04 -3.36952e-04 2.72677e-04 -5.00363e-04 3.00563e-04 -7.23988e-04 3.18378e-04 -1.04973e-03 3.40488e-04 -1.55838e-03 4.03778e-04 -2.43930e-03 6.68422e-04 -4.37782e-03 2.59239e-03 -1.48452e-02 -7.59529e-02 -1.87230e-02
-1.52813e-04 1.76782e-04 -2.62493e-04 2.30666e-04 -4.09990e-04 2.47907e-04 -6.05874e-04 2.35922e-04 -8.83698e-04 1.94826e-04 -1.29926e-03 1.19651e-04 -1.96421e-03 7.69819e-06 -3.14615e-03 -9.76803e-05 -5.81156e-03 8.52119e-04 -1.87230e-02 -8.47753e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_35-36.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.39209e-03 -1.05599e-03 6.47074e-04 -4.95772e-04 4.16742e-04 -3.64975e-04 3.26306e-04 -2.96364e-04 2.71440e-04 -2.51510e-04 2.33601e-04 -2.19562e-04 2.05656e-04 -1.95559e-04 1.84063e-04 -1.76836e-04 1.66766e-04 -1.61890e-04 1.52468e-04 -1.49861e-04
-1.05599e-03 -6.31036e-03 -1.56502e-03 8.30084e-04 -6.02797e-04 4.96027e-04 -4.32047e-04 3.83725e-04 -3.50040e-04 3.18261e-04 -2.98233e-04 2.73341e-04 -2.62171e-04 2.39902e-04 -2.35580e-04 2.13615e-04 -2.15460e-04 1.91764e-04 -2.00469e-04 1.72367e-04
6.47074e-04 -1.56502e-03 -1.00744e-02 -2.20676e-03 1.08931e-03 -7.62606e-04 6.13604e-04 -5.31376e-04 4.65475e-04 -4.27510e-04 3.81915e-04 -3.64766e-04 3.25073e-04 -3.22641e-04 2.82474e-04 -2.92927e-04 2.48016e-04 -2.72312e-04 2.17522e-04 -2.59335e-04
-4.95772e-04 8.30084e-04 -2.20676e-03 -1.38269e-02 -2.84600e-03 1.34367e-03 -9.17882e-04 7.22468e-04 -6.24676e-04 5.36197e-04 -4.99339e-04 4.33206e-04 -4.26854e-04 3.63367e-04 -3.80580e-04 3.10064e-04 -3.50727e-04 2.64727e-04 -3.33495e-04 2.21886e-04
4.16742e-04 -6.02797e-04 1.08931e-03 -2.84600e-03 -1.75762e-02 -3.48464e-03 1.59448e-03 -1.07260e-03 8.25215e-04 -7.17234e-04 5.98679e-04 -5.71042e-04 4.74506e-04 -4.90315e-04 3.89526e-04 -4.42661e-04 3.22191e-04 -4.16489e-04 2.61652e-04 -4.08609e-04
-3.64975e-04 4.96027e-04 -7.62606e-04 1.34367e-03 -3.48464e-03 -2.13248e-02 -4.12466e-03 1.84173e-03 -1.22946e-03 9.22232e-04 -8.12400e-04 6.53302e-04 -6.46656e-04 5.05406e-04 -5.60370e-04 4.01511e-04 -5.15181e-04 3.15353e-04 -4.98874e-04 2.32350e-04
3.26306e-04 -4.32047e-04 6.13604e-04 -9.17882e-04 1.59448e-03 -4.12466e-03 -2.50747e-02 -4.76782e-03 2.08452e-03 -1.39057e-03 1.01269e-03 -9.13114e-04 6.98591e-04 -7.30514e-04 5.22882e-04 -6.42592e-04 3.94919e-04 -6.06271e-04 2.82179e-04 -6.09315e-04
-2.96364e-04 3.83725e-04 -5.31376e-04 7.22468e-04 -1.07260e-03 1.84173e-03 -4.76782e-03 -2.88276e-02 -5.41578e-03 2.32145e-03 -1.55825e-03 1.09450e-03 -1.02320e-03 7.30920e-04 -8.27771e-04 5.21963e-04 -7.44834e-04 3.61769e-04 -7.27239e-04 2.09235e-04
2.71440e-04 -3.50040e-04 4.65475e-04 -6.24676e-04 8.25215e-04 -1.22946e-03 2.08452e-03 -5.41578e-03 -3.25855e-02 -6.07068e-03 2.55010e-03 -1.73603e-03 1.16366e-03 -1.14757e-03 7.44952e-04 -9.46137e-04 4.94251e-04 -8.78374e-04 2.88075e-04 -8.97019e-04
-2.51510e-04 3.18261e-04 -4.27510e-04 5.36197e-04 -7.17234e-04 9.22232e-04 -1.39057e-03 2.32145e-03 -6.07068e-03 -3.63511e-02 -6.73596e-03 2.76627e-03 -1.92868e-03 1.21459e-03 -1.29384e-03 7.31992e-04 -1.09689e-03 4.25347e-04 -1.06236e-03 1.48738e-04
2.33601e-04 -2.98233e-04 3.81915e-04 -4.99339e-04 5.98679e-04 -8.12400e-04 1.01269e-03 -1.55825e-03 2.55010e-03 -6.73596e-03 -4.01288e-02 -7.41632e-03 2.96424e-03 -2.14376e-03 1.23840e-03 -1.47330e-03 6.77342e-04 -1.29938e-03 2.89629e-04 -1.33242e-03
-2.19562e-04 2.73341e-04 -3.64766e-04 4.33206e-04 -5.71042e-04 6.53302e-04 -9.13114e-04 1.09450e-03 -1.73603e-03 2.76627e-03 -7.41632e-03 -4.39244e-02 -8.11933e-03 3.13500e-03 -2.39259e-03 1.22017e-03 -1.70545e-03 5.54980e-04 -1.58965e-03 3.75505e-05
2.05656e-04 -2.62171e-04 3.25073e-04 -4.26854e-04 4.74506e-04 -6.46656e-04 6.98591e-04 -1.02320e-03 1.16366e-03 -1.92868e-03 2.96424e-03 -8.11933e-03 -4.77470e-02 -8.85633e-03 3.26353e-03 -2.69473e-03 1.13360e-03 -2.02667e-03 3.14714e-04 -2.03857e-03
-1.95559e-04 2.39902e-04 -3.22641e-04 3.63367e-04 -4.90315e-04 5.05406e-04 -7.30514e-04 7.30920e-04 -1.14757e-03 1.21459e-03 -2.14376e-03 3.13500e-03 -8.85633e-03 -5.16118e-02 -9.64692e-03 3.32335e-03 -3.08680e-03 9.28051e-04 -2.50848e-03 -1.49103e-04
1.84063e-04 -2.35580e-04 2.82474e-04 -3.80580e-04 3.89526e-04 -5.60370e-04 5.22882e-04 -8.27771e-04 7.44952e-04 -1.29384e-03 1.23840e-03 -2.39259e-03 3.26353e-03 -9.64692e-03 -5.55453e-02 -1.05278e-02 3.26353e-03 -3.64076e-03 4.97004e-04 -3.32021e-03
-1.76836e-04 2.13615e-04 -2.92927e-04 3.10064e-04 -4.42661e-04 4.01511e-04 -6.42592e-04 5.21963e-04 -9.46137e-04 7.31992e-04 -1.47330e-03 1.22017e-03 -2.69473e-03 3.32335e-03 -1.05278e-02 -5.95986e-02 -1.15713e-02 2.97707e-03 -4.52696e-03 -4.52747e-04
1.66766e-04 -2.15460e-04 2.48016e-04 -3.50727e-04 3.22191e-04 -5.15181e-04 3.94919e-04 -7.44834e-04 4.94251e-04 -1.09689e-03 6.77342e-04 -1.70545e-03 1.13360e-03 -3.08680e-03 3.26353e-03 -1.15713e-02 -6.38788e-02 -1.29481e-02 2.16941e-03 -6.28726e-03
-1.61890e-04 1.91764e-04 -2.72312e-04 2.64727e-04 -4.16489e-04 3.15353e-04 -6.06271e-04 3.61769e-04 -8.78374e-04 4.25347e-04 -1.29938e-03 5.54980e-04 -2.02667e-03 9.28051e-04 -3.64076e-03 2.97707e-03 -1.29481e-02 -6.86809e-02 -1.52018e-02 -1.65040e-04
1.52468e-04 -2.00469e-04 2.17522e-04 -3.33495e-04 2.61652e-04 -4.98874e-04 2.82179e-04 -7.27239e-04 2.88075e-04 -1.06236e-03 2.89629e-04 -1.58965e-03 3.14714e-04 -2.50848e-03 4.97004e-04 -4.52696e-03 2.16941e-03 -1.52018e-02 -7.50121e-02 -1.99527e-02
-1.49861e-04 1.72367e-04 -2.59335e-04 2.21886e-04 -4.08609e-04 2.32350e-04 -6.09315e-04 2.09235e-04 -8.97019e-04 1.48738e-04 -1.33242e-03 3.75505e-05 -2.03857e-03 -1.49103e-04 -3.32021e-03 -4.52747e-04 -6.28726e-03 -1.65040e-04 -1.99527e-02 -8.44452e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_36-37.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.31792e-03 -1.03578e-03 6.32947e-04 -4.85772e-04 4.08668e-04 -3.57876e-04 3.19819e-04 -2.90366e-04 2.65829e-04 -2.46268e-04 2.28639e-04 -2.14911e-04 2.01202e-04 -1.91382e-04 1.80023e-04 -1.73056e-04 1.63059e-04 -1.58450e-04 1.49013e-04 -1.46737e-04
-1.03578e-03 -6.13336e-03 -1.53822e-03 8.11613e-04 -5.90330e-04 4.86238e-04 -4.23584e-04 3.75982e-04 -3.42967e-04 3.11550e-04 -2.92106e-04 2.67354e-04 -2.56783e-04 2.34475e-04 -2.30798e-04 2.08605e-04 -2.11225e-04 1.87010e-04 -1.96824e-04 1.67724e-04
6.32947e-04 -1.53822e-03 -9.79378e-03 -2.16923e-03 1.06458e-03 -7.46667e-04 6.01358e-04 -5.21028e-04 4.55928e-04 -4.19027e-04 3.73614e-04 -3.57536e-04 3.17606e-04 -3.16397e-04 2.75592e-04 -2.87543e-04 2.41443e-04 -2.67870e-04 2.10973e-04 -2.55966e-04
-4.85772e-04 8.11613e-04 -2.16923e-03 -1.34431e-02 -2.79777e-03 1.31280e-03 -8.98701e-04 7.07878e-04 -6.12731e-04 5.24920e-04 -4.89780e-04 4.23359e-04 -4.18897e-04 3.54381e-04 -3.73945e-04 3.01517e-04 -3.45443e-04 2.56171e-04 -3.29768e-04 2.12690e-04
4.08668e-04 -5.90330e-04 1.06458e-03 -2.79777e-03 -1.70891e-02 -3.42584e-03 1.55752e-03 -1.05037e-03 8.08248e-04 -7.03940e-04 5.85614e-04 -5.60712e-04 4.62979e-04 -4.82041e-04 3.78712e-04 -4.36310e-04 3.11448e-04 -4.12226e-04 2.50117e-04 -4.07039e-04
-3.57876e-04 4.86238e-04 -7.46667e-04 1.31280e-03 -3.42584e-03 -2.07345e-02 -4.05543e-03 1.79858e-03 -1.20440e-03 9.02770e-04 -7.98016e-04 6.38253e-04 -6.35930e-04 4.91821e-04 -5.52448e-04 3.88259e-04 -5.10048e-04 3.01309e-04 -4.97126e-04 2.16035e-04
3.19819e-04 -4.23584e-04 6.01358e-04 -8.98701e-04 1.55752e-03 -4.05543e-03 -2.43812e-02 -4.68835e-03 2.03505e-03 -1.36290e-03 9.90501e-04 -8.97999e-04 6.81134e-04 -7.20059e-04 5.06572e-04 -6.35966e-04 3.78042e-04 -6.03898e-04 2.62915e-04 -6.12798e-04
-2.90366e-04 3.75982e-04 -5.21028e-04 7.07878e-04 -1.05037e-03 1.79858e-03 -4.68835e-03 -2.80312e-02 -5.32629e-03 2.26540e-03 -1.52833e-03 1.06913e-03 -1.00802e-03 7.10347e-04 -8.18547e-04 5.01679e-04 -7.41091e-04 3.39253e-04 -7.30440e-04 1.81059e-04
2.65829e-04 -3.42967e-04 4.55928e-04 -6.12731e-04 8.08248e-04 -1.20440e-03 2.03505e-03 -5.32629e-03 -3.16864e-02 -5.97151e-03 2.48700e-03 -1.70453e-03 1.13436e-03 -1.13329e-03 7.19966e-04 -9.39763e-04 4.67904e-04 -8.80408e-04 2.56089e-04 -9.11216e-04
-2.46268e-04 3.11550e-04 -4.19027e-04 5.24920e-04 -7.03940e-04 9.02770e-04 -1.36290e-03 2.26540e-03 -5.97151e-03 -3.53498e-02 -6.62777e-03 2.69537e-03 -1.89657e-03 1.18004e-03 -1.28211e-03 7.00451e-04 -1.09633e-03 3.88998e-04 -1.07574e-03 9.93302e-05
2.28639e-04 -2.92106e-04 3.73614e-04 -4.89780e-04 5.85614e-04 -7.98016e-04 9.90501e-04 -1.52833e-03 2.48700e-03 -6.62777e-03 -3.90261e-02 -7.30010e-03 2.88419e-03 -2.11272e-03 1.19642e-03 -1.46713e-03 6.35221e-04 -1.31030e-03 2.35134e-04 -1.36883e-03
-2.14911e-04 2.67354e-04 -3.57536e-04 4.23359e-04 -5.60712e-04 6.38253e-04 -8.97999e-04 1.06913e-03 -1.70453e-03 2.69537e-03 -7.30010e-03 -4.27216e-02 -7.99676e-03 3.04361e-03 -2.36564e-03 1.16668e-03 -1.71060e-03 4.93990e-04 -1.62397e-03 -5.24504e-05
2.01202e-04 -2.56783e-04 3.17606e-04 -4.18897e-04 4.62979e-04 -6.35930e-04 6.81134e-04 -1.00802e-03 1.13436e-03 -1.89657e-03 2.88419e-03 -7.99676e-03 -4.64464e-02 -8.73044e-03 3.15667e-03 -2.67769e-03 1.06021e-03 -2.05520e-03 2.17226e-04 -2.12338e-03
-1.91382e-04 2.34475e-04 -3.16397e-04 3.54381e-04 -4.82041e-04 4.91821e-04 -7.20059e-04 7.10347e-04 -1.13329e-03 1.18004e-03 -2.11272e-03 3.04361e-03 -8.73044e-03 -5.02175e-02 -9.52357e-03 3.19257e-03 -3.09185e-03 8.16930e-04 -2.58782e-03 -3.28730e-04
1.80023e-04 -2.30798e-04 2.75592e-04 -3.73945e-04 3.78712e-04 -5.52448e-04 5.06572e-04 -8.18547e-04 7.19966e-04 -1.28211e-03 1.19642e-03 -2.36564e-03 3.15667e-03 -9.52357e-03 -5.40657e-02 -1.04193e-02 3.09091e-03 -3.69554e-03 3.02082e-04 -3.53340e-03
-1.73056e-04 2.08605e-04 -2.87543e-04 3.01517e-04 -4.36310e-04 3.88259e-04 -6.35966e-04 5.01679e-04 -9.39763e-04 7.00451e-04 -1.46713e-03 1.16668e-03 -2.67769e-03 3.19257e-03 -1.04193e-02 -5.80517e-02 -1.15052e-02 2.71626e-03 -4.71509e-03 -8.91595e-04
1.63059e-04 -2.11225e-04 2.41443e-04 -3.45443e-04 3.11448e-04 -5.10048e-04 3.78042e-04 -7.41091e-04 4.67904e-04 -1.09633e-03 6.35221e-04 -1.71060e-03 1.06021e-03 -3.09185e-03 3.09091e-03 -1.15052e-02 -6.23111e-02 -1.30085e-02 1.65948e-03 -6.91290e-03
-1.58450e-04 1.87010e-04 -2.67870e-04 2.56171e-04 -4.12226e-04 3.01309e-04 -6.03898e-04 3.39253e-04 -8.80408e-04 3.88998e-04 -1.31030e-03 4.93990e-04 -2.05520e-03 8.16930e-04 -3.69554e-03 2.71626e-03 -1.30085e-02 -6.72536e-02 -1.56937e-02 -1.40339e-03
1.49013e-04 -1.96824e-04 2.10973e-04 -3.29768e-04 2.50117e-04 -4.97126e-04 2.62915e-04 -7.30440e-04 2.56089e-04 -1.07574e-03 2.35134e-04 -1.62397e-03 2.17226e-04 -2.58782e-03 3.02082e-04 -4.71509e-03 1.65948e-03 -1.56937e-02 -7.42051e-02 -2.12470e-02
-1.46737e-04 1.67724e-04 -2.55966e-04 2.12690e-04 -4.07039e-04 2.16035e-04 -6.12798e-04 1.81059e-04 -9.11216e-04 9.93302e-05 -1.36883e-03 -5.24504e-05 -2.12338e-03 -3.28730e-04 -3.53340e-03 -8.91595e-04 -6.91290e-03 -1.40339e-03 -2.12470e-02 -8.33709e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_37-38.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.24119e-03 -1.01421e-03 6.18194e-04 -4.75276e-04 4.00110e-04 -3.50318e-04 3.12914e-04 -2.83990e-04 2.59877e-04 -2.40715e-04 2.23390e-04 -2.09996e-04 1.96505e-04 -1.86976e-04 1.75771e-04 -1.69076e-04 1.59167e-04 -1.54836e-04 1.45388e-04 -1.43453e-04
-1.01421e-03 -5.94903e-03 -1.50914e-03 7.92260e-04 -5.77266e-04 4.75884e-04 -4.14586e-04 3.67752e-04 -3.35453e-04 3.04440e-04 -2.85616e-04 2.61035e-04 -2.51085e-04 2.28765e-04 -2.25747e-04 2.03348e-04 -2.06759e-04 1.82025e-04 -1.92981e-04 1.62868e-04
6.18194e-04 -1.50914e-03 -9.50155e-03 -2.12843e-03 1.03871e-03 -7.30001e-04 5.88428e-04 -5.10030e-04 4.45792e-04 -4.10013e-04 3.64835e-04 -3.49866e-04 3.09744e-04 -3.09778e-04 2.68374e-04 -2.81841e-04 2.34560e-04 -2.63161e-04 2.04127e-04 -2.52403e-04
-4.75276e-04 7.92260e-04 -2.12843e-03 -1.30432e-02 -2.74532e-03 1.28056e-03 -8.78669e-04 6.92491e-04 -6.00032e-04 5.12963e-04 -4.79606e-04 4.12969e-04 -4.10436e-04 3.44950e-04 -3.66886e-04 2.92572e-04 -3.39809e-04 2.47238e-04 -3.25789e-04 2.03094e-04
4.00110e-04 -5.77266e-04 1.03871e-03 -2.74532e-03 -1.65816e-02 -3.36186e-03 1.51893e-03 -1.02718e-03 7.90376e-04 -6.89787e-04 5.71788e-04 -5.49687e-04 4.50850e-04 -4.73209e-04 3.67384e-04 -4.29503e-04 3.00235e-04 -4.07635e-04 2.38093e-04 -4.05312e-04
-3.50318e-04 4.75884e-04 -7.30001e-04 1.28056e-03 -3.36186e-03 -2.01194e-02 -3.98009e-03 1.75356e-03 -1.17824e-03 8.82300e-04 -7.82670e-04 6.22366e-04 -6.24441e-04 4.77554e-04 -5.43925e-04 3.74414e-04 -5.04480e-04 2.86675e-04 -4.95155e-04 1.98968e-04
3.12914e-04 -4.14586e-04 5.88428e-04 -8.78669e-04 1.51893e-03 -3.98009e-03 -2.36587e-02 -4.60180e-03 1.98346e-03 -1.33401e-03 9.67202e-04 -8.81825e-04 6.62736e-04 -7.08783e-04 4.89486e-04 -6.28757e-04 3.60439e-04 -6.01199e-04 2.42778e-04 -6.16398e-04
-2.83990e-04 3.67752e-04 -5.10030e-04 6.92491e-04 -1.02718e-03 1.75356e-03 -4.60180e-03 -2.72014e-02 -5.22877e-03 2.20700e-03 -1.49707e-03 1.04251e-03 -9.91698e-04 6.88716e-04 -8.08503e-04 4.80468e-04 -7.36870e-04 3.15708e-04 -7.33670e-04 1.51314e-04
2.59877e-04 -3.35453e-04 4.45792e-04 -6.00032e-04 7.90376e-04 -1.17824e-03 1.98346e-03 -5.22877e-03 -3.07496e-02 -5.86336e-03 2.42128e-03 -1.67158e-03 1.10369e-03 -1.11785e-03 6.93747e-04 -9.32662e-04 4.40305e-04 -8.82324e-04 2.22343e-04 -9.26532e-04
-2.40715e-04 3.04440e-04 -4.10013e-04 5.12963e-04 -6.89787e-04 8.82300e-04 -1.33401e-03 2.20700e-03 -5.86336e-03 -3.43065e-02 -6.50968e-03 2.62156e-03 -1.86297e-03 1.14392e-03 -1.26929e-03 6.67319e-04 -1.09539e-03 3.50628e-04 -1.09012e-03 4.62609e-05
2.23390e-04 -2.85616e-04 3.64835e-04 -4.79606e-04 5.71788e-04 -7.82670e-04 9.67202e-04 -1.49707e-03 2.42128e-03 -6.50968e-03 -3.78770e-02 -7.17311e-03 2.80090e-03 -2.08021e-03 1.15247e-03 -1.46020e-03 5.90699e-04 -1.32198e-03 1.76651e-04 -1.40923e-03
-2.09996e-04 2.61035e-04 -3.49866e-04 4.12969e-04 -5.49687e-04 6.22366e-04 -8.81825e-04 1.04251e-03 -1.67158e-03 2.62156e-03 -7.17311e-03 -4.14682e-02 -7.86262e-03 2.94843e-03 -2.33754e-03 1.11036e-03 -1.71610e-03 4.28570e-04 -1.66207e-03 -1.51735e-04
1.96505e-04 -2.51085e-04 3.09744e-04 -4.10436e-04 4.50850e-04 -6.24441e-04 6.62736e-04 -9.91698e-04 1.10369e-03 -1.86297e-03 2.80090e-03 -7.86262e-03 -4.50911e-02 -8.59248e-03 3.04502e-03 -2.66061e-03 9.81904e-04 -2.08714e-03 1.09899e-04 -2.22176e-03
-1.86976e-04 2.28765e-04 -3.09778e-04 3.44950e-04 -4.73209e-04 4.77554e-04 -7.08783e-04 6.88716e-04 -1.11785e-03 1.14392e-03 -2.08021e-03 2.94843e-03 -8.59248e-03 -4.87649e-02 -9.38844e-03 3.05476e-03 -3.09991e-03 6.95403e-04 -2.68046e-03 -5.38035e-04
1.75771e-04 -2.25747e-04 2.68374e-04 -3.66886e-04 3.67384e-04 -5.43925e-04 4.89486e-04 -8.08503e-04 6.93747e-04 -1.26929e-03 1.15247e-03 -2.33754e-03 3.04502e-03 -9.38844e-03 -5.25256e-02 -1.03011e-02 2.90557e-03 -3.76327e-03 7.66853e-05 -3.80088e-03
-1.69076e-04 2.03348e-04 -2.81841e-04 2.92572e-04 -4.29503e-04 3.74414e-04 -6.28757e-04 4.80468e-04 -9.32662e-04 6.67319e-04 -1.46020e-03 1.11036e-03 -2.66061e-03 3.05476e-03 -1.03011e-02 -5.64454e-02 -1.14388e-02 2.42241e-03 -4.95746e-03 -1.44190e-03
1.59167e-04 -2.06759e-04 2.34560e-04 -3.39809e-04 3.00235e-04 -5.04480e-04 3.60439e-04 -7.36870e-04 4.40305e-04 -1.09539e-03 5.90699e-04 -1.71610e-03 9.81904e-04 -3.09991e-03 2.90557e-03 -1.14388e-02 -6.06997e-02 -1.31091e-02 1.03496e-03 -7.71390e-03
-1.54836e-04 1.82025e-04 -2.63161e-04 2.47238e-04 -4.07635e-04 2.86675e-04 -6.01199e-04 3.15708e-04 -8.82324e-04 3.50628e-04 -1.32198e-03 4.28570e-04 -2.08714e-03 6.95403e-04 -3.76327e-03 2.42241e-03 -1.31091e-02 -6.58596e-02 -1.63465e-02 -2.80262e-03
1.45388e-04 -1.92981e-04 2.04127e-04 -3.25789e-04 2.38093e-04 -4.95155e-04 2.42778e-04 -7.33670e-04 2.22343e-04 -1.09012e-03 1.76651e-04 -1.66207e-03 1.09899e-04 -2.68046e-03 7.66853e-05 -4.95746e-03 1.03496e-03 -1.63465e-02 -7.34733e-02 -2.22665e-02
-1.43453e-04 1.62868e-04 -2.52403e-04 2.03094e-04 -4.05312e-04 1.98968e-04 -6.16398e-04 1.51314e-04 -9.26532e-04 4.62609e-05 -1.40923e-03 -1.51735e-04 -2.22176e-03 -5.38035e-04 -3.80088e-03 -1.44190e-03 -7.71390e-03 -2.80262e-03 -2.22665e-02 -8.07906e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_38-39.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.16191e-03 -9.91259e-04 6.02805e-04 -4.64265e-04 3.91053e-04 -3.42294e-04 3.05589e-04 -2.77234e-04 2.53582e-04 -2.34850e-04 2.17856e-04 -2.04818e-04 1.91566e-04 -1.82344e-04 1.71307e-04 -1.64897e-04 1.55088e-04 -1.51051e-04 1.41596e-04 -1.40010e-04
-9.91259e-04 -5.75732e-03 -1.47774e-03 7.72024e-04 -5.63589e-04 4.64950e-04 -4.05044e-04 3.59032e-04 -3.27497e-04 2.96932e-04 -2.78762e-04 2.54384e-04 -2.45077e-04 2.22773e-04 -2.20428e-04 1.97847e-04 -2.02065e-04 1.76810e-04 -1.88940e-04 1.57798e-04
6.02805e-04 -1.47774e-03 -9.19759e-03 -2.08432e-03 1.01170e-03 -7.12587e-04 5.74794e-04 -4.98370e-04 4.35064e-04 -4.00465e-04 3.55580e-04 -3.41757e-04 3.01489e-04 -3.02784e-04 2.60825e-04 -2.75824e-04 2.27370e-04 -2.58186e-04 1.96981e-04 -2.48644e-04
-4.64265e-04 7.72024e-04 -2.08432e-03 -1.26272e-02 -2.68859e-03 1.24693e-03 -8.57761e-04 6.76284e-04 -5.86563e-04 5.00324e-04 -4.68814e-04 4.02036e-04 -4.01467e-04 3.35077e-04 -3.59406e-04 2.83233e-04 -3.33825e-04 2.37927e-04 -3.21560e-04 1.93093e-04
3.91053e-04 -5.63589e-04 1.01170e-03 -2.68859e-03 -1.60536e-02 -3.29265e-03 1.47871e-03 -1.00298e-03 7.71573e-04 -6.74755e-04 5.57197e-04 -5.37963e-04 4.38123e-04 -4.63817e-04 3.55549e-04 -4.22238e-04 2.88556e-04 -4.02715e-04 2.25575e-04 -4.03442e-04
-3.42294e-04 4.64950e-04 -7.12587e-04 1.24693e-03 -3.29265e-03 -1.94794e-02 -3.89854e-03 1.70667e-03 -1.15094e-03 8.60793e-04 -7.66337e-04 6.05639e-04 -6.12184e-04 4.62611e-04 -5.34799e-04 3.59980e-04 -4.98476e-04 2.71449e-04 -4.92975e-04 1.81123e-04
3.05589e-04 -4.05044e-04 5.74794e-04 -8.57761e-04 1.47871e-03 -3.89854e-03 -2.29069e-02 -4.50809e-03 1.92977e-03 -1.30385e-03 9.42762e-04 -8.64569e-04 6.43397e-04 -6.96678e-04 4.71629e-04 -6.20960e-04 3.42109e-04 -5.98187e-04 2.21743e-04 -6.20187e-04
-2.77234e-04 3.59032e-04 -4.98370e-04 6.76284e-04 -1.00298e-03 1.70667e-03 -4.50809e-03 -2.63379e-02 -5.12311e-03 2.14625e-03 -1.46441e-03 1.01463e-03 -9.74203e-04 6.66024e-04 -7.97631e-04 4.58331e-04 -7.32182e-04 2.91108e-04 -7.37001e-04 1.19860e-04
2.53582e-04 -3.27497e-04 4.35064e-04 -5.86563e-04 7.71573e-04 -1.15094e-03 1.92977e-03 -5.12311e-03 -2.97747e-02 -5.74612e-03 2.35295e-03 -1.63711e-03 1.07159e-03 -1.10121e-03 6.66283e-04 -9.24841e-04 4.11426e-04 -8.84196e-04 1.86689e-04 -9.43236e-04
-2.34850e-04 2.96932e-04 -4.00465e-04 5.00324e-04 -6.74755e-04 8.60793e-04 -1.30385e-03 2.14625e-03 -5.74612e-03 -3.32207e-02 -6.38154e-03 2.54486e-03 -1.82779e-03 1.10615e-03 -1.25535e-03 6.32556e-04 -1.09415e-03 3.10085e-04 -1.10578e-03 -1.09496e-05
2.17856e-04 -2.78762e-04 3.55580e-04 -4.68814e-04 5.57197e-04 -7.66337e-04 9.42762e-04 -1.46441e-03 2.35295e-03 -6.38154e-03 -3.66811e-02 -7.03517e-03 2.71435e-03 -2.04618e-03 1.10646e-03 -1.45255e-03 5.43611e-04 -1.33469e-03 1.13688e-04 -1.45454e-03
-2.04818e-04 2.54384e-04 -3.41757e-04 4.02036e-04 -5.37963e-04 6.05639e-04 -8.64569e-04 1.01463e-03 -1.63711e-03 2.54486e-03 -7.03517e-03 -4.01638e-02 -7.71677e-03 2.84944e-03 -2.30829e-03 1.05101e-03 -1.72222e-03 3.58206e-04 -1.70492e-03 -2.62321e-04
1.91566e-04 -2.45077e-04 3.01489e-04 -4.01467e-04 4.38123e-04 -6.12184e-04 6.43397e-04 -9.74203e-04 1.07159e-03 -1.82779e-03 2.71435e-03 -7.71677e-03 -4.36807e-02 -8.44235e-03 2.92845e-03 -2.64371e-03 8.98122e-04 -2.12343e-03 -9.33745e-06 -2.33818e-03
-1.82344e-04 2.22773e-04 -3.02784e-04 3.35077e-04 -4.63817e-04 4.62611e-04 -6.96678e-04 6.66024e-04 -1.10121e-03 1.10615e-03 -2.04618e-03 2.84944e-03 -8.44235e-03 -4.72537e-02 -9.24163e-03 2.90943e-03 -3.11189e-03 5.61318e-04 -2.79090e-03 -7.87087e-04
1.71307e-04 -2.20428e-04 2.60825e-04 -3.59406e-04 3.55549e-04 -5.34799e-04 4.71629e-04 -7.97631e-04 6.66283e-04 -1.25535e-03 1.10646e-03 -2.30829e-03 2.92845e-03 -9.24163e-03 -5.09247e-02 -1.01743e-02 2.70545e-03 -3.84846e-03 -1.89425e-04 -4.14281e-03
-1.64897e-04 1.97847e-04 -2.75824e-04 2.83233e-04 -4.22238e-04 3.59980e-04 -6.20960e-04 4.58331e-04 -9.24841e-04 6.32556e-04 -1.45255e-03 1.05101e-03 -2.64371e-03 2.90943e-03 -1.01743e-02 -5.47810e-02 -1.13763e-02 2.08531e-03 -5.27434e-03 -2.13087e-03
1.55088e-04 -2.02065e-04 2.27370e-04 -3.33825e-04 2.88556e-04 -4.98476e-04 3.42109e-04 -7.32182e-04 4.11426e-04 -1.09415e-03 5.43611e-04 -1.72222e-03 8.98122e-04 -3.11189e-03 2.70545e-03 -1.13763e-02 -5.90541e-02 -1.32701e-02 2.68566e-04 -8.68032e-03
-1.51051e-04 1.76810e-04 -2.58186e-04 2.37927e-04 -4.02715e-04 2.71449e-04 -5.98187e-04 2.91108e-04 -8.84196e-04 3.10085e-04 -1.33469e-03 3.58206e-04 -2.12343e-03 5.61318e-04 -3.84846e-03 2.08531e-03 -1.32701e-02 -6.45257e-02 -1.71502e-02 -4.18129e-03
1.41596e-04 -1.88940e-04 1.96981e-04 -3.21560e-04 2.25575e-04 -4.92975e-04 2.21743e-04 -7.37001e-04 1.86689e-04 -1.10578e-03 1.13688e-04 -1.70492e-03 -9.33745e-06 -2.79090e-03 -1.89425e-04 -5.27434e-03 2.68566e-04 -1.71502e-02 -7.26342e-02 -2.24759e-02
-1.40010e-04 1.57798e-04 -2.48644e-04 1.93093e-04 -4.03442e-04 1.81123e-04 -6.20187e-04 1.19860e-04 -9.43236e-04 -1.09496e-05 -1.45454e-03 -2.62321e-04 -2.33818e-03 -7.87087e-04 -4.14281e-03 -2.13087e-03 -8.68032e-03 -4.18129e-03 -2.24759e-02 -7.59384e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_39-40.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.07954e-03 -9.66674e-04 5.86627e-04 -4.52613e-04 3.81393e-04 -3.33719e-04 2.97768e-04 -2.70036e-04 2.46889e-04 -2.28621e-04 2.11990e-04 -1.99332e-04 1.86342e-04 -1.77445e-04 1.66596e-04 -1.60483e-04 1.50791e-04 -1.47062e-04 1.37608e-04 -1.36380e-04
-9.66674e-04 -5.55686e-03 -1.44364e-03 7.50722e-04 -5.49150e-04 4.53312e-04 -3.94856e-04 3.49737e-04 -3.19023e-04 2.88959e-04 -2.71483e-04 2.47348e-04 -2.38705e-04 2.16454e-04 -2.14791e-04 1.92061e-04 -1.97099e-04 1.71332e-04 -1.84658e-04 1.52482e-04
5.86627e-04 -1.44364e-03 -8.87968e-03 -2.03634e-03 9.83315e-04 -6.94238e-04 5.60304e-04 -4.85925e-04 4.23639e-04 -3.90290e-04 3.45770e-04 -3.33130e-04 2.92778e-04 -2.95346e-04 2.52891e-04 -2.69430e-04 2.19830e-04 -2.52885e-04 1.89499e-04 -2.44631e-04
-4.52613e-04 7.50722e-04 -2.03634e-03 -1.21921e-02 -2.62687e-03 1.21163e-03 -8.35748e-04 6.59077e-04 -5.72175e-04 4.86885e-04 -4.57292e-04 3.90476e-04 -3.91897e-04 3.24696e-04 -3.51422e-04 2.73450e-04 -3.27414e-04 2.28195e-04 -3.17003e-04 1.82650e-04
3.81393e-04 -5.49150e-04 9.83315e-04 -2.62687e-03 -1.55012e-02 -3.21732e-03 1.43652e-03 -9.77503e-04 7.51634e-04 -6.58672e-04 5.41714e-04 -5.25408e-04 4.24708e-04 -4.53756e-04 3.43142e-04 -4.14415e-04 2.76358e-04 -3.97369e-04 2.12525e-04 -4.01343e-04
-3.33719e-04 4.53312e-04 -6.94238e-04 1.21163e-03 -3.21732e-03 -1.88098e-02 -3.80976e-03 1.65753e-03 -1.12219e-03 8.38019e-04 -7.48817e-04 5.87934e-04 -5.99009e-04 4.46903e-04 -5.24938e-04 3.44893e-04 -4.91910e-04 2.55584e-04 -4.90475e-04 1.62454e-04
2.97768e-04 -3.94856e-04 5.60304e-04 -8.35748e-04 1.43652e-03 -3.80976e-03 -2.21202e-02 -4.40601e-03 1.87353e-03 -1.27206e-03 9.16932e-04 -8.46002e-04 6.22979e-04 -6.83569e-04 4.52911e-04 -6.12417e-04 3.22995e-04 -5.94722e-04 1.99758e-04 -6.24079e-04
-2.70036e-04 3.49737e-04 -4.85925e-04 6.59077e-04 -9.77503e-04 1.65753e-03 -4.40601e-03 -2.54343e-02 -5.00794e-03 2.08267e-03 -1.42995e-03 9.85216e-04 -9.55273e-04 6.42127e-04 -7.85724e-04 4.35183e-04 -7.26851e-04 2.65391e-04 -7.40318e-04 8.65538e-05
2.46889e-04 -3.19023e-04 4.23639e-04 -5.72175e-04 7.51634e-04 -1.12219e-03 1.87353e-03 -5.00794e-03 -2.87544e-02 -5.61824e-03 2.28149e-03 -1.60066e-03 1.03779e-03 -1.08307e-03 6.37435e-04 -9.16070e-04 3.81176e-04 -8.85869e-04 1.48971e-04 -9.61368e-04
-2.28621e-04 2.88959e-04 -3.90290e-04 4.86885e-04 -6.58672e-04 8.38019e-04 -1.27206e-03 2.08267e-03 -5.61824e-03 -3.20844e-02 -6.24163e-03 2.46470e-03 -1.79052e-03 1.06646e-03 -1.23996e-03 5.96012e-04 -1.09239e-03 2.67179e-04 -1.12271e-03 -7.27910e-05
2.11990e-04 -2.71483e-04 3.45770e-04 -4.57292e-04 5.41714e-04 -7.48817e-04 9.16932e-04 -1.42995e-03 2.28149e-03 -6.24163e-03 -3.54296e-02 -6.88440e-03 2.62396e-03 -2.01008e-03 1.05808e-03 -1.44385e-03 4.93698e-04 -1.34838e-03 4.57116e-05 -1.50558e-03
-1.99332e-04 2.47348e-04 -3.33130e-04 3.90476e-04 -5.25408e-04 5.87934e-04 -8.46002e-04 9.85216e-04 -1.60066e-03 2.46470e-03 -6.88440e-03 -3.87986e-02 -7.55712e-03 2.74600e-03 -2.27734e-03 9.88189e-04 -1.72878e-03 2.82284e-04 -1.75325e-03 -3.86780e-04
1.86342e-04 -2.38705e-04 2.92778e-04 -3.91897e-04 4.24708e-04 -5.99009e-04 6.22979e-04 -9.55273e-04 1.03779e-03 -1.79052e-03 2.62396e-03 -7.55712e-03 -4.22046e-02 -8.27785e-03 2.80615e-03 -2.62655e-03 8.08056e-04 -2.16470e-03 -1.43169e-04 -2.47825e-03
-1.77445e-04 2.16454e-04 -2.95346e-04 3.24696e-04 -4.53756e-04 4.46903e-04 -6.83569e-04 6.42127e-04 -1.08307e-03 1.06646e-03 -2.01008e-03 2.74600e-03 -8.27785e-03 -4.56725e-02 -9.08095e-03 2.75538e-03 -3.12815e-03 4.11762e-04 -2.92468e-03 -1.08904e-03
1.66596e-04 -2.14791e-04 2.52891e-04 -3.51422e-04 3.43142e-04 -5.24938e-04 4.52911e-04 -7.85724e-04 6.37435e-04 -1.23996e-03 1.05808e-03 -2.27734e-03 2.80615e-03 -9.08095e-03 -4.92515e-02 -1.00371e-02 2.48719e-03 -3.95640e-03 -5.09746e-04 -4.58025e-03
-1.60483e-04 1.92061e-04 -2.69430e-04 2.73450e-04 -4.14415e-04 3.44893e-04 -6.12417e-04 4.35183e-04 -9.16070e-04 5.96012e-04 -1.44385e-03 9.88189e-04 -2.62655e-03 2.75538e-03 -1.00371e-02 -5.30482e-02 -1.13212e-02 1.69094e-03 -5.68665e-03 -2.96892e-03
1.50791e-04 -1.97099e-04 2.19830e-04 -3.27414e-04 2.76358e-04 -4.91910e-04 3.22995e-04 -7.26851e-04 3.81176e-04 -1.09239e-03 4.93698e-04 -1.72878e-03 8.08056e-04 -3.12815e-03 2.48719e-03 -1.13212e-02 -5.73738e-02 -1.35105e-02 -6.50634e-04 -9.72563e-03
-1.47062e-04 1.71332e-04 -2.52885e-04 2.28195e-04 -3.97369e-04 2.55584e-04 -5.94722e-04 2.65391e-04 -8.85869e-04 2.67179e-04 -1.34838e-03 2.82284e-04 -2.16470e-03 4.11762e-04 -3.95640e-03 1.69094e-03 -1.35105e-02 -6.32472e-02 -1.80157e-02 -5.19743e-03
1.37608e-04 -1.84658e-04 1.89499e-04 -3.17003e-04 2.12525e-04 -4.90475e-04 1.99758e-04 -7.40318e-04 1.48971e-04 -1.12271e-03 4.57116e-05 -1.75325e-03 -1.43169e-04 -2.92468e-03 -5.09746e-04 -5.68665e-03 -6.50634e-04 -1.80157e-02 -7.13290e-02 -2.12179e-02
-1.36380e-04 1.52482e-04 -2.44631e-04 1.82650e-04 -4.01343e-04 1.62454e-04 -6.24079e-04 8.65538e-05 -9.61368e-04 -7.27910e-05 -1.50558e-03 -3.86780e-04 -2.47825e-03 -1.08904e-03 -4.58025e-03 -2.96892e-03 -9.72563e-03 -5.19743e-03 -2.12179e-02 -6.83639e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_4-5.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.13907e-03 -1.08642e-03 7.43665e-04 -5.84996e-04 4.86445e-04 -4.18041e-04 3.67457e-04 -3.28565e-04 2.97555e-04 -2.72404e-04 2.51332e-04 -2.33692e-04 2.18321e-04 -2.05244e-04 1.93433e-04 -1.83354e-04 1.73902e-04 -1.65924e-04 1.58103e-04 -1.51677e-04
-1.08642e-03 -7.78640e-03 -1.54743e-03 9.34699e-04 -7.04586e-04 5.75582e-04 -4.91141e-04 4.30286e-04 -3.84828e-04 3.48363e-04 -3.19741e-04 2.94886e-04 -2.75269e-04 2.56781e-04 -2.42676e-04 2.27978e-04 -2.17628e-04 2.05253e-04 -1.97708e-04 1.86747e-04
7.43665e-04 -1.54743e-03 -1.24206e-02 -2.15076e-03 1.21849e-03 -8.88763e-04 7.12222e-04 -6.01382e-04 5.22761e-04 -4.66233e-04 4.20159e-04 -3.86048e-04 3.54559e-04 -3.32247e-04 3.08277e-04 -2.93289e-04 2.73402e-04 -2.63623e-04 2.45858e-04 -2.40228e-04
-5.84996e-04 9.34699e-04 -2.15076e-03 -1.70405e-02 -2.75664e-03 1.50071e-03 -1.06829e-03 8.41676e-04 -7.03709e-04 6.06063e-04 -5.38898e-04 4.82300e-04 -4.43753e-04 4.04653e-04 -3.81168e-04 3.50443e-04 -3.36544e-04 3.09779e-04 -3.03022e-04 2.77652e-04
4.86445e-04 -7.04586e-04 1.21849e-03 -2.75664e-03 -2.16536e-02 -3.36371e-03 1.78218e-03 -1.24603e-03 9.67578e-04 -8.02492e-04 6.84433e-04 -6.07370e-04 5.38872e-04 -4.97206e-04 4.48877e-04 -4.26075e-04 3.86589e-04 -3.76189e-04 3.40024e-04 -3.39310e-04
-4.18041e-04 5.75582e-04 -8.88763e-04 1.50071e-03 -3.36371e-03 -2.62631e-02 -3.97177e-03 2.06324e-03 -1.42333e-03 1.09145e-03 -8.99842e-04 7.59763e-04 -6.74016e-04 5.91774e-04 -5.48794e-04 4.89007e-04 -4.69298e-04 4.18300e-04 -4.14472e-04 3.65529e-04
3.67457e-04 -4.91141e-04 7.12222e-04 -1.06829e-03 1.78218e-03 -3.97177e-03 -3.08705e-02 -4.58081e-03 2.34391e-03 -1.60086e-03 1.21385e-03 -9.96906e-04 8.32827e-04 -7.40191e-04 6.41822e-04 -5.99965e-04 5.25796e-04 -5.12318e-04 4.46241e-04 -4.52879e-04
-3.28565e-04 4.30286e-04 -6.01382e-04 8.41676e-04 -1.24603e-03 2.06324e-03 -4.58081e-03 -3.54769e-02 -5.19087e-03 2.62404e-03 -1.77908e-03 1.33490e-03 -1.09443e-03 9.03869e-04 -8.06816e-04 6.89275e-04 -6.51739e-04 5.59475e-04 -5.56215e-04 4.70537e-04
2.97555e-04 -3.84828e-04 5.22761e-04 -7.03709e-04 9.67578e-04 -1.42333e-03 2.34391e-03 -5.19087e-03 -4.00830e-02 -5.80210e-03 2.90339e-03 -1.95838e-03 1.45449e-03 -1.19301e-03 9.72838e-04 -8.74622e-04 7.34085e-04 -7.04940e-04 5.89921e-04 -6.02005e-04
-2.72404e-04 3.48363e-04 -4.66233e-04 6.06063e-04 -8.02492e-04 1.09145e-03 -1.60086e-03 2.62404e-03 -5.80210e-03 -4.46892e-02 -6.41471e-03 3.18164e-03 -2.13914e-03 1.57238e-03 -1.29318e-03 1.03950e-03 -9.44264e-04 7.75961e-04 -7.60436e-04 6.16716e-04
2.51332e-04 -3.19741e-04 4.20159e-04 -5.38898e-04 6.84433e-04 -8.99842e-04 1.21385e-03 -1.77908e-03 2.90339e-03 -6.41471e-03 -4.92960e-02 -7.02900e-03 3.45843e-03 -2.32179e-03 1.68821e-03 -1.39550e-03 1.10345e-03 -1.01651e-03 8.14379e-04 -8.19077e-04
-2.33692e-04 2.94886e-04 -3.86048e-04 4.82300e-04 -6.07370e-04 7.59763e-04 -9.96906e-04 1.33490e-03 -1.95838e-03 3.18164e-03 -7.02900e-03 -5.39040e-02 -7.64534e-03 3.73334e-03 -2.50679e-03 1.80149e-03 -1.50064e-03 1.16409e-03 -1.09213e-03 8.48576e-04
2.18321e-04 -2.75269e-04 3.54559e-04 -4.43753e-04 5.38872e-04 -6.74016e-04 8.32827e-04 -1.09443e-03 1.45449e-03 -2.13914e-03 3.45843e-03 -7.64534e-03 -5.85136e-02 -8.26414e-03 4.00581e-03 -2.69479e-03 1.91157e-03 -1.60935e-03 1.22061e-03 -1.17219e-03
-2.05244e-04 2.56781e-04 -3.32247e-04 4.04653e-04 -4.97206e-04 5.91774e-04 -7.40191e-04 9.03869e-04 -1.19301e-03 1.57238e-03 -2.32179e-03 3.73334e-03 -8.26414e-03 -6.31255e-02 -8.88603e-03 4.27517e-03 -2.88650e-03 2.01760e-03 -1.72264e-03 1.27199e-03
1.93433e-04 -2.42676e-04 3.08277e-04 -3.81168e-04 4.48877e-04 -5.48794e-04 6.41822e-04 -8.06816e-04 9.72838e-04 -1.29318e-03 1.68821e-03 -2.50679e-03 4.00581e-03 -8.88603e-03 -6.77403e-02 -9.51169e-03 4.54053e-03 -3.08289e-03 2.11855e-03 -1.84174e-03
-1.83354e-04 2.27978e-04 -2.93289e-04 3.50443e-04 -4.26075e-04 4.89007e-04 -5.99965e-04 6.89275e-04 -8.74622e-04 1.03950e-03 -1.39550e-03 1.80149e-03 -2.69479e-03 4.27517e-03 -9.51169e-03 -7.23591e-02 -1.01421e-02 4.80085e-03 -3.28519e-03 2.21303e-03
1.73902e-04 -2.17628e-04 2.73402e-04 -3.36544e-04 3.86589e-04 -4.69298e-04 5.25796e-04 -6.51739e-04 7.34085e-04 -9.44264e-04 1.10345e-03 -1.50064e-03 1.91157e-03 -2.88650e-03 4.54053e-03 -1.01421e-02 -7.69828e-02 -1.07785e-02 5.05472e-03 -3.49492e-03
-1.65924e-04 2.05253e-04 -2.63623e-04 3.09779e-04 -3.76189e-04 4.18300e-04 -5.12318e-04 5.59475e-04 -7.04940e-04 7.75961e-04 -1.01651e-03 1.16409e-03 -1.60935e-03 2.01760e-03 -3.08289e-03 4.80085e-03 -1.07785e-02 -8.16128e-02 -1.14223e-02 5.30037e-03
1.58103e-04 -1.97708e-04 2.45858e-04 -3.03022e-04 3.40024e-04 -4.14472e-04 4.46241e-04 -5.56215e-04 5.89921e-04 -7.60436e-04 8.14379e-04 -1.09213e-03 1.22061e-03 -1.72264e-03 2.11855e-03 -3.28519e-03 5.05472e-03 -1.14223e-02 -8.62510e-02 -1.20757e-02
-1.51677e-04 1.86747e-04 -2.40228e-04 2.77652e-04 -3.39310e-04 3.65529e-04 -4.52879e-04 4.70537e-04 -6.02005e-04 6.16716e-04 -8.19077e-04 8.48576e-04 -1.17219e-03 1.27199e-03 -1.84174e-03 2.21303e-03 -3.49492e-03 5.30037e-03 -1.20757e-02 -9.08997e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_40-41.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.99421e-03 -9.40428e-04 5.69646e-04 -4.40293e-04 3.71110e-04 -3.24579e-04 2.89447e-04 -2.62389e-04 2.39792e-04 -2.22027e-04 2.05789e-04 -1.93538e-04 1.80835e-04 -1.72279e-04 1.61638e-04 -1.55834e-04 1.46273e-04 -1.42867e-04 1.33425e-04 -1.32564e-04
-9.40428e-04 -5.34781e-03 -1.40676e-03 7.28350e-04 -5.33924e-04 4.40950e-04 -3.84010e-04 3.39859e-04 -3.10026e-04 2.80519e-04 -2.63775e-04 2.39927e-04 -2.31966e-04 2.09808e-04 -2.08834e-04 1.85990e-04 -1.91857e-04 1.65593e-04 -1.80131e-04 1.46924e-04
5.69646e-04 -1.40676e-03 -8.54807e-03 -1.98443e-03 9.53564e-04 -6.74922e-04 5.44930e-04 -4.72674e-04 4.11512e-04 -3.79481e-04 3.35404e-04 -3.23980e-04 2.83615e-04 -2.87455e-04 2.44575e-04 -2.62652e-04 2.11949e-04 -2.47252e-04 1.81688e-04 -2.40349e-04
-4.40293e-04 7.28350e-04 -1.98443e-03 -1.17381e-02 -2.56005e-03 1.17467e-03 -8.12593e-04 6.40837e-04 -5.56846e-04 4.72641e-04 -4.45029e-04 3.78291e-04 -3.81711e-04 3.13811e-04 -3.42920e-04 2.63234e-04 -3.20560e-04 2.18057e-04 -3.12097e-04 1.71780e-04
3.71110e-04 -5.33924e-04 9.53564e-04 -2.56005e-03 -1.49248e-02 -3.13575e-03 1.39238e-03 -9.50709e-04 7.30523e-04 -6.41506e-04 5.25335e-04 -5.12001e-04 4.10610e-04 -4.43006e-04 3.30180e-04 -4.06008e-04 2.63663e-04 -3.91566e-04 1.98967e-04 -3.98984e-04
-3.24579e-04 4.40950e-04 -6.74922e-04 1.17467e-03 -3.13575e-03 -1.81111e-02 -3.71357e-03 1.60614e-03 -1.09194e-03 8.13943e-04 -7.30066e-04 5.69252e-04 -5.84888e-04 4.30450e-04 -5.14312e-04 3.29181e-04 -4.84743e-04 2.39115e-04 -4.87615e-04 1.42983e-04
2.89447e-04 -3.84010e-04 5.44930e-04 -8.12593e-04 1.39238e-03 -3.71357e-03 -2.12992e-02 -4.29536e-03 1.81477e-03 -1.23856e-03 8.89676e-04 -8.26071e-04 6.01493e-04 -6.69415e-04 4.33362e-04 -6.03077e-04 3.03137e-04 -5.90753e-04 1.76853e-04 -6.28075e-04
-2.62389e-04 3.39859e-04 -4.72674e-04 6.40837e-04 -9.50709e-04 1.60614e-03 -4.29536e-03 -2.44913e-02 -4.88304e-03 2.01630e-03 -1.39360e-03 9.54240e-04 -9.34838e-04 6.17049e-04 -7.72718e-04 4.11068e-04 -7.20814e-04 2.38594e-04 -7.43612e-04 5.13310e-05
2.39792e-04 -3.10026e-04 4.11512e-04 -5.56846e-04 7.30523e-04 -1.09194e-03 1.81477e-03 -4.88304e-03 -2.76897e-02 -5.47946e-03 2.20694e-03 -1.56214e-03 1.00228e-03 -1.06332e-03 6.07239e-04 -9.06273e-04 3.49599e-04 -8.87324e-04 1.09128e-04 -9.81097e-04
-2.22027e-04 2.80519e-04 -3.79481e-04 4.72641e-04 -6.41506e-04 8.13943e-04 -1.23856e-03 2.01630e-03 -5.47946e-03 -3.08984e-02 -6.08966e-03 2.38115e-03 -1.75103e-03 1.02483e-03 -1.22300e-03 5.57722e-04 -1.09009e-03 2.21854e-04 -1.14109e-03 -1.39745e-04
2.05789e-04 -2.63775e-04 3.35404e-04 -4.45029e-04 5.25335e-04 -7.30066e-04 8.89676e-04 -1.39360e-03 2.20694e-03 -6.08966e-03 -3.41233e-02 -6.72044e-03 2.52981e-03 -1.97174e-03 1.00732e-03 -1.43404e-03 4.40892e-04 -1.36321e-03 -2.77687e-05 -1.56362e-03
-1.93538e-04 2.39927e-04 -3.23980e-04 3.78291e-04 -5.12001e-04 5.69252e-04 -8.26071e-04 9.54240e-04 -1.56214e-03 2.38115e-03 -6.72044e-03 -3.73734e-02 -7.38331e-03 2.63818e-03 -2.24454e-03 9.21770e-04 -1.73590e-03 2.00297e-04 -1.80839e-03 -5.28477e-04
1.80835e-04 -2.31966e-04 2.83615e-04 -3.81711e-04 4.10610e-04 -5.84888e-04 6.01493e-04 -9.34838e-04 1.00228e-03 -1.75103e-03 2.52981e-03 -7.38331e-03 -4.06638e-02 -8.09860e-03 2.67810e-03 -2.60919e-03 7.11131e-04 -2.21224e-03 -2.95031e-04 -2.64988e-03
-1.72279e-04 2.09808e-04 -2.87455e-04 3.13811e-04 -4.43006e-04 4.30450e-04 -6.69415e-04 6.17049e-04 -1.06332e-03 1.02483e-03 -1.97174e-03 2.63818e-03 -8.09860e-03 -4.40227e-02 -8.90620e-03 2.59214e-03 -3.14993e-03 2.43194e-04 -3.08977e-03 -1.45920e-03
1.61638e-04 -2.08834e-04 2.44575e-04 -3.42920e-04 3.30180e-04 -5.14312e-04 4.33362e-04 -7.72718e-04 6.07239e-04 -1.22300e-03 1.00732e-03 -2.24454e-03 2.67810e-03 -8.90620e-03 -4.75075e-02 -9.89069e-03 2.24735e-03 -4.09509e-03 -8.99816e-04 -5.12861e-03
-1.55834e-04 1.85990e-04 -2.62652e-04 2.63234e-04 -4.06008e-04 3.29181e-04 -6.03077e-04 4.11068e-04 -9.06273e-04 5.57722e-04 -1.43404e-03 9.21770e-04 -2.60919e-03 2.59214e-03 -9.89069e-03 -5.12516e-02 -1.12812e-02 1.22379e-03 -6.20984e-03 -3.92486e-03
1.46273e-04 -1.91857e-04 2.11949e-04 -3.20560e-04 2.63663e-04 -4.84743e-04 3.03137e-04 -7.20814e-04 3.49599e-04 -1.09009e-03 4.40892e-04 -1.73590e-03 7.11131e-04 -3.14993e-03 2.24735e-03 -1.12812e-02 -5.56757e-02 -1.38454e-02 -1.69118e-03 -1.06525e-02
-1.42867e-04 1.65593e-04 -2.47252e-04 2.18057e-04 -3.91566e-04 2.39115e-04 -5.90753e-04 2.38594e-04 -8.87324e-04 2.21854e-04 -1.36321e-03 2.00297e-04 -2.21224e-03 2.43194e-04 -4.09509e-03 1.22379e-03 -1.38454e-02 -6.19942e-02 -1.87447e-02 -5.36852e-03
1.33425e-04 -1.80131e-04 1.81688e-04 -3.12097e-04 1.98967e-04 -4.87615e-04 1.76853e-04 -7.43612e-04 1.09128e-04 -1.14109e-03 -2.77687e-05 -1.80839e-03 -2.95031e-04 -3.08977e-03 -8.99816e-04 -6.20984e-03 -1.69118e-03 -1.87447e-02 -6.90759e-02 -1.79343e-02
-1.32564e-04 1.46924e-04 -2.40349e-04 1.71780e-04 -3.98984e-04 1.42983e-04 -6.28075e-04 5.13310e-05 -9.81097e-04 -1.39745e-04 -1.56362e-03 -5.28477e-04 -2.64988e-03 -1.45920e-03 -5.12861e-03 -3.92486e-03 -1.06525e-02 -5.36852e-03 -1.79343e-02 -5.83498e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_41-42.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.90617e-03 -9.12563e-04 5.51890e-04 -4.27318e-04 3.60219e-04 -3.14896e-04 2.80646e-04 -2.54317e-04 2.32316e-04 -2.15088e-04 1.99275e-04 -1.87453e-04 1.75062e-04 -1.66864e-04 1.56450e-04 -1.50964e-04 1.41550e-04 -1.38479e-04 1.29064e-04 -1.28574e-04
-9.12563e-04 -5.13078e-03 -1.36716e-03 7.04966e-04 -5.17932e-04 4.27882e-04 -3.72528e-04 3.29426e-04 -3.00532e-04 2.71639e-04 -2.55661e-04 2.32146e-04 -2.24880e-04 2.02861e-04 -2.02572e-04 1.79657e-04 -1.86357e-04 1.59618e-04 -1.75369e-04 1.41147e-04
5.51890e-04 -1.36716e-03 -8.20371e-03 -1.92862e-03 9.22524e-04 -6.54665e-04 5.28696e-04 -4.58648e-04 3.98715e-04 -3.68065e-04 3.24519e-04 -3.14331e-04 2.74034e-04 -2.79132e-04 2.35911e-04 -2.55506e-04 2.03763e-04 -2.41295e-04 1.73587e-04 -2.35796e-04
-4.27318e-04 7.04966e-04 -1.92862e-03 -1.12665e-02 -2.48821e-03 1.13616e-03 -7.88323e-04 6.21592e-04 -5.40603e-04 4.57633e-04 -4.32054e-04 3.65527e-04 -3.70934e-04 3.02469e-04 -3.33919e-04 2.52637e-04 -3.13272e-04 2.07567e-04 -3.06837e-04 1.60540e-04
3.60219e-04 -5.17932e-04 9.22524e-04 -2.48821e-03 -1.43260e-02 -3.04802e-03 1.34641e-03 -9.22620e-04 7.08275e-04 -6.23285e-04 5.08113e-04 -4.97770e-04 3.95885e-04 -4.31585e-04 3.16728e-04 -3.97028e-04 2.50541e-04 -3.85294e-04 1.84977e-04 -3.96349e-04
-3.14896e-04 4.27882e-04 -6.54665e-04 1.13616e-03 -3.04802e-03 -1.73852e-02 -3.61008e-03 1.55266e-03 -1.06020e-03 7.88609e-04 -7.10108e-04 5.49657e-04 -5.69843e-04 4.13328e-04 -5.02926e-04 3.12929e-04 -4.76959e-04 2.22135e-04 -4.84366e-04 1.22793e-04
2.80646e-04 -3.72528e-04 5.28696e-04 -7.88323e-04 1.34641e-03 -3.61008e-03 -2.04463e-02 -4.17625e-03 1.75366e-03 -1.20338e-03 8.61046e-04 -8.04791e-04 5.79027e-04 -6.54222e-04 4.13084e-04 -5.92923e-04 2.82650e-04 -5.86244e-04 1.53134e-04 -6.32175e-04
-2.54317e-04 3.29426e-04 -4.58648e-04 6.21592e-04 -9.22620e-04 1.55266e-03 -4.17625e-03 -2.35115e-02 -4.74850e-03 1.94733e-03 -1.35537e-03 9.21778e-04 -9.12898e-04 5.90904e-04 -7.58594e-04 3.86120e-04 -7.14030e-04 2.10845e-04 -7.46876e-04 1.42336e-05
2.32316e-04 -3.00532e-04 3.98715e-04 -5.40603e-04 7.08275e-04 -1.06020e-03 1.75366e-03 -4.74850e-03 -2.65833e-02 -5.32990e-03 2.12955e-03 -1.52153e-03 9.65137e-04 -1.04195e-03 5.75840e-04 -8.95408e-04 3.16840e-04 -8.88549e-04 6.72248e-05 -1.00258e-03
-2.15088e-04 2.71639e-04 -3.68065e-04 4.57633e-04 -6.23285e-04 7.88609e-04 -1.20338e-03 1.94733e-03 -5.32990e-03 -2.96660e-02 -5.92572e-03 2.29447e-03 -1.70927e-03 9.81404e-04 -1.20443e-03 5.17845e-04 -1.08723e-03 1.74191e-04 -1.16106e-03 -2.12261e-04
1.99275e-04 -2.55661e-04 3.24519e-04 -4.32054e-04 5.08113e-04 -7.10108e-04 8.61046e-04 -1.35537e-03 2.12955e-03 -5.92572e-03 -3.27657e-02 -6.54338e-03 2.43221e-03 -1.93109e-03 9.54312e-04 -1.42308e-03 3.85290e-04 -1.37933e-03 -1.07196e-04 -1.63035e-03
-1.87453e-04 2.32146e-04 -3.14331e-04 3.65527e-04 -4.97770e-04 5.49657e-04 -8.04791e-04 9.21778e-04 -1.52153e-03 2.29447e-03 -6.54338e-03 -3.58924e-02 -7.19538e-03 2.52635e-03 -2.20988e-03 8.51831e-04 -1.74371e-03 1.11803e-04 -1.87202e-03 -6.91647e-04
1.75062e-04 -2.24880e-04 2.74034e-04 -3.70934e-04 3.95885e-04 -5.69843e-04 5.79027e-04 -9.12898e-04 9.65137e-04 -1.70927e-03 2.43221e-03 -7.19538e-03 -3.90627e-02 -7.90471e-03 2.54460e-03 -2.59177e-03 6.06879e-04 -2.26777e-03 -4.69214e-04 -2.86257e-03
-1.66864e-04 2.02861e-04 -2.79132e-04 3.02469e-04 -4.31585e-04 4.13328e-04 -6.54222e-04 5.90904e-04 -1.04195e-03 9.81404e-04 -1.93109e-03 2.52635e-03 -7.90471e-03 -4.23088e-02 -8.71767e-03 2.41948e-03 -3.17895e-03 5.12518e-05 -3.29580e-03 -1.91078e-03
1.56450e-04 -2.02572e-04 2.35911e-04 -3.33919e-04 3.16728e-04 -5.02926e-04 4.13084e-04 -7.58594e-04 5.75840e-04 -1.20443e-03 9.54312e-04 -2.20988e-03 2.54460e-03 -8.71767e-03 -4.56985e-02 -9.73684e-03 1.98181e-03 -4.27418e-03 -1.37302e-03 -5.78198e-03
-1.50964e-04 1.79657e-04 -2.55506e-04 2.52637e-04 -3.97028e-04 3.12929e-04 -5.92923e-04 3.86120e-04 -8.95408e-04 5.17845e-04 -1.42308e-03 8.51831e-04 -2.59177e-03 2.41948e-03 -9.73684e-03 -4.94013e-02 -1.12660e-02 6.70676e-04 -6.83799e-03 -4.89668e-03
1.41550e-04 -1.86357e-04 2.03763e-04 -3.13272e-04 2.50541e-04 -4.76959e-04 2.82650e-04 -7.14030e-04 3.16840e-04 -1.08723e-03 3.85290e-04 -1.74371e-03 6.06879e-04 -3.17895e-03 1.98181e-03 -1.12660e-02 -5.39791e-02 -1.42690e-02 -2.75028e-03 -1.11430e-02
-1.38479e-04 1.59618e-04 -2.41295e-04 2.07567e-04 -3.85294e-04 2.22135e-04 -5.86244e-04 2.10845e-04 -8.88549e-04 1.74191e-04 -1.37933e-03 1.11803e-04 -2.26777e-03 5.12518e-05 -4.27418e-03 6.70676e-04 -1.42690e-02 -6.06701e-02 -1.90185e-02 -4.18425e-03
1.29064e-04 -1.75369e-04 1.73587e-04 -3.06837e-04 1.84977e-04 -4.84366e-04 1.53134e-04 -7.46876e-04 6.72248e-05 -1.16106e-03 -1.07196e-04 -1.87202e-03 -4.69214e-04 -3.29580e-03 -1.37302e-03 -6.83799e-03 -2.75028e-03 -1.90185e-02 -6.53707e-02 -1.24639e-02
-1.28574e-04 1.41147e-04 -2.35796e-04 1.60540e-04 -3.96349e-04 1.22793e-04 -6.32175e-04 1.42336e-05 -1.00258e-03 -2.12261e-04 -1.63035e-03 -6.91647e-04 -2.86257e-03 -1.91078e-03 -5.78198e-03 -4.89668e-03 -1.11430e-02 -4.18425e-03 -1.24639e-02 -4.71037e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_42-43.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.81588e-03 -8.83157e-04 5.33408e-04 -4.13712e-04 3.48744e-04 -3.04696e-04 2.71394e-04 -2.45846e-04 2.24485e-04 -2.07828e-04 1.92471e-04 -1.81100e-04 1.69044e-04 -1.61217e-04 1.51051e-04 -1.45891e-04 1.36640e-04 -1.33913e-04 1.24542e-04 -1.24429e-04
-8.83157e-04 -4.90680e-03 -1.32491e-03 6.80649e-04 -5.01206e-04 4.14138e-04 -3.60444e-04 3.18471e-04 -2.90573e-04 2.62351e-04 -2.47168e-04 2.24037e-04 -2.17470e-04 1.95639e-04 -1.96026e-04 1.73087e-04 -1.80613e-04 1.53439e-04 -1.70385e-04 1.35184e-04
5.33408e-04 -1.32491e-03 -7.84817e-03 -1.86907e-03 8.90306e-04 -6.33507e-04 5.11640e-04 -4.43882e-04 3.85293e-04 -3.56081e-04 3.13156e-04 -3.04212e-04 2.64078e-04 -2.70400e-04 2.26937e-04 -2.48009e-04 1.95317e-04 -2.35029e-04 1.65247e-04 -2.30973e-04
-4.13712e-04 6.80649e-04 -1.86907e-03 -1.07795e-02 -2.41153e-03 1.09622e-03 -7.62983e-04 6.01387e-04 -5.23488e-04 4.41916e-04 -4.18404e-04 3.52239e-04 -3.59593e-04 2.90721e-04 -3.24436e-04 2.41717e-04 -3.05559e-04 1.96793e-04 -3.01216e-04 1.49010e-04
3.48744e-04 -5.01206e-04 8.90306e-04 -2.41153e-03 -1.37076e-02 -2.95434e-03 1.29878e-03 -8.93286e-04 6.84942e-04 -6.04050e-04 4.90118e-04 -4.82749e-04 3.80604e-04 -4.19515e-04 3.02862e-04 -3.87480e-04 2.37080e-04 -3.78537e-04 1.70654e-04 -3.93400e-04
-3.04696e-04 4.14138e-04 -6.33507e-04 1.09622e-03 -2.95434e-03 -1.66354e-02 -3.49953e-03 1.49729e-03 -1.02702e-03 7.62082e-04 -6.88979e-04 5.29233e-04 -5.53898e-04 3.95635e-04 -4.90788e-04 2.96249e-04 -4.68535e-04 2.04769e-04 -4.80679e-04 1.02003e-04
2.71394e-04 -3.60444e-04 5.11640e-04 -7.62983e-04 1.29878e-03 -3.49953e-03 -1.95653e-02 -4.04896e-03 1.69043e-03 -1.16655e-03 8.31124e-04 -7.82189e-04 5.55695e-04 -6.38004e-04 3.92211e-04 -5.81928e-04 2.61684e-04 -5.81136e-04 1.28748e-04 -6.36326e-04
-2.45846e-04 3.18471e-04 -4.43882e-04 6.01387e-04 -8.93286e-04 1.49729e-03 -4.04896e-03 -2.24995e-02 -4.60465e-03 1.87603e-03 -1.31530e-03 8.87939e-04 -8.89465e-04 5.63843e-04 -7.43332e-04 3.60513e-04 -7.06435e-04 1.82322e-04 -7.50046e-04 -2.46181e-05
2.24485e-04 -2.90573e-04 3.85293e-04 -5.23488e-04 6.84942e-04 -1.02702e-03 1.69043e-03 -4.60465e-03 -2.54404e-02 -5.16988e-03 2.04964e-03 -1.47885e-03 9.26526e-04 -1.01894e-03 5.43437e-04 -8.83410e-04 2.83106e-04 -8.89472e-04 2.34116e-05 -1.02592e-03
-2.07828e-04 2.62351e-04 -3.56081e-04 4.41916e-04 -6.04050e-04 7.62082e-04 -1.16655e-03 1.87603e-03 -5.16988e-03 -2.83928e-02 -5.75017e-03 2.20507e-03 -1.66524e-03 9.36363e-04 -1.18417e-03 4.76613e-04 -1.08374e-03 1.24371e-04 -1.18274e-03 -2.90835e-04
1.92471e-04 -2.47168e-04 3.13156e-04 -4.18404e-04 4.90118e-04 -6.88979e-04 8.31124e-04 -1.31530e-03 2.04964e-03 -5.75017e-03 -3.13632e-02 -6.35356e-03 2.33164e-03 -1.88807e-03 8.99291e-04 -1.41092e-03 3.27098e-04 -1.39684e-03 -1.93049e-04 -1.70779e-03
-1.81100e-04 2.24037e-04 -3.04212e-04 3.52239e-04 -4.82749e-04 5.29233e-04 -7.82189e-04 8.87939e-04 -1.47885e-03 2.20507e-03 -6.35356e-03 -3.43622e-02 -6.99367e-03 2.41101e-03 -2.17327e-03 7.78577e-04 -1.75233e-03 1.63412e-05 -1.94624e-03 -8.81272e-04
1.69044e-04 -2.17470e-04 2.64078e-04 -3.59593e-04 3.80604e-04 -5.53898e-04 5.55695e-04 -8.89465e-04 9.26526e-04 -1.66524e-03 2.33164e-03 -6.99367e-03 -3.74083e-02 -7.69654e-03 2.40618e-03 -2.57439e-03 4.94825e-04 -2.33337e-03 -6.70760e-04 -3.12536e-03
-1.61217e-04 1.95639e-04 -2.70400e-04 2.90721e-04 -4.19515e-04 3.95635e-04 -6.38004e-04 5.63843e-04 -1.01894e-03 9.36363e-04 -1.88807e-03 2.41101e-03 -7.69654e-03 -4.05388e-02 -8.51592e-03 2.23725e-03 -3.21734e-03 -1.69174e-04 -3.55192e-03 -2.44681e-03
1.51051e-04 -1.96026e-04 2.26937e-04 -3.24436e-04 3.02862e-04 -4.90788e-04 3.92211e-04 -7.43332e-04 5.43437e-04 -1.18417e-03 8.99291e-04 -2.17327e-03 2.40618e-03 -8.51592e-03 -4.38335e-02 -9.57821e-03 1.68576e-03 -4.50295e-03 -1.93243e-03 -6.49401e-03
-1.45891e-04 1.73087e-04 -2.48009e-04 2.41717e-04 -3.87480e-04 2.96249e-04 -5.81928e-04 3.60513e-04 -8.83410e-04 4.76613e-04 -1.41092e-03 7.78577e-04 -2.57439e-03 2.23725e-03 -9.57821e-03 -4.75115e-02 -1.12857e-02 2.88699e-05 -7.52442e-03 -5.69545e-03
1.36640e-04 -1.80613e-04 1.95317e-04 -3.05559e-04 2.37080e-04 -4.68535e-04 2.61684e-04 -7.06435e-04 2.83106e-04 -1.08374e-03 3.27098e-04 -1.75233e-03 4.94825e-04 -3.21734e-03 1.68576e-03 -1.12857e-02 -5.22969e-02 -1.47352e-02 -3.63762e-03 -1.08091e-02
-1.33913e-04 1.53439e-04 -2.35029e-04 1.96793e-04 -3.78537e-04 2.04769e-04 -5.81136e-04 1.82322e-04 -8.89472e-04 1.24371e-04 -1.39684e-03 1.63412e-05 -2.33337e-03 -1.69174e-04 -4.50295e-03 2.88699e-05 -1.47352e-02 -5.90951e-02 -1.84483e-02 -1.30996e-03
1.24542e-04 -1.70385e-04 1.65247e-04 -3.01216e-04 1.70654e-04 -4.80679e-04 1.28748e-04 -7.50046e-04 2.34116e-05 -1.18274e-03 -1.93049e-04 -1.94624e-03 -6.70760e-04 -3.55192e-03 -1.93243e-03 -7.52442e-03 -3.63762e-03 -1.84483e-02 -5.98896e-02 -5.29708e-03
-1.24429e-04 1.35184e-04 -2.30973e-04 1.49010e-04 -3.93400e-04 1.02003e-04 -6.36326e-04 -2.46181e-05 -1.02592e-03 -2.90835e-04 -1.70779e-03 -8.81272e-04 -3.12536e-03 -2.44681e-03 -6.49401e-03 -5.69545e-03 -1.08091e-02 -1.30996e-03 -5.29708e-03 -3.65692e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_43-44.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.72373e-03 -8.52254e-04 5.14224e-04 -3.99482e-04 3.36701e-04 -2.94000e-04 2.61714e-04 -2.37000e-04 2.16323e-04 -2.00271e-04 1.85400e-04 -1.74499e-04 1.62805e-04 -1.55358e-04 1.45462e-04 -1.40632e-04 1.31558e-04 -1.29179e-04 1.19872e-04 -1.20134e-04
-8.52254e-04 -4.67674e-03 -1.28009e-03 6.55453e-04 -4.83763e-04 3.99739e-04 -3.47782e-04 3.07024e-04 -2.80175e-04 2.52685e-04 -2.38321e-04 2.15628e-04 -2.09759e-04 1.88175e-04 -1.89214e-04 1.66306e-04 -1.74636e-04 1.47081e-04 -1.65180e-04 1.29061e-04
5.14224e-04 -1.28009e-03 -7.48283e-03 -1.80585e-03 8.56987e-04 -6.11466e-04 4.93784e-04 -4.28409e-04 3.71285e-04 -3.43558e-04 3.01357e-04 -2.93650e-04 2.53788e-04 -2.61279e-04 2.17692e-04 -2.40168e-04 1.86653e-04 -2.28448e-04 1.56721e-04 -2.25855e-04
-3.99482e-04 6.55453e-04 -1.80585e-03 -1.02790e-02 -2.33010e-03 1.05495e-03 -7.36592e-04 5.80254e-04 -5.05533e-04 4.25541e-04 -4.04108e-04 3.38481e-04 -3.47707e-04 2.78623e-04 -3.14475e-04 2.30536e-04 -2.97409e-04 1.85811e-04 -2.95196e-04 1.37284e-04
3.36701e-04 -4.83763e-04 8.56987e-04 -2.33010e-03 -1.30719e-02 -2.85482e-03 1.24961e-03 -8.62721e-04 6.60567e-04 -5.83828e-04 4.71411e-04 -4.66959e-04 3.64832e-04 -4.06795e-04 2.88663e-04 -3.77344e-04 2.23379e-04 -3.71245e-04 1.56126e-04 -3.90057e-04
-2.94000e-04 3.99739e-04 -6.11466e-04 1.05495e-03 -2.85482e-03 -1.58647e-02 -3.38205e-03 1.44016e-03 -9.92421e-04 7.34415e-04 -6.66696e-04 5.08057e-04 -5.37054e-04 3.77466e-04 -4.77870e-04 2.79261e-04 -4.59407e-04 1.87175e-04 -4.76454e-04 8.08067e-05
2.61714e-04 -3.47782e-04 4.93784e-04 -7.36592e-04 1.24961e-03 -3.38205e-03 -1.86596e-02 -3.91363e-03 1.62527e-03 -1.12808e-03 7.99975e-04 -7.58258e-04 5.31605e-04 -6.20728e-04 3.70882e-04 -5.70016e-04 2.40424e-04 -5.75310e-04 1.03925e-04 -6.40382e-04
-2.37000e-04 3.07024e-04 -4.28409e-04 5.80254e-04 -8.62721e-04 1.44016e-03 -3.91363e-03 -2.14589e-02 -4.45161e-03 1.80261e-03 -1.27335e-03 8.52820e-04 -8.64500e-04 5.36023e-04 -7.26846e-04 3.34458e-04 -6.97893e-04 1.53285e-04 -7.52949e-04 -6.49400e-05
2.16323e-04 -2.80175e-04 3.71285e-04 -5.05533e-04 6.60567e-04 -9.92421e-04 1.62527e-03 -4.45161e-03 -2.42653e-02 -4.99952e-03 1.96745e-03 -1.43403e-03 8.86584e-04 -9.94171e-04 5.10259e-04 -8.70133e-04 2.48688e-04 -8.89901e-04 -2.19900e-05 -1.05106e-03
-2.00271e-04 2.52685e-04 -3.43558e-04 4.25541e-04 -5.83828e-04 7.34415e-04 -1.12808e-03 1.80261e-03 -4.99952e-03 -2.70837e-02 -5.56310e-03 2.11324e-03 -1.61880e-03 8.89929e-04 -1.16207e-03 4.34340e-04 -1.07941e-03 7.27490e-05 -1.20604e-03 -3.75883e-04
1.85400e-04 -2.38321e-04 3.01357e-04 -4.04108e-04 4.71411e-04 -6.66696e-04 7.99975e-04 -1.27335e-03 1.96745e-03 -5.56310e-03 -2.99209e-02 -6.15104e-03 2.22848e-03 -1.84249e-03 8.42556e-04 -1.39732e-03 2.66698e-04 -1.41566e-03 -2.85728e-04 -1.79806e-03
-1.74499e-04 2.15628e-04 -2.93650e-04 3.38481e-04 -4.66959e-04 5.08057e-04 -7.58258e-04 8.52820e-04 -1.43403e-03 2.11324e-03 -6.15104e-03 -3.27884e-02 -6.77820e-03 2.29267e-03 -2.13446e-03 7.02373e-04 -1.76166e-03 -8.64749e-05 -2.03317e-03 -1.10193e-03
1.62805e-04 -2.09759e-04 2.53788e-04 -3.47707e-04 3.64832e-04 -5.37054e-04 5.31605e-04 -8.64500e-04 8.86584e-04 -1.61880e-03 2.22848e-03 -6.77820e-03 -3.57070e-02 -7.47405e-03 2.26341e-03 -2.55692e-03 3.74557e-04 -2.41122e-03 -9.04303e-04 -3.44225e-03
-1.55358e-04 1.88175e-04 -2.61279e-04 2.78623e-04 -4.06795e-04 3.77466e-04 -6.20728e-04 5.36023e-04 -9.94171e-04 8.89929e-04 -1.84249e-03 2.29267e-03 -7.47405e-03 -3.87191e-02 -8.30106e-03 2.04527e-03 -3.26723e-03 -4.22793e-04 -3.86217e-03 -3.04821e-03
1.45462e-04 -1.89214e-04 2.17692e-04 -3.14475e-04 2.88663e-04 -4.77870e-04 3.70882e-04 -7.26846e-04 5.10259e-04 -1.16207e-03 8.42556e-04 -2.13446e-03 2.26341e-03 -8.30106e-03 -4.19204e-02 -9.41721e-03 1.35470e-03 -4.78540e-03 -2.55881e-03 -7.16241e-03
-1.40632e-04 1.66306e-04 -2.40168e-04 2.30536e-04 -3.77344e-04 2.79261e-04 -5.70016e-04 3.34458e-04 -8.70133e-04 4.34340e-04 -1.39732e-03 7.02373e-04 -2.55692e-03 2.04527e-03 -9.41721e-03 -4.55950e-02 -1.13444e-02 -6.82030e-04 -8.16604e-03 -6.06223e-03
1.31558e-04 -1.74636e-04 1.86653e-04 -2.97409e-04 2.23379e-04 -4.59407e-04 2.40424e-04 -6.97893e-04 2.48688e-04 -1.07941e-03 2.66698e-04 -1.76166e-03 3.74557e-04 -3.26723e-03 1.35470e-03 -1.13444e-02 -5.06182e-02 -1.51406e-02 -4.09263e-03 -9.31293e-03
-1.29179e-04 1.47081e-04 -2.28448e-04 1.85811e-04 -3.71245e-04 1.87175e-04 -5.75310e-04 1.53285e-04 -8.89901e-04 7.27490e-05 -1.41566e-03 -8.64749e-05 -2.41122e-03 -4.22793e-04 -4.78540e-03 -6.82030e-04 -1.51406e-02 -5.70173e-02 -1.66953e-02 3.19321e-03
1.19872e-04 -1.65180e-04 1.56721e-04 -2.95196e-04 1.56126e-04 -4.76454e-04 1.03925e-04 -7.52949e-04 -2.19900e-05 -1.20604e-03 -2.85728e-04 -2.03317e-03 -9.04303e-04 -3.86217e-03 -2.55881e-03 -8.16604e-03 -4.09263e-03 -1.66953e-02 -5.27033e-02 2.39563e-03
-1.20134e-04 1.29061e-04 -2.25855e-04 1.37284e-04 -3.90057e-04 8.08067e-05 -6.40382e-04 -6.49400e-05 -1.05106e-03 -3.75883e-04 -1.79806e-03 -1.10193e-03 -3.44225e-03 -3.04821e-03 -7.16241e-03 -6.06223e-03 -9.31293e-03 3.19321e-03 2.39563e-03 -2.87987e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_44-45.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.63089e-03 -8.20279e-04 4.94588e-04 -3.84816e-04 3.24256e-04 -2.82959e-04 2.51744e-04 -2.27905e-04 2.07946e-04 -1.92522e-04 1.78162e-04 -1.67744e-04 1.56430e-04 -1.49370e-04 1.39761e-04 -1.35262e-04 1.26379e-04 -1.24344e-04 1.15121e-04 -1.15752e-04
-8.20279e-04 -4.44359e-03 -1.23332e-03 6.29717e-04 -4.65830e-04 3.84880e-04 -3.34720e-04 2.95247e-04 -2.69488e-04 2.42779e-04 -2.29245e-04 2.07039e-04 -2.01855e-04 1.80571e-04 -1.82233e-04 1.59410e-04 -1.68509e-04 1.40638e-04 -1.59831e-04 1.22867e-04
4.94588e-04 -1.23332e-03 -7.11240e-03 -1.73985e-03 8.23012e-04 -5.88827e-04 4.75373e-04 -4.12444e-04 3.56889e-04 -3.30673e-04 2.89289e-04 -2.82792e-04 2.43310e-04 -2.51898e-04 2.08307e-04 -2.32094e-04 1.77895e-04 -2.21646e-04 1.48133e-04 -2.20519e-04
-3.84816e-04 6.29717e-04 -1.73985e-03 -9.77139e-03 -2.24508e-03 1.01292e-03 -7.09489e-04 5.58477e-04 -4.86986e-04 4.08738e-04 -3.89368e-04 3.24450e-04 -3.35445e-04 2.66345e-04 -3.04175e-04 2.19253e-04 -2.88937e-04 1.74778e-04 -2.88864e-04 1.25523e-04
3.24256e-04 -4.65830e-04 8.23012e-04 -2.24508e-03 -1.24272e-02 -2.75089e-03 1.19954e-03 -8.31314e-04 6.35476e-04 -5.62900e-04 4.52262e-04 -4.50623e-04 3.48797e-04 -3.93604e-04 2.74333e-04 -3.66763e-04 2.09635e-04 -3.63519e-04 1.41590e-04 -3.86395e-04
-2.82959e-04 3.84880e-04 -5.88827e-04 1.01292e-03 -2.75089e-03 -1.50829e-02 -3.25932e-03 1.38204e-03 -9.56829e-04 7.05983e-04 -6.43572e-04 4.86435e-04 -5.19547e-04 3.59082e-04 -4.64356e-04 2.62211e-04 -4.49704e-04 1.69592e-04 -4.71776e-04 5.94310e-05
2.51744e-04 -3.34720e-04 4.75373e-04 -7.09489e-04 1.19954e-03 -3.25932e-03 -1.77409e-02 -3.77217e-03 1.55903e-03 -1.08844e-03 7.68022e-04 -7.33332e-04 5.07105e-04 -6.02640e-04 3.49407e-04 -5.57356e-04 2.19164e-04 -5.68875e-04 7.89392e-05 -6.44411e-04
-2.27905e-04 2.95247e-04 -4.12444e-04 5.58477e-04 -8.31314e-04 1.38204e-03 -3.77217e-03 -2.04034e-02 -4.29157e-03 1.72804e-03 -1.23005e-03 8.16899e-04 -8.38351e-04 5.07848e-04 -7.09371e-04 3.08318e-04 -6.88553e-04 1.24070e-04 -7.55679e-04 -1.06467e-04
2.07946e-04 -2.69488e-04 3.56889e-04 -4.86986e-04 6.35476e-04 -9.56829e-04 1.55903e-03 -4.29157e-03 -2.30731e-02 -4.82126e-03 1.88408e-03 -1.38763e-03 8.45862e-04 -9.68009e-04 4.76773e-04 -8.55797e-04 2.13997e-04 -8.89970e-04 -6.86518e-05 -1.07842e-03
-1.92522e-04 2.42779e-04 -3.30673e-04 4.08738e-04 -5.62900e-04 7.05983e-04 -1.08844e-03 1.72804e-03 -4.82126e-03 -2.57554e-02 -5.36720e-03 2.02023e-03 -1.57052e-03 8.42724e-04 -1.13846e-03 3.91549e-04 -1.07445e-03 1.97342e-05 -1.23143e-03 -4.68135e-04
1.78162e-04 -2.29245e-04 2.89289e-04 -3.89368e-04 4.52262e-04 -6.43572e-04 7.68022e-04 -1.23005e-03 1.88408e-03 -5.36720e-03 -2.84574e-02 -5.93871e-03 2.12411e-03 -1.79494e-03 7.84800e-04 -1.38261e-03 2.04618e-04 -1.43635e-03 -3.85903e-04 -1.90408e-03
-1.67744e-04 2.07039e-04 -2.82792e-04 3.24450e-04 -4.50623e-04 4.86435e-04 -7.33332e-04 8.16899e-04 -1.38763e-03 2.02023e-03 -5.93871e-03 -3.11914e-02 -6.55206e-03 2.17283e-03 -2.09404e-03 6.23931e-04 -1.77238e-03 -1.97211e-04 -2.13590e-03 -1.35695e-03
1.56430e-04 -2.01855e-04 2.43310e-04 -3.35445e-04 3.48797e-04 -5.19547e-04 5.07105e-04 -8.38351e-04 8.45862e-04 -1.57052e-03 2.12411e-03 -6.55206e-03 -3.39806e-02 -7.24055e-03 2.11788e-03 -2.54034e-03 2.45690e-04 -2.50458e-03 -1.17309e-03 -3.80871e-03
-1.49370e-04 1.80571e-04 -2.51898e-04 2.66345e-04 -3.93604e-04 3.59082e-04 -6.02640e-04 5.07848e-04 -9.68009e-04 8.42724e-04 -1.79494e-03 2.17283e-03 -7.24055e-03 -3.68736e-02 -8.07700e-03 1.84409e-03 -3.33221e-03 -7.12687e-04 -4.22212e-03 -3.66690e-03
1.39761e-04 -1.82233e-04 2.08307e-04 -3.04175e-04 2.74333e-04 -4.64356e-04 3.49407e-04 -7.09371e-04 4.76773e-04 -1.13846e-03 7.84800e-04 -2.09404e-03 2.11788e-03 -8.07700e-03 -3.99858e-02 -9.26056e-03 9.86545e-04 -5.11742e-03 -3.20343e-03 -7.63753e-03
-1.35262e-04 1.59410e-04 -2.32094e-04 2.19253e-04 -3.66763e-04 2.62211e-04 -5.57356e-04 3.08318e-04 -8.55797e-04 3.91549e-04 -1.38261e-03 6.23931e-04 -2.54034e-03 1.84409e-03 -9.26056e-03 -4.36829e-02 -1.14414e-02 -1.41195e-03 -8.61244e-03 -5.73491e-03
1.26379e-04 -1.68509e-04 1.77895e-04 -2.88937e-04 2.09635e-04 -4.49704e-04 2.19164e-04 -6.88553e-04 2.13997e-04 -1.07445e-03 2.04618e-04 -1.77238e-03 2.45690e-04 -3.33221e-03 9.86545e-04 -1.14414e-02 -4.89237e-02 -1.53380e-02 -3.85067e-03 -6.52132e-03
-1.24344e-04 1.40638e-04 -2.21646e-04 1.74778e-04 -3.63519e-04 1.69592e-04 -5.68875e-04 1.24070e-04 -8.89970e-04 1.97342e-05 -1.43635e-03 -1.97211e-04 -2.50458e-03 -7.12687e-04 -5.11742e-03 -1.41195e-03 -1.53380e-02 -5.42045e-02 -1.36298e-02 8.77266e-03
1.15121e-04 -1.59831e-04 1.48133e-04 -2.88864e-04 1.41590e-04 -4.71776e-04 7.89392e-05 -7.55679e-04 -6.86518e-05 -1.23143e-03 -3.85903e-04 -2.13590e-03 -1.17309e-03 -4.22212e-03 -3.20343e-03 -8.61244e-03 -3.85067e-03 -1.36298e-02 -4.43999e-02 9.08075e-03
-1.15752e-04 1.22867e-04 -2.20519e-04 1.25523e-04 -3.86395e-04 5.94310e-05 -6.44411e-04 -1.06467e-04 -1.07842e-03 -4.68135e-04 -1.90408e-03 -1.35695e-03 -3.80871e-03 -3.66690e-03 -7.63753e-03 -5.73491e-03 -6.52132e-03 8.77266e-03 9.08075e-03 -2.51504e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_45-46.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.52306e-03 -7.79738e-04 4.69967e-04 -3.66175e-04 3.08435e-04 -2.68987e-04 2.39184e-04 -2.16478e-04 1.97455e-04 -1.82822e-04 1.69128e-04 -1.59299e-04 1.48490e-04 -1.41883e-04 1.32668e-04 -1.28538e-04 1.19943e-04 -1.18260e-04 1.09230e-04 -1.10210e-04
-7.79738e-04 -4.16799e-03 -1.17333e-03 5.97695e-04 -4.43124e-04 3.66032e-04 -3.18197e-04 2.80444e-04 -2.56045e-04 2.30419e-04 -2.17840e-04 1.96381e-04 -1.91903e-04 1.71182e-04 -1.73403e-04 1.50947e-04 -1.60667e-04 1.32836e-04 -1.52838e-04 1.15501e-04
4.69967e-04 -1.17333e-03 -6.67384e-03 -1.65520e-03 7.80877e-04 -5.60170e-04 4.52046e-04 -3.92210e-04 3.38850e-04 -3.14395e-04 2.74319e-04 -2.69037e-04 2.30434e-04 -2.39931e-04 1.96897e-04 -2.21624e-04 1.67450e-04 -2.12532e-04 1.38190e-04 -2.12846e-04
-3.66175e-04 5.97695e-04 -1.65520e-03 -9.17007e-03 -2.13595e-03 9.60871e-04 -6.75134e-04 5.30939e-04 -4.63380e-04 3.87789e-04 -3.70603e-04 3.07205e-04 -3.19706e-04 2.51488e-04 -2.90698e-04 2.05920e-04 -2.77410e-04 1.62192e-04 -2.79432e-04 1.12733e-04
3.08435e-04 -4.43124e-04 7.80877e-04 -2.13595e-03 -1.16632e-02 -2.61740e-03 1.13766e-03 -7.91394e-04 6.03855e-04 -5.36086e-04 4.28567e-04 -4.29581e-04 3.29359e-04 -3.76269e-04 2.57444e-04 -3.52267e-04 1.94062e-04 -3.51850e-04 1.25957e-04 -3.78581e-04
-2.68987e-04 3.66032e-04 -5.60170e-04 9.60871e-04 -2.61740e-03 -1.41563e-02 -3.10152e-03 1.31035e-03 -9.11400e-04 6.70338e-04 -6.13664e-04 4.59978e-04 -4.96542e-04 3.37302e-04 -4.45860e-04 2.42863e-04 -4.35090e-04 1.50728e-04 -4.61975e-04 3.77580e-05
2.39184e-04 -3.18197e-04 4.52046e-04 -6.75134e-04 1.13766e-03 -3.10152e-03 -1.66518e-02 -3.59009e-03 1.47754e-03 -1.03756e-03 7.28273e-04 -7.00598e-04 4.77671e-04 -5.78073e-04 3.24784e-04 -5.38596e-04 1.96202e-04 -5.56220e-04 5.35663e-05 -6.41842e-04
-2.16478e-04 2.80444e-04 -3.92210e-04 5.30939e-04 -7.91394e-04 1.31035e-03 -3.59009e-03 -1.91518e-02 -4.08524e-03 1.63664e-03 -1.17395e-03 7.72790e-04 -8.03170e-04 4.74885e-04 -6.84141e-04 2.79617e-04 -6.71666e-04 9.40998e-05 -7.50571e-04 -1.47334e-04
1.97455e-04 -2.56045e-04 3.38850e-04 -4.63380e-04 6.03855e-04 -9.11400e-04 1.47754e-03 -4.08524e-03 -2.16593e-02 -4.59092e-03 1.78249e-03 -1.32669e-03 7.96804e-04 -9.31281e-04 4.38986e-04 -8.32088e-04 1.77687e-04 -8.80724e-04 -1.14973e-04 -1.09707e-03
-1.82822e-04 2.30419e-04 -3.14395e-04 3.87789e-04 -5.36086e-04 6.70338e-04 -1.03756e-03 1.63664e-03 -4.59092e-03 -2.41795e-02 -5.11320e-03 1.90783e-03 -1.50563e-03 7.87380e-04 -1.10240e-03 3.45305e-04 -1.05817e-03 -3.38095e-05 -1.24652e-03 -5.62377e-04
1.69128e-04 -2.17840e-04 2.74319e-04 -3.70603e-04 4.28567e-04 -6.13664e-04 7.28273e-04 -1.17395e-03 1.78249e-03 -5.11320e-03 -2.67201e-02 -5.66196e-03 1.99955e-03 -1.72834e-03 7.19464e-04 -1.35324e-03 1.40078e-04 -1.44457e-03 -4.89037e-04 -2.00721e-03
-1.59299e-04 1.96381e-04 -2.69037e-04 3.07205e-04 -4.29581e-04 4.59978e-04 -7.00598e-04 7.72790e-04 -1.32669e-03 1.90783e-03 -5.66196e-03 -2.92941e-02 -6.25482e-03 2.03237e-03 -2.03182e-03 5.38614e-04 -1.76704e-03 -3.13003e-04 -2.23358e-03 -1.62790e-03
1.48490e-04 -1.91903e-04 2.30434e-04 -3.19706e-04 3.29359e-04 -4.96542e-04 4.77671e-04 -8.03170e-04 7.96804e-04 -1.50563e-03 1.99955e-03 -6.25482e-03 -3.19271e-02 -6.92893e-03 1.95143e-03 -2.50001e-03 1.07014e-04 -2.58916e-03 -1.46025e-03 -4.16129e-03
-1.41883e-04 1.71182e-04 -2.39931e-04 2.51488e-04 -3.76269e-04 3.37302e-04 -5.78073e-04 4.74885e-04 -9.31281e-04 7.87380e-04 -1.72834e-03 2.03237e-03 -6.92893e-03 -3.46739e-02 -7.76861e-03 1.61802e-03 -3.38029e-03 -1.02618e-03 -4.56411e-03 -4.17920e-03
1.32668e-04 -1.73403e-04 1.96897e-04 -2.90698e-04 2.57444e-04 -4.45860e-04 3.24784e-04 -6.84141e-04 4.38986e-04 -1.10240e-03 7.19464e-04 -2.03182e-03 1.95143e-03 -7.76861e-03 -3.76737e-02 -9.02222e-03 5.78615e-04 -5.42275e-03 -3.74594e-03 -7.66863e-03
-1.28538e-04 1.50947e-04 -2.21624e-04 2.05920e-04 -3.52267e-04 2.42863e-04 -5.38596e-04 2.79617e-04 -8.32088e-04 3.45305e-04 -1.35324e-03 5.38614e-04 -2.50001e-03 1.61802e-03 -9.02222e-03 -4.13809e-02 -1.14426e-02 -2.05621e-03 -8.60242e-03 -4.49196e-03
1.19943e-04 -1.60667e-04 1.67450e-04 -2.77410e-04 1.94062e-04 -4.35090e-04 1.96202e-04 -6.71666e-04 1.77687e-04 -1.05817e-03 1.40078e-04 -1.76704e-03 1.07014e-04 -3.38029e-03 5.78615e-04 -1.14426e-02 -4.66864e-02 -1.50041e-02 -2.70629e-03 -2.58853e-03
-1.18260e-04 1.32836e-04 -2.12532e-04 1.62192e-04 -3.51850e-04 1.50728e-04 -5.56220e-04 9.40998e-05 -8.80724e-04 -3.38095e-05 -1.44457e-03 -3.13003e-04 -2.58916e-03 -1.02618e-03 -5.42275e-03 -2.05621e-03 -1.50041e-02 -5.00034e-02 -9.34151e-03 1.43273e-02
1.09230e-04 -1.52838e-04 1.38190e-04 -2.79432e-04 1.25957e-04 -4.61975e-04 5.35663e-05 -7.50571e-04 -1.14973e-04 -1.24652e-03 -4.89037e-04 -2.23358e-03 -1.46025e-03 -4.56411e-03 -3.74594e-03 -8.60242e-03 -2.70629e-03 -9.34151e-03 -3.56095e-02 1.32394e-02
-1.10210e-04 1.15501e-04 -2.12846e-04 1.12733e-04 -3.78581e-04 3.77580e-05 -6.41842e-04 -1.47334e-04 -1.09707e-03 -5.62377e-04 -2.00721e-03 -1.62790e-03 -4.16129e-03 -4.17920e-03 -7.66863e-03 -4.49196e-03 -2.58853e-03 1.43273e-02 1.32394e-02 -2.54743e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_46-47.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.44637e-03 -7.54225e-04 4.54572e-04 -3.54636e-04 2.98581e-04 -2.60234e-04 2.31286e-04 -2.09284e-04 1.90838e-04 -1.76716e-04 1.63430e-04 -1.53997e-04 1.43488e-04 -1.37200e-04 1.28209e-04 -1.24361e-04 1.15893e-04 -1.14517e-04 1.05517e-04 -1.06851e-04
-7.54225e-04 -3.97619e-03 -1.13564e-03 5.77470e-04 -4.29051e-04 3.54283e-04 -3.07856e-04 2.71119e-04 -2.47611e-04 2.22592e-04 -2.10710e-04 1.89614e-04 -1.85723e-04 1.65204e-04 -1.67985e-04 1.45502e-04 -1.55981e-04 1.27716e-04 -1.48835e-04 1.10482e-04
4.54572e-04 -1.13564e-03 -6.36928e-03 -1.60198e-03 7.54206e-04 -5.42440e-04 4.37494e-04 -3.79592e-04 3.27443e-04 -3.04255e-04 2.64769e-04 -2.60542e-04 2.22155e-04 -2.32653e-04 1.89444e-04 -2.15473e-04 1.60411e-04 -2.07540e-04 1.31109e-04 -2.09278e-04
-3.54636e-04 5.77470e-04 -1.60198e-03 -8.75276e-03 -2.06737e-03 9.27889e-04 -6.53948e-04 5.13721e-04 -4.48754e-04 3.74454e-04 -3.59044e-04 2.96069e-04 -3.10182e-04 2.41693e-04 -2.82851e-04 1.96802e-04 -2.71224e-04 1.53007e-04 -2.75344e-04 1.02382e-04
2.98581e-04 -4.29051e-04 7.54206e-04 -2.06737e-03 -1.11332e-02 -2.53358e-03 1.09838e-03 -7.66894e-04 5.83993e-04 -5.19626e-04 4.13329e-04 -4.16849e-04 3.16523e-04 -3.66187e-04 2.45828e-04 -3.44516e-04 1.82589e-04 -3.46869e-04 1.13110e-04 -3.78044e-04
-2.60234e-04 3.54283e-04 -5.42440e-04 9.27889e-04 -2.53358e-03 -1.35137e-02 -3.00255e-03 1.26473e-03 -8.83693e-04 6.47787e-04 -5.95560e-04 4.42650e-04 -4.83074e-04 3.22382e-04 -4.35871e-04 2.28637e-04 -4.28710e-04 1.35226e-04 -4.60993e-04 1.70279e-05
2.31286e-04 -3.07856e-04 4.37494e-04 -6.53948e-04 1.09838e-03 -3.00255e-03 -1.58967e-02 -3.47606e-03 1.42550e-03 -1.00680e-03 7.02801e-04 -6.81267e-04 4.57818e-04 -5.64516e-04 3.06920e-04 -5.30009e-04 1.77572e-04 -5.54135e-04 2.95413e-05 -6.52048e-04
-2.09284e-04 2.71119e-04 -3.79592e-04 5.13721e-04 -7.66894e-04 1.26473e-03 -3.47606e-03 -1.82843e-02 -3.95628e-03 1.57793e-03 -1.14055e-03 7.43925e-04 -7.83256e-04 4.51593e-04 -6.71831e-04 2.56924e-04 -6.67508e-04 6.63531e-05 -7.60282e-04 -1.92013e-04
1.90838e-04 -2.47611e-04 3.27443e-04 -4.48754e-04 5.83993e-04 -8.83693e-04 1.42550e-03 -3.95628e-03 -2.06796e-02 -4.44745e-03 1.71662e-03 -1.29128e-03 7.63596e-04 -9.12143e-04 4.10302e-04 -8.24134e-04 1.45279e-04 -8.88751e-04 -1.64431e-04 -1.14073e-03
-1.76716e-04 2.22592e-04 -3.04255e-04 3.74454e-04 -5.19626e-04 6.47787e-04 -1.00680e-03 1.57793e-03 -4.44745e-03 -2.30883e-02 -4.95586e-03 1.83383e-03 -1.46959e-03 7.47829e-04 -1.08721e-03 3.06216e-04 -1.06252e-03 -8.88925e-05 -1.28954e-03 -6.76833e-04
1.63430e-04 -2.10710e-04 2.64769e-04 -3.59044e-04 4.13329e-04 -5.95560e-04 7.02801e-04 -1.14055e-03 1.71662e-03 -4.95586e-03 -2.55182e-02 -5.49213e-03 1.91538e-03 -1.69488e-03 6.68464e-04 -1.35009e-03 7.73412e-05 -1.48456e-03 -6.11153e-04 -2.16935e-03
-1.53997e-04 1.89614e-04 -2.60542e-04 2.96069e-04 -4.16849e-04 4.42650e-04 -6.81267e-04 7.43925e-04 -1.29128e-03 1.83383e-03 -5.49213e-03 -2.79837e-02 -6.07572e-03 1.93288e-03 -2.00912e-03 4.62728e-04 -1.79963e-03 -4.44559e-04 -2.39500e-03 -1.95798e-03
1.43488e-04 -1.85723e-04 2.22155e-04 -3.10182e-04 3.16523e-04 -4.83074e-04 4.57818e-04 -7.83256e-04 7.63596e-04 -1.46959e-03 1.91538e-03 -6.07572e-03 -3.05132e-02 -6.74881e-03 1.82306e-03 -2.51204e-03 -3.95051e-05 -2.74451e-03 -1.80381e-03 -4.59093e-03
-1.37200e-04 1.65204e-04 -2.32653e-04 2.41693e-04 -3.66187e-04 3.22382e-04 -5.64516e-04 4.51593e-04 -9.12143e-04 7.47829e-04 -1.69488e-03 1.93288e-03 -6.74881e-03 -3.31702e-02 -7.61154e-03 1.41470e-03 -3.51487e-03 -1.38809e-03 -4.99084e-03 -4.61374e-03
1.28209e-04 -1.67985e-04 1.89444e-04 -2.82851e-04 2.45828e-04 -4.35871e-04 3.06920e-04 -6.71831e-04 4.10302e-04 -1.08721e-03 6.68464e-04 -2.00912e-03 1.82306e-03 -7.61154e-03 -3.61264e-02 -8.97644e-03 1.54629e-04 -5.82968e-03 -4.20092e-03 -7.33676e-03
-1.24361e-04 1.45502e-04 -2.15473e-04 1.96802e-04 -3.44516e-04 2.28637e-04 -5.30009e-04 2.56924e-04 -8.24134e-04 3.06216e-04 -1.35009e-03 4.62728e-04 -2.51204e-03 1.41470e-03 -8.97644e-03 -3.99360e-02 -1.16585e-02 -2.57777e-03 -8.24400e-03 -2.43680e-03
1.15893e-04 -1.55981e-04 1.60411e-04 -2.71224e-04 1.82589e-04 -4.28710e-04 1.77572e-04 -6.67508e-04 1.45279e-04 -1.06252e-03 7.73412e-05 -1.79963e-03 -3.95051e-05 -3.51487e-03 1.54629e-04 -1.16585e-02 -4.52206e-02 -1.44401e-02 -7.08624e-04 1.96954e-03
-1.14517e-04 1.27716e-04 -2.07540e-04 1.53007e-04 -3.46869e-04 1.35226e-04 -5.54135e-04 6.63531e-05 -8.88751e-04 -8.88925e-05 -1.48456e-03 -4.44559e-04 -2.74451e-03 -1.38809e-03 -5.82968e-03 -2.57777e-03 -1.44401e-02 -4.58954e-02 -4.55229e-03 1.92755e-02
1.05517e-04 -1.48835e-04 1.31109e-04 -2.75344e-04 1.13110e-04 -4.60993e-04 2.95413e-05 -7.60282e-04 -1.64431e-04 -1.28954e-03 -6.11153e-04 -2.39500e-03 -1.80381e-03 -4.99084e-03 -4.20092e-03 -8.24400e-03 -7.08624e-04 -4.55229e-03 -2.84274e-02 1.45465e-02
-1.06851e-04 1.10482e-04 -2.09278e-04 1.02382e-04 -3.78044e-04 1.70279e-05 -6.52048e-04 -1.92013e-04 -1.14073e-03 -6.76833e-04 -2.16935e-03 -1.95798e-03 -4.59093e-03 -4.61374e-03 -7.33676e-03 -2.43680e-03 1.96954e-03 1.92755e-02 1.45465e-02 -2.94489e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_47-48.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.35452e-03 -7.20080e-04 4.34118e-04 -3.39073e-04 2.85326e-04 -2.48533e-04 2.20784e-04 -1.99747e-04 1.82095e-04 -1.68647e-04 1.55925e-04 -1.46991e-04 1.36909e-04 -1.31005e-04 1.22346e-04 -1.18816e-04 1.10577e-04 -1.09511e-04 1.00655e-04 -1.02316e-04
-7.20080e-04 -3.74155e-03 -1.08469e-03 5.50881e-04 -4.10140e-04 3.38513e-04 -2.94033e-04 2.58752e-04 -2.36405e-04 2.12297e-04 -2.01234e-04 1.80765e-04 -1.77477e-04 1.57428e-04 -1.60700e-04 1.38481e-04 -1.49555e-04 1.21232e-04 -1.43162e-04 1.04294e-04
4.34118e-04 -1.08469e-03 -5.99593e-03 -1.53003e-03 7.19269e-04 -5.18605e-04 4.17986e-04 -3.62677e-04 3.12375e-04 -2.90700e-04 2.52304e-04 -2.49125e-04 2.11465e-04 -2.22763e-04 1.79958e-04 -2.06891e-04 1.51683e-04 -2.00190e-04 1.22689e-04 -2.03322e-04
-3.39073e-04 5.50881e-04 -1.53003e-03 -8.24084e-03 -1.97460e-03 8.84764e-04 -6.25400e-04 4.90691e-04 -4.29032e-04 3.56954e-04 -3.43429e-04 2.81708e-04 -2.97148e-04 2.29314e-04 -2.71781e-04 1.85638e-04 -2.61923e-04 1.42296e-04 -2.68077e-04 9.10443e-05
2.85326e-04 -4.10140e-04 7.19269e-04 -1.97460e-03 -1.04828e-02 -2.42008e-03 1.04712e-03 -7.33743e-04 5.57546e-04 -4.97234e-04 3.93529e-04 -3.99368e-04 3.00282e-04 -3.51906e-04 2.31663e-04 -3.32776e-04 1.69324e-04 -3.37844e-04 9.92269e-05 -3.73237e-04
-2.48533e-04 3.38513e-04 -5.18605e-04 8.84764e-04 -2.42008e-03 -1.27249e-02 -2.86837e-03 1.20535e-03 -8.45985e-04 6.17967e-04 -5.70613e-04 4.20484e-04 -4.64042e-04 3.04083e-04 -4.20812e-04 2.12163e-04 -4.17300e-04 1.18519e-04 -4.54746e-04 -3.90040e-06
2.20784e-04 -2.94033e-04 4.17986e-04 -6.25400e-04 1.04712e-03 -2.86837e-03 -1.49696e-02 -3.32122e-03 1.35801e-03 -9.64603e-04 6.69485e-04 -6.54042e-04 4.33047e-04 -5.44378e-04 2.85967e-04 -5.15186e-04 1.57331e-04 -5.45662e-04 5.24905e-06 -6.55524e-04
-1.99747e-04 2.58752e-04 -3.62677e-04 4.90691e-04 -7.33743e-04 1.20535e-03 -3.32122e-03 -1.72189e-02 -3.78085e-03 1.50216e-03 -1.09411e-03 7.06839e-04 -7.54186e-04 4.23573e-04 -6.51613e-04 2.31772e-04 -6.55615e-04 3.79909e-05 -7.61998e-04 -2.36274e-04
1.82095e-04 -2.36405e-04 3.12375e-04 -4.29032e-04 5.57546e-04 -8.45985e-04 1.35801e-03 -3.78085e-03 -1.94761e-02 -4.25166e-03 1.63229e-03 -1.24103e-03 7.22060e-04 -8.82261e-04 3.77425e-04 -8.06600e-04 1.11408e-04 -8.87284e-04 -2.13782e-04 -1.17677e-03
-1.68647e-04 2.12297e-04 -2.90700e-04 3.56954e-04 -4.97234e-04 6.17967e-04 -9.64603e-04 1.50216e-03 -4.25166e-03 -2.17470e-02 -4.74013e-03 1.74024e-03 -1.41657e-03 7.00190e-04 -1.05933e-03 2.63834e-04 -1.05536e-03 -1.44733e-04 -1.32336e-03 -7.95726e-04
1.55925e-04 -2.01234e-04 2.52304e-04 -3.43429e-04 3.93529e-04 -5.70613e-04 6.69485e-04 -1.09411e-03 1.63229e-03 -4.74013e-03 -2.40398e-02 -5.25751e-03 1.81086e-03 -1.64193e-03 6.09986e-04 -1.33204e-03 1.19147e-05 -1.51319e-03 -7.38725e-04 -2.32887e-03
-1.46991e-04 1.80765e-04 -2.49125e-04 2.81708e-04 -3.99368e-04 4.20484e-04 -6.54042e-04 7.06839e-04 -1.24103e-03 1.74024e-03 -5.25751e-03 -2.63699e-02 -5.82508e-03 1.81262e-03 -1.96417e-03 3.79666e-04 -1.81726e-03 -5.83714e-04 -2.55164e-03 -2.28460e-03
1.36909e-04 -1.77477e-04 2.11465e-04 -2.97148e-04 3.00282e-04 -4.64042e-04 4.33047e-04 -7.54186e-04 7.22060e-04 -1.41657e-03 1.81086e-03 -5.82508e-03 -2.87688e-02 -6.49012e-03 1.67321e-03 -2.50119e-03 -1.98483e-04 -2.89135e-03 -2.14602e-03 -4.92172e-03
-1.31005e-04 1.57428e-04 -2.22763e-04 2.29314e-04 -3.51906e-04 3.04083e-04 -5.44378e-04 4.23573e-04 -8.82261e-04 7.00190e-04 -1.64193e-03 1.81262e-03 -6.49012e-03 -3.13092e-02 -7.37104e-03 1.18354e-03 -3.63254e-03 -1.75373e-03 -5.31352e-03 -4.73921e-03
1.22346e-04 -1.60700e-04 1.79958e-04 -2.71781e-04 2.31663e-04 -4.20812e-04 2.85967e-04 -6.51613e-04 3.77425e-04 -1.05933e-03 6.09986e-04 -1.96417e-03 1.67321e-03 -7.37104e-03 -3.42006e-02 -8.84897e-03 -2.89442e-04 -6.12284e-03 -4.34916e-03 -6.30963e-03
-1.18816e-04 1.38481e-04 -2.06891e-04 1.85638e-04 -3.32776e-04 2.12163e-04 -5.15186e-04 2.31772e-04 -8.06600e-04 2.63834e-04 -1.33204e-03 3.79666e-04 -2.50119e-03 1.18354e-03 -8.84897e-03 -3.80773e-02 -1.16912e-02 -2.80813e-03 -7.17562e-03 4.39225e-04
1.10577e-04 -1.49555e-04 1.51683e-04 -2.61923e-04 1.69324e-04 -4.17300e-04 1.57331e-04 -6.55615e-04 1.11408e-04 -1.05536e-03 1.19147e-05 -1.81726e-03 -1.98483e-04 -3.63254e-03 -2.89442e-04 -1.16912e-02 -4.30015e-02 -1.30903e-02 2.09613e-03 6.62273e-03
-1.09511e-04 1.21232e-04 -2.00190e-04 1.42296e-04 -3.37844e-04 1.18519e-04 -5.45662e-04 3.79909e-05 -8.87284e-04 -1.44733e-04 -1.51319e-03 -5.83714e-04 -2.89135e-03 -1.75373e-03 -6.12284e-03 -2.80813e-03 -1.30903e-02 -4.04896e-02 4.10368e-04 2.23342e-02
1.00655e-04 -1.43162e-04 1.22689e-04 -2.68077e-04 9.92269e-05 -4.54746e-04 5.24905e-06 -7.61998e-04 -2.13782e-04 -1.32336e-03 -7.38725e-04 -2.55164e-03 -2.14602e-03 -5.31352e-03 -4.34916e-03 -7.17562e-03 2.09613e-03 4.10368e-04 -2.26206e-02 1.26117e-02
-1.02316e-04 1.04294e-04 -2.03322e-04 9.10443e-05 -3.73237e-04 -3.90040e-06 -6.55524e-04 -2.36274e-04 -1.17677e-03 -7.95726e-04 -2.32887e-03 -2.28460e-03 -4.92172e-03 -4.73921e-03 -6.30963e-03 4.39225e-04 6.62273e-03 2.23342e-02 1.26117e-02 -3.45597e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_48-49.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.26364e-03 -6.85468e-04 4.13516e-04 -3.23316e-04 2.71910e-04 -2.36713e-04 2.10199e-04 -1.90148e-04 1.73309e-04 -1.60545e-04 1.48400e-04 -1.39968e-04 1.30325e-04 -1.24801e-04 1.16487e-04 -1.13268e-04 1.05272e-04 -1.04499e-04 9.58084e-05 -9.77753e-05
-6.85468e-04 -3.50814e-03 -1.03277e-03 5.24184e-04 -3.91027e-04 3.22566e-04 -2.80075e-04 2.46299e-04 -2.25127e-04 2.01968e-04 -1.91711e-04 1.71914e-04 -1.69193e-04 1.49673e-04 -1.53383e-04 1.31494e-04 -1.43086e-04 1.14811e-04 -1.37431e-04 9.81890e-05
4.13516e-04 -1.03277e-03 -5.62435e-03 -1.45671e-03 6.84238e-04 -4.94522e-04 3.98269e-04 -3.45593e-04 2.97221e-04 -2.77040e-04 2.39826e-04 -2.37623e-04 2.00812e-04 -2.12794e-04 1.70542e-04 -1.98212e-04 1.43072e-04 -1.92707e-04 1.14444e-04 -1.97193e-04
-3.23316e-04 5.24184e-04 -1.45671e-03 -7.73124e-03 -1.88004e-03 8.41554e-04 -5.96547e-04 4.67431e-04 -4.09087e-04 3.39387e-04 -3.27654e-04 2.67378e-04 -2.83969e-04 2.17036e-04 -2.60542e-04 1.74651e-04 -2.52403e-04 1.31848e-04 -2.60521e-04 8.00244e-05
2.71910e-04 -3.91027e-04 6.84238e-04 -1.88004e-03 -9.83529e-03 -2.30435e-03 9.95785e-04 -7.00209e-04 5.30866e-04 -4.74540e-04 3.73705e-04 -3.81653e-04 2.84147e-04 -3.37369e-04 2.17725e-04 -3.20718e-04 1.56412e-04 -3.28411e-04 8.57823e-05 -3.68013e-04
-2.36713e-04 3.22566e-04 -4.94522e-04 8.41554e-04 -2.30435e-03 -1.19396e-02 -2.73152e-03 1.14594e-03 -8.07788e-04 5.87934e-04 -5.45262e-04 3.98364e-04 -4.44643e-04 2.86025e-04 -4.05325e-04 1.96113e-04 -4.05352e-04 1.02368e-04 -4.47931e-04 -2.43485e-05
2.10199e-04 -2.80075e-04 3.98269e-04 -5.96547e-04 9.95785e-04 -2.73152e-03 -1.40465e-02 -3.16324e-03 1.29053e-03 -9.21788e-04 6.36009e-04 -6.26255e-04 4.08461e-04 -5.23678e-04 2.65468e-04 -4.99686e-04 1.37743e-04 -5.36467e-04 -1.84272e-05 -6.58732e-04
-1.90148e-04 2.46299e-04 -3.45593e-04 4.67431e-04 -7.00209e-04 1.14594e-03 -3.16324e-03 -1.61580e-02 -3.60175e-03 1.42651e-03 -1.04688e-03 6.69711e-04 -7.24328e-04 3.95955e-04 -6.30559e-04 2.07318e-04 -6.42837e-04 1.03540e-05 -7.63287e-04 -2.81318e-04
1.73309e-04 -2.25127e-04 2.97221e-04 -4.09087e-04 5.30866e-04 -8.07788e-04 1.29053e-03 -3.60175e-03 -1.82776e-02 -4.05164e-03 1.54823e-03 -1.18973e-03 6.80682e-04 -8.51288e-04 3.45196e-04 -7.87998e-04 7.83164e-05 -8.85224e-04 -2.63851e-04 -1.21650e-03
-1.60545e-04 2.01968e-04 -2.77040e-04 3.39387e-04 -4.74540e-04 5.87934e-04 -9.21788e-04 1.42651e-03 -4.05164e-03 -2.04111e-02 -4.51956e-03 1.64716e-03 -1.36216e-03 6.52938e-04 -1.03010e-03 2.22180e-04 -1.04741e-03 -2.01275e-04 -1.36083e-03 -9.23717e-04
1.48400e-04 -1.91711e-04 2.39826e-04 -3.27654e-04 3.73705e-04 -5.45262e-04 6.36009e-04 -1.04688e-03 1.54823e-03 -4.51956e-03 -2.25672e-02 -5.01734e-03 1.70710e-03 -1.58730e-03 5.51955e-04 -1.31290e-03 -5.43007e-05 -1.54537e-03 -8.75590e-04 -2.49986e-03
-1.39968e-04 1.71914e-04 -2.37623e-04 2.67378e-04 -3.81653e-04 3.98364e-04 -6.26255e-04 6.69711e-04 -1.18973e-03 1.64716e-03 -5.01734e-03 -2.47622e-02 -5.56822e-03 1.69323e-03 -1.91777e-03 2.95490e-04 -1.83817e-03 -7.32419e-04 -2.71979e-03 -2.59813e-03
1.30325e-04 -1.69193e-04 2.00812e-04 -2.83969e-04 2.84147e-04 -4.44643e-04 4.08461e-04 -7.24328e-04 6.80682e-04 -1.36216e-03 1.70710e-03 -5.56822e-03 -2.70311e-02 -6.22507e-03 1.52269e-03 -2.49330e-03 -3.67475e-04 -3.04954e-03 -2.47506e-03 -5.13176e-03
-1.24801e-04 1.49673e-04 -2.12794e-04 2.17036e-04 -3.37369e-04 2.86025e-04 -5.23678e-04 3.95955e-04 -8.51288e-04 6.52938e-04 -1.58730e-03 1.69323e-03 -6.22507e-03 -2.94570e-02 -7.12823e-03 9.42765e-04 -3.76129e-03 -2.10645e-03 -5.51359e-03 -4.50601e-03
1.16487e-04 -1.53383e-04 1.70542e-04 -2.60542e-04 2.17725e-04 -4.05325e-04 2.65468e-04 -6.30559e-04 3.45196e-04 -1.03010e-03 5.51955e-04 -1.91777e-03 1.52269e-03 -7.12823e-03 -3.22931e-02 -8.72701e-03 -7.20000e-04 -6.29197e-03 -4.13556e-03 -4.66370e-03
-1.13268e-04 1.31494e-04 -1.98212e-04 1.74651e-04 -3.20718e-04 1.96113e-04 -4.99686e-04 2.07318e-04 -7.87998e-04 2.22180e-04 -1.31290e-03 2.95490e-04 -2.49330e-03 9.42765e-04 -8.72701e-03 -3.62142e-02 -1.15934e-02 -2.67398e-03 -5.48322e-03 3.77311e-03
1.05272e-04 -1.43086e-04 1.43072e-04 -2.52403e-04 1.56412e-04 -4.05352e-04 1.37743e-04 -6.42837e-04 7.83164e-05 -1.04741e-03 -5.43007e-05 -1.83817e-03 -3.67475e-04 -3.76129e-03 -7.20000e-04 -1.15934e-02 -4.04269e-02 -1.11077e-02 5.36212e-03 1.06400e-02
-1.04499e-04 1.14811e-04 -1.92707e-04 1.31848e-04 -3.28411e-04 1.02368e-04 -5.36467e-04 1.03540e-05 -8.85224e-04 -2.01275e-04 -1.54537e-03 -7.32419e-04 -3.04954e-03 -2.10645e-03 -6.29197e-03 -2.67398e-03 -1.11077e-02 -3.46321e-02 4.74231e-03 2.31378e-02
9.58084e-05 -1.37431e-04 1.14444e-04 -2.60521e-04 8.57823e-05 -4.47931e-04 -1.84272e-05 -7.63287e-04 -2.63851e-04 -1.36083e-03 -8.75590e-04 -2.71979e-03 -2.47506e-03 -5.51359e-03 -4.13556e-03 -5.48322e-03 5.36212e-03 4.74231e-03 -1.90831e-02 8.29118e-03
-9.77753e-05 9.81890e-05 -1.97193e-04 8.00244e-05 -3.68013e-04 -2.43485e-05 -6.58732e-04 -2.81318e-04 -1.21650e-03 -9.23717e-04 -2.49986e-03 -2.59813e-03 -5.13176e-03 -4.50601e-03 -4.66370e-03 3.77311e-03 1.06400e-02 2.31378e-02 8.29118e-03 -3.91704e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_49-50.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.17391e-03 -6.50445e-04 3.92778e-04 -3.07380e-04 2.58347e-04 -2.24788e-04 1.99539e-04 -1.80493e-04 1.64484e-04 -1.52410e-04 1.40855e-04 -1.32923e-04 1.23731e-04 -1.18579e-04 1.10622e-04 -1.07707e-04 9.99694e-05 -9.94689e-05 9.09666e-05 -9.32134e-05
-6.50445e-04 -3.27639e-03 -9.80003e-04 4.97400e-04 -3.71724e-04 3.06457e-04 -2.65997e-04 2.33771e-04 -2.13781e-04 1.91607e-04 -1.82137e-04 1.63059e-04 -1.60864e-04 1.41929e-04 -1.46024e-04 1.24534e-04 -1.36556e-04 1.08445e-04 -1.31618e-04 9.21608e-05
3.92778e-04 -9.80003e-04 -5.25519e-03 -1.38217e-03 6.49136e-04 -4.70202e-04 3.78360e-04 -3.28350e-04 2.81992e-04 -2.63279e-04 2.27338e-04 -2.26029e-04 1.90190e-04 -2.02732e-04 1.61191e-04 -1.89413e-04 1.34571e-04 -1.85057e-04 1.06376e-04 -1.90849e-04
-3.07380e-04 4.97400e-04 -1.38217e-03 -7.22487e-03 -1.78388e-03 7.98285e-04 -5.67397e-04 4.43960e-04 -3.88931e-04 3.21764e-04 -3.11723e-04 2.53083e-04 -2.70635e-04 2.04859e-04 -2.49110e-04 1.63838e-04 -2.42625e-04 1.21671e-04 -2.52620e-04 6.93450e-05
2.58347e-04 -3.71724e-04 6.49136e-04 -1.78388e-03 -9.19184e-03 -2.18665e-03 9.44414e-04 -6.66297e-04 5.03974e-04 -4.51556e-04 3.53870e-04 -3.63698e-04 2.68126e-04 -3.22554e-04 2.04019e-04 -3.08300e-04 1.43867e-04 -3.18503e-04 7.28129e-05 -3.62265e-04
-2.24788e-04 3.06457e-04 -4.70202e-04 7.98285e-04 -2.18665e-03 -1.11591e-02 -2.59229e-03 1.08652e-03 -7.69108e-04 5.57716e-04 -5.19516e-04 3.76315e-04 -4.24863e-04 2.68228e-04 -3.89368e-04 1.80516e-04 -3.92794e-04 8.68215e-05 -4.40427e-04 -4.42241e-05
1.99539e-04 -2.65997e-04 3.78360e-04 -5.67397e-04 9.44414e-04 -2.59229e-03 -1.31290e-02 -3.00244e-03 1.22312e-03 -8.78353e-04 6.02409e-04 -5.97904e-04 3.84095e-04 -5.02381e-04 2.45466e-04 -4.83439e-04 1.18868e-04 -5.26417e-04 -4.13785e-05 -6.61528e-04
-1.80493e-04 2.33771e-04 -3.28350e-04 4.43960e-04 -6.66297e-04 1.08652e-03 -3.00244e-03 -1.51035e-02 -3.41938e-03 1.35102e-03 -9.98819e-04 6.32595e-04 -6.93663e-04 3.68799e-04 -6.08606e-04 1.83641e-04 -6.29041e-04 -1.64289e-05 -7.63995e-04 -3.27153e-04
1.64484e-04 -2.13781e-04 2.81992e-04 -3.88931e-04 5.03974e-04 -7.69108e-04 1.22312e-03 -3.41938e-03 -1.70862e-02 -3.84783e-03 1.46451e-03 -1.13733e-03 6.39544e-04 -8.19174e-04 3.13716e-04 -7.68202e-04 4.61540e-05 -8.82414e-04 -3.14629e-04 -1.25978e-03
-1.52410e-04 1.91607e-04 -2.63279e-04 3.21764e-04 -4.51556e-04 5.57716e-04 -8.78353e-04 1.35102e-03 -3.84783e-03 -1.90831e-02 -4.29458e-03 1.55467e-03 -1.30628e-03 6.06198e-04 -9.99404e-04 1.81431e-04 -1.03853e-03 -2.58489e-04 -1.40178e-03 -1.05885e-03
1.40855e-04 -1.82137e-04 2.27338e-04 -3.11723e-04 3.53870e-04 -5.19516e-04 6.02409e-04 -9.98819e-04 1.46451e-03 -4.29458e-03 -2.11030e-02 -4.77207e-03 1.60426e-03 -1.53085e-03 4.94574e-04 -1.29254e-03 -1.21250e-04 -1.58093e-03 -1.01973e-03 -2.67196e-03
-1.32923e-04 1.63059e-04 -2.26029e-04 2.53083e-04 -3.63698e-04 3.76315e-04 -5.97904e-04 6.32595e-04 -1.13733e-03 1.55467e-03 -4.77207e-03 -2.31635e-02 -5.30558e-03 1.57493e-03 -1.86977e-03 2.10281e-04 -1.86223e-03 -8.88590e-04 -2.88892e-03 -2.86653e-03
1.23731e-04 -1.60864e-04 1.90190e-04 -2.70635e-04 2.68126e-04 -4.24863e-04 3.84095e-04 -6.93663e-04 6.39544e-04 -1.30628e-03 1.60426e-03 -5.30558e-03 -2.53029e-02 -5.95413e-03 1.37159e-03 -2.48820e-03 -5.44341e-04 -3.20843e-03 -2.75833e-03 -5.15900e-03
-1.18579e-04 1.41929e-04 -2.02732e-04 2.04859e-04 -3.22554e-04 2.68228e-04 -5.02381e-04 3.68799e-04 -8.19174e-04 6.06198e-04 -1.53085e-03 1.57493e-03 -5.95413e-03 -2.76168e-02 -6.88363e-03 6.94562e-04 -3.89033e-03 -2.41323e-03 -5.52819e-03 -3.86369e-03
1.10622e-04 -1.46024e-04 1.61191e-04 -2.49110e-04 2.04019e-04 -3.89368e-04 2.45466e-04 -6.08606e-04 3.13716e-04 -9.99404e-04 4.94574e-04 -1.86977e-03 1.37159e-03 -6.88363e-03 -3.04053e-02 -8.60039e-03 -1.10379e-03 -6.27363e-03 -3.50903e-03 -2.50092e-03
-1.07707e-04 1.24534e-04 -1.89413e-04 1.63838e-04 -3.08300e-04 1.80516e-04 -4.83439e-04 1.83641e-04 -7.68202e-04 1.81431e-04 -1.29254e-03 2.10281e-04 -2.48820e-03 6.94562e-04 -8.60039e-03 -3.43175e-02 -1.13021e-02 -2.12386e-03 -3.26938e-03 7.15281e-03
9.99694e-05 -1.36556e-04 1.34571e-04 -2.42625e-04 1.43867e-04 -3.92794e-04 1.18868e-04 -6.29041e-04 4.61540e-05 -1.03853e-03 -1.21250e-04 -1.86223e-03 -5.44341e-04 -3.89033e-03 -1.10379e-03 -1.13021e-02 -3.74496e-02 -8.59608e-03 8.67529e-03 1.34560e-02
-9.94689e-05 1.08445e-04 -1.85057e-04 1.21671e-04 -3.18503e-04 8.68215e-05 -5.26417e-04 -1.64289e-05 -8.82414e-04 -2.58489e-04 -1.58093e-03 -8.88590e-04 -3.20843e-03 -2.41323e-03 -6.27363e-03 -2.12386e-03 -8.59608e-03 -2.87420e-02 7.87545e-03 2.16830e-02
9.09666e-05 -1.31618e-04 1.06376e-04 -2.52620e-04 7.28129e-05 -4.40427e-04 -4.13785e-05 -7.63995e-04 -3.14629e-04 -1.40178e-03 -1.01973e-03 -2.88892e-03 -2.75833e-03 -5.52819e-03 -3.50903e-03 -3.26938e-03 8.67529e-03 7.87545e-03 -1.78230e-02 2.75289e-03
-9.32134e-05 9.21608e-05 -1.90849e-04 6.93450e-05 -3.62265e-04 -4.42241e-05 -6.61528e-04 -3.27153e-04 -1.25978e-03 -1.05885e-03 -2.67196e-03 -2.86653e-03 -5.15900e-03 -3.86369e-03 -2.50092e-03 7.15281e-03 1.34560e-02 2.16830e-02 2.75289e-03 -4.18502e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_5-6.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.16281e-03 -1.09977e-03 7.52510e-04 -5.90680e-04 4.90290e-04 -4.20926e-04 3.69890e-04 -3.30835e-04 2.99801e-04 -2.74706e-04 2.53701e-04 -2.36153e-04 2.20845e-04 -2.07845e-04 1.96070e-04 -1.86050e-04 1.76604e-04 -1.68671e-04 1.60830e-04 -1.54443e-04
-1.09977e-03 -7.85181e-03 -1.56486e-03 9.45679e-04 -7.11503e-04 5.80270e-04 -4.94733e-04 4.33356e-04 -3.87743e-04 3.51222e-04 -3.22702e-04 2.97869e-04 -2.78403e-04 2.59914e-04 -2.45968e-04 2.31204e-04 -2.21029e-04 2.08523e-04 -2.01171e-04 1.90010e-04
7.52510e-04 -1.56486e-03 -1.25258e-02 -2.17516e-03 1.23337e-03 -8.97973e-04 7.18381e-04 -6.06106e-04 5.26735e-04 -4.70041e-04 4.23798e-04 -3.89873e-04 3.58294e-04 -3.36272e-04 3.12138e-04 -2.97504e-04 2.77327e-04 -2.67980e-04 2.49782e-04 -2.44685e-04
-5.90680e-04 9.45679e-04 -2.17516e-03 -1.71845e-02 -2.78853e-03 1.51972e-03 -1.07990e-03 8.49299e-04 -7.09555e-04 6.10852e-04 -5.43547e-04 4.86589e-04 -4.48390e-04 4.08974e-04 -3.86033e-04 3.54845e-04 -3.41645e-04 3.14186e-04 -3.08320e-04 2.81986e-04
4.90290e-04 -7.11503e-04 1.23337e-03 -2.78853e-03 -2.18360e-02 -3.40323e-03 1.80532e-03 -1.26005e-03 9.76588e-04 -8.09430e-04 6.89928e-04 -6.12839e-04 5.43673e-04 -5.02645e-04 4.53630e-04 -4.31787e-04 3.91348e-04 -3.82209e-04 3.44700e-04 -3.45608e-04
-4.20926e-04 5.80270e-04 -8.97973e-04 1.51972e-03 -3.40323e-03 -2.64839e-02 -4.01897e-03 2.09045e-03 -1.43974e-03 1.10175e-03 -9.07866e-04 7.65839e-04 -6.80314e-04 5.96949e-04 -5.55065e-04 4.94024e-04 -4.75919e-04 4.23222e-04 -4.21500e-04 3.70255e-04
3.69890e-04 -4.94733e-04 7.18381e-04 -1.07990e-03 1.80532e-03 -4.01897e-03 -3.11299e-02 -4.63565e-03 2.37509e-03 -1.61965e-03 1.22531e-03 -1.00604e-03 8.39352e-04 -7.47366e-04 6.47213e-04 -6.07149e-04 5.30893e-04 -5.19958e-04 4.51113e-04 -4.61066e-04
-3.30835e-04 4.33356e-04 -6.06106e-04 8.49299e-04 -1.26005e-03 2.09045e-03 -4.63565e-03 -3.57749e-02 -5.25337e-03 2.65906e-03 -1.80028e-03 1.34739e-03 -1.10472e-03 9.10690e-04 -8.14959e-04 6.94701e-04 -6.59960e-04 5.64443e-04 -5.65042e-04 4.75072e-04
2.99801e-04 -3.87743e-04 5.26735e-04 -7.09555e-04 9.76588e-04 -1.43974e-03 2.37509e-03 -5.25337e-03 -4.04196e-02 -5.87227e-03 2.94212e-03 -1.98204e-03 1.46787e-03 -1.20456e-03 9.79775e-04 -8.83868e-04 7.39339e-04 -7.14379e-04 5.94472e-04 -6.12264e-04
-2.74706e-04 3.51222e-04 -4.70041e-04 6.10852e-04 -8.09430e-04 1.10175e-03 -1.61965e-03 2.65906e-03 -5.87227e-03 -4.50646e-02 -6.49263e-03 3.22394e-03 -2.16536e-03 1.58646e-03 -1.30613e-03 1.04635e-03 -9.54800e-04 7.80754e-04 -7.71349e-04 6.20530e-04
2.53701e-04 -3.22702e-04 4.23798e-04 -5.43547e-04 6.89928e-04 -9.07866e-04 1.22531e-03 -1.80028e-03 2.94212e-03 -6.49263e-03 -4.97104e-02 -7.11476e-03 3.50411e-03 -2.35072e-03 1.70278e-03 -1.41004e-03 1.10992e-03 -1.02860e-03 8.18389e-04 -8.31839e-04
-2.36153e-04 2.97869e-04 -3.89873e-04 4.86589e-04 -6.12839e-04 7.65839e-04 -1.00604e-03 1.34739e-03 -1.98204e-03 3.22394e-03 -7.11476e-03 -5.43576e-02 -7.73909e-03 3.78218e-03 -2.53863e-03 1.81626e-03 -1.51704e-03 1.16986e-03 -1.10617e-03 8.51343e-04
2.20845e-04 -2.78403e-04 3.58294e-04 -4.48390e-04 5.43673e-04 -6.80314e-04 8.39352e-04 -1.10472e-03 1.46787e-03 -2.16536e-03 3.50411e-03 -7.73909e-03 -5.90066e-02 -8.36608e-03 4.05754e-03 -2.72981e-03 1.92622e-03 -1.62801e-03 1.22520e-03 -1.18863e-03
-2.07845e-04 2.59914e-04 -3.36272e-04 4.08974e-04 -5.02645e-04 5.96949e-04 -7.47366e-04 9.10690e-04 -1.20456e-03 1.58646e-03 -2.35072e-03 3.78218e-03 -8.36608e-03 -6.36581e-02 -8.99644e-03 4.32945e-03 -2.92508e-03 2.03165e-03 -1.74403e-03 1.27481e-03
1.96070e-04 -2.45968e-04 3.12138e-04 -3.86033e-04 4.53630e-04 -5.55065e-04 6.47213e-04 -8.14959e-04 9.79775e-04 -1.30613e-03 1.70278e-03 -2.53863e-03 4.05754e-03 -8.99644e-03 -6.83129e-02 -9.63096e-03 4.59689e-03 -3.12553e-03 2.13141e-03 -1.86653e-03
-1.86050e-04 2.31204e-04 -2.97504e-04 3.54845e-04 -4.31787e-04 4.94024e-04 -6.07149e-04 6.94701e-04 -8.83868e-04 1.04635e-03 -1.41004e-03 1.81626e-03 -2.72981e-03 4.32945e-03 -9.63096e-03 -7.29721e-02 -1.02707e-02 4.85868e-03 -3.33256e-03 2.22391e-03
1.76604e-04 -2.21029e-04 2.77327e-04 -3.41645e-04 3.91348e-04 -4.75919e-04 5.30893e-04 -6.59960e-04 7.39339e-04 -9.54800e-04 1.10992e-03 -1.51704e-03 1.92622e-03 -2.92508e-03 4.59689e-03 -1.02707e-02 -7.76368e-02 -1.09171e-02 5.11325e-03 -3.54791e-03
-1.68671e-04 2.08523e-04 -2.67980e-04 3.14186e-04 -3.82209e-04 4.23222e-04 -5.19958e-04 5.64443e-04 -7.14379e-04 7.80754e-04 -1.02860e-03 1.16986e-03 -1.62801e-03 2.03165e-03 -3.12553e-03 4.85868e-03 -1.09171e-02 -8.23087e-02 -1.15719e-02 5.35854e-03
1.60830e-04 -2.01171e-04 2.49782e-04 -3.08320e-04 3.44700e-04 -4.21500e-04 4.51113e-04 -5.65042e-04 5.94472e-04 -7.71349e-04 8.18389e-04 -1.10617e-03 1.22520e-03 -1.74403e-03 2.13141e-03 -3.33256e-03 5.11325e-03 -1.15719e-02 -8.69898e-02 -1.22374e-02
-1.54443e-04 1.90010e-04 -2.44685e-04 2.81986e-04 -3.45608e-04 3.70255e-04 -4.61066e-04 4.75072e-04 -6.12264e-04 6.20530e-04 -8.31839e-04 8.51343e-04 -1.18863e-03 1.27481e-03 -1.86653e-03 2.22391e-03 -3.54791e-03 5.35854e-03 -1.22374e-02 -9.16828e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_50-51.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.08541e-03 -6.15031e-04 3.71897e-04 -2.91261e-04 2.44640e-04 -2.12758e-04 1.88804e-04 -1.70780e-04 1.55616e-04 -1.44236e-04 1.33283e-04 -1.25848e-04 1.17118e-04 -1.12331e-04 1.04742e-04 -1.02120e-04 9.46564e-05 -9.44060e-05 8.61161e-05 -8.86127e-05
-6.15031e-04 -3.04656e-03 -9.26441e-04 4.70518e-04 -3.52223e-04 2.90188e-04 -2.51798e-04 2.21163e-04 -2.02362e-04 1.81209e-04 -1.72505e-04 1.54191e-04 -1.52477e-04 1.34187e-04 -1.38605e-04 1.17590e-04 -1.29943e-04 1.02122e-04 -1.25696e-04 8.62022e-05
3.71897e-04 -9.26441e-04 -4.88888e-03 -1.30649e-03 6.13947e-04 -4.45632e-04 3.58260e-04 -3.10949e-04 2.66684e-04 -2.49408e-04 2.14833e-04 -2.14331e-04 1.79589e-04 -1.92558e-04 1.51894e-04 -1.80467e-04 1.26177e-04 -1.77201e-04 9.84844e-05 -1.84240e-04
-2.91261e-04 4.70518e-04 -1.30649e-03 -6.72231e-03 -1.68624e-03 7.54936e-04 -5.37930e-04 4.20278e-04 -3.68558e-04 3.04083e-04 -2.95619e-04 2.38815e-04 -2.57123e-04 1.92775e-04 -2.37453e-04 1.53200e-04 -2.32541e-04 1.11777e-04 -2.44304e-04 5.90406e-05
2.44640e-04 -3.52223e-04 6.13947e-04 -1.68624e-03 -8.55315e-03 -2.06710e-03 8.92977e-04 -6.31982e-04 4.76872e-04 -4.28272e-04 3.34022e-04 -3.45482e-04 2.52218e-04 -3.07427e-04 1.90551e-04 -2.95466e-04 1.31710e-04 -3.08038e-04 6.03710e-05 -3.55854e-04
-2.12758e-04 2.90188e-04 -4.45632e-04 7.54936e-04 -2.06710e-03 -1.03844e-02 -2.45082e-03 1.02707e-03 -7.29908e-04 5.27315e-04 -4.93357e-04 3.54339e-04 -4.04665e-04 2.50704e-04 -3.72881e-04 1.65397e-04 -3.79535e-04 7.19458e-05 -4.32078e-04 -6.33920e-05
1.88804e-04 -2.51798e-04 3.58260e-04 -5.37930e-04 8.92977e-04 -2.45082e-03 -1.22182e-02 -2.83898e-03 1.15574e-03 -8.34254e-04 5.68697e-04 -5.68957e-04 3.59970e-04 -4.80425e-04 2.26000e-04 -4.66346e-04 1.00787e-04 -5.15341e-04 -6.34473e-05 -6.63694e-04
-1.70780e-04 2.21163e-04 -3.10949e-04 4.20278e-04 -6.31982e-04 1.02707e-03 -2.83898e-03 -1.40567e-02 -3.23392e-03 1.27566e-03 -9.49881e-04 5.95517e-04 -6.62133e-04 3.42154e-04 -5.85649e-04 1.60836e-04 -6.14042e-04 -4.21814e-05 -7.63883e-04 -3.73559e-04
1.55616e-04 -2.02362e-04 2.66684e-04 -3.68558e-04 4.76872e-04 -7.29908e-04 1.15574e-03 -3.23392e-03 -1.59034e-02 -3.64041e-03 1.38110e-03 -1.08374e-03 5.98701e-04 -7.85821e-04 2.83093e-04 -7.47019e-04 1.51178e-05 -8.78598e-04 -3.65872e-04 -1.30565e-03
-1.44236e-04 1.81209e-04 -2.49408e-04 3.04083e-04 -4.28272e-04 5.27315e-04 -8.34254e-04 1.27566e-03 -3.64041e-03 -1.77643e-02 -4.06538e-03 1.46280e-03 -1.24880e-03 5.60090e-04 -9.67055e-04 1.41801e-04 -1.02845e-03 -3.16109e-04 -1.44523e-03 -1.19678e-03
1.33283e-04 -1.72505e-04 2.14833e-04 -2.95619e-04 3.34022e-04 -4.93357e-04 5.68697e-04 -9.49881e-04 1.38110e-03 -4.06538e-03 -1.96488e-02 -4.52187e-03 1.50240e-03 -1.47235e-03 4.38073e-04 -1.27070e-03 -1.88646e-04 -1.61887e-03 -1.16665e-03 -2.82979e-03
-1.25848e-04 1.54191e-04 -2.14331e-04 2.38815e-04 -3.45482e-04 3.54339e-04 -5.68957e-04 5.95517e-04 -1.08374e-03 1.46280e-03 -4.52187e-03 -2.15753e-02 -5.03725e-03 1.45789e-03 -1.81986e-03 1.24344e-04 -1.88844e-03 -1.04763e-03 -3.04329e-03 -3.05316e-03
1.17118e-04 -1.52477e-04 1.79589e-04 -2.57123e-04 2.52218e-04 -4.04665e-04 3.59970e-04 -6.62133e-04 5.98701e-04 -1.24880e-03 1.50240e-03 -5.03725e-03 -2.35861e-02 -5.67735e-03 1.22017e-03 -2.48482e-03 -7.24415e-04 -3.35204e-03 -2.95854e-03 -4.95292e-03
-1.12331e-04 1.34187e-04 -1.92558e-04 1.92775e-04 -3.07427e-04 2.50704e-04 -4.80425e-04 3.42154e-04 -7.85821e-04 5.60090e-04 -1.47235e-03 1.45789e-03 -5.67735e-03 -2.57904e-02 -6.63654e-03 4.43564e-04 -4.00348e-03 -2.63633e-03 -5.30611e-03 -2.81664e-03
1.04742e-04 -1.38605e-04 1.51894e-04 -2.37453e-04 1.90551e-04 -3.72881e-04 2.26000e-04 -5.85649e-04 2.83093e-04 -9.67055e-04 4.38073e-04 -1.81986e-03 1.22017e-03 -6.63654e-03 -2.85349e-02 -8.45331e-03 -1.40288e-03 -6.01609e-03 -2.47389e-03 -1.77544e-05
-1.02120e-04 1.17590e-04 -1.80467e-04 1.53200e-04 -2.95466e-04 1.65397e-04 -4.66346e-04 1.60836e-04 -7.47019e-04 1.41801e-04 -1.27070e-03 1.24344e-04 -2.48482e-03 4.43564e-04 -8.45331e-03 -3.23514e-02 -1.07658e-02 -1.16213e-03 -7.31816e-04 1.01419e-02
9.46564e-05 -1.29943e-04 1.26177e-04 -2.32541e-04 1.31710e-04 -3.79535e-04 1.00787e-04 -6.14042e-04 1.51178e-05 -1.02845e-03 -1.88646e-04 -1.88844e-03 -7.24415e-04 -4.00348e-03 -1.40288e-03 -1.07658e-02 -3.40763e-02 -5.75422e-03 1.15969e-02 1.47337e-02
-9.44060e-05 1.02122e-04 -1.77201e-04 1.11777e-04 -3.08038e-04 7.19458e-05 -5.15341e-04 -4.21814e-05 -8.78598e-04 -3.16109e-04 -1.61887e-03 -1.04763e-03 -3.35204e-03 -2.63633e-03 -6.01609e-03 -1.16213e-03 -5.75422e-03 -2.32614e-02 9.47116e-03 1.83984e-02
8.61161e-05 -1.25696e-04 9.84844e-05 -2.44304e-04 6.03710e-05 -4.32078e-04 -6.34473e-05 -7.63883e-04 -3.65872e-04 -1.44523e-03 -1.16665e-03 -3.04329e-03 -2.95854e-03 -5.30611e-03 -2.47389e-03 -7.31816e-04 1.15969e-02 9.47116e-03 -1.84139e-02 -2.74828e-03
-8.86127e-05 8.62022e-05 -1.84240e-04 5.90406e-05 -3.55854e-04 -6.33920e-05 -6.63694e-04 -3.73559e-04 -1.30565e-03 -1.19678e-03 -2.82979e-03 -3.05316e-03 -4.95292e-03 -2.81664e-03 -1.77544e-05 1.01419e-02 1.47337e-02 1.83984e-02 -2.74828e-03 -4.19029e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_51-52.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.98450e-04 -5.79349e-04 3.50930e-04 -2.75013e-04 2.30840e-04 -2.00670e-04 1.78034e-04 -1.61044e-04 1.46736e-04 -1.36054e-04 1.25710e-04 -1.18768e-04 1.10509e-04 -1.06078e-04 9.88679e-05 -9.65249e-05 8.93540e-05 -8.93292e-05 8.12776e-05 -8.39898e-05
-5.79349e-04 -2.81944e-03 -8.72300e-04 4.43615e-04 -3.32585e-04 2.73818e-04 -2.37531e-04 2.08525e-04 -1.90911e-04 1.70812e-04 -1.62847e-04 1.45343e-04 -1.44063e-04 1.26474e-04 -1.31151e-04 1.10693e-04 -1.23269e-04 9.58733e-05 -1.19681e-04 8.03458e-05
3.50930e-04 -8.72300e-04 -4.52668e-03 -1.22999e-03 5.78767e-04 -4.20885e-04 3.38040e-04 -2.93452e-04 2.51356e-04 -2.35475e-04 2.02357e-04 -2.02569e-04 1.69050e-04 -1.82306e-04 1.42691e-04 -1.71401e-04 1.17930e-04 -1.69154e-04 9.08173e-05 -1.77367e-04
-2.75013e-04 4.43615e-04 -1.22999e-03 -6.22530e-03 -1.58752e-03 7.11620e-04 -5.08233e-04 3.96471e-04 -3.48043e-04 2.86413e-04 -2.79400e-04 2.24630e-04 -2.43478e-04 1.80838e-04 -2.25604e-04 1.42791e-04 -2.22168e-04 1.02230e-04 -2.35569e-04 4.92033e-05
2.30840e-04 -3.32585e-04 5.78767e-04 -1.58752e-03 -7.92147e-03 -1.94619e-03 8.41611e-04 -5.97362e-04 4.49660e-04 -4.04772e-04 3.14240e-04 -3.27065e-04 2.36492e-04 -2.92030e-04 1.77389e-04 -2.82239e-04 1.20020e-04 -2.97011e-04 4.85711e-05 -3.48708e-04
-2.00670e-04 2.73818e-04 -4.20885e-04 7.11620e-04 -1.94619e-03 -9.61811e-03 -2.30769e-03 9.67752e-04 -6.90300e-04 4.96844e-04 -4.66877e-04 3.32535e-04 -3.84109e-04 2.33538e-04 -3.55895e-04 1.50854e-04 -3.65570e-04 5.78754e-05 -4.22803e-04 -8.16412e-05
1.78034e-04 -2.37531e-04 3.38040e-04 -5.08233e-04 8.41611e-04 -2.30769e-03 -1.13173e-02 -2.67354e-03 1.08856e-03 -7.89611e-04 5.35007e-04 -5.39509e-04 3.36200e-04 -4.57858e-04 2.07185e-04 -4.48408e-04 8.36555e-05 -5.03154e-04 -8.43950e-05 -6.65043e-04
-1.61044e-04 2.08525e-04 -2.93452e-04 3.96471e-04 -5.97362e-04 9.67752e-04 -2.67354e-03 -1.30211e-02 -3.04610e-03 1.20064e-03 -9.00186e-04 5.58636e-04 -6.29822e-04 3.16171e-04 -5.61709e-04 1.39082e-04 -5.97761e-04 -6.66367e-05 -7.62756e-04 -4.19985e-04
1.46736e-04 -1.90911e-04 2.51356e-04 -3.48043e-04 4.49660e-04 -6.90300e-04 1.08856e-03 -3.04610e-03 -1.47331e-02 -3.43020e-03 1.29825e-03 -1.02908e-03 5.58353e-04 -7.51286e-04 2.53547e-04 -7.24385e-04 -1.44948e-05 -8.73580e-04 -4.16986e-04 -1.35233e-03
-1.36054e-04 1.70812e-04 -2.35475e-04 2.86413e-04 -4.04772e-04 4.96844e-04 -7.89611e-04 1.20064e-03 -3.43020e-03 -1.64594e-02 -3.83287e-03 1.37183e-03 -1.18982e-03 5.14884e-04 -9.33026e-04 1.03632e-04 -1.01698e-03 -3.73496e-04 -1.48935e-03 -1.33061e-03
1.25710e-04 -1.62847e-04 2.02357e-04 -2.79400e-04 3.14240e-04 -4.66877e-04 5.35007e-04 -9.00186e-04 1.29825e-03 -3.83287e-03 -1.82095e-02 -4.26768e-03 1.40189e-03 -1.41180e-03 3.82851e-04 -1.24723e-03 -2.55794e-04 -1.65732e-03 -1.30927e-03 -2.95451e-03
-1.18768e-04 1.45343e-04 -2.02569e-04 2.24630e-04 -3.27065e-04 3.32535e-04 -5.39509e-04 5.58636e-04 -1.02908e-03 1.37183e-03 -4.26768e-03 -2.00031e-02 -4.76418e-03 1.34263e-03 -1.76793e-03 3.84410e-05 -1.91491e-03 -1.20228e-03 -3.16370e-03 -3.12315e-03
1.10509e-04 -1.44063e-04 1.69050e-04 -2.43478e-04 2.36492e-04 -3.84109e-04 3.36200e-04 -6.29822e-04 5.58353e-04 -1.18982e-03 1.40189e-03 -4.76418e-03 -2.18862e-02 -5.39563e-03 1.06930e-03 -2.48131e-03 -9.00262e-04 -3.46093e-03 -3.04016e-03 -4.48798e-03
-1.06078e-04 1.26474e-04 -1.82306e-04 1.80838e-04 -2.92030e-04 2.33538e-04 -4.57858e-04 3.16171e-04 -7.51286e-04 5.14884e-04 -1.41180e-03 1.34263e-03 -5.39563e-03 -2.39839e-02 -6.38621e-03 1.97388e-04 -4.08115e-03 -2.73974e-03 -4.82144e-03 -1.43197e-03
9.88679e-05 -1.31151e-04 1.42691e-04 -2.25604e-04 1.77389e-04 -3.55895e-04 2.07185e-04 -5.61709e-04 2.53547e-04 -9.33026e-04 3.82851e-04 -1.76793e-03 1.06930e-03 -6.38621e-03 -2.66814e-02 -8.26725e-03 -1.58088e-03 -5.49324e-03 -1.09774e-03 2.52545e-03
-9.65249e-05 1.10693e-04 -1.71401e-04 1.42791e-04 -2.82239e-04 1.50854e-04 -4.48408e-04 1.39082e-04 -7.24385e-04 1.03632e-04 -1.24723e-03 3.84410e-05 -2.48131e-03 1.97388e-04 -8.26725e-03 -3.02872e-02 -9.95941e-03 1.43417e-04 1.86723e-03 1.23675e-02
8.93540e-05 -1.23269e-04 1.17930e-04 -2.22168e-04 1.20020e-04 -3.65570e-04 8.36555e-05 -5.97761e-04 -1.44948e-05 -1.01698e-03 -2.55794e-04 -1.91491e-03 -9.00262e-04 -4.08115e-03 -1.58088e-03 -9.95941e-03 -3.03833e-02 -2.84661e-03 1.37523e-02 1.44249e-02
-8.93292e-05 9.58733e-05 -1.69154e-04 1.02230e-04 -2.97011e-04 5.78754e-05 -5.03154e-04 -6.66367e-05 -8.73580e-04 -3.73496e-04 -1.65732e-03 -1.20228e-03 -3.46093e-03 -2.73974e-03 -5.49324e-03 1.43417e-04 -2.84661e-03 -1.85744e-02 9.47940e-03 1.40074e-02
8.12776e-05 -1.19681e-04 9.08173e-05 -2.35569e-04 4.85711e-05 -4.22803e-04 -8.43950e-05 -7.62756e-04 -4.16986e-04 -1.48935e-03 -1.30927e-03 -3.16370e-03 -3.04016e-03 -4.82144e-03 -1.09774e-03 1.86723e-03 1.37523e-02 9.47940e-03 -2.01407e-02 -7.17818e-03
-8.39898e-05 8.03458e-05 -1.77367e-04 4.92033e-05 -3.48708e-04 -8.16412e-05 -6.65043e-04 -4.19985e-04 -1.35233e-03 -1.33061e-03 -2.95451e-03 -3.12315e-03 -4.48798e-03 -1.43197e-03 2.52545e-03 1.23675e-02 1.44249e-02 1.40074e-02 -7.17818e-03 -3.94050e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_52-53.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.13380e-04 -5.43556e-04 3.29955e-04 -2.58705e-04 2.17011e-04 -1.88581e-04 1.67281e-04 -1.51333e-04 1.37890e-04 -1.27902e-04 1.18176e-04 -1.11719e-04 1.03940e-04 -9.98549e-05 9.30326e-05 -9.09553e-05 8.40948e-05 -8.42695e-05 7.64828e-05 -7.93724e-05
-5.43556e-04 -2.59600e-03 -8.17848e-04 4.16789e-04 -3.12891e-04 2.57423e-04 -2.23265e-04 1.95917e-04 -1.79484e-04 1.60468e-04 -1.53213e-04 1.36561e-04 -1.35665e-04 1.18833e-04 -1.23704e-04 1.03883e-04 -1.16568e-04 8.97409e-05 -1.13604e-04 7.46369e-05
3.29955e-04 -8.17848e-04 -4.17013e-03 -1.15304e-03 5.43722e-04 -3.96064e-04 3.17797e-04 -2.75944e-04 2.36083e-04 -2.21549e-04 1.89977e-04 -1.90801e-04 1.58628e-04 -1.72028e-04 1.33639e-04 -1.62257e-04 1.09889e-04 -1.60949e-04 8.34379e-05 -1.70247e-04
-2.58705e-04 4.16789e-04 -1.15304e-03 -5.73596e-03 -1.48818e-03 6.68493e-04 -4.78427e-04 3.72652e-04 -3.27483e-04 2.68841e-04 -2.63146e-04 2.10603e-04 -2.29768e-04 1.69116e-04 -2.13618e-04 1.32680e-04 -2.11543e-04 9.31108e-05 -2.26428e-04 3.99473e-05
2.17011e-04 -3.12891e-04 5.43722e-04 -1.48818e-03 -7.29948e-03 -1.82450e-03 7.90494e-04 -5.62575e-04 4.22470e-04 -3.81170e-04 2.94626e-04 -3.08538e-04 2.21037e-04 -2.76433e-04 1.64618e-04 -2.68665e-04 1.08891e-04 -2.85434e-04 3.75518e-05 -3.40768e-04
-1.88581e-04 2.57423e-04 -3.96064e-04 6.68493e-04 -1.82450e-03 -8.86352e-03 -2.16360e-03 9.08765e-04 -6.50444e-04 4.66456e-04 -4.40200e-04 3.11021e-04 -3.63289e-04 2.16841e-04 -3.38472e-04 1.36999e-04 -3.50918e-04 4.47672e-05 -4.12531e-04 -9.87070e-05
1.67281e-04 -2.23265e-04 3.17797e-04 -4.78427e-04 7.90494e-04 -2.16360e-03 -1.04301e-02 -2.50693e-03 1.02183e-03 -7.44601e-04 5.01515e-04 -5.09692e-04 3.12929e-04 -4.34767e-04 1.89160e-04 -4.29659e-04 6.76527e-05 -4.89787e-04 -1.03930e-04 -6.65307e-04
-1.51333e-04 1.95917e-04 -2.75944e-04 3.72652e-04 -5.62575e-04 9.08765e-04 -2.50693e-03 -1.20011e-02 -2.85687e-03 1.12624e-03 -8.49924e-04 5.22156e-04 -5.96858e-04 2.91024e-04 -5.36844e-04 1.18591e-04 -5.80135e-04 -8.94722e-05 -7.60332e-04 -4.65443e-04
1.37890e-04 -1.79484e-04 2.36083e-04 -3.27483e-04 4.22470e-04 -6.50444e-04 1.02183e-03 -2.85687e-03 -1.35804e-02 -3.21824e-03 1.21627e-03 -9.73544e-04 5.18743e-04 -7.15670e-04 2.25330e-04 -7.00261e-04 -4.23236e-05 -8.67082e-04 -4.66923e-04 -1.39690e-03
-1.27902e-04 1.60468e-04 -2.21549e-04 2.68841e-04 -3.81170e-04 4.66456e-04 -7.44601e-04 1.12624e-03 -3.21824e-03 -1.51739e-02 -3.59816e-03 1.28212e-03 -1.12950e-03 4.70909e-04 -8.97325e-04 6.73328e-05 -1.00387e-03 -4.29542e-04 -1.53114e-03 -1.45121e-03
1.18176e-04 -1.53213e-04 1.89977e-04 -2.63146e-04 2.94626e-04 -4.40200e-04 5.01515e-04 -8.49924e-04 1.21627e-03 -3.59816e-03 -1.67913e-02 -4.01072e-03 1.30319e-03 -1.34930e-03 3.29403e-04 -1.22191e-03 -3.21517e-04 -1.69324e-03 -1.43817e-03 -3.02622e-03
-1.11719e-04 1.36561e-04 -1.90801e-04 2.10603e-04 -3.08538e-04 3.11021e-04 -5.09692e-04 5.22156e-04 -9.73544e-04 1.28212e-03 -4.01072e-03 -1.84536e-02 -4.48757e-03 1.22978e-03 -1.71383e-03 -4.61484e-05 -1.93862e-03 -1.34288e-03 -3.22986e-03 -3.05038e-03
1.03940e-04 -1.35665e-04 1.58628e-04 -2.29768e-04 2.21037e-04 -3.63289e-04 3.12929e-04 -5.96858e-04 5.18743e-04 -1.12950e-03 1.30319e-03 -4.48757e-03 -2.02105e-02 -5.11004e-03 9.20434e-04 -2.47469e-03 -1.06203e-03 -3.51455e-03 -2.97657e-03 -3.77214e-03
-9.98549e-05 1.18833e-04 -1.72028e-04 1.69116e-04 -2.76433e-04 2.16841e-04 -4.34767e-04 2.91024e-04 -7.15670e-04 4.70909e-04 -1.34930e-03 1.22978e-03 -5.11004e-03 -2.22038e-02 -6.13090e-03 -3.38743e-05 -4.10267e-03 -2.69640e-03 -4.08223e-03 1.67728e-04
9.30326e-05 -1.23704e-04 1.33639e-04 -2.13618e-04 1.64618e-04 -3.38472e-04 1.89160e-04 -5.36844e-04 2.25330e-04 -8.97325e-04 3.29403e-04 -1.71383e-03 9.20434e-04 -6.13090e-03 -2.48436e-02 -8.02279e-03 -1.61035e-03 -4.71322e-03 4.95805e-04 4.85363e-03
-9.09553e-05 1.03883e-04 -1.62257e-04 1.32680e-04 -2.68665e-04 1.36999e-04 -4.29659e-04 1.18591e-04 -7.00261e-04 6.73328e-05 -1.22191e-03 -4.61484e-05 -2.47469e-03 -3.38743e-05 -8.02279e-03 -2.81068e-02 -8.89268e-03 1.66869e-03 4.25059e-03 1.35935e-02
8.40948e-05 -1.16568e-04 1.09889e-04 -2.11543e-04 1.08891e-04 -3.50918e-04 6.76527e-05 -5.80135e-04 -4.23236e-05 -1.00387e-03 -3.21517e-04 -1.93862e-03 -1.06203e-03 -4.10267e-03 -1.61035e-03 -8.89268e-03 -2.65048e-02 -1.52984e-04 1.49042e-02 1.27559e-02
-8.42695e-05 8.97409e-05 -1.60949e-04 9.31108e-05 -2.85434e-04 4.47672e-05 -4.89787e-04 -8.94722e-05 -8.67082e-04 -4.29542e-04 -1.69324e-03 -1.34288e-03 -3.51455e-03 -2.69640e-03 -4.71322e-03 1.66869e-03 -1.52984e-04 -1.49293e-02 8.12549e-03 9.32961e-03
7.64828e-05 -1.13604e-04 8.34379e-05 -2.26428e-04 3.75518e-05 -4.12531e-04 -1.03930e-04 -7.60332e-04 -4.66923e-04 -1.53114e-03 -1.43817e-03 -3.22986e-03 -2.97657e-03 -4.08223e-03 4.95805e-04 4.25059e-03 1.49042e-02 8.12549e-03 -2.21938e-02 -9.92706e-03
-7.93724e-05 7.46369e-05 -1.70247e-04 3.99473e-05 -3.40768e-04 -9.87070e-05 -6.65307e-04 -4.65443e-04 -1.39690e-03 -1.45121e-03 -3.02622e-03 -3.05038e-03 -3.77214e-03 1.67728e-04 4.85363e-03 1.35935e-02 1.27559e-02 9.32961e-03 -9.92706e-03 -3.50177e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_53-54.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.30621e-04 -5.07832e-04 3.09059e-04 -2.42412e-04 2.03218e-04 -1.76544e-04 1.56591e-04 -1.41687e-04 1.29110e-04 -1.19813e-04 1.10707e-04 -1.04726e-04 9.74302e-05 -9.36784e-05 8.72507e-05 -8.54217e-05 7.88887e-05 -7.92347e-05 7.17405e-05 -7.47678e-05
-5.07832e-04 -2.37737e-03 -7.63388e-04 3.90147e-04 -2.93226e-04 2.41078e-04 -2.09062e-04 1.83393e-04 -1.68126e-04 1.50218e-04 -1.43636e-04 1.27874e-04 -1.27309e-04 1.11286e-04 -1.16280e-04 9.71807e-05 -1.09852e-04 8.37395e-05 -1.07470e-04 6.90949e-05
3.09059e-04 -7.63388e-04 -3.82106e-03 -1.07607e-03 5.08947e-04 -3.71273e-04 2.97622e-04 -2.58501e-04 2.20930e-04 -2.07684e-04 1.77736e-04 -1.79068e-04 1.48357e-04 -1.61753e-04 1.24763e-04 -1.53056e-04 1.02080e-04 -1.52595e-04 7.63763e-05 -1.62870e-04
-2.42412e-04 3.90147e-04 -1.07607e-03 -5.25678e-03 -1.38881e-03 6.25717e-04 -4.48636e-04 3.48930e-04 -3.06968e-04 2.51441e-04 -2.46916e-04 1.96784e-04 -2.16035e-04 1.57651e-04 -2.01526e-04 1.22906e-04 -2.00684e-04 8.44641e-05 -2.16868e-04 3.13540e-05
2.03218e-04 -2.93226e-04 5.08947e-04 -1.38881e-03 -6.69034e-03 -1.70274e-03 7.39823e-04 -5.27767e-04 3.95424e-04 -3.57564e-04 2.75259e-04 -2.89962e-04 2.05912e-04 -2.60681e-04 1.52290e-04 -2.54774e-04 9.83826e-05 -2.73299e-04 2.74169e-05 -3.31934e-04
-1.76544e-04 2.41078e-04 -3.71273e-04 6.25717e-04 -1.70274e-03 -8.12447e-03 -2.01937e-03 8.50335e-04 -6.10501e-04 4.36283e-04 -4.13436e-04 2.89886e-04 -3.42271e-04 2.00683e-04 -3.20654e-04 1.23907e-04 -3.35583e-04 3.27464e-05 -4.01163e-04 -1.14338e-04
1.56591e-04 -2.09062e-04 2.97622e-04 -4.48636e-04 7.39823e-04 -2.01937e-03 -9.56107e-03 -2.34009e-03 9.55795e-04 -6.99403e-04 4.68370e-04 -4.79622e-04 2.90263e-04 -4.11216e-04 1.72023e-04 -4.10116e-04 5.29249e-05 -4.75145e-04 -1.21766e-04 -6.64037e-04
-1.41687e-04 1.83393e-04 -2.58501e-04 3.48930e-04 -5.27767e-04 8.50335e-04 -2.34009e-03 -1.10021e-02 -2.66729e-03 1.05273e-03 -7.99291e-04 4.86251e-04 -5.63362e-04 2.66851e-04 -5.11093e-04 9.95346e-05 -5.61081e-04 -1.10373e-04 -7.56152e-04 -5.08522e-04
1.29110e-04 -1.68126e-04 2.20930e-04 -3.06968e-04 3.95424e-04 -6.10501e-04 9.55795e-04 -2.66729e-03 -1.24512e-02 -3.00572e-03 1.13548e-03 -9.17334e-04 4.80083e-04 -6.79075e-04 1.98658e-04 -6.74585e-04 -6.80185e-05 -8.58636e-04 -5.14196e-04 -1.43531e-03
-1.19813e-04 1.50218e-04 -2.07684e-04 2.51441e-04 -3.57564e-04 4.36283e-04 -6.99403e-04 1.05273e-03 -3.00572e-03 -1.39143e-02 -3.36256e-03 1.19405e-03 -1.06804e-03 4.28466e-04 -8.59949e-04 3.33068e-05 -9.88663e-04 -4.82684e-04 -1.56641e-03 -1.54828e-03
1.10707e-04 -1.43636e-04 1.77736e-04 -2.46916e-04 2.75259e-04 -4.13436e-04 4.68370e-04 -7.99291e-04 1.13548e-03 -3.36256e-03 -1.54014e-02 -3.75236e-03 1.20678e-03 -1.28493e-03 2.78225e-04 -1.19434e-03 -3.84168e-04 -1.72238e-03 -1.54275e-03 -3.02737e-03
-1.04726e-04 1.27874e-04 -1.79068e-04 1.96784e-04 -2.89962e-04 2.89886e-04 -4.79622e-04 4.86251e-04 -9.17334e-04 1.19405e-03 -3.75236e-03 -1.69344e-02 -4.20882e-03 1.12002e-03 -1.65728e-03 -1.27656e-04 -1.95531e-03 -1.45858e-03 -3.22384e-03 -2.82412e-03
9.74302e-05 -1.27309e-04 1.48357e-04 -2.16035e-04 2.05912e-04 -3.42271e-04 2.90263e-04 -5.63362e-04 4.80083e-04 -1.06804e-03 1.20678e-03 -4.20882e-03 -1.85671e-02 -4.82169e-03 7.75546e-04 -2.46076e-03 -1.19860e-03 -3.49478e-03 -2.75674e-03 -2.84915e-03
-9.36784e-05 1.11286e-04 -1.61753e-04 1.57651e-04 -2.60681e-04 2.00683e-04 -4.11216e-04 2.66851e-04 -6.79075e-04 4.28466e-04 -1.28493e-03 1.12002e-03 -4.82169e-03 -2.04581e-02 -5.86794e-03 -2.38810e-04 -4.04985e-03 -2.49501e-03 -3.13279e-03 1.82439e-03
8.72507e-05 -1.16280e-04 1.24763e-04 -2.01526e-04 1.52290e-04 -3.20654e-04 1.72023e-04 -5.11093e-04 1.98658e-04 -8.59949e-04 2.78225e-04 -1.65728e-03 7.75546e-04 -5.86794e-03 -2.30205e-02 -7.70331e-03 -1.47967e-03 -3.72081e-03 2.14728e-03 6.72938e-03
-8.54217e-05 9.71807e-05 -1.53056e-04 1.22906e-04 -2.54774e-04 1.23907e-04 -4.10116e-04 9.95346e-05 -6.74585e-04 3.33068e-05 -1.19434e-03 -1.27656e-04 -2.46076e-03 -2.38810e-04 -7.70331e-03 -2.58097e-02 -7.61225e-03 3.25356e-03 6.17895e-03 1.37577e-02
7.88887e-05 -1.09852e-04 1.02080e-04 -2.00684e-04 9.83826e-05 -3.35583e-04 5.29249e-05 -5.61081e-04 -6.80185e-05 -9.88663e-04 -3.84168e-04 -1.95531e-03 -1.19860e-03 -4.04985e-03 -1.47967e-03 -7.61225e-03 -2.26131e-02 2.08460e-03 1.49903e-02 1.01505e-02
-7.92347e-05 8.37395e-05 -1.52595e-04 8.44641e-05 -2.73299e-04 3.27464e-05 -4.75145e-04 -1.10373e-04 -8.58636e-04 -4.82684e-04 -1.72238e-03 -1.45858e-03 -3.49478e-03 -2.49501e-03 -3.72081e-03 3.25356e-03 2.08460e-03 -1.24011e-02 5.83254e-03 5.08901e-03
7.17405e-05 -1.07470e-04 7.63763e-05 -2.16868e-04 2.74169e-05 -4.01163e-04 -1.21766e-04 -7.56152e-04 -5.14196e-04 -1.56641e-03 -1.54275e-03 -3.22384e-03 -2.75674e-03 -3.13279e-03 2.14728e-03 6.17895e-03 1.49903e-02 5.83254e-03 -2.38613e-02 -1.08643e-02
-7.47678e-05 6.90949e-05 -1.62870e-04 3.13540e-05 -3.31934e-04 -1.14338e-04 -6.64037e-04 -5.08522e-04 -1.43531e-03 -1.54828e-03 -3.02737e-03 -2.82412e-03 -2.84915e-03 1.82439e-03 6.72938e-03 1.37577e-02 1.01505e-02 5.08901e-03 -1.08643e-02 -2.96829e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_54-55.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.50615e-04 -4.72381e-04 2.88344e-04 -2.26219e-04 1.89534e-04 -1.64621e-04 1.46015e-04 -1.32147e-04 1.20434e-04 -1.11816e-04 1.03329e-04 -9.78097e-05 9.09996e-05 -8.75657e-05 8.15368e-05 -7.99363e-05 7.37460e-05 -7.42331e-05 6.70578e-05 -7.01788e-05
-4.72381e-04 -2.16477e-03 -7.09261e-04 3.63810e-04 -2.73690e-04 2.24866e-04 -1.94991e-04 1.71008e-04 -1.56885e-04 1.40100e-04 -1.34151e-04 1.19310e-04 -1.19023e-04 1.03852e-04 -1.08897e-04 9.06008e-05 -1.03133e-04 7.78815e-05 -1.01284e-04 6.37323e-05
2.88344e-04 -7.09261e-04 -3.48138e-03 -9.99568e-04 4.74595e-04 -3.46633e-04 2.77617e-04 -2.41205e-04 2.05962e-04 -1.93935e-04 1.65680e-04 -1.67413e-04 1.38269e-04 -1.51510e-04 1.16089e-04 -1.43816e-04 9.45234e-05 -1.44098e-04 6.96535e-05 -1.55217e-04
-2.26219e-04 3.63810e-04 -9.99568e-04 -4.79042e-03 -1.29002e-03 5.83479e-04 -4.19004e-04 3.25422e-04 -2.86593e-04 2.34287e-04 -2.30778e-04 1.83222e-04 -2.02326e-04 1.46476e-04 -1.89357e-04 1.13496e-04 -1.89602e-04 7.63213e-05 -2.06870e-04 2.34941e-05
1.89534e-04 -2.73690e-04 4.74595e-04 -1.29002e-03 -6.09745e-03 -1.58166e-03 6.89813e-04 -4.93103e-04 3.68654e-04 -3.34066e-04 2.56219e-04 -2.71414e-04 1.91170e-04 -2.44824e-04 1.40446e-04 -2.40588e-04 8.85354e-05 -2.60591e-04 1.82545e-05 -3.22090e-04
-1.64621e-04 2.24866e-04 -3.46633e-04 5.83479e-04 -1.58166e-03 -7.40509e-03 -1.87590e-03 7.92708e-04 -5.70664e-04 4.06474e-04 -3.86707e-04 2.69221e-04 -3.21138e-04 1.85125e-04 -3.02485e-04 1.11633e-04 -3.19558e-04 2.19149e-05 -3.88574e-04 -1.28248e-04
1.46015e-04 -1.94991e-04 2.77617e-04 -4.19004e-04 6.89813e-04 -1.87590e-03 -8.71511e-03 -2.17407e-03 8.90731e-04 -6.54232e-04 4.35739e-04 -4.49434e-04 2.68302e-04 -3.87286e-04 1.55853e-04 -3.89791e-04 3.95928e-05 -4.59108e-04 -1.37592e-04 -6.60598e-04
-1.32147e-04 1.71008e-04 -2.41205e-04 3.25422e-04 -4.93103e-04 7.92708e-04 -2.17407e-03 -1.00294e-02 -2.47854e-03 9.80418e-04 -7.48523e-04 4.51105e-04 -5.29471e-04 2.43774e-04 -4.84507e-04 8.20633e-05 -5.40494e-04 -1.28995e-04 -7.49559e-04 -5.47350e-04
1.20434e-04 -1.56885e-04 2.05962e-04 -2.86593e-04 3.68654e-04 -5.70664e-04 8.90731e-04 -2.47854e-03 -1.13517e-02 -2.79398e-03 1.05623e-03 -8.60703e-04 4.42587e-04 -6.41612e-04 1.73733e-04 -6.47289e-04 -9.11956e-05 -8.47587e-04 -5.56836e-04 -1.46273e-03
-1.11816e-04 1.40100e-04 -1.93935e-04 2.34287e-04 -3.34066e-04 4.06474e-04 -6.54232e-04 9.80418e-04 -2.79398e-03 -1.26876e-02 -3.12754e-03 1.10800e-03 -1.00567e-03 3.87857e-04 -8.20896e-04 1.99891e-06 -9.70721e-04 -5.30864e-04 -1.59022e-03 -1.61185e-03
1.03329e-04 -1.34151e-04 1.65680e-04 -2.30778e-04 2.56219e-04 -3.86707e-04 4.35739e-04 -7.48523e-04 1.05623e-03 -3.12754e-03 -1.40474e-02 -3.49419e-03 1.11315e-03 -1.21883e-03 2.29878e-04 -1.16396e-03 -4.41586e-04 -1.73970e-03 -1.61273e-03 -2.94643e-03
-9.78097e-05 1.19310e-04 -1.67413e-04 1.83222e-04 -2.71414e-04 2.69221e-04 -4.49434e-04 4.51105e-04 -8.60703e-04 1.10800e-03 -3.49419e-03 -1.54539e-02 -3.92953e-03 1.01414e-03 -1.59783e-03 -2.03773e-04 -1.95993e-03 -1.53883e-03 -3.13389e-03 -2.45281e-03
9.09996e-05 -1.19023e-04 1.38269e-04 -2.02326e-04 1.91170e-04 -3.21138e-04 2.68302e-04 -5.29471e-04 4.42587e-04 -1.00567e-03 1.11315e-03 -3.92953e-03 -1.69648e-02 -4.53171e-03 6.37195e-04 -2.43458e-03 -1.29915e-03 -3.38974e-03 -2.38914e-03 -1.79324e-03
-8.75657e-05 1.03852e-04 -1.51510e-04 1.46476e-04 -2.44824e-04 1.85125e-04 -3.87286e-04 2.43774e-04 -6.41612e-04 3.87857e-04 -1.21883e-03 1.01414e-03 -4.53171e-03 -1.87543e-02 -5.59405e-03 -4.06258e-04 -3.91086e-03 -2.14396e-03 -2.04835e-03 3.37259e-03
8.15368e-05 -1.08897e-04 1.16089e-04 -1.89357e-04 1.40446e-04 -3.02485e-04 1.55853e-04 -4.84507e-04 1.73733e-04 -8.20896e-04 2.29878e-04 -1.59783e-03 6.37195e-04 -5.59405e-03 -2.12119e-02 -7.29871e-03 -1.19699e-03 -2.59199e-03 3.68979e-03 7.99460e-03
-7.99363e-05 9.06008e-05 -1.43816e-04 1.13496e-04 -2.40588e-04 1.11633e-04 -3.89791e-04 8.20633e-05 -6.47289e-04 1.99891e-06 -1.16396e-03 -2.03773e-04 -2.43458e-03 -4.06258e-04 -7.29871e-03 -2.34159e-02 -6.19632e-03 4.73044e-03 7.49274e-03 1.29667e-02
7.37460e-05 -1.03133e-04 9.45234e-05 -1.89602e-04 8.85354e-05 -3.19558e-04 3.95928e-05 -5.40494e-04 -9.11956e-05 -9.70721e-04 -4.41586e-04 -1.95993e-03 -1.29915e-03 -3.91086e-03 -1.19699e-03 -6.19632e-03 -1.88886e-02 3.70391e-03 1.41178e-02 7.11656e-03
-7.42331e-05 7.78815e-05 -1.44098e-04 7.63213e-05 -2.60591e-04 2.19149e-05 -4.59108e-04 -1.28995e-04 -8.47587e-04 -5.30864e-04 -1.73970e-03 -1.53883e-03 -3.38974e-03 -2.14396e-03 -2.59199e-03 4.73044e-03 3.70391e-03 -1.08958e-02 3.10758e-03 1.77879e-03
6.70578e-05 -1.01284e-04 6.96535e-05 -2.06870e-04 1.82545e-05 -3.88574e-04 -1.37592e-04 -7.49559e-04 -5.56836e-04 -1.59022e-03 -1.61273e-03 -3.13389e-03 -2.38914e-03 -2.04835e-03 3.68979e-03 7.49274e-03 1.41178e-02 3.10758e-03 -2.46636e-02 -1.02584e-02
-7.01788e-05 6.37323e-05 -1.55217e-04 2.34941e-05 -3.22090e-04 -1.28248e-04 -6.60598e-04 -5.47350e-04 -1.46273e-03 -1.61185e-03 -2.94643e-03 -2.45281e-03 -1.79324e-03 3.37259e-03 7.99460e-03 1.29667e-02 7.11656e-03 1.77879e-03 -1.02584e-02 -2.43186e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_55-56.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.73827e-04 -4.37445e-04 2.67941e-04 -2.10242e-04 1.76061e-04 -1.52904e-04 1.35635e-04 -1.22792e-04 1.11936e-04 -1.03983e-04 9.61099e-05 -9.10384e-05 8.47129e-05 -8.15819e-05 7.59548e-05 -7.45627e-05 6.87297e-05 -6.93281e-05 6.24979e-05 -6.56682e-05
-4.37445e-04 -1.95948e-03 -6.55867e-04 3.37941e-04 -2.54421e-04 2.08913e-04 -1.81164e-04 1.58865e-04 -1.45856e-04 1.30204e-04 -1.24847e-04 1.10952e-04 -1.10889e-04 9.66116e-05 -1.01635e-04 8.42213e-05 -9.64902e-05 7.22434e-05 -9.51221e-05 5.86310e-05
2.67941e-04 -6.55867e-04 -3.15320e-03 -9.24095e-04 4.40875e-04 -3.22322e-04 2.57937e-04 -2.24196e-04 1.91304e-04 -1.80424e-04 1.53918e-04 -1.55947e-04 1.28462e-04 -1.41406e-04 1.07712e-04 -1.34639e-04 8.73142e-05 -1.35557e-04 6.33703e-05 -1.47368e-04
-2.10242e-04 3.37941e-04 -9.24095e-04 -4.33975e-03 -1.19254e-03 5.42033e-04 -3.89746e-04 3.02315e-04 -2.66526e-04 2.17523e-04 -2.14877e-04 1.70041e-04 -1.88774e-04 1.35707e-04 -1.77241e-04 1.04561e-04 -1.78417e-04 6.88001e-05 -1.96530e-04 1.65300e-05
1.76061e-04 -2.54421e-04 4.40875e-04 -1.19254e-03 -5.52446e-03 -1.46216e-03 6.40766e-04 -4.58839e-04 3.42375e-04 -3.10874e-04 2.37672e-04 -2.53062e-04 1.76953e-04 -2.29017e-04 1.29212e-04 -2.26253e-04 7.94816e-05 -2.47421e-04 1.02478e-05 -3.11251e-04
-1.52904e-04 2.08913e-04 -3.22322e-04 5.42033e-04 -1.46216e-03 -6.70979e-03 -1.73428e-03 7.36233e-04 -5.31231e-04 3.77268e-04 -3.60241e-04 2.49207e-04 -3.00081e-04 1.70321e-04 -2.84140e-04 1.00326e-04 -3.02981e-04 1.24741e-05 -3.74790e-04 -1.40010e-04
1.35635e-04 -1.81164e-04 2.57937e-04 -3.89746e-04 6.40766e-04 -1.73428e-03 -7.89741e-03 -2.01012e-03 8.27030e-04 -6.09426e-04 4.03886e-04 -4.19386e-04 2.47244e-04 -3.63190e-04 1.40826e-04 -3.68854e-04 2.78778e-05 -4.41719e-04 -1.50946e-04 -6.54379e-04
-1.22792e-04 1.58865e-04 -2.24196e-04 3.02315e-04 -4.58839e-04 7.36233e-04 -2.01012e-03 -9.08914e-03 -2.29205e-03 9.09748e-04 -6.98001e-04 4.17010e-04 -4.95471e-04 2.22018e-04 -4.57295e-04 6.64298e-05 -5.18445e-04 -1.44846e-04 -7.39927e-04 -5.79637e-04
1.11936e-04 -1.45856e-04 1.91304e-04 -2.66526e-04 3.42375e-04 -5.31231e-04 8.27030e-04 -2.29205e-03 -1.02886e-02 -2.58459e-03 9.78981e-04 -8.04072e-04 4.06581e-04 -6.03567e-04 1.50859e-04 -6.18482e-04 -1.11320e-04 -8.33308e-04 -5.92447e-04 -1.47452e-03
-1.03983e-04 1.30204e-04 -1.80424e-04 2.17523e-04 -3.10874e-04 3.77268e-04 -6.09426e-04 9.09748e-04 -2.58459e-03 -1.15014e-02 -2.89486e-03 1.02450e-03 -9.42825e-04 3.49499e-04 -7.80358e-04 -2.59928e-05 -9.49443e-04 -5.71580e-04 -1.59778e-03 -1.63401e-03
9.61099e-05 -1.24847e-04 1.53918e-04 -2.14877e-04 2.37672e-04 -3.60241e-04 4.03886e-04 -6.98001e-04 9.78981e-04 -2.89486e-03 -1.27378e-02 -3.23812e-03 1.02295e-03 -1.15134e-03 1.85084e-04 -1.13023e-03 -4.91161e-04 -1.74033e-03 -1.63997e-03 -2.78115e-03
-9.10384e-05 1.10952e-04 -1.55947e-04 1.70041e-04 -2.53062e-04 2.49207e-04 -4.19386e-04 4.17010e-04 -8.04072e-04 1.02450e-03 -3.23812e-03 -1.40213e-02 -3.65163e-03 9.13095e-04 -1.53511e-03 -2.71722e-04 -1.94763e-03 -1.57526e-03 -2.95775e-03 -1.96398e-03
8.47129e-05 -1.10889e-04 1.28462e-04 -1.88774e-04 1.76953e-04 -3.00081e-04 2.47244e-04 -4.95471e-04 4.06581e-04 -9.42825e-04 1.02295e-03 -3.65163e-03 -1.54133e-02 -4.24147e-03 5.08441e-04 -2.39141e-03 -1.35506e-03 -3.19720e-03 -1.90160e-03 -6.96627e-04
-8.15819e-05 9.66116e-05 -1.41406e-04 1.35707e-04 -2.29017e-04 1.70321e-04 -3.63190e-04 2.22018e-04 -6.03567e-04 3.49499e-04 -1.15134e-03 9.13095e-04 -4.24147e-03 -1.71009e-02 -5.30631e-03 -5.27260e-04 -3.68361e-03 -1.67123e-03 -9.22380e-04 4.67033e-03
7.59548e-05 -1.01635e-04 1.07712e-04 -1.77241e-04 1.29212e-04 -2.84140e-04 1.40826e-04 -4.57295e-04 1.50859e-04 -7.80358e-04 1.85084e-04 -1.53511e-03 5.08441e-04 -5.30631e-03 -1.94210e-02 -6.80890e-03 -7.90189e-04 -1.42120e-03 4.98003e-03 8.59347e-03
-7.45627e-05 8.42213e-05 -1.34639e-04 1.04561e-04 -2.26253e-04 1.00326e-04 -3.68854e-04 6.64298e-05 -6.18482e-04 -2.59928e-05 -1.13023e-03 -2.71722e-04 -2.39141e-03 -5.27260e-04 -6.80890e-03 -2.09664e-02 -4.74184e-03 5.95548e-03 8.13538e-03 1.14545e-02
6.87297e-05 -9.64902e-05 8.73142e-05 -1.78417e-04 7.94816e-05 -3.02981e-04 2.78778e-05 -5.18445e-04 -1.11320e-04 -9.49443e-04 -4.91161e-04 -1.94763e-03 -1.35506e-03 -3.68361e-03 -7.90189e-04 -4.74184e-03 -1.54895e-02 4.64582e-03 1.25220e-02 4.12948e-03
-6.93281e-05 7.22434e-05 -1.35557e-04 6.88001e-05 -2.47421e-04 1.24741e-05 -4.41719e-04 -1.44846e-04 -8.33308e-04 -5.71580e-04 -1.74033e-03 -1.57526e-03 -3.19720e-03 -1.67123e-03 -1.42120e-03 5.95548e-03 4.64582e-03 -1.01925e-02 4.25201e-04 -3.92342e-04
6.24979e-05 -9.51221e-05 6.33703e-05 -1.96530e-04 1.02478e-05 -3.74790e-04 -1.50946e-04 -7.39927e-04 -5.92447e-04 -1.59778e-03 -1.63997e-03 -2.95775e-03 -1.90160e-03 -9.22380e-04 4.98003e-03 8.13538e-03 1.25220e-02 4.25201e-04 -2.44070e-02 -8.61498e-03
-6.56682e-05 5.86310e-05 -1.47368e-04 1.65300e-05 -3.11251e-04 -1.40010e-04 -6.54379e-04 -5.79637e-04 -1.47452e-03 -1.63401e-03 -2.78115e-03 -1.96398e-03 -6.96627e-04 4.67033e-03 8.59347e-03 1.14545e-02 4.12948e-03 -3.92342e-04 -8.61498e-03 -1.95999e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_56-57.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.00723e-04 -4.03261e-04 2.47967e-04 -1.94578e-04 1.62876e-04 -1.41453e-04 1.25501e-04 -1.13662e-04 1.03646e-04 -9.63381e-05 8.90692e-05 -8.44264e-05 7.85794e-05 -7.57333e-05 7.05071e-05 -6.93009e-05 6.38359e-05 -6.45149e-05 5.80528e-05 -6.12264e-05
-4.03261e-04 -1.76282e-03 -6.03596e-04 3.12679e-04 -2.35531e-04 1.93305e-04 -1.67649e-04 1.47015e-04 -1.35082e-04 1.20561e-04 -1.15749e-04 1.02815e-04 -1.02925e-04 8.95690e-05 -9.45025e-05 7.80398e-05 -8.99247e-05 6.68155e-05 -8.89784e-05 5.37806e-05
2.47967e-04 -6.03596e-04 -2.83861e-03 -8.50208e-04 4.07960e-04 -2.98477e-04 2.38686e-04 -2.07556e-04 1.77016e-04 -1.67199e-04 1.42481e-04 -1.44703e-04 1.18951e-04 -1.31459e-04 9.96324e-05 -1.25535e-04 8.04425e-05 -1.26973e-04 5.75135e-05 -1.39298e-04
-1.94578e-04 3.12679e-04 -8.50208e-04 -3.90767e-03 -1.09710e-03 5.01590e-04 -3.61025e-04 2.79725e-04 -2.46862e-04 2.01213e-04 -1.99272e-04 1.57272e-04 -1.75418e-04 1.25350e-04 -1.65202e-04 9.60928e-05 -1.67141e-04 6.18868e-05 -1.85831e-04 1.04826e-05
1.62876e-04 -2.35531e-04 4.07960e-04 -1.09710e-03 -4.97504e-03 -1.34514e-03 5.92927e-04 -4.25166e-04 3.16715e-04 -2.88099e-04 2.19679e-04 -2.34974e-04 1.63283e-04 -2.13309e-04 1.18587e-04 -2.11800e-04 7.12093e-05 -2.33787e-04 3.42174e-06 -2.99301e-04
-1.41453e-04 1.93305e-04 -2.98477e-04 5.01590e-04 -1.34514e-03 -6.04305e-03 -1.59554e-03 6.81184e-04 -4.92422e-04 3.48806e-04 -3.34168e-04 2.29905e-04 -2.79184e-04 1.56288e-04 -2.65678e-04 8.99815e-05 -2.85868e-04 4.45406e-06 -3.59701e-04 -1.49340e-04
1.25501e-04 -1.67649e-04 2.38686e-04 -3.61025e-04 5.92927e-04 -1.59554e-03 -7.11324e-03 -1.84946e-03 7.64999e-04 -5.65240e-04 3.72959e-04 -3.89630e-04 2.27147e-04 -3.39026e-04 1.26956e-04 -3.47348e-04 1.78206e-05 -4.22884e-04 -1.61522e-04 -6.44521e-04
-1.13662e-04 1.47015e-04 -2.07556e-04 2.79725e-04 -4.25166e-04 6.81184e-04 -1.84946e-03 -8.18735e-03 -2.10921e-03 8.41052e-04 -6.48018e-04 3.84116e-04 -4.61534e-04 2.01640e-04 -4.29545e-04 5.26972e-05 -4.94866e-04 -1.57594e-04 -7.26379e-04 -6.03236e-04
1.03646e-04 -1.35082e-04 1.77016e-04 -2.46862e-04 3.16715e-04 -4.92422e-04 7.64999e-04 -2.10921e-03 -9.26892e-03 -2.37914e-03 9.04109e-04 -7.47768e-04 3.72229e-04 -5.65111e-04 1.30151e-04 -5.88140e-04 -1.28024e-04 -8.14920e-04 -6.18782e-04 -1.46657e-03
-9.63381e-05 1.20561e-04 -1.67199e-04 2.01213e-04 -2.88099e-04 3.48806e-04 -5.65240e-04 8.41052e-04 -2.37914e-03 -1.03633e-02 -2.66627e-03 9.43954e-04 -8.79846e-04 3.13621e-04 -7.38393e-04 -5.02383e-05 -9.23973e-04 -6.02493e-04 -1.58489e-03 -1.61092e-03
8.90692e-05 -1.15749e-04 1.42481e-04 -1.99272e-04 2.19679e-04 -3.34168e-04 3.72959e-04 -6.48018e-04 9.04109e-04 -2.66627e-03 -1.14808e-02 -2.98602e-03 9.36648e-04 -1.08270e-03 1.44404e-04 -1.09237e-03 -5.30438e-04 -1.72003e-03 -1.62046e-03 -2.53922e-03
-8.44264e-05 1.02815e-04 -1.44703e-04 1.57272e-04 -2.34974e-04 2.29905e-04 -3.89630e-04 3.84116e-04 -7.47768e-04 9.43954e-04 -2.98602e-03 -1.26456e-02 -3.37707e-03 8.17729e-04 -1.46853e-03 -3.28878e-04 -1.91415e-03 -1.56371e-03 -2.70327e-03 -1.40028e-03
7.85794e-05 -1.02925e-04 1.18951e-04 -1.75418e-04 1.63283e-04 -2.79184e-04 2.27147e-04 -4.61534e-04 3.72229e-04 -8.79846e-04 9.36648e-04 -3.37707e-03 -1.39222e-02 -3.95219e-03 3.92225e-04 -2.32717e-03 -1.36197e-03 -2.92521e-03 -1.33742e-03 3.46926e-04
-7.57333e-05 8.95690e-05 -1.31459e-04 1.25350e-04 -2.13309e-04 1.56288e-04 -3.39026e-04 2.01640e-04 -5.65111e-04 3.13621e-04 -1.08270e-03 8.17729e-04 -3.95219e-03 -1.55061e-02 -5.00260e-03 -5.97085e-04 -3.37646e-03 -1.12041e-03 1.50035e-04 5.62079e-03
7.05071e-05 -9.45025e-05 9.96324e-05 -1.65202e-04 1.18587e-04 -2.65678e-04 1.26956e-04 -4.29545e-04 1.30151e-04 -7.38393e-04 1.44404e-04 -1.46853e-03 3.92225e-04 -5.00260e-03 -1.76552e-02 -6.24435e-03 -3.02787e-04 -3.04582e-04 5.92030e-03 8.56894e-03
-6.93009e-05 7.80398e-05 -1.25535e-04 9.60928e-05 -2.11800e-04 8.99815e-05 -3.47348e-04 5.26972e-05 -5.88140e-04 -5.02383e-05 -1.09237e-03 -3.28878e-04 -2.32717e-03 -5.97085e-04 -6.24435e-03 -1.85176e-02 -3.34758e-03 6.83071e-03 8.14973e-03 9.51656e-03
6.38359e-05 -8.99247e-05 8.04425e-05 -1.67141e-04 7.12093e-05 -2.85868e-04 1.78206e-05 -4.94866e-04 -1.28024e-04 -9.23973e-04 -5.30438e-04 -1.91415e-03 -1.36197e-03 -3.37646e-03 -3.02787e-04 -3.34758e-03 -1.25275e-02 4.95089e-03 1.05002e-02 1.54803e-03
-6.45149e-05 6.68155e-05 -1.26973e-04 6.18868e-05 -2.33787e-04 4.45406e-06 -4.22884e-04 -1.57594e-04 -8.14920e-04 -6.02493e-04 -1.72003e-03 -1.56371e-03 -2.92521e-03 -1.12041e-03 -3.04582e-04 6.83071e-03 4.95089e-03 -1.00079e-02 -1.85723e-03 -1.47110e-03
5.80528e-05 -8.89784e-05 5.75135e-05 -1.85831e-04 3.42174e-06 -3.59701e-04 -1.61522e-04 -7.26379e-04 -6.18782e-04 -1.58489e-03 -1.62046e-03 -2.70327e-03 -1.33742e-03 1.50035e-04 5.92030e-03 8.14973e-03 1.05002e-02 -1.85723e-03 -2.31536e-02 -6.49584e-03
-6.12264e-05 5.37806e-05 -1.39298e-04 1.04826e-05 -2.99301e-04 -1.49340e-04 -6.44521e-04 -6.03236e-04 -1.46657e-03 -1.61092e-03 -2.53922e-03 -1.40028e-03 3.46926e-04 5.62079e-03 8.56894e-03 9.51656e-03 1.54803e-03 -1.47110e-03 -6.49584e-03 -1.58716e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_57-58.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.31724e-04 -3.70068e-04 2.28547e-04 -1.79331e-04 1.50066e-04 -1.30341e-04 1.15675e-04 -1.04810e-04 9.56115e-05 -8.89254e-05 8.22463e-05 -7.80111e-05 7.26332e-05 -7.00536e-05 6.52242e-05 -6.41813e-05 5.90916e-05 -5.98215e-05 5.37472e-05 -5.68795e-05
-3.70068e-04 -1.57599e-03 -5.52839e-04 2.88168e-04 -2.17143e-04 1.78142e-04 -1.54530e-04 1.35530e-04 -1.24627e-04 1.11227e-04 -1.06911e-04 9.49434e-05 -9.51765e-05 8.27625e-05 -8.75401e-05 7.20884e-05 -8.34773e-05 6.16249e-05 -8.28910e-05 4.92095e-05
2.28547e-04 -5.52839e-04 -2.53956e-03 -7.78464e-04 3.76038e-04 -2.75255e-04 2.19989e-04 -1.91389e-04 1.63183e-04 -1.54344e-04 1.31433e-04 -1.33751e-04 1.09784e-04 -1.21732e-04 9.18894e-05 -1.16563e-04 7.39393e-05 -1.18404e-04 5.21125e-05 -1.31049e-04
-1.79331e-04 2.88168e-04 -7.78464e-04 -3.49686e-03 -1.00442e-03 4.62375e-04 -3.33031e-04 2.57800e-04 -2.27729e-04 1.85448e-04 -1.84063e-04 1.44981e-04 -1.62345e-04 1.15455e-04 -1.53321e-04 8.81261e-05 -1.55853e-04 5.56114e-05 -1.74834e-04 5.41331e-06
1.50066e-04 -2.17143e-04 3.76038e-04 -1.00442e-03 -4.45264e-03 -1.23147e-03 5.46559e-04 -3.92309e-04 2.91839e-04 -2.65894e-04 2.02340e-04 -2.17273e-04 1.50227e-04 -1.97809e-04 1.08613e-04 -1.97333e-04 6.37491e-05 -2.19772e-04 -2.16059e-06 -2.86222e-04
-1.30341e-04 1.78142e-04 -2.75255e-04 4.62375e-04 -1.23147e-03 -5.40903e-03 -1.46075e-03 6.27862e-04 -4.54503e-04 3.21264e-04 -3.08665e-04 2.11416e-04 -2.58596e-04 1.43082e-04 -2.47232e-04 8.06344e-05 -2.68329e-04 -2.08061e-06 -3.43305e-04 -1.55908e-04
1.15675e-04 -1.54530e-04 2.19989e-04 -3.33031e-04 5.46559e-04 -1.46075e-03 -6.36749e-03 -1.69332e-03 7.04971e-04 -5.21982e-04 3.43144e-04 -3.60378e-04 2.08105e-04 -3.14972e-04 1.14296e-04 -3.25419e-04 9.49143e-06 -4.02627e-04 -1.68972e-04 -6.30305e-04
-1.04810e-04 1.35530e-04 -1.91389e-04 2.57800e-04 -3.92309e-04 6.27862e-04 -1.69332e-03 -7.32966e-03 -1.93143e-03 7.74690e-04 -5.98930e-04 3.52615e-04 -4.27912e-04 1.82734e-04 -4.01449e-04 4.09546e-05 -4.69813e-04 -1.66871e-04 -7.08185e-04 -6.16272e-04
9.56115e-05 -1.24627e-04 1.63183e-04 -2.27729e-04 2.91839e-04 -4.54503e-04 7.04971e-04 -1.93143e-03 -8.29895e-03 -2.17922e-03 8.31993e-04 -6.92202e-04 3.39726e-04 -5.26514e-04 1.11742e-04 -5.56368e-04 -1.40912e-04 -7.91701e-04 -6.33886e-04 -1.43648e-03
-8.89254e-05 1.11227e-04 -1.54344e-04 1.85448e-04 -2.65894e-04 3.21264e-04 -5.21982e-04 7.74690e-04 -2.17922e-03 -9.28049e-03 -2.44354e-03 8.66766e-04 -8.17179e-04 2.80470e-04 -6.95192e-04 -7.02857e-05 -8.93620e-04 -6.21566e-04 -1.54910e-03 -1.54342e-03
8.22463e-05 -1.06911e-04 1.31433e-04 -1.84063e-04 2.02340e-04 -3.08665e-04 3.43144e-04 -5.98930e-04 8.31993e-04 -2.44354e-03 -1.02845e-02 -2.73986e-03 8.54736e-04 -1.01331e-03 1.08419e-04 -1.04976e-03 -5.57286e-04 -1.67634e-03 -1.55504e-03 -2.23756e-03
-7.80111e-05 9.49434e-05 -1.33751e-04 1.44981e-04 -2.17273e-04 2.11416e-04 -3.60378e-04 3.52615e-04 -6.92202e-04 8.66766e-04 -2.73986e-03 -1.13354e-02 -3.10785e-03 7.28876e-04 -1.39766e-03 -3.72945e-04 -1.85712e-03 -1.50496e-03 -2.38775e-03 -8.11631e-04
7.26332e-05 -9.51765e-05 1.09784e-04 -1.62345e-04 1.50227e-04 -2.58596e-04 2.08105e-04 -4.27912e-04 3.39726e-04 -8.17179e-04 8.54736e-04 -3.10785e-03 -1.25004e-02 -3.66521e-03 2.91132e-04 -2.23964e-03 -1.32052e-03 -2.59145e-03 -7.47230e-04 1.25797e-03
-7.00536e-05 8.27625e-05 -1.21732e-04 1.15455e-04 -1.97809e-04 1.43082e-04 -3.14972e-04 1.82734e-04 -5.26514e-04 2.80470e-04 -1.01331e-03 7.28876e-04 -3.66521e-03 -1.39780e-02 -4.68258e-03 -6.16105e-04 -3.00746e-03 -5.42589e-04 1.08827e-03 6.18441e-03
6.52242e-05 -8.75401e-05 9.18894e-05 -1.53321e-04 1.08613e-04 -2.47232e-04 1.14296e-04 -4.01449e-04 1.11742e-04 -6.95192e-04 1.08419e-04 -1.39766e-03 2.91132e-04 -4.68258e-03 -1.59262e-02 -5.62523e-03 2.14108e-04 6.76291e-04 6.47069e-03 8.03949e-03
-6.41813e-05 7.20884e-05 -1.16563e-04 8.81261e-05 -1.97333e-04 8.06344e-05 -3.25419e-04 4.09546e-05 -5.56368e-04 -7.02857e-05 -1.04976e-03 -3.72945e-04 -2.23964e-03 -6.16105e-04 -5.62523e-03 -1.61330e-02 -2.09765e-03 7.31624e-03 7.65470e-03 7.44413e-03
5.90916e-05 -8.34773e-05 7.39393e-05 -1.55853e-04 6.37491e-05 -2.68329e-04 9.49143e-06 -4.69813e-04 -1.40912e-04 -8.93620e-04 -5.57286e-04 -1.85712e-03 -1.32052e-03 -3.00746e-03 2.14108e-04 -2.09765e-03 -1.00556e-02 4.73611e-03 8.34540e-03 -4.27048e-04
-5.98215e-05 6.16249e-05 -1.18404e-04 5.56114e-05 -2.19772e-04 -2.08061e-06 -4.02627e-04 -1.66871e-04 -7.91701e-04 -6.21566e-04 -1.67634e-03 -1.50496e-03 -2.59145e-03 -5.42589e-04 6.76291e-04 7.31624e-03 4.73611e-03 -1.00623e-02 -3.54078e-03 -1.67859e-03
5.37472e-05 -8.28910e-05 5.21125e-05 -1.74834e-04 -2.16059e-06 -3.43305e-04 -1.68972e-04 -7.08185e-04 -6.33886e-04 -1.54910e-03 -1.55504e-03 -2.38775e-03 -7.47230e-04 1.08827e-03 6.47069e-03 7.65470e-03 8.34540e-03 -3.54078e-03 -2.11393e-02 -4.37630e-03
-5.68795e-05 4.92095e-05 -1.31049e-04 5.41331e-06 -2.86222e-04 -1.55908e-04 -6.30305e-04 -6.16272e-04 -1.43648e-03 -1.54342e-03 -2.23756e-03 -8.11631e-04 1.25797e-03 6.18441e-03 8.03949e-03 7.44413e-03 -4.27048e-04 -1.67859e-03 -4.37630e-03 -1.31739e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_58-59.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.67191e-04 -3.38096e-04 2.09803e-04 -1.64602e-04 1.37711e-04 -1.19632e-04 1.06209e-04 -9.62809e-05 8.78712e-05 -8.17772e-05 7.56677e-05 -7.18164e-05 6.68932e-05 -6.45596e-05 6.01193e-05 -5.92163e-05 5.45048e-05 -5.52569e-05 4.95853e-05 -5.26327e-05
-3.38096e-04 -1.40007e-03 -5.03975e-04 2.64551e-04 -1.99374e-04 1.63517e-04 -1.41882e-04 1.24469e-04 -1.14542e-04 1.02240e-04 -9.83722e-05 8.73642e-05 -8.76741e-05 7.62092e-05 -8.07707e-05 6.63755e-05 -7.71685e-05 5.66718e-05 -7.68763e-05 4.49155e-05
2.09803e-04 -5.03975e-04 -2.25780e-03 -7.09398e-04 3.45286e-04 -2.52801e-04 2.01956e-04 -1.75787e-04 1.49870e-04 -1.41921e-04 1.20814e-04 -1.23139e-04 1.00986e-04 -1.12265e-04 8.44937e-05 -1.07759e-04 6.78010e-05 -1.09885e-04 4.71565e-05 -1.22639e-04
-1.64602e-04 2.64551e-04 -7.09398e-04 -3.10973e-03 -9.15185e-04 4.24604e-04 -3.05942e-04 2.36665e-04 -2.09235e-04 1.70302e-04 -1.69329e-04 1.33207e-04 -1.49617e-04 1.06035e-04 -1.41656e-04 8.06558e-05 -1.44608e-04 4.99548e-05 -1.63581e-04 1.32203e-06
1.37711e-04 -1.99374e-04 3.45286e-04 -9.15185e-04 -3.96028e-03 -1.12202e-03 5.01914e-04 -3.60479e-04 2.67884e-04 -2.44388e-04 1.85727e-04 -2.00053e-04 1.37814e-04 -1.82602e-04 9.92867e-05 -1.82934e-04 5.70772e-05 -2.05440e-04 -6.50885e-06 -2.71990e-04
-1.19632e-04 1.63517e-04 -2.52801e-04 4.24604e-04 -1.12202e-03 -4.81143e-03 -1.33092e-03 5.76551e-04 -4.17724e-04 2.94791e-04 -2.83889e-04 1.93804e-04 -2.38439e-04 1.30716e-04 -2.28917e-04 7.22613e-05 -2.50461e-04 -7.14488e-06 -3.25599e-04 -1.59486e-04
1.06209e-04 -1.41882e-04 2.01956e-04 -3.05942e-04 5.01914e-04 -1.33092e-03 -5.66451e-03 -1.54289e-03 6.47257e-04 -4.79941e-04 3.14591e-04 -3.31820e-04 1.90166e-04 -2.91186e-04 1.02834e-04 -3.03198e-04 2.87539e-06 -3.80974e-04 -1.73060e-04 -6.11121e-04
-9.62809e-05 1.24469e-04 -1.75787e-04 2.36665e-04 -3.60479e-04 5.76551e-04 -1.54289e-03 -6.52109e-03 -1.76006e-03 7.10996e-04 -5.51079e-04 3.22646e-04 -3.94837e-04 1.65327e-04 -3.73188e-04 3.12010e-05 -4.43348e-04 -1.72432e-04 -6.84736e-04 -6.17547e-04
8.78712e-05 -1.14542e-04 1.49870e-04 -2.09235e-04 2.67884e-04 -4.17724e-04 6.47257e-04 -1.76006e-03 -7.38438e-03 -1.98635e-03 7.62977e-04 -6.37776e-04 3.09203e-04 -4.88042e-04 9.56725e-05 -5.23278e-04 -1.49711e-04 -7.63056e-04 -6.36509e-04 -1.38386e-03
-8.17772e-05 1.02240e-04 -1.41921e-04 1.70302e-04 -2.44388e-04 2.94791e-04 -4.79941e-04 7.10996e-04 -1.98635e-03 -8.25929e-03 -2.22840e-03 7.93290e-04 -7.55275e-04 2.50198e-04 -6.50956e-04 -8.58109e-05 -8.57822e-04 -6.27492e-04 -1.49002e-03 -1.43713e-03
7.56677e-05 -9.83722e-05 1.20814e-04 -1.69329e-04 1.85727e-04 -2.83889e-04 3.14591e-04 -5.51079e-04 7.62977e-04 -2.22840e-03 -9.15581e-03 -2.50153e-03 7.77606e-04 -9.43551e-04 7.75786e-05 -1.00192e-03 -5.70319e-04 -1.60891e-03 -1.44943e-03 -1.89930e-03
-7.18164e-05 8.73642e-05 -1.23139e-04 1.33207e-04 -2.00053e-04 1.93804e-04 -3.31820e-04 3.22646e-04 -6.37776e-04 7.93290e-04 -2.50153e-03 -1.00984e-02 -2.84596e-03 6.47255e-04 -1.32224e-03 -4.02387e-04 -1.77626e-03 -1.40480e-03 -2.03486e-03 -2.47139e-04
6.68932e-05 -8.76741e-05 1.00986e-04 -1.49617e-04 1.37814e-04 -2.38439e-04 1.90166e-04 -3.94837e-04 3.09203e-04 -7.55275e-04 7.77606e-04 -2.84596e-03 -1.11559e-02 -3.38197e-03 2.06998e-04 -2.12881e-03 -1.23642e-03 -2.21999e-03 -1.80926e-04 1.98183e-03
-6.45596e-05 7.62092e-05 -1.12265e-04 1.06035e-04 -1.82602e-04 1.30716e-04 -2.91186e-04 1.65327e-04 -4.88042e-04 2.50198e-04 -9.43551e-04 6.47255e-04 -3.38197e-03 -1.25242e-02 -4.34807e-03 -5.89756e-04 -2.60118e-03 1.19370e-05 1.83675e-03 6.37513e-03
6.01193e-05 -8.07707e-05 8.44937e-05 -1.41656e-04 9.92867e-05 -2.28917e-04 1.02834e-04 -3.73188e-04 9.56725e-05 -6.50956e-04 7.75786e-05 -1.32224e-03 2.06998e-04 -4.34807e-03 -1.42497e-02 -4.97819e-03 7.10169e-04 1.46508e-03 6.64529e-03 7.16364e-03
-5.92163e-05 6.63755e-05 -1.07759e-04 8.06558e-05 -1.82934e-04 7.22613e-05 -3.03198e-04 3.12010e-05 -5.23278e-04 -8.58109e-05 -1.00192e-03 -4.02387e-04 -2.12881e-03 -5.89756e-04 -4.97819e-03 -1.38738e-02 -1.05072e-03 7.42655e-03 6.80959e-03 5.47484e-03
5.45048e-05 -7.71685e-05 6.78010e-05 -1.44608e-04 5.70772e-05 -2.50461e-04 2.87539e-06 -4.43348e-04 -1.49711e-04 -8.57822e-04 -5.70319e-04 -1.77626e-03 -1.23642e-03 -2.60118e-03 7.10169e-04 -1.05072e-03 -8.07090e-03 4.15904e-03 6.29676e-03 -1.74489e-03
-5.52569e-05 5.66718e-05 -1.09885e-04 4.99548e-05 -2.05440e-04 -7.14488e-06 -3.80974e-04 -1.72432e-04 -7.63056e-04 -6.27492e-04 -1.60891e-03 -1.40480e-03 -2.21999e-03 1.19370e-05 1.46508e-03 7.42655e-03 4.15904e-03 -1.01282e-02 -4.57670e-03 -1.31088e-03
4.95853e-05 -7.68763e-05 4.71565e-05 -1.63581e-04 -6.50885e-06 -3.25599e-04 -1.73060e-04 -6.84736e-04 -6.36509e-04 -1.49002e-03 -1.44943e-03 -2.03486e-03 -1.80926e-04 1.83675e-03 6.64529e-03 6.80959e-03 6.29676e-03 -4.57670e-03 -1.86736e-02 -2.57182e-03
-5.26327e-05 4.49155e-05 -1.22639e-04 1.32203e-06 -2.71990e-04 -1.59486e-04 -6.11121e-04 -6.17547e-04 -1.38386e-03 -1.43713e-03 -1.89930e-03 -2.47139e-04 1.98183e-03 6.37513e-03 7.16364e-03 5.47484e-03 -1.74489e-03 -1.31088e-03 -2.57182e-03 -1.13428e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_59-60.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.07405e-04 -3.07568e-04 1.91859e-04 -1.50498e-04 1.25901e-04 -1.09405e-04 9.71753e-05 -8.81419e-05 8.04873e-05 -7.49542e-05 6.93914e-05 -6.58998e-05 6.14145e-05 -5.93075e-05 5.52462e-05 -5.44618e-05 5.01277e-05 -5.08771e-05 4.56189e-05 -4.85428e-05
-3.07568e-04 -1.23594e-03 -4.57359e-04 2.41976e-04 -1.82356e-04 1.49539e-04 -1.29800e-04 1.13917e-04 -1.04910e-04 9.36758e-05 -9.02087e-05 8.01443e-05 -8.04917e-05 6.99729e-05 -7.42684e-05 6.09602e-05 -7.10751e-05 5.20114e-05 -7.10143e-05 4.09533e-05
1.91859e-04 -4.57359e-04 -1.99476e-03 -6.43519e-04 3.15896e-04 -2.31286e-04 1.84724e-04 -1.60871e-04 1.37183e-04 -1.30036e-04 1.10713e-04 -1.12968e-04 9.26341e-05 -1.03157e-04 7.75145e-05 -9.92265e-05 6.20874e-05 -1.01527e-04 4.26988e-05 -1.14182e-04
-1.50498e-04 2.41976e-04 -6.43519e-04 -2.74825e-03 -8.30066e-04 3.88509e-04 -2.79966e-04 2.16480e-04 -1.91532e-04 1.55889e-04 -1.55202e-04 1.22045e-04 -1.37363e-04 9.71706e-05 -1.30340e-04 7.37448e-05 -1.33551e-04 4.49663e-05 -1.52222e-04 -1.73361e-06
1.25901e-04 -1.82356e-04 3.15896e-04 -8.30066e-04 -3.50049e-03 -1.01760e-03 4.59265e-04 -3.29928e-04 2.45030e-04 -2.23766e-04 1.69964e-04 -1.83480e-04 1.26136e-04 -1.67853e-04 9.06755e-05 -1.68781e-04 5.12396e-05 -1.90980e-04 -9.57560e-06 -2.56741e-04
-1.09405e-04 1.49539e-04 -2.31286e-04 3.88509e-04 -1.01760e-03 -4.25332e-03 -1.20704e-03 5.27559e-04 -3.82380e-04 2.69580e-04 -2.60060e-04 1.77192e-04 -2.18918e-04 1.19267e-04 -2.10949e-04 6.49079e-05 -2.32489e-04 -1.06993e-05 -3.06758e-04 -1.59866e-04
9.71753e-05 -1.29800e-04 1.84724e-04 -2.79966e-04 4.59265e-04 -1.20704e-03 -5.00793e-03 -1.39929e-03 5.92200e-04 -4.39467e-04 2.87500e-04 -3.04226e-04 1.73440e-04 -2.67927e-04 9.26251e-05 -2.80954e-04 -1.99171e-06 -3.58139e-04 -1.73579e-04 -5.86816e-04
-8.81419e-05 1.13917e-04 -1.60871e-04 2.16480e-04 -3.29928e-04 5.27559e-04 -1.39929e-03 -5.76580e-03 -1.59640e-03 6.50335e-04 -5.04878e-04 2.94405e-04 -3.62640e-04 1.49506e-04 -3.45079e-04 2.34798e-05 -4.15730e-04 -1.74066e-04 -6.55905e-04 -6.06703e-04
8.04873e-05 -1.04910e-04 1.37183e-04 -1.91532e-04 2.45030e-04 -3.82380e-04 5.92200e-04 -1.59640e-03 -6.52995e-03 -1.80202e-03 6.97438e-04 -5.84980e-04 2.80836e-04 -4.50090e-04 8.20191e-05 -4.89181e-04 -1.54200e-04 -7.28893e-04 -6.26286e-04 -1.31072e-03
-7.49542e-05 9.36758e-05 -1.30036e-04 1.55889e-04 -2.23766e-04 2.69580e-04 -4.39467e-04 6.50335e-04 -1.80202e-03 -7.30500e-03 -2.02252e-03 7.23901e-04 -6.94705e-04 2.22980e-04 -6.06081e-04 -9.65518e-05 -8.16536e-04 -6.19889e-04 -1.40980e-03 -1.30135e-03
6.93914e-05 -9.02087e-05 1.10713e-04 -1.55202e-04 1.69964e-04 -2.60060e-04 2.87500e-04 -5.04878e-04 6.97438e-04 -2.02252e-03 -8.10065e-03 -2.27292e-03 7.05647e-04 -8.74018e-04 5.22533e-05 -9.48898e-04 -5.69110e-04 -1.51998e-03 -1.31317e-03 -1.54997e-03
-6.58998e-05 8.01443e-05 -1.12968e-04 1.22045e-04 -1.83480e-04 1.77192e-04 -3.04226e-04 2.94405e-04 -5.84980e-04 7.23901e-04 -2.27292e-03 -8.94109e-03 -2.59341e-03 5.73469e-04 -1.24251e-03 -4.16656e-04 -1.67394e-03 -1.27289e-03 -1.67070e-03 2.52911e-04
6.14145e-05 -8.04917e-05 9.26341e-05 -1.37363e-04 1.26136e-04 -2.18918e-04 1.73440e-04 -3.62640e-04 2.80836e-04 -6.94705e-04 7.05647e-04 -2.59341e-03 -9.89574e-03 -3.10424e-03 1.40624e-04 -1.99727e-03 -1.11935e-03 -1.83747e-03 3.20557e-04 2.49392e-03
-5.93075e-05 6.99729e-05 -1.03157e-04 9.71706e-05 -1.67853e-04 1.19267e-04 -2.67927e-04 1.49506e-04 -4.50090e-04 2.22980e-04 -8.74018e-04 5.73469e-04 -3.10424e-03 -1.11518e-02 -4.00334e-03 -5.27527e-04 -2.18472e-03 5.01861e-04 2.37038e-03 6.24909e-03
5.52462e-05 -7.42684e-05 7.75145e-05 -1.30340e-04 9.06755e-05 -2.10949e-04 9.26251e-05 -3.45079e-04 8.20191e-05 -6.06081e-04 5.22533e-05 -1.24251e-03 1.40624e-04 -4.00334e-03 -1.26437e-02 -4.33224e-03 1.14409e-03 2.03615e-03 6.50084e-03 6.10496e-03
-5.44618e-05 6.09602e-05 -9.92265e-05 7.37448e-05 -1.68781e-04 6.49079e-05 -2.80954e-04 2.34798e-05 -4.89181e-04 -9.65518e-05 -9.48898e-04 -4.16656e-04 -1.99727e-03 -5.27527e-04 -4.33224e-03 -1.17905e-02 -2.34460e-04 7.21889e-03 5.77882e-03 3.76594e-03
5.01277e-05 -7.10751e-05 6.20874e-05 -1.33551e-04 5.12396e-05 -2.32489e-04 -1.99171e-06 -4.15730e-04 -1.54200e-04 -8.16536e-04 -5.69110e-04 -1.67394e-03 -1.11935e-03 -2.18472e-03 1.14409e-03 -2.34460e-04 -6.52571e-03 3.38267e-03 4.51269e-03 -2.46955e-03
-5.08771e-05 5.20114e-05 -1.01527e-04 4.49663e-05 -1.90980e-04 -1.06993e-05 -3.58139e-04 -1.74066e-04 -7.28893e-04 -6.19889e-04 -1.51998e-03 -1.27289e-03 -1.83747e-03 5.01861e-04 2.03615e-03 7.21889e-03 3.38267e-03 -1.00575e-02 -5.03131e-03 -6.55299e-04
4.56189e-05 -7.10143e-05 4.26988e-05 -1.52222e-04 -9.57560e-06 -3.06758e-04 -1.73579e-04 -6.55905e-04 -6.26286e-04 -1.40980e-03 -1.31317e-03 -1.67070e-03 3.20557e-04 2.37038e-03 6.50084e-03 5.77882e-03 4.51269e-03 -5.03131e-03 -1.60549e-02 -1.22650e-03
-4.85428e-05 4.09533e-05 -1.14182e-04 -1.73361e-06 -2.56741e-04 -1.59866e-04 -5.86816e-04 -6.06703e-04 -1.31072e-03 -1.30135e-03 -1.54997e-03 2.52911e-04 2.49392e-03 6.24909e-03 6.10496e-03 3.76594e-03 -2.46955e-03 -6.55299e-04 -1.22650e-03 -1.01235e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_6-7.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.18631e-03 -1.11337e-03 7.61005e-04 -5.95913e-04 4.93767e-04 -4.23569e-04 3.72198e-04 -3.33068e-04 3.02069e-04 -2.77067e-04 2.56149e-04 -2.38697e-04 2.23451e-04 -2.10522e-04 1.98771e-04 -1.88799e-04 1.79346e-04 -1.71448e-04 1.63575e-04 -1.57218e-04
-1.11337e-03 -7.91775e-03 -1.58296e-03 9.56378e-04 -7.17977e-04 5.84594e-04 -4.98095e-04 4.36314e-04 -3.90642e-04 3.54120e-04 -3.25737e-04 3.00943e-04 -2.81635e-04 2.63131e-04 -2.49344e-04 2.34495e-04 -2.24485e-04 2.11824e-04 -2.04668e-04 1.93275e-04
7.61005e-04 -1.58296e-03 -1.26315e-02 -2.20077e-03 1.24802e-03 -9.06681e-04 7.24112e-04 -6.10559e-04 5.30573e-04 -4.73825e-04 4.27476e-04 -3.93784e-04 3.62121e-04 -3.40407e-04 3.16083e-04 -3.01813e-04 2.81308e-04 -2.72402e-04 2.53720e-04 -2.49183e-04
-5.95913e-04 9.56378e-04 -2.20077e-03 -1.73291e-02 -2.82214e-03 1.53849e-03 -1.09092e-03 8.56396e-04 -7.15062e-04 6.15458e-04 -5.48154e-04 4.90896e-04 -4.53116e-04 4.13380e-04 -3.91019e-04 3.59320e-04 -3.46855e-04 3.18630e-04 -3.13699e-04 2.86309e-04
4.93767e-04 -7.17977e-04 1.24802e-03 -2.82214e-03 -2.20193e-02 -3.44494e-03 1.82819e-03 -1.27335e-03 9.84952e-04 -8.15951e-04 6.95175e-04 -6.18241e-04 5.48467e-04 -5.08171e-04 4.58448e-04 -4.37636e-04 3.96157e-04 -3.88357e-04 3.49387e-04 -3.52006e-04
-4.23569e-04 5.84594e-04 -9.06681e-04 1.53849e-03 -3.44494e-03 -2.67058e-02 -4.06875e-03 2.11732e-03 -1.45528e-03 1.11126e-03 -9.15389e-04 7.71599e-04 -6.86522e-04 6.02080e-04 -5.61435e-04 4.99078e-04 -4.82700e-04 4.28163e-04 -4.28684e-04 3.74948e-04
3.72198e-04 -4.98095e-04 7.24112e-04 -1.09092e-03 1.82819e-03 -4.06875e-03 -3.13905e-02 -4.69349e-03 2.40583e-03 -1.63743e-03 1.23584e-03 -1.01458e-03 8.45483e-04 -7.54436e-04 6.52513e-04 -6.14449e-04 5.35990e-04 -5.27788e-04 4.55958e-04 -4.69467e-04
-3.33068e-04 4.36314e-04 -6.10559e-04 8.56396e-04 -1.27335e-03 2.11732e-03 -4.69349e-03 -3.60743e-02 -5.31925e-03 2.69356e-03 -1.82032e-03 1.35881e-03 -1.11435e-03 9.17028e-04 -8.22994e-04 6.99983e-04 -6.68324e-04 5.69360e-04 -5.74122e-04 4.79518e-04
3.02069e-04 -3.90642e-04 5.30573e-04 -7.15062e-04 9.84952e-04 -1.45528e-03 2.40583e-03 -5.31925e-03 -4.07580e-02 -5.94623e-03 2.98024e-03 -2.00441e-03 1.48000e-03 -1.21539e-03 9.86135e-04 -8.93010e-04 7.44382e-04 -7.24020e-04 5.98905e-04 -6.22853e-04
-2.77067e-04 3.54120e-04 -4.73825e-04 6.15458e-04 -8.15951e-04 1.11126e-03 -1.63743e-03 2.69356e-03 -5.94623e-03 -4.54420e-02 -6.57474e-03 3.26550e-03 -2.19018e-03 1.59912e-03 -1.31831e-03 1.05251e-03 -9.65273e-04 7.85252e-04 -7.82538e-04 6.24113e-04
2.56149e-04 -3.25737e-04 4.27476e-04 -5.48154e-04 6.95175e-04 -9.15389e-04 1.23584e-03 -1.82032e-03 2.98024e-03 -6.57474e-03 -5.01271e-02 -7.20514e-03 3.54894e-03 -2.37814e-03 1.71576e-03 -1.42380e-03 1.11557e-03 -1.04068e-03 8.21974e-04 -8.44994e-04
-2.38697e-04 3.00943e-04 -3.93784e-04 4.90896e-04 -6.18241e-04 7.71599e-04 -1.01458e-03 1.35881e-03 -2.00441e-03 3.26550e-03 -7.20514e-03 -5.48136e-02 -7.83789e-03 3.83005e-03 -2.56888e-03 1.82924e-03 -1.53267e-03 1.17463e-03 -1.12029e-03 8.53535e-04
2.23451e-04 -2.81635e-04 3.62121e-04 -4.53116e-04 5.48467e-04 -6.86522e-04 8.45483e-04 -1.11435e-03 1.48000e-03 -2.19018e-03 3.54894e-03 -7.83789e-03 -5.95022e-02 -8.47353e-03 4.10813e-03 -2.76317e-03 1.93883e-03 -1.64593e-03 1.22861e-03 -1.20533e-03
-2.10522e-04 2.63131e-04 -3.40407e-04 4.13380e-04 -5.08171e-04 6.02080e-04 -7.54436e-04 9.17028e-04 -1.21539e-03 1.59912e-03 -2.37814e-03 3.83005e-03 -8.47353e-03 -6.41936e-02 -9.11283e-03 4.38239e-03 -2.96200e-03 2.04341e-03 -1.76479e-03 1.27620e-03
1.98771e-04 -2.49344e-04 3.16083e-04 -3.91019e-04 4.58448e-04 -5.61435e-04 6.52513e-04 -8.22994e-04 9.86135e-04 -1.31831e-03 1.71576e-03 -2.56888e-03 4.10813e-03 -9.11283e-03 -6.88888e-02 -9.75674e-03 4.65170e-03 -3.16656e-03 2.14163e-03 -1.89086e-03
-1.88799e-04 2.34495e-04 -3.01813e-04 3.59320e-04 -4.37636e-04 4.99078e-04 -6.14449e-04 6.99983e-04 -8.93010e-04 1.05251e-03 -1.42380e-03 1.82924e-03 -2.76317e-03 4.38239e-03 -9.75674e-03 -7.35887e-02 -1.04064e-02 4.91468e-03 -3.37843e-03 2.23174e-03
1.79346e-04 -2.24485e-04 2.81308e-04 -3.46855e-04 3.96157e-04 -4.82700e-04 5.35990e-04 -6.68324e-04 7.44382e-04 -9.65273e-04 1.11557e-03 -1.53267e-03 1.93883e-03 -2.96200e-03 4.65170e-03 -1.04064e-02 -7.82949e-02 -1.10635e-02 5.16957e-03 -3.59963e-03
-1.71448e-04 2.11824e-04 -2.72402e-04 3.18630e-04 -3.88357e-04 4.28163e-04 -5.27788e-04 5.69360e-04 -7.24020e-04 7.85252e-04 -1.04068e-03 1.17463e-03 -1.64593e-03 2.04341e-03 -3.16656e-03 4.91468e-03 -1.10635e-02 -8.30091e-02 -1.17300e-02 5.41400e-03
1.63575e-04 -2.04668e-04 2.53720e-04 -3.13699e-04 3.49387e-04 -4.28684e-04 4.55958e-04 -5.74122e-04 5.98905e-04 -7.82538e-04 8.21974e-04 -1.12029e-03 1.22861e-03 -1.76479e-03 2.14163e-03 -3.37843e-03 5.16957e-03 -1.17300e-02 -8.77338e-02 -1.24085e-02
-1.57218e-04 1.93275e-04 -2.49183e-04 2.86309e-04 -3.52006e-04 3.74948e-04 -4.69467e-04 4.79518e-04 -6.22853e-04 6.24113e-04 -8.44994e-04 8.53535e-04 -1.20533e-03 1.27620e-03 -1.89086e-03 2.23174e-03 -3.59963e-03 5.41400e-03 -1.24085e-02 -9.24719e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_60-61.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.52553e-04 -2.78660e-04 1.74810e-04 -1.37098e-04 1.14697e-04 -9.97111e-05 8.86151e-05 -8.04285e-05 7.34899e-05 -6.84835e-05 6.34403e-05 -6.02834e-05 5.62159e-05 -5.43158e-05 5.06201e-05 -4.99341e-05 4.59723e-05 -4.66971e-05 4.18572e-05 -4.46236e-05
-2.78660e-04 -1.08424e-03 -4.13279e-04 2.20551e-04 -1.66183e-04 1.36280e-04 -1.18344e-04 1.03920e-04 -9.57732e-05 8.55657e-05 -8.24547e-05 7.33072e-05 -7.36583e-05 6.40707e-05 -6.80602e-05 5.58524e-05 -6.52261e-05 4.76461e-05 -6.53350e-05 3.73192e-05
1.74810e-04 -4.13279e-04 -1.75148e-03 -5.81232e-04 2.88005e-04 -2.10828e-04 1.68380e-04 -1.46715e-04 1.25172e-04 -1.18745e-04 1.01161e-04 -1.03285e-04 8.47502e-05 -9.44508e-05 7.09604e-05 -9.10135e-05 5.67925e-05 -9.33845e-05 3.87202e-05 -1.05734e-04
-1.37098e-04 2.20551e-04 -5.81232e-04 -2.41385e-03 -7.49585e-04 3.54258e-04 -2.55248e-04 1.97345e-04 -1.74709e-04 1.42265e-04 -1.41753e-04 1.11525e-04 -1.25648e-04 8.88695e-05 -1.19441e-04 6.73800e-05 -1.22760e-04 4.06094e-05 -1.40848e-04 -3.80285e-06
1.14697e-04 -1.66183e-04 2.88005e-04 -7.49585e-04 -3.07511e-03 -9.18857e-04 4.18805e-04 -3.00832e-04 2.23384e-04 -2.04136e-04 1.55103e-04 -1.67644e-04 1.15209e-04 -1.53655e-04 8.27623e-05 -1.54978e-04 4.61863e-05 -1.76515e-04 -1.14352e-05 -2.40584e-04
-9.97111e-05 1.36280e-04 -2.10828e-04 3.54258e-04 -9.18857e-04 -3.73692e-03 -1.08986e-03 4.81102e-04 -3.48683e-04 2.45743e-04 -2.37316e-04 1.61617e-04 -2.00160e-04 1.08724e-04 -1.93463e-04 5.85153e-05 -2.14572e-04 -1.28380e-05 -2.86928e-04 -1.57078e-04
8.86151e-05 -1.18344e-04 1.68380e-04 -2.55248e-04 4.18805e-04 -1.08986e-03 -4.40037e-03 -1.26345e-03 5.40033e-04 -4.00813e-04 2.61974e-04 -2.77774e-04 1.57936e-04 -2.45372e-04 8.36131e-05 -2.58881e-04 -5.21781e-06 -3.34306e-04 -1.70579e-04 -5.57510e-04
-8.04285e-05 1.03920e-04 -1.46715e-04 1.97345e-04 -3.00832e-04 4.81102e-04 -1.26345e-03 -5.06683e-03 -1.44151e-03 5.92947e-04 -4.60636e-04 2.67971e-04 -3.31557e-04 1.35235e-04 -3.17364e-04 1.76821e-05 -3.87186e-04 -1.71837e-04 -6.21852e-04 -5.84442e-04
7.34899e-05 -9.57732e-05 1.25172e-04 -1.74709e-04 2.23384e-04 -3.48683e-04 5.40033e-04 -1.44151e-03 -5.73910e-03 -1.62744e-03 6.35609e-04 -5.34195e-04 2.54667e-04 -4.12965e-04 7.06942e-05 -4.54355e-04 -1.54442e-04 -6.89417e-04 -6.03962e-04 -1.22084e-03
-6.84835e-05 8.55657e-05 -1.18745e-04 1.42265e-04 -2.04136e-04 2.45743e-04 -4.00813e-04 5.92947e-04 -1.62744e-03 -6.42151e-03 -1.82728e-03 6.58809e-04 -6.35936e-04 1.98810e-04 -5.60918e-04 -1.02549e-04 -7.70019e-04 -5.99523e-04 -1.31236e-03 -1.14758e-03
6.34403e-05 -8.24547e-05 1.01161e-04 -1.41753e-04 1.55103e-04 -2.37316e-04 2.61974e-04 -4.60636e-04 6.35609e-04 -1.82728e-03 -7.12334e-03 -2.05557e-03 6.39037e-04 -8.05236e-04 3.24926e-05 -8.91027e-04 -5.54413e-04 -1.41362e-03 -1.15805e-03 -1.21319e-03
-6.02834e-05 7.33072e-05 -1.03285e-04 1.11525e-04 -1.67644e-04 1.61617e-04 -2.77774e-04 2.67971e-04 -5.34195e-04 6.58809e-04 -2.05557e-03 -7.86822e-03 -2.35191e-03 5.07769e-04 -1.15898e-03 -4.16421e-04 -1.55440e-03 -1.12122e-03 -1.31949e-03 6.61197e-04
5.62159e-05 -7.36583e-05 8.47502e-05 -1.25648e-04 1.15209e-04 -2.00160e-04 1.57936e-04 -3.31557e-04 2.54667e-04 -6.35936e-04 6.39037e-04 -2.35191e-03 -8.72489e-03 -2.83382e-03 9.15481e-05 -1.84951e-03 -9.81344e-04 -1.46854e-03 7.29421e-04 2.79720e-03
-5.43158e-05 6.40707e-05 -9.44508e-05 8.88695e-05 -1.53655e-04 1.08724e-04 -2.45372e-04 1.35235e-04 -4.12965e-04 1.98810e-04 -8.05236e-04 5.07769e-04 -2.83382e-03 -9.86725e-03 -3.65425e-03 -4.41312e-04 -1.78322e-03 8.99143e-04 2.69198e-03 5.88533e-03
5.06201e-05 -6.80602e-05 7.09604e-05 -1.19441e-04 8.27623e-05 -1.93463e-04 8.36131e-05 -3.17364e-04 7.06942e-05 -5.60918e-04 3.24926e-05 -1.15898e-03 9.15481e-05 -3.65425e-03 -1.11264e-02 -3.71410e-03 1.48786e-03 2.39207e-03 6.11716e-03 5.00477e-03
-4.99341e-05 5.58524e-05 -9.10135e-05 6.73800e-05 -1.54978e-04 5.85153e-05 -2.58881e-04 1.76821e-05 -4.54355e-04 -1.02549e-04 -8.91027e-04 -4.16421e-04 -1.84951e-03 -4.41312e-04 -3.71410e-03 -9.91804e-03 3.52126e-04 6.77378e-03 4.70446e-03 2.39297e-03
4.59723e-05 -6.52261e-05 5.67925e-05 -1.22760e-04 4.61863e-05 -2.14572e-04 -5.21781e-06 -3.87186e-04 -1.54442e-04 -7.70019e-04 -5.54413e-04 -1.55440e-03 -9.81344e-04 -1.78322e-03 1.48786e-03 3.52126e-04 -5.34649e-03 2.54790e-03 3.06941e-03 -2.72861e-03
-4.66971e-05 4.76461e-05 -9.33845e-05 4.06094e-05 -1.76515e-04 -1.28380e-05 -3.34306e-04 -1.71837e-04 -6.89417e-04 -5.99523e-04 -1.41362e-03 -1.12122e-03 -1.46854e-03 8.99143e-04 2.39207e-03 6.77378e-03 2.54790e-03 -9.78120e-03 -5.03432e-03 6.20684e-05
4.18572e-05 -6.53350e-05 3.87202e-05 -1.40848e-04 -1.14352e-05 -2.86928e-04 -1.70579e-04 -6.21852e-04 -6.03962e-04 -1.31236e-03 -1.15805e-03 -1.31949e-03 7.29421e-04 2.69198e-03 6.11716e-03 4.70446e-03 3.06941e-03 -5.03432e-03 -1.35177e-02 -3.49016e-04
-4.46236e-05 3.73192e-05 -1.05734e-04 -3.80285e-06 -2.40584e-04 -1.57078e-04 -5.57510e-04 -5.84442e-04 -1.22084e-03 -1.14758e-03 -1.21319e-03 6.61197e-04 2.79720e-03 5.88533e-03 5.00477e-03 2.39297e-03 -2.72861e-03 6.20684e-05 -3.49016e-04 -9.26460e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_61-62.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.02731e-04 -2.51506e-04 1.58726e-04 -1.24455e-04 1.04138e-04 -9.05750e-05 8.05457e-05 -7.31523e-05 6.68862e-05 -6.23695e-05 5.78148e-05 -5.49661e-05 5.12922e-05 -4.95791e-05 4.62318e-05 -4.56255e-05 4.20256e-05 -4.27070e-05 3.82838e-05 -4.08642e-05
-2.51506e-04 -9.45350e-04 -3.71947e-04 2.00351e-04 -1.50916e-04 1.23778e-04 -1.07540e-04 9.44961e-05 -8.71438e-05 7.79134e-05 -7.51155e-05 6.68472e-05 -6.71739e-05 5.84904e-05 -6.21439e-05 5.10308e-05 -5.96204e-05 4.35460e-05 -5.98403e-05 3.39738e-05
1.58726e-04 -3.71947e-04 -1.52861e-03 -5.22843e-04 2.61705e-04 -1.91504e-04 1.52969e-04 -1.33353e-04 1.13854e-04 -1.08065e-04 9.21571e-05 -9.40999e-05 7.73183e-05 -8.61548e-05 6.48021e-05 -8.31304e-05 5.18696e-05 -8.54787e-05 3.51545e-05 -9.73308e-05
-1.24455e-04 2.00351e-04 -5.22843e-04 -2.10744e-03 -6.74141e-04 3.21961e-04 -2.31884e-04 1.79309e-04 -1.58810e-04 1.29438e-04 -1.29007e-04 1.01632e-04 -1.14492e-04 8.10963e-05 -1.08985e-04 6.15014e-05 -1.12276e-04 3.67923e-05 -1.29524e-04 -5.01326e-06
1.04138e-04 -1.50916e-04 2.61705e-04 -6.74141e-04 -2.68528e-03 -8.26284e-04 3.80660e-04 -2.73306e-04 2.02995e-04 -1.85558e-04 1.41141e-04 -1.52588e-04 1.04998e-04 -1.40055e-04 7.54764e-05 -1.41590e-04 4.18052e-05 -1.62141e-04 -1.22521e-05 -2.23650e-04
-9.05750e-05 1.23778e-04 -1.91504e-04 3.21961e-04 -8.26284e-04 -3.26365e-03 -9.79997e-04 4.37318e-04 -3.16775e-04 2.23322e-04 -2.15737e-04 1.47058e-04 -1.82236e-04 9.90116e-05 -1.76549e-04 5.29553e-05 -1.96835e-04 -1.37547e-05 -2.66282e-04 -1.51384e-04
8.05457e-05 -1.07540e-04 1.52969e-04 -2.31884e-04 3.80660e-04 -9.79997e-04 -3.84350e-03 -1.13604e-03 4.90902e-04 -3.64155e-04 2.38038e-04 -2.52579e-04 1.43594e-04 -2.23639e-04 7.56619e-05 -2.37139e-04 -7.01919e-06 -3.09690e-04 -1.64362e-04 -5.23686e-04
-7.31523e-05 9.44961e-05 -1.33353e-04 1.79309e-04 -2.73306e-04 4.37318e-04 -1.13604e-03 -4.42610e-03 -1.29618e-03 5.38975e-04 -4.18577e-04 2.43337e-04 -3.01758e-04 1.22392e-04 -2.90237e-04 1.35795e-05 -3.57970e-04 -1.66078e-04 -5.83122e-04 -5.52426e-04
6.68862e-05 -8.71438e-05 1.13854e-04 -1.58810e-04 2.02995e-04 -3.16775e-04 4.90902e-04 -1.29618e-03 -5.01403e-03 -1.46352e-03 5.77610e-04 -4.85713e-04 2.30631e-04 -3.76924e-04 6.14804e-05 -4.19099e-04 -1.50788e-04 -6.45230e-04 -5.71284e-04 -1.11919e-03
-6.23695e-05 7.79134e-05 -1.08065e-04 1.29438e-04 -1.85558e-04 2.23322e-04 -3.64155e-04 5.38975e-04 -1.46352e-03 -5.61129e-03 -1.64375e-03 5.98087e-04 -5.79359e-04 1.77531e-04 -5.15833e-04 -1.04144e-04 -7.18932e-04 -5.68204e-04 -1.20288e-03 -9.87591e-04
5.78148e-05 -7.51155e-05 9.21571e-05 -1.29007e-04 1.41141e-04 -2.15737e-04 2.38038e-04 -4.18577e-04 5.77610e-04 -1.64375e-03 -6.22669e-03 -1.85073e-03 5.77769e-04 -7.37719e-04 1.80181e-05 -8.29047e-04 -5.28062e-04 -1.29520e-03 -9.96166e-04 -9.07691e-04
-5.49661e-05 6.68472e-05 -9.40999e-05 1.01632e-04 -1.52588e-04 1.47058e-04 -2.52579e-04 2.43337e-04 -4.85713e-04 5.98087e-04 -1.85073e-03 -6.88295e-03 -2.12290e-03 4.50035e-04 -1.07258e-03 -4.03471e-04 -1.42315e-03 -9.62121e-04 -1.00040e-03 9.65018e-04
5.12922e-05 -6.71739e-05 7.73183e-05 -1.14492e-04 1.04998e-04 -1.82236e-04 1.43594e-04 -3.01758e-04 2.30631e-04 -5.79359e-04 5.77769e-04 -2.12290e-03 -7.64692e-03 -2.57264e-03 5.81430e-05 -1.69126e-03 -8.34822e-04 -1.13275e-03 1.03272e-03 2.91595e-03
-4.95791e-05 5.84904e-05 -8.61548e-05 8.10963e-05 -1.40055e-04 9.90116e-05 -2.23639e-04 1.22392e-04 -3.76924e-04 1.77531e-04 -7.37719e-04 4.50035e-04 -2.57264e-03 -8.67573e-03 -3.30766e-03 -3.43445e-04 -1.41660e-03 1.19073e-03 2.82595e-03 5.36860e-03
4.62318e-05 -6.21439e-05 6.48021e-05 -1.08985e-04 7.54764e-05 -1.76549e-04 7.56619e-05 -2.90237e-04 6.14804e-05 -5.15833e-04 1.80181e-05 -1.07258e-03 5.81430e-05 -3.30766e-03 -9.71415e-03 -3.14496e-03 1.72852e-03 2.55721e-03 5.57988e-03 3.96720e-03
-4.56255e-05 5.10308e-05 -8.31304e-05 6.15014e-05 -1.41590e-04 5.29553e-05 -2.37139e-04 1.35795e-05 -4.19099e-04 -1.04144e-04 -8.29047e-04 -4.03471e-04 -1.69126e-03 -3.43445e-04 -3.14496e-03 -8.27347e-03 7.32235e-04 6.17752e-03 3.69120e-03 1.36432e-03
4.20256e-05 -5.96204e-05 5.18696e-05 -1.12276e-04 4.18052e-05 -1.96835e-04 -7.01919e-06 -3.57970e-04 -1.50788e-04 -7.18932e-04 -5.28062e-04 -1.42315e-03 -8.34822e-04 -1.41660e-03 1.72852e-03 7.32235e-04 -4.45128e-03 1.75850e-03 1.97565e-03 -2.66851e-03
-4.27070e-05 4.35460e-05 -8.54787e-05 3.67923e-05 -1.62141e-04 -1.37547e-05 -3.09690e-04 -1.66078e-04 -6.45230e-04 -5.68204e-04 -1.29520e-03 -9.62121e-04 -1.13275e-03 1.19073e-03 2.55721e-03 6.17752e-03 1.75850e-03 -9.29528e-03 -4.73395e-03 6.95557e-04
3.82838e-05 -5.98403e-05 3.51545e-05 -1.29524e-04 -1.22521e-05 -2.66282e-04 -1.64362e-04 -5.83122e-04 -5.71284e-04 -1.20288e-03 -9.96166e-04 -1.00040e-03 1.03272e-03 2.82595e-03 5.57988e-03 3.69120e-03 1.97565e-03 -4.73395e-03 -1.12128e-02 1.35221e-04
-4.08642e-05 3.39738e-05 -9.73308e-05 -5.01326e-06 -2.23650e-04 -1.51384e-04 -5.23686e-04 -5.52426e-04 -1.11919e-03 -9.87591e-04 -9.07691e-04 9.65018e-04 2.91595e-03 5.36860e-03 3.96720e-03 1.36432e-03 -2.66851e-03 6.95557e-04 1.35221e-04 -8.57126e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_62-63.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.57907e-04 -2.26231e-04 1.43690e-04 -1.12646e-04 9.42894e-05 -8.20604e-05 7.30286e-05 -6.63743e-05 6.07361e-05 -5.66731e-05 5.25758e-05 -5.00107e-05 4.67063e-05 -4.51628e-05 4.21460e-05 -4.16045e-05 3.83534e-05 -3.89788e-05 3.49658e-05 -3.73403e-05
-2.26231e-04 -8.19362e-04 -3.33558e-04 1.81479e-04 -1.36653e-04 1.12120e-04 -9.74697e-05 8.57196e-05 -7.91004e-05 7.07923e-05 -6.82706e-05 6.08380e-05 -6.11211e-05 5.33062e-05 -5.66077e-05 4.65685e-05 -5.43542e-05 3.97811e-05 -5.46365e-05 3.09801e-05
1.43690e-04 -3.33558e-04 -1.32630e-03 -4.68627e-04 2.37132e-04 -1.73443e-04 1.38599e-04 -1.20890e-04 1.03322e-04 -9.80999e-05 8.37892e-05 -8.55189e-05 7.04253e-05 -7.83825e-05 5.91218e-05 -7.57041e-05 4.73919e-05 -7.79550e-05 3.20590e-05 -8.91469e-05
-1.12646e-04 1.81479e-04 -4.68627e-04 -1.82925e-03 -6.04093e-04 2.91784e-04 -2.10035e-04 1.62499e-04 -1.43968e-04 1.17517e-04 -1.17095e-04 9.24640e-05 -1.04034e-04 7.39394e-05 -9.91276e-05 5.61824e-05 -1.02281e-04 3.35621e-05 -1.18478e-04 -5.36734e-06
9.42894e-05 -1.36653e-04 2.37132e-04 -6.04093e-04 -2.33132e-03 -7.40328e-04 3.45024e-04 -2.47549e-04 1.84008e-04 -1.68193e-04 1.28195e-04 -1.38476e-04 9.55972e-05 -1.27236e-04 6.88914e-05 -1.28833e-04 3.81335e-05 -1.48130e-04 -1.20555e-05 -2.06311e-04
-8.20604e-05 1.12120e-04 -1.73443e-04 2.91784e-04 -7.40328e-04 -2.83387e-03 -8.77969e-04 3.96428e-04 -2.86894e-04 2.02474e-04 -1.95522e-04 1.33624e-04 -1.65357e-04 9.02075e-05 -1.60455e-04 4.82578e-05 -1.79593e-04 -1.35006e-05 -2.45253e-04 -1.43035e-04
7.30286e-05 -9.74697e-05 1.38599e-04 -2.10035e-04 3.45024e-04 -8.77969e-04 -3.33775e-03 -1.01770e-03 4.45047e-04 -3.29778e-04 2.15849e-04 -2.28894e-04 1.30503e-04 -2.03012e-04 6.87993e-05 -2.16082e-04 -7.46460e-06 -2.84776e-04 -1.55220e-04 -4.86413e-04
-6.63743e-05 8.57196e-05 -1.20890e-04 1.62499e-04 -2.47549e-04 3.96428e-04 -1.01770e-03 -3.84414e-03 -1.16115e-03 4.88664e-04 -3.79048e-04 2.20640e-04 -2.73570e-04 1.11014e-04 -2.64094e-04 1.10939e-05 -3.28618e-04 -1.57115e-04 -5.40871e-04 -5.12748e-04
6.07361e-05 -7.91004e-05 1.03322e-04 -1.43968e-04 1.84008e-04 -2.86894e-04 4.45047e-04 -1.16115e-03 -4.35536e-03 -1.31113e-03 5.23678e-04 -4.39968e-04 2.08814e-04 -3.42411e-04 5.43058e-05 -3.83997e-04 -1.43585e-04 -5.97567e-04 -5.30457e-04 -1.01146e-03
-5.66731e-05 7.07923e-05 -9.80999e-05 1.17517e-04 -1.68193e-04 2.02474e-04 -3.29778e-04 4.88664e-04 -1.31113e-03 -4.87509e-03 -1.47291e-03 5.41931e-04 -5.25538e-04 1.59122e-04 -4.71469e-04 -1.01686e-04 -6.64582e-04 -5.28216e-04 -1.08727e-03 -8.31512e-04
5.25758e-05 -6.82706e-05 8.37892e-05 -1.17095e-04 1.28195e-04 -1.95522e-04 2.15849e-04 -3.79048e-04 5.23678e-04 -1.47291e-03 -5.41156e-03 -1.65957e-03 5.21939e-04 -6.72242e-04 8.52871e-06 -7.64343e-04 -4.92389e-04 -1.17080e-03 -8.37944e-04 -6.45830e-04
-5.00107e-05 6.08380e-05 -8.55189e-05 9.24640e-05 -1.38476e-04 1.33624e-04 -2.28894e-04 2.20640e-04 -4.39968e-04 5.41931e-04 -1.65957e-03 -5.98634e-03 -1.90782e-03 4.00092e-04 -9.84823e-04 -3.80116e-04 -1.28645e-03 -8.06210e-04 -7.26124e-04 1.16528e-03
4.67063e-05 -6.11211e-05 7.04253e-05 -1.04034e-04 9.55972e-05 -1.65357e-04 1.30503e-04 -2.73570e-04 2.08814e-04 -5.25538e-04 5.21939e-04 -1.90782e-03 -6.66326e-03 -2.32296e-03 3.82131e-05 -1.52901e-03 -6.90494e-04 -8.43106e-04 1.23131e-03 2.88664e-03
-4.51628e-05 5.33062e-05 -7.83825e-05 7.39394e-05 -1.27236e-04 9.02075e-05 -2.03012e-04 1.11014e-04 -3.42411e-04 1.59122e-04 -6.72242e-04 4.00092e-04 -2.32296e-03 -7.58083e-03 -2.97087e-03 -2.44577e-04 -1.09816e-03 1.37751e-03 2.80913e-03 4.77595e-03
4.21460e-05 -5.66077e-05 5.91218e-05 -9.91276e-05 6.88914e-05 -1.60455e-04 6.87993e-05 -2.64094e-04 5.43058e-05 -4.71469e-04 8.52871e-06 -9.84823e-04 3.82131e-05 -2.97087e-03 -8.41902e-03 -2.63900e-03 1.86710e-03 2.56849e-03 4.96683e-03 3.05526e-03
-4.16045e-05 4.65685e-05 -7.57041e-05 5.61824e-05 -1.28833e-04 4.82578e-05 -2.16082e-04 1.10939e-05 -3.83997e-04 -1.01686e-04 -7.64343e-04 -3.80116e-04 -1.52901e-03 -2.44577e-04 -2.63900e-03 -6.85738e-03 9.42055e-04 5.50854e-03 2.80236e-03 6.44145e-04
3.83534e-05 -5.43542e-05 4.73919e-05 -1.02281e-04 3.81335e-05 -1.79593e-04 -7.46460e-06 -3.28618e-04 -1.43585e-04 -6.64582e-04 -4.92389e-04 -1.28645e-03 -6.90494e-04 -1.09816e-03 1.86710e-03 9.42055e-04 -3.76315e-03 1.07708e-03 1.19559e-03 -2.42266e-03
-3.89788e-05 3.97811e-05 -7.79550e-05 3.35621e-05 -1.48130e-04 -1.35006e-05 -2.84776e-04 -1.57115e-04 -5.97567e-04 -5.28216e-04 -1.17080e-03 -8.06210e-04 -8.43106e-04 1.37751e-03 2.56849e-03 5.50854e-03 1.07708e-03 -8.63738e-03 -4.26499e-03 1.17469e-03
3.49658e-05 -5.46365e-05 3.20590e-05 -1.18478e-04 -1.20555e-05 -2.45253e-04 -1.55220e-04 -5.40871e-04 -5.30457e-04 -1.08727e-03 -8.37944e-04 -7.26124e-04 1.23131e-03 2.80913e-03 4.96683e-03 2.80236e-03 1.19559e-03 -4.26499e-03 -9.21272e-03 3.33785e-04
-3.73403e-05 3.09801e-05 -8.91469e-05 -5.36734e-06 -2.06311e-04 -1.43035e-04 -4.86413e-04 -5.12748e-04 -1.01146e-03 -8.31512e-04 -6.45830e-04 1.16528e-03 2.88664e-03 4.77595e-03 3.05526e-03 6.44145e-04 -2.42266e-03 1.17469e-03 3.33785e-04 -7.92157e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_63-64.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.17928e-04 -2.02847e-04 1.29702e-04 -1.01666e-04 8.51377e-05 -7.41470e-05 6.60394e-05 -6.00674e-05 5.50099e-05 -5.13633e-05 4.76893e-05 -4.53827e-05 4.24212e-05 -4.10296e-05 3.83226e-05 -3.78323e-05 3.49127e-05 -3.54719e-05 3.18566e-05 -3.40111e-05
-2.02847e-04 -7.05985e-04 -2.98131e-04 1.63924e-04 -1.23383e-04 1.01282e-04 -8.81046e-05 7.75572e-05 -7.16083e-05 6.41616e-05 -6.18818e-05 5.52338e-05 -5.54587e-05 4.84672e-05 -5.14097e-05 4.24072e-05 -4.93874e-05 3.62849e-05 -4.96880e-05 2.82579e-05
1.29702e-04 -2.98131e-04 -1.14412e-03 -4.18611e-04 2.14267e-04 -1.56632e-04 1.25240e-04 -1.09291e-04 9.35284e-05 -8.88067e-05 7.60012e-05 -7.74969e-05 6.40068e-05 -7.10884e-05 5.38439e-05 -6.86942e-05 4.32682e-05 -7.07849e-05 2.93181e-05 -8.11814e-05
-1.01666e-04 1.63924e-04 -4.18611e-04 -1.57868e-03 -5.39476e-04 2.63702e-04 -1.89686e-04 1.46874e-04 -1.30143e-04 1.06437e-04 -1.05971e-04 8.39467e-05 -9.42298e-05 6.73083e-05 -8.98302e-05 5.13106e-05 -9.27559e-05 3.07700e-05 -1.07731e-04 -5.08313e-06
8.51377e-05 -1.23383e-04 2.14267e-04 -5.39476e-04 -2.01246e-03 -6.61033e-04 3.11865e-04 -2.23544e-04 1.66366e-04 -1.52000e-04 1.16183e-04 -1.25267e-04 8.69044e-05 -1.15163e-04 6.28763e-05 -1.16695e-04 3.49948e-05 -1.34526e-04 -1.11107e-05 -1.88735e-04
-7.41470e-05 1.01282e-04 -1.56632e-04 2.63702e-04 -6.61033e-04 -2.44667e-03 -7.83840e-04 3.58387e-04 -2.59027e-04 1.83125e-04 -1.76638e-04 1.21207e-04 -1.49498e-04 8.21654e-05 -1.45180e-04 4.42223e-05 -1.62905e-04 -1.23802e-05 -2.24048e-04 -1.32625e-04
6.60394e-05 -8.81046e-05 1.25240e-04 -1.89686e-04 3.11865e-04 -7.83840e-04 -2.88208e-03 -9.08510e-04 4.02407e-04 -2.97682e-04 1.95306e-04 -2.06701e-04 1.18511e-04 -1.83500e-04 6.28058e-05 -1.95788e-04 -6.89139e-06 -2.59804e-04 -1.43811e-04 -4.46658e-04
-6.00674e-05 7.75572e-05 -1.09291e-04 1.46874e-04 -2.23544e-04 3.58387e-04 -9.08510e-04 -3.31973e-03 -1.03651e-03 4.41931e-04 -3.42073e-04 1.99736e-04 -2.47018e-04 1.00872e-04 -2.39030e-04 9.86180e-06 -2.99400e-04 -1.45658e-04 -4.96145e-04 -4.67969e-04
5.50099e-05 -7.16083e-05 9.35284e-05 -1.30143e-04 1.66366e-04 -2.59027e-04 4.02407e-04 -1.03651e-03 -3.76173e-03 -1.17038e-03 4.73686e-04 -3.97032e-04 1.88994e-04 -3.09540e-04 4.87911e-05 -3.49345e-04 -1.33585e-04 -5.47537e-04 -4.84174e-04 -9.02533e-04
-5.13633e-05 6.41616e-05 -8.88067e-05 1.06437e-04 -1.52000e-04 1.83125e-04 -2.97682e-04 4.41931e-04 -1.17038e-03 -4.21142e-03 -1.31496e-03 4.90137e-04 -4.74640e-04 1.43209e-04 -4.28150e-04 -9.59536e-05 -6.08131e-04 -4.82359e-04 -9.70610e-04 -6.87122e-04
4.76893e-05 -6.18818e-05 7.60012e-05 -1.05971e-04 1.16183e-04 -1.76638e-04 1.95306e-04 -3.42073e-04 4.73686e-04 -1.31496e-03 -4.67639e-03 -1.48241e-03 4.71192e-04 -6.09191e-04 3.24720e-06 -6.98125e-04 -4.50266e-04 -1.04567e-03 -6.91402e-04 -4.32808e-04
-4.53827e-05 5.52338e-05 -7.74969e-05 8.39467e-05 -1.25267e-04 1.21207e-04 -2.06701e-04 1.99736e-04 -3.97032e-04 4.90137e-04 -1.48241e-03 -5.17683e-03 -1.70721e-03 3.57177e-04 -8.97011e-04 -3.49260e-04 -1.14967e-03 -6.61691e-04 -5.02045e-04 1.27215e-03
4.24212e-05 -5.54587e-05 6.40068e-05 -9.42298e-05 8.69044e-05 -1.49498e-04 1.18511e-04 -2.47018e-04 1.88994e-04 -4.74640e-04 4.71192e-04 -1.70721e-03 -5.77260e-03 -2.08622e-03 2.88523e-05 -1.36826e-03 -5.56665e-04 -6.05099e-04 1.33546e-03 2.74957e-03
-4.10296e-05 4.84672e-05 -7.10884e-05 6.73083e-05 -1.15163e-04 8.21654e-05 -1.83500e-04 1.00872e-04 -3.09540e-04 1.43209e-04 -6.09191e-04 3.57177e-04 -2.08622e-03 -6.58323e-03 -2.64958e-03 -1.53056e-04 -8.33549e-04 1.46987e-03 2.68223e-03 4.16712e-03
3.83226e-05 -5.14097e-05 5.38439e-05 -8.98302e-05 6.28763e-05 -1.45180e-04 6.28058e-05 -2.39030e-04 4.87911e-05 -4.28150e-04 3.24720e-06 -8.97011e-04 2.88523e-05 -2.64958e-03 -7.24699e-03 -2.20209e-03 1.91405e-03 2.46686e-03 4.33836e-03 2.29623e-03
-3.78323e-05 4.24072e-05 -6.86942e-05 5.13106e-05 -1.16695e-04 4.42223e-05 -1.95788e-04 9.86180e-06 -3.49345e-04 -9.59536e-05 -6.98125e-04 -3.49260e-04 -1.36826e-03 -1.53056e-04 -2.20209e-03 -5.65671e-03 1.02250e-03 4.82757e-03 2.06539e-03 1.74207e-04
3.49127e-05 -4.93874e-05 4.32682e-05 -9.27559e-05 3.49948e-05 -1.62905e-04 -6.89139e-06 -2.99400e-04 -1.33585e-04 -6.08131e-04 -4.50266e-04 -1.14967e-03 -5.56665e-04 -8.33549e-04 1.91405e-03 1.02250e-03 -3.21851e-03 5.31000e-04 6.70805e-04 -2.09360e-03
-3.54719e-05 3.62849e-05 -7.07849e-05 3.07700e-05 -1.34526e-04 -1.23802e-05 -2.59804e-04 -1.45658e-04 -5.47537e-04 -4.82359e-04 -1.04567e-03 -6.61691e-04 -6.05099e-04 1.46987e-03 2.46686e-03 4.82757e-03 5.31000e-04 -7.86310e-03 -3.73051e-03 1.48377e-03
3.18566e-05 -4.96880e-05 2.93181e-05 -1.07731e-04 -1.11107e-05 -2.24048e-04 -1.43811e-04 -4.96145e-04 -4.84174e-04 -9.70610e-04 -6.91402e-04 -5.02045e-04 1.33546e-03 2.68223e-03 4.33836e-03 2.06539e-03 6.70805e-04 -3.73051e-03 -7.53006e-03 3.52374e-04
-3.40111e-05 2.82579e-05 -8.11814e-05 -5.08313e-06 -1.88735e-04 -1.32625e-04 -4.46658e-04 -4.67969e-04 -9.02533e-04 -6.87122e-04 -4.32808e-04 1.27215e-03 2.74957e-03 4.16712e-03 2.29623e-03 1.74207e-04 -2.09360e-03 1.48377e-03 3.52374e-04 -7.25719e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_64-65.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.82549e-04 -1.81330e-04 1.16750e-04 -9.15018e-05 7.66682e-05 -6.68200e-05 5.95627e-05 -5.42167e-05 4.96928e-05 -4.64261e-05 4.31413e-05 -4.10692e-05 3.84232e-05 -3.71674e-05 3.47480e-05 -3.42976e-05 3.16896e-05 -3.21762e-05 2.89414e-05 -3.08686e-05
-1.81330e-04 -6.04676e-04 -2.65624e-04 1.47664e-04 -1.11091e-04 9.12476e-05 -7.94272e-05 6.99900e-05 -6.46506e-05 5.80022e-05 -5.59338e-05 5.00155e-05 -5.01729e-05 4.39541e-05 -4.65396e-05 3.85245e-05 -4.47140e-05 3.30304e-05 -4.49970e-05 2.57687e-05
1.16750e-04 -2.65624e-04 -9.81221e-04 -3.72736e-04 1.93081e-04 -1.41051e-04 1.12867e-04 -9.85354e-05 8.44481e-05 -8.01674e-05 6.87662e-05 -7.00181e-05 5.80347e-05 -6.42623e-05 4.89355e-05 -6.20995e-05 3.94551e-05 -6.39826e-05 2.68679e-05 -7.34825e-05
-9.15018e-05 1.47664e-04 -3.72736e-04 -1.35457e-03 -4.80216e-04 2.37677e-04 -1.70817e-04 1.32404e-04 -1.17313e-04 9.61672e-05 -9.56187e-05 7.60423e-05 -8.50688e-05 6.11589e-05 -8.10961e-05 4.68280e-05 -8.37263e-05 2.83271e-05 -9.73557e-05 -4.32338e-06
7.66682e-05 -1.11091e-04 1.93081e-04 -4.80216e-04 -1.72723e-03 -5.88313e-04 2.81136e-04 -2.01277e-04 1.50033e-04 -1.36961e-04 1.05060e-04 -1.12949e-04 7.88641e-05 -1.03844e-04 5.73584e-05 -1.05212e-04 3.22783e-05 -1.21423e-04 -9.62074e-06 -1.71174e-04
-6.68200e-05 9.12476e-05 -1.41051e-04 2.37677e-04 -5.88313e-04 -2.10028e-03 -6.97511e-04 3.23137e-04 -2.33163e-04 1.65224e-04 -1.59073e-04 1.09741e-04 -1.34665e-04 7.47980e-05 -1.30768e-04 4.07179e-05 -1.46887e-04 -1.06304e-05 -2.02960e-04 -1.20731e-04
5.95627e-05 -7.94272e-05 1.12867e-04 -1.70817e-04 2.81136e-04 -6.97511e-04 -2.47439e-03 -8.08353e-04 3.62909e-04 -2.67866e-04 1.76336e-04 -1.86010e-04 1.07516e-04 -1.65150e-04 5.75312e-05 -1.76384e-04 -5.56650e-06 -2.35102e-04 -1.30776e-04 -4.05545e-04
-5.42167e-05 6.99900e-05 -9.85354e-05 1.32404e-04 -2.01277e-04 3.23137e-04 -8.08353e-04 -2.85050e-03 -9.22159e-04 3.98677e-04 -3.07673e-04 1.80515e-04 -2.22152e-04 9.17993e-05 -2.15179e-04 9.58928e-06 -2.70668e-04 -1.32399e-04 -4.50145e-04 -4.20495e-04
4.96928e-05 -6.46506e-05 8.44481e-05 -1.17313e-04 1.50033e-04 -2.33163e-04 3.62909e-04 -9.22159e-04 -3.23048e-03 -1.04119e-03 4.27496e-04 -3.56967e-04 1.70995e-04 -2.78453e-04 4.46208e-05 -3.15514e-04 -1.21525e-04 -4.96405e-04 -4.34967e-04 -7.96504e-04
-4.64261e-05 5.80022e-05 -8.01674e-05 9.61672e-05 -1.36961e-04 1.65224e-04 -2.67866e-04 3.98677e-04 -1.04119e-03 -3.61733e-03 -1.16984e-03 4.42495e-04 -4.26824e-04 1.29463e-04 -3.86257e-04 -8.77196e-05 -5.50890e-04 -4.33268e-04 -8.57163e-04 -5.59242e-04
4.31413e-05 -5.59338e-05 6.87662e-05 -9.56187e-05 1.05060e-04 -1.59073e-04 1.76336e-04 -3.07673e-04 4.27496e-04 -1.16984e-03 -4.01799e-03 -1.31924e-03 4.25160e-04 -5.48970e-04 1.37524e-06 -6.31735e-04 -4.04410e-04 -9.24184e-04 -5.61535e-04 -2.68381e-04
-4.10692e-05 5.00155e-05 -7.00181e-05 7.60423e-05 -1.12949e-04 1.09741e-04 -1.86010e-04 1.80515e-04 -3.56967e-04 4.42495e-04 -1.31924e-03 -4.45105e-03 -1.52132e-03 3.20446e-04 -8.10522e-04 -3.13674e-04 -1.01727e-03 -5.33691e-04 -3.27954e-04 1.30135e-03
3.84232e-05 -5.01729e-05 5.80347e-05 -8.50688e-05 7.88641e-05 -1.34665e-04 1.07516e-04 -2.22152e-04 1.70995e-04 -4.26824e-04 4.25160e-04 -1.52132e-03 -4.97172e-03 -1.86366e-03 2.72210e-05 -1.21354e-03 -4.38554e-04 -4.18556e-04 1.36111e-03 2.54216e-03
-3.71674e-05 4.39541e-05 -6.42623e-05 6.11589e-05 -1.03844e-04 7.47980e-05 -1.65150e-04 9.17993e-05 -2.78453e-04 1.29463e-04 -5.48970e-04 3.20446e-04 -1.86366e-03 -5.68140e-03 -2.34816e-03 -7.41938e-05 -6.22618e-04 1.48385e-03 2.48316e-03 3.58342e-03
3.47480e-05 -4.65396e-05 4.89355e-05 -8.10961e-05 5.73584e-05 -1.30768e-04 5.75312e-05 -2.15179e-04 4.46208e-05 -3.86257e-04 1.37524e-06 -8.10522e-04 2.72210e-05 -2.34816e-03 -6.19870e-03 -1.83391e-03 1.88547e-03 2.29051e-03 3.73619e-03 1.69162e-03
-3.42976e-05 3.85245e-05 -6.20995e-05 4.68280e-05 -1.05212e-04 4.07179e-05 -1.76384e-04 9.58928e-06 -3.15514e-04 -8.77196e-05 -6.31735e-04 -3.13674e-04 -1.21354e-03 -7.41938e-05 -1.83391e-03 -4.65032e-03 1.01209e-03 4.17653e-03 1.48180e-03 -1.07677e-04
3.16896e-05 -4.47140e-05 3.94551e-05 -8.37263e-05 3.22783e-05 -1.46887e-04 -5.56650e-06 -2.70668e-04 -1.21525e-04 -5.50890e-04 -4.04410e-04 -1.01727e-03 -4.38554e-04 -6.22618e-04 1.88547e-03 1.01209e-03 -2.77006e-03 1.22041e-04 3.38775e-04 -1.75045e-03
-3.21762e-05 3.30304e-05 -6.39826e-05 2.83271e-05 -1.21423e-04 -1.06304e-05 -2.35102e-04 -1.32399e-04 -4.96405e-04 -4.33268e-04 -9.24184e-04 -5.33691e-04 -4.18556e-04 1.48385e-03 2.29051e-03 4.17653e-03 1.22041e-04 -7.02942e-03 -3.19959e-03 1.63998e-03
2.89414e-05 -4.49970e-05 2.68679e-05 -9.73557e-05 -9.62074e-06 -2.02960e-04 -1.30776e-04 -4.50145e-04 -4.34967e-04 -8.57163e-04 -5.61535e-04 -3.27954e-04 1.36111e-03 2.48316e-03 3.73619e-03 1.48180e-03 3.38775e-04 -3.19959e-03 -6.14167e-03 2.75749e-04
-3.08686e-05 2.57687e-05 -7.34825e-05 -4.32338e-06 -1.71174e-04 -1.20731e-04 -4.05545e-04 -4.20495e-04 -7.96504e-04 -5.59242e-04 -2.68381e-04 1.30135e-03 2.54216e-03 3.58342e-03 1.69162e-03 -1.07677e-04 -1.75045e-03 1.63998e-03 2.75749e-04 -6.56395e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_65-66.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.51452e-04 -1.61636e-04 1.04820e-04 -8.21489e-05 6.88787e-05 -6.00804e-05 5.36036e-05 -4.88305e-05 4.47955e-05 -4.18754e-05 3.89475e-05 -3.70887e-05 3.47326e-05 -3.35990e-05 3.14457e-05 -3.10273e-05 2.87104e-05 -2.91224e-05 2.62485e-05 -2.79480e-05
-1.61636e-04 -5.14706e-04 -2.35964e-04 1.32682e-04 -9.97763e-05 8.20164e-05 -7.14422e-05 6.30258e-05 -5.82412e-05 5.23287e-05 -5.04473e-05 4.52037e-05 -4.52905e-05 3.97909e-05 -4.20309e-05 3.49464e-05 -4.03752e-05 3.00430e-05 -4.06150e-05 2.35293e-05
1.04820e-04 -2.35964e-04 -8.36449e-04 -3.30897e-04 1.73554e-04 -1.26703e-04 1.01483e-04 -8.86333e-05 7.60922e-05 -7.22039e-05 6.21036e-05 -6.31135e-05 5.25334e-05 -5.79448e-05 4.44220e-05 -5.59730e-05 3.59745e-05 -5.76189e-05 2.47142e-05 -6.61593e-05
-8.21489e-05 1.32682e-04 -3.30897e-04 -1.15535e-03 -4.26179e-04 2.13684e-04 -1.53435e-04 1.19092e-04 -1.05495e-04 8.67194e-05 -8.60685e-05 6.87714e-05 -7.65962e-05 5.55132e-05 -7.29863e-05 4.27503e-05 -7.52791e-05 2.62261e-05 -8.74918e-05 -3.16715e-06
6.88787e-05 -9.97763e-05 1.73554e-04 -4.26179e-04 -1.47365e-03 -5.22004e-04 2.52805e-04 -1.80756e-04 1.35010e-04 -1.23100e-04 9.48376e-05 -1.01569e-04 7.14916e-05 -9.33444e-05 5.23460e-05 -9.44818e-05 2.99638e-05 -1.08985e-04 -7.69347e-06 -1.53962e-04
-6.00804e-05 8.20164e-05 -1.26703e-04 2.13684e-04 -5.22004e-04 -1.79229e-03 -6.18791e-04 2.90640e-04 -2.09319e-04 1.48771e-04 -1.42865e-04 9.92313e-05 -1.20928e-04 6.81037e-05 -1.17324e-04 3.77110e-05 -1.31719e-04 -8.38444e-06 -1.82367e-04 -1.07841e-04
5.36036e-05 -7.14422e-05 1.01483e-04 -1.53435e-04 2.52805e-04 -6.18791e-04 -2.11186e-03 -7.17018e-04 3.26507e-04 -2.40358e-04 1.58930e-04 -1.66882e-04 9.75041e-05 -1.48073e-04 5.29273e-05 -1.58063e-04 -3.64616e-06 -2.11079e-04 -1.16653e-04 -3.64257e-04
-4.88305e-05 6.30258e-05 -8.86333e-05 1.19092e-04 -1.80756e-04 2.90640e-04 -7.17018e-04 -2.43319e-03 -8.17855e-04 3.58838e-04 -2.75897e-04 1.62946e-04 -1.99073e-04 8.37293e-05 -1.92744e-04 1.00974e-05 -2.42856e-04 -1.17926e-04 -4.04130e-04 -3.72311e-04
4.47955e-05 -5.82412e-05 7.60922e-05 -1.05495e-04 1.35010e-04 -2.09319e-04 3.26507e-04 -8.17855e-04 -2.75793e-03 -9.23302e-04 3.85014e-04 -3.19865e-04 1.54730e-04 -2.49346e-04 4.15910e-05 -2.82953e-04 -1.08033e-04 -4.45487e-04 -3.84933e-04 -6.96469e-04
-4.18754e-05 5.23287e-05 -7.22039e-05 8.67194e-05 -1.23100e-04 1.48771e-04 -2.40358e-04 3.58838e-04 -9.23302e-04 -3.08877e-03 -1.03729e-03 3.98851e-04 -3.82276e-04 1.17653e-04 -3.46240e-04 -7.76511e-05 -4.94216e-04 -3.83132e-04 -7.50142e-04 -4.49974e-04
3.89475e-05 -5.04473e-05 6.21036e-05 -8.60685e-05 9.48376e-05 -1.42865e-04 1.58930e-04 -2.75897e-04 3.85014e-04 -1.03729e-03 -3.43194e-03 -1.16991e-03 3.83535e-04 -4.92021e-04 2.21018e-06 -5.66550e-04 -3.57086e-04 -8.09647e-04 -4.50548e-04 -1.48628e-04
-3.70887e-05 4.52037e-05 -6.31135e-05 6.87714e-05 -1.01569e-04 9.92313e-05 -1.66882e-04 1.62946e-04 -3.19865e-04 3.98851e-04 -1.16991e-03 -3.80431e-03 -1.35020e-03 2.89107e-04 -7.26735e-04 -2.75690e-04 -8.92609e-04 -4.24498e-04 -1.99885e-04 1.27049e-03
3.47326e-05 -4.52905e-05 5.25334e-05 -7.65962e-05 7.14916e-05 -1.20928e-04 9.75041e-05 -1.99073e-04 1.54730e-04 -3.82276e-04 3.83535e-04 -1.35020e-03 -4.25602e-03 -1.65623e-03 3.08795e-05 -1.06824e-03 -3.38518e-04 -2.79460e-04 1.32609e-03 2.29538e-03
-3.35990e-05 3.97909e-05 -5.79448e-05 5.55132e-05 -9.33444e-05 6.81037e-05 -1.48073e-04 8.37293e-05 -2.49346e-04 1.17653e-04 -4.92021e-04 2.89107e-04 -1.65623e-03 -4.87194e-03 -2.06957e-03 -1.04666e-05 -4.61313e-04 1.43746e-03 2.24327e-03 3.04961e-03
3.14457e-05 -4.20309e-05 4.44220e-05 -7.29863e-05 5.23460e-05 -1.17324e-04 5.29273e-05 -1.92744e-04 4.15910e-05 -3.46240e-04 2.21018e-06 -7.26735e-04 3.08795e-05 -2.06957e-03 -5.27037e-03 -1.52989e-03 1.79937e-03 2.07108e-03 3.18533e-03 1.22744e-03
-3.10273e-05 3.49464e-05 -5.59730e-05 4.27503e-05 -9.44818e-05 3.77110e-05 -1.58063e-04 1.00974e-05 -2.82953e-04 -7.76511e-05 -5.66550e-04 -2.75690e-04 -1.06824e-03 -1.04666e-05 -1.52989e-03 -3.81349e-03 9.43142e-04 3.58047e-03 1.03760e-03 -2.56983e-04
2.87104e-05 -4.03752e-05 3.59745e-05 -7.52791e-05 2.99638e-05 -1.31719e-04 -3.64616e-06 -2.42856e-04 -1.08033e-04 -4.94216e-04 -3.57086e-04 -8.92609e-04 -3.38518e-04 -4.61313e-04 1.79937e-03 9.43142e-04 -2.38555e-03 -1.63276e-04 1.43660e-04 -1.43362e-03
-2.91224e-05 3.00430e-05 -5.76189e-05 2.62261e-05 -1.08985e-04 -8.38444e-06 -2.11079e-04 -1.17926e-04 -4.45487e-04 -3.83132e-04 -8.09647e-04 -4.24498e-04 -2.79460e-04 1.43746e-03 2.07108e-03 3.58047e-03 -1.63276e-04 -6.18472e-03 -2.71219e-03 1.67499e-03
2.62485e-05 -4.06150e-05 2.47142e-05 -8.74918e-05 -7.69347e-06 -1.82367e-04 -1.16653e-04 -4.04130e-04 -3.84933e-04 -7.50142e-04 -4.50548e-04 -1.99885e-04 1.32609e-03 2.24327e-03 3.18533e-03 1.03760e-03 1.43660e-04 -2.71219e-03 -5.00786e-03 1.62731e-04
-2.79480e-05 2.35293e-05 -6.61593e-05 -3.16715e-06 -1.53962e-04 -1.07841e-04 -3.64257e-04 -3.72311e-04 -6.96469e-04 -4.49974e-04 -1.48628e-04 1.27049e-03 2.29538e-03 3.04961e-03 1.22744e-03 -2.56983e-04 -1.43362e-03 1.67499e-03 1.62731e-04 -5.85171e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_66-67.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.24322e-04 -1.43673e-04 9.38611e-05 -7.35630e-05 6.17282e-05 -5.38907e-05 4.81268e-05 -4.38764e-05 4.02878e-05 -3.76829e-05 3.50812e-05 -3.34161e-05 3.13252e-05 -3.03020e-05 2.83938e-05 -2.80018e-05 2.59548e-05 -2.62934e-05 2.37580e-05 -2.52356e-05
-1.43673e-04 -4.35298e-04 -2.09005e-04 1.18910e-04 -8.93840e-05 7.35390e-05 -6.41051e-05 5.66229e-05 -5.23422e-05 4.71045e-05 -4.53898e-05 4.07655e-05 -4.07831e-05 3.59477e-05 -3.78602e-05 3.16431e-05 -3.63528e-05 2.72912e-05 -3.65332e-05 2.14988e-05
9.38611e-05 -2.09005e-04 -7.08572e-04 -2.92890e-04 1.55596e-04 -1.13521e-04 9.10273e-05 -7.95308e-05 6.84086e-05 -6.48712e-05 5.59673e-05 -5.67456e-05 4.74606e-05 -5.21060e-05 4.02613e-05 -5.02942e-05 3.27791e-05 -5.16890e-05 2.27930e-05 -5.92434e-05
-7.35630e-05 1.18910e-04 -2.92890e-04 -9.79325e-04 -3.77101e-04 1.91617e-04 -1.37460e-04 1.06864e-04 -9.46288e-05 7.80314e-05 -7.72713e-05 6.20774e-05 -6.87745e-05 5.03159e-05 -6.54767e-05 3.90155e-05 -6.74119e-05 2.43806e-05 -7.81866e-05 -1.77583e-06
6.17282e-05 -8.93840e-05 1.55596e-04 -3.77101e-04 -1.24955e-03 -4.61786e-04 2.26746e-04 -1.61894e-04 1.21212e-04 -1.10351e-04 8.54423e-05 -9.10781e-05 6.47157e-05 -8.36347e-05 4.77613e-05 -8.45024e-05 2.79445e-05 -9.72704e-05 -5.52667e-06 -1.37331e-04
-5.38907e-05 7.35390e-05 -1.13521e-04 1.91617e-04 -4.61786e-04 -1.52008e-03 -5.47304e-04 2.60749e-04 -1.87397e-04 1.33666e-04 -1.27948e-04 8.95859e-05 -1.08244e-04 6.19861e-05 -1.04842e-04 3.50748e-05 -1.17465e-04 -5.87152e-06 -1.62531e-04 -9.45332e-05
4.81268e-05 -6.41051e-05 9.10273e-05 -1.37460e-04 2.26746e-04 -5.47304e-04 -1.79141e-03 -6.34073e-04 2.93027e-04 -2.15058e-04 1.42965e-04 -1.49255e-04 8.83555e-05 -1.32249e-04 4.88445e-05 -1.40892e-04 -1.38891e-06 -1.88018e-04 -1.02083e-04 -3.23773e-04
-4.38764e-05 5.66229e-05 -7.95308e-05 1.06864e-04 -1.61894e-04 2.60749e-04 -6.34073e-04 -2.06429e-03 -7.23121e-04 3.22212e-04 -2.46650e-04 1.46875e-04 -1.77746e-04 7.64864e-05 -1.71780e-04 1.10973e-05 -2.16260e-04 -1.02928e-04 -3.59140e-04 -3.25171e-04
4.02878e-05 -5.23422e-05 6.84086e-05 -9.46288e-05 1.21212e-04 -1.87397e-04 2.93027e-04 -7.23121e-04 -2.34015e-03 -8.16198e-04 3.45999e-04 -2.85650e-04 1.39984e-04 -2.22256e-04 3.93798e-05 -2.51955e-04 -9.38485e-05 -3.95865e-04 -3.35925e-04 -6.04323e-04
-3.76829e-05 4.71045e-05 -6.48712e-05 7.80314e-05 -1.10351e-04 1.33666e-04 -2.15058e-04 3.22212e-04 -8.16198e-04 -2.62135e-03 -9.16788e-04 3.58890e-04 -3.40992e-04 1.07414e-04 -3.08379e-04 -6.65349e-05 -4.39215e-04 -3.33891e-04 -6.51518e-04 -3.59420e-04
3.50812e-05 -4.53898e-05 5.59673e-05 -7.72713e-05 8.54423e-05 -1.27948e-04 1.42965e-04 -2.46650e-04 3.45999e-04 -9.16788e-04 -2.91343e-03 -1.03388e-03 3.45842e-04 -4.38584e-04 4.90761e-06 -5.03677e-04 -3.10314e-04 -7.04078e-04 -3.58591e-04 -6.69374e-05
-3.34161e-05 4.07655e-05 -5.67456e-05 6.20774e-05 -9.10781e-05 8.95859e-05 -1.49255e-04 1.46875e-04 -2.85650e-04 3.58890e-04 -1.03388e-03 -3.23151e-03 -1.19353e-03 2.62193e-04 -6.46725e-04 -2.37406e-04 -7.77727e-04 -3.34314e-04 -1.11102e-04 1.19692e-03
3.13252e-05 -4.07831e-05 4.74606e-05 -6.87745e-05 6.47157e-05 -1.08244e-04 8.83555e-05 -1.77746e-04 1.39984e-04 -3.40992e-04 3.45842e-04 -1.19353e-03 -3.62038e-03 -1.46441e-03 3.75830e-05 -9.34376e-04 -2.56825e-04 -1.80966e-04 1.24797e-03 2.03343e-03
-3.03020e-05 3.59477e-05 -5.21060e-05 5.03159e-05 -8.36347e-05 6.19861e-05 -1.32249e-04 7.64864e-05 -2.22256e-04 1.07414e-04 -4.38584e-04 2.62193e-04 -1.46441e-03 -4.15058e-03 -1.81517e-03 3.77187e-05 -3.42678e-04 1.34841e-03 1.98711e-03 2.57715e-03
2.83938e-05 -3.78602e-05 4.02613e-05 -6.54767e-05 4.77613e-05 -1.04842e-04 4.88445e-05 -1.71780e-04 3.93798e-05 -3.08379e-04 4.90761e-06 -6.46725e-04 3.75830e-05 -1.81517e-03 -4.45540e-03 -1.28235e-03 1.67343e-03 1.83337e-03 2.69730e-03 8.81845e-04
-2.80018e-05 3.16431e-05 -5.02942e-05 3.90155e-05 -8.45024e-05 3.50748e-05 -1.40892e-04 1.10973e-05 -2.51955e-04 -6.65349e-05 -5.03677e-04 -2.37406e-04 -9.34376e-04 3.77187e-05 -1.28235e-03 -3.12100e-03 8.41302e-04 3.05087e-03 7.10851e-04 -3.19111e-04
2.59548e-05 -3.63528e-05 3.27791e-05 -6.74119e-05 2.79445e-05 -1.17465e-04 -1.38891e-06 -2.16260e-04 -9.38485e-05 -4.39215e-04 -3.10314e-04 -7.77727e-04 -2.56825e-04 -3.42678e-04 1.67343e-03 8.41302e-04 -2.04551e-03 -3.46151e-04 3.96922e-05 -1.16162e-03
-2.62934e-05 2.72912e-05 -5.16890e-05 2.43806e-05 -9.72704e-05 -5.87152e-06 -1.88018e-04 -1.02928e-04 -3.95865e-04 -3.33891e-04 -7.04078e-04 -3.34314e-04 -1.80966e-04 1.34841e-03 1.83337e-03 3.05087e-03 -3.46151e-04 -5.36637e-03 -2.28603e-03 1.62367e-03
2.37580e-05 -3.65332e-05 2.27930e-05 -7.81866e-05 -5.52667e-06 -1.62531e-04 -1.02083e-04 -3.59140e-04 -3.35925e-04 -6.51518e-04 -3.58591e-04 -1.11102e-04 1.24797e-03 1.98711e-03 2.69730e-03 7.10851e-04 3.96922e-05 -2.28603e-03 -4.08478e-03 4.91691e-05
-2.52356e-05 2.14988e-05 -5.92434e-05 -1.77583e-06 -1.37331e-04 -9.45332e-05 -3.23773e-04 -3.25171e-04 -6.04323e-04 -3.59420e-04 -6.69374e-05 1.19692e-03 2.03343e-03 2.57715e-03 8.81845e-04 -3.19111e-04 -1.16162e-03 1.62367e-03 4.91691e-05 -5.14151e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_67-68.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.00790e-04 -1.27362e-04 8.38371e-05 -6.57158e-05 5.51917e-05 -4.82284e-05 4.31117e-05 -3.93346e-05 3.61505e-05 -3.38303e-05 3.15238e-05 -3.00332e-05 2.81823e-05 -2.72574e-05 2.55721e-05 -2.52009e-05 2.34010e-05 -2.36677e-05 2.14458e-05 -2.27096e-05
-1.27362e-04 -3.65572e-04 -1.84612e-04 1.06303e-04 -7.98803e-05 6.57848e-05 -5.73886e-05 5.07557e-05 -4.69296e-05 4.23056e-05 -4.07387e-05 3.66776e-05 -3.66280e-05 3.23992e-05 -3.40047e-05 2.85866e-05 -3.26243e-05 2.47422e-05 -3.27316e-05 1.96335e-05
8.38371e-05 -1.84612e-04 -5.96197e-04 -2.58521e-04 1.39148e-04 -1.01460e-04 8.14595e-05 -7.11937e-05 6.13642e-05 -5.81396e-05 5.03260e-05 -5.08859e-05 4.27845e-05 -4.67186e-05 3.64179e-05 -4.50381e-05 2.98264e-05 -4.61740e-05 2.10446e-05 -5.27395e-05
-6.57158e-05 1.06303e-04 -2.58521e-04 -8.24598e-04 -3.32729e-04 1.71398e-04 -1.22840e-04 9.56724e-05 -8.46727e-05 7.00629e-05 -6.91918e-05 5.59211e-05 -6.15715e-05 4.55244e-05 -5.85393e-05 3.55724e-05 -6.01073e-05 2.27173e-05 -6.94540e-05 -2.87277e-07
5.51917e-05 -7.98803e-05 1.39148e-04 -3.32729e-04 -1.05254e-03 -4.07348e-04 2.02864e-04 -1.44628e-04 1.08581e-04 -9.86664e-05 7.68239e-05 -8.14367e-05 5.84854e-05 -7.46832e-05 4.35448e-05 -7.52556e-05 2.61355e-05 -8.63016e-05 -3.28156e-06 -1.21434e-04
-4.82284e-05 6.57848e-05 -1.01460e-04 1.71398e-04 -4.07348e-04 -1.28073e-03 -4.82680e-04 2.33352e-04 -1.67328e-04 1.19839e-04 -1.14270e-04 8.07426e-05 -9.65754e-05 5.63762e-05 -9.33013e-05 3.27134e-05 -1.04151e-04 -3.27197e-06 -1.43628e-04 -8.12684e-05
4.31117e-05 -5.73886e-05 8.14595e-05 -1.22840e-04 2.02864e-04 -4.82680e-04 -1.50963e-03 -5.59090e-04 2.62341e-04 -1.91890e-04 1.28359e-04 -1.33078e-04 7.99883e-05 -1.17655e-04 4.51753e-05 -1.24898e-04 1.00793e-06 -1.66110e-04 -8.75658e-05 -2.84785e-04
-3.93346e-05 5.07557e-05 -7.11937e-05 9.56724e-05 -1.44628e-04 2.33352e-04 -5.59090e-04 -1.73986e-03 -6.37471e-04 2.88649e-04 -2.19850e-04 1.32196e-04 -1.58130e-04 6.99472e-05 -1.52313e-04 1.23747e-05 -1.91080e-04 -8.79404e-05 -3.15909e-04 -2.80263e-04
3.61505e-05 -4.69296e-05 6.13642e-05 -8.46727e-05 1.08581e-04 -1.67328e-04 2.62341e-04 -6.37471e-04 -1.97267e-03 -7.19338e-04 3.10267e-04 -2.54253e-04 1.26607e-04 -1.97195e-04 3.77532e-05 -2.22727e-04 -7.95355e-05 -3.48308e-04 -2.89195e-04 -5.20938e-04
-3.38303e-05 4.23056e-05 -5.81396e-05 7.00629e-05 -9.86664e-05 1.19839e-04 -1.91890e-04 2.88649e-04 -7.19338e-04 -2.21012e-03 -8.07742e-04 3.22378e-04 -3.02952e-04 9.84773e-05 -2.72870e-04 -5.49659e-05 -3.86676e-04 -2.86853e-04 -5.62203e-04 -2.86505e-04
3.15238e-05 -4.07387e-05 5.03260e-05 -6.91918e-05 7.68239e-05 -1.14270e-04 1.28359e-04 -2.19850e-04 3.10267e-04 -8.07742e-04 -2.45707e-03 -9.10580e-04 3.11721e-04 -3.88823e-04 8.83167e-06 -4.43906e-04 -2.65451e-04 -6.08417e-04 -2.84591e-04 -1.66469e-05
-3.00332e-05 3.66776e-05 -5.08859e-05 5.59211e-05 -8.14367e-05 8.07426e-05 -1.33078e-04 1.32196e-04 -2.54253e-04 3.22378e-04 -9.10580e-04 -2.72684e-03 -1.05087e-03 2.38962e-04 -5.71256e-04 -2.00236e-04 -6.73567e-04 -2.62075e-04 -5.48147e-05 1.09451e-03
2.81823e-05 -3.66280e-05 4.27845e-05 -6.15715e-05 5.84854e-05 -9.65754e-05 7.99883e-05 -1.58130e-04 1.26607e-04 -3.02952e-04 3.11721e-04 -1.05087e-03 -3.05887e-03 -1.28831e-03 4.57992e-05 -8.12863e-04 -1.92436e-04 -1.16176e-04 1.14084e-03 1.77241e-03
-2.72574e-05 3.23992e-05 -4.67186e-05 4.55244e-05 -7.46832e-05 5.63762e-05 -1.17655e-04 6.99472e-05 -1.97195e-04 9.84773e-05 -3.88823e-04 2.38962e-04 -1.28831e-03 -3.51162e-03 -1.58519e-03 7.12902e-05 -2.59710e-04 1.23089e-03 1.73102e-03 2.16897e-03
2.55721e-05 -3.40047e-05 3.64179e-05 -5.85393e-05 4.35448e-05 -9.33013e-05 4.51753e-05 -1.52313e-04 3.77532e-05 -2.72870e-04 8.83167e-06 -5.71256e-04 4.57992e-05 -1.58519e-03 -3.74511e-03 -1.08350e-03 1.52182e-03 1.59391e-03 2.27506e-03 6.33357e-04
-2.52009e-05 2.85866e-05 -4.50381e-05 3.55724e-05 -7.52556e-05 3.27134e-05 -1.24898e-04 1.23747e-05 -2.22727e-04 -5.49659e-05 -4.43906e-04 -2.00236e-04 -8.12863e-04 7.12902e-05 -1.08350e-03 -2.55039e-03 7.23979e-04 2.59058e-03 4.80024e-04 -3.26289e-04
2.34010e-05 -3.26243e-05 2.98264e-05 -6.01073e-05 2.61355e-05 -1.04151e-04 1.00793e-06 -1.91080e-04 -7.95355e-05 -3.86676e-04 -2.65451e-04 -6.73567e-04 -1.92436e-04 -2.59710e-04 1.52182e-03 7.23979e-04 -1.73830e-03 -4.47330e-04 -5.64318e-06 -9.40397e-04
-2.36677e-05 2.47422e-05 -4.61740e-05 2.27173e-05 -8.63016e-05 -3.27197e-06 -1.66110e-04 -8.79404e-05 -3.48308e-04 -2.86853e-04 -6.08417e-04 -2.62075e-04 -1.16176e-04 1.23089e-03 1.59391e-03 2.59058e-03 -4.47330e-04 -4.59764e-03 -1.92616e-03 1.51480e-03
2.14458e-05 -3.27316e-05 2.10446e-05 -6.94540e-05 -3.28156e-06 -1.43628e-04 -8.75658e-05 -3.15909e-04 -2.89195e-04 -5.62203e-04 -2.84591e-04 -5.48147e-05 1.14084e-03 1.73102e-03 2.27506e-03 4.80024e-04 -5.64318e-06 -1.92616e-03 -3.33378e-03 -4.60570e-05
-2.27096e-05 1.96335e-05 -5.27395e-05 -2.87277e-07 -1.21434e-04 -8.12684e-05 -2.84785e-04 -2.80263e-04 -5.20938e-04 -2.86505e-04 -1.66469e-05 1.09451e-03 1.77241e-03 2.16897e-03 6.33357e-04 -3.26289e-04 -9.40397e-04 1.51480e-03 -4.60570e-05 -4.45174e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_68-69.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.05380e-05 -1.12585e-04 7.46820e-05 -5.85539e-05 4.92239e-05 -4.30552e-05 3.85260e-05 -3.51785e-05 3.23612e-05 -3.02991e-05 2.82606e-05 -2.69285e-05 2.52955e-05 -2.44601e-05 2.29780e-05 -2.26253e-05 2.10512e-05 -2.12514e-05 1.93179e-05 -2.03818e-05
-1.12585e-04 -3.04704e-04 -1.62599e-04 9.47765e-05 -7.12025e-05 5.87022e-05 -5.12496e-05 4.53880e-05 -4.19746e-05 3.79076e-05 -3.64749e-05 3.29247e-05 -3.28146e-05 2.91376e-05 -3.04624e-05 2.57745e-05 -2.91956e-05 2.23973e-05 -2.92275e-05 1.79306e-05
7.46820e-05 -1.62599e-04 -4.98009e-04 -2.27525e-04 1.24103e-04 -9.04454e-05 7.27180e-05 -6.35719e-05 5.49170e-05 -5.19768e-05 4.51527e-05 -4.55150e-05 3.84887e-05 -4.17748e-05 3.28825e-05 -4.02090e-05 2.71101e-05 -4.10947e-05 1.94550e-05 -4.67037e-05
-5.85539e-05 9.47765e-05 -2.27525e-04 -6.89357e-04 -2.92724e-04 1.52900e-04 -1.09487e-04 8.54452e-05 -7.55711e-05 6.27666e-05 -6.17964e-05 5.02721e-05 -5.49700e-05 4.11193e-05 -5.21732e-05 3.24053e-05 -5.33865e-05 2.12095e-05 -6.13614e-05 1.21386e-06
4.92239e-05 -7.12025e-05 1.24103e-04 -2.92724e-04 -8.80302e-04 -3.58274e-04 1.81012e-04 -1.28858e-04 9.70361e-05 -8.79868e-05 6.89302e-05 -7.26124e-05 5.27659e-05 -6.64790e-05 3.96690e-05 -6.67586e-05 2.44965e-05 -7.61511e-05 -1.06668e-06 -1.06500e-04
-4.30552e-05 5.87022e-05 -9.04454e-05 1.52900e-04 -3.58274e-04 -1.07147e-03 -4.24431e-04 2.08280e-04 -1.49000e-04 1.07200e-04 -1.01769e-04 7.26414e-05 -8.58950e-05 5.12287e-05 -8.27106e-05 3.05710e-05 -9.18509e-05 -7.17336e-07 -1.25906e-04 -6.84511e-05
3.85260e-05 -5.12496e-05 7.27180e-05 -1.09487e-04 1.81012e-04 -4.24431e-04 -1.26322e-03 -4.91508e-04 2.34256e-04 -1.70732e-04 1.15007e-04 -1.18291e-04 7.23286e-05 -1.04281e-04 4.18422e-05 -1.10145e-04 3.38963e-06 -1.45614e-04 -7.35505e-05 -2.48024e-04
-3.51785e-05 4.53880e-05 -6.35719e-05 8.54452e-05 -1.28858e-04 2.08280e-04 -4.91508e-04 -1.45613e-03 -5.60273e-04 2.57929e-04 -1.95374e-04 1.18787e-04 -1.40182e-04 6.40021e-05 -1.34392e-04 1.37469e-05 -1.67575e-04 -7.34532e-05 -2.75205e-04 -2.38484e-04
3.23612e-05 -4.19746e-05 5.49170e-05 -7.55711e-05 9.70361e-05 -1.49000e-04 2.34256e-04 -5.60273e-04 -1.65125e-03 -6.32027e-04 2.77570e-04 -2.25558e-04 1.14435e-04 -1.74176e-04 3.64894e-05 -1.95516e-04 -6.56279e-05 -3.03603e-04 -2.45704e-04 -4.46607e-04
-3.02991e-05 3.79076e-05 -5.19768e-05 6.27666e-05 -8.79868e-05 1.07200e-04 -1.70732e-04 2.57929e-04 -6.32027e-04 -1.85036e-03 -7.09405e-04 2.89011e-04 -2.68092e-04 9.05622e-05 -2.39926e-04 -4.35297e-05 -3.37389e-04 -2.43039e-04 -4.82497e-04 -2.28860e-04
2.82606e-05 -3.64749e-05 4.51527e-05 -6.17964e-05 6.89302e-05 -1.01769e-04 1.15007e-04 -1.95374e-04 2.77570e-04 -7.09405e-04 -2.05766e-03 -7.99254e-04 2.80735e-04 -3.42870e-04 1.33243e-05 -3.88002e-04 -2.23584e-04 -5.22955e-04 -2.26159e-04 9.99529e-06
-2.69285e-05 3.29247e-05 -4.55150e-05 5.02721e-05 -7.26124e-05 7.26414e-05 -1.18291e-04 1.18787e-04 -2.25558e-04 2.89011e-04 -7.99254e-04 -2.28472e-03 -9.21588e-04 2.18585e-04 -5.01012e-04 -1.65353e-04 -5.80385e-04 -2.05399e-04 -2.30985e-05 9.76460e-04
2.52955e-05 -3.28146e-05 3.84887e-05 -5.49700e-05 5.27659e-05 -8.58950e-05 7.23286e-05 -1.40182e-04 1.14435e-04 -2.68092e-04 2.80735e-04 -9.21588e-04 -2.56579e-03 -1.12780e-03 5.41643e-05 -7.03866e-04 -1.43016e-04 -7.70034e-05 1.01807e-03 1.52387e-03
-2.44601e-05 2.91376e-05 -4.17748e-05 4.11193e-05 -6.64790e-05 5.12287e-05 -1.04281e-04 6.40021e-05 -1.74176e-04 9.05622e-05 -3.42870e-04 2.18585e-04 -1.12780e-03 -2.94940e-03 -1.37892e-03 9.24048e-05 -2.04147e-04 1.09837e-03 1.48676e-03 1.82151e-03
2.29780e-05 -3.04624e-05 3.28825e-05 -5.21732e-05 3.96690e-05 -8.27106e-05 4.18422e-05 -1.34392e-04 3.64894e-05 -2.39926e-04 1.33243e-05 -5.01012e-04 5.41643e-05 -1.37892e-03 -3.12979e-03 -9.24092e-04 1.35788e-03 1.36471e-03 1.91497e-03 4.58745e-04
-2.26253e-05 2.57745e-05 -4.02090e-05 3.24053e-05 -6.67586e-05 3.05710e-05 -1.10145e-04 1.37469e-05 -1.95516e-04 -4.35297e-05 -3.88002e-04 -1.65353e-04 -7.03866e-04 9.24048e-05 -9.24092e-04 -2.08022e-03 6.04222e-04 2.19574e-03 3.21854e-04 -3.02794e-04
2.10512e-05 -2.91956e-05 2.71101e-05 -5.33865e-05 2.44965e-05 -9.18509e-05 3.38963e-06 -1.67575e-04 -6.56279e-05 -3.37389e-04 -2.23584e-04 -5.80385e-04 -1.43016e-04 -2.04147e-04 1.35788e-03 6.04222e-04 -1.45919e-03 -4.89077e-04 -1.69655e-05 -7.66046e-04
-2.12514e-05 2.23973e-05 -4.10947e-05 2.12095e-05 -7.61511e-05 -7.17336e-07 -1.45614e-04 -7.34532e-05 -3.03603e-04 -2.43039e-04 -5.22955e-04 -2.05399e-04 -7.70034e-05 1.09837e-03 1.36471e-03 2.19574e-03 -4.89077e-04 -3.89410e-03 -1.62754e-03 1.37411e-03
1.93179e-05 -2.92275e-05 1.94550e-05 -6.13614e-05 -1.06668e-06 -1.25906e-04 -7.35505e-05 -2.75205e-04 -2.45704e-04 -4.82497e-04 -2.26159e-04 -2.30985e-05 1.01807e-03 1.48676e-03 1.91497e-03 3.21854e-04 -1.69655e-05 -1.62754e-03 -2.71951e-03 -1.16534e-04
-2.03818e-05 1.79306e-05 -4.67037e-05 1.21386e-06 -1.06500e-04 -6.84511e-05 -2.48024e-04 -2.38484e-04 -4.46607e-04 -2.28860e-04 9.99529e-06 9.76460e-04 1.52387e-03 1.82151e-03 4.58745e-04 -3.02794e-04 -7.66046e-04 1.37411e-03 -1.16534e-04 -3.80132e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_69-70.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.32470e-05 -9.92347e-05 6.63368e-05 -5.20261e-05 4.37783e-05 -3.83277e-05 3.43286e-05 -3.13681e-05 2.88812e-05 -2.70515e-05 2.52541e-05 -2.40647e-05 2.26277e-05 -2.18728e-05 2.05737e-05 -2.02373e-05 1.88669e-05 -1.90063e-05 1.73346e-05 -1.82141e-05
-9.92347e-05 -2.51892e-04 -1.42793e-04 8.42569e-05 -6.32872e-05 5.22337e-05 -4.56349e-05 4.04694e-05 -3.74281e-05 3.38629e-05 -3.25516e-05 2.94605e-05 -2.92967e-05 2.61164e-05 -2.71873e-05 2.31592e-05 -2.60212e-05 2.02062e-05 -2.59775e-05 1.63323e-05
6.63368e-05 -1.42793e-04 -4.12730e-04 -1.99655e-04 1.10365e-04 -8.03944e-05 6.47296e-05 -5.65982e-05 4.90034e-05 -4.63209e-05 4.03875e-05 -4.05736e-05 3.45144e-05 -3.72169e-05 2.95955e-05 -3.57510e-05 2.45670e-05 -3.63997e-05 1.79496e-05 -4.11030e-05
-5.20261e-05 8.42569e-05 -1.99655e-04 -5.71854e-04 -2.56766e-04 1.36002e-04 -9.73000e-05 7.60945e-05 -6.72435e-05 5.60672e-05 -5.50112e-05 4.50594e-05 -4.89008e-05 3.70299e-05 -4.63122e-05 2.94396e-05 -4.71906e-05 1.97682e-05 -5.38740e-05 2.59011e-06
4.37783e-05 -6.32872e-05 1.10365e-04 -2.56766e-04 -7.30625e-04 -3.14172e-04 1.61045e-04 -1.14468e-04 8.64749e-05 -7.82181e-05 6.16736e-05 -6.45212e-05 4.74738e-05 -5.89447e-05 3.60478e-05 -5.89437e-05 2.29259e-05 -6.67811e-05 9.59836e-07 -9.25906e-05
-3.83277e-05 5.22337e-05 -8.03944e-05 1.36002e-04 -3.14172e-04 -8.89577e-04 -3.72091e-04 1.85363e-04 -1.32279e-04 9.56308e-05 -9.03399e-05 6.51819e-05 -7.61104e-05 4.64442e-05 -7.29914e-05 2.85333e-05 -8.05202e-05 1.61692e-06 -1.09435e-04 -5.64512e-05
3.43286e-05 -4.56349e-05 6.47296e-05 -9.73000e-05 1.61045e-04 -3.72091e-04 -1.04903e-03 -4.30787e-04 2.08579e-04 -1.51433e-04 1.02778e-04 -1.04780e-04 6.52589e-05 -9.20326e-05 3.87164e-05 -9.65830e-05 5.56399e-06 -1.26603e-04 -6.04387e-05 -2.13841e-04
-3.13681e-05 4.04694e-05 -5.65982e-05 7.60945e-05 -1.14468e-04 1.85363e-04 -4.30787e-04 -1.20947e-03 -4.90915e-04 2.29835e-04 -1.73056e-04 1.06494e-04 -1.23783e-04 5.85016e-05 -1.17950e-04 1.50030e-05 -1.45817e-04 -5.98961e-05 -2.37399e-04 -2.00402e-04
2.88812e-05 -3.74281e-05 4.90034e-05 -6.72435e-05 8.64749e-05 -1.32279e-04 2.08579e-04 -4.90915e-04 -1.37179e-03 -5.53581e-04 2.47659e-04 -1.99392e-04 1.03279e-04 -1.53107e-04 3.53534e-05 -1.70382e-04 -5.25832e-05 -2.62132e-04 -2.06057e-04 -3.80962e-04
-2.70515e-05 3.38629e-05 -4.63209e-05 5.60672e-05 -7.82181e-05 9.56308e-05 -1.51433e-04 2.29835e-04 -5.53581e-04 -1.53749e-03 -6.21033e-04 2.58495e-04 -2.36260e-04 8.33883e-05 -2.09583e-04 -3.27157e-05 -2.91733e-04 -2.03090e-04 -4.12024e-04 -1.84121e-04
2.52541e-05 -3.25516e-05 4.03875e-05 -5.50112e-05 6.16736e-05 -9.03399e-05 1.02778e-04 -1.73056e-04 2.47659e-04 -6.21033e-04 -1.71018e-03 -6.99120e-04 2.52488e-04 -3.00700e-04 1.78433e-05 -3.36325e-04 -1.85393e-04 -4.47296e-04 -1.80892e-04 1.94856e-05
-2.40647e-05 2.94605e-05 -4.05736e-05 4.50594e-05 -6.45212e-05 6.51819e-05 -1.04780e-04 1.06494e-04 -1.99392e-04 2.58495e-04 -6.99120e-04 -1.89974e-03 -8.04986e-04 2.00393e-04 -4.36292e-04 -1.33495e-04 -4.97751e-04 -1.61866e-04 -9.31067e-06 8.51969e-04
2.26277e-05 -2.92967e-05 3.45144e-05 -4.89008e-05 4.74738e-05 -7.61104e-05 6.52589e-05 -1.23783e-04 1.03279e-04 -2.36260e-04 2.52488e-04 -8.04986e-04 -2.13551e-03 -9.82443e-04 6.18015e-05 -6.06881e-04 -1.06170e-04 -5.66784e-05 8.88974e-04 1.29414e-03
-2.18728e-05 2.61164e-05 -3.72169e-05 3.70299e-05 -5.89447e-05 4.64442e-05 -9.20326e-05 5.85016e-05 -1.53107e-04 8.33883e-05 -3.00700e-04 2.00393e-04 -9.82443e-04 -2.45801e-03 -1.19505e-03 1.03335e-04 -1.69077e-04 9.60199e-04 1.26081e-03 1.52874e-03
2.05737e-05 -2.71873e-05 2.95955e-05 -4.63122e-05 3.60478e-05 -7.29914e-05 3.87164e-05 -1.17950e-04 3.53534e-05 -2.09583e-04 1.78433e-05 -4.36292e-04 6.18015e-05 -1.19505e-03 -2.59988e-03 -7.96343e-04 1.19089e-03 1.15237e-03 1.61090e-03 3.39922e-04
-2.02373e-05 2.31592e-05 -3.57510e-05 2.94396e-05 -5.89437e-05 2.85333e-05 -9.65830e-05 1.50030e-05 -1.70382e-04 -3.27157e-05 -3.36325e-04 -1.33495e-04 -6.06881e-04 1.03335e-04 -7.96343e-04 -1.69340e-03 4.89598e-04 1.86004e-03 2.18230e-04 -2.63669e-04
1.88669e-05 -2.60212e-05 2.45670e-05 -4.71906e-05 2.29259e-05 -8.05202e-05 5.56399e-06 -1.45817e-04 -5.25832e-05 -2.91733e-04 -1.85393e-04 -4.97751e-04 -1.06170e-04 -1.69077e-04 1.19089e-03 4.89598e-04 -1.20623e-03 -4.88596e-04 -9.55832e-06 -6.31993e-04
-1.90063e-05 2.02062e-05 -3.63997e-05 1.97682e-05 -6.67811e-05 1.61692e-06 -1.26603e-04 -5.98961e-05 -2.62132e-04 -2.03090e-04 -4.47296e-04 -1.61866e-04 -5.66784e-05 9.60199e-04 1.15237e-03 1.86004e-03 -4.88596e-04 -3.26228e-03 -1.38257e-03 1.21872e-03
1.73346e-05 -2.59775e-05 1.79496e-05 -5.38740e-05 9.59836e-07 -1.09435e-04 -6.04387e-05 -2.37399e-04 -2.06057e-04 -4.12024e-04 -1.80892e-04 -9.31067e-06 8.88974e-04 1.26081e-03 1.61090e-03 2.18230e-04 -9.55832e-06 -1.38257e-03 -2.21553e-03 -1.62100e-04
-1.82141e-05 1.63323e-05 -4.11030e-05 2.59011e-06 -9.25906e-05 -5.64512e-05 -2.13841e-04 -2.00402e-04 -3.80962e-04 -1.84121e-04 1.94856e-05 8.51969e-04 1.29414e-03 1.52874e-03 3.39922e-04 -2.63669e-04 -6.31993e-04 1.21872e-03 -1.62100e-04 -3.20165e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_7-8.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.20551e-03 -1.12587e-03 7.68272e-04 -6.00047e-04 4.96361e-04 -4.25538e-04 3.73997e-04 -3.34914e-04 3.04030e-04 -2.79173e-04 2.58374e-04 -2.41038e-04 2.25860e-04 -2.13007e-04 2.01280e-04 -1.91357e-04 1.81892e-04 -1.74029e-04 1.66118e-04 -1.59792e-04
-1.12587e-03 -7.97413e-03 -1.59977e-03 9.65693e-04 -7.23221e-04 5.87937e-04 -5.00708e-04 4.38702e-04 -3.93102e-04 3.56662e-04 -3.28471e-04 3.03744e-04 -2.84622e-04 2.66104e-04 -2.52483e-04 2.37542e-04 -2.27709e-04 2.14876e-04 -2.07926e-04 1.96284e-04
7.68272e-04 -1.59977e-03 -1.27219e-02 -2.22486e-03 1.26097e-03 -9.13879e-04 7.28635e-04 -6.14093e-04 5.33709e-04 -4.77066e-04 4.30705e-04 -3.97323e-04 3.65604e-04 -3.44236e-04 3.19715e-04 -3.05831e-04 2.84975e-04 -2.76541e-04 2.57336e-04 -2.53392e-04
-6.00047e-04 9.65693e-04 -2.22486e-03 -1.74525e-02 -2.85392e-03 1.55521e-03 -1.10011e-03 8.62034e-04 -7.19463e-04 6.19215e-04 -5.52116e-04 4.94666e-04 -4.57401e-04 4.17368e-04 -3.95649e-04 3.63411e-04 -3.51732e-04 3.22689e-04 -3.18756e-04 2.90233e-04
4.96361e-04 -7.23221e-04 1.26097e-03 -2.85392e-03 -2.21755e-02 -3.48446e-03 1.84860e-03 -1.28447e-03 9.91584e-04 -8.21179e-04 6.99427e-04 -6.22896e-04 5.52627e-04 -5.13201e-04 4.62773e-04 -4.43091e-04 4.00512e-04 -3.94143e-04 3.53614e-04 -3.58067e-04
-4.25538e-04 5.87937e-04 -9.13879e-04 1.55521e-03 -3.48446e-03 -2.68949e-02 -4.11597e-03 2.14130e-03 -1.46829e-03 1.11876e-03 -9.21430e-04 7.76208e-04 -6.91892e-04 6.06479e-04 -5.67260e-04 5.03559e-04 -4.89059e-04 4.32572e-04 -4.35494e-04 3.79095e-04
3.73997e-04 -5.00708e-04 7.28635e-04 -1.10011e-03 1.84860e-03 -4.11597e-03 -3.16126e-02 -4.74836e-03 2.43326e-03 -1.65233e-03 1.24409e-03 -1.02147e-03 8.50306e-04 -7.60588e-04 6.56980e-04 -6.21168e-04 5.40428e-04 -5.35190e-04 4.60182e-04 -4.77509e-04
-3.34914e-04 4.38702e-04 -6.14093e-04 8.62034e-04 -1.28447e-03 2.14130e-03 -4.74836e-03 -3.63295e-02 -5.38177e-03 2.72430e-03 -1.83714e-03 1.36764e-03 -1.12216e-03 9.21897e-04 -8.30038e-04 7.04321e-04 -6.76089e-04 5.73517e-04 -5.82791e-04 4.83245e-04
3.04030e-04 -3.93102e-04 5.33709e-04 -7.19463e-04 9.91584e-04 -1.46829e-03 2.43326e-03 -5.38177e-03 -4.10463e-02 -6.01644e-03 3.01413e-03 -2.02323e-03 1.48927e-03 -1.22424e-03 9.90855e-04 -9.01110e-04 7.48355e-04 -7.33071e-04 6.02469e-04 -6.33078e-04
-2.79173e-04 3.56662e-04 -4.77066e-04 6.19215e-04 -8.21179e-04 1.11876e-03 -1.65233e-03 2.72430e-03 -6.01644e-03 -4.57638e-02 -6.65270e-03 3.30239e-03 -2.21112e-03 1.60862e-03 -1.32837e-03 1.05684e-03 -9.74680e-04 7.88546e-04 -7.93176e-04 6.26670e-04
2.58374e-04 -3.28471e-04 4.30705e-04 -5.52116e-04 6.99427e-04 -9.21430e-04 1.24409e-03 -1.83714e-03 3.01413e-03 -6.65270e-03 -5.04823e-02 -7.29100e-03 3.58863e-03 -2.40137e-03 1.72525e-03 -1.43532e-03 1.11921e-03 -1.05170e-03 8.24171e-04 -8.57668e-04
-2.41038e-04 3.03744e-04 -3.97323e-04 4.94666e-04 -6.22896e-04 7.76208e-04 -1.02147e-03 1.36764e-03 -2.02323e-03 3.30239e-03 -7.29100e-03 -5.52026e-02 -7.93180e-03 3.87230e-03 -2.59466e-03 1.83841e-03 -1.54597e-03 1.17714e-03 -1.13338e-03 8.54113e-04
2.25860e-04 -2.84622e-04 3.65604e-04 -4.57401e-04 5.52627e-04 -6.91892e-04 8.50306e-04 -1.12216e-03 1.48927e-03 -2.21112e-03 3.58863e-03 -7.93180e-03 -5.99252e-02 -8.57578e-03 4.15262e-03 -2.79183e-03 1.94725e-03 -1.66148e-03 1.22948e-03 -1.22111e-03
-2.13007e-04 2.66104e-04 -3.44236e-04 4.17368e-04 -5.13201e-04 6.06479e-04 -7.60588e-04 9.21897e-04 -1.22424e-03 1.60862e-03 -2.40137e-03 3.87230e-03 -8.57578e-03 -6.46509e-02 -9.22372e-03 4.42869e-03 -2.99401e-03 2.05055e-03 -1.78321e-03 1.27469e-03
2.01280e-04 -2.52483e-04 3.19715e-04 -3.95649e-04 4.62773e-04 -5.67260e-04 6.56980e-04 -8.30038e-04 9.90855e-04 -1.32837e-03 1.72525e-03 -2.59466e-03 4.15262e-03 -9.22372e-03 -6.93807e-02 -9.87675e-03 4.69928e-03 -3.20252e-03 2.14676e-03 -1.91296e-03
-1.91357e-04 2.37542e-04 -3.05831e-04 3.63411e-04 -4.43091e-04 5.03559e-04 -6.21168e-04 7.04321e-04 -9.01110e-04 1.05684e-03 -1.43532e-03 1.83841e-03 -2.79183e-03 4.42869e-03 -9.87675e-03 -7.41159e-02 -1.05362e-02 4.96280e-03 -3.41917e-03 2.23389e-03
1.81892e-04 -2.27709e-04 2.84975e-04 -3.51732e-04 4.00512e-04 -4.89059e-04 5.40428e-04 -6.76089e-04 7.48355e-04 -9.74680e-04 1.11921e-03 -1.54597e-03 1.94725e-03 -2.99401e-03 4.69928e-03 -1.05362e-02 -7.88581e-02 -1.12038e-02 5.21726e-03 -3.64630e-03
-1.74029e-04 2.14876e-04 -2.76541e-04 3.22689e-04 -3.94143e-04 4.32572e-04 -5.35190e-04 5.73517e-04 -7.33071e-04 7.88546e-04 -1.05170e-03 1.17714e-03 -1.66148e-03 2.05055e-03 -3.20252e-03 4.96280e-03 -1.12038e-02 -8.36092e-02 -1.18820e-02 5.45994e-03
1.66118e-04 -2.07926e-04 2.57336e-04 -3.18756e-04 3.53614e-04 -4.35494e-04 4.60182e-04 -5.82791e-04 6.02469e-04 -7.93176e-04 8.24171e-04 -1.13338e-03 1.22948e-03 -1.78321e-03 2.14676e-03 -3.41917e-03 5.21726e-03 -1.18820e-02 -8.83721e-02 -1.25738e-02
-1.59792e-04 1.96284e-04 -2.53392e-04 2.90233e-04 -3.58067e-04 3.79095e-04 -4.77509e-04 4.83245e-04 -6.33078e-04 6.26670e-04 -8.57668e-04 8.54113e-04 -1.22111e-03 1.27469e-03 -1.91296e-03 2.23389e-03 -3.64630e-03 5.45994e-03 -1.25738e-02 -9.31504e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_70-71.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.86092e-05 -8.72334e-05 5.87724e-05 -4.61147e-05 3.88455e-05 -3.40433e-05 3.05221e-05 -2.79109e-05 2.57219e-05 -2.41021e-05 2.25220e-05 -2.14623e-05 2.02018e-05 -1.95206e-05 1.83865e-05 -1.80661e-05 1.68792e-05 -1.69650e-05 1.55297e-05 -1.62432e-05
-8.72334e-05 -2.06373e-04 -1.25063e-04 7.47111e-05 -5.61173e-05 4.63722e-05 -4.05452e-05 3.60071e-05 -3.33028e-05 3.01887e-05 -2.89895e-05 2.63099e-05 -2.61018e-05 2.33663e-05 -2.42128e-05 2.07760e-05 -2.31393e-05 1.82075e-05 -2.30266e-05 1.48758e-05
5.87724e-05 -1.25063e-04 -3.39146e-04 -1.74728e-04 9.78915e-05 -7.12889e-05 5.74891e-05 -5.02769e-05 4.36361e-05 -4.11907e-05 3.60552e-05 -3.60903e-05 3.08957e-05 -3.30819e-05 2.65972e-05 -3.17084e-05 2.22413e-05 -3.21429e-05 1.65697e-05 -3.60119e-05
-4.61147e-05 7.47111e-05 -1.74728e-04 -4.70422e-04 -2.24614e-04 1.20656e-04 -8.62604e-05 6.76170e-05 -5.96975e-05 4.99827e-05 -4.88606e-05 4.03149e-05 -4.33996e-05 3.32980e-05 -4.10027e-05 2.67228e-05 -4.15786e-05 1.84371e-05 -4.70769e-05 3.85254e-06
3.88455e-05 -5.61173e-05 9.78915e-05 -2.24614e-04 -6.01389e-04 -2.74748e-04 1.42908e-04 -1.01435e-04 7.68961e-05 -6.93711e-05 5.50775e-05 -5.71932e-05 4.26478e-05 -5.21246e-05 3.27289e-05 -5.18712e-05 2.14681e-05 -5.82837e-05 2.80494e-06 -7.98889e-05
-3.40433e-05 4.63722e-05 -7.12889e-05 1.20656e-04 -2.74748e-04 -7.32506e-04 -3.25310e-04 1.64542e-04 -1.17140e-04 8.51326e-05 -7.99958e-05 5.83919e-05 -6.72582e-05 4.20657e-05 -6.42010e-05 2.66430e-05 -7.02534e-05 3.73314e-06 -9.44108e-05 -4.54122e-05
3.05221e-05 -4.05452e-05 5.74891e-05 -8.62604e-05 1.42908e-04 -3.25310e-04 -8.64047e-04 -3.76523e-04 1.85244e-04 -1.33968e-04 9.16714e-05 -9.25614e-05 5.88093e-05 -8.09596e-05 3.58338e-05 -8.43024e-05 7.52731e-06 -1.09280e-04 -4.83903e-05 -1.82646e-04
-2.79109e-05 3.60071e-05 -5.02769e-05 6.76170e-05 -1.01435e-04 1.64542e-04 -3.76523e-04 -9.96408e-04 -4.28939e-04 2.04292e-04 -1.52869e-04 9.53183e-05 -1.08962e-04 5.34667e-05 -1.03069e-04 1.61292e-05 -1.26010e-04 -4.74447e-05 -2.02918e-04 -1.66177e-04
2.57219e-05 -3.33028e-05 4.36361e-05 -5.96975e-05 7.68961e-05 -1.17140e-04 1.85244e-04 -4.28939e-04 -1.13036e-03 -4.83488e-04 2.20450e-04 -1.75733e-04 9.31259e-05 -1.34047e-04 3.43129e-05 -1.47524e-04 -4.05953e-05 -2.24331e-04 -1.70431e-04 -3.23565e-04
-2.41021e-05 3.01887e-05 -4.11907e-05 4.99827e-05 -6.93711e-05 8.51326e-05 -1.33968e-04 2.04292e-04 -4.83488e-04 -1.26716e-03 -5.42064e-04 2.30723e-04 -2.07463e-04 7.68851e-05 -1.82017e-04 -2.27433e-05 -2.50144e-04 -1.67203e-04 -3.50326e-04 -1.49649e-04
2.25220e-05 -2.89895e-05 3.60552e-05 -4.88606e-05 5.50775e-05 -7.99958e-05 9.16714e-05 -1.52869e-04 2.20450e-04 -5.42064e-04 -1.40983e-03 -6.09593e-04 2.26808e-04 -2.62432e-04 2.21242e-05 -2.89292e-04 -1.51104e-04 -3.80962e-04 -1.46103e-04 1.73272e-05
-2.14623e-05 2.63099e-05 -3.60903e-05 4.03149e-05 -5.71932e-05 5.83919e-05 -9.25614e-05 9.53183e-05 -1.75733e-04 2.30723e-04 -6.09593e-04 -1.56672e-03 -7.00537e-04 1.84007e-04 -3.77454e-04 -1.04939e-04 -4.25151e-04 -1.28765e-04 -7.81955e-06 7.28292e-04
2.02018e-05 -2.61018e-05 3.08957e-05 -4.33996e-05 4.26478e-05 -6.72582e-05 5.88093e-05 -1.08962e-04 9.31259e-05 -2.07463e-04 2.26808e-04 -7.00537e-04 -1.76261e-03 -8.51906e-04 6.83118e-05 -5.21318e-04 -7.92005e-05 -4.94528e-05 7.60926e-04 1.08636e-03
-1.95206e-05 2.33663e-05 -3.30819e-05 3.32980e-05 -5.21246e-05 4.20657e-05 -8.09596e-05 5.34667e-05 -1.34047e-04 7.68851e-05 -2.62432e-04 1.84007e-04 -8.51906e-04 -2.03157e-03 -1.03224e-03 1.06667e-04 -1.48622e-04 8.23794e-04 1.05640e-03 1.28365e-03
1.83865e-05 -2.42128e-05 2.65972e-05 -4.10027e-05 3.27289e-05 -6.42010e-05 3.58338e-05 -1.03069e-04 3.43129e-05 -1.82017e-04 2.21242e-05 -3.77454e-04 6.83118e-05 -1.03224e-03 -2.14605e-03 -6.93539e-04 1.02817e-03 9.60248e-04 1.35574e-03 2.61578e-04
-1.80661e-05 2.07760e-05 -3.17084e-05 2.67228e-05 -5.18712e-05 2.66430e-05 -8.43024e-05 1.61292e-05 -1.47524e-04 -2.27433e-05 -2.89292e-04 -1.04939e-04 -5.21318e-04 1.06667e-04 -6.93539e-04 -1.37543e-03 3.84330e-04 1.57619e-03 1.53830e-04 -2.18204e-04
1.68792e-05 -2.31393e-05 2.22413e-05 -4.15786e-05 2.14681e-05 -7.02534e-05 7.52731e-06 -1.26010e-04 -4.05953e-05 -2.50144e-04 -1.51104e-04 -4.25151e-04 -7.92005e-05 -1.48622e-04 1.02817e-03 3.84330e-04 -9.79083e-04 -4.60352e-04 7.08976e-06 -5.30535e-04
-1.69650e-05 1.82075e-05 -3.21429e-05 1.84371e-05 -5.82837e-05 3.73314e-06 -1.09280e-04 -4.74447e-05 -2.24331e-04 -1.67203e-04 -3.80962e-04 -1.28765e-04 -4.94528e-05 8.23794e-04 9.60248e-04 1.57619e-03 -4.60352e-04 -2.70359e-03 -1.18255e-03 1.06099e-03
1.55297e-05 -2.30266e-05 1.65697e-05 -4.70769e-05 2.80494e-06 -9.44108e-05 -4.83903e-05 -2.02918e-04 -1.70431e-04 -3.50326e-04 -1.46103e-04 -7.81955e-06 7.60926e-04 1.05640e-03 1.35574e-03 1.53830e-04 7.08976e-06 -1.18255e-03 -1.80093e-03 -1.86503e-04
-1.62432e-05 1.48758e-05 -3.60119e-05 3.85254e-06 -7.98889e-05 -4.54122e-05 -1.82646e-04 -1.66177e-04 -3.23565e-04 -1.49649e-04 1.73272e-05 7.28292e-04 1.08636e-03 1.28365e-03 2.61578e-04 -2.18204e-04 -5.30535e-04 1.06099e-03 -1.86503e-04 -2.65966e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_71-72.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.63558e-05 -7.64777e-05 5.19282e-05 -4.07658e-05 3.43759e-05 -3.01552e-05 2.70621e-05 -2.47636e-05 2.28409e-05 -2.14094e-05 2.00234e-05 -1.90802e-05 1.79772e-05 -1.73627e-05 1.63756e-05 -1.60705e-05 1.50469e-05 -1.50863e-05 1.38614e-05 -1.44276e-05
-7.64777e-05 -1.67453e-04 -1.09244e-04 6.60620e-05 -4.96252e-05 4.10566e-05 -3.59230e-05 3.19463e-05 -2.95452e-05 2.68331e-05 -2.57370e-05 2.34226e-05 -2.31787e-05 2.08372e-05 -2.14878e-05 1.85748e-05 -2.04989e-05 1.63499e-05 -2.03250e-05 1.35055e-05
5.19282e-05 -1.09244e-04 -2.76151e-04 -1.52504e-04 8.65837e-05 -6.30420e-05 5.09189e-05 -4.45351e-05 3.87460e-05 -3.65187e-05 3.20914e-05 -3.19997e-05 2.75697e-05 -2.93049e-05 2.38254e-05 -2.80170e-05 2.00700e-05 -2.82620e-05 1.52463e-05 -3.13789e-05
-4.07658e-05 6.60620e-05 -1.52504e-04 -3.83544e-04 -1.95960e-04 1.06739e-04 -7.62622e-05 5.99195e-05 -5.28454e-05 4.44318e-05 -4.32639e-05 3.59631e-05 -3.83885e-05 2.98504e-05 -3.61676e-05 2.41811e-05 -3.64766e-05 1.71362e-05 -4.09098e-05 4.89200e-06
3.43759e-05 -4.96252e-05 8.65837e-05 -1.95960e-04 -4.90668e-04 -2.39622e-04 1.26454e-04 -8.96343e-05 6.81921e-05 -6.13432e-05 4.90488e-05 -5.05345e-05 3.82020e-05 -4.59283e-05 2.96284e-05 -4.54551e-05 2.00328e-05 -5.05891e-05 4.34583e-06 -6.83864e-05
-3.01552e-05 4.10566e-05 -6.30420e-05 1.06739e-04 -2.39622e-04 -5.97913e-04 -2.83637e-04 1.45647e-04 -1.03439e-04 7.55836e-05 -7.06198e-05 5.21676e-05 -5.92320e-05 3.79966e-05 -5.62400e-05 2.47994e-05 -6.09700e-05 5.49603e-06 -8.08227e-05 -3.55784e-05
2.70621e-05 -3.59230e-05 5.09189e-05 -7.62622e-05 1.26454e-04 -2.83637e-04 -7.05511e-04 -3.28193e-04 1.64057e-04 -1.18173e-04 8.15531e-05 -8.15041e-05 5.28641e-05 -7.09454e-05 3.30806e-05 -7.32106e-05 9.13205e-06 -9.36279e-05 -3.76696e-05 -1.54538e-04
-2.47636e-05 3.19463e-05 -4.45351e-05 5.99195e-05 -8.96343e-05 1.45647e-04 -3.28193e-04 -8.13792e-04 -3.73749e-04 1.81086e-04 -1.34629e-04 8.51094e-05 -9.55744e-05 4.87630e-05 -8.96407e-05 1.69625e-05 -1.08128e-04 -3.63817e-05 -1.71861e-04 -1.35981e-04
2.28409e-05 -2.95452e-05 3.87460e-05 -5.28454e-05 6.81921e-05 -1.03439e-04 1.64057e-04 -3.73749e-04 -9.23397e-04 -4.21080e-04 1.95705e-04 -1.54381e-04 8.38049e-05 -1.16859e-04 3.31816e-05 -1.26900e-04 -2.99673e-05 -1.90294e-04 -1.39014e-04 -2.73604e-04
-2.14094e-05 2.68331e-05 -3.65187e-05 4.44318e-05 -6.13432e-05 7.55836e-05 -1.18173e-04 1.81086e-04 -4.21080e-04 -1.03538e-03 -4.71762e-04 2.05428e-04 -1.81500e-04 7.08253e-05 -1.57158e-04 -1.39438e-05 -2.12705e-04 -1.35585e-04 -2.96558e-04 -1.23163e-04
2.00234e-05 -2.57370e-05 3.20914e-05 -4.32639e-05 4.90488e-05 -7.06198e-05 8.15531e-05 -1.34629e-04 1.95705e-04 -4.71762e-04 -1.15224e-03 -5.29885e-04 2.03360e-04 -2.27928e-04 2.57889e-05 -2.46955e-04 -1.20950e-04 -3.23072e-04 -1.19468e-04 8.35517e-06
-1.90802e-05 2.34226e-05 -3.19997e-05 3.59631e-05 -5.05345e-05 5.21676e-05 -8.15041e-05 8.51094e-05 -1.54381e-04 2.05428e-04 -5.29885e-04 -1.28092e-03 -6.07464e-04 1.68932e-04 -3.24482e-04 -7.99658e-05 -3.61656e-04 -1.03753e-04 -1.36707e-05 6.10536e-04
1.79772e-05 -2.31787e-05 2.75697e-05 -3.83885e-05 3.82020e-05 -5.92320e-05 5.28641e-05 -9.55744e-05 8.38049e-05 -1.81500e-04 2.03360e-04 -6.07464e-04 -1.44205e-03 -7.35479e-04 7.32888e-05 -4.46166e-04 -5.97822e-05 -5.02622e-05 6.39095e-04 9.01812e-04
-1.73627e-05 2.08372e-05 -2.93049e-05 2.98504e-05 -4.59283e-05 3.79966e-05 -7.09454e-05 4.87630e-05 -1.16859e-04 7.08253e-05 -2.27928e-04 1.68932e-04 -7.35479e-04 -1.66454e-03 -8.88738e-04 1.04614e-04 -1.37588e-04 6.94338e-04 8.74883e-04 1.07868e-03
1.63756e-05 -2.14878e-05 2.38254e-05 -3.61676e-05 2.96284e-05 -5.62400e-05 3.30806e-05 -8.96407e-05 3.31816e-05 -1.57158e-04 2.57889e-05 -3.24482e-04 7.32888e-05 -8.88738e-04 -1.75972e-03 -6.09667e-04 8.74805e-04 7.89800e-04 1.14182e-03 2.11589e-04
-1.60705e-05 1.85748e-05 -2.80170e-05 2.41811e-05 -4.54551e-05 2.47994e-05 -7.32106e-05 1.69625e-05 -1.26900e-04 -1.39438e-05 -2.46955e-04 -7.99658e-05 -4.46166e-04 1.04614e-04 -6.09667e-04 -1.11438e-03 2.90728e-04 1.33635e-03 1.16541e-04 -1.72147e-04
1.50469e-05 -2.04989e-05 2.00700e-05 -3.64766e-05 2.00328e-05 -6.09700e-05 9.13205e-06 -1.08128e-04 -2.99673e-05 -2.12705e-04 -1.20950e-04 -3.61656e-04 -5.97822e-05 -1.37588e-04 8.74805e-04 2.90728e-04 -7.78355e-04 -4.15593e-04 2.70451e-05 -4.53648e-04
-1.50863e-05 1.63499e-05 -2.82620e-05 1.71362e-05 -5.05891e-05 5.49603e-06 -9.36279e-05 -3.63817e-05 -1.90294e-04 -1.35585e-04 -3.23072e-04 -1.03753e-04 -5.02622e-05 6.94338e-04 7.89800e-04 1.33635e-03 -4.15593e-04 -2.21630e-03 -1.01848e-03 9.08864e-04
1.38614e-05 -2.03250e-05 1.52463e-05 -4.09098e-05 4.34583e-06 -8.08227e-05 -3.76696e-05 -1.71861e-04 -1.39014e-04 -2.96558e-04 -1.19468e-04 -1.36707e-05 6.39095e-04 8.74883e-04 1.14182e-03 1.16541e-04 2.70451e-05 -1.01848e-03 -1.45964e-03 -1.94725e-04
-1.44276e-05 1.35055e-05 -3.13789e-05 4.89200e-06 -6.83864e-05 -3.55784e-05 -1.54538e-04 -1.35981e-04 -2.73604e-04 -1.23163e-04 8.35517e-06 6.10536e-04 9.01812e-04 1.07868e-03 2.11589e-04 -1.72147e-04 -4.53648e-04 9.08864e-04 -1.94725e-04 -2.17884e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_72-73.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.62194e-05 -6.68803e-05 4.57608e-05 -3.59446e-05 3.03410e-05 -2.66394e-05 2.39278e-05 -2.19083e-05 2.02227e-05 -1.89592e-05 1.77455e-05 -1.69070e-05 1.59435e-05 -1.53894e-05 1.45324e-05 -1.42424e-05 1.33627e-05 -1.33630e-05 1.23231e-05 -1.27612e-05
-6.68803e-05 -1.34453e-04 -9.51904e-05 5.82574e-05 -4.37698e-05 3.62536e-05 -3.17404e-05 2.82634e-05 -2.61344e-05 2.37785e-05 -2.27774e-05 2.07846e-05 -2.05136e-05 1.85180e-05 -1.90006e-05 1.65463e-05 -1.80894e-05 1.46257e-05 -1.78638e-05 1.22132e-05
4.57608e-05 -9.51904e-05 -2.22661e-04 -1.32778e-04 7.63737e-05 -5.56020e-05 4.49783e-05 -3.93386e-05 3.43057e-05 -3.22790e-05 2.84758e-05 -2.82808e-05 2.45211e-05 -2.58683e-05 2.12681e-05 -2.46611e-05 1.80434e-05 -2.47434e-05 1.39695e-05 -2.71974e-05
-3.59446e-05 5.82574e-05 -1.32778e-04 -3.09735e-04 -1.70538e-04 9.41685e-05 -6.72426e-05 5.29548e-05 -4.66464e-05 3.93837e-05 -3.81899e-05 3.19820e-05 -3.38419e-05 2.66712e-05 -3.17848e-05 2.18029e-05 -3.18656e-05 1.58539e-05 -3.53622e-05 5.68438e-06
3.03410e-05 -4.37698e-05 7.63737e-05 -1.70538e-04 -3.96574e-04 -2.08466e-04 1.11588e-04 -7.89927e-05 6.03098e-05 -5.40867e-05 4.35548e-05 -4.45086e-05 3.41141e-05 -4.03251e-05 2.67309e-05 -3.96694e-05 1.86065e-05 -4.36813e-05 5.55562e-06 -5.81020e-05
-2.66394e-05 3.62536e-05 -5.56020e-05 9.41685e-05 -2.08466e-04 -4.83509e-04 -2.46683e-04 1.28567e-04 -9.10906e-05 6.69257e-05 -6.21564e-05 4.64746e-05 -5.19884e-05 3.42151e-05 -4.90729e-05 2.29855e-05 -5.26467e-05 6.87587e-06 -6.86862e-05 -2.70315e-05
2.39278e-05 -3.17404e-05 4.49783e-05 -6.72426e-05 1.11588e-04 -2.46683e-04 -5.70734e-04 -2.85345e-04 1.44896e-04 -1.03950e-04 7.23606e-05 -7.15436e-05 4.73886e-05 -6.19405e-05 3.04327e-05 -6.32742e-05 1.03439e-05 -7.96565e-05 -2.83644e-05 -1.29564e-04
-2.19083e-05 2.82634e-05 -3.93386e-05 5.29548e-05 -7.89927e-05 1.28567e-04 -2.85345e-04 -6.58524e-04 -3.24830e-04 1.60081e-04 -1.18225e-04 7.58016e-05 -8.35476e-05 4.43523e-05 -7.76155e-05 1.74606e-05 -9.21702e-05 -2.68025e-05 -1.44271e-04 -1.09728e-04
2.02227e-05 -2.61344e-05 3.43057e-05 -4.66464e-05 6.03098e-05 -9.10906e-05 1.44896e-04 -3.24830e-04 -7.47406e-04 -3.65779e-04 1.73278e-04 -1.35210e-04 7.52435e-05 -1.01468e-04 3.19014e-05 -1.08494e-04 -2.08055e-05 -1.60055e-04 -1.11722e-04 -2.30301e-04
-1.89592e-05 2.37785e-05 -3.22790e-05 3.93837e-05 -5.40867e-05 6.69257e-05 -1.03950e-04 1.60081e-04 -3.65779e-04 -8.38246e-04 -4.09483e-04 1.82447e-04 -1.58239e-04 6.51134e-05 -1.34963e-04 -6.44234e-06 -1.79434e-04 -1.08157e-04 -2.49908e-04 -1.02621e-04
1.77455e-05 -2.27774e-05 2.84758e-05 -3.81899e-05 4.35548e-05 -6.21564e-05 7.23606e-05 -1.18225e-04 1.73278e-04 -4.09483e-04 -9.33103e-04 -4.59295e-04 1.81951e-04 -1.97085e-04 2.86710e-05 -2.09308e-04 -9.48697e-05 -2.72775e-04 -9.88997e-05 -3.82014e-06
-1.69070e-05 2.07846e-05 -2.82808e-05 3.19820e-05 -4.45086e-05 4.64746e-05 -7.15436e-05 7.58016e-05 -1.35210e-04 1.82447e-04 -4.59295e-04 -1.03764e-03 -5.25045e-04 1.54895e-04 -2.77300e-04 -5.85556e-05 -3.06374e-04 -8.47214e-05 -2.31568e-05 5.02083e-04
1.59435e-05 -2.05136e-05 2.45211e-05 -3.38419e-05 3.41141e-05 -5.19884e-05 4.73886e-05 -8.35476e-05 7.52435e-05 -1.58239e-04 1.81951e-04 -5.25045e-04 -1.16881e-03 -6.32420e-04 7.66399e-05 -3.80448e-04 -4.58253e-05 -5.53085e-05 5.26906e-04 7.40140e-04
-1.53894e-05 1.85180e-05 -2.58683e-05 2.66712e-05 -4.03251e-05 3.42151e-05 -6.19405e-05 4.43523e-05 -1.01468e-04 6.51134e-05 -1.97085e-04 1.54895e-04 -6.32420e-04 -1.35131e-03 -7.62834e-04 9.91615e-05 -1.32060e-04 5.75256e-04 7.15942e-04 9.06979e-04
1.45324e-05 -1.90006e-05 2.12681e-05 -3.17848e-05 2.67309e-05 -4.90729e-05 3.04327e-05 -7.76155e-05 3.19014e-05 -1.34963e-04 2.86710e-05 -2.77300e-04 7.66399e-05 -7.62834e-04 -1.43275e-03 -5.40022e-04 7.34121e-04 6.40806e-04 9.62190e-04 1.80713e-04
-1.42424e-05 1.65463e-05 -2.46611e-05 2.18029e-05 -3.96694e-05 2.29855e-05 -6.32742e-05 1.74606e-05 -1.08494e-04 -6.44234e-06 -2.09308e-04 -5.85556e-05 -3.80448e-04 9.91615e-05 -5.40022e-04 -9.00387e-04 2.09401e-04 1.13339e-03 9.71489e-05 -1.28437e-04
1.33627e-05 -1.80894e-05 1.80434e-05 -3.18656e-05 1.86065e-05 -5.26467e-05 1.03439e-05 -9.21702e-05 -2.08055e-05 -1.79434e-04 -9.48697e-05 -3.06374e-04 -4.58253e-05 -1.32060e-04 7.34121e-04 2.09401e-04 -6.04224e-04 -3.62694e-04 4.72097e-05 -3.94555e-04
-1.33630e-05 1.46257e-05 -2.47434e-05 1.58539e-05 -4.36813e-05 6.87587e-06 -7.96565e-05 -2.68025e-05 -1.60055e-04 -1.08157e-04 -2.72775e-04 -8.47214e-05 -5.53085e-05 5.75256e-04 6.40806e-04 1.13339e-03 -3.62694e-04 -1.79613e-03 -8.82647e-04 7.67102e-04
1.23231e-05 -1.78638e-05 1.39695e-05 -3.53622e-05 5.55562e-06 -6.86862e-05 -2.83644e-05 -1.44271e-04 -1.11722e-04 -2.49908e-04 -9.88997e-05 -2.31568e-05 5.26906e-04 7.15942e-04 9.62190e-04 9.71489e-05 4.72097e-05 -8.82647e-04 -1.17909e-03 -1.91908e-04
-1.27612e-05 1.22132e-05 -2.71974e-05 5.68438e-06 -5.81020e-05 -2.70315e-05 -1.29564e-04 -1.09728e-04 -2.30301e-04 -1.02621e-04 -3.82014e-06 5.02083e-04 7.40140e-04 9.06979e-04 1.80713e-04 -1.28437e-04 -3.94555e-04 7.67102e-04 -1.91908e-04 -1.75906e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_73-74.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.79449e-05 -5.83578e-05 4.02318e-05 -3.16228e-05 2.67198e-05 -2.34806e-05 2.11084e-05 -1.93374e-05 1.78627e-05 -1.67496e-05 1.56891e-05 -1.49448e-05 1.41051e-05 -1.36065e-05 1.28644e-05 -1.25902e-05 1.18368e-05 -1.18058e-05 1.09275e-05 -1.12570e-05
-5.83578e-05 -1.06720e-04 -8.27681e-05 5.12515e-05 -3.85186e-05 3.19405e-05 -2.79810e-05 2.49478e-05 -2.30633e-05 2.10221e-05 -2.01097e-05 1.83992e-05 -1.81101e-05 1.64165e-05 -1.67585e-05 1.47027e-05 -1.59208e-05 1.30507e-05 -1.56556e-05 1.10169e-05
4.02318e-05 -8.27681e-05 -1.77636e-04 -1.15357e-04 6.72044e-05 -4.89292e-05 3.96411e-05 -3.46688e-05 3.03045e-05 -2.84641e-05 2.52079e-05 -2.49331e-05 2.17571e-05 -2.27770e-05 1.89388e-05 -2.16492e-05 1.61808e-05 -2.15985e-05 1.27625e-05 -2.34836e-05
-3.16228e-05 5.12515e-05 -1.15357e-04 -2.47566e-04 -1.48097e-04 8.28759e-05 -5.91551e-05 4.66942e-05 -4.10794e-05 3.48292e-05 -3.36303e-05 2.83748e-05 -2.97592e-05 2.37733e-05 -2.78586e-05 1.96091e-05 -2.77533e-05 1.46177e-05 -3.04466e-05 6.25650e-06
2.67198e-05 -3.85186e-05 6.72044e-05 -1.48097e-04 -3.17291e-04 -1.80972e-04 9.82285e-05 -6.94553e-05 5.32188e-05 -4.75771e-05 3.85880e-05 -3.91050e-05 3.03924e-05 -3.53122e-05 2.40568e-05 -3.45158e-05 1.72188e-05 -3.75678e-05 6.46520e-06 -4.90611e-05
-2.34806e-05 3.19405e-05 -4.89292e-05 8.28759e-05 -1.80972e-04 -3.87091e-04 -2.14082e-04 1.13213e-04 -8.00314e-05 5.91275e-05 -5.45766e-05 4.13097e-05 -4.55131e-05 3.07366e-05 -4.26927e-05 2.12304e-05 -4.52838e-05 7.90562e-06 -5.80209e-05 -1.97522e-05
2.11084e-05 -2.79810e-05 3.96411e-05 -5.91551e-05 9.82285e-05 -2.14082e-04 -4.57127e-04 -2.47554e-04 1.27661e-04 -9.12245e-05 6.40636e-05 -6.26443e-05 4.23857e-05 -5.39247e-05 2.79141e-05 -5.44829e-05 1.11951e-05 -6.73776e-05 -2.04545e-05 -1.07730e-04
-1.93374e-05 2.49478e-05 -3.46688e-05 4.66942e-05 -6.94553e-05 1.13213e-04 -2.47554e-04 -5.27626e-04 -2.81698e-04 1.41170e-04 -1.03570e-04 6.73680e-05 -7.28374e-05 4.02449e-05 -6.69686e-05 1.76501e-05 -7.81380e-05 -1.86884e-05 -1.20145e-04 -8.71915e-05
1.78627e-05 -2.30633e-05 3.03045e-05 -4.10794e-05 5.32188e-05 -8.00314e-05 1.27661e-04 -2.81698e-04 -5.99017e-04 -3.17036e-04 1.53055e-04 -1.18120e-04 6.74192e-05 -8.78230e-05 3.04841e-05 -9.22909e-05 -1.30983e-05 -1.33599e-04 -8.83227e-05 -1.92950e-04
-1.67496e-05 2.10221e-05 -2.84641e-05 3.48292e-05 -4.75771e-05 5.91275e-05 -9.12245e-05 1.41170e-04 -3.17036e-04 -6.72006e-04 -3.54617e-04 1.61665e-04 -1.37567e-04 5.97250e-05 -1.15389e-04 -2.43799e-07 -1.50297e-04 -8.46896e-05 -2.09632e-04 -8.62780e-05
1.56891e-05 -2.01097e-05 2.52079e-05 -3.36303e-05 3.85880e-05 -5.45766e-05 6.40636e-05 -1.03570e-04 1.53055e-04 -3.54617e-04 -7.48260e-04 -3.97148e-04 1.62456e-04 -1.69793e-04 3.07260e-05 -1.76283e-04 -7.26453e-05 -2.29294e-04 -8.26170e-05 -1.65373e-05
-1.49448e-05 1.83992e-05 -2.49331e-05 2.83748e-05 -3.91050e-05 4.13097e-05 -6.26443e-05 6.73680e-05 -1.18120e-04 1.61665e-04 -3.97148e-04 -8.32344e-04 -4.52555e-04 1.41742e-04 -2.35770e-04 -4.05299e-05 -2.58477e-04 -6.98750e-05 -3.35365e-05 4.05115e-04
1.41051e-05 -1.81101e-05 2.17571e-05 -2.97592e-05 3.03924e-05 -4.55131e-05 4.23857e-05 -7.28374e-05 6.74192e-05 -1.37567e-04 1.62456e-04 -4.52555e-04 -9.37989e-04 -5.41925e-04 7.84254e-05 -3.23253e-04 -3.55548e-05 -6.17706e-05 4.26565e-04 6.00155e-04
-1.36065e-05 1.64165e-05 -2.27770e-05 2.37733e-05 -3.53122e-05 3.07366e-05 -5.39247e-05 4.02449e-05 -8.78230e-05 5.97250e-05 -1.69793e-04 1.41742e-04 -5.41925e-04 -1.08634e-03 -6.52902e-04 9.19689e-05 -1.29106e-04 4.68734e-04 5.78427e-04 7.62529e-04
1.28644e-05 -1.67585e-05 1.89388e-05 -2.78586e-05 2.40568e-05 -4.26927e-05 2.79141e-05 -6.69686e-05 3.04841e-05 -1.15389e-04 3.07260e-05 -2.35770e-04 7.84254e-05 -6.52902e-04 -1.15762e-03 -4.80896e-04 6.08183e-04 5.12199e-04 8.10718e-04 1.61788e-04
-1.25902e-05 1.47027e-05 -2.16492e-05 1.96091e-05 -3.45158e-05 2.12304e-05 -5.44829e-05 1.76501e-05 -9.22909e-05 -2.43799e-07 -1.76283e-04 -4.05299e-05 -3.23253e-04 9.19689e-05 -4.80896e-04 -7.25112e-04 1.40090e-04 9.61005e-04 8.85377e-05 -8.85044e-05
1.18368e-05 -1.59208e-05 1.61808e-05 -2.77533e-05 1.72188e-05 -4.52838e-05 1.11951e-05 -7.81380e-05 -1.30983e-05 -1.50297e-04 -7.26453e-05 -2.58477e-04 -3.55548e-05 -1.29106e-04 6.08183e-04 1.40090e-04 -4.56351e-04 -3.07931e-04 6.59911e-05 -3.47639e-04
-1.18058e-05 1.30507e-05 -2.15985e-05 1.46177e-05 -3.75678e-05 7.90562e-06 -6.73776e-05 -1.86884e-05 -1.33599e-04 -8.46896e-05 -2.29294e-04 -6.98750e-05 -6.17706e-05 4.68734e-04 5.12199e-04 9.61005e-04 -3.07931e-04 -1.43762e-03 -7.68500e-04 6.38504e-04
1.09275e-05 -1.56556e-05 1.27625e-05 -3.04466e-05 6.46520e-06 -5.80209e-05 -2.04545e-05 -1.20145e-04 -8.83227e-05 -2.09632e-04 -8.26170e-05 -3.35365e-05 4.26565e-04 5.78427e-04 8.10718e-04 8.85377e-05 6.59911e-05 -7.68500e-04 -9.49036e-04 -1.82741e-04
-1.12570e-05 1.10169e-05 -2.34836e-05 6.25650e-06 -4.90611e-05 -1.97522e-05 -1.07730e-04 -8.71915e-05 -1.92950e-04 -8.62780e-05 -1.65373e-05 4.05115e-04 6.00155e-04 7.62529e-04 1.61788e-04 -8.85044e-05 -3.47639e-04 6.38504e-04 -1.82741e-04 -1.39815e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_74-75.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.12940e-05 -5.08159e-05 3.52884e-05 -2.77558e-05 2.34733e-05 -2.06430e-05 1.85707e-05 -1.70195e-05 1.57307e-05 -1.47509e-05 1.38251e-05 -1.31648e-05 1.24337e-05 -1.19851e-05 1.13432e-05 -1.10847e-05 1.04409e-05 -1.03849e-05 9.64594e-06 -9.88436e-06
-5.08159e-05 -8.36348e-05 -7.18252e-05 4.49788e-05 -3.38164e-05 2.80697e-05 -2.46013e-05 2.19593e-05 -2.02931e-05 1.85272e-05 -1.76967e-05 1.62315e-05 -1.59315e-05 1.44985e-05 -1.47243e-05 1.30106e-05 -1.39548e-05 1.15920e-05 -1.36602e-05 9.88501e-06
3.52884e-05 -7.18252e-05 -1.40082e-04 -1.00025e-04 5.89898e-05 -4.29527e-05 3.48476e-05 -3.04703e-05 2.66927e-05 -2.50243e-05 2.22431e-05 -2.19088e-05 1.92354e-05 -1.99826e-05 1.67973e-05 -1.89310e-05 1.44443e-05 -1.87737e-05 1.15903e-05 -2.01792e-05
-2.77558e-05 4.49788e-05 -1.00025e-04 -1.95676e-04 -1.28356e-04 7.27555e-05 -5.19126e-05 4.10665e-05 -3.60770e-05 3.07104e-05 -2.95242e-05 2.50905e-05 -2.60806e-05 2.11101e-05 -2.43275e-05 1.75573e-05 -2.40737e-05 1.33904e-05 -2.60905e-05 6.57755e-06
2.34733e-05 -3.38164e-05 5.89898e-05 -1.28356e-04 -2.51090e-04 -1.56794e-04 8.62513e-05 -6.09183e-05 4.68379e-05 -4.17341e-05 3.40844e-05 -3.42503e-05 2.69824e-05 -3.08158e-05 2.15591e-05 -2.99161e-05 1.58305e-05 -3.21620e-05 7.04511e-06 -4.11655e-05
-2.06430e-05 2.80697e-05 -4.29527e-05 7.27555e-05 -1.56794e-04 -3.06561e-04 -1.85421e-04 9.94413e-05 -7.01398e-05 5.20991e-05 -4.77856e-05 3.66049e-05 -3.97176e-05 2.75069e-05 -3.70078e-05 1.94918e-05 -3.87805e-05 8.55609e-06 -4.87125e-05 -1.37474e-05
1.85707e-05 -2.46013e-05 3.48476e-05 -5.19126e-05 8.62513e-05 -1.85421e-04 -3.62223e-04 -2.14340e-04 1.12191e-04 -7.98557e-05 5.65658e-05 -5.46939e-05 3.77868e-05 -4.67899e-05 2.54760e-05 -4.67212e-05 1.16552e-05 -5.66606e-05 -1.39435e-05 -8.88390e-05
-1.70195e-05 2.19593e-05 -3.04703e-05 4.10665e-05 -6.09183e-05 9.94413e-05 -2.14340e-04 -4.18260e-04 -2.43801e-04 1.24178e-04 -9.05007e-05 5.97095e-05 -6.33098e-05 3.63776e-05 -5.75660e-05 1.74946e-05 -6.58838e-05 -1.20423e-05 -9.92631e-05 -6.81601e-05
1.57307e-05 -2.02931e-05 2.66927e-05 -3.60770e-05 4.68379e-05 -7.01398e-05 1.12191e-04 -2.43801e-04 -4.75019e-04 -2.74228e-04 1.34850e-04 -1.02920e-04 6.02357e-05 -7.57605e-05 2.88784e-05 -7.81236e-05 -6.85264e-06 -1.10685e-04 -6.85929e-05 -1.60776e-04
-1.47509e-05 1.85272e-05 -2.50243e-05 3.07104e-05 -4.17341e-05 5.20991e-05 -7.98557e-05 1.24178e-04 -2.74228e-04 -5.33070e-04 -3.06461e-04 1.42888e-04 -1.19259e-04 5.45740e-05 -9.82353e-05 4.63019e-06 -1.25029e-04 -6.49563e-05 -1.74916e-04 -7.29361e-05
1.38251e-05 -1.76967e-05 2.22431e-05 -2.95242e-05 3.40844e-05 -4.77856e-05 5.65658e-05 -9.05007e-05 1.34850e-04 -3.06461e-04 -5.93744e-04 -3.42659e-04 1.44682e-04 -1.45782e-04 3.18949e-05 -1.47579e-04 -5.40615e-05 -1.91773e-04 -6.93928e-05 -2.79883e-05
-1.31648e-05 1.62315e-05 -2.19088e-05 2.50905e-05 -3.42503e-05 3.66049e-05 -5.46939e-05 5.97095e-05 -1.02920e-04 1.42888e-04 -3.42659e-04 -6.60671e-04 -3.89119e-04 1.29299e-04 -1.99516e-04 -2.57098e-05 -2.17061e-04 -5.79773e-05 -4.29392e-05 3.20421e-04
1.24337e-05 -1.59315e-05 1.92354e-05 -2.60806e-05 2.69824e-05 -3.97176e-05 3.77868e-05 -6.33098e-05 6.02357e-05 -1.19259e-04 1.44682e-04 -3.89119e-04 -7.44819e-04 -4.62961e-04 7.87042e-05 -2.73588e-04 -2.77599e-05 -6.77111e-05 3.38866e-04 4.80213e-04
-1.19851e-05 1.44985e-05 -1.99826e-05 2.11101e-05 -3.08158e-05 2.75069e-05 -4.67899e-05 3.63776e-05 -7.57605e-05 5.45740e-05 -1.45782e-04 1.29299e-04 -4.62961e-04 -8.64265e-04 -5.57240e-04 8.41270e-05 -1.26684e-04 3.75535e-04 4.60718e-04 6.40197e-04
1.13432e-05 -1.47243e-05 1.67973e-05 -2.43275e-05 2.15591e-05 -3.70078e-05 2.54760e-05 -5.75660e-05 2.88784e-05 -9.82353e-05 3.18949e-05 -1.99516e-04 7.87042e-05 -5.57240e-04 -9.27536e-04 -4.29480e-04 4.97621e-04 4.02440e-04 6.82186e-04 1.49955e-04
-1.10847e-05 1.30106e-05 -1.89310e-05 1.75573e-05 -2.99161e-05 1.94918e-05 -4.67212e-05 1.74946e-05 -7.81236e-05 4.63019e-06 -1.47579e-04 -2.57098e-05 -2.73588e-04 8.41270e-05 -4.29480e-04 -5.81826e-04 8.20610e-05 8.13800e-04 8.59103e-05 -5.29296e-05
1.04409e-05 -1.39548e-05 1.44443e-05 -2.40737e-05 1.58305e-05 -3.87805e-05 1.16552e-05 -6.58838e-05 -6.85264e-06 -1.25029e-04 -5.40615e-05 -2.17061e-04 -2.77599e-05 -1.26684e-04 4.97621e-04 8.20610e-05 -3.33651e-04 -2.55264e-04 8.26465e-05 -3.08624e-04
-1.03849e-05 1.15920e-05 -1.87737e-05 1.33904e-05 -3.21620e-05 8.55609e-06 -5.66606e-05 -1.20423e-05 -1.10685e-04 -6.49563e-05 -1.91773e-04 -5.79773e-05 -6.77111e-05 3.75535e-04 4.02440e-04 8.13800e-04 -2.55264e-04 -1.13465e-03 -6.70846e-04 5.24007e-04
9.64594e-06 -1.36602e-05 1.15903e-05 -2.60905e-05 7.04511e-06 -4.87125e-05 -1.39435e-05 -9.92631e-05 -6.85929e-05 -1.74916e-04 -6.93928e-05 -4.29392e-05 3.38866e-04 4.60718e-04 6.82186e-04 8.59103e-05 8.26465e-05 -6.70846e-04 -7.61278e-04 -1.70660e-04
-9.88436e-06 9.88501e-06 -2.01792e-05 6.57755e-06 -4.11655e-05 -1.37474e-05 -8.88390e-05 -6.81601e-05 -1.60776e-04 -7.29361e-05 -2.79883e-05 3.20421e-04 4.80213e-04 6.40197e-04 1.49955e-04 -5.29296e-05 -3.08624e-04 5.24007e-04 -1.70660e-04 -1.09216e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_75-76.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.03524e-06 -4.41810e-05 3.08999e-05 -2.43239e-05 2.05902e-05 -1.81216e-05 1.63144e-05 -1.49580e-05 1.38337e-05 -1.29728e-05 1.21662e-05 -1.15817e-05 1.09463e-05 -1.05438e-05 9.98998e-06 -9.74797e-06 9.19930e-06 -9.12535e-06 8.50596e-06 -8.67056e-06
-4.41810e-05 -6.46022e-05 -6.22425e-05 3.94044e-05 -2.96427e-05 2.46311e-05 -2.15983e-05 1.93011e-05 -1.78305e-05 1.63058e-05 -1.55524e-05 1.43002e-05 -1.39972e-05 1.27886e-05 -1.29216e-05 1.14995e-05 -1.22178e-05 1.02847e-05 -1.19058e-05 8.85807e-06
3.08999e-05 -6.22425e-05 -1.09053e-04 -8.66115e-05 5.16872e-05 -3.76486e-05 3.05881e-05 -2.67415e-05 2.34780e-05 -2.19698e-05 1.96001e-05 -1.92260e-05 1.69835e-05 -1.75092e-05 1.48789e-05 -1.65342e-05 1.28771e-05 -1.62979e-05 1.05057e-05 -1.73111e-05
-2.43239e-05 3.94044e-05 -8.66115e-05 -1.52764e-04 -1.11094e-04 6.37566e-05 -4.54873e-05 3.60635e-05 -3.16382e-05 2.70403e-05 -2.58840e-05 2.21559e-05 -2.28269e-05 1.87198e-05 -2.12169e-05 1.56970e-05 -2.08537e-05 1.22346e-05 -2.23162e-05 6.72901e-06
2.05902e-05 -2.96427e-05 5.16872e-05 -1.11094e-04 -1.96318e-04 -1.35660e-04 7.55984e-05 -5.33494e-05 4.11610e-05 -3.65565e-05 3.00637e-05 -2.99575e-05 2.39211e-05 -2.68561e-05 1.92901e-05 -2.58923e-05 1.45112e-05 -2.74804e-05 7.38915e-06 -3.44125e-05
-1.81216e-05 2.46311e-05 -3.76486e-05 6.37566e-05 -1.35660e-04 -2.39914e-04 -1.60377e-04 8.71872e-05 -6.13775e-05 4.58382e-05 -4.17800e-05 3.23889e-05 -3.46119e-05 2.45769e-05 -3.20327e-05 1.78429e-05 -3.31458e-05 8.93033e-06 -4.07476e-05 -8.86032e-06
1.63144e-05 -2.15983e-05 3.05881e-05 -4.54873e-05 7.55984e-05 -1.60377e-04 -2.83663e-04 -1.85327e-04 9.84177e-05 -6.97976e-05 4.98710e-05 -4.76836e-05 3.36343e-05 -4.05381e-05 2.31906e-05 -3.99876e-05 1.18323e-05 -4.74806e-05 -8.66143e-06 -7.27811e-05
-1.49580e-05 1.93011e-05 -2.67415e-05 3.60635e-05 -5.33494e-05 8.71872e-05 -1.85327e-04 -3.27713e-04 -2.10711e-04 1.09033e-04 -7.89595e-05 5.28404e-05 -5.49448e-05 3.28131e-05 -4.93912e-05 1.71022e-05 -5.53688e-05 -6.68592e-06 -8.14985e-05 -5.22496e-05
1.38337e-05 -1.78305e-05 2.34780e-05 -3.16382e-05 4.11610e-05 -6.13775e-05 9.84177e-05 -2.10711e-04 -3.72343e-04 -2.36868e-04 1.18593e-04 -8.95345e-05 5.37252e-05 -6.52394e-05 2.71830e-05 -6.59346e-05 -1.88863e-06 -9.11651e-05 -5.21322e-05 -1.33254e-04
-1.29728e-05 1.63058e-05 -2.19698e-05 2.70403e-05 -3.65565e-05 4.58382e-05 -6.97976e-05 1.09033e-04 -2.36868e-04 -4.18007e-04 -2.64466e-04 1.26058e-04 -1.03213e-04 4.97259e-05 -8.34168e-05 8.35067e-06 -1.03461e-04 -4.85483e-05 -1.45200e-04 -6.15824e-05
1.21662e-05 -1.55524e-05 1.96001e-05 -2.58840e-05 3.00637e-05 -4.17800e-05 4.98710e-05 -7.89595e-05 1.18593e-04 -2.64466e-04 -4.65756e-04 -2.95203e-04 1.28595e-04 -1.24900e-04 3.23145e-05 -1.22993e-04 -3.87139e-05 -1.59617e-04 -5.81898e-05 -3.71811e-05
-1.15817e-05 1.43002e-05 -1.92260e-05 2.21559e-05 -2.99575e-05 3.23889e-05 -4.76836e-05 5.28404e-05 -8.95345e-05 1.26058e-04 -2.95203e-04 -5.18439e-04 -3.34013e-04 1.17595e-04 -1.68261e-04 -1.37246e-05 -1.81490e-04 -4.79842e-05 -5.03250e-05 2.48322e-04
1.09463e-05 -1.39972e-05 1.69835e-05 -2.28269e-05 2.39211e-05 -3.46119e-05 3.36343e-05 -5.49448e-05 5.37252e-05 -1.03213e-04 1.28595e-04 -3.34013e-04 -5.84692e-04 -3.94632e-04 7.77330e-05 -2.30732e-04 -2.14244e-05 -7.20360e-05 2.64124e-04 3.78447e-04
-1.05438e-05 1.27886e-05 -1.75092e-05 1.87198e-05 -2.68561e-05 2.45769e-05 -4.05381e-05 3.28131e-05 -6.52394e-05 4.97259e-05 -1.24900e-04 1.17595e-04 -3.94632e-04 -6.79879e-04 -4.74457e-04 7.65342e-05 -1.23607e-04 2.95936e-04 3.60971e-04 5.36022e-04
9.98998e-06 -1.29216e-05 1.48789e-05 -2.12169e-05 1.92901e-05 -3.20327e-05 2.31906e-05 -4.93912e-05 2.71830e-05 -8.34168e-05 3.23145e-05 -1.68261e-04 7.77330e-05 -4.74457e-04 -7.36290e-04 -3.83869e-04 4.02584e-04 3.09759e-04 5.72547e-04 1.41469e-04
-9.74797e-06 1.14995e-05 -1.65342e-05 1.56970e-05 -2.58923e-05 1.78429e-05 -3.99876e-05 1.71022e-05 -6.59346e-05 8.35067e-06 -1.22993e-04 -1.37246e-05 -2.30732e-04 7.65342e-05 -3.83869e-04 -4.64722e-04 3.42953e-05 6.87566e-04 8.55860e-05 -2.18080e-05
9.19930e-06 -1.22178e-05 1.28771e-05 -2.08537e-05 1.45112e-05 -3.31458e-05 1.18323e-05 -5.53688e-05 -1.88863e-06 -1.03461e-04 -3.87139e-05 -1.81490e-04 -2.14244e-05 -1.23607e-04 4.02584e-04 3.42953e-05 -2.34327e-04 -2.07580e-04 9.69272e-05 -2.74511e-04
-9.12535e-06 1.02847e-05 -1.62979e-05 1.22346e-05 -2.74804e-05 8.93033e-06 -4.74806e-05 -6.68592e-06 -9.11651e-05 -4.85483e-05 -1.59617e-04 -4.79842e-05 -7.20360e-05 2.95936e-04 3.09759e-04 6.87566e-04 -2.07580e-04 -8.81094e-04 -5.85828e-04 4.24099e-04
8.50596e-06 -1.19058e-05 1.05057e-05 -2.23162e-05 7.38915e-06 -4.07476e-05 -8.66143e-06 -8.14985e-05 -5.21322e-05 -1.45200e-04 -5.81898e-05 -5.03250e-05 2.64124e-04 3.60971e-04 5.72547e-04 8.55860e-05 9.69272e-05 -5.85828e-04 -6.08592e-04 -1.58421e-04
-8.67056e-06 8.85807e-06 -1.73111e-05 6.72901e-06 -3.44125e-05 -8.86032e-06 -7.27811e-05 -5.22496e-05 -1.33254e-04 -6.15824e-05 -3.71811e-05 2.48322e-04 3.78447e-04 5.36022e-04 1.41469e-04 -2.18080e-05 -2.74511e-04 4.24099e-04 -1.58421e-04 -8.36484e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_76-77.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.96424e-06 -3.83567e-05 2.70085e-05 -2.12776e-05 1.80260e-05 -1.58750e-05 1.43004e-05 -1.31154e-05 1.21353e-05 -1.13793e-05 1.06769e-05 -1.01598e-05 9.60788e-06 -9.24716e-06 8.76950e-06 -8.54400e-06 8.07688e-06 -7.99032e-06 7.47228e-06 -7.57779e-06
-3.83567e-05 -4.90745e-05 -5.38681e-05 3.44552e-05 -2.59355e-05 2.15701e-05 -1.89210e-05 1.69255e-05 -1.56288e-05 1.43134e-05 -1.36314e-05 1.25624e-05 -1.22621e-05 1.12445e-05 -1.13044e-05 1.01282e-05 -1.06621e-05 9.08852e-06 -1.03419e-05 7.89886e-06
2.70085e-05 -5.38681e-05 -8.36704e-05 -7.49007e-05 4.52006e-05 -3.29368e-05 2.67938e-05 -2.34175e-05 2.06012e-05 -1.92406e-05 1.72242e-05 -1.68263e-05 1.49496e-05 -1.52975e-05 1.31341e-05 -1.43969e-05 1.14330e-05 -1.41044e-05 9.46808e-06 -1.48021e-05
-2.12776e-05 3.44552e-05 -7.49007e-05 -1.17625e-04 -9.60303e-05 5.57607e-05 -3.97811e-05 3.16033e-05 -2.76843e-05 2.37501e-05 -2.26366e-05 1.95088e-05 -1.99257e-05 1.65451e-05 -1.84515e-05 1.39765e-05 -1.80110e-05 1.11081e-05 -1.90275e-05 6.68817e-06
1.80260e-05 -2.59355e-05 4.52006e-05 -9.60303e-05 -1.51442e-04 -1.17225e-04 6.61295e-05 -4.66315e-05 3.60945e-05 -3.19505e-05 2.64495e-05 -2.61386e-05 2.11419e-05 -2.33437e-05 1.71924e-05 -2.23475e-05 1.32165e-05 -2.34088e-05 7.47843e-06 -2.86489e-05
-1.58750e-05 2.15701e-05 -3.29368e-05 5.57607e-05 -1.17225e-04 -1.85290e-04 -1.38538e-04 7.62900e-05 -5.36074e-05 4.02412e-05 -3.64492e-05 2.85808e-05 -3.00900e-05 2.18811e-05 -2.76546e-05 1.62359e-05 -2.82481e-05 9.01146e-06 -3.39502e-05 -5.03922e-06
1.43004e-05 -1.89210e-05 2.67938e-05 -3.97811e-05 6.61295e-05 -1.38538e-04 -2.19259e-04 -1.60036e-04 8.61607e-05 -6.08906e-05 4.38688e-05 -4.14820e-05 2.98475e-05 -3.50383e-05 2.10029e-05 -3.41327e-05 1.17091e-05 -3.96400e-05 -4.54768e-06 -5.92413e-05
-1.31154e-05 1.69255e-05 -2.34175e-05 3.16033e-05 -4.66315e-05 7.62900e-05 -1.60036e-04 -2.53467e-04 -1.81879e-04 9.55387e-05 -6.87608e-05 4.66485e-05 -4.75834e-05 2.94816e-05 -4.22740e-05 1.64505e-05 -4.63736e-05 -2.55397e-06 -6.65062e-05 -3.92014e-05
1.21353e-05 -1.56288e-05 2.06012e-05 -2.76843e-05 3.60945e-05 -5.36074e-05 8.61607e-05 -1.81879e-04 -2.88137e-04 -2.04335e-04 1.04078e-04 -7.77459e-05 4.77840e-05 -5.60583e-05 2.53610e-05 -5.54801e-05 1.85765e-06 -7.46670e-05 -3.86678e-05 -1.09748e-04
-1.13793e-05 1.43134e-05 -1.92406e-05 2.37501e-05 -3.19505e-05 4.02412e-05 -6.08906e-05 9.55387e-05 -2.04335e-04 -3.23627e-04 -2.27930e-04 1.10966e-04 -8.91607e-05 4.51082e-05 -7.06549e-05 1.09689e-05 -8.51868e-05 -3.51871e-05 -1.19810e-04 -5.16958e-05
1.06769e-05 -1.36314e-05 1.72242e-05 -2.26366e-05 2.64495e-05 -3.64492e-05 4.38688e-05 -6.87608e-05 1.04078e-04 -2.27930e-04 -3.60760e-04 -2.53983e-04 1.14009e-04 -1.06797e-04 3.19992e-05 -1.02081e-04 -2.63322e-05 -1.32112e-04 -4.84737e-05 -4.35442e-05
-1.01598e-05 1.25624e-05 -1.68263e-05 1.95088e-05 -2.61386e-05 2.85808e-05 -4.14820e-05 4.66485e-05 -7.77459e-05 1.10966e-04 -2.53983e-04 -4.01739e-04 -2.86308e-04 1.06524e-04 -1.41479e-04 -4.33986e-06 -1.50998e-04 -3.93650e-05 -5.50828e-05 1.88265e-04
9.60788e-06 -1.22621e-05 1.49496e-05 -1.99257e-05 2.11419e-05 -3.00900e-05 2.98475e-05 -4.75834e-05 4.77840e-05 -8.91607e-05 1.14009e-04 -2.86308e-04 -4.53273e-04 -3.35786e-04 7.56178e-05 -1.93832e-04 -1.60521e-05 -7.40841e-05 2.01765e-04 2.93083e-04
-9.24716e-06 1.12445e-05 -1.52975e-05 1.65451e-05 -2.33437e-05 2.18811e-05 -3.50383e-05 2.94816e-05 -5.60583e-05 4.51082e-05 -1.06797e-04 1.06524e-04 -3.35786e-04 -5.28285e-04 -4.03026e-04 6.95517e-05 -1.19118e-04 2.29314e-04 2.77433e-04 4.46663e-04
8.76950e-06 -1.13044e-05 1.31341e-05 -1.84515e-05 1.71924e-05 -2.76546e-05 2.10029e-05 -4.22740e-05 2.53610e-05 -7.06549e-05 3.19992e-05 -1.41479e-04 7.56178e-05 -4.03026e-04 -5.78383e-04 -3.42585e-04 3.22297e-04 2.32486e-04 4.78382e-04 1.34019e-04
-8.54400e-06 1.01282e-05 -1.43969e-05 1.39765e-05 -2.23475e-05 1.62359e-05 -3.41327e-05 1.64505e-05 -5.54801e-05 1.09689e-05 -1.02081e-04 -4.33986e-06 -1.93832e-04 6.95517e-05 -3.42585e-04 -3.69090e-04 -4.11885e-06 5.78706e-04 8.53356e-05 4.72790e-06
8.07688e-06 -1.06621e-05 1.14330e-05 -1.80110e-05 1.32165e-05 -2.82481e-05 1.17091e-05 -4.63736e-05 1.85765e-06 -8.51868e-05 -2.63322e-05 -1.50998e-04 -1.60521e-05 -1.19118e-04 3.22297e-04 -4.11885e-06 -1.56144e-04 -1.66307e-04 1.08530e-04 -2.43123e-04
-7.99032e-06 9.08852e-06 -1.41044e-05 1.11081e-05 -2.34088e-05 9.01146e-06 -3.96400e-05 -2.55397e-06 -7.46670e-05 -3.51871e-05 -1.32112e-04 -3.93650e-05 -7.40841e-05 2.29314e-04 2.32486e-04 5.78706e-04 -1.66307e-04 -6.71065e-04 -5.10405e-04 3.38363e-04
7.47228e-06 -1.03419e-05 9.46808e-06 -1.90275e-05 7.47843e-06 -3.39502e-05 -4.54768e-06 -6.65062e-05 -3.86678e-05 -1.19810e-04 -4.84737e-05 -5.50828e-05 2.01765e-04 2.77433e-04 4.78382e-04 8.53356e-05 1.08530e-04 -5.10405e-04 -4.84862e-04 -1.47504e-04
-7.57779e-06 7.89886e-06 -1.48021e-05 6.68817e-06 -2.86489e-05 -5.03922e-06 -5.92413e-05 -3.92014e-05 -1.09748e-04 -5.16958e-05 -4.35442e-05 1.88265e-04 2.93083e-04 4.46663e-04 1.34019e-04 4.72790e-06 -2.43123e-04 3.38363e-04 -1.47504e-04 -6.26118e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_77-78.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.11301e-06 -3.32553e-05 2.35654e-05 -1.85787e-05 1.57494e-05 -1.38766e-05 1.25055e-05 -1.14707e-05 1.06165e-05 -9.95300e-06 9.34141e-06 -8.88411e-06 8.40471e-06 -8.08169e-06 7.66968e-06 -7.46043e-06 7.06279e-06 -6.96813e-06 6.53529e-06 -6.59445e-06
-3.32553e-05 -3.65297e-05 -4.65648e-05 3.00709e-05 -2.26487e-05 1.88499e-05 -1.65379e-05 1.48055e-05 -1.36631e-05 1.25287e-05 -1.19125e-05 1.10003e-05 -1.07072e-05 9.85131e-06 -9.85495e-06 8.88459e-06 -9.27006e-06 7.99462e-06 -8.94934e-06 7.00330e-06
2.35654e-05 -4.65648e-05 -6.30982e-05 -6.46974e-05 3.94519e-05 -2.87588e-05 2.34194e-05 -2.04590e-05 1.80301e-05 -1.68055e-05 1.50911e-05 -1.46823e-05 1.31142e-05 -1.33221e-05 1.15483e-05 -1.24933e-05 1.01031e-05 -1.21635e-05 8.47759e-06 -1.26130e-05
-1.85787e-05 3.00709e-05 -6.46974e-05 -8.91108e-05 -8.29128e-05 4.86723e-05 -3.47228e-05 2.76333e-05 -2.41678e-05 2.08043e-05 -1.97437e-05 1.71235e-05 -1.73420e-05 1.45682e-05 -1.59963e-05 1.23867e-05 -1.55056e-05 1.00146e-05 -1.61705e-05 6.48483e-06
1.57494e-05 -2.26487e-05 3.94519e-05 -8.29128e-05 -1.15004e-04 -1.01178e-04 5.77323e-05 -4.06799e-05 3.15798e-05 -2.78596e-05 2.32044e-05 -2.27462e-05 1.86213e-05 -2.02326e-05 1.52552e-05 -1.92304e-05 1.19527e-05 -1.98792e-05 7.35201e-06 -2.37618e-05
-1.38766e-05 1.88499e-05 -2.87588e-05 4.86723e-05 -1.01178e-04 -1.40917e-04 -1.19535e-04 6.66215e-05 -4.67298e-05 3.52451e-05 -3.17252e-05 2.51448e-05 -2.60916e-05 1.94033e-05 -2.38096e-05 1.46770e-05 -2.40051e-05 8.84510e-06 -2.81864e-05 -2.15150e-06
1.25055e-05 -1.65379e-05 2.34194e-05 -3.47228e-05 5.77323e-05 -1.19535e-04 -1.66926e-04 -1.38038e-04 7.52778e-05 -5.30183e-05 3.84948e-05 -3.60059e-05 2.63978e-05 -3.02102e-05 1.89151e-05 -2.90585e-05 1.13344e-05 -3.29852e-05 -1.45561e-06 -4.79347e-05
-1.14707e-05 1.48055e-05 -2.04590e-05 2.76333e-05 -4.06799e-05 6.66215e-05 -1.38038e-04 -1.93123e-04 -1.56811e-04 8.35425e-05 -5.97668e-05 4.10739e-05 -4.11195e-05 2.63725e-05 -3.60973e-05 1.55861e-05 -3.87246e-05 5.09071e-07 -5.39720e-05 -2.86726e-05
1.06165e-05 -1.36631e-05 1.80301e-05 -2.41678e-05 3.15798e-05 -4.67298e-05 7.52778e-05 -1.56811e-04 -2.19685e-04 -1.76067e-04 9.11456e-05 -6.73866e-05 4.23680e-05 -4.80706e-05 2.34470e-05 -4.65633e-05 4.54368e-06 -6.08484e-05 -2.78385e-05 -8.97567e-05
-9.95300e-06 1.25287e-05 -1.68055e-05 2.08043e-05 -2.78596e-05 3.52451e-05 -5.30183e-05 8.35425e-05 -1.76067e-04 -2.46892e-04 -1.96215e-04 9.74597e-05 -7.68893e-05 4.07201e-05 -5.97186e-05 1.26327e-05 -6.98365e-05 -2.45029e-05 -9.82054e-05 -4.29230e-05
9.34141e-06 -1.19125e-05 1.50911e-05 -1.97437e-05 2.32044e-05 -3.17252e-05 3.84948e-05 -5.97668e-05 9.11456e-05 -1.96215e-04 -2.75380e-04 -2.18269e-04 1.00807e-04 -9.11664e-05 3.10606e-05 -8.44302e-05 -1.65523e-05 -1.08683e-04 -3.98815e-05 -4.70389e-05
-8.88411e-06 1.10003e-05 -1.46823e-05 1.71235e-05 -2.27462e-05 2.51448e-05 -3.60059e-05 4.10739e-05 -6.73866e-05 9.74597e-05 -2.18269e-04 -3.06835e-04 -2.45136e-04 9.60704e-05 -1.18676e-04 2.77323e-06 -1.24965e-04 -3.17623e-05 -5.71445e-05 1.39324e-04
8.40471e-06 -1.07072e-05 1.31142e-05 -1.73420e-05 1.86213e-05 -2.60916e-05 2.63978e-05 -4.11195e-05 4.23680e-05 -7.68893e-05 1.00807e-04 -2.45136e-04 -3.46393e-04 -2.85320e-04 7.25534e-05 -1.62174e-04 -1.13235e-05 -7.37450e-05 1.50837e-04 2.22274e-04
-8.08169e-06 9.85131e-06 -1.33221e-05 1.45682e-05 -2.02326e-05 1.94033e-05 -3.02102e-05 2.63725e-05 -4.80706e-05 4.07201e-05 -9.11664e-05 9.60704e-05 -2.85320e-04 -4.04778e-04 -3.41576e-04 6.33550e-05 -1.13014e-04 1.74661e-04 2.08277e-04 3.69620e-04
7.66968e-06 -9.85495e-06 1.15483e-05 -1.59963e-05 1.52552e-05 -2.38096e-05 1.89151e-05 -3.60973e-05 2.34470e-05 -5.97186e-05 3.10606e-05 -1.18676e-04 7.25534e-05 -3.41576e-04 -4.48797e-04 -3.04726e-04 2.55589e-04 1.68874e-04 3.97115e-04 1.26147e-04
-7.46043e-06 8.88459e-06 -1.24933e-05 1.23867e-05 -1.92304e-05 1.46770e-05 -2.90585e-05 1.55861e-05 -4.65633e-05 1.26327e-05 -8.44302e-05 2.77323e-06 -1.62174e-04 6.33550e-05 -3.04726e-04 -2.90933e-04 -3.41901e-05 4.84463e-04 8.37905e-05 2.67203e-05
7.06279e-06 -9.27006e-06 1.01031e-05 -1.55056e-05 1.19527e-05 -2.40051e-05 1.13344e-05 -3.87246e-05 4.54368e-06 -6.98365e-05 -1.65523e-05 -1.24965e-04 -1.13235e-05 -1.13014e-04 2.55589e-04 -3.41901e-05 -9.63704e-05 -1.32027e-04 1.17317e-04 -2.13256e-04
-6.96813e-06 7.99462e-06 -1.21635e-05 1.00146e-05 -1.98792e-05 8.84510e-06 -3.29852e-05 5.09071e-07 -6.08484e-05 -2.45029e-05 -1.08683e-04 -3.17623e-05 -7.37450e-05 1.74661e-04 1.68874e-04 4.84463e-04 -1.32027e-04 -4.98878e-04 -4.42534e-04 2.66075e-04
6.53529e-06 -8.94934e-06 8.47759e-06 -1.61705e-05 7.35201e-06 -2.81864e-05 -1.45561e-06 -5.39720e-05 -2.78385e-05 -9.82054e-05 -3.98815e-05 -5.71445e-05 1.50837e-04 2.08277e-04 3.97115e-04 8.37905e-05 1.17317e-04 -4.42534e-04 -3.84662e-04 -1.38636e-04
-6.59445e-06 7.00330e-06 -1.26130e-05 6.48483e-06 -2.37618e-05 -2.15150e-06 -4.79347e-05 -2.86726e-05 -8.97567e-05 -4.29230e-05 -4.70389e-05 1.39324e-04 2.22274e-04 3.69620e-04 1.26147e-04 2.67203e-05 -2.13256e-04 2.66075e-04 -1.38636e-04 -4.55724e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_78-79.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.37727e-06 -2.88033e-05 2.05356e-05 -1.62040e-05 1.37456e-05 -1.21172e-05 1.09250e-05 -1.00228e-05 9.27962e-06 -8.69832e-06 8.16670e-06 -7.76329e-06 7.34759e-06 -7.05933e-06 6.70453e-06 -6.51191e-06 6.17397e-06 -6.07563e-06 5.71471e-06 -5.73896e-06
-2.88033e-05 -2.64859e-05 -4.02188e-05 2.62103e-05 -1.97570e-05 1.64553e-05 -1.44405e-05 1.29386e-05 -1.19340e-05 1.09571e-05 -1.04026e-05 9.62529e-06 -9.34402e-06 8.62536e-06 -8.58791e-06 7.78954e-06 -8.05821e-06 7.02887e-06 -7.74477e-06 6.20413e-06
2.05356e-05 -4.02188e-05 -4.65654e-05 -5.58403e-05 3.43888e-05 -2.50839e-05 2.04487e-05 -1.78572e-05 1.57650e-05 -1.46666e-05 1.32109e-05 -1.28030e-05 1.14954e-05 -1.15963e-05 1.01467e-05 -1.08386e-05 8.92070e-06 -1.04897e-05 7.57855e-06 -1.07502e-05
-1.62040e-05 2.62103e-05 -5.58403e-05 -6.61631e-05 -7.15321e-05 4.24286e-05 -3.02759e-05 2.41370e-05 -2.10787e-05 1.82066e-05 -1.72076e-05 1.50165e-05 -1.50849e-05 1.28163e-05 -1.38632e-05 1.09659e-05 -1.33475e-05 9.00820e-06 -1.37436e-05 6.20263e-06
1.37456e-05 -1.97570e-05 3.43888e-05 -7.15321e-05 -8.56563e-05 -8.72617e-05 5.03342e-05 -3.54516e-05 2.76010e-05 -2.42716e-05 2.03373e-05 -1.97810e-05 1.63847e-05 -1.75285e-05 1.35190e-05 -1.65449e-05 1.07807e-05 -1.68809e-05 7.10787e-06 -1.96955e-05
-1.21172e-05 1.64553e-05 -2.50839e-05 4.24286e-05 -8.72617e-05 -1.05162e-04 -1.03062e-04 5.81000e-05 -4.06943e-05 3.08362e-05 -2.75915e-05 2.20978e-05 -2.26118e-05 1.71827e-05 -2.04929e-05 1.32310e-05 -2.03963e-05 8.53994e-06 -2.33845e-05 7.34027e-09
1.09250e-05 -1.44405e-05 2.04487e-05 -3.02759e-05 5.03342e-05 -1.03062e-04 -1.24741e-04 -1.18974e-04 6.56798e-05 -4.61198e-05 3.37408e-05 -3.12303e-05 2.33152e-05 -2.60358e-05 1.69910e-05 -2.47326e-05 1.08233e-05 -2.74288e-05 8.37413e-07 -3.86398e-05
-1.00228e-05 1.29386e-05 -1.78572e-05 2.41370e-05 -3.54516e-05 5.81000e-05 -1.18974e-04 -1.44469e-04 -1.35099e-04 7.29506e-05 -5.19025e-05 3.61187e-05 -3.55120e-05 2.35402e-05 -3.08126e-05 1.46250e-05 -3.23173e-05 2.73814e-06 -4.36489e-05 -2.02486e-05
9.27962e-06 -1.19340e-05 1.57650e-05 -2.10787e-05 2.76010e-05 -4.06943e-05 6.56798e-05 -1.35099e-04 -1.64482e-04 -1.51600e-04 7.97036e-05 -5.83599e-05 3.75012e-05 -4.12018e-05 2.15481e-05 -3.90592e-05 6.40945e-06 -4.94370e-05 -1.92092e-05 -7.29186e-05
-8.69832e-06 1.09571e-05 -1.46666e-05 1.82066e-05 -2.42716e-05 3.08362e-05 -4.61198e-05 7.29506e-05 -1.51600e-04 -1.84998e-04 -1.68792e-04 8.54594e-05 -6.62618e-05 3.66365e-05 -5.04524e-05 1.35753e-05 -5.71102e-05 -1.60491e-05 -7.99958e-05 -3.49989e-05
8.16670e-06 -1.04026e-05 1.32109e-05 -1.72076e-05 2.03373e-05 -2.75915e-05 3.37408e-05 -5.19025e-05 7.97036e-05 -1.68792e-04 -2.06503e-04 -1.87448e-04 8.89502e-05 -7.77844e-05 2.96994e-05 -6.97048e-05 -8.92999e-06 -8.89040e-05 -3.21402e-05 -4.80140e-05
-7.76329e-06 9.62529e-06 -1.28030e-05 1.50165e-05 -1.97810e-05 2.20978e-05 -3.12303e-05 3.61187e-05 -5.83599e-05 8.54594e-05 -1.87448e-04 -2.30273e-04 -2.09755e-04 8.63144e-05 -9.94386e-05 8.02676e-06 -1.02924e-04 -2.49092e-05 -5.68387e-05 1.00412e-04
7.34759e-06 -9.34402e-06 1.14954e-05 -1.50849e-05 1.63847e-05 -2.26118e-05 2.33152e-05 -3.55120e-05 3.75012e-05 -6.62618e-05 8.89502e-05 -2.09755e-04 -2.60183e-04 -2.42259e-04 6.88227e-05 -1.35207e-04 -7.00847e-06 -7.13130e-05 1.10223e-04 1.64184e-04
-7.05933e-06 8.62536e-06 -1.15963e-05 1.28163e-05 -1.75285e-05 1.71827e-05 -2.60358e-05 2.35402e-05 -4.12018e-05 3.66365e-05 -7.77844e-05 8.63144e-05 -2.42259e-04 -3.04985e-04 -2.88951e-04 5.80345e-05 -1.05507e-04 1.30806e-04 1.51683e-04 3.03134e-04
6.70453e-06 -8.58791e-06 1.01467e-05 -1.38632e-05 1.35190e-05 -2.04929e-05 1.69910e-05 -3.08126e-05 2.15481e-05 -5.04524e-05 2.96994e-05 -9.94386e-05 6.88227e-05 -2.88951e-04 -3.43058e-04 -2.69857e-04 2.01131e-04 1.17180e-04 3.26923e-04 1.17003e-04
-6.51191e-06 7.78954e-06 -1.08386e-05 1.09659e-05 -1.65449e-05 1.32310e-05 -2.47326e-05 1.46250e-05 -3.90592e-05 1.35753e-05 -6.97048e-05 8.02676e-06 -1.35207e-04 5.80345e-05 -2.69857e-04 -2.26901e-04 -5.69801e-05 4.02839e-04 8.01888e-05 4.43509e-05
6.17397e-06 -8.05821e-06 8.92070e-06 -1.33475e-05 1.07807e-05 -2.03963e-05 1.08233e-05 -3.23173e-05 6.40945e-06 -5.71102e-05 -8.92999e-06 -1.02924e-04 -7.00847e-06 -1.05507e-04 2.01131e-04 -5.69801e-05 -5.20261e-05 -1.04778e-04 1.23298e-04 -1.84488e-04
-6.07563e-06 7.02887e-06 -1.04897e-05 9.00820e-06 -1.68809e-05 8.53994e-06 -2.74288e-05 2.73814e-06 -4.94370e-05 -1.60491e-05 -8.89040e-05 -2.49092e-05 -7.13130e-05 1.30806e-04 1.17180e-04 4.02839e-04 -1.04778e-04 -3.59251e-04 -3.81022e-04 2.06402e-04
5.71471e-06 -7.74477e-06 7.57855e-06 -1.37436e-05 7.10787e-06 -2.33845e-05 8.37413e-07 -4.36489e-05 -1.92092e-05 -7.99958e-05 -3.21402e-05 -5.68387e-05 1.10223e-04 1.51683e-04 3.26923e-04 8.01888e-05 1.23298e-04 -3.81022e-04 -3.03253e-04 -1.32020e-04
-5.73896e-06 6.20413e-06 -1.07502e-05 6.20263e-06 -1.96955e-05 7.34027e-09 -3.86398e-05 -2.02486e-05 -7.29186e-05 -3.49989e-05 -4.80140e-05 1.00412e-04 1.64184e-04 3.03134e-04 1.17003e-04 4.43509e-05 -1.84488e-04 2.06402e-04 -1.32020e-04 -3.19989e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_79-80.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.96998e-06 -2.49133e-05 1.78622e-05 -1.41049e-05 1.19703e-05 -1.05555e-05 9.51946e-06 -8.73330e-06 8.08691e-06 -7.57795e-06 7.11592e-06 -6.76032e-06 6.39986e-06 -6.14300e-06 5.83740e-06 -5.66089e-06 5.37360e-06 -5.27458e-06 4.97363e-06 -4.97197e-06
-2.49133e-05 -1.85418e-05 -3.46959e-05 2.28004e-05 -1.71990e-05 1.43320e-05 -1.25776e-05 1.12762e-05 -1.03938e-05 9.55259e-06 -9.05489e-06 8.39254e-06 -8.12571e-06 7.52247e-06 -7.45567e-06 6.79971e-06 -6.97732e-06 6.14917e-06 -6.67598e-06 5.46251e-06
1.78622e-05 -3.46959e-05 -3.34270e-05 -4.81392e-05 2.99154e-05 -2.18329e-05 1.78126e-05 -1.55466e-05 1.37453e-05 -1.27626e-05 1.15268e-05 -1.11283e-05 1.00386e-05 -1.00592e-05 8.87698e-06 -9.36936e-06 7.83654e-06 -9.01421e-06 6.72830e-06 -9.13337e-06
-1.41049e-05 2.28004e-05 -4.81392e-05 -4.78943e-05 -6.16422e-05 3.69107e-05 -2.63431e-05 2.10320e-05 -1.83375e-05 1.58861e-05 -1.49537e-05 1.31228e-05 -1.30802e-05 1.12287e-05 -1.19750e-05 9.65897e-06 -1.14526e-05 8.04364e-06 -1.16467e-05 5.82006e-06
1.19703e-05 -1.71990e-05 2.99154e-05 -6.16422e-05 -6.22703e-05 -7.51730e-05 4.37940e-05 -3.08309e-05 2.40636e-05 -2.10922e-05 1.77692e-05 -1.71536e-05 1.43620e-05 -1.51403e-05 1.19226e-05 -1.41920e-05 9.65257e-06 -1.42959e-05 6.72798e-06 -1.62836e-05
-1.05555e-05 1.43320e-05 -2.18329e-05 3.69107e-05 -7.51730e-05 -7.66526e-05 -8.87572e-05 5.05634e-05 -3.53652e-05 2.69096e-05 -2.39373e-05 1.93554e-05 -1.95434e-05 1.51493e-05 -1.75902e-05 1.18458e-05 -1.72866e-05 8.07965e-06 -1.93545e-05 1.50697e-06
9.51946e-06 -1.25776e-05 1.78126e-05 -2.63431e-05 4.37940e-05 -8.87572e-05 -9.10918e-05 -1.02429e-04 5.71850e-05 -4.00380e-05 2.94942e-05 -2.70246e-05 2.05154e-05 -2.23832e-05 1.51713e-05 -2.10024e-05 1.01588e-05 -2.27587e-05 2.41062e-06 -3.10119e-05
-8.73330e-06 1.12762e-05 -1.55466e-05 2.10320e-05 -3.08309e-05 5.05634e-05 -1.02429e-04 -1.05646e-04 -1.16263e-04 6.35645e-05 -4.49856e-05 3.16683e-05 -3.06031e-05 2.09111e-05 -2.62472e-05 1.35453e-05 -2.69180e-05 4.21779e-06 -3.51614e-05 -1.36894e-05
8.08691e-06 -1.03938e-05 1.37453e-05 -1.83375e-05 2.40636e-05 -3.53652e-05 5.71850e-05 -1.16263e-04 -1.20421e-04 -1.30389e-04 6.95419e-05 -5.04509e-05 3.30778e-05 -3.52499e-05 1.96286e-05 -3.27104e-05 7.53880e-06 -4.00285e-05 -1.25262e-05 -5.87742e-05
-7.57795e-06 9.55259e-06 -1.27626e-05 1.58861e-05 -2.10922e-05 2.69096e-05 -4.00380e-05 6.35645e-05 -1.30389e-04 -1.35586e-04 -1.45047e-04 7.47547e-05 -5.70135e-05 3.27880e-05 -4.25656e-05 1.38694e-05 -4.65730e-05 -9.56665e-06 -6.46875e-05 -2.79298e-05
7.11592e-06 -9.05489e-06 1.15268e-05 -1.49537e-05 1.77692e-05 -2.39373e-05 2.94942e-05 -4.49856e-05 6.95419e-05 -1.45047e-04 -1.51508e-04 -1.60817e-04 7.82558e-05 -6.62908e-05 2.79542e-05 -5.74309e-05 -3.21384e-06 -7.22482e-05 -2.52562e-05 -4.67835e-05
-6.76032e-06 8.39254e-06 -1.11283e-05 1.31228e-05 -1.71536e-05 1.93554e-05 -2.70246e-05 3.16683e-05 -5.04509e-05 7.47547e-05 -1.60817e-04 -1.69140e-04 -1.79326e-04 7.71729e-05 -8.32165e-05 1.16383e-05 -8.43033e-05 -1.88244e-05 -5.44599e-05 7.02029e-05
6.39986e-06 -8.12571e-06 1.00386e-05 -1.30802e-05 1.43620e-05 -1.95434e-05 2.05154e-05 -3.06031e-05 3.30778e-05 -5.70135e-05 7.82558e-05 -1.79326e-04 -1.91365e-04 -2.05533e-04 6.45145e-05 -1.12278e-04 -3.16499e-06 -6.70489e-05 7.85629e-05 1.17361e-04
-6.14300e-06 7.52247e-06 -1.00592e-05 1.12287e-05 -1.51403e-05 1.51493e-05 -2.23832e-05 2.09111e-05 -3.52499e-05 3.27880e-05 -6.62908e-05 7.71729e-05 -2.05533e-04 -2.25194e-04 -2.43939e-04 5.33922e-05 -9.67756e-05 9.63323e-05 1.06222e-04 2.45731e-04
5.83740e-06 -7.45567e-06 8.87698e-06 -1.19750e-05 1.19226e-05 -1.75902e-05 1.51713e-05 -2.62472e-05 1.96286e-05 -4.25656e-05 2.79542e-05 -8.32165e-05 6.45145e-05 -2.43939e-04 -2.57476e-04 -2.37565e-04 1.57345e-04 7.60511e-05 2.66270e-04 1.06367e-04
-5.66089e-06 6.79971e-06 -9.36936e-06 9.65897e-06 -1.41920e-05 1.18458e-05 -2.10024e-05 1.35453e-05 -3.27104e-05 1.38694e-05 -5.74309e-05 1.16383e-05 -1.12278e-04 5.33922e-05 -2.37565e-04 -1.74423e-04 -7.32175e-05 3.32131e-04 7.44001e-05 5.75139e-05
5.37360e-06 -6.97732e-06 7.83654e-06 -1.14526e-05 9.65257e-06 -1.72866e-05 1.01588e-05 -2.69180e-05 7.53880e-06 -4.65730e-05 -3.21384e-06 -8.43033e-05 -3.16499e-06 -9.67756e-05 1.57345e-04 -7.32175e-05 -2.04057e-05 -8.40199e-05 1.26196e-04 -1.56633e-04
-5.27458e-06 6.14917e-06 -9.01421e-06 8.04364e-06 -1.42959e-05 8.07965e-06 -2.27587e-05 4.21779e-06 -4.00285e-05 -9.56665e-06 -7.22482e-05 -1.88244e-05 -6.70489e-05 9.63323e-05 7.60511e-05 3.32131e-04 -8.40199e-05 -2.47782e-04 -3.24971e-04 1.58252e-04
4.97363e-06 -6.67598e-06 6.72830e-06 -1.16467e-05 6.72798e-06 -1.93545e-05 2.41062e-06 -3.51614e-05 -1.25262e-05 -6.46875e-05 -2.52562e-05 -5.44599e-05 7.85629e-05 1.06222e-04 2.66270e-04 7.44001e-05 1.26196e-04 -3.24971e-04 -2.36787e-04 -1.27144e-04
-4.97197e-06 5.46251e-06 -9.13337e-06 5.82006e-06 -1.62836e-05 1.50697e-06 -3.10119e-05 -1.36894e-05 -5.87742e-05 -2.79298e-05 -4.67835e-05 7.02029e-05 1.17361e-04 2.45731e-04 1.06367e-04 5.75139e-05 -1.56633e-04 1.58252e-04 -1.27144e-04 -2.14264e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_8-9.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.22147e-03 -1.13762e-03 7.74610e-04 -6.03356e-04 4.98325e-04 -4.27058e-04 3.75483e-04 -3.36537e-04 3.05823e-04 -2.81142e-04 2.60475e-04 -2.43260e-04 2.28147e-04 -2.15364e-04 2.03653e-04 -1.93774e-04 1.84289e-04 -1.76455e-04 1.68498e-04 -1.62202e-04
-1.13762e-03 -8.02350e-03 -1.61585e-03 9.73998e-04 -7.27562e-04 5.90588e-04 -5.02826e-04 4.40737e-04 -3.95305e-04 3.59003e-04 -3.31038e-04 3.06384e-04 -2.87453e-04 2.68914e-04 -2.55462e-04 2.40408e-04 -2.30754e-04 2.17731e-04 -2.10997e-04 1.99080e-04
7.74610e-04 -1.61585e-03 -1.28008e-02 -2.24814e-03 1.27269e-03 -9.19957e-04 7.32293e-04 -6.17006e-04 5.36397e-04 -4.79983e-04 4.33671e-04 -4.00643e-04 3.68870e-04 -3.47869e-04 3.23128e-04 -3.09648e-04 2.88401e-04 -2.80464e-04 2.60690e-04 -2.57381e-04
-6.03356e-04 9.73998e-04 -2.24814e-03 -1.75602e-02 -2.88477e-03 1.57042e-03 -1.10791e-03 8.66608e-04 -7.23109e-04 6.22419e-04 -5.55680e-04 4.98104e-04 -4.61427e-04 4.21083e-04 -4.00050e-04 3.67227e-04 -3.56383e-04 3.26445e-04 -3.23579e-04 2.93829e-04
4.98325e-04 -7.27562e-04 1.27269e-03 -2.88477e-03 -2.23119e-02 -3.52288e-03 1.86719e-03 -1.29394e-03 9.96939e-04 -8.25506e-04 7.03014e-04 -6.27092e-04 5.56387e-04 -5.17937e-04 4.66766e-04 -4.48298e-04 4.04531e-04 -3.99693e-04 3.57471e-04 -3.63886e-04
-4.27058e-04 5.90588e-04 -9.19957e-04 1.57042e-03 -3.52288e-03 -2.70599e-02 -4.16187e-03 2.16312e-03 -1.47938e-03 1.12477e-03 -9.26438e-04 7.80038e-04 -6.96745e-04 6.10403e-04 -5.72770e-04 5.07644e-04 -4.95168e-04 4.36578e-04 -4.42071e-04 3.82785e-04
3.75483e-04 -5.02826e-04 7.32293e-04 -1.10791e-03 1.86719e-03 -4.16187e-03 -3.18064e-02 -4.80170e-03 2.45818e-03 -1.66503e-03 1.25061e-03 -1.02719e-03 8.54230e-04 -7.66180e-04 6.60893e-04 -6.27567e-04 5.44397e-04 -5.42348e-04 4.63912e-04 -4.85356e-04
-3.36537e-04 4.40737e-04 -6.17006e-04 8.66608e-04 -1.29394e-03 2.16312e-03 -4.80170e-03 -3.65522e-02 -5.44255e-03 2.75218e-03 -1.85149e-03 1.37453e-03 -1.12870e-03 9.25743e-04 -8.36497e-04 7.08017e-04 -6.83541e-04 5.77110e-04 -5.91260e-04 4.86378e-04
3.05823e-04 -3.95305e-04 5.36397e-04 -7.23109e-04 9.96939e-04 -1.47938e-03 2.45818e-03 -5.44255e-03 -4.12982e-02 -6.08469e-03 3.04483e-03 -2.03932e-03 1.49635e-03 -1.23172e-03 9.94419e-04 -9.08609e-04 7.51574e-04 -7.41852e-04 6.05361e-04 -6.43184e-04
-2.81142e-04 3.59003e-04 -4.79983e-04 6.22419e-04 -8.25506e-04 1.12477e-03 -1.66503e-03 2.75218e-03 -6.08469e-03 -4.60448e-02 -6.72854e-03 3.33572e-03 -2.22910e-03 1.61569e-03 -1.33697e-03 1.05987e-03 -9.83507e-04 7.90964e-04 -8.03623e-04 6.28400e-04
2.60475e-04 -3.31038e-04 4.33671e-04 -5.55680e-04 7.03014e-04 -9.26438e-04 1.25061e-03 -1.85149e-03 3.04483e-03 -6.72854e-03 -5.07927e-02 -7.37455e-03 3.62439e-03 -2.42142e-03 1.73205e-03 -1.44534e-03 1.12136e-03 -1.06221e-03 8.25319e-04 -8.70272e-04
-2.43260e-04 3.06384e-04 -4.00643e-04 4.98104e-04 -6.27092e-04 7.80038e-04 -1.02719e-03 1.37453e-03 -2.03932e-03 3.33572e-03 -7.37455e-03 -5.55426e-02 -8.02326e-03 3.91022e-03 -2.61708e-03 1.84461e-03 -1.55777e-03 1.17795e-03 -1.14606e-03 8.53413e-04
2.28147e-04 -2.87453e-04 3.68870e-04 -4.61427e-04 5.56387e-04 -6.96745e-04 8.54230e-04 -1.12870e-03 1.49635e-03 -2.22910e-03 3.62439e-03 -8.02326e-03 -6.02950e-02 -8.67543e-03 4.19237e-03 -2.81697e-03 1.95237e-03 -1.67556e-03 1.22836e-03 -1.23664e-03
-2.15364e-04 2.68914e-04 -3.47869e-04 4.21083e-04 -5.17937e-04 6.10403e-04 -7.66180e-04 9.25743e-04 -1.23172e-03 1.61569e-03 -2.42142e-03 3.91022e-03 -8.67543e-03 -6.50509e-02 -9.33194e-03 4.46980e-03 -3.02238e-03 2.05401e-03 -1.80026e-03 1.27083e-03
2.03653e-04 -2.55462e-04 3.23128e-04 -4.00050e-04 4.66766e-04 -5.72770e-04 6.60893e-04 -8.36497e-04 9.94419e-04 -1.33697e-03 1.73205e-03 -2.61708e-03 4.19237e-03 -9.33194e-03 -6.98114e-02 -9.99405e-03 4.74115e-03 -3.23482e-03 2.14773e-03 -1.93389e-03
-1.93774e-04 2.40408e-04 -3.09648e-04 3.67227e-04 -4.48298e-04 5.07644e-04 -6.27567e-04 7.08017e-04 -9.08609e-04 1.05987e-03 -1.44534e-03 1.84461e-03 -2.81697e-03 4.46980e-03 -9.99405e-03 -7.45778e-02 -1.06633e-02 5.00461e-03 -3.45633e-03 2.23129e-03
1.84289e-04 -2.30754e-04 2.88401e-04 -3.56383e-04 4.04531e-04 -4.95168e-04 5.44397e-04 -6.83541e-04 7.51574e-04 -9.83507e-04 1.12136e-03 -1.55777e-03 1.95237e-03 -3.02238e-03 4.74115e-03 -1.06633e-02 -7.93521e-02 -1.13416e-02 5.25792e-03 -3.68959e-03
-1.76455e-04 2.17731e-04 -2.80464e-04 3.26445e-04 -3.99693e-04 4.36578e-04 -5.42348e-04 5.77110e-04 -7.41852e-04 7.90964e-04 -1.06221e-03 1.17795e-03 -1.67556e-03 2.05401e-03 -3.23482e-03 5.00461e-03 -1.13416e-02 -8.41364e-02 -1.20317e-02 5.49796e-03
1.68498e-04 -2.10997e-04 2.60690e-04 -3.23579e-04 3.57471e-04 -4.42071e-04 4.63912e-04 -5.91260e-04 6.05361e-04 -8.03623e-04 8.25319e-04 -1.14606e-03 1.22836e-03 -1.80026e-03 2.14773e-03 -3.45633e-03 5.25792e-03 -1.20317e-02 -8.89339e-02 -1.27373e-02
-1.62202e-04 1.99080e-04 -2.57381e-04 2.93829e-04 -3.63886e-04 3.82785e-04 -4.85356e-04 4.86378e-04 -6.43184e-04 6.28400e-04 -8.70272e-04 8.53413e-04 -1.23664e-03 1.27083e-03 -1.93389e-03 2.23129e-03 -3.68959e-03 5.49796e-03 -1.27373e-02 -9.37489e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_80-81.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.02233e-06 -2.15143e-05 1.55034e-05 -1.22483e-05 1.03960e-05 -9.16701e-06 8.26664e-06 -7.58149e-06 7.01899e-06 -6.57314e-06 6.17117e-06 -5.85747e-06 5.54442e-06 -5.31540e-06 5.05159e-06 -4.89008e-06 4.64524e-06 -4.54738e-06 4.29587e-06 -4.27513e-06
-2.15143e-05 -1.23322e-05 -2.98881e-05 1.97886e-05 -1.49344e-05 1.24466e-05 -1.09196e-05 9.79196e-06 -9.01709e-06 8.29217e-06 -7.84595e-06 7.28091e-06 -7.02969e-06 6.52271e-06 -6.43544e-06 5.89640e-06 -6.00353e-06 5.33844e-06 -5.71661e-06 4.76485e-06
1.55034e-05 -2.98881e-05 -2.30973e-05 -4.14409e-05 2.59625e-05 -1.89540e-05 1.54696e-05 -1.34897e-05 1.19388e-05 -1.10612e-05 1.00114e-05 -9.62768e-06 8.71929e-06 -8.68026e-06 7.71709e-06 -8.05336e-06 6.83212e-06 -7.70041e-06 5.91494e-06 -7.71526e-06
-1.22483e-05 1.97886e-05 -4.14409e-05 -3.35000e-05 -5.30441e-05 3.20333e-05 -2.28610e-05 1.82693e-05 -1.58985e-05 1.38061e-05 -1.29422e-05 1.14121e-05 -1.12891e-05 9.77992e-06 -1.02912e-05 8.44604e-06 -9.77429e-06 7.11107e-06 -9.81905e-06 5.35037e-06
1.03960e-05 -1.49344e-05 2.59625e-05 -5.30441e-05 -4.38231e-05 -6.46672e-05 3.80107e-05 -2.67415e-05 2.09120e-05 -1.82667e-05 1.54603e-05 -1.48150e-05 1.25225e-05 -1.30182e-05 1.04439e-05 -1.21155e-05 8.55966e-06 -1.20506e-05 6.23283e-06 -1.34063e-05
-9.16701e-06 1.24466e-05 -1.89540e-05 3.20333e-05 -6.46672e-05 -5.41479e-05 -7.63303e-05 4.38957e-05 -3.06531e-05 2.34047e-05 -2.06968e-05 1.68774e-05 -1.68250e-05 1.32768e-05 -1.50346e-05 1.05124e-05 -1.45897e-05 7.48994e-06 -1.59577e-05 2.45788e-06
8.26664e-06 -1.09196e-05 1.54696e-05 -2.28610e-05 3.80107e-05 -7.63303e-05 -6.45159e-05 -8.80598e-05 4.96638e-05 -3.46680e-05 2.56920e-05 -2.33085e-05 1.79621e-05 -1.91723e-05 1.34438e-05 -1.77688e-05 9.36925e-06 -1.88190e-05 3.38714e-06 -2.47641e-05
-7.58149e-06 9.79196e-06 -1.34897e-05 1.82693e-05 -2.67415e-05 4.38957e-05 -8.80598e-05 -7.49719e-05 -9.99139e-05 5.52436e-05 -3.88920e-05 2.76614e-05 -2.62917e-05 1.84630e-05 -2.22866e-05 1.23738e-05 -2.23539e-05 5.07949e-06 -2.81967e-05 -8.71039e-06
7.01899e-06 -9.01709e-06 1.19388e-05 -1.58985e-05 2.09120e-05 -3.06531e-05 4.96638e-05 -9.99139e-05 -8.55984e-05 -1.11992e-04 6.05137e-05 -4.35094e-05 2.90489e-05 -3.00770e-05 1.77065e-05 -2.73248e-05 8.06604e-06 -3.22856e-05 -7.48892e-06 -4.69471e-05
-6.57314e-06 8.29217e-06 -1.10612e-05 1.38061e-05 -1.82667e-05 2.34047e-05 -3.46680e-05 5.52436e-05 -1.11992e-04 -9.65233e-05 -1.24475e-04 6.52029e-05 -4.89519e-05 2.91646e-05 -3.58391e-05 1.36428e-05 -3.78629e-05 -4.74626e-06 -5.18759e-05 -2.17240e-05
6.17117e-06 -7.84595e-06 1.00114e-05 -1.29422e-05 1.54603e-05 -2.06968e-05 2.56920e-05 -3.88920e-05 6.05137e-05 -1.24475e-04 -1.08023e-04 -1.37795e-04 6.86116e-05 -5.64062e-05 2.59244e-05 -4.72137e-05 9.02757e-07 -5.82826e-05 -1.92356e-05 -4.38560e-05
-5.85747e-06 7.28091e-06 -9.62768e-06 1.14121e-05 -1.48150e-05 1.68774e-05 -2.33085e-05 2.76614e-05 -4.35094e-05 6.52029e-05 -1.37795e-04 -1.20800e-04 -1.53145e-04 6.86359e-05 -6.95471e-05 1.38874e-05 -6.86341e-05 -1.35228e-05 -5.05050e-05 4.72934e-05
5.54442e-06 -7.02969e-06 8.71929e-06 -1.12891e-05 1.25225e-05 -1.68250e-05 1.79621e-05 -2.62917e-05 2.90489e-05 -4.89519e-05 6.86116e-05 -1.53145e-04 -1.36968e-04 -1.74219e-04 5.97919e-05 -9.28421e-05 1.58779e-07 -6.14249e-05 5.44213e-05 8.02790e-05
-5.31540e-06 6.52271e-06 -8.68026e-06 9.77992e-06 -1.30182e-05 1.32768e-05 -1.91723e-05 1.84630e-05 -3.00770e-05 2.91646e-05 -5.64062e-05 6.86359e-05 -1.74219e-04 -1.62026e-04 -2.05501e-04 4.92528e-05 -8.72231e-05 6.97519e-05 7.03785e-05 1.96344e-04
5.05159e-06 -6.43544e-06 7.71709e-06 -1.02912e-05 1.04439e-05 -1.50346e-05 1.34438e-05 -2.22866e-05 1.77065e-05 -3.58391e-05 2.59244e-05 -6.95471e-05 5.97919e-05 -2.05501e-04 -1.88777e-04 -2.07729e-04 1.22602e-04 4.40372e-05 2.14037e-04 9.44594e-05
-4.89008e-06 5.89640e-06 -8.05336e-06 8.44604e-06 -1.21155e-05 1.05124e-05 -1.77688e-05 1.23738e-05 -2.73248e-05 1.36428e-05 -4.72137e-05 1.38874e-05 -9.28421e-05 4.92528e-05 -2.07729e-04 -1.31451e-04 -8.37951e-05 2.71068e-04 6.67255e-05 6.64259e-05
4.64524e-06 -6.00353e-06 6.83212e-06 -9.77429e-06 8.55966e-06 -1.45897e-05 9.36925e-06 -2.23539e-05 8.06604e-06 -3.78629e-05 9.02757e-07 -6.86341e-05 1.58779e-07 -8.72231e-05 1.22602e-04 -8.37951e-05 1.13593e-06 -6.88557e-05 1.26072e-04 -1.29946e-04
-4.54738e-06 5.33844e-06 -7.70041e-06 7.11107e-06 -1.20506e-05 7.48994e-06 -1.88190e-05 5.07949e-06 -3.22856e-05 -4.74626e-06 -5.82826e-05 -1.35228e-05 -6.14249e-05 6.97519e-05 4.40372e-05 2.71068e-04 -6.88557e-05 -1.60258e-04 -2.74010e-04 1.20310e-04
4.29587e-06 -5.71661e-06 5.91494e-06 -9.81905e-06 6.23283e-06 -1.59577e-05 3.38714e-06 -2.81967e-05 -7.48892e-06 -5.18759e-05 -1.92356e-05 -5.05050e-05 5.44213e-05 7.03785e-05 2.14037e-04 6.67255e-05 1.26072e-04 -2.74010e-04 -1.82196e-04 -1.23352e-04
-4.27513e-06 4.76485e-06 -7.71526e-06 5.35037e-06 -1.34063e-05 2.45788e-06 -2.47641e-05 -8.71039e-06 -4.69471e-05 -2.17240e-05 -4.38560e-05 4.72934e-05 8.02790e-05 1.96344e-04 9.44594e-05 6.64259e-05 -1.29946e-04 1.20310e-04 -1.23352e-04 -1.33854e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_81-82.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.64699e-06 -1.85489e-05 1.34291e-05 -1.06143e-05 9.00902e-06 -7.94302e-06 7.16169e-06 -6.56550e-06 6.07672e-06 -5.68688e-06 5.33768e-06 -5.06162e-06 4.79012e-06 -4.58661e-06 4.35912e-06 -4.21234e-06 4.00380e-06 -3.90927e-06 3.69913e-06 -3.66555e-06
-1.85489e-05 -7.54323e-06 -2.57091e-05 1.71389e-05 -1.29410e-05 1.07852e-05 -9.45827e-06 8.48246e-06 -7.80344e-06 7.17941e-06 -6.78095e-06 6.29926e-06 -6.06541e-06 5.63959e-06 -5.53999e-06 5.09750e-06 -5.15201e-06 4.61922e-06 -4.88292e-06 4.13971e-06
1.34291e-05 -2.57091e-05 -1.50719e-05 -3.56239e-05 2.24844e-05 -1.64203e-05 1.34045e-05 -1.16780e-05 1.03440e-05 -9.56308e-06 8.67206e-06 -8.30836e-06 7.55170e-06 -7.47132e-06 6.68794e-06 -6.90504e-06 5.93543e-06 -6.56307e-06 5.17605e-06 -6.50562e-06
-1.06143e-05 1.71389e-05 -3.56239e-05 -2.22864e-05 -4.55813e-05 2.77416e-05 -1.97979e-05 1.58333e-05 -1.37524e-05 1.19680e-05 -1.11743e-05 9.89676e-06 -9.71968e-06 8.49171e-06 -8.82334e-06 7.35866e-06 -8.32413e-06 6.25515e-06 -8.26431e-06 4.86240e-06
9.00902e-06 -1.29410e-05 2.24844e-05 -4.55813e-05 -2.94313e-05 -5.55527e-05 3.29209e-05 -2.31470e-05 1.81311e-05 -1.57843e-05 1.34161e-05 -1.27659e-05 1.08859e-05 -1.11685e-05 9.11566e-06 -1.03218e-05 7.55139e-06 -1.01418e-05 5.70175e-06 -1.10261e-05
-7.94302e-06 1.07852e-05 -1.64203e-05 2.77416e-05 -5.55527e-05 -3.65748e-05 -6.55534e-05 3.80256e-05 -2.65154e-05 2.03081e-05 -1.78566e-05 1.46754e-05 -1.44538e-05 1.15956e-05 -1.28254e-05 9.28229e-06 -1.22949e-05 6.85758e-06 -1.31443e-05 3.02568e-06
7.16169e-06 -9.45827e-06 1.34045e-05 -1.97979e-05 3.29209e-05 -6.55534e-05 -4.37504e-05 -7.56041e-05 4.30383e-05 -2.99596e-05 2.23244e-05 -2.00630e-05 1.56771e-05 -1.63913e-05 1.18580e-05 -1.50111e-05 8.54532e-06 -1.55475e-05 3.94582e-06 -1.97262e-05
-6.56550e-06 8.48246e-06 -1.16780e-05 1.58333e-05 -2.31470e-05 3.80256e-05 -7.56041e-05 -5.09929e-05 -8.57492e-05 4.79056e-05 -3.35612e-05 2.40966e-05 -2.25472e-05 1.62367e-05 -1.88969e-05 1.12006e-05 -1.85490e-05 5.51049e-06 -2.25640e-05 -4.98433e-06
6.07672e-06 -7.80344e-06 1.03440e-05 -1.37524e-05 1.81311e-05 -2.65154e-05 4.30383e-05 -8.57492e-05 -5.83654e-05 -9.60642e-05 5.25363e-05 -3.74588e-05 2.54297e-05 -2.56273e-05 1.58632e-05 -2.28098e-05 8.18098e-06 -2.59974e-05 -3.75506e-06 -3.72022e-05
-5.68688e-06 7.17941e-06 -9.56308e-06 1.19680e-05 -1.57843e-05 2.03081e-05 -2.99596e-05 4.79056e-05 -9.60642e-05 -6.59645e-05 -1.06685e-04 5.67296e-05 -4.19705e-05 2.58204e-05 -3.01548e-05 1.30784e-05 -3.07467e-05 -1.23839e-06 -4.13021e-05 -1.63119e-05
5.33768e-06 -6.78095e-06 8.67206e-06 -1.11743e-05 1.34161e-05 -1.78566e-05 2.23244e-05 -3.35612e-05 5.25363e-05 -1.06685e-04 -7.39952e-05 -1.17930e-04 5.99751e-05 -4.79561e-05 2.37653e-05 -3.87895e-05 3.76524e-06 -4.67226e-05 -1.40082e-05 -3.97923e-05
-5.06162e-06 6.29926e-06 -8.30836e-06 9.89676e-06 -1.27659e-05 1.46754e-05 -2.00630e-05 2.40966e-05 -3.74588e-05 5.67296e-05 -1.17930e-04 -8.29714e-05 -1.30662e-04 6.07545e-05 -5.81037e-05 1.50917e-05 -5.55980e-05 -8.94380e-06 -4.55238e-05 3.05554e-05
4.79012e-06 -6.06541e-06 7.55170e-06 -9.71968e-06 1.08859e-05 -1.44538e-05 1.56771e-05 -2.25472e-05 2.54297e-05 -4.19705e-05 5.99751e-05 -1.30662e-04 -9.44173e-05 -1.47584e-04 5.48620e-05 -7.65140e-05 2.99027e-06 -5.49665e-05 3.66397e-05 5.15746e-05
-4.58661e-06 5.63959e-06 -7.47132e-06 8.49171e-06 -1.11685e-05 1.15956e-05 -1.63913e-05 1.62367e-05 -2.56273e-05 2.58204e-05 -4.79561e-05 6.07545e-05 -1.47584e-04 -1.12550e-04 -1.72813e-04 4.55227e-05 -7.73099e-05 4.98572e-05 4.28049e-05 1.54290e-04
4.35912e-06 -5.53999e-06 6.68794e-06 -8.82334e-06 9.11566e-06 -1.28254e-05 1.18580e-05 -1.88969e-05 1.58632e-05 -3.01548e-05 2.37653e-05 -5.81037e-05 5.48620e-05 -1.72813e-04 -1.34135e-04 -1.80342e-04 9.55536e-05 1.98520e-05 1.69495e-04 8.14702e-05
-4.21234e-06 5.09750e-06 -6.90504e-06 7.35866e-06 -1.03218e-05 9.28229e-06 -1.50111e-05 1.12006e-05 -2.28098e-05 1.30784e-05 -3.87895e-05 1.50917e-05 -7.65140e-05 4.55227e-05 -1.80342e-04 -9.62136e-05 -8.95066e-05 2.18775e-04 5.74332e-05 7.12876e-05
4.00380e-06 -5.15201e-06 5.93543e-06 -8.32413e-06 7.55139e-06 -1.22949e-05 8.54532e-06 -1.85490e-05 8.18098e-06 -3.07467e-05 3.76524e-06 -5.55980e-05 2.99027e-06 -7.73099e-05 9.55536e-05 -8.95066e-05 1.50382e-05 -5.84882e-05 1.22981e-04 -1.04962e-04
-3.90927e-06 4.61922e-06 -6.56307e-06 6.25515e-06 -1.01418e-05 6.85758e-06 -1.55475e-05 5.51049e-06 -2.59974e-05 -1.23839e-06 -4.67226e-05 -8.94380e-06 -5.49665e-05 4.98572e-05 1.98520e-05 2.18775e-04 -5.84882e-05 -9.31120e-05 -2.28115e-04 9.15247e-05
3.69913e-06 -4.88292e-06 5.17605e-06 -8.26431e-06 5.70175e-06 -1.31443e-05 3.94582e-06 -2.25640e-05 -3.75506e-06 -4.13021e-05 -1.40082e-05 -4.55238e-05 3.66397e-05 4.28049e-05 1.69495e-04 5.74332e-05 1.22981e-04 -2.28115e-04 -1.36822e-04 -1.19921e-04
-3.66555e-06 4.13971e-06 -6.50562e-06 4.86240e-06 -1.10261e-05 3.02568e-06 -1.97262e-05 -4.98433e-06 -3.72022e-05 -1.63119e-05 -3.97923e-05 3.05554e-05 5.15746e-05 1.54290e-04 8.14702e-05 7.12876e-05 -1.04962e-04 9.15247e-05 -1.19921e-04 -7.46142e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_82-83.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.93302e-06 -1.59571e-05 1.16007e-05 -9.17098e-06 7.78158e-06 -6.85792e-06 6.18051e-06 -5.66219e-06 5.23774e-06 -4.89717e-06 4.59388e-06 -4.35116e-06 4.11567e-06 -3.93509e-06 3.73879e-06 -3.60589e-06 3.42803e-06 -3.33801e-06 3.16212e-06 -3.12022e-06
-1.59571e-05 -3.91520e-06 -2.20686e-05 1.48018e-05 -1.11792e-05 9.31364e-06 -8.16208e-06 7.31838e-06 -6.72423e-06 6.18715e-06 -5.83229e-06 5.42152e-06 -5.20553e-06 4.84762e-06 -4.74151e-06 4.37816e-06 -4.39386e-06 3.96758e-06 -4.14386e-06 3.56555e-06
1.16007e-05 -2.20686e-05 -8.93323e-06 -3.05606e-05 1.94160e-05 -1.41808e-05 1.15743e-05 -1.00711e-05 8.92460e-06 -8.23177e-06 7.47543e-06 -7.13479e-06 6.50439e-06 -6.39642e-06 5.75966e-06 -5.88675e-06 5.11895e-06 -5.56092e-06 4.48874e-06 -5.45489e-06
-9.17098e-06 1.48018e-05 -3.05606e-05 -1.36791e-05 -3.90886e-05 2.39546e-05 -1.70913e-05 1.36728e-05 -1.18505e-05 1.03295e-05 -9.60558e-06 8.53888e-06 -8.32776e-06 7.32952e-06 -7.52542e-06 6.36619e-06 -7.05120e-06 5.45237e-06 -6.92045e-06 4.34972e-06
7.78158e-06 -1.11792e-05 1.94160e-05 -3.90886e-05 -1.83643e-05 -4.76260e-05 2.84286e-05 -1.99727e-05 1.56623e-05 -1.35871e-05 1.15894e-05 -1.09523e-05 9.41171e-06 -9.53631e-06 7.90370e-06 -8.75080e-06 6.60328e-06 -8.49584e-06 5.13182e-06 -9.03388e-06
-6.85792e-06 9.31364e-06 -1.41808e-05 2.39546e-05 -4.76260e-05 -2.30456e-05 -5.61846e-05 3.28424e-05 -2.28645e-05 1.75546e-05 -1.53481e-05 1.26998e-05 -1.23645e-05 1.00664e-05 -1.08925e-05 8.12895e-06 -1.03174e-05 6.18183e-06 -1.07893e-05 3.27493e-06
6.18051e-06 -8.16208e-06 1.15743e-05 -1.70913e-05 2.84286e-05 -5.61846e-05 -2.77505e-05 -6.47803e-05 3.71843e-05 -2.58111e-05 1.93222e-05 -1.72064e-05 1.36118e-05 -1.39587e-05 1.03830e-05 -1.26331e-05 7.68659e-06 -1.28046e-05 4.15915e-06 -1.56534e-05
-5.66219e-06 7.31838e-06 -1.00711e-05 1.36728e-05 -1.99727e-05 3.28424e-05 -6.47803e-05 -3.25057e-05 -7.34466e-05 4.14148e-05 -2.88746e-05 2.09036e-05 -1.92700e-05 1.41917e-05 -1.59684e-05 1.00224e-05 -1.53491e-05 5.58809e-06 -1.79972e-05 -2.30624e-06
5.23774e-06 -6.72423e-06 8.92460e-06 -1.18505e-05 1.56623e-05 -2.28645e-05 3.71843e-05 -7.34466e-05 -3.73589e-05 -8.22406e-05 4.54663e-05 -3.21584e-05 2.21568e-05 -2.17712e-05 1.40865e-05 -1.89950e-05 7.96128e-06 -2.08776e-05 -1.10844e-06 -2.92125e-05
-4.89717e-06 6.18715e-06 -8.23177e-06 1.03295e-05 -1.35871e-05 1.75546e-05 -2.58111e-05 4.14148e-05 -8.22406e-05 -4.23826e-05 -9.12631e-05 4.91915e-05 -3.58943e-05 2.27191e-05 -2.53194e-05 1.22467e-05 -2.49168e-05 1.17839e-06 -3.26156e-05 -1.17355e-05
4.59388e-06 -5.83229e-06 7.47543e-06 -9.60558e-06 1.15894e-05 -1.53481e-05 1.93222e-05 -2.88746e-05 4.54663e-05 -9.12631e-05 -4.77270e-05 -1.00746e-04 5.22226e-05 -4.06971e-05 2.15231e-05 -3.18235e-05 5.59099e-06 -3.71938e-05 -9.61634e-06 -3.50300e-05
-4.35116e-06 5.42152e-06 -7.13479e-06 8.53888e-06 -1.09523e-05 1.26998e-05 -1.72064e-05 2.09036e-05 -3.21584e-05 4.91915e-05 -1.00746e-04 -5.37633e-05 -1.11305e-04 5.34813e-05 -4.84958e-05 1.54452e-05 -4.47901e-05 -5.13869e-06 -3.99449e-05 1.87349e-05
4.11567e-06 -5.20553e-06 6.50439e-06 -8.32776e-06 9.41171e-06 -1.23645e-05 1.36118e-05 -1.92700e-05 2.21568e-05 -3.58943e-05 5.22226e-05 -1.11305e-04 -6.15739e-05 -1.24881e-04 4.98191e-05 -6.28278e-05 5.24952e-06 -4.80819e-05 2.39351e-05 3.00110e-05
-3.93509e-06 4.84762e-06 -6.39642e-06 7.32952e-06 -9.53631e-06 1.00664e-05 -1.39587e-05 1.41917e-05 -2.17712e-05 2.27191e-05 -4.06971e-05 5.34813e-05 -1.24881e-04 -7.43163e-05 -1.45026e-04 4.20132e-05 -6.73872e-05 3.53206e-05 2.22753e-05 1.18865e-04
3.73879e-06 -4.74151e-06 5.75966e-06 -7.52542e-06 7.90370e-06 -1.08925e-05 1.03830e-05 -1.59684e-05 1.40865e-05 -2.53194e-05 2.15231e-05 -4.84958e-05 4.98191e-05 -1.45026e-04 -9.12093e-05 -1.55350e-04 7.47496e-05 2.32375e-06 1.31897e-04 6.79782e-05
-3.60589e-06 4.37816e-06 -5.88675e-06 6.36619e-06 -8.75080e-06 8.12895e-06 -1.26331e-05 1.00224e-05 -1.89950e-05 1.22467e-05 -3.18235e-05 1.54452e-05 -6.28278e-05 4.20132e-05 -1.55350e-04 -6.74672e-05 -9.10954e-05 1.74377e-04 4.71721e-05 7.24130e-05
3.42803e-06 -4.39386e-06 5.11895e-06 -7.05120e-06 6.60328e-06 -1.03174e-05 7.68659e-06 -1.53491e-05 7.96128e-06 -2.49168e-05 5.59099e-06 -4.47901e-05 5.24952e-06 -6.73872e-05 7.47496e-05 -9.10954e-05 2.32958e-05 -5.18068e-05 1.17106e-04 -8.21467e-05
-3.33801e-06 3.96758e-06 -5.56092e-06 5.45237e-06 -8.49584e-06 6.18183e-06 -1.28046e-05 5.58809e-06 -2.08776e-05 1.17839e-06 -3.71938e-05 -5.13869e-06 -4.80819e-05 3.53206e-05 2.32375e-06 1.74377e-04 -5.18068e-05 -4.31185e-05 -1.87269e-04 7.04664e-05
3.16212e-06 -4.14386e-06 4.48874e-06 -6.92045e-06 5.13182e-06 -1.07893e-05 4.15915e-06 -1.79972e-05 -1.10844e-06 -3.26156e-05 -9.61634e-06 -3.99449e-05 2.39351e-05 2.22753e-05 1.31897e-04 4.71721e-05 1.17106e-04 -1.87269e-04 -9.88823e-05 -1.16040e-04
-3.12022e-06 3.56555e-06 -5.45489e-06 4.34972e-06 -9.03388e-06 3.27493e-06 -1.56534e-05 -2.30624e-06 -2.92125e-05 -1.17355e-05 -3.50300e-05 1.87349e-05 3.00110e-05 1.18865e-04 6.79782e-05 7.24130e-05 -8.21467e-05 7.04664e-05 -1.16040e-04 -3.26747e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_83-84.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.96150e-06 -1.36967e-05 9.99682e-06 -7.90527e-06 6.70575e-06 -5.90757e-06 5.32194e-06 -4.87274e-06 4.50530e-06 -4.20888e-06 3.94635e-06 -3.73390e-06 3.53034e-06 -3.37102e-06 3.20215e-06 -3.08285e-06 2.93153e-06 -2.84741e-06 2.70041e-06 -2.65422e-06
-1.36967e-05 -1.22001e-06 -1.89040e-05 1.27517e-05 -9.63485e-06 8.02449e-06 -7.02789e-06 6.30034e-06 -5.78240e-06 5.32132e-06 -5.00711e-06 4.65761e-06 -4.46038e-06 4.16009e-06 -4.05273e-06 3.75488e-06 -3.74347e-06 3.40333e-06 -3.51450e-06 3.06648e-06
9.99682e-06 -1.89040e-05 -4.31486e-06 -2.61632e-05 1.67248e-05 -1.22187e-05 9.97145e-06 -8.66669e-06 7.68345e-06 -7.07195e-06 6.43111e-06 -6.11648e-06 5.59212e-06 -5.46833e-06 4.95184e-06 -5.01318e-06 4.40741e-06 -4.70872e-06 3.88463e-06 -4.57395e-06
-7.90527e-06 1.27517e-05 -2.61632e-05 -7.17412e-06 -3.34527e-05 2.06334e-05 -1.47215e-05 1.17806e-05 -1.01903e-05 8.89622e-06 -8.24179e-06 7.35248e-06 -7.12405e-06 6.31423e-06 -6.41070e-06 5.49669e-06 -5.96849e-06 4.74035e-06 -5.79469e-06 3.86753e-06
6.70575e-06 -9.63485e-06 1.67248e-05 -3.34527e-05 -9.98049e-06 -4.07482e-05 2.44886e-05 -1.71956e-05 1.34990e-05 -1.16723e-05 9.98964e-06 -9.38028e-06 8.11987e-06 -8.13170e-06 6.83759e-06 -7.41236e-06 5.75718e-06 -7.11558e-06 4.58677e-06 -7.40692e-06
-5.90757e-06 8.02449e-06 -1.22187e-05 2.06334e-05 -4.07482e-05 -1.27815e-05 -4.80586e-05 2.82953e-05 -1.96738e-05 1.51397e-05 -1.31669e-05 1.09650e-05 -1.05610e-05 8.71773e-06 -9.24121e-06 7.09633e-06 -8.65487e-06 5.53253e-06 -8.86129e-06 3.33481e-06
5.32194e-06 -7.02789e-06 9.97145e-06 -1.47215e-05 2.44886e-05 -4.80586e-05 -1.55993e-05 -5.53962e-05 3.20461e-05 -2.21905e-05 1.66840e-05 -1.47307e-05 1.17886e-05 -1.18721e-05 9.06191e-06 -1.06260e-05 6.86646e-06 -1.05502e-05 4.16680e-06 -1.24197e-05
-4.87274e-06 6.30034e-06 -8.66669e-06 1.17806e-05 -1.71956e-05 2.82953e-05 -5.53962e-05 -1.84545e-05 -6.27859e-05 3.57124e-05 -2.47929e-05 1.80877e-05 -1.64439e-05 1.23650e-05 -1.34831e-05 8.91275e-06 -1.27048e-05 5.45886e-06 -1.43554e-05 -4.10261e-07
4.50530e-06 -5.78240e-06 7.68345e-06 -1.01903e-05 1.34990e-05 -1.96738e-05 3.20461e-05 -6.27859e-05 -2.13827e-05 -7.02705e-05 3.92443e-05 -2.75572e-05 1.92483e-05 -1.84747e-05 1.24437e-05 -1.58192e-05 7.55599e-06 -1.67706e-05 7.29111e-07 -2.27806e-05
-4.20888e-06 5.32132e-06 -7.07195e-06 8.89622e-06 -1.16723e-05 1.51397e-05 -2.21905e-05 3.57124e-05 -7.02705e-05 -2.44376e-05 -7.79239e-05 4.25356e-05 -3.06504e-05 1.99082e-05 -2.12530e-05 1.12920e-05 -2.02018e-05 2.78873e-06 -2.56009e-05 -7.91609e-06
3.94635e-06 -5.00711e-06 6.43111e-06 -8.24179e-06 9.98964e-06 -1.31669e-05 1.66840e-05 -2.47929e-05 3.92443e-05 -7.79239e-05 -2.77285e-05 -8.59125e-05 4.53243e-05 -3.45062e-05 1.93215e-05 -2.61216e-05 6.66247e-06 -2.94617e-05 -5.97943e-06 -3.00435e-05
-3.73390e-06 4.65761e-06 -6.11648e-06 7.35248e-06 -9.38028e-06 1.09650e-05 -1.47307e-05 1.80877e-05 -2.75572e-05 4.25356e-05 -8.59125e-05 -3.15195e-05 -9.46717e-05 4.68571e-05 -4.04810e-05 1.52100e-05 -3.59503e-05 -2.03317e-06 -3.42359e-05 1.08306e-05
3.53034e-06 -4.46038e-06 5.59212e-06 -7.12405e-06 8.11987e-06 -1.05610e-05 1.17886e-05 -1.64439e-05 1.92483e-05 -3.06504e-05 4.53243e-05 -9.46717e-05 -3.65673e-05 -1.05564e-04 4.48372e-05 -5.14707e-05 6.98645e-06 -4.12217e-05 1.52813e-05 1.43556e-05
-3.37102e-06 4.16009e-06 -5.46833e-06 6.31423e-06 -8.13170e-06 8.71773e-06 -1.18721e-05 1.23650e-05 -1.84747e-05 1.99082e-05 -3.45062e-05 4.68571e-05 -1.05564e-04 -4.51753e-05 -1.21500e-04 3.86781e-05 -5.78560e-05 2.50774e-05 7.56541e-06 8.95747e-05
3.20215e-06 -4.05273e-06 4.95184e-06 -6.41070e-06 6.83759e-06 -9.24121e-06 9.06191e-06 -1.34831e-05 1.24437e-05 -2.12530e-05 1.93215e-05 -4.04810e-05 4.48372e-05 -1.21500e-04 -5.79300e-05 -1.32807e-04 5.90144e-05 -9.72599e-06 1.00712e-04 5.44763e-05
-3.08285e-06 3.75488e-06 -5.01318e-06 5.49669e-06 -7.41236e-06 7.09633e-06 -1.06260e-05 8.91275e-06 -1.58192e-05 1.12920e-05 -2.61216e-05 1.52100e-05 -5.14707e-05 3.86781e-05 -1.32807e-04 -4.41281e-05 -8.93730e-05 1.37230e-04 3.64968e-05 7.03315e-05
2.93153e-06 -3.74347e-06 4.40741e-06 -5.96849e-06 5.75718e-06 -8.65487e-06 6.86646e-06 -1.27048e-05 7.55599e-06 -2.02018e-05 6.66247e-06 -3.59503e-05 6.98645e-06 -5.78560e-05 5.90144e-05 -8.93730e-05 2.76663e-05 -4.78614e-05 1.08860e-04 -6.20734e-05
-2.84741e-06 3.40333e-06 -4.70872e-06 4.74035e-06 -7.11558e-06 5.53253e-06 -1.05502e-05 5.45886e-06 -1.67706e-05 2.78873e-06 -2.94617e-05 -2.03317e-06 -4.12217e-05 2.50774e-05 -9.72599e-06 1.37230e-04 -4.78614e-05 -7.31493e-06 -1.51628e-04 5.58358e-05
2.70041e-06 -3.51450e-06 3.88463e-06 -5.79469e-06 4.58677e-06 -8.86129e-06 4.16680e-06 -1.43554e-05 7.29111e-07 -2.56009e-05 -5.97943e-06 -3.42359e-05 1.52813e-05 7.56541e-06 1.00712e-04 3.64968e-05 1.08860e-04 -1.51628e-04 -6.69877e-05 -1.11152e-04
-2.65422e-06 3.06648e-06 -4.57395e-06 3.86753e-06 -7.40692e-06 3.33481e-06 -1.24197e-05 -4.10261e-07 -2.27806e-05 -7.91609e-06 -3.00435e-05 1.08306e-05 1.43556e-05 8.95747e-05 5.44763e-05 7.03315e-05 -6.20734e-05 5.58358e-05 -1.11152e-04 -4.41620e-06


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_84-85.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.78922e-06 -1.17193e-05 8.58355e-06 -6.78799e-06 5.75470e-06 -5.06643e-06 4.56117e-06 -4.17269e-06 3.85522e-06 -3.59780e-06 3.37093e-06 -3.18544e-06 3.00973e-06 -2.86958e-06 2.72444e-06 -2.61790e-06 2.48917e-06 -2.41148e-06 2.28853e-06 -2.24072e-06
-1.17193e-05 7.16519e-07 -1.61437e-05 1.09447e-05 -8.27101e-06 6.88424e-06 -6.02378e-06 5.39764e-06 -4.94734e-06 4.55207e-06 -4.27495e-06 3.97780e-06 -3.79911e-06 3.54722e-06 -3.44199e-06 3.19783e-06 -3.16800e-06 2.89689e-06 -2.96015e-06 2.61415e-06
8.58355e-06 -1.61437e-05 -9.35682e-07 -2.23303e-05 1.43525e-05 -1.04861e-05 8.55310e-06 -7.42367e-06 6.58196e-06 -6.04439e-06 5.50194e-06 -5.21427e-06 4.77831e-06 -4.64705e-06 4.22841e-06 -4.24259e-06 3.76579e-06 -3.96177e-06 3.33144e-06 -3.81205e-06
-6.78799e-06 1.09447e-05 -2.23303e-05 -2.38428e-06 -2.85426e-05 1.77056e-05 -1.26295e-05 1.01052e-05 -8.72201e-06 7.62265e-06 -7.03529e-06 6.29440e-06 -6.06060e-06 5.40428e-06 -5.42935e-06 4.71068e-06 -5.02226e-06 4.08390e-06 -4.82510e-06 3.39165e-06
5.75470e-06 -8.27101e-06 1.43525e-05 -2.85426e-05 -3.78690e-06 -3.47585e-05 2.10145e-05 -1.47456e-05 1.15823e-05 -9.98102e-06 8.56538e-06 -7.99310e-06 6.96287e-06 -6.89665e-06 5.87343e-06 -6.24430e-06 4.97511e-06 -5.92895e-06 4.04258e-06 -6.04841e-06
-5.06643e-06 6.88424e-06 -1.04861e-05 1.77056e-05 -3.47585e-05 -5.18318e-06 -4.09845e-05 2.42847e-05 -1.68613e-05 1.29972e-05 -1.12443e-05 9.41529e-06 -8.97617e-06 7.50026e-06 -7.80064e-06 6.14319e-06 -7.22562e-06 4.88524e-06 -7.25062e-06 3.22579e-06
4.56117e-06 -6.02378e-06 8.55310e-06 -1.26295e-05 2.10145e-05 -4.09845e-05 -6.59112e-06 -4.72301e-05 2.75116e-05 -1.90032e-05 1.43382e-05 -1.25554e-05 1.01499e-05 -1.00506e-05 7.84888e-06 -8.89842e-06 6.05889e-06 -8.66272e-06 3.99296e-06 -9.82605e-06
-4.17269e-06 5.39764e-06 -7.42367e-06 1.01052e-05 -1.47456e-05 2.42847e-05 -4.72301e-05 -8.02632e-06 -5.35136e-05 3.06750e-05 -2.12071e-05 1.55738e-05 -1.39737e-05 1.07023e-05 -1.13385e-05 7.84193e-06 -1.04828e-05 5.14857e-06 -1.14228e-05 8.30763e-07
3.85522e-06 -4.94734e-06 6.58196e-06 -8.72201e-06 1.15823e-05 -1.68613e-05 2.75116e-05 -5.35136e-05 -9.51517e-06 -5.98668e-05 3.37386e-05 -2.35282e-05 1.66314e-05 -1.56193e-05 1.08973e-05 -1.31361e-05 6.98954e-06 -1.34449e-05 1.89139e-06 -1.76196e-05
-3.59780e-06 4.55207e-06 -6.04439e-06 7.62265e-06 -9.98102e-06 1.29972e-05 -1.90032e-05 3.06750e-05 -5.98668e-05 -1.10972e-05 -6.63430e-05 3.66267e-05 -2.60857e-05 1.73304e-05 -1.77915e-05 1.02320e-05 -1.63537e-05 3.72887e-06 -1.99523e-05 -4.87658e-06
3.37093e-06 -4.27495e-06 5.50194e-06 -7.03529e-06 8.56538e-06 -1.12443e-05 1.43382e-05 -2.12071e-05 3.37386e-05 -6.63430e-05 -1.28506e-05 -7.30607e-05 3.91554e-05 -2.91810e-05 1.71585e-05 -2.14146e-05 7.11157e-06 -2.32010e-05 -3.12125e-06 -2.51012e-05
-3.18544e-06 3.97780e-06 -5.21427e-06 6.29440e-06 -7.99310e-06 9.41529e-06 -1.25554e-05 1.55738e-05 -2.35282e-05 3.66267e-05 -7.30607e-05 -1.49611e-05 -8.03221e-05 4.08072e-05 -3.37476e-05 1.44989e-05 -2.87298e-05 3.41737e-07 -2.86570e-05 5.83923e-06
3.00973e-06 -3.79911e-06 4.77831e-06 -6.06060e-06 6.96287e-06 -8.97617e-06 1.01499e-05 -1.39737e-05 1.66314e-05 -2.60857e-05 3.91554e-05 -8.03221e-05 -1.79486e-05 -8.90654e-05 3.99519e-05 -4.20475e-05 8.14761e-06 -3.46294e-05 9.65158e-06 3.61220e-06
-2.86958e-06 3.54722e-06 -4.64705e-06 5.40428e-06 -6.89665e-06 7.50026e-06 -1.00506e-05 1.07023e-05 -1.56193e-05 1.73304e-05 -2.91810e-05 4.08072e-05 -8.90654e-05 -2.34481e-05 -1.01563e-04 3.53799e-05 -4.89160e-05 1.80657e-05 -2.31332e-06 6.58146e-05
2.72444e-06 -3.44199e-06 4.22841e-06 -5.42935e-06 5.87343e-06 -7.80064e-06 7.84888e-06 -1.13385e-05 1.08973e-05 -1.77915e-05 1.71585e-05 -3.37476e-05 3.99519e-05 -1.01563e-04 -3.26712e-05 -1.12621e-04 4.71900e-05 -1.72454e-05 7.53033e-05 4.16143e-05
-2.61790e-06 3.19783e-06 -4.24259e-06 4.71068e-06 -6.24430e-06 6.14319e-06 -8.89842e-06 7.84193e-06 -1.31361e-05 1.02320e-05 -2.14146e-05 1.44989e-05 -4.20475e-05 3.53799e-05 -1.12621e-04 -2.54739e-05 -8.49796e-05 1.06597e-04 2.61120e-05 6.55278e-05
2.48917e-06 -3.16800e-06 3.76579e-06 -5.02226e-06 4.97511e-06 -7.22562e-06 6.05889e-06 -1.04828e-05 6.98954e-06 -1.63537e-05 7.11157e-06 -2.87298e-05 8.14761e-06 -4.89160e-05 4.71900e-05 -8.49796e-05 2.94138e-05 -4.56144e-05 9.86290e-05 -4.50627e-05
-2.41148e-06 2.89689e-06 -3.96177e-06 4.08390e-06 -5.92895e-06 4.88524e-06 -8.66272e-06 5.14857e-06 -1.34449e-05 3.72887e-06 -2.32010e-05 3.41737e-07 -3.46294e-05 1.80657e-05 -1.72454e-05 1.06597e-04 -4.56144e-05 1.68057e-05 -1.21165e-04 4.61563e-05
2.28853e-06 -2.96015e-06 3.33144e-06 -4.82510e-06 4.04258e-06 -7.25062e-06 3.99296e-06 -1.14228e-05 1.89139e-06 -1.99523e-05 -3.12125e-06 -2.86570e-05 9.65158e-06 -2.31332e-06 7.53033e-05 2.61120e-05 9.86290e-05 -1.21165e-04 -4.03757e-05 -1.04733e-04
-2.24072e-06 2.61415e-06 -3.81205e-06 3.39165e-06 -6.04841e-06 3.22579e-06 -9.82605e-06 8.30763e-07 -1.76196e-05 -4.87658e-06 -2.51012e-05 5.83923e-06 3.61220e-06 6.58146e-05 4.16143e-05 6.55278e-05 -4.50627e-05 4.61563e-05 -1.04733e-04 1.32650e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_85-86.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.46520e-06 -9.98546e-06 7.33375e-06 -5.79614e-06 4.90746e-06 -4.31459e-06 3.87892e-06 -3.54300e-06 3.26856e-06 -3.04485e-06 2.84848e-06 -2.68630e-06 2.53422e-06 -2.41070e-06 2.28546e-06 -2.19018e-06 2.08009e-06 -2.00849e-06 1.90499e-06 -1.85696e-06
-9.98546e-06 2.04315e-06 -1.37288e-05 9.34538e-06 -7.05865e-06 5.86670e-06 -5.12483e-06 4.58628e-06 -4.19505e-06 3.85589e-06 -3.61164e-06 3.35844e-06 -3.19692e-06 2.98489e-06 -2.88346e-06 2.68251e-06 -2.64023e-06 2.42354e-06 -2.45162e-06 2.18441e-06
7.33375e-06 -1.37288e-05 1.44398e-06 -1.89789e-05 1.22520e-05 -8.94496e-06 7.28578e-06 -6.30997e-06 5.58981e-06 -5.11817e-06 4.65849e-06 -4.39692e-06 4.03361e-06 -3.90016e-06 3.56004e-06 -3.54060e-06 3.16519e-06 -3.28266e-06 2.80194e-06 -3.12626e-06
-5.79614e-06 9.34538e-06 -1.89789e-05 1.02023e-06 -2.42507e-05 1.51122e-05 -1.07685e-05 8.60645e-06 -7.40643e-06 6.47287e-06 -5.94823e-06 5.33031e-06 -5.09877e-06 4.56618e-06 -4.54057e-06 3.97586e-06 -4.16786e-06 3.45369e-06 -3.95966e-06 2.90117e-06
4.90746e-06 -7.05865e-06 1.22520e-05 -2.42507e-05 6.36299e-07 -2.95243e-05 1.79361e-05 -1.25665e-05 9.86516e-06 -8.46651e-06 7.27589e-06 -6.74539e-06 5.90276e-06 -5.78409e-06 4.97568e-06 -5.19527e-06 4.22586e-06 -4.87576e-06 3.47889e-06 -4.87721e-06
-4.31459e-06 5.86670e-06 -8.94496e-06 1.51122e-05 -2.95243e-05 2.59130e-07 -3.48045e-05 2.07291e-05 -1.43612e-05 1.10745e-05 -9.52520e-06 8.00631e-06 -7.55571e-06 6.37449e-06 -6.51270e-06 5.23611e-06 -5.96197e-06 4.21967e-06 -5.86579e-06 2.96389e-06
3.87892e-06 -5.12483e-06 7.28578e-06 -1.07685e-05 1.79361e-05 -3.48045e-05 -1.25796e-07 -4.00983e-05 2.34890e-05 -1.61731e-05 1.22274e-05 -1.06159e-05 8.64982e-06 -8.42854e-06 6.70705e-06 -7.37503e-06 5.24280e-06 -7.04137e-06 3.65715e-06 -7.70501e-06
-3.54300e-06 4.58628e-06 -6.30997e-06 8.60645e-06 -1.25665e-05 2.07291e-05 -4.00983e-05 -5.30299e-07 -4.54194e-05 2.62015e-05 -1.80287e-05 1.33022e-05 -1.17821e-05 9.16040e-06 -9.45054e-06 6.78641e-06 -8.57304e-06 4.67865e-06 -9.01851e-06 1.52863e-06
3.26856e-06 -4.19505e-06 5.58981e-06 -7.40643e-06 9.86516e-06 -1.43612e-05 2.34890e-05 -4.54194e-05 -9.73674e-07 -5.07908e-05 2.88408e-05 -1.99681e-05 1.42482e-05 -1.31084e-05 9.41767e-06 -1.08255e-05 6.28280e-06 -1.07071e-05 2.49665e-06 -1.34701e-05
-3.04485e-06 3.85589e-06 -5.11817e-06 6.47287e-06 -8.46651e-06 1.10745e-05 -1.61731e-05 2.62015e-05 -5.07908e-05 -1.48461e-06 -5.62507e-05 3.13536e-05 -2.20747e-05 1.49407e-05 -1.48001e-05 9.08258e-06 -1.31660e-05 4.11991e-06 -1.53945e-05 -2.60256e-06
2.84848e-06 -3.61164e-06 4.65849e-06 -5.94823e-06 7.27589e-06 -9.52520e-06 1.22274e-05 -1.80287e-05 2.88408e-05 -5.62507e-05 -2.11831e-06 -6.18820e-05 3.36130e-05 -2.45551e-05 1.50344e-05 -1.74791e-05 7.05667e-06 -1.81213e-05 -1.02642e-06 -2.04015e-05
-2.68630e-06 3.35844e-06 -4.39692e-06 5.33031e-06 -6.74539e-06 8.00631e-06 -1.06159e-05 1.33022e-05 -1.99681e-05 3.13536e-05 -6.18820e-05 -3.00333e-06 -6.78914e-05 3.52697e-05 -2.80370e-05 1.34151e-05 -2.28182e-05 1.99680e-06 -2.33995e-05 2.88749e-06
2.53422e-06 -3.19692e-06 4.03361e-06 -5.09877e-06 5.90276e-06 -7.55571e-06 8.64982e-06 -1.17821e-05 1.42482e-05 -2.20747e-05 3.36130e-05 -6.78914e-05 -4.49063e-06 -7.49100e-05 3.52004e-05 -3.42090e-05 8.72643e-06 -2.84827e-05 6.15330e-06 -3.18197e-06
-2.41070e-06 2.98489e-06 -3.90016e-06 4.56618e-06 -5.78409e-06 6.37449e-06 -8.42854e-06 9.16040e-06 -1.31084e-05 1.49407e-05 -2.45551e-05 3.52697e-05 -7.49100e-05 -7.70687e-06 -8.46336e-05 3.20407e-05 -4.07083e-05 1.33641e-05 -8.31935e-06 4.69405e-05
2.28546e-06 -2.88346e-06 3.56004e-06 -4.54057e-06 4.97568e-06 -6.51270e-06 6.70705e-06 -9.45054e-06 9.41767e-06 -1.48001e-05 1.50344e-05 -2.80370e-05 3.52004e-05 -8.46336e-05 -1.40195e-05 -9.46857e-05 3.82728e-05 -2.11607e-05 5.49986e-05 2.99667e-05
-2.19018e-06 2.68251e-06 -3.54060e-06 3.97586e-06 -5.19527e-06 5.23611e-06 -7.37503e-06 6.78641e-06 -1.08255e-05 9.08258e-06 -1.74791e-05 1.34151e-05 -3.42090e-05 3.20407e-05 -9.46857e-05 -1.09177e-05 -7.85823e-05 8.17197e-05 1.66374e-05 5.86469e-05
2.08009e-06 -2.64023e-06 3.16519e-06 -4.16786e-06 4.22586e-06 -5.96197e-06 5.24280e-06 -8.57304e-06 6.28280e-06 -1.31660e-05 7.05667e-06 -2.28182e-05 8.72643e-06 -4.07083e-05 3.82728e-05 -7.85823e-05 2.94718e-05 -4.41651e-05 8.69732e-05 -3.12383e-05
-2.00849e-06 2.42354e-06 -3.28266e-06 3.45369e-06 -4.87576e-06 4.21967e-06 -7.04137e-06 4.67865e-06 -1.07071e-05 4.11991e-06 -1.81213e-05 1.99680e-06 -2.84827e-05 1.33641e-05 -2.11607e-05 8.17197e-05 -4.41651e-05 3.15997e-05 -9.57094e-05 3.99795e-05
1.90499e-06 -2.45162e-06 2.80194e-06 -3.95966e-06 3.47889e-06 -5.86579e-06 3.65715e-06 -9.01851e-06 2.49665e-06 -1.53945e-05 -1.02642e-06 -2.33995e-05 6.15330e-06 -8.31935e-06 5.49986e-05 1.66374e-05 8.69732e-05 -9.57094e-05 -1.86011e-05 -9.65970e-05
-1.85696e-06 2.18441e-06 -3.12626e-06 2.90117e-06 -4.87721e-06 2.96389e-06 -7.70501e-06 1.52863e-06 -1.34701e-05 -2.60256e-06 -2.04015e-05 2.88749e-06 -3.18197e-06 4.69405e-05 2.99667e-05 5.86469e-05 -3.12383e-05 3.99795e-05 -9.65970e-05 2.31695e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_86-87.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.03755e-06 -8.47326e-06 6.24025e-06 -4.92993e-06 4.16945e-06 -3.66159e-06 3.28823e-06 -2.99975e-06 2.76424e-06 -2.57146e-06 2.40291e-06 -2.26252e-06 2.13210e-06 -2.02457e-06 1.91753e-06 -1.83364e-06 1.74037e-06 -1.67588e-06 1.58946e-06 -1.54356e-06
-8.47326e-06 2.89585e-06 -1.16286e-05 7.94734e-06 -6.00129e-06 4.98187e-06 -4.34585e-06 3.88537e-06 -3.54803e-06 3.25893e-06 -3.04590e-06 2.83161e-06 -2.68791e-06 2.51059e-06 -2.41595e-06 2.25147e-06 -2.20311e-06 2.03082e-06 -2.03538e-06 1.83016e-06
6.24025e-06 -1.16286e-05 3.04320e-06 -1.60672e-05 1.04169e-05 -7.60245e-06 6.18512e-06 -5.34696e-06 4.73410e-06 -4.32395e-06 3.93652e-06 -3.70242e-06 3.40121e-06 -3.27187e-06 2.99683e-06 -2.95664e-06 2.66256e-06 -2.72484e-06 2.36066e-06 -2.57186e-06
-4.92993e-06 7.94734e-06 -1.60672e-05 3.34144e-06 -2.05241e-05 1.28476e-05 -9.14915e-06 7.30580e-06 -6.27124e-06 5.48218e-06 -5.01889e-06 4.50576e-06 -4.28494e-06 3.85452e-06 -3.79718e-06 3.35561e-06 -3.46273e-06 2.92290e-06 -3.25739e-06 2.48287e-06
4.16945e-06 -6.00129e-06 1.04169e-05 -2.05241e-05 3.67413e-06 -2.49817e-05 1.52486e-05 -1.06725e-05 8.37559e-06 -7.16247e-06 6.16504e-06 -5.68235e-06 4.99556e-06 -4.84746e-06 4.21149e-06 -4.32432e-06 3.58861e-06 -4.01669e-06 2.99148e-06 -3.94591e-06
-3.66159e-06 4.98187e-06 -7.60245e-06 1.28476e-05 -2.49817e-05 4.01378e-06 -2.94434e-05 1.76252e-05 -1.21909e-05 9.40626e-06 -8.04874e-06 6.79136e-06 -6.35057e-06 5.40833e-06 -5.43565e-06 4.45768e-06 -4.92436e-06 3.63790e-06 -4.75811e-06 2.68817e-06
3.28823e-06 -4.34585e-06 6.18512e-06 -9.14915e-06 1.52486e-05 -2.94434e-05 4.34865e-06 -3.39146e-05 1.99765e-05 -1.37199e-05 1.03943e-05 -8.95552e-06 7.35268e-06 -7.06022e-06 5.71939e-06 -6.11396e-06 4.52391e-06 -5.73478e-06 3.30654e-06 -6.06256e-06
-2.99975e-06 3.88537e-06 -5.34696e-06 7.30580e-06 -1.06725e-05 1.76252e-05 -3.39146e-05 4.66983e-06 -3.84050e-05 2.22929e-05 -1.52791e-05 1.13250e-05 -9.91433e-06 7.81809e-06 -7.87220e-06 5.85229e-06 -7.01977e-06 4.20118e-06 -7.14200e-06 1.92055e-06
2.76424e-06 -3.54803e-06 4.73410e-06 -6.27124e-06 8.37559e-06 -1.21909e-05 1.99765e-05 -3.84050e-05 4.96338e-06 -4.29311e-05 2.45564e-05 -1.68972e-05 1.21637e-05 -1.09841e-05 8.10626e-06 -8.92447e-06 5.58910e-06 -8.54894e-06 2.79007e-06 -1.02723e-05
-2.57146e-06 3.25893e-06 -4.32395e-06 5.48218e-06 -7.16247e-06 9.40626e-06 -1.37199e-05 2.22929e-05 -4.29311e-05 5.20874e-06 -4.75200e-05 2.67300e-05 -1.86319e-05 1.28257e-05 -1.23034e-05 7.99280e-06 -1.06205e-05 4.21051e-06 -1.18568e-05 -8.96509e-07
2.40291e-06 -3.04590e-06 3.93652e-06 -5.01889e-06 6.16504e-06 -8.04874e-06 1.03943e-05 -1.52791e-05 2.45564e-05 -4.75200e-05 5.36748e-06 -5.22288e-05 2.87274e-05 -2.06223e-05 1.30822e-05 -1.42815e-05 6.74333e-06 -1.41387e-05 5.04513e-07 -1.62433e-05
-2.26252e-06 2.83161e-06 -3.70242e-06 4.50576e-06 -5.68235e-06 6.79136e-06 -8.95552e-06 1.13250e-05 -1.68972e-05 2.67300e-05 -5.22288e-05 5.35198e-06 -5.71968e-05 3.03171e-05 -2.32815e-05 1.21884e-05 -1.81136e-05 3.12689e-06 -1.87556e-05 1.46536e-06
2.13210e-06 -2.68791e-06 3.40121e-06 -4.28494e-06 4.99556e-06 -6.35057e-06 7.35268e-06 -9.91433e-06 1.21637e-05 -1.86319e-05 2.87274e-05 -5.71968e-05 4.92945e-06 -6.28387e-05 3.07480e-05 -2.78158e-05 8.89975e-06 -2.30595e-05 4.25950e-06 -7.01480e-06
-2.02457e-06 2.51059e-06 -3.27187e-06 3.85452e-06 -4.84746e-06 5.40833e-06 -7.06022e-06 7.81809e-06 -1.09841e-05 1.28257e-05 -2.06223e-05 3.03171e-05 -6.28387e-05 3.34635e-06 -7.03664e-05 2.87676e-05 -3.34739e-05 1.04181e-05 -1.14342e-05 3.25701e-05
1.91753e-06 -2.41595e-06 2.99683e-06 -3.79718e-06 4.21149e-06 -5.43565e-06 5.71939e-06 -7.87220e-06 8.10626e-06 -1.23034e-05 1.30822e-05 -2.32815e-05 3.07480e-05 -7.03664e-05 -6.52584e-07 -7.90231e-05 3.16287e-05 -2.24200e-05 3.93870e-05 1.98125e-05
-1.83364e-06 2.25147e-06 -2.95664e-06 3.35561e-06 -4.32432e-06 4.45768e-06 -6.11396e-06 5.85229e-06 -8.92447e-06 7.99280e-06 -1.42815e-05 1.21884e-05 -2.78158e-05 2.87676e-05 -7.90231e-05 2.02171e-07 -7.08981e-05 6.21025e-05 8.39704e-06 5.04974e-05
1.74037e-06 -2.20311e-06 2.66256e-06 -3.46273e-06 3.58861e-06 -4.92436e-06 4.52391e-06 -7.01977e-06 5.58910e-06 -1.06205e-05 6.74333e-06 -1.81136e-05 8.89975e-06 -3.34739e-05 3.16287e-05 -7.08981e-05 2.87241e-05 -4.29396e-05 7.46189e-05 -2.08576e-05
-1.67588e-06 2.03082e-06 -2.72484e-06 2.92290e-06 -4.01669e-06 3.63790e-06 -5.73478e-06 4.20118e-06 -8.54894e-06 4.21051e-06 -1.41387e-05 3.12689e-06 -2.30595e-05 1.04181e-05 -2.24200e-05 6.21025e-05 -4.29396e-05 3.92562e-05 -7.52551e-05 3.61831e-05
1.58946e-06 -2.03538e-06 2.36066e-06 -3.25739e-06 2.99148e-06 -4.75811e-06 3.30654e-06 -7.14200e-06 2.79007e-06 -1.18568e-05 5.04513e-07 -1.87556e-05 4.25950e-06 -1.14342e-05 3.93870e-05 8.39704e-06 7.46189e-05 -7.52551e-05 -1.24358e-06 -8.69256e-05
-1.54356e-06 1.83016e-06 -2.57186e-06 2.48287e-06 -3.94591e-06 2.68817e-06 -6.06256e-06 1.92055e-06 -1.02723e-05 -8.96509e-07 -1.62433e-05 1.46536e-06 -7.01480e-06 3.25701e-05 1.98125e-05 5.04974e-05 -2.08576e-05 3.61831e-05 -8.69256e-05 2.79018e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_87-88.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.53502e-06 -7.14718e-06 5.27437e-06 -4.16210e-06 3.51327e-06 -3.07929e-06 2.75992e-06 -2.51257e-06 2.31064e-06 -2.14461e-06 1.99990e-06 -1.87838e-06 1.76639e-06 -1.67271e-06 1.58100e-06 -1.50712e-06 1.42777e-06 -1.36979e-06 1.29722e-06 -1.25393e-06
-7.14718e-06 3.37082e-06 -9.79038e-06 6.71171e-06 -5.06289e-06 4.19393e-06 -3.65019e-06 3.25723e-06 -2.96694e-06 2.72064e-06 -2.53517e-06 2.35363e-06 -2.22614e-06 2.07747e-06 -1.99005e-06 1.85492e-06 -1.80367e-06 1.66619e-06 -1.65459e-06 1.49677e-06
5.27437e-06 -9.79038e-06 4.01736e-06 -1.35195e-05 8.79440e-06 -6.41029e-06 5.20384e-06 -4.48631e-06 3.96576e-06 -3.61023e-06 3.28373e-06 -3.07535e-06 2.82525e-06 -2.70242e-06 2.47948e-06 -2.42626e-06 2.19560e-06 -2.21866e-06 1.94329e-06 -2.07248e-06
-4.16210e-06 6.71171e-06 -1.35195e-05 4.79306e-06 -1.72644e-05 1.08447e-05 -7.71091e-06 6.14494e-06 -5.25656e-06 4.59083e-06 -4.18394e-06 3.75778e-06 -3.55105e-06 3.20279e-06 -3.12566e-06 2.78035e-06 -2.82693e-06 2.42019e-06 -2.62983e-06 2.06725e-06
3.51327e-06 -5.06289e-06 8.79440e-06 -1.72644e-05 5.59842e-06 -2.10092e-05 1.28709e-05 -8.99065e-06 7.04450e-06 -5.99739e-06 5.16311e-06 -4.72858e-06 4.16874e-06 -4.00560e-06 3.50546e-06 -3.54303e-06 2.98655e-06 -3.25324e-06 2.50643e-06 -3.13848e-06
-3.07929e-06 4.19393e-06 -6.41029e-06 1.08447e-05 -2.10092e-05 6.41059e-06 -2.47564e-05 1.48779e-05 -1.02644e-05 7.91326e-06 -6.73124e-06 5.69165e-06 -5.27250e-06 4.52124e-06 -4.47367e-06 3.72654e-06 -4.00583e-06 3.06249e-06 -3.80071e-06 2.34035e-06
2.75992e-06 -3.65019e-06 5.20384e-06 -7.71091e-06 1.28709e-05 -2.47564e-05 7.22015e-06 -2.85099e-05 1.68658e-05 -1.15443e-05 8.75008e-06 -7.47739e-06 6.17202e-06 -5.84275e-06 4.80021e-06 -5.00074e-06 3.82165e-06 -4.60688e-06 2.88207e-06 -4.71243e-06
-2.51257e-06 3.25723e-06 -4.48631e-06 6.14494e-06 -8.99065e-06 1.48779e-05 -2.85099e-05 8.02040e-06 -3.22766e-05 1.88283e-05 -1.28445e-05 9.54532e-06 -8.25847e-06 6.58408e-06 -6.48157e-06 4.95563e-06 -5.67873e-06 3.65613e-06 -5.59537e-06 2.01040e-06
2.31064e-06 -2.96694e-06 3.96576e-06 -5.25656e-06 7.04450e-06 -1.02644e-05 1.68658e-05 -3.22766e-05 8.80142e-06 -3.60682e-05 2.07530e-05 -1.41851e-05 1.02757e-05 -9.11485e-06 6.87408e-06 -7.28076e-06 4.84659e-06 -6.76234e-06 2.77823e-06 -7.74053e-06
-2.14461e-06 2.72064e-06 -3.61023e-06 4.59083e-06 -5.99739e-06 7.91326e-06 -1.15443e-05 1.88283e-05 -3.60682e-05 9.54870e-06 -3.99036e-05 2.26150e-05 -1.56055e-05 1.08851e-05 -1.01385e-05 6.89661e-06 -8.49953e-06 4.00823e-06 -9.04057e-06 2.24359e-07
1.99990e-06 -2.53517e-06 3.28373e-06 -4.18394e-06 5.16311e-06 -6.73124e-06 8.75008e-06 -1.28445e-05 2.07530e-05 -3.99036e-05 1.02360e-05 -4.38213e-05 2.43565e-05 -1.71977e-05 1.12249e-05 -1.15919e-05 6.17689e-06 -1.09425e-05 1.45567e-06 -1.25962e-05
-1.87838e-06 2.35363e-06 -3.07535e-06 3.75778e-06 -4.72858e-06 5.69165e-06 -7.47739e-06 9.54532e-06 -1.41851e-05 2.26150e-05 -4.38213e-05 1.08046e-05 -4.79134e-05 2.58274e-05 -1.92266e-05 1.08135e-05 -1.42914e-05 3.71385e-06 -1.46881e-05 8.85555e-07
1.76639e-06 -2.22614e-06 2.82525e-06 -3.55105e-06 4.16874e-06 -5.27250e-06 6.17202e-06 -8.25847e-06 1.02757e-05 -1.56055e-05 2.43565e-05 -4.79134e-05 1.11033e-05 -5.24458e-05 2.65416e-05 -2.25158e-05 8.63826e-06 -1.83121e-05 3.26995e-06 -8.61806e-06
-1.67271e-06 2.07747e-06 -2.70242e-06 3.20279e-06 -4.00560e-06 4.52124e-06 -5.84275e-06 6.58408e-06 -9.11485e-06 1.08851e-05 -1.71977e-05 2.58274e-05 -5.24458e-05 1.06446e-05 -5.82460e-05 2.54800e-05 -2.71388e-05 8.50809e-06 -1.23888e-05 2.18666e-05
1.58100e-06 -1.99005e-06 2.47948e-06 -3.12566e-06 3.50546e-06 -4.47367e-06 4.80021e-06 -6.48157e-06 6.87408e-06 -1.01385e-05 1.12249e-05 -1.92266e-05 2.65416e-05 -5.82460e-05 8.40683e-06 -6.53863e-05 2.64789e-05 -2.17332e-05 2.76100e-05 1.15443e-05
-1.50712e-06 1.85492e-06 -2.42626e-06 2.78035e-06 -3.54303e-06 3.72654e-06 -5.00074e-06 4.95563e-06 -7.28076e-06 6.89661e-06 -1.15919e-05 1.08135e-05 -2.25158e-05 2.54800e-05 -6.53863e-05 8.23523e-06 -6.24559e-05 4.68240e-05 1.81395e-06 4.17468e-05
1.42777e-06 -1.80367e-06 2.19560e-06 -2.82693e-06 2.98655e-06 -4.00583e-06 3.82165e-06 -5.67873e-06 4.84659e-06 -8.49953e-06 6.17689e-06 -1.42914e-05 8.63826e-06 -2.71388e-05 2.64789e-05 -6.24559e-05 2.74482e-05 -4.13189e-05 6.21744e-05 -1.34712e-05
-1.36979e-06 1.66619e-06 -2.21866e-06 2.42019e-06 -3.25324e-06 3.06249e-06 -4.60688e-06 3.65613e-06 -6.76234e-06 4.00823e-06 -1.09425e-05 3.71385e-06 -1.83121e-05 8.50809e-06 -2.17332e-05 4.68240e-05 -4.13189e-05 4.16571e-05 -5.91452e-05 3.34966e-05
1.29722e-06 -1.65459e-06 1.94329e-06 -2.62983e-06 2.50643e-06 -3.80071e-06 2.88207e-06 -5.59537e-06 2.77823e-06 -9.04057e-06 1.45567e-06 -1.46881e-05 3.26995e-06 -1.23888e-05 2.76100e-05 1.81395e-06 6.21744e-05 -5.91452e-05 1.17689e-05 -7.60600e-05
-1.25393e-06 1.49677e-06 -2.07248e-06 2.06725e-06 -3.13848e-06 2.34035e-06 -4.71243e-06 2.01040e-06 -7.74053e-06 2.24359e-07 -1.25962e-05 8.85555e-07 -8.61806e-06 2.18666e-05 1.15443e-05 4.17468e-05 -1.34712e-05 3.34966e-05 -7.60600e-05 2.93225e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_88-89.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.99220e-06 -5.99300e-06 4.43269e-06 -3.49501e-06 2.94525e-06 -2.57714e-06 2.30612e-06 -2.09584e-06 1.92424e-06 -1.78266e-06 1.65962e-06 -1.55559e-06 1.46041e-06 -1.37983e-06 1.30208e-06 -1.23798e-06 1.17115e-06 -1.12004e-06 1.05964e-06 -1.02012e-06
-5.99300e-06 3.56510e-06 -8.19441e-06 5.63624e-06 -4.24890e-06 3.51325e-06 -3.05184e-06 2.71907e-06 -2.47154e-06 2.26340e-06 -2.10378e-06 1.95124e-06 -1.83984e-06 1.71616e-06 -1.63736e-06 1.52704e-06 -1.47644e-06 1.36733e-06 -1.34627e-06 1.22552e-06
4.43269e-06 -8.19441e-06 4.52261e-06 -1.13095e-05 7.38318e-06 -5.37747e-06 4.35733e-06 -3.74768e-06 3.30868e-06 -3.00358e-06 2.73037e-06 -2.54766e-06 2.34132e-06 -2.22824e-06 2.04850e-06 -1.98959e-06 1.80961e-06 -1.80714e-06 1.60029e-06 -1.67260e-06
-3.49501e-06 5.63624e-06 -1.13095e-05 5.59021e-06 -1.44381e-05 9.10336e-06 -6.46621e-06 5.14438e-06 -4.38750e-06 3.82941e-06 -3.47630e-06 3.12440e-06 -2.93589e-06 2.65549e-06 -2.56940e-06 2.30075e-06 -2.30724e-06 2.00291e-06 -2.12512e-06 1.72058e-06
2.94525e-06 -4.24890e-06 7.38318e-06 -1.44381e-05 6.68322e-06 -1.75662e-05 1.08041e-05 -7.53655e-06 5.89766e-06 -5.00147e-06 4.30756e-06 -3.92273e-06 3.46848e-06 -3.30313e-06 2.91164e-06 -2.90013e-06 2.48200e-06 -2.63562e-06 2.09700e-06 -2.50067e-06
-2.57714e-06 3.51325e-06 -5.37747e-06 9.10336e-06 -1.75662e-05 7.78272e-06 -2.06955e-05 1.24898e-05 -8.60065e-06 6.62682e-06 -5.60751e-06 4.75200e-06 -4.36501e-06 3.76842e-06 -3.67569e-06 3.10810e-06 -3.25726e-06 2.57176e-06 -3.03944e-06 2.02218e-06
2.30612e-06 -3.05184e-06 4.35733e-06 -6.46621e-06 1.08041e-05 -2.06955e-05 8.88117e-06 -2.38289e-05 1.41612e-05 -9.66763e-06 7.33222e-06 -6.22010e-06 5.16106e-06 -4.82298e-06 4.01574e-06 -4.08533e-06 3.21747e-06 -3.70257e-06 2.49156e-06 -3.67249e-06
-2.09584e-06 2.71907e-06 -3.74768e-06 5.14438e-06 -7.53655e-06 1.24898e-05 -2.38289e-05 9.97353e-06 -2.69711e-05 1.58144e-05 -1.07478e-05 8.00786e-06 -6.85535e-06 5.52213e-06 -5.32555e-06 4.17864e-06 -4.59255e-06 3.15519e-06 -4.39295e-06 1.97071e-06
1.92424e-06 -2.47154e-06 3.30868e-06 -4.38750e-06 5.89766e-06 -8.60065e-06 1.41612e-05 -2.69711e-05 1.10529e-05 -3.01304e-05 1.74411e-05 -1.18551e-05 8.63859e-06 -7.54049e-06 5.80054e-06 -5.93268e-06 4.16821e-06 -5.35719e-06 2.63971e-06 -5.83000e-06
-1.78266e-06 2.26340e-06 -3.00358e-06 3.82941e-06 -5.00147e-06 6.62682e-06 -9.66763e-06 1.58144e-05 -3.01304e-05 1.21091e-05 -3.33195e-05 1.90248e-05 -1.30158e-05 9.18789e-06 -8.33525e-06 5.90424e-06 -6.80669e-06 3.69446e-06 -6.89355e-06 9.56549e-07
1.65962e-06 -2.10378e-06 2.73037e-06 -3.47630e-06 4.30756e-06 -5.60751e-06 7.33222e-06 -1.07478e-05 1.74411e-05 -3.33195e-05 1.31246e-05 -3.65640e-05 2.05277e-05 -1.42894e-05 9.56155e-06 -9.40386e-06 5.53690e-06 -8.47193e-06 2.02660e-06 -9.59653e-06
-1.55559e-06 1.95124e-06 -2.54766e-06 3.12440e-06 -3.92273e-06 4.75200e-06 -6.22010e-06 8.00786e-06 -1.18551e-05 1.90248e-05 -3.65640e-05 1.40610e-05 -3.99235e-05 2.18545e-05 -1.58416e-05 9.45879e-06 -1.12781e-05 3.95531e-06 -1.13274e-05 8.60702e-07
1.46041e-06 -1.83984e-06 2.34132e-06 -2.93589e-06 3.46848e-06 -4.36501e-06 5.16106e-06 -6.85535e-06 8.63859e-06 -1.30158e-05 2.05277e-05 -3.99235e-05 1.48221e-05 -4.35641e-05 2.27018e-05 -1.82089e-05 8.12767e-06 -1.43600e-05 2.88696e-06 -8.78054e-06
-1.37983e-06 1.71616e-06 -2.22824e-06 2.65549e-06 -3.30313e-06 3.76842e-06 -4.82298e-06 5.52213e-06 -7.54049e-06 9.18789e-06 -1.42894e-05 2.18545e-05 -4.35641e-05 1.51033e-05 -4.80247e-05 2.23123e-05 -2.17955e-05 7.31776e-06 -1.19687e-05 1.43199e-05
1.30208e-06 -1.63736e-06 2.04850e-06 -2.56940e-06 2.91164e-06 -3.67569e-06 4.01574e-06 -5.32555e-06 5.80054e-06 -8.33525e-06 9.56155e-06 -1.58416e-05 2.27018e-05 -4.80247e-05 1.41458e-05 -5.37104e-05 2.24489e-05 -1.98622e-05 1.91354e-05 5.15663e-06
-1.23798e-06 1.52704e-06 -1.98959e-06 2.30075e-06 -2.90013e-06 3.10810e-06 -4.08533e-06 4.17864e-06 -5.93268e-06 5.90424e-06 -9.40386e-06 9.45879e-06 -1.82089e-05 2.23123e-05 -5.37104e-05 1.37163e-05 -5.38532e-05 3.52882e-05 -3.08646e-06 3.31752e-05
1.17115e-06 -1.47644e-06 1.80961e-06 -2.30724e-06 2.48200e-06 -3.25726e-06 3.21747e-06 -4.59255e-06 4.16821e-06 -6.80669e-06 5.53690e-06 -1.12781e-05 8.12767e-06 -2.17955e-05 2.24489e-05 -5.38532e-05 2.60149e-05 -3.90998e-05 5.03592e-05 -8.82602e-06
-1.12004e-06 1.36733e-06 -1.80714e-06 2.00291e-06 -2.63562e-06 2.57176e-06 -3.70257e-06 3.15519e-06 -5.35719e-06 3.69446e-06 -8.47193e-06 3.95531e-06 -1.43600e-05 7.31776e-06 -1.98622e-05 3.52882e-05 -3.90998e-05 4.05488e-05 -4.69383e-05 3.11695e-05
1.05964e-06 -1.34627e-06 1.60029e-06 -2.12512e-06 2.09700e-06 -3.03944e-06 2.49156e-06 -4.39295e-06 2.63971e-06 -6.89355e-06 2.02660e-06 -1.13274e-05 2.88696e-06 -1.19687e-05 1.91354e-05 -3.08646e-06 5.03592e-05 -4.69383e-05 2.07683e-05 -6.46848e-05
-1.02012e-06 1.22552e-06 -1.67260e-06 1.72058e-06 -2.50067e-06 2.02218e-06 -3.67249e-06 1.97071e-06 -5.83000e-06 9.56549e-07 -9.59653e-06 8.60702e-07 -8.78054e-06 1.43199e-05 5.15663e-06 3.31752e-05 -8.82602e-06 3.11695e-05 -6.46848e-05 2.90572e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_89-90.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.42387e-06 -4.98134e-06 3.69079e-06 -2.90559e-06 2.44253e-06 -2.13202e-06 1.90325e-06 -1.72541e-06 1.58029e-06 -1.46013e-06 1.35597e-06 -1.26733e-06 1.18674e-06 -1.11774e-06 1.05201e-06 -9.96714e-07 9.40520e-07 -8.95807e-07 8.45541e-07 -8.09976e-07
-4.98134e-06 3.53866e-06 -6.79780e-06 4.68815e-06 -3.52925e-06 2.91034e-06 -2.52112e-06 2.24083e-06 -2.03097e-06 1.85586e-06 -1.71932e-06 1.59156e-06 -1.49495e-06 1.39225e-06 -1.32211e-06 1.23206e-06 -1.18386e-06 1.09720e-06 -1.07094e-06 9.78523e-07
3.69079e-06 -6.79780e-06 4.65699e-06 -9.37647e-06 6.13896e-06 -4.46417e-06 3.60712e-06 -3.09245e-06 2.72417e-06 -2.46413e-06 2.23639e-06 -2.07763e-06 1.90779e-06 -1.80550e-06 1.66070e-06 -1.60049e-06 1.46012e-06 -1.44144e-06 1.28645e-06 -1.31991e-06
-2.90559e-06 4.68815e-06 -9.37647e-06 5.86852e-06 -1.19667e-05 7.56794e-06 -5.36565e-06 4.25711e-06 -3.61678e-06 3.15128e-06 -2.84749e-06 2.55786e-06 -2.38882e-06 2.16341e-06 -2.07512e-06 1.86639e-06 -1.84708e-06 1.62023e-06 -1.68216e-06 1.39363e-06
2.44253e-06 -3.52925e-06 6.13896e-06 -1.19667e-05 7.10171e-06 -1.45564e-05 8.98136e-06 -6.25125e-06 4.87994e-06 -4.11888e-06 3.54438e-06 -3.20776e-06 2.84013e-06 -2.68038e-06 2.37451e-06 -2.33229e-06 2.01937e-06 -2.09521e-06 1.70995e-06 -1.95434e-06
-2.13202e-06 2.91034e-06 -4.46417e-06 7.56794e-06 -1.45564e-05 8.34093e-06 -1.71465e-05 1.03832e-05 -7.13078e-06 5.48404e-06 -4.61292e-06 3.91175e-06 -3.56207e-06 3.08942e-06 -2.97212e-06 2.54242e-06 -2.60328e-06 2.10891e-06 -2.38813e-06 1.68846e-06
1.90325e-06 -2.52112e-06 3.60712e-06 -5.36565e-06 8.98136e-06 -1.71465e-05 9.58017e-06 -1.97391e-05 1.17745e-05 -8.01113e-06 6.07068e-06 -5.10972e-06 4.25344e-06 -3.92488e-06 3.30154e-06 -3.28600e-06 2.65106e-06 -2.92851e-06 2.08785e-06 -2.82088e-06
-1.72541e-06 2.24083e-06 -3.09245e-06 4.25711e-06 -6.25125e-06 1.03832e-05 -1.97391e-05 1.08157e-05 -2.23375e-05 1.31530e-05 -8.89962e-06 6.63634e-06 -5.62061e-06 4.56197e-06 -4.31568e-06 3.45704e-06 -3.66104e-06 2.64891e-06 -3.40425e-06 1.79421e-06
1.58029e-06 -2.03097e-06 2.72417e-06 -3.61678e-06 4.87994e-06 -7.13078e-06 1.17745e-05 -2.23375e-05 1.20426e-05 -2.49472e-05 1.45132e-05 -9.80581e-06 7.17153e-06 -6.16359e-06 4.81565e-06 -4.77275e-06 3.50135e-06 -4.19490e-06 2.36719e-06 -4.34193e-06
-1.46013e-06 1.85586e-06 -2.46413e-06 3.15128e-06 -4.11888e-06 5.48404e-06 -8.01113e-06 1.31530e-05 -2.49472e-05 1.32542e-05 -2.75768e-05 1.58445e-05 -1.07468e-05 7.65311e-06 -6.77657e-06 4.95776e-06 -5.39502e-06 3.26038e-06 -5.20667e-06 1.31675e-06
1.35597e-06 -1.71932e-06 2.23639e-06 -2.84749e-06 3.54438e-06 -4.61292e-06 6.07068e-06 -8.89962e-06 1.45132e-05 -2.75768e-05 1.44389e-05 -3.02429e-05 1.71230e-05 -1.17603e-05 8.02289e-06 -7.55943e-06 4.81025e-06 -6.50762e-06 2.23357e-06 -7.14017e-06
-1.26733e-06 1.59156e-06 -2.07763e-06 2.55786e-06 -3.20776e-06 3.91175e-06 -5.10972e-06 6.63634e-06 -9.80581e-06 1.58445e-05 -3.02429e-05 1.55721e-05 -3.29829e-05 1.82896e-05 -1.29468e-05 8.10005e-06 -8.84180e-06 3.86385e-06 -8.56088e-06 1.01389e-06
1.18674e-06 -1.49495e-06 1.90779e-06 -2.38882e-06 2.84013e-06 -3.56207e-06 4.25344e-06 -5.62061e-06 7.17153e-06 -1.07468e-05 1.71230e-05 -3.29829e-05 1.65942e-05 -3.58978e-05 1.91619e-05 -1.46389e-05 7.36917e-06 -1.10788e-05 2.72357e-06 -7.98539e-06
-1.11774e-06 1.39225e-06 -1.80550e-06 2.16341e-06 -2.68038e-06 3.08942e-06 -3.92488e-06 4.56197e-06 -6.16359e-06 7.65311e-06 -1.17603e-05 1.82896e-05 -3.58978e-05 1.73221e-05 -3.93214e-05 1.92207e-05 -1.72950e-05 6.44374e-06 -1.06525e-05 9.18382e-06
1.05201e-06 -1.32211e-06 1.66070e-06 -2.07512e-06 2.37451e-06 -2.97212e-06 3.30154e-06 -4.31568e-06 4.81565e-06 -6.77657e-06 8.02289e-06 -1.29468e-05 1.91619e-05 -3.93214e-05 1.72352e-05 -4.37137e-05 1.90846e-05 -1.72649e-05 1.31960e-05 6.97083e-07
-9.96714e-07 1.23206e-06 -1.60049e-06 1.86639e-06 -2.33229e-06 2.54242e-06 -3.28600e-06 3.45704e-06 -4.77275e-06 4.95776e-06 -7.55943e-06 8.10005e-06 -1.46389e-05 1.92207e-05 -4.37137e-05 1.69537e-05 -4.54086e-05 2.66721e-05 -6.23087e-06 2.52488e-05
9.40520e-07 -1.18386e-06 1.46012e-06 -1.84708e-06 2.01937e-06 -2.60328e-06 2.65106e-06 -3.66104e-06 3.50135e-06 -5.39502e-06 4.81025e-06 -8.84180e-06 7.36917e-06 -1.72950e-05 1.90846e-05 -4.54086e-05 2.44114e-05 -3.60596e-05 3.95869e-05 -6.24464e-06
-8.95807e-07 1.09720e-06 -1.44144e-06 1.62023e-06 -2.09521e-06 2.10891e-06 -2.92851e-06 2.64891e-06 -4.19490e-06 3.26038e-06 -6.50762e-06 3.86385e-06 -1.10788e-05 6.44374e-06 -1.72649e-05 2.66721e-05 -3.60596e-05 3.72055e-05 -3.77964e-05 2.85033e-05
8.45541e-07 -1.07094e-06 1.28645e-06 -1.68216e-06 1.70995e-06 -2.38813e-06 2.08785e-06 -3.40425e-06 2.36719e-06 -5.20667e-06 2.23357e-06 -8.56088e-06 2.72357e-06 -1.06525e-05 1.31960e-05 -6.23087e-06 3.95869e-05 -3.77964e-05 2.59637e-05 -5.33769e-05
-8.09976e-07 9.78523e-07 -1.31991e-06 1.39363e-06 -1.95434e-06 1.68846e-06 -2.82088e-06 1.79421e-06 -4.34193e-06 1.31675e-06 -7.14017e-06 1.01389e-06 -7.98539e-06 9.18382e-06 6.97083e-07 2.52488e-05 -6.24464e-06 2.85033e-05 -5.33769e-05 2.79538e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m1_Magma_9-10.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.23342e-03 -1.14832e-03 7.79857e-04 -6.05763e-04 4.99620e-04 -4.28099e-04 3.76622e-04 -3.37897e-04 3.07400e-04 -2.82918e-04 2.62389e-04 -2.45295e-04 2.30244e-04 -2.17528e-04 2.05824e-04 -1.95983e-04 1.86472e-04 -1.78669e-04 1.70659e-04 -1.64393e-04
-1.14832e-03 -8.06384e-03 -1.63075e-03 9.81083e-04 -7.30890e-04 5.92485e-04 -5.04402e-04 4.42369e-04 -3.97193e-04 3.61075e-04 -3.33366e-04 3.08789e-04 -2.90050e-04 2.71478e-04 -2.58199e-04 2.43019e-04 -2.33548e-04 2.20312e-04 -2.13809e-04 2.01599e-04
7.79857e-04 -1.63075e-03 -1.28653e-02 -2.27001e-03 1.28288e-03 -9.24760e-04 7.34999e-04 -6.19231e-04 5.38568e-04 -4.82500e-04 4.36292e-04 -4.03659e-04 3.71825e-04 -3.51207e-04 3.26225e-04 -3.13169e-04 2.91493e-04 -2.84080e-04 2.63691e-04 -2.61061e-04
-6.05763e-04 9.81083e-04 -2.27001e-03 -1.76479e-02 -2.91388e-03 1.58373e-03 -1.11414e-03 8.70003e-04 -7.25913e-04 6.24990e-04 -5.58762e-04 5.01114e-04 -4.65091e-04 4.24421e-04 -4.04113e-04 3.70654e-04 -3.60696e-04 3.29794e-04 -3.28060e-04 2.96995e-04
4.99620e-04 -7.30890e-04 1.28288e-03 -2.91388e-03 -2.24227e-02 -3.55915e-03 1.88347e-03 -1.30151e-03 1.00089e-03 -8.28841e-04 7.05843e-04 -6.30729e-04 5.59643e-04 -5.22270e-04 4.70308e-04 -4.53133e-04 4.08088e-04 -4.04885e-04 3.60845e-04 -3.69352e-04
-4.28099e-04 5.92485e-04 -9.24760e-04 1.58373e-03 -3.55915e-03 -2.71941e-02 -4.20523e-03 2.18221e-03 -1.48824e-03 1.12913e-03 -9.30308e-04 7.82995e-04 -7.00980e-04 6.13742e-04 -5.77844e-04 5.11206e-04 -5.00890e-04 4.40047e-04 -4.48290e-04 3.85892e-04
3.76622e-04 -5.04402e-04 7.34999e-04 -1.11414e-03 1.88347e-03 -4.20523e-03 -3.19641e-02 -4.85209e-03 2.47995e-03 -1.67519e-03 1.25525e-03 -1.03165e-03 8.57156e-04 -7.71101e-04 6.64134e-04 -6.33517e-04 5.47765e-04 -5.49126e-04 4.67001e-04 -4.92857e-04
-3.37897e-04 4.42369e-04 -6.19231e-04 8.70003e-04 -1.30151e-03 2.18221e-03 -4.85209e-03 -3.67335e-02 -5.49997e-03 2.77648e-03 -1.86301e-03 1.37930e-03 -1.13384e-03 9.28463e-04 -8.42252e-04 7.10952e-04 -6.90551e-04 5.79992e-04 -5.99369e-04 4.88749e-04
3.07400e-04 -3.97193e-04 5.38568e-04 -7.25913e-04 1.00089e-03 -1.48824e-03 2.47995e-03 -5.49997e-03 -4.15031e-02 -6.14922e-03 3.07151e-03 -2.05231e-03 1.50107e-03 -1.23771e-03 9.96724e-04 -9.15394e-04 7.53910e-04 -7.50212e-04 6.07417e-04 -6.53007e-04
-2.82918e-04 3.61075e-04 -4.82500e-04 6.24990e-04 -8.28841e-04 1.12913e-03 -1.67519e-03 2.77648e-03 -6.14922e-03 -4.62737e-02 -6.80026e-03 3.36460e-03 -2.24371e-03 1.62016e-03 -1.34401e-03 1.06146e-03 -9.91621e-04 7.92357e-04 -8.13730e-04 6.29135e-04
2.62389e-04 -3.33366e-04 4.36292e-04 -5.58762e-04 7.05843e-04 -9.30308e-04 1.25525e-03 -1.86301e-03 3.07151e-03 -6.80026e-03 -5.10456e-02 -7.45362e-03 3.65526e-03 -2.43785e-03 1.73596e-03 -1.45374e-03 1.12190e-03 -1.07206e-03 8.25268e-04 -8.82653e-04
-2.45295e-04 3.08789e-04 -4.03659e-04 5.01114e-04 -6.30729e-04 7.82995e-04 -1.03165e-03 1.37930e-03 -2.05231e-03 3.36460e-03 -7.45362e-03 -5.58197e-02 -8.10990e-03 3.94279e-03 -2.63564e-03 1.84762e-03 -1.56793e-03 1.17693e-03 -1.15819e-03 8.51266e-04
2.30244e-04 -2.90050e-04 3.71825e-04 -4.65091e-04 5.59643e-04 -7.00980e-04 8.57156e-04 -1.13384e-03 1.50107e-03 -2.24371e-03 3.65526e-03 -8.10990e-03 -6.05967e-02 -8.76995e-03 4.22628e-03 -2.83809e-03 1.95396e-03 -1.68804e-03 1.22512e-03 -1.25180e-03
-2.17528e-04 2.71478e-04 -3.51207e-04 4.24421e-04 -5.22270e-04 6.13742e-04 -7.71101e-04 9.28463e-04 -1.23771e-03 1.62016e-03 -2.43785e-03 3.94279e-03 -8.76995e-03 -6.53775e-02 -9.43476e-03 4.50453e-03 -3.04661e-03 2.05352e-03 -1.81581e-03 1.26448e-03
2.05824e-04 -2.58199e-04 3.26225e-04 -4.04113e-04 4.70308e-04 -5.77844e-04 6.64134e-04 -8.42252e-04 9.96724e-04 -1.34401e-03 1.73596e-03 -2.63564e-03 4.22628e-03 -9.43476e-03 -7.01634e-02 -1.01057e-02 4.77603e-03 -3.26293e-03 2.14427e-03 -1.95356e-03
-1.95983e-04 2.43019e-04 -3.13169e-04 3.70654e-04 -4.53133e-04 5.11206e-04 -6.33517e-04 7.10952e-04 -9.15394e-04 1.06146e-03 -1.45374e-03 1.84762e-03 -2.83809e-03 4.50453e-03 -1.01057e-02 -7.49559e-02 -1.07845e-02 5.03876e-03 -3.48934e-03 2.22362e-03
1.86472e-04 -2.33548e-04 2.91493e-04 -3.60696e-04 4.08088e-04 -5.00890e-04 5.47765e-04 -6.90551e-04 7.53910e-04 -9.91621e-04 1.12190e-03 -1.56793e-03 1.95396e-03 -3.04661e-03 4.77603e-03 -1.07845e-02 -7.97572e-02 -1.14735e-02 5.29007e-03 -3.72895e-03
-1.78669e-04 2.20312e-04 -2.84080e-04 3.29794e-04 -4.04885e-04 4.40047e-04 -5.49126e-04 5.79992e-04 -7.50212e-04 7.92357e-04 -1.07206e-03 1.17693e-03 -1.68804e-03 2.05352e-03 -3.26293e-03 5.03876e-03 -1.14735e-02 -8.45697e-02 -1.21758e-02 5.52644e-03
1.70659e-04 -2.13809e-04 2.63691e-04 -3.28060e-04 3.60845e-04 -4.48290e-04 4.67001e-04 -5.99369e-04 6.07417e-04 -8.13730e-04 8.25268e-04 -1.15819e-03 1.22512e-03 -1.81581e-03 2.14427e-03 -3.48934e-03 5.29007e-03 -1.21758e-02 -8.93972e-02 -1.28955e-02
-1.64393e-04 2.01599e-04 -2.61061e-04 2.96995e-04 -3.69352e-04 3.85892e-04 -4.92857e-04 4.88749e-04 -6.53007e-04 6.29135e-04 -8.82653e-04 8.51266e-04 -1.25180e-03 1.26448e-03 -1.95356e-03 2.22362e-03 -3.72895e-03 5.52644e-03 -1.28955e-02 -9.42445e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_0-1.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.21541e-03 1.34964e-03 -8.63108e-04 6.65715e-04 -5.52301e-04 4.76977e-04 -4.22749e-04 3.81610e-04 -3.49205e-04 3.22941e-04 -3.01170e-04 2.82782e-04 -2.67018e-04 2.53318e-04 -2.41288e-04 2.30615e-04 -2.21070e-04 2.12468e-04 -2.04669e-04 1.97550e-04
1.34964e-03 9.60738e-03 1.69014e-03 -9.57987e-04 7.04709e-04 -5.71079e-04 4.86469e-04 -4.27231e-04 3.83029e-04 -3.48570e-04 3.20816e-04 -2.97906e-04 2.78604e-04 -2.62099e-04 2.47763e-04 -2.35213e-04 2.24060e-04 -2.14140e-04 2.05161e-04 -1.97090e-04
-8.63108e-04 1.69014e-03 1.40906e-02 2.27435e-03 -1.22812e-03 8.78577e-04 -6.99500e-04 5.88692e-04 -5.12473e-04 4.56359e-04 -4.13080e-04 3.78486e-04 -3.50149e-04 3.26359e-04 -3.06156e-04 2.88613e-04 -2.73373e-04 2.59785e-04 -2.47827e-04 2.36906e-04
6.65715e-04 -9.57987e-04 2.27435e-03 1.85400e-02 2.86600e-03 -1.50317e-03 1.05430e-03 -8.27669e-04 6.89286e-04 -5.95227e-04 5.26649e-04 -4.74248e-04 4.32623e-04 -3.98807e-04 3.70487e-04 -3.46662e-04 3.25918e-04 -3.08137e-04 2.92122e-04 -2.78316e-04
-5.52301e-04 7.04709e-04 -1.22812e-03 2.86600e-03 2.29754e-02 3.45703e-03 -1.77723e-03 1.22815e-03 -9.53285e-04 7.86852e-04 -6.74688e-04 5.93454e-04 -5.31895e-04 4.83173e-04 -4.43961e-04 4.11094e-04 -3.83794e-04 3.59840e-04 -3.39708e-04 3.21245e-04
4.76977e-04 -5.71079e-04 8.78577e-04 -1.50317e-03 3.45703e-03 2.74046e-02 4.04634e-03 -2.04966e-03 1.40004e-03 -1.07670e-03 8.82000e-04 -7.51654e-04 6.57650e-04 -5.86969e-04 5.31080e-04 -4.86589e-04 4.49101e-04 -4.18509e-04 3.91253e-04 -3.68992e-04
-4.22749e-04 4.86469e-04 -6.99500e-04 1.05430e-03 -1.77723e-03 4.04634e-03 3.18306e-02 4.63402e-03 -2.32064e-03 1.57034e-03 -1.19847e-03 9.75356e-04 -8.26849e-04 7.19957e-04 -6.40253e-04 5.77074e-04 -5.27468e-04 4.85223e-04 -4.51545e-04 4.20833e-04
3.81610e-04 -4.27231e-04 5.88692e-04 -8.27669e-04 1.22815e-03 -2.04966e-03 4.63402e-03 3.62549e-02 5.22037e-03 -2.59048e-03 1.73942e-03 -1.31904e-03 1.06739e-03 -9.00813e-04 7.80881e-04 -6.92311e-04 6.21663e-04 -5.67154e-04 5.19946e-04 -4.83445e-04
-3.49205e-04 3.83029e-04 -5.12473e-04 6.89286e-04 -9.53285e-04 1.40004e-03 -2.32064e-03 5.22037e-03 4.06781e-02 5.80568e-03 -2.85950e-03 1.90757e-03 -1.43880e-03 1.15844e-03 -9.73948e-04 8.40769e-04 -7.43547e-04 6.65194e-04 -6.06047e-04 5.53560e-04
3.22941e-04 -3.48570e-04 4.56359e-04 -5.95227e-04 7.86852e-04 -1.07670e-03 1.57034e-03 -2.59048e-03 5.80568e-03 4.51006e-02 6.39019e-03 -3.12795e-03 2.07502e-03 -1.55802e-03 1.24873e-03 -1.04655e-03 8.99859e-04 -7.94263e-04 7.07851e-04 -6.44525e-04
-3.01170e-04 3.20816e-04 -4.13080e-04 5.26649e-04 -6.74688e-04 8.82000e-04 -1.19847e-03 1.73942e-03 -2.85950e-03 6.39019e-03 4.95225e-02 6.97408e-03 -3.39605e-03 2.24190e-03 -1.67691e-03 1.33843e-03 -1.11883e-03 9.58264e-04 -8.44767e-04 7.49725e-04
2.82782e-04 -2.97906e-04 3.78486e-04 -4.74248e-04 5.93454e-04 -7.51654e-04 9.75356e-04 -1.31904e-03 1.90757e-03 -3.12795e-03 6.97408e-03 5.39439e-02 7.55747e-03 -3.66396e-03 2.40833e-03 -1.79565e-03 1.42757e-03 -1.19107e-03 1.01601e-03 -8.95299e-04
-2.67018e-04 2.78604e-04 -3.50149e-04 4.32623e-04 -5.31895e-04 6.57650e-04 -8.26849e-04 1.06739e-03 -1.43880e-03 2.07502e-03 -3.39605e-03 7.55747e-03 5.83647e-02 8.14046e-03 -3.93182e-03 2.57433e-03 -1.91447e-03 1.51618e-03 -1.26346e-03 1.07303e-03
2.53318e-04 -2.62099e-04 3.26359e-04 -3.98807e-04 4.83173e-04 -5.86969e-04 7.19957e-04 -9.00813e-04 1.15844e-03 -1.55802e-03 2.24190e-03 -3.66396e-03 8.14046e-03 6.27851e-02 8.72305e-03 -4.19983e-03 2.73985e-03 -2.03353e-03 1.60411e-03 -1.33626e-03
-2.41288e-04 2.47763e-04 -3.06156e-04 3.70487e-04 -4.43961e-04 5.31080e-04 -6.40253e-04 7.80881e-04 -9.73948e-04 1.24873e-03 -1.67691e-03 2.40833e-03 -3.93182e-03 8.72305e-03 6.72049e-02 9.30519e-03 -4.46816e-03 2.90477e-03 -2.15309e-03 1.69127e-03
2.30615e-04 -2.35213e-04 2.88613e-04 -3.46662e-04 4.11094e-04 -4.86589e-04 5.77074e-04 -6.92311e-04 8.40769e-04 -1.04655e-03 1.33843e-03 -1.79565e-03 2.57433e-03 -4.19983e-03 9.30519e-03 7.16241e-02 9.88675e-03 -4.73704e-03 3.06895e-03 -2.27343e-03
-2.21070e-04 2.24060e-04 -2.73373e-04 3.25918e-04 -3.83794e-04 4.49101e-04 -5.27468e-04 6.21663e-04 -7.43547e-04 8.99859e-04 -1.11883e-03 1.42757e-03 -1.91447e-03 2.73985e-03 -4.46816e-03 9.88675e-03 7.60423e-02 1.04676e-02 -5.00676e-03 3.23213e-03
2.12468e-04 -2.14140e-04 2.59785e-04 -3.08137e-04 3.59840e-04 -4.18509e-04 4.85223e-04 -5.67154e-04 6.65194e-04 -7.94263e-04 9.58264e-04 -1.19107e-03 1.51618e-03 -2.03353e-03 2.90477e-03 -4.73704e-03 1.04676e-02 8.04595e-02 1.10474e-02 -5.27766e-03
-2.04669e-04 2.05161e-04 -2.47827e-04 2.92122e-04 -3.39708e-04 3.91253e-04 -4.51545e-04 5.19946e-04 -6.06047e-04 7.07851e-04 -8.44767e-04 1.01601e-03 -1.26346e-03 1.60411e-03 -2.15309e-03 3.06895e-03 -5.00676e-03 1.10474e-02 8.48753e-02 1.16258e-02
1.97550e-04 -1.97090e-04 2.36906e-04 -2.78316e-04 3.21245e-04 -3.68992e-04 4.20833e-04 -4.83445e-04 5.53560e-04 -6.44525e-04 7.49725e-04 -8.95299e-04 1.07303e-03 -1.33626e-03 1.69127e-03 -2.27343e-03 3.23213e-03 -5.27766e-03 1.16258e-02 8.92893e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_1-2.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.48588e-03 1.16349e-03 -7.03003e-04 5.27030e-04 -4.32619e-04 3.74007e-04 -3.34340e-04 3.05825e-04 -2.84355e-04 2.67569e-04 -2.54035e-04 2.42829e-04 -2.33345e-04 2.25161e-04 -2.17990e-04 2.11613e-04 -2.05884e-04 2.00676e-04 -1.95912e-04 1.91513e-04
1.16349e-03 9.71875e-03 1.58003e-03 -8.65842e-04 6.25307e-04 -5.02529e-04 4.27394e-04 -3.76442e-04 3.39475e-04 -3.11333e-04 2.89097e-04 -2.71019e-04 2.55956e-04 -2.43183e-04 2.32138e-04 -2.22506e-04 2.13941e-04 -2.06330e-04 1.99412e-04 -1.93190e-04
-7.03003e-04 1.58003e-03 1.41645e-02 2.19032e-03 -1.16026e-03 8.20186e-04 -6.48895e-04 5.44915e-04 -4.74753e-04 4.23992e-04 -3.85447e-04 3.55035e-04 -3.30384e-04 3.09859e-04 -2.92549e-04 2.77564e-04 -2.64616e-04 2.53055e-04 -2.42923e-04 2.33628e-04
5.27030e-04 -8.65842e-04 2.19032e-03 1.85835e-02 2.80197e-03 -1.45391e-03 1.01187e-03 -7.90615e-04 6.57026e-04 -5.67329e-04 5.02692e-04 -4.53836e-04 4.15384e-04 -3.84403e-04 3.58603e-04 -3.37043e-04 3.18298e-04 -3.02330e-04 2.87912e-04 -2.75566e-04
-4.32619e-04 6.25307e-04 -1.16026e-03 2.80197e-03 2.29941e-02 3.40799e-03 -1.74213e-03 1.19779e-03 -9.26441e-04 7.63246e-04 -6.54161e-04 5.75802e-04 -5.16896e-04 4.70586e-04 -4.33572e-04 4.02659e-04 -3.77153e-04 3.54764e-04 -3.36093e-04 3.18883e-04
3.74007e-04 -5.02529e-04 8.20186e-04 -1.45391e-03 3.40799e-03 2.74030e-02 4.00824e-03 -2.02517e-03 1.37872e-03 -1.05746e-03 8.64816e-04 -7.36590e-04 6.44655e-04 -5.75975e-04 5.21922e-04 -4.79161e-04 4.43199e-04 -4.14058e-04 3.88029e-04 -3.66975e-04
-3.34340e-04 4.27394e-04 -6.48895e-04 1.01187e-03 -1.74213e-03 4.00824e-03 3.18123e-02 4.60376e-03 -2.30409e-03 1.55576e-03 -1.18487e-03 9.62905e-04 -8.15803e-04 7.10373e-04 -6.32192e-04 5.70413e-04 -5.22207e-04 4.81149e-04 -4.48689e-04 4.18933e-04
3.05825e-04 -3.76442e-04 5.44915e-04 -7.90615e-04 1.19779e-03 -2.02517e-03 4.60376e-03 3.62227e-02 5.19563e-03 -2.57989e-03 1.72987e-03 -1.30964e-03 1.05842e-03 -8.92713e-04 7.73775e-04 -6.86388e-04 6.16800e-04 -5.63465e-04 5.17177e-04 -4.81746e-04
-2.84355e-04 3.39475e-04 -4.74753e-04 6.57026e-04 -9.26441e-04 1.37872e-03 -2.30409e-03 5.19563e-03 4.06341e-02 5.78475e-03 -2.85341e-03 1.90181e-03 -1.43251e-03 1.15202e-03 -9.68005e-04 8.35447e-04 -7.39175e-04 6.61607e-04 -6.03498e-04 5.51685e-04
2.67569e-04 -3.11333e-04 4.23992e-04 -5.67329e-04 7.63246e-04 -1.05746e-03 1.55576e-03 -2.57989e-03 5.78475e-03 4.50461e-02 6.37183e-03 -3.12529e-03 2.07211e-03 -1.55406e-03 1.24417e-03 -1.04218e-03 8.95804e-04 -7.91016e-04 7.05133e-04 -6.42807e-04
-2.54035e-04 2.89097e-04 -3.85447e-04 5.02692e-04 -6.54161e-04 8.64816e-04 -1.18487e-03 1.72987e-03 -2.85341e-03 6.37183e-03 4.94586e-02 6.95738e-03 -3.39605e-03 2.24117e-03 -1.67472e-03 1.33521e-03 -1.11562e-03 9.55070e-04 -8.42339e-04 7.47571e-04
2.42829e-04 -2.71019e-04 3.55035e-04 -4.53836e-04 5.75802e-04 -7.36590e-04 9.62905e-04 -1.30964e-03 1.90181e-03 -3.12529e-03 6.95738e-03 5.38714e-02 7.54175e-03 -3.66604e-03 2.40926e-03 -1.79480e-03 1.42531e-03 -1.18871e-03 1.01338e-03 -8.93492e-04
-2.33345e-04 2.55956e-04 -3.30384e-04 4.15384e-04 -5.16896e-04 6.44655e-04 -8.15803e-04 1.05842e-03 -1.43251e-03 2.07211e-03 -3.39605e-03 7.54175e-03 5.82842e-02 8.12520e-03 -3.93558e-03 2.57652e-03 -1.91465e-03 1.51455e-03 -1.26176e-03 1.07070e-03
2.25161e-04 -2.43183e-04 3.09859e-04 -3.84403e-04 4.70586e-04 -5.75975e-04 7.10373e-04 -8.92713e-04 1.15202e-03 -1.55406e-03 2.24117e-03 -3.66604e-03 8.12520e-03 6.26970e-02 8.70786e-03 -4.20496e-03 2.74300e-03 -2.03457e-03 1.60288e-03 -1.33507e-03
-2.17990e-04 2.32138e-04 -2.92549e-04 3.58603e-04 -4.33572e-04 5.21922e-04 -6.32192e-04 7.73775e-04 -9.68005e-04 1.24417e-03 -1.67472e-03 2.40926e-03 -3.93558e-03 8.70786e-03 6.71095e-02 9.28977e-03 -4.47448e-03 2.90863e-03 -2.15483e-03 1.69021e-03
2.11613e-04 -2.22506e-04 2.77564e-04 -3.37043e-04 4.02659e-04 -4.79161e-04 5.70413e-04 -6.86388e-04 8.35447e-04 -1.04218e-03 1.33521e-03 -1.79480e-03 2.57652e-03 -4.20496e-03 9.28977e-03 7.15215e-02 9.87084e-03 -4.74439e-03 3.07330e-03 -2.27581e-03
-2.05884e-04 2.13941e-04 -2.64616e-04 3.18298e-04 -3.77153e-04 4.43199e-04 -5.22207e-04 6.16800e-04 -7.39175e-04 8.95804e-04 -1.11562e-03 1.42531e-03 -1.91465e-03 2.74300e-03 -4.47448e-03 9.87084e-03 7.59328e-02 1.04510e-02 -5.01508e-03 3.23675e-03
2.00676e-04 -2.06330e-04 2.53055e-04 -3.02330e-04 3.54764e-04 -4.14058e-04 4.81149e-04 -5.63465e-04 6.61607e-04 -7.91016e-04 9.55070e-04 -1.18871e-03 1.51455e-03 -2.03457e-03 2.90863e-03 -4.74439e-03 1.04510e-02 8.03431e-02 1.10299e-02 -5.28698e-03
-1.95912e-04 1.99412e-04 -2.42923e-04 2.87912e-04 -3.36093e-04 3.88029e-04 -4.48689e-04 5.17177e-04 -6.03498e-04 7.05133e-04 -8.42339e-04 1.01338e-03 -1.26176e-03 1.60288e-03 -2.15483e-03 3.07330e-03 -5.01508e-03 1.10299e-02 8.47519e-02 1.16072e-02
1.91513e-04 -1.93190e-04 2.33628e-04 -2.75566e-04 3.18883e-04 -3.66975e-04 4.18933e-04 -4.81746e-04 5.51685e-04 -6.42807e-04 7.47571e-04 -8.93492e-04 1.07070e-03 -1.33507e-03 1.69021e-03 -2.27581e-03 3.23675e-03 -5.28698e-03 1.16072e-02 8.91589e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_10-11.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.75880e-02 -5.72881e-03 4.83329e-03 -3.95554e-03 3.21674e-03 -2.61855e-03 2.13888e-03 -1.75350e-03 1.44168e-03 -1.18704e-03 9.76988e-04 -8.01972e-04 6.54735e-04 -5.29757e-04 4.22770e-04 -3.30499e-04 2.50335e-04 -1.80282e-04 1.18674e-04 -6.42510e-05
-5.72881e-03 1.47635e-02 -1.60907e-03 1.75027e-03 -1.52249e-03 1.26675e-03 -1.03766e-03 8.43634e-04 -6.82073e-04 5.47900e-04 -4.36148e-04 3.42486e-04 -2.63504e-04 1.96339e-04 -1.38932e-04 8.93824e-05 -4.65359e-05 9.04000e-06 2.36802e-05 -5.26773e-05
4.83329e-03 -1.60907e-03 1.80374e-02 2.84599e-04 4.53089e-04 -5.34786e-04 4.85091e-04 -4.04293e-04 3.21252e-04 -2.45063e-04 1.77904e-04 -1.19831e-04 6.97075e-05 -2.67505e-05 -1.05060e-05 4.24423e-05 -7.05227e-05 9.45836e-05 -1.16119e-04 1.34509e-04
-3.95554e-03 1.75027e-03 2.84599e-04 2.18752e-02 1.72404e-03 -4.81795e-04 1.63496e-04 -6.44375e-05 4.13264e-05 -4.77695e-05 6.52663e-05 -8.64569e-05 1.07447e-04 -1.27548e-04 1.45281e-04 -1.61775e-04 1.75582e-04 -1.88691e-04 1.99152e-04 -2.09538e-04
3.21674e-03 -1.52249e-03 4.53089e-04 1.72404e-03 2.60530e-02 2.88140e-03 -1.19268e-03 6.82675e-04 -4.69480e-04 3.69026e-04 -3.19560e-04 2.94400e-04 -2.82523e-04 2.76525e-04 -2.75108e-04 2.74261e-04 -2.75917e-04 2.76145e-04 -2.78609e-04 2.78591e-04
-2.61855e-03 1.26675e-03 -5.34786e-04 -4.81795e-04 2.88140e-03 3.04468e-02 3.86066e-03 -1.76182e-03 1.08772e-03 -7.81687e-04 6.20161e-04 -5.27713e-04 4.69817e-04 -4.33167e-04 4.06495e-04 -3.89217e-04 3.73975e-04 -3.64862e-04 3.54265e-04 -3.49391e-04
2.13888e-03 -1.03766e-03 4.85091e-04 1.63496e-04 -1.19268e-03 3.86066e-03 3.49764e-02 4.72781e-03 -2.24117e-03 1.41976e-03 -1.03404e-03 8.21364e-04 -6.94137e-04 6.09597e-04 -5.53632e-04 5.10175e-04 -4.80893e-04 4.53696e-04 -4.36950e-04 4.16882e-04
-1.75350e-03 8.43634e-04 -4.04293e-04 -6.44375e-05 6.82675e-04 -1.76182e-03 4.72781e-03 3.95914e-02 5.52377e-03 -2.66309e-03 1.70455e-03 -1.24745e-03 9.89642e-04 -8.33005e-04 7.25514e-04 -6.53949e-04 5.95909e-04 -5.57636e-04 5.19571e-04 -4.97847e-04
1.44168e-03 -6.82073e-04 3.21252e-04 4.13264e-05 -4.69480e-04 1.08772e-03 -2.24117e-03 5.52377e-03 4.42608e-02 6.27381e-03 -3.04778e-03 1.95825e-03 -1.43518e-03 1.13587e-03 -9.53481e-04 8.25088e-04 -7.40867e-04 6.69132e-04 -6.24478e-04 5.75448e-04
-1.18704e-03 5.47900e-04 -2.45063e-04 -4.77695e-05 3.69026e-04 -7.81687e-04 1.41976e-03 -2.66309e-03 6.27381e-03 4.89653e-02 6.99365e-03 -3.40792e-03 2.19109e-03 -1.60575e-03 1.26693e-03 -1.06172e-03 9.13181e-04 -8.18901e-04 7.33197e-04 -6.85012e-04
9.76988e-04 -4.36148e-04 1.77904e-04 6.52663e-05 -3.19560e-04 6.20161e-04 -1.03404e-03 1.70455e-03 -3.04778e-03 6.99365e-03 5.36927e-02 7.69321e-03 -3.75163e-03 2.40954e-03 -1.76489e-03 1.38725e-03 -1.16183e-03 9.92759e-04 -8.91313e-04 7.90185e-04
-8.01972e-04 3.42486e-04 -1.19831e-04 -8.64569e-05 2.94400e-04 -5.27713e-04 8.21364e-04 -1.24745e-03 1.95825e-03 -3.40792e-03 7.69321e-03 5.84354e-02 8.37873e-03 -4.08440e-03 2.61774e-03 -1.91645e-03 1.49953e-03 -1.25684e-03 1.06565e-03 -9.60579e-04
6.54735e-04 -2.63504e-04 6.97075e-05 1.07447e-04 -2.82523e-04 4.69817e-04 -6.94137e-04 9.89642e-04 -1.43518e-03 2.19109e-03 -3.75163e-03 8.37873e-03 6.31881e-02 9.05425e-03 -4.40990e-03 2.81821e-03 -2.06327e-03 1.60541e-03 -1.34908e-03 1.13270e-03
-5.29757e-04 1.96339e-04 -2.67505e-05 -1.27548e-04 2.76525e-04 -4.33167e-04 6.09597e-04 -8.33005e-04 1.13587e-03 -1.60575e-03 2.40954e-03 -4.08440e-03 9.05425e-03 6.79475e-02 9.72218e-03 -4.73089e-03 3.01247e-03 -2.20757e-03 1.70561e-03 -1.44054e-03
4.22770e-04 -1.38932e-04 -1.05060e-05 1.45281e-04 -2.75108e-04 4.06495e-04 -5.53632e-04 7.25514e-04 -9.53481e-04 1.26693e-03 -1.76489e-03 2.61774e-03 -4.40990e-03 9.72218e-03 7.27108e-02 1.03840e-02 -5.04952e-03 3.20117e-03 -2.35131e-03 1.80012e-03
-3.30499e-04 8.93824e-05 4.24423e-05 -1.61775e-04 2.74261e-04 -3.89217e-04 5.10175e-04 -6.53949e-04 8.25088e-04 -1.06172e-03 1.38725e-03 -1.91645e-03 2.81821e-03 -4.73089e-03 1.03840e-02 7.74761e-02 1.10403e-02 -5.36771e-03 3.38423e-03 -2.49656e-03
2.50335e-04 -4.65359e-05 -7.05227e-05 1.75582e-04 -2.75917e-04 3.73975e-04 -4.80893e-04 5.95909e-04 -7.40867e-04 9.13181e-04 -1.16183e-03 1.49953e-03 -2.06327e-03 3.01247e-03 -5.04952e-03 1.10403e-02 8.22414e-02 1.16910e-02 -5.68752e-03 3.56086e-03
-1.80282e-04 9.04000e-06 9.45836e-05 -1.88691e-04 2.76145e-04 -3.64862e-04 4.53696e-04 -5.57636e-04 6.69132e-04 -8.18901e-04 9.92759e-04 -1.25684e-03 1.60541e-03 -2.20757e-03 3.20117e-03 -5.36771e-03 1.16910e-02 8.70049e-02 1.23353e-02 -6.01143e-03
1.18674e-04 2.36802e-05 -1.16119e-04 1.99152e-04 -2.78609e-04 3.54265e-04 -4.36950e-04 5.19571e-04 -6.24478e-04 7.33197e-04 -8.91313e-04 1.06565e-03 -1.34908e-03 1.70561e-03 -2.35131e-03 3.38423e-03 -5.68752e-03 1.23353e-02 9.17640e-02 1.29712e-02
-6.42510e-05 -5.26773e-05 1.34509e-04 -2.09538e-04 2.78591e-04 -3.49391e-04 4.16882e-04 -4.97847e-04 5.75448e-04 -6.85012e-04 7.90185e-04 -9.60579e-04 1.13270e-03 -1.44054e-03 1.80012e-03 -2.49656e-03 3.56086e-03 -6.01143e-03 1.29712e-02 9.65154e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_11-12.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.93402e-02 -6.66263e-03 5.51329e-03 -4.45870e-03 3.59454e-03 -2.90717e-03 2.36334e-03 -1.93105e-03 1.58426e-03 -1.30301e-03 1.07230e-03 -8.80943e-04 7.20538e-04 -5.84777e-04 4.68830e-04 -3.69025e-04 2.82451e-04 -2.06888e-04 1.40495e-04 -8.18865e-05
-6.66263e-03 1.52863e-02 -1.95359e-03 2.00621e-03 -1.71424e-03 1.41208e-03 -1.14943e-03 9.30914e-04 -7.51225e-04 6.03394e-04 -4.81161e-04 3.79298e-04 -2.93789e-04 2.21329e-04 -1.59576e-04 1.06393e-04 -6.04925e-05 2.03770e-05 1.45876e-05 -4.55513e-05
5.51329e-03 -1.95359e-03 1.83209e-02 1.23535e-04 5.78032e-04 -6.31031e-04 5.59105e-04 -4.61527e-04 3.65904e-04 -2.80245e-04 2.05867e-04 -1.42227e-04 8.77147e-05 -4.12763e-05 1.16842e-06 3.30793e-05 -6.31243e-05 8.87999e-05 -1.11757e-04 1.31332e-04
-4.45870e-03 2.00621e-03 1.23535e-04 2.20439e-02 1.65816e-03 -4.23850e-04 1.15929e-04 -2.69494e-05 1.22671e-05 -2.53711e-05 4.79918e-05 -7.31495e-05 9.71757e-05 -1.19703e-04 1.39302e-04 -1.57370e-04 1.72375e-04 -1.86566e-04 1.97844e-04 -2.09037e-04
3.59454e-03 -1.71424e-03 5.78032e-04 1.65816e-03 2.61683e-02 2.86643e-03 -1.16970e-03 6.60244e-04 -4.50879e-04 3.54631e-04 -3.08865e-04 2.86620e-04 -2.77078e-04 2.72790e-04 -2.72805e-04 2.72938e-04 -2.75515e-04 2.76318e-04 -2.79441e-04 2.79719e-04
-2.90717e-03 1.41208e-03 -6.31031e-04 -4.23850e-04 2.86643e-03 3.05401e-02 3.87420e-03 -1.75753e-03 1.07838e-03 -7.72862e-04 6.13372e-04 -5.23168e-04 4.67057e-04 -4.31956e-04 4.06278e-04 -3.89955e-04 3.75194e-04 -3.66725e-04 3.56268e-04 -3.51927e-04
2.36334e-03 -1.14943e-03 5.59105e-04 1.15929e-04 -1.16970e-03 3.87420e-03 3.50634e-02 4.75853e-03 -2.24730e-03 1.41731e-03 -1.03029e-03 8.18493e-04 -6.92834e-04 6.09480e-04 -5.54725e-04 5.11859e-04 -4.83371e-04 4.56279e-04 -4.40156e-04 4.19853e-04
-1.93105e-03 9.30914e-04 -4.61527e-04 -2.69494e-05 6.60244e-04 -1.75753e-03 4.75853e-03 3.96802e-02 5.56592e-03 -2.67544e-03 1.70581e-03 -1.24633e-03 9.88751e-04 -8.33415e-04 7.26780e-04 -6.56364e-04 5.98586e-04 -5.61175e-04 5.22858e-04 -5.01987e-04
1.58426e-03 -7.51225e-04 3.65904e-04 1.22671e-05 -4.50879e-04 1.07838e-03 -2.24730e-03 5.56592e-03 4.43553e-02 6.32444e-03 -3.06416e-03 1.96154e-03 -1.43543e-03 1.13594e-03 -9.54841e-04 8.27018e-04 -7.44097e-04 6.72286e-04 -6.28807e-04 5.79017e-04
-1.30301e-03 6.03394e-04 -2.80245e-04 -2.53711e-05 3.54631e-04 -7.72862e-04 1.41731e-03 -2.67544e-03 6.32444e-03 4.90675e-02 7.05121e-03 -3.42721e-03 2.19555e-03 -1.60675e-03 1.26736e-03 -1.06364e-03 9.15357e-04 -8.22772e-04 7.36479e-04 -6.90067e-04
1.07230e-03 -4.81161e-04 2.05867e-04 4.79918e-05 -3.08865e-04 6.13372e-04 -1.03029e-03 1.70581e-03 -3.06416e-03 7.05121e-03 5.38038e-02 7.75689e-03 -3.77329e-03 2.41463e-03 -1.76633e-03 1.38770e-03 -1.16421e-03 9.94882e-04 -8.95817e-04 7.93293e-04
-8.80943e-04 3.79298e-04 -1.42227e-04 -7.31495e-05 2.86620e-04 -5.23168e-04 8.18493e-04 -1.24633e-03 1.96154e-03 -3.42721e-03 7.75689e-03 5.85558e-02 8.44805e-03 -4.10814e-03 2.62316e-03 -1.91825e-03 1.49972e-03 -1.25971e-03 1.06744e-03 -9.65883e-04
7.20538e-04 -2.93789e-04 8.77147e-05 9.71757e-05 -2.77078e-04 4.67057e-04 -6.92834e-04 9.88751e-04 -1.43543e-03 2.19555e-03 -3.77329e-03 8.44805e-03 6.33182e-02 9.12891e-03 -4.43570e-03 2.82371e-03 -2.06550e-03 1.60509e-03 -1.35262e-03 1.13383e-03
-5.84777e-04 2.21329e-04 -4.12763e-05 -1.19703e-04 2.72790e-04 -4.31956e-04 6.09480e-04 -8.33415e-04 1.13594e-03 -1.60675e-03 2.41463e-03 -4.10814e-03 9.12891e-03 6.80872e-02 9.80194e-03 -4.75880e-03 3.01779e-03 -2.21044e-03 1.70445e-03 -1.44511e-03
4.68830e-04 -1.59576e-04 1.16842e-06 1.39302e-04 -2.72805e-04 4.06278e-04 -5.54725e-04 7.26780e-04 -9.54841e-04 1.26736e-03 -1.76633e-03 2.62316e-03 -4.43570e-03 9.80194e-03 7.28601e-02 1.04686e-02 -5.07978e-03 3.20598e-03 -2.35517e-03 1.79761e-03
-3.69025e-04 1.06393e-04 3.30793e-05 -1.57370e-04 2.72938e-04 -3.89955e-04 5.11859e-04 -6.56364e-04 8.27018e-04 -1.06364e-03 1.38770e-03 -1.91825e-03 2.82371e-03 -4.75880e-03 1.04686e-02 7.76347e-02 1.11294e-02 -5.40067e-03 3.38803e-03 -2.50198e-03
2.82451e-04 -6.04925e-05 -6.31243e-05 1.72375e-04 -2.75515e-04 3.75194e-04 -4.83371e-04 5.98586e-04 -7.44097e-04 9.15357e-04 -1.16421e-03 1.49972e-03 -2.06550e-03 3.01779e-03 -5.07978e-03 1.11294e-02 8.24090e-02 1.17841e-02 -5.72375e-03 3.56285e-03
-2.06888e-04 2.03770e-05 8.87999e-05 -1.86566e-04 2.76318e-04 -3.66725e-04 4.56279e-04 -5.61175e-04 6.72286e-04 -8.22772e-04 9.94882e-04 -1.25971e-03 1.60509e-03 -2.21044e-03 3.20598e-03 -5.40067e-03 1.17841e-02 8.71808e-02 1.24316e-02 -6.05191e-03
1.40495e-04 1.45876e-05 -1.11757e-04 1.97844e-04 -2.79441e-04 3.56268e-04 -4.40156e-04 5.22858e-04 -6.28807e-04 7.36479e-04 -8.95817e-04 1.06744e-03 -1.35262e-03 1.70445e-03 -2.35517e-03 3.38803e-03 -5.72375e-03 1.24316e-02 9.19473e-02 1.30695e-02
-8.18865e-05 -4.55513e-05 1.31332e-04 -2.09037e-04 2.79719e-04 -3.51927e-04 4.19853e-04 -5.01987e-04 5.79017e-04 -6.90067e-04 7.93293e-04 -9.65883e-04 1.13383e-03 -1.44511e-03 1.79761e-03 -2.50198e-03 3.56285e-03 -6.05191e-03 1.30695e-02 9.67044e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_12-13.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.11128e-02 -7.58507e-03 6.16876e-03 -4.93297e-03 3.94368e-03 -3.16938e-03 2.56435e-03 -2.08815e-03 1.70914e-03 -1.40371e-03 1.15443e-03 -9.48497e-04 7.76436e-04 -6.31186e-04 5.07386e-04 -4.00995e-04 3.08830e-04 -2.28476e-04 1.57935e-04 -9.57086e-05
-7.58507e-03 1.57787e-02 -2.27357e-03 2.23801e-03 -1.88378e-03 1.53776e-03 -1.24415e-03 1.00356e-03 -8.07871e-04 6.48201e-04 -5.17027e-04 4.08259e-04 -3.17317e-04 2.40490e-04 -1.75181e-04 1.19040e-04 -7.06679e-05 2.84394e-05 8.32264e-06 -4.08550e-05
6.16876e-03 -2.27357e-03 1.85665e-02 -1.49128e-05 6.83234e-04 -7.10108e-04 6.18323e-04 -5.06100e-04 3.99765e-04 -3.06239e-04 2.25999e-04 -1.57935e-04 9.99983e-05 -5.08947e-05 8.62725e-06 2.73386e-05 -5.88409e-05 8.56893e-05 -1.09679e-04 1.30093e-04
-4.93297e-03 2.23801e-03 -1.49128e-05 2.21754e-02 1.60904e-03 -3.79866e-04 8.03641e-05 1.84542e-07 -7.89920e-06 -1.05787e-05 3.72048e-05 -6.53746e-05 9.16188e-05 -1.15881e-04 1.36752e-04 -1.55893e-04 1.71663e-04 -1.86561e-04 1.98320e-04 -2.10040e-04
3.94368e-03 -1.88378e-03 6.83234e-04 1.60904e-03 2.62486e-02 2.86261e-03 -1.15573e-03 6.45666e-04 -4.39192e-04 3.46271e-04 -3.03387e-04 2.83309e-04 -2.75446e-04 2.72289e-04 -2.73247e-04 2.73934e-04 -2.77072e-04 2.78126e-04 -2.81645e-04 2.81966e-04
-3.16938e-03 1.53776e-03 -7.10108e-04 -3.79866e-04 2.86261e-03 3.05994e-02 3.89451e-03 -1.75854e-03 1.07384e-03 -7.68473e-04 6.10573e-04 -5.22136e-04 4.67321e-04 -4.33326e-04 4.08232e-04 -3.92518e-04 3.77922e-04 -3.69848e-04 3.59284e-04 -3.55298e-04
2.56435e-03 -1.24415e-03 6.18323e-04 8.03641e-05 -1.15573e-03 3.89451e-03 3.51163e-02 4.79284e-03 -2.25607e-03 1.41752e-03 -1.02923e-03 8.18179e-04 -6.93852e-04 6.11374e-04 -5.57533e-04 5.14956e-04 -4.87028e-04 4.59796e-04 -4.44130e-04 4.23372e-04
-2.08815e-03 1.00356e-03 -5.06100e-04 1.84542e-07 6.45666e-04 -1.75854e-03 4.79284e-03 3.97333e-02 5.60939e-03 -2.68851e-03 1.70820e-03 -1.24669e-03 9.89419e-04 -8.35314e-04 7.29341e-04 -6.59895e-04 6.02147e-04 -5.65446e-04 5.26648e-04 -5.06547e-04
1.70914e-03 -8.07871e-04 3.99765e-04 -7.89920e-06 -4.39192e-04 1.07384e-03 -2.25607e-03 5.60939e-03 4.44120e-02 6.37474e-03 -3.07988e-03 1.96486e-03 -1.43629e-03 1.13685e-03 -9.57116e-04 8.29746e-04 -7.48034e-04 6.75926e-04 -6.33552e-04 5.82761e-04
-1.40371e-03 6.48201e-04 -3.06239e-04 -1.05787e-05 3.46271e-04 -7.68473e-04 1.41752e-03 -2.68851e-03 6.37474e-03 4.91294e-02 7.10721e-03 -3.44479e-03 2.19920e-03 -1.60774e-03 1.26813e-03 -1.06608e-03 9.17955e-04 -8.27060e-04 7.39939e-04 -6.95329e-04
1.15443e-03 -5.17027e-04 2.25999e-04 3.72048e-05 -3.03387e-04 6.10573e-04 -1.02923e-03 1.70820e-03 -3.07988e-03 7.10721e-03 5.38716e-02 7.81806e-03 -3.79243e-03 2.41830e-03 -1.76730e-03 1.38809e-03 -1.16682e-03 9.97132e-04 -9.00550e-04 7.96324e-04
-9.48497e-04 4.08259e-04 -1.57935e-04 -6.53746e-05 2.83309e-04 -5.22136e-04 8.18179e-04 -1.24669e-03 1.96486e-03 -3.44479e-03 7.81806e-03 5.86297e-02 8.51410e-03 -4.12874e-03 2.62663e-03 -1.91925e-03 1.49955e-03 -1.26262e-03 1.06911e-03 -9.71318e-04
7.76436e-04 -3.17317e-04 9.99983e-05 9.16188e-05 -2.75446e-04 4.67321e-04 -6.93852e-04 9.89419e-04 -1.43629e-03 2.19920e-03 -3.79243e-03 8.51410e-03 6.33984e-02 9.19965e-03 -4.45780e-03 2.82681e-03 -2.06667e-03 1.60411e-03 -1.35611e-03 1.13461e-03
-6.31186e-04 2.40490e-04 -5.08947e-05 -1.15881e-04 2.72289e-04 -4.33326e-04 6.11374e-04 -8.35314e-04 1.13685e-03 -1.60774e-03 2.41830e-03 -4.12874e-03 9.19965e-03 6.81735e-02 9.87720e-03 -4.78258e-03 3.02030e-03 -2.21208e-03 1.70237e-03 -1.44963e-03
5.07386e-04 -1.75181e-04 8.62725e-06 1.36752e-04 -2.73247e-04 4.08232e-04 -5.57533e-04 7.29341e-04 -9.57116e-04 1.26813e-03 -1.76730e-03 2.62663e-03 -4.45780e-03 9.87720e-03 7.29524e-02 1.05482e-02 -5.10553e-03 3.20758e-03 -2.35774e-03 1.79389e-03
-4.00995e-04 1.19040e-04 2.73386e-05 -1.55893e-04 2.73934e-04 -3.92518e-04 5.14956e-04 -6.59895e-04 8.29746e-04 -1.06608e-03 1.38809e-03 -1.91925e-03 2.82681e-03 -4.78258e-03 1.05482e-02 7.77327e-02 1.12130e-02 -5.42886e-03 3.38819e-03 -2.50617e-03
3.08830e-04 -7.06679e-05 -5.88409e-05 1.71663e-04 -2.77072e-04 3.77922e-04 -4.87028e-04 6.02147e-04 -7.48034e-04 9.17955e-04 -1.16682e-03 1.49955e-03 -2.06667e-03 3.02030e-03 -5.10553e-03 1.12130e-02 8.25123e-02 1.18711e-02 -5.75508e-03 3.56066e-03
-2.28476e-04 2.84394e-05 8.56893e-05 -1.86561e-04 2.78126e-04 -3.69848e-04 4.59796e-04 -5.65446e-04 6.75926e-04 -8.27060e-04 9.97132e-04 -1.26262e-03 1.60411e-03 -2.21208e-03 3.20758e-03 -5.42886e-03 1.18711e-02 8.72886e-02 1.25211e-02 -6.08754e-03
1.57935e-04 8.32264e-06 -1.09679e-04 1.98320e-04 -2.81645e-04 3.59284e-04 -4.44130e-04 5.26648e-04 -6.33552e-04 7.39939e-04 -9.00550e-04 1.06911e-03 -1.35611e-03 1.70237e-03 -2.35774e-03 3.38819e-03 -5.75508e-03 1.25211e-02 9.20585e-02 1.31600e-02
-9.57086e-05 -4.08550e-05 1.30093e-04 -2.10040e-04 2.81966e-04 -3.55298e-04 4.23372e-04 -5.06547e-04 5.82761e-04 -6.95329e-04 7.96324e-04 -9.71318e-04 1.13461e-03 -1.44963e-03 1.79389e-03 -2.50617e-03 3.56066e-03 -6.08754e-03 1.31600e-02 9.68169e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_13-14.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.29023e-02 -8.49308e-03 6.79782e-03 -5.37766e-03 4.26434e-03 -3.40596e-03 2.74301e-03 -2.22603e-03 1.81758e-03 -1.49033e-03 1.22446e-03 -1.00563e-03 8.23309e-04 -6.69750e-04 5.39103e-04 -4.26988e-04 3.29971e-04 -2.45465e-04 1.71335e-04 -1.05987e-04
-8.49308e-03 1.62403e-02 -2.56847e-03 2.44595e-03 -2.03189e-03 1.64481e-03 -1.32298e-03 1.06276e-03 -8.53139e-04 6.83367e-04 -5.44688e-04 4.30207e-04 -3.34826e-04 2.54465e-04 -1.86308e-04 1.27810e-04 -7.74823e-05 3.35848e-05 4.58845e-06 -3.83466e-05
6.79782e-03 -2.56847e-03 1.87759e-02 -1.31555e-04 7.69837e-04 -7.73291e-04 6.64044e-04 -5.39272e-04 4.24011e-04 -3.24116e-04 2.39259e-04 -1.67807e-04 1.07303e-04 -5.62562e-05 1.24353e-05 2.47312e-05 -5.72517e-05 8.48945e-05 -1.09587e-04 1.30542e-04
-5.37766e-03 2.44595e-03 -1.31555e-04 2.22731e-02 1.57538e-03 -3.48489e-04 5.54994e-05 1.81825e-05 -2.02934e-05 -2.37654e-06 3.19962e-05 -6.23265e-05 9.00686e-05 -1.15465e-04 1.37094e-04 -1.56880e-04 1.73047e-04 -1.88338e-04 2.00298e-04 -2.12314e-04
4.26434e-03 -2.03189e-03 7.69837e-04 1.57538e-03 2.62978e-02 2.86865e-03 -1.14957e-03 6.37846e-04 -4.33428e-04 3.43046e-04 -3.02316e-04 2.83745e-04 -2.76991e-04 2.74465e-04 -2.75950e-04 2.76829e-04 -2.80226e-04 2.81261e-04 -2.84964e-04 2.85118e-04
-3.40596e-03 1.64481e-03 -7.73291e-04 -3.48489e-04 2.86865e-03 3.06289e-02 3.92055e-03 -1.76392e-03 1.07330e-03 -7.67781e-04 6.11093e-04 -5.24009e-04 4.70064e-04 -4.36797e-04 4.11937e-04 -3.96539e-04 3.81837e-04 -3.73959e-04 3.63083e-04 -3.59322e-04
2.74301e-03 -1.32298e-03 6.64044e-04 5.54994e-05 -1.14957e-03 3.92055e-03 3.51391e-02 4.83001e-03 -2.26683e-03 1.41983e-03 -1.03036e-03 8.19956e-04 -6.96757e-04 6.14888e-04 -5.61707e-04 5.19155e-04 -4.91594e-04 4.64009e-04 -4.48681e-04 4.27282e-04
-2.22603e-03 1.06276e-03 -5.39272e-04 1.81825e-05 6.37846e-04 -1.76392e-03 4.83001e-03 3.97554e-02 5.65373e-03 -2.70190e-03 1.71137e-03 -1.24821e-03 9.91346e-04 -8.38415e-04 7.32925e-04 -6.64295e-04 6.06365e-04 -5.70260e-04 5.30781e-04 -5.11408e-04
1.81758e-03 -8.53139e-04 4.24011e-04 -2.02934e-05 -4.33428e-04 1.07330e-03 -2.26683e-03 5.65373e-03 4.44358e-02 6.42450e-03 -3.09474e-03 1.96805e-03 -1.43761e-03 1.13844e-03 -9.60129e-04 8.33088e-04 -7.52511e-04 6.79902e-04 -6.38598e-04 5.86577e-04
-1.49033e-03 6.83367e-04 -3.24116e-04 -2.37654e-06 3.43046e-04 -7.67781e-04 1.41983e-03 -2.70190e-03 6.42450e-03 4.91559e-02 7.16166e-03 -3.46064e-03 2.20204e-03 -1.60868e-03 1.26918e-03 -1.06895e-03 9.20870e-04 -8.31677e-04 7.43487e-04 -7.00739e-04
1.22446e-03 -5.44688e-04 2.39259e-04 3.19962e-05 -3.02316e-04 6.11093e-04 -1.03036e-03 1.71137e-03 -3.09474e-03 7.16166e-03 5.39013e-02 7.87689e-03 -3.80917e-03 2.42064e-03 -1.76787e-03 1.38845e-03 -1.16967e-03 9.99467e-04 -9.05480e-04 7.99214e-04
-1.00563e-03 4.30207e-04 -1.67807e-04 -6.23265e-05 2.83745e-04 -5.24009e-04 8.19956e-04 -1.24821e-03 1.96805e-03 -3.46064e-03 7.87689e-03 5.86628e-02 8.57718e-03 -4.14640e-03 2.62836e-03 -1.91960e-03 1.49908e-03 -1.26564e-03 1.07065e-03 -9.76888e-04
8.23309e-04 -3.34826e-04 1.07303e-04 9.00686e-05 -2.76991e-04 4.70064e-04 -6.96757e-04 9.91346e-04 -1.43761e-03 2.20204e-03 -3.80917e-03 8.57718e-03 6.34346e-02 9.26687e-03 -4.47654e-03 2.82779e-03 -2.06702e-03 1.60262e-03 -1.35965e-03 1.13502e-03
-6.69750e-04 2.54465e-04 -5.62562e-05 -1.15465e-04 2.74465e-04 -4.36797e-04 6.14888e-04 -8.38415e-04 1.13844e-03 -1.60868e-03 2.42064e-03 -4.14640e-03 9.26687e-03 6.82128e-02 9.94845e-03 -4.80263e-03 3.02033e-03 -2.21279e-03 1.69951e-03 -1.45425e-03
5.39103e-04 -1.86308e-04 1.24353e-05 1.37094e-04 -2.75950e-04 4.11937e-04 -5.61707e-04 7.32925e-04 -9.60129e-04 1.26918e-03 -1.76787e-03 2.62836e-03 -4.47654e-03 9.94845e-03 7.29946e-02 1.06232e-02 -5.12725e-03 3.20634e-03 -2.35937e-03 1.78912e-03
-4.26988e-04 1.27810e-04 2.47312e-05 -1.56880e-04 2.76829e-04 -3.96539e-04 5.19155e-04 -6.64295e-04 8.33088e-04 -1.06895e-03 1.38845e-03 -1.91960e-03 2.82779e-03 -4.80263e-03 1.06232e-02 7.77773e-02 1.12915e-02 -5.45284e-03 3.38510e-03 -2.50956e-03
3.29971e-04 -7.74823e-05 -5.72517e-05 1.73047e-04 -2.80226e-04 3.81837e-04 -4.91594e-04 6.06365e-04 -7.52511e-04 9.20870e-04 -1.16967e-03 1.49908e-03 -2.06702e-03 3.02033e-03 -5.12725e-03 1.12915e-02 8.25587e-02 1.19526e-02 -5.78215e-03 3.55469e-03
-2.45465e-04 3.35848e-05 8.48945e-05 -1.88338e-04 2.81261e-04 -3.73959e-04 4.64009e-04 -5.70260e-04 6.79902e-04 -8.31677e-04 9.99467e-04 -1.26564e-03 1.60262e-03 -2.21279e-03 3.20634e-03 -5.45284e-03 1.19526e-02 8.73361e-02 1.26045e-02 -6.11908e-03
1.71335e-04 4.58845e-06 -1.09587e-04 2.00298e-04 -2.84964e-04 3.63083e-04 -4.48681e-04 5.30781e-04 -6.38598e-04 7.43487e-04 -9.05480e-04 1.07065e-03 -1.35965e-03 1.69951e-03 -2.35937e-03 3.38510e-03 -5.78215e-03 1.26045e-02 9.21056e-02 1.32434e-02
-1.05987e-04 -3.83466e-05 1.30542e-04 -2.12314e-04 2.85118e-04 -3.59322e-04 4.27282e-04 -5.11408e-04 5.86577e-04 -7.00739e-04 7.99214e-04 -9.76888e-04 1.13502e-03 -1.45425e-03 1.78912e-03 -2.50956e-03 3.55469e-03 -6.11908e-03 1.32434e-02 9.68614e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_14-15.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.47092e-02 -9.38663e-03 7.40073e-03 -5.79362e-03 4.55787e-03 -3.61852e-03 2.90103e-03 -2.34637e-03 1.91115e-03 -1.56430e-03 1.28369e-03 -1.05347e-03 8.62146e-04 -7.01329e-04 5.64722e-04 -4.47642e-04 3.46428e-04 -2.58335e-04 1.81107e-04 -1.13062e-04
-9.38663e-03 1.66705e-02 -2.83913e-03 2.63118e-03 -2.15994e-03 1.73472e-03 -1.38738e-03 1.10987e-03 -8.88288e-04 7.10021e-04 -5.65151e-04 4.46029e-04 -3.47092e-04 2.63930e-04 -1.93541e-04 1.33209e-04 -8.13768e-05 3.61984e-05 3.05174e-06 -3.77458e-05
7.40073e-03 -2.83913e-03 1.89491e-02 -2.28060e-04 8.39496e-04 -8.22185e-04 6.97776e-04 -5.62425e-04 4.39889e-04 -3.34989e-04 2.46630e-04 -1.72704e-04 1.10385e-04 -5.80187e-05 1.31640e-05 2.47605e-05 -5.79227e-05 8.60368e-05 -1.11154e-04 1.32401e-04
-5.79362e-03 2.63118e-03 -2.28060e-04 2.23368e-02 1.55524e-03 -3.28037e-04 3.98452e-05 2.83716e-05 -2.60975e-05 2.84195e-07 3.14394e-05 -6.31909e-05 9.18122e-05 -1.17833e-04 1.39789e-04 -1.59861e-04 1.76116e-04 -1.91540e-04 2.03465e-04 -2.15592e-04
4.55787e-03 -2.15994e-03 8.39496e-04 1.55524e-03 2.63152e-02 2.88270e-03 -1.14975e-03 6.35540e-04 -4.32508e-04 3.44007e-04 -3.04811e-04 2.87184e-04 -2.81060e-04 2.78747e-04 -2.80416e-04 2.81188e-04 -2.84600e-04 2.85391e-04 -2.89111e-04 2.88925e-04
-3.61852e-03 1.73472e-03 -8.22185e-04 -3.28037e-04 2.88270e-03 3.06273e-02 3.95068e-03 -1.77245e-03 1.07576e-03 -7.69946e-04 6.14191e-04 -5.28128e-04 4.74702e-04 -4.41852e-04 4.16939e-04 -4.01625e-04 3.86595e-04 -3.78757e-04 3.67399e-04 -3.63775e-04
2.90103e-03 -1.38738e-03 6.97776e-04 3.98452e-05 -1.14975e-03 3.95068e-03 3.51301e-02 4.86861e-03 -2.27858e-03 1.42346e-03 -1.03304e-03 8.23251e-04 -7.01039e-04 6.19563e-04 -5.66841e-04 5.24095e-04 -4.96752e-04 4.68639e-04 -4.53570e-04 4.31370e-04
-2.34637e-03 1.10987e-03 -5.62425e-04 2.83716e-05 6.35540e-04 -1.77245e-03 4.86861e-03 3.97436e-02 5.69767e-03 -2.71482e-03 1.71474e-03 -1.25041e-03 9.94092e-04 -8.42321e-04 7.37169e-04 -6.69237e-04 6.10946e-04 -5.75363e-04 5.35026e-04 -5.16383e-04
1.91115e-03 -8.88288e-04 4.39889e-04 -2.60975e-05 -4.32508e-04 1.07576e-03 -2.27858e-03 5.69767e-03 4.44232e-02 6.47258e-03 -3.10808e-03 1.97065e-03 -1.43900e-03 1.14036e-03 -9.63561e-04 8.36747e-04 -7.57266e-04 6.83967e-04 -6.43741e-04 5.90275e-04
-1.56430e-03 7.10021e-04 -3.34989e-04 2.84195e-07 3.44007e-04 -7.69946e-04 1.42346e-03 -2.71482e-03 6.47258e-03 4.91432e-02 7.21349e-03 -3.47420e-03 2.20371e-03 -1.60928e-03 1.27021e-03 -1.07200e-03 9.23851e-04 -8.36405e-04 7.46912e-04 -7.06141e-04
1.28369e-03 -5.65151e-04 2.46630e-04 3.14394e-05 -3.04811e-04 6.14191e-04 -1.03304e-03 1.71474e-03 -3.10808e-03 7.21349e-03 5.38886e-02 7.93234e-03 -3.82301e-03 2.42135e-03 -1.76782e-03 1.38854e-03 -1.17253e-03 1.00167e-03 -9.10436e-04 8.01783e-04
-1.05347e-03 4.46029e-04 -1.72704e-04 -6.31909e-05 2.87184e-04 -5.28128e-04 8.23251e-04 -1.25041e-03 1.97065e-03 -3.47420e-03 7.93234e-03 5.86500e-02 8.63626e-03 -4.16068e-03 2.62809e-03 -1.91912e-03 1.49815e-03 -1.26860e-03 1.07185e-03 -9.82461e-04
8.62146e-04 -3.47092e-04 1.10385e-04 9.18122e-05 -2.81060e-04 4.74702e-04 -7.01039e-04 9.94092e-04 -1.43900e-03 2.20371e-03 -3.82301e-03 8.63626e-03 6.34215e-02 9.32955e-03 -4.49150e-03 2.82645e-03 -2.06641e-03 1.60043e-03 -1.36312e-03 1.13488e-03
-7.01329e-04 2.63930e-04 -5.80187e-05 -1.17833e-04 2.78747e-04 -4.41852e-04 6.19563e-04 -8.42321e-04 1.14036e-03 -1.60928e-03 2.42135e-03 -4.16068e-03 9.32955e-03 6.81992e-02 1.00146e-02 -4.81857e-03 3.01770e-03 -2.21247e-03 1.69572e-03 -1.45886e-03
5.64722e-04 -1.93541e-04 1.31640e-05 1.39789e-04 -2.80416e-04 4.16939e-04 -5.66841e-04 7.37169e-04 -9.63561e-04 1.27021e-03 -1.76782e-03 2.62809e-03 -4.49150e-03 1.00146e-02 7.29801e-02 1.06927e-02 -5.14459e-03 3.20205e-03 -2.36000e-03 1.78309e-03
-4.47642e-04 1.33209e-04 2.47605e-05 -1.59861e-04 2.81188e-04 -4.01625e-04 5.24095e-04 -6.69237e-04 8.36747e-04 -1.07200e-03 1.38854e-03 -1.91912e-03 2.82645e-03 -4.81857e-03 1.06927e-02 7.77616e-02 1.13639e-02 -5.47225e-03 3.37852e-03 -2.51215e-03
3.46428e-04 -8.13768e-05 -5.79227e-05 1.76116e-04 -2.84600e-04 3.86595e-04 -4.96752e-04 6.10946e-04 -7.57266e-04 9.23851e-04 -1.17253e-03 1.49815e-03 -2.06641e-03 3.01770e-03 -5.14459e-03 1.13639e-02 8.25411e-02 1.20273e-02 -5.80466e-03 3.54462e-03
-2.58335e-04 3.61984e-05 8.60368e-05 -1.91540e-04 2.85391e-04 -3.78757e-04 4.68639e-04 -5.75363e-04 6.83967e-04 -8.36405e-04 1.00167e-03 -1.26860e-03 1.60043e-03 -2.21247e-03 3.20205e-03 -5.47225e-03 1.20273e-02 8.73155e-02 1.26802e-02 -6.14632e-03
1.81107e-04 3.05174e-06 -1.11154e-04 2.03465e-04 -2.89111e-04 3.67399e-04 -4.53570e-04 5.35026e-04 -6.43741e-04 7.46912e-04 -9.10436e-04 1.07185e-03 -1.36312e-03 1.69572e-03 -2.36000e-03 3.37852e-03 -5.80466e-03 1.26802e-02 9.20804e-02 1.33182e-02
-1.13062e-04 -3.77458e-05 1.32401e-04 -2.15592e-04 2.88925e-04 -3.63775e-04 4.31370e-04 -5.16383e-04 5.90275e-04 -7.06141e-04 8.01783e-04 -9.82461e-04 1.13488e-03 -1.45886e-03 1.78309e-03 -2.51215e-03 3.54462e-03 -6.14632e-03 1.33182e-02 9.68288e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_15-16.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.65361e-02 -1.02663e-02 7.97813e-03 -6.18193e-03 4.82570e-03 -3.80869e-03 3.04005e-03 -2.45073e-03 1.99127e-03 -1.62691e-03 1.33324e-03 -1.09301e-03 8.93816e-04 -7.26677e-04 5.84896e-04 -4.63517e-04 3.58677e-04 -2.67495e-04 1.87603e-04 -1.17242e-04
-1.02663e-02 1.70690e-02 -3.08635e-03 2.79481e-03 -2.26924e-03 1.80883e-03 -1.43867e-03 1.14613e-03 -9.14424e-04 7.29145e-04 -5.79277e-04 4.56478e-04 -3.54773e-04 2.69458e-04 -1.97377e-04 1.35668e-04 -8.27221e-05 3.66012e-05 3.43216e-06 -3.88083e-05
7.97813e-03 -3.08635e-03 1.90863e-02 -3.05903e-04 8.93696e-04 -8.58210e-04 7.20838e-04 -5.76758e-04 4.48470e-04 -3.39804e-04 2.48943e-04 -1.73354e-04 1.09874e-04 -5.67318e-05 1.12902e-05 2.70137e-05 -6.04965e-05 8.88058e-05 -1.14111e-04 1.35433e-04
-6.18193e-03 2.79481e-03 -3.05903e-04 2.23670e-02 1.54698e-03 -3.17068e-04 3.21334e-05 3.18724e-05 -2.63021e-05 -1.72376e-06 3.47676e-05 -6.72967e-05 9.62633e-05 -1.22477e-04 1.44394e-04 -1.64452e-04 1.80539e-04 -1.95883e-04 2.07573e-04 -2.19655e-04
4.82570e-03 -2.26924e-03 8.93696e-04 1.54698e-03 2.63010e-02 2.90327e-03 -1.15504e-03 6.37730e-04 -4.35553e-04 3.48382e-04 -3.10193e-04 2.93027e-04 -2.87126e-04 2.84674e-04 -2.86243e-04 2.86665e-04 -2.89898e-04 2.90259e-04 -2.93861e-04 2.93185e-04
-3.80869e-03 1.80883e-03 -8.58210e-04 -3.17068e-04 2.90327e-03 3.05944e-02 3.98367e-03 -1.78318e-03 1.08046e-03 -7.74308e-04 6.19284e-04 -5.33976e-04 4.80774e-04 -4.48083e-04 4.22882e-04 -4.07468e-04 3.91928e-04 -3.84011e-04 3.72025e-04 -3.68480e-04
3.04005e-03 -1.43867e-03 7.20838e-04 3.21334e-05 -1.15504e-03 3.98367e-03 3.50884e-02 4.90762e-03 -2.29061e-03 1.42786e-03 -1.03677e-03 8.27631e-04 -7.06306e-04 6.25044e-04 -5.72624e-04 5.29501e-04 -5.02265e-04 4.73470e-04 -4.58617e-04 4.35471e-04
-2.45073e-03 1.14613e-03 -5.76758e-04 3.18724e-05 6.37730e-04 -1.78318e-03 4.90762e-03 3.96970e-02 5.74039e-03 -2.72672e-03 1.71789e-03 -1.25292e-03 9.97336e-04 -8.46736e-04 7.41799e-04 -6.74477e-04 6.15665e-04 -5.80568e-04 5.39212e-04 -5.21335e-04
1.99127e-03 -9.14424e-04 4.48470e-04 -2.63021e-05 -4.35553e-04 1.08046e-03 -2.29061e-03 5.74039e-03 4.43729e-02 6.51829e-03 -3.11948e-03 1.97236e-03 -1.44023e-03 1.14239e-03 -9.67190e-04 8.40501e-04 -7.62103e-04 6.87938e-04 -6.48836e-04 5.93713e-04
-1.62691e-03 7.29145e-04 -3.39804e-04 -1.72376e-06 3.48382e-04 -7.74308e-04 1.42786e-03 -2.72672e-03 6.51829e-03 4.90894e-02 7.26207e-03 -3.48514e-03 2.20398e-03 -1.60937e-03 1.27106e-03 -1.07505e-03 9.26717e-04 -8.41093e-04 7.50059e-04 -7.11428e-04
1.33324e-03 -5.79277e-04 2.48943e-04 3.47676e-05 -3.10193e-04 6.19284e-04 -1.03677e-03 1.71789e-03 -3.11948e-03 7.26207e-03 5.38312e-02 7.98385e-03 -3.83368e-03 2.42028e-03 -1.76702e-03 1.38823e-03 -1.17529e-03 1.00358e-03 -9.15305e-04 8.03888e-04
-1.09301e-03 4.56478e-04 -1.73354e-04 -6.72967e-05 2.93027e-04 -5.33976e-04 8.27631e-04 -1.25292e-03 1.97236e-03 -3.48514e-03 7.98385e-03 5.85888e-02 8.69080e-03 -4.17135e-03 2.62569e-03 -1.91775e-03 1.49662e-03 -1.27142e-03 1.07259e-03 -9.87959e-04
8.93816e-04 -3.54773e-04 1.09874e-04 9.62633e-05 -2.87126e-04 4.80774e-04 -7.06306e-04 9.97336e-04 -1.44023e-03 2.20398e-03 -3.83368e-03 8.69080e-03 6.33564e-02 9.38714e-03 -4.50249e-03 2.82267e-03 -2.06482e-03 1.59746e-03 -1.36646e-03 1.13404e-03
-7.26677e-04 2.69458e-04 -5.67318e-05 -1.22477e-04 2.84674e-04 -4.48083e-04 6.25044e-04 -8.46736e-04 1.14239e-03 -1.60937e-03 2.42028e-03 -4.17135e-03 9.38714e-03 6.81297e-02 1.00752e-02 -4.83024e-03 3.01231e-03 -2.21113e-03 1.69088e-03 -1.46347e-03
5.84896e-04 -1.97377e-04 1.12902e-05 1.44394e-04 -2.86243e-04 4.22882e-04 -5.72624e-04 7.41799e-04 -9.67190e-04 1.27106e-03 -1.76702e-03 2.62569e-03 -4.50249e-03 1.00752e-02 7.29058e-02 1.07561e-02 -5.15743e-03 3.19463e-03 -2.35967e-03 1.77565e-03
-4.63517e-04 1.35668e-04 2.70137e-05 -1.64452e-04 2.86665e-04 -4.07468e-04 5.29501e-04 -6.74477e-04 8.40501e-04 -1.07505e-03 1.38823e-03 -1.91775e-03 2.82267e-03 -4.83024e-03 1.07561e-02 7.76821e-02 1.14296e-02 -5.48700e-03 3.36831e-03 -2.51404e-03
3.58677e-04 -8.27221e-05 -6.04965e-05 1.80539e-04 -2.89898e-04 3.91928e-04 -5.02265e-04 6.15665e-04 -7.62103e-04 9.26717e-04 -1.17529e-03 1.49662e-03 -2.06482e-03 3.01231e-03 -5.15743e-03 1.14296e-02 8.24556e-02 1.20945e-02 -5.82255e-03 3.53024e-03
-2.67495e-04 3.66012e-05 8.88058e-05 -1.95883e-04 2.90259e-04 -3.84011e-04 4.73470e-04 -5.80568e-04 6.87938e-04 -8.41093e-04 1.00358e-03 -1.27142e-03 1.59746e-03 -2.21113e-03 3.19463e-03 -5.48700e-03 1.20945e-02 8.72228e-02 1.27477e-02 -6.16934e-03
1.87603e-04 3.43216e-06 -1.14111e-04 2.07573e-04 -2.93861e-04 3.72025e-04 -4.58617e-04 5.39212e-04 -6.48836e-04 7.50059e-04 -9.15305e-04 1.07259e-03 -1.36646e-03 1.69088e-03 -2.35967e-03 3.36831e-03 -5.82255e-03 1.27477e-02 9.19785e-02 1.33833e-02
-1.17242e-04 -3.88083e-05 1.35433e-04 -2.19655e-04 2.93185e-04 -3.68480e-04 4.35471e-04 -5.21335e-04 5.93713e-04 -7.11428e-04 8.03888e-04 -9.87959e-04 1.13404e-03 -1.46347e-03 1.77565e-03 -2.51404e-03 3.53024e-03 -6.16934e-03 1.33833e-02 9.67142e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_16-17.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.83876e-02 -1.11326e-02 8.53053e-03 -6.54347e-03 5.06905e-03 -3.97782e-03 3.16143e-03 -2.54041e-03 2.05913e-03 -1.67919e-03 1.37401e-03 -1.12502e-03 9.18971e-04 -7.46351e-04 6.00096e-04 -4.75009e-04 3.67049e-04 -2.73216e-04 1.91044e-04 -1.18706e-04
-1.11326e-02 1.74371e-02 -3.31057e-03 2.93769e-03 -2.36082e-03 1.86824e-03 -1.47789e-03 1.17250e-03 -9.32409e-04 7.41494e-04 -5.87719e-04 4.62117e-04 -3.58350e-04 2.71460e-04 -1.98171e-04 1.35488e-04 -8.17726e-05 3.50070e-05 5.55110e-06 -4.13871e-05
8.53053e-03 -3.31057e-03 1.91900e-02 -3.65988e-04 9.33526e-04 -8.82449e-04 7.34243e-04 -5.83186e-04 4.50565e-04 -3.39266e-04 2.46805e-04 -1.70277e-04 1.06221e-04 -5.27797e-05 7.14304e-06 3.12095e-05 -6.47342e-05 9.30007e-05 -1.18294e-04 1.39502e-04
-6.54347e-03 2.93769e-03 -3.65988e-04 2.23669e-02 1.54968e-03 -3.14601e-04 3.14638e-05 2.94883e-05 -2.16166e-05 -7.77995e-06 4.14429e-05 -7.41811e-05 1.03024e-04 -1.29054e-04 1.50617e-04 -1.70404e-04 1.86106e-04 -2.01193e-04 2.12479e-04 -2.24390e-04
5.06905e-03 -2.36082e-03 9.33526e-04 1.54968e-03 2.62591e-02 2.92970e-03 -1.16472e-03 6.43774e-04 -4.41997e-04 3.55669e-04 -3.18020e-04 3.00887e-04 -2.94855e-04 2.91958e-04 -2.93185e-04 2.93050e-04 -2.95948e-04 2.95722e-04 -2.99103e-04 2.97802e-04
-3.97782e-03 1.86824e-03 -8.82449e-04 -3.14601e-04 2.92970e-03 3.05341e-02 4.01917e-03 -1.79566e-03 1.08699e-03 -7.80507e-04 6.26047e-04 -5.41258e-04 4.88016e-04 -4.55261e-04 4.29565e-04 -4.13907e-04 3.97701e-04 -3.89616e-04 3.76869e-04 -3.73371e-04
3.16143e-03 -1.47789e-03 7.34243e-04 3.14638e-05 -1.16472e-03 4.01917e-03 3.50183e-02 4.94702e-03 -2.30270e-03 1.43281e-03 -1.04138e-03 8.32908e-04 -7.12375e-04 6.31163e-04 -5.78912e-04 5.35251e-04 -5.08038e-04 4.78420e-04 -4.63761e-04 4.39526e-04
-2.54041e-03 1.17250e-03 -5.83186e-04 2.94883e-05 6.43774e-04 -1.79566e-03 4.94702e-03 3.96199e-02 5.78211e-03 -2.73757e-03 1.72078e-03 -1.25569e-03 1.00099e-03 -8.51572e-04 7.46726e-04 -6.79943e-04 6.20451e-04 -5.85823e-04 5.43283e-04 -5.26242e-04
2.05913e-03 -9.32409e-04 4.50565e-04 -2.16166e-05 -4.41997e-04 1.08699e-03 -2.30270e-03 5.78211e-03 4.42894e-02 6.56203e-03 -3.12905e-03 1.97325e-03 -1.44131e-03 1.14450e-03 -9.70995e-04 8.44311e-04 -7.66994e-04 6.91771e-04 -6.53869e-04 5.96858e-04
-1.67919e-03 7.41494e-04 -3.39266e-04 -7.77995e-06 3.55669e-04 -7.80507e-04 1.43281e-03 -2.73757e-03 6.56203e-03 4.89995e-02 7.30799e-03 -3.49369e-03 2.20302e-03 -1.60906e-03 1.27177e-03 -1.07813e-03 9.29454e-04 -8.45745e-04 7.52906e-04 -7.16631e-04
1.37401e-03 -5.87719e-04 2.46805e-04 4.14429e-05 -3.18020e-04 6.26047e-04 -1.04138e-03 1.72078e-03 -3.12905e-03 7.30799e-03 5.37346e-02 8.03214e-03 -3.84151e-03 2.41764e-03 -1.76565e-03 1.38759e-03 -1.17801e-03 1.00522e-03 -9.20138e-04 8.05528e-04
-1.12502e-03 4.62117e-04 -1.70277e-04 -7.41811e-05 3.00887e-04 -5.41258e-04 8.32908e-04 -1.25569e-03 1.97325e-03 -3.49369e-03 8.03214e-03 5.84852e-02 8.74162e-03 -4.17882e-03 2.62144e-03 -1.91568e-03 1.49461e-03 -1.27421e-03 1.07290e-03 -9.93491e-04
9.18971e-04 -3.58350e-04 1.06221e-04 1.03024e-04 -2.94855e-04 4.88016e-04 -7.12375e-04 1.00099e-03 -1.44131e-03 2.20302e-03 -3.84151e-03 8.74162e-03 6.32454e-02 9.44058e-03 -4.50998e-03 2.81679e-03 -2.06251e-03 1.59383e-03 -1.36985e-03 1.13252e-03
-7.46351e-04 2.71460e-04 -5.27797e-05 -1.29054e-04 2.91958e-04 -4.55261e-04 6.31163e-04 -8.51572e-04 1.14450e-03 -1.60906e-03 2.41764e-03 -4.17882e-03 9.44058e-03 6.80110e-02 1.01312e-02 -4.83819e-03 3.00454e-03 -2.20912e-03 1.68514e-03 -1.46830e-03
6.00096e-04 -1.98171e-04 7.14304e-06 1.50617e-04 -2.93185e-04 4.29565e-04 -5.78912e-04 7.46726e-04 -9.70995e-04 1.27177e-03 -1.76565e-03 2.62144e-03 -4.50998e-03 1.01312e-02 7.27789e-02 1.08144e-02 -5.16639e-03 3.18445e-03 -2.35881e-03 1.76690e-03
-4.75009e-04 1.35488e-04 3.12095e-05 -1.70404e-04 2.93050e-04 -4.13907e-04 5.35251e-04 -6.79943e-04 8.44311e-04 -1.07813e-03 1.38759e-03 -1.91568e-03 2.81679e-03 -4.83819e-03 1.08144e-02 7.75464e-02 1.14897e-02 -5.49784e-03 3.35482e-03 -2.51576e-03
3.67049e-04 -8.17726e-05 -6.47342e-05 1.86106e-04 -2.95948e-04 3.97701e-04 -5.08038e-04 6.20451e-04 -7.66994e-04 9.29454e-04 -1.17801e-03 1.49461e-03 -2.06251e-03 3.00454e-03 -5.16639e-03 1.14897e-02 8.23102e-02 1.21556e-02 -5.83669e-03 3.51179e-03
-2.73216e-04 3.50070e-05 9.30007e-05 -2.01193e-04 2.95722e-04 -3.89616e-04 4.78420e-04 -5.85823e-04 6.91771e-04 -8.45745e-04 1.00522e-03 -1.27421e-03 1.59383e-03 -2.20912e-03 3.18445e-03 -5.49784e-03 1.21556e-02 8.70664e-02 1.28079e-02 -6.18919e-03
1.91044e-04 5.55110e-06 -1.18294e-04 2.12479e-04 -2.99103e-04 3.76869e-04 -4.63761e-04 5.43283e-04 -6.53869e-04 7.52906e-04 -9.20138e-04 1.07290e-03 -1.36985e-03 1.68514e-03 -2.35881e-03 3.35482e-03 -5.83669e-03 1.28079e-02 9.18086e-02 1.34397e-02
-1.18706e-04 -4.13871e-05 1.39502e-04 -2.24390e-04 2.97802e-04 -3.73371e-04 4.39526e-04 -5.26242e-04 5.96858e-04 -7.16631e-04 8.05528e-04 -9.93491e-04 1.13252e-03 -1.46830e-03 1.76690e-03 -2.51576e-03 3.51179e-03 -6.18919e-03 1.34397e-02 9.65266e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_17-18.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.02681e-02 -1.19864e-02 9.05841e-03 -6.87906e-03 5.28902e-03 -4.12717e-03 3.26645e-03 -2.61658e-03 2.11576e-03 -1.72206e-03 1.40681e-03 -1.15019e-03 9.38212e-04 -7.60868e-04 6.10771e-04 -4.82510e-04 3.71883e-04 -2.75786e-04 1.91673e-04 -1.17658e-04
-1.19864e-02 1.77749e-02 -3.51228e-03 3.06061e-03 -2.43563e-03 1.91396e-03 -1.50602e-03 1.18986e-03 -9.43030e-04 7.47756e-04 -5.91074e-04 4.63460e-04 -3.58270e-04 2.70326e-04 -1.96260e-04 1.32965e-04 -7.87883e-05 3.16427e-05 9.21025e-06 -4.53127e-05
9.05841e-03 -3.51228e-03 1.92609e-02 -4.09350e-04 9.60080e-04 -8.95945e-04 7.38944e-04 -5.82563e-04 4.46924e-04 -3.34030e-04 2.40785e-04 -1.63966e-04 9.98489e-05 -4.65325e-05 1.04469e-06 3.70666e-05 -7.03885e-05 9.84021e-05 -1.23512e-04 1.44442e-04
-6.87906e-03 3.06061e-03 -4.09350e-04 2.23375e-02 1.56222e-03 -3.19606e-04 3.69426e-05 2.19973e-05 -1.27219e-05 -1.72899e-05 5.09474e-05 -8.33950e-05 1.11706e-04 -1.37229e-04 1.58166e-04 -1.77461e-04 1.92588e-04 -2.07273e-04 2.18011e-04 -2.29652e-04
5.28902e-03 -2.43563e-03 9.60080e-04 1.56222e-03 2.61900e-02 2.96104e-03 -1.17798e-03 6.52991e-04 -4.51257e-04 3.65358e-04 -3.27844e-04 3.10372e-04 -3.03908e-04 3.00303e-04 -3.00984e-04 3.00114e-04 -3.02550e-04 3.01609e-04 -3.04692e-04 3.02649e-04
-4.12717e-03 1.91396e-03 -8.95945e-04 -3.19606e-04 2.96104e-03 3.04468e-02 4.05645e-03 -1.80928e-03 1.09486e-03 -7.88133e-04 6.34112e-04 -5.49648e-04 4.96138e-04 -4.63131e-04 4.36763e-04 -4.20744e-04 4.03741e-04 -3.95428e-04 3.81804e-04 -3.78345e-04
3.26645e-03 -1.50602e-03 7.38944e-04 3.69426e-05 -1.17798e-03 4.05645e-03 3.49198e-02 4.98627e-03 -2.31442e-03 1.43799e-03 -1.04657e-03 8.38823e-04 -7.19010e-04 6.37701e-04 -5.85513e-04 5.41172e-04 -5.13927e-04 4.83357e-04 -4.68903e-04 4.43433e-04
-2.61658e-03 1.18986e-03 -5.82563e-04 2.19973e-05 6.52991e-04 -1.80928e-03 4.98627e-03 3.95120e-02 5.82243e-03 -2.74707e-03 1.72318e-03 -1.25852e-03 1.00487e-03 -8.56655e-04 7.51783e-04 -6.85493e-04 6.25171e-04 -5.91026e-04 5.47134e-04 -5.31028e-04
2.11576e-03 -9.43030e-04 4.46924e-04 -1.27219e-05 -4.51257e-04 1.09486e-03 -2.31442e-03 5.82243e-03 4.41724e-02 6.60354e-03 -3.13660e-03 1.97317e-03 -1.44215e-03 1.14658e-03 -9.74856e-04 8.48049e-04 -7.71834e-04 6.95355e-04 -6.58760e-04 5.99610e-04
-1.72206e-03 7.47756e-04 -3.34030e-04 -1.72899e-05 3.65358e-04 -7.88133e-04 1.43799e-03 -2.74707e-03 6.60354e-03 4.88730e-02 7.35104e-03 -3.49972e-03 2.20076e-03 -1.60828e-03 1.27225e-03 -1.08115e-03 9.31956e-04 -8.50283e-04 7.55342e-04 -7.21697e-04
1.40681e-03 -5.91074e-04 2.40785e-04 5.09474e-05 -3.27844e-04 6.34112e-04 -1.04657e-03 1.72318e-03 -3.13660e-03 7.35104e-03 5.35981e-02 8.07705e-03 -3.84643e-03 2.41341e-03 -1.76367e-03 1.38657e-03 -1.18062e-03 1.00647e-03 -9.24878e-04 8.06592e-04
-1.15019e-03 4.63460e-04 -1.63966e-04 -8.33950e-05 3.10372e-04 -5.49648e-04 8.38823e-04 -1.25852e-03 1.97317e-03 -3.49972e-03 8.07705e-03 5.83383e-02 8.78862e-03 -4.18304e-03 2.61533e-03 -1.91294e-03 1.49205e-03 -1.27692e-03 1.07266e-03 -9.99048e-04
9.38212e-04 -3.58270e-04 9.98489e-05 1.11706e-04 -3.03908e-04 4.96138e-04 -7.19010e-04 1.00487e-03 -1.44215e-03 2.20076e-03 -3.84643e-03 8.78862e-03 6.30876e-02 9.48976e-03 -4.51394e-03 2.80878e-03 -2.05952e-03 1.58949e-03 -1.37330e-03 1.13020e-03
-7.60868e-04 2.70326e-04 -4.65325e-05 -1.37229e-04 3.00303e-04 -4.63131e-04 6.37701e-04 -8.56655e-04 1.14658e-03 -1.60828e-03 2.41341e-03 -4.18304e-03 9.48976e-03 6.78419e-02 1.01826e-02 -4.84243e-03 2.99436e-03 -2.20653e-03 1.67841e-03 -1.47344e-03
6.10771e-04 -1.96260e-04 1.04469e-06 1.58166e-04 -3.00984e-04 4.36763e-04 -5.85513e-04 7.51783e-04 -9.74856e-04 1.27225e-03 -1.76367e-03 2.61533e-03 -4.51394e-03 1.01826e-02 7.25980e-02 1.08676e-02 -5.17154e-03 3.17148e-03 -2.35759e-03 1.75670e-03
-4.82510e-04 1.32965e-04 3.70666e-05 -1.77461e-04 3.00114e-04 -4.20744e-04 5.41172e-04 -6.85493e-04 8.48049e-04 -1.08115e-03 1.38657e-03 -1.91294e-03 2.80878e-03 -4.84243e-03 1.08676e-02 7.73531e-02 1.15442e-02 -5.50488e-03 3.33796e-03 -2.51758e-03
3.71883e-04 -7.87883e-05 -7.03885e-05 1.92588e-04 -3.02550e-04 4.03741e-04 -5.13927e-04 6.25171e-04 -7.71834e-04 9.31956e-04 -1.18062e-03 1.49205e-03 -2.05952e-03 2.99436e-03 -5.17154e-03 1.15442e-02 8.21035e-02 1.22101e-02 -5.84731e-03 3.48904e-03
-2.75786e-04 3.16427e-05 9.84021e-05 -2.07273e-04 3.01609e-04 -3.95428e-04 4.83357e-04 -5.91026e-04 6.95355e-04 -8.50283e-04 1.00647e-03 -1.27692e-03 1.58949e-03 -2.20653e-03 3.17148e-03 -5.50488e-03 1.22101e-02 8.68445e-02 1.28606e-02 -6.20629e-03
1.91673e-04 9.21025e-06 -1.23512e-04 2.18011e-04 -3.04692e-04 3.81804e-04 -4.68903e-04 5.47134e-04 -6.58760e-04 7.55342e-04 -9.24878e-04 1.07266e-03 -1.37330e-03 1.67841e-03 -2.35759e-03 3.33796e-03 -5.84731e-03 1.28606e-02 9.15686e-02 1.34867e-02
-1.17658e-04 -4.53127e-05 1.44442e-04 -2.29652e-04 3.02649e-04 -3.78345e-04 4.43433e-04 -5.31028e-04 5.99610e-04 -7.21697e-04 8.06592e-04 -9.99048e-04 1.13020e-03 -1.47344e-03 1.75670e-03 -2.51758e-03 3.48904e-03 -6.20629e-03 1.34867e-02 9.62632e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_18-19.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.21777e-02 -1.28267e-02 9.56122e-03 -7.18884e-03 5.48626e-03 -4.25762e-03 3.35605e-03 -2.68016e-03 2.16202e-03 -1.75626e-03 1.43227e-03 -1.16908e-03 9.52020e-04 -7.70645e-04 6.17281e-04 -4.86332e-04 3.73453e-04 -2.75447e-04 1.89700e-04 -1.14278e-04
-1.28267e-02 1.80797e-02 -3.69176e-03 3.16420e-03 -2.49451e-03 1.94686e-03 -1.52392e-03 1.19902e-03 -9.46997e-04 7.48554e-04 -5.89887e-04 4.60982e-04 -3.54946e-04 2.66417e-04 -1.91962e-04 1.28380e-04 -7.40167e-05 2.67289e-05 1.42105e-05 -5.04078e-05
9.56122e-03 -3.69176e-03 1.92965e-02 -4.37266e-04 9.74514e-04 -8.99747e-04 7.35887e-04 -5.75727e-04 4.38284e-04 -3.24740e-04 2.31442e-04 -1.54910e-04 9.11855e-05 -3.83641e-05 -6.67540e-06 4.42945e-05 -7.72013e-05 1.04778e-04 -1.29558e-04 1.50068e-04
-7.18884e-03 3.16420e-03 -4.37266e-04 2.22760e-02 1.58301e-03 -3.30878e-04 4.75930e-05 1.02268e-05 -3.34064e-07 -2.96300e-05 6.27364e-05 -9.44627e-05 1.21891e-04 -1.46634e-04 1.66718e-04 -1.85338e-04 1.99730e-04 -2.13895e-04 2.23963e-04 -2.35261e-04
5.48626e-03 -2.49451e-03 9.74514e-04 1.58301e-03 2.60901e-02 2.99571e-03 -1.19375e-03 6.64564e-04 -4.62660e-04 3.76867e-04 -3.39156e-04 3.21032e-04 -3.13886e-04 3.09360e-04 -3.09332e-04 3.07583e-04 -3.09463e-04 3.07698e-04 -3.10437e-04 3.07550e-04
-4.25762e-03 1.94686e-03 -8.99747e-04 -3.30878e-04 2.99571e-03 3.03277e-02 4.09404e-03 -1.82313e-03 1.10341e-03 -7.96641e-04 6.43006e-04 -5.58726e-04 5.04768e-04 -4.71362e-04 4.44178e-04 -4.27716e-04 4.09812e-04 -4.01243e-04 3.86643e-04 -3.83245e-04
3.35605e-03 -1.52392e-03 7.35887e-04 4.75930e-05 -1.19375e-03 4.09404e-03 3.47871e-02 5.02395e-03 -2.32495e-03 1.44283e-03 -1.05190e-03 8.44984e-04 -7.25860e-04 6.44336e-04 -5.92141e-04 5.47005e-04 -5.19708e-04 4.88077e-04 -4.73868e-04 4.47025e-04
-2.68016e-03 1.19902e-03 -5.75727e-04 1.02268e-05 6.64564e-04 -1.82313e-03 5.02395e-03 3.93667e-02 5.85996e-03 -2.75446e-03 1.72461e-03 -1.26104e-03 1.00864e-03 -8.61675e-04 7.56686e-04 -6.90877e-04 6.29595e-04 -5.95983e-04 5.50576e-04 -5.35541e-04
2.16202e-03 -9.46997e-04 4.38284e-04 -3.34064e-07 -4.62660e-04 1.10341e-03 -2.32495e-03 5.85996e-03 4.40140e-02 6.64138e-03 -3.14139e-03 1.97167e-03 -1.44238e-03 1.14831e-03 -9.78494e-04 8.51452e-04 -7.76400e-04 6.98469e-04 -6.63333e-04 6.01772e-04
-1.75626e-03 7.48554e-04 -3.24740e-04 -2.96300e-05 3.76867e-04 -7.96641e-04 1.44283e-03 -2.75446e-03 6.64138e-03 4.87011e-02 7.38973e-03 -3.50248e-03 2.19674e-03 -1.60673e-03 1.27221e-03 -1.08387e-03 9.33965e-04 -8.54495e-04 7.57136e-04 -7.26459e-04
1.43227e-03 -5.89887e-04 2.31442e-04 6.27364e-05 -3.39156e-04 6.43006e-04 -1.05190e-03 1.72461e-03 -3.14139e-03 7.38973e-03 5.34120e-02 8.11702e-03 -3.84769e-03 2.40715e-03 -1.76079e-03 1.38486e-03 -1.18288e-03 1.00706e-03 -9.29324e-04 8.06827e-04
-1.16908e-03 4.60982e-04 -1.54910e-04 -9.44627e-05 3.21032e-04 -5.58726e-04 8.44984e-04 -1.26104e-03 1.97167e-03 -3.50248e-03 8.11702e-03 5.81375e-02 8.83014e-03 -4.18326e-03 2.60693e-03 -1.90922e-03 1.48863e-03 -1.27934e-03 1.07157e-03 -1.00446e-03
9.52020e-04 -3.54946e-04 9.11855e-05 1.21891e-04 -3.13886e-04 5.04768e-04 -7.25860e-04 1.00864e-03 -1.44238e-03 2.19674e-03 -3.84769e-03 8.83014e-03 6.28716e-02 9.53291e-03 -4.51360e-03 2.79817e-03 -2.05557e-03 1.58409e-03 -1.37661e-03 1.12675e-03
-7.70645e-04 2.66417e-04 -3.83641e-05 -1.46634e-04 3.09360e-04 -4.71362e-04 6.44336e-04 -8.61675e-04 1.14831e-03 -1.60673e-03 2.40715e-03 -4.18326e-03 9.53291e-03 6.76102e-02 1.02273e-02 -4.84214e-03 2.98127e-03 -2.20310e-03 1.67032e-03 -1.47875e-03
6.17281e-04 -1.91962e-04 -6.67540e-06 1.66718e-04 -3.09332e-04 4.44178e-04 -5.92141e-04 7.56686e-04 -9.78494e-04 1.27221e-03 -1.76079e-03 2.60693e-03 -4.51360e-03 1.02273e-02 7.23501e-02 1.09136e-02 -5.17206e-03 3.15518e-03 -2.35580e-03 1.74457e-03
-4.86332e-04 1.28380e-04 4.42945e-05 -1.85338e-04 3.07583e-04 -4.27716e-04 5.47005e-04 -6.90877e-04 8.51452e-04 -1.08387e-03 1.38486e-03 -1.90922e-03 2.79817e-03 -4.84214e-03 1.09136e-02 7.70881e-02 1.15908e-02 -5.50734e-03 3.31709e-03 -2.51942e-03
3.73453e-04 -7.40167e-05 -7.72013e-05 1.99730e-04 -3.09463e-04 4.09812e-04 -5.19708e-04 6.29595e-04 -7.76400e-04 9.33965e-04 -1.18288e-03 1.48863e-03 -2.05557e-03 2.98127e-03 -5.17206e-03 1.15908e-02 8.18203e-02 1.22559e-02 -5.85371e-03 3.46114e-03
-2.75447e-04 2.67289e-05 1.04778e-04 -2.13895e-04 3.07698e-04 -4.01243e-04 4.88077e-04 -5.95983e-04 6.98469e-04 -8.54495e-04 1.00706e-03 -1.27934e-03 1.58409e-03 -2.20310e-03 3.15518e-03 -5.50734e-03 1.22559e-02 8.65411e-02 1.29030e-02 -6.22017e-03
1.89700e-04 1.42105e-05 -1.29558e-04 2.23963e-04 -3.10437e-04 3.86643e-04 -4.73868e-04 5.50576e-04 -6.63333e-04 7.57136e-04 -9.29324e-04 1.07157e-03 -1.37661e-03 1.67032e-03 -2.35580e-03 3.31709e-03 -5.85371e-03 1.29030e-02 9.12415e-02 1.35212e-02
-1.14278e-04 -5.04078e-05 1.50068e-04 -2.35261e-04 3.07550e-04 -3.83245e-04 4.47025e-04 -5.35541e-04 6.01772e-04 -7.26459e-04 8.06827e-04 -1.00446e-03 1.12675e-03 -1.47875e-03 1.74457e-03 -2.51942e-03 3.46114e-03 -6.22017e-03 1.35212e-02 9.59057e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_19-20.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.41133e-02 -1.36507e-02 1.00372e-02 -7.47217e-03 5.66089e-03 -4.36970e-03 3.43088e-03 -2.73181e-03 2.19851e-03 -1.78234e-03 1.45088e-03 -1.18212e-03 9.60758e-04 -7.75994e-04 6.19895e-04 -4.86705e-04 3.71957e-04 -2.72373e-04 1.85278e-04 -1.08702e-04
-1.36507e-02 1.83497e-02 -3.84864e-03 3.24871e-03 -2.53804e-03 1.96765e-03 -1.53230e-03 1.20063e-03 -9.44898e-04 7.44403e-04 -5.84604e-04 4.55071e-04 -3.48716e-04 2.60025e-04 -1.85533e-04 1.21957e-04 -6.76561e-05 2.04400e-05 2.03948e-05 -5.65292e-05
1.00372e-02 -3.84864e-03 1.92967e-02 -4.50581e-04 9.77729e-04 -8.94715e-04 7.25858e-04 -5.63383e-04 4.25264e-04 -3.11935e-04 2.19244e-04 -1.43511e-04 8.05802e-05 -2.85789e-05 -1.57509e-05 5.26602e-05 -8.49682e-05 1.11945e-04 -1.36268e-04 1.56232e-04
-7.47217e-03 3.24871e-03 -4.50581e-04 2.21826e-02 1.61093e-03 -3.47495e-04 6.26485e-05 -5.16374e-06 1.49705e-05 -4.42964e-05 7.63705e-05 -1.07003e-04 1.33247e-04 -1.56982e-04 1.76024e-04 -1.93817e-04 2.07339e-04 -2.20888e-04 2.30182e-04 -2.41085e-04
5.66089e-03 -2.53804e-03 9.77729e-04 1.61093e-03 2.59594e-02 3.03270e-03 -1.21127e-03 6.77913e-04 -4.75716e-04 3.89765e-04 -3.51572e-04 3.32528e-04 -3.24493e-04 3.18872e-04 -3.18006e-04 3.15258e-04 -3.16511e-04 3.13834e-04 -3.16205e-04 3.12386e-04
-4.36970e-03 1.96765e-03 -8.94715e-04 -3.47495e-04 3.03270e-03 3.01766e-02 4.13109e-03 -1.83663e-03 1.11224e-03 -8.05688e-04 6.52417e-04 -5.68208e-04 5.13649e-04 -4.79728e-04 4.51610e-04 -4.34648e-04 4.15757e-04 -4.06929e-04 3.91263e-04 -3.87975e-04
3.43088e-03 -1.53230e-03 7.25858e-04 6.26485e-05 -1.21127e-03 4.13109e-03 3.46195e-02 5.05936e-03 -2.33389e-03 1.44706e-03 -1.05713e-03 8.51168e-04 -7.32713e-04 6.50871e-04 -5.98617e-04 5.52589e-04 -5.25248e-04 4.92456e-04 -4.78564e-04 4.50206e-04
-2.73181e-03 1.20063e-03 -5.63383e-04 -5.16374e-06 6.77913e-04 -1.83663e-03 5.05936e-03 3.91828e-02 5.89409e-03 -2.75944e-03 1.72488e-03 -1.26308e-03 1.01212e-03 -8.66468e-04 7.61272e-04 -6.95955e-04 6.33592e-04 -6.00596e-04 5.53508e-04 -5.39716e-04
2.19851e-03 -9.44898e-04 4.25264e-04 1.49705e-05 -4.75716e-04 1.11224e-03 -2.33389e-03 5.89409e-03 4.38131e-02 6.67501e-03 -3.14318e-03 1.96863e-03 -1.44190e-03 1.14957e-03 -9.81785e-04 8.54388e-04 -7.80587e-04 7.01004e-04 -6.67517e-04 6.03245e-04
-1.78234e-03 7.44403e-04 -3.11935e-04 -4.42964e-05 3.89765e-04 -8.05688e-04 1.44706e-03 -2.75944e-03 6.67501e-03 4.84823e-02 7.42355e-03 -3.50179e-03 2.19090e-03 -1.60432e-03 1.27155e-03 -1.08618e-03 9.35368e-04 -8.58302e-04 7.58173e-04 -7.30862e-04
1.45088e-03 -5.84604e-04 2.19244e-04 7.63705e-05 -3.51572e-04 6.52417e-04 -1.05713e-03 1.72488e-03 -3.14318e-03 7.42355e-03 5.31746e-02 8.15153e-03 -3.84511e-03 2.39881e-03 -1.75698e-03 1.38239e-03 -1.18473e-03 1.00687e-03 -9.33411e-04 8.06095e-04
-1.18212e-03 4.55071e-04 -1.43511e-04 -1.07003e-04 3.32528e-04 -5.68208e-04 8.51168e-04 -1.26308e-03 1.96863e-03 -3.50179e-03 8.15153e-03 5.78809e-02 8.86565e-03 -4.17933e-03 2.59619e-03 -1.90452e-03 1.48428e-03 -1.28139e-03 1.06949e-03 -1.00969e-03
9.60758e-04 -3.48716e-04 8.05802e-05 1.33247e-04 -3.24493e-04 5.13649e-04 -7.32713e-04 1.01212e-03 -1.44190e-03 2.19090e-03 -3.84511e-03 8.86565e-03 6.25953e-02 9.56951e-03 -4.50883e-03 2.78494e-03 -2.05066e-03 1.57753e-03 -1.37975e-03 1.12199e-03
-7.75994e-04 2.60025e-04 -2.85789e-05 -1.56982e-04 3.18872e-04 -4.79728e-04 6.50871e-04 -8.66468e-04 1.14957e-03 -1.60432e-03 2.39881e-03 -4.17933e-03 9.56951e-03 6.73136e-02 1.02649e-02 -4.83719e-03 2.96521e-03 -2.19887e-03 1.66072e-03 -1.48431e-03
6.19895e-04 -1.85533e-04 -1.57509e-05 1.76024e-04 -3.18006e-04 4.51610e-04 -5.98617e-04 7.61272e-04 -9.81785e-04 1.27155e-03 -1.75698e-03 2.59619e-03 -4.50883e-03 1.02649e-02 7.20325e-02 1.09518e-02 -5.16785e-03 3.13545e-03 -2.35361e-03 1.73031e-03
-4.86705e-04 1.21957e-04 5.26602e-05 -1.93817e-04 3.15258e-04 -4.34648e-04 5.52589e-04 -6.95955e-04 8.54388e-04 -1.08618e-03 1.38239e-03 -1.90452e-03 2.78494e-03 -4.83719e-03 1.09518e-02 7.67486e-02 1.16288e-02 -5.50522e-03 3.29202e-03 -2.52160e-03
3.71957e-04 -6.76561e-05 -8.49682e-05 2.07339e-04 -3.16511e-04 4.15757e-04 -5.25248e-04 6.33592e-04 -7.80587e-04 9.35368e-04 -1.18473e-03 1.48428e-03 -2.05066e-03 2.96521e-03 -5.16785e-03 1.16288e-02 8.14576e-02 1.22920e-02 -5.85605e-03 3.42771e-03
-2.72373e-04 2.04400e-05 1.11945e-04 -2.20888e-04 3.13834e-04 -4.06929e-04 4.92456e-04 -6.00596e-04 7.01004e-04 -8.58302e-04 1.00687e-03 -1.28139e-03 1.57753e-03 -2.19887e-03 3.13545e-03 -5.50522e-03 1.22920e-02 8.61529e-02 1.29342e-02 -6.23134e-03
1.85278e-04 2.03948e-05 -1.36268e-04 2.30182e-04 -3.16205e-04 3.91263e-04 -4.78564e-04 5.53508e-04 -6.67517e-04 7.58173e-04 -9.33411e-04 1.06949e-03 -1.37975e-03 1.66072e-03 -2.35361e-03 3.29202e-03 -5.85605e-03 1.29342e-02 9.08233e-02 1.35416e-02
-1.08702e-04 -5.65292e-05 1.56232e-04 -2.41085e-04 3.12386e-04 -3.87975e-04 4.50206e-04 -5.39716e-04 6.03245e-04 -7.30862e-04 8.06095e-04 -1.00969e-03 1.12199e-03 -1.48431e-03 1.73031e-03 -2.52160e-03 3.42771e-03 -6.23134e-03 1.35416e-02 9.54493e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_2-3.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.33383e-03 7.23816e-04 -3.16068e-04 1.89797e-04 -1.40787e-04 1.22359e-04 -1.17708e-04 1.19504e-04 -1.24243e-04 1.30150e-04 -1.36315e-04 1.42278e-04 -1.47815e-04 1.52827e-04 -1.57299e-04 1.61232e-04 -1.64670e-04 1.67642e-04 -1.70205e-04 1.72380e-04
7.23816e-04 1.02790e-02 1.34946e-03 -6.57360e-04 4.41956e-04 -3.42962e-04 2.89295e-04 -2.57336e-04 2.37024e-04 -2.23446e-04 2.13945e-04 -2.07021e-04 2.01751e-04 -1.97607e-04 1.94185e-04 -1.91319e-04 1.88772e-04 -1.86536e-04 1.84428e-04 -1.82536e-04
-3.16068e-04 1.34946e-03 1.47573e-02 2.04426e-03 -1.02107e-03 6.94948e-04 -5.38475e-04 4.48638e-04 -3.91442e-04 3.52335e-04 -3.24164e-04 3.02957e-04 -2.86467e-04 2.73162e-04 -2.62283e-04 2.53002e-04 -2.45158e-04 2.38146e-04 -2.32118e-04 2.26477e-04
1.89797e-04 -6.57360e-04 2.04426e-03 1.92272e-02 2.72415e-03 -1.36915e-03 9.31599e-04 -7.17935e-04 5.92760e-04 -5.11390e-04 4.54585e-04 -4.12930e-04 3.80992e-04 -3.55904e-04 3.35362e-04 -3.18554e-04 3.04035e-04 -2.91905e-04 2.80887e-04 -2.71668e-04
-1.40787e-04 4.41956e-04 -1.02107e-03 2.72415e-03 2.37028e-02 3.38545e-03 -1.70036e-03 1.15259e-03 -8.82995e-04 7.23692e-04 -6.19330e-04 5.45846e-04 -4.91707e-04 4.49838e-04 -4.16979e-04 3.89800e-04 -3.67770e-04 3.48437e-04 -3.32643e-04 3.17910e-04
1.22359e-04 -3.42962e-04 6.94948e-04 -1.36915e-03 3.38545e-03 2.81883e-02 4.03071e-03 -2.01751e-03 1.36095e-03 -1.03671e-03 8.44348e-04 -7.18037e-04 6.28674e-04 -5.62892e-04 5.11670e-04 -4.71750e-04 4.38319e-04 -4.11694e-04 3.87791e-04 -3.68898e-04
-1.17708e-04 2.89295e-04 -5.38475e-04 9.31599e-04 -1.70036e-03 4.03071e-03 3.26832e-02 4.66347e-03 -2.32387e-03 1.55970e-03 -1.18191e-03 9.57303e-04 -8.09892e-04 7.05208e-04 -6.28490e-04 5.68262e-04 -5.21905e-04 4.82417e-04 -4.51767e-04 4.23367e-04
1.19504e-04 -2.57336e-04 4.48638e-04 -7.17935e-04 1.15259e-03 -2.01751e-03 4.66347e-03 3.71857e-02 5.28683e-03 -2.62219e-03 1.75130e-03 -1.32084e-03 1.06455e-03 -8.96748e-04 7.77062e-04 -6.90033e-04 6.20949e-04 -5.68730e-04 5.23206e-04 -4.89104e-04
-1.24243e-04 2.37024e-04 -3.91442e-04 5.92760e-04 -8.82995e-04 1.36095e-03 -2.32387e-03 5.28683e-03 4.16941e-02 5.90325e-03 -2.91464e-03 1.93762e-03 -1.45523e-03 1.16755e-03 -9.79993e-04 8.45423e-04 -7.48663e-04 6.70703e-04 -6.13206e-04 5.61407e-04
1.30150e-04 -2.23446e-04 3.52335e-04 -5.11390e-04 7.23692e-04 -1.03671e-03 1.55970e-03 -2.62219e-03 5.90325e-03 4.62067e-02 6.51453e-03 -3.20282e-03 2.12000e-03 -1.58632e-03 1.26737e-03 -1.06065e-03 9.11145e-04 -8.05252e-04 7.18134e-04 -6.56113e-04
-1.36315e-04 2.13945e-04 -3.24164e-04 4.54585e-04 -6.19330e-04 8.44348e-04 -1.18191e-03 1.75130e-03 -2.91464e-03 6.51453e-03 5.07224e-02 7.12200e-03 -3.48793e-03 2.29943e-03 -1.71508e-03 1.36478e-03 -1.13950e-03 9.74755e-04 -8.60504e-04 7.63667e-04
1.42278e-04 -2.07021e-04 3.02957e-04 -4.12930e-04 5.45846e-04 -7.18037e-04 9.57303e-04 -1.32084e-03 1.93762e-03 -3.20282e-03 7.12200e-03 5.52402e-02 7.72661e-03 -3.77085e-03 2.47661e-03 -1.84221e-03 1.46024e-03 -1.21721e-03 1.03661e-03 -9.15050e-04
-1.47815e-04 2.01751e-04 -2.86467e-04 3.80992e-04 -4.91707e-04 6.28674e-04 -8.09892e-04 1.06455e-03 -1.45523e-03 2.12000e-03 -3.48793e-03 7.72661e-03 5.97596e-02 8.32903e-03 -4.05227e-03 2.65196e-03 -1.96834e-03 1.55406e-03 -1.29434e-03 1.09685e-03
1.52827e-04 -1.97607e-04 2.73162e-04 -3.55904e-04 4.49838e-04 -5.62892e-04 7.05208e-04 -8.96748e-04 1.16755e-03 -1.58632e-03 2.29943e-03 -3.77085e-03 8.32903e-03 6.42799e-02 8.92967e-03 -4.33278e-03 2.82577e-03 -2.09400e-03 1.64634e-03 -1.37139e-03
-1.57299e-04 1.94185e-04 -2.62283e-04 3.35362e-04 -4.16979e-04 5.11670e-04 -6.28490e-04 7.77062e-04 -9.79993e-04 1.26737e-03 -1.71508e-03 2.47661e-03 -4.05227e-03 8.92967e-03 6.88006e-02 9.52879e-03 -4.61290e-03 2.99809e-03 -2.21966e-03 1.73705e-03
1.61232e-04 -1.91319e-04 2.53002e-04 -3.18554e-04 3.89800e-04 -4.71750e-04 5.68262e-04 -6.90033e-04 8.45423e-04 -1.06065e-03 1.36478e-03 -1.84221e-03 2.65196e-03 -4.33278e-03 9.52879e-03 7.33214e-02 1.01264e-02 -4.89308e-03 3.16887e-03 -2.34585e-03
-1.64670e-04 1.88772e-04 -2.45158e-04 3.04035e-04 -3.67770e-04 4.38319e-04 -5.21905e-04 6.20949e-04 -7.48663e-04 9.11145e-04 -1.13950e-03 1.46024e-03 -1.96834e-03 2.82577e-03 -4.61290e-03 1.01264e-02 7.78418e-02 1.07226e-02 -5.17384e-03 3.33791e-03
1.67642e-04 -1.86536e-04 2.38146e-04 -2.91905e-04 3.48437e-04 -4.11694e-04 4.82417e-04 -5.68730e-04 6.70703e-04 -8.05252e-04 9.74755e-04 -1.21721e-03 1.55406e-03 -2.09400e-03 2.99809e-03 -4.89308e-03 1.07226e-02 8.23614e-02 1.13170e-02 -5.45580e-03
-1.70205e-04 1.84428e-04 -2.32118e-04 2.80887e-04 -3.32643e-04 3.87791e-04 -4.51767e-04 5.23206e-04 -6.13206e-04 7.18134e-04 -8.60504e-04 1.03661e-03 -1.29434e-03 1.64634e-03 -2.21966e-03 3.16887e-03 -5.17384e-03 1.13170e-02 8.68796e-02 1.19092e-02
1.72380e-04 -1.82536e-04 2.26477e-04 -2.71668e-04 3.17910e-04 -3.68898e-04 4.23367e-04 -4.89104e-04 5.61407e-04 -6.56113e-04 7.63667e-04 -9.15050e-04 1.09685e-03 -1.37139e-03 1.73705e-03 -2.34585e-03 3.33791e-03 -5.45580e-03 1.19092e-02 9.13956e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_20-21.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.60675e-02 -1.44542e-02 1.04840e-02 -7.72824e-03 5.81300e-03 -4.46390e-03 3.49160e-03 -2.77220e-03 2.22585e-03 -1.80085e-03 1.46310e-03 -1.18970e-03 9.64780e-04 -7.77225e-04 6.18886e-04 -4.83873e-04 3.67612e-04 -2.66755e-04 1.78575e-04 -1.01077e-04
-1.44542e-02 1.85816e-02 -3.98274e-03 3.31456e-03 -2.56692e-03 1.97714e-03 -1.53194e-03 1.19540e-03 -9.37363e-04 7.35851e-04 -5.75702e-04 4.46142e-04 -3.39943e-04 2.51472e-04 -1.77258e-04 1.13950e-04 -5.99319e-05 1.29764e-05 2.75833e-05 -6.35143e-05
1.04840e-02 -3.98274e-03 1.92598e-02 -4.50542e-04 9.70837e-04 -8.81845e-04 7.09745e-04 -5.46312e-04 4.08545e-04 -2.96203e-04 2.04700e-04 -1.30214e-04 6.84211e-05 -1.75181e-05 -2.58796e-05 6.18963e-05 -9.34528e-05 1.19691e-04 -1.43452e-04 1.62760e-04
-7.72824e-03 3.31456e-03 -4.50542e-04 2.20557e-02 1.64440e-03 -3.68324e-04 8.12146e-05 -2.34198e-05 3.25384e-05 -6.07204e-05 9.13542e-05 -1.20584e-04 1.45398e-04 -1.67941e-04 1.85790e-04 -2.02640e-04 2.15186e-04 -2.28047e-04 2.36480e-04 -2.46958e-04
5.81300e-03 -2.56692e-03 9.70837e-04 1.64440e-03 2.57957e-02 3.07050e-03 -1.22958e-03 6.92329e-04 -4.89836e-04 4.03535e-04 -3.64637e-04 3.44459e-04 -3.35377e-04 3.28527e-04 -3.26734e-04 3.22898e-04 -3.23481e-04 3.19820e-04 -3.21825e-04 3.16997e-04
-4.46390e-03 1.97714e-03 -8.81845e-04 -3.68324e-04 3.07050e-03 2.99902e-02 4.16622e-03 -1.84900e-03 1.12078e-03 -8.14819e-04 6.61939e-04 -5.77726e-04 5.22455e-04 -4.87941e-04 4.58802e-04 -4.41314e-04 4.21369e-04 -4.12306e-04 3.95499e-04 -3.92400e-04
3.49160e-03 -1.53194e-03 7.09745e-04 8.12146e-05 -1.22958e-03 4.16622e-03 3.44129e-02 5.09120e-03 -2.34054e-03 1.45024e-03 -1.06190e-03 8.57043e-04 -7.39267e-04 6.57030e-04 -6.04697e-04 5.57699e-04 -5.30352e-04 4.96315e-04 -4.82842e-04 4.52835e-04
-2.77220e-03 1.19540e-03 -5.46312e-04 -2.34198e-05 6.92329e-04 -1.84900e-03 5.09120e-03 3.89555e-02 5.92353e-03 -2.76138e-03 1.72363e-03 -1.26434e-03 1.01504e-03 -8.70770e-04 7.65294e-04 -7.00509e-04 6.36958e-04 -6.04698e-04 5.55770e-04 -5.43434e-04
2.22585e-03 -9.37363e-04 4.08545e-04 3.25384e-05 -4.89836e-04 1.12078e-03 -2.34054e-03 5.92353e-03 4.35639e-02 6.70310e-03 -3.14138e-03 1.96373e-03 -1.44046e-03 1.15010e-03 -9.84486e-04 8.56624e-04 -7.84200e-04 7.02772e-04 -6.71172e-04 6.03869e-04
-1.80085e-03 7.35851e-04 -2.96203e-04 -6.07204e-05 4.03535e-04 -8.14819e-04 1.45024e-03 -2.76138e-03 6.70310e-03 4.82102e-02 7.45110e-03 -3.49707e-03 2.18292e-03 -1.60082e-03 1.27004e-03 -1.08787e-03 9.35943e-04 -8.61533e-04 7.58265e-04 -7.34780e-04
1.46310e-03 -5.75702e-04 2.04700e-04 9.13542e-05 -3.64637e-04 6.61939e-04 -1.06190e-03 1.72363e-03 -3.14138e-03 7.45110e-03 5.28788e-02 8.17912e-03 -3.83812e-03 2.38809e-03 -1.75202e-03 1.37893e-03 -1.18597e-03 1.00568e-03 -9.36977e-04 8.04171e-04
-1.18970e-03 4.46142e-04 -1.30214e-04 -1.20584e-04 3.44459e-04 -5.77726e-04 8.57043e-04 -1.26434e-03 1.96373e-03 -3.49707e-03 8.17912e-03 5.75607e-02 8.89359e-03 -4.17065e-03 2.58282e-03 -1.89865e-03 1.47874e-03 -1.28290e-03 1.06615e-03 -1.01461e-03
9.64780e-04 -3.39943e-04 6.84211e-05 1.45398e-04 -3.35377e-04 5.22455e-04 -7.39267e-04 1.01504e-03 -1.44046e-03 2.18292e-03 -3.83812e-03 8.89359e-03 6.22501e-02 9.59788e-03 -4.49902e-03 2.76877e-03 -2.04461e-03 1.56952e-03 -1.38256e-03 1.11557e-03
-7.77225e-04 2.51472e-04 -1.75181e-05 -1.67941e-04 3.28527e-04 -4.87941e-04 6.57030e-04 -8.70770e-04 1.15010e-03 -1.60082e-03 2.38809e-03 -4.17065e-03 9.59788e-03 6.69429e-02 1.02935e-02 -4.82699e-03 2.94582e-03 -2.19369e-03 1.64927e-03 -1.49003e-03
6.18886e-04 -1.77258e-04 -2.58796e-05 1.85790e-04 -3.26734e-04 4.58802e-04 -6.04697e-04 7.65294e-04 -9.84486e-04 1.27004e-03 -1.75202e-03 2.58282e-03 -4.49902e-03 1.02935e-02 7.16355e-02 1.09803e-02 -5.15829e-03 3.11186e-03 -2.35092e-03 1.71343e-03
-4.83873e-04 1.13950e-04 6.18963e-05 -2.02640e-04 3.22898e-04 -4.41314e-04 5.57699e-04 -7.00509e-04 8.56624e-04 -1.08787e-03 1.37893e-03 -1.89865e-03 2.76877e-03 -4.82699e-03 1.09803e-02 7.63243e-02 1.16561e-02 -5.49795e-03 3.26221e-03 -2.52421e-03
3.67612e-04 -5.99319e-05 -9.34528e-05 2.15186e-04 -3.23481e-04 4.21369e-04 -5.30352e-04 6.36958e-04 -7.84200e-04 9.35943e-04 -1.18597e-03 1.47874e-03 -2.04461e-03 2.94582e-03 -5.15829e-03 1.16561e-02 8.10044e-02 1.23161e-02 -5.85390e-03 3.38792e-03
-2.66755e-04 1.29764e-05 1.19691e-04 -2.28047e-04 3.19820e-04 -4.12306e-04 4.96315e-04 -6.04698e-04 7.02772e-04 -8.61533e-04 1.00568e-03 -1.28290e-03 1.56952e-03 -2.19369e-03 3.11186e-03 -5.49795e-03 1.23161e-02 8.56677e-02 1.29514e-02 -6.23973e-03
1.78575e-04 2.75833e-05 -1.43452e-04 2.36480e-04 -3.21825e-04 3.95499e-04 -4.82842e-04 5.55770e-04 -6.71172e-04 7.58265e-04 -9.36977e-04 1.06615e-03 -1.38256e-03 1.64927e-03 -2.35092e-03 3.26221e-03 -5.85390e-03 1.29514e-02 9.03009e-02 1.35444e-02
-1.01077e-04 -6.35143e-05 1.62760e-04 -2.46958e-04 3.16997e-04 -3.92400e-04 4.52835e-04 -5.43434e-04 6.03869e-04 -7.34780e-04 8.04171e-04 -1.01461e-03 1.11557e-03 -1.49003e-03 1.71343e-03 -2.52421e-03 3.38792e-03 -6.23973e-03 1.35444e-02 9.48794e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_21-22.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.80320e-02 -1.52321e-02 1.08992e-02 -7.95626e-03 5.94269e-03 -4.54073e-03 3.53883e-03 -2.80192e-03 2.24458e-03 -1.81226e-03 1.46937e-03 -1.19220e-03 9.64414e-04 -7.74625e-04 6.14505e-04 -4.78055e-04 3.60613e-04 -2.58769e-04 1.69750e-04 -9.15464e-05
-1.52321e-02 1.87746e-02 -4.09362e-03 3.36209e-03 -2.58183e-03 1.97609e-03 -1.52358e-03 1.18400e-03 -9.24959e-04 7.23386e-04 -5.63599e-04 4.34556e-04 -3.28940e-04 2.41031e-04 -1.67375e-04 1.04570e-04 -5.10319e-05 4.50285e-06 3.56286e-05 -7.12296e-05
1.08992e-02 -4.09362e-03 1.91877e-02 -4.38003e-04 9.54755e-04 -8.61990e-04 6.88313e-04 -5.25181e-04 3.88701e-04 -2.78036e-04 1.88229e-04 -1.15377e-04 5.50163e-05 -5.44825e-06 -3.68287e-05 7.17990e-05 -1.02479e-04 1.27862e-04 -1.50976e-04 1.69529e-04
-7.95626e-03 3.36209e-03 -4.38003e-04 2.18981e-02 1.68252e-03 -3.92589e-04 1.02643e-04 -4.39795e-05 5.18785e-05 -7.84767e-05 1.07322e-04 -1.34894e-04 1.58076e-04 -1.79278e-04 1.95818e-04 -2.11638e-04 2.23122e-04 -2.35246e-04 2.42743e-04 -2.52781e-04
5.94269e-03 -2.58183e-03 9.54755e-04 1.68252e-03 2.56019e-02 3.10847e-03 -1.24819e-03 7.07418e-04 -5.04668e-04 4.17858e-04 -3.78067e-04 3.56575e-04 -3.46319e-04 3.38140e-04 -3.35360e-04 3.30371e-04 -3.30260e-04 3.25556e-04 -3.27210e-04 3.21302e-04
-4.54073e-03 1.97609e-03 -8.61990e-04 -3.92589e-04 3.10847e-03 2.97717e-02 4.19907e-03 -1.85999e-03 1.12885e-03 -8.23848e-04 6.71382e-04 -5.87100e-04 5.31021e-04 -4.95862e-04 4.65636e-04 -4.47616e-04 4.26560e-04 -4.17301e-04 3.99281e-04 -3.96470e-04
3.53883e-03 -1.52358e-03 6.88313e-04 1.02643e-04 -1.24819e-03 4.19907e-03 3.41707e-02 5.11931e-03 -2.34485e-03 1.45233e-03 -1.06614e-03 8.62514e-04 -7.45421e-04 6.62716e-04 -6.10296e-04 5.62258e-04 -5.34957e-04 4.99592e-04 -4.86666e-04 4.54870e-04
-2.80192e-03 1.18400e-03 -5.25181e-04 -4.39795e-05 7.07418e-04 -1.85999e-03 5.11931e-03 3.86883e-02 5.94829e-03 -2.76036e-03 1.72091e-03 -1.26486e-03 1.01738e-03 -8.74535e-04 7.68691e-04 -7.04490e-04 6.39642e-04 -6.08262e-04 5.57330e-04 -5.46699e-04
2.24458e-03 -9.24959e-04 3.88701e-04 5.18785e-05 -5.04668e-04 1.12885e-03 -2.34485e-03 5.94829e-03 4.32704e-02 6.72576e-03 -3.13616e-03 1.95711e-03 -1.43812e-03 1.14991e-03 -9.86585e-04 8.58124e-04 -7.87222e-04 7.03745e-04 -6.74310e-04 6.03626e-04
-1.81226e-03 7.23386e-04 -2.78036e-04 -7.84767e-05 4.17858e-04 -8.23848e-04 1.45233e-03 -2.76036e-03 6.72576e-03 4.78891e-02 7.47259e-03 -3.48854e-03 2.17301e-03 -1.59635e-03 1.26769e-03 -1.08895e-03 9.35676e-04 -8.64207e-04 7.57394e-04 -7.38258e-04
1.46937e-03 -5.63599e-04 1.88229e-04 1.07322e-04 -3.78067e-04 6.71382e-04 -1.06614e-03 1.72091e-03 -3.13616e-03 7.47259e-03 5.25292e-02 8.20002e-03 -3.82700e-03 2.37524e-03 -1.74606e-03 1.37454e-03 -1.18664e-03 1.00347e-03 -9.40078e-04 8.01013e-04
-1.19220e-03 4.34556e-04 -1.15377e-04 -1.34894e-04 3.56575e-04 -5.87100e-04 8.62514e-04 -1.26486e-03 1.95711e-03 -3.48854e-03 8.20002e-03 5.71819e-02 8.91426e-03 -4.15757e-03 2.56711e-03 -1.89182e-03 1.47210e-03 -1.28395e-03 1.06151e-03 -1.01931e-03
9.64414e-04 -3.28940e-04 5.50163e-05 1.58076e-04 -3.46319e-04 5.31021e-04 -7.45421e-04 1.01738e-03 -1.43812e-03 2.17301e-03 -3.82700e-03 8.91426e-03 6.18414e-02 9.61837e-03 -4.48458e-03 2.74998e-03 -2.03768e-03 1.56011e-03 -1.38518e-03 1.10739e-03
-7.74625e-04 2.41031e-04 -5.44825e-06 -1.79278e-04 3.38140e-04 -4.95862e-04 6.62716e-04 -8.74535e-04 1.14991e-03 -1.59635e-03 2.37524e-03 -4.15757e-03 9.61837e-03 6.65038e-02 1.03136e-02 -4.81197e-03 2.92341e-03 -2.18786e-03 1.63593e-03 -1.49613e-03
6.14505e-04 -1.67375e-04 -3.68287e-05 1.95818e-04 -3.35360e-04 4.65636e-04 -6.10296e-04 7.68691e-04 -9.86585e-04 1.26769e-03 -1.74606e-03 2.56711e-03 -4.48458e-03 1.03136e-02 7.11652e-02 1.09994e-02 -5.14391e-03 3.08465e-03 -2.34815e-03 1.69381e-03
-4.78055e-04 1.04570e-04 7.17990e-05 -2.11638e-04 3.30371e-04 -4.47616e-04 5.62258e-04 -7.04490e-04 8.58124e-04 -1.08895e-03 1.37454e-03 -1.89182e-03 2.74998e-03 -4.81197e-03 1.09994e-02 7.58216e-02 1.16731e-02 -5.48618e-03 3.22781e-03 -2.52793e-03
3.60613e-04 -5.10319e-05 -1.02479e-04 2.23122e-04 -3.30260e-04 4.26560e-04 -5.34957e-04 6.39642e-04 -7.87222e-04 9.35676e-04 -1.18664e-03 1.47210e-03 -2.03768e-03 2.92341e-03 -5.14391e-03 1.16731e-02 8.04672e-02 1.23285e-02 -5.84820e-03 3.34160e-03
-2.58769e-04 4.50285e-06 1.27862e-04 -2.35246e-04 3.25556e-04 -4.17301e-04 4.99592e-04 -6.08262e-04 7.03745e-04 -8.64207e-04 1.00347e-03 -1.28395e-03 1.56011e-03 -2.18786e-03 3.08465e-03 -5.48618e-03 1.23285e-02 8.50927e-02 1.29544e-02 -6.24679e-03
1.69750e-04 3.56286e-05 -1.50976e-04 2.42743e-04 -3.27210e-04 3.99281e-04 -4.86666e-04 5.57330e-04 -6.74310e-04 7.57394e-04 -9.40078e-04 1.06151e-03 -1.38518e-03 1.63593e-03 -2.34815e-03 3.22781e-03 -5.84820e-03 1.29544e-02 8.96813e-02 1.35290e-02
-9.15464e-05 -7.12296e-05 1.69529e-04 -2.52781e-04 3.21302e-04 -3.96470e-04 4.54870e-04 -5.46699e-04 6.03626e-04 -7.38258e-04 8.01013e-04 -1.01931e-03 1.10739e-03 -1.49613e-03 1.69381e-03 -2.52793e-03 3.34160e-03 -6.24679e-03 1.35290e-02 9.42017e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_22-23.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.99990e-02 -1.59803e-02 1.12808e-02 -8.15600e-03 6.05052e-03 -4.60102e-03 3.57341e-03 -2.82177e-03 2.25540e-03 -1.81717e-03 1.47020e-03 -1.19006e-03 9.60051e-04 -7.68545e-04 6.07069e-04 -4.69538e-04 3.51220e-04 -2.48655e-04 1.59025e-04 -8.03131e-05
-1.59803e-02 1.89275e-02 -4.18143e-03 3.39204e-03 -2.58371e-03 1.96543e-03 -1.50805e-03 1.16714e-03 -9.08308e-04 7.07537e-04 -5.48749e-04 4.20706e-04 -3.16052e-04 2.29006e-04 -1.56155e-04 9.40610e-05 -4.11763e-05 -4.78244e-06 4.43528e-05 -7.95144e-05
1.12808e-02 -4.18143e-03 1.90814e-02 -4.14194e-04 9.30593e-04 -8.36116e-04 6.62393e-04 -5.00702e-04 3.66335e-04 -2.57946e-04 1.70269e-04 -9.93773e-05 4.06919e-05 7.34663e-06 -4.83472e-05 8.21454e-05 -1.11848e-04 1.36281e-04 -1.58683e-04 1.76399e-04
-8.15600e-03 3.39204e-03 -4.14194e-04 2.17112e-02 1.72408e-03 -4.19397e-04 1.26223e-04 -6.62426e-05 7.24743e-05 -9.71214e-05 1.23892e-04 -1.49605e-04 1.70999e-04 -1.90751e-04 2.05894e-04 -2.20626e-04 2.30985e-04 -2.42344e-04 2.48842e-04 -2.58444e-04
6.05052e-03 -2.58371e-03 9.30593e-04 1.72408e-03 2.53794e-02 3.14571e-03 -1.26651e-03 7.22726e-04 -5.19821e-04 4.32384e-04 -3.91553e-04 3.68607e-04 -3.57089e-04 3.47510e-04 -3.43711e-04 3.37527e-04 -3.36724e-04 3.30928e-04 -3.32266e-04 3.25209e-04
-4.60102e-03 1.96543e-03 -8.36116e-04 -4.19397e-04 3.14571e-03 2.95221e-02 4.22898e-03 -1.86922e-03 1.13620e-03 -8.32534e-04 6.80519e-04 -5.96119e-04 5.39159e-04 -5.03328e-04 4.71972e-04 -4.53437e-04 4.31226e-04 -4.21830e-04 4.02525e-04 -4.00122e-04
3.57341e-03 -1.50805e-03 6.62393e-04 1.26223e-04 -1.26651e-03 4.22898e-03 3.38938e-02 5.14321e-03 -2.34661e-03 1.45320e-03 -1.06972e-03 8.67428e-04 -7.51027e-04 6.67796e-04 -6.15303e-04 5.66166e-04 -5.38985e-04 5.02209e-04 -4.89979e-04 4.56251e-04
-2.82177e-03 1.16714e-03 -5.00702e-04 -6.62426e-05 7.22726e-04 -1.86922e-03 5.14321e-03 3.83822e-02 5.96796e-03 -2.75626e-03 1.71669e-03 -1.26454e-03 1.01902e-03 -8.77661e-04 7.71364e-04 -7.07814e-04 6.41560e-04 -6.11231e-04 5.58124e-04 -5.49491e-04
2.25540e-03 -9.08308e-04 3.66335e-04 7.24743e-05 -5.19821e-04 1.13620e-03 -2.34661e-03 5.96796e-03 4.29332e-02 6.74266e-03 -3.12747e-03 1.94878e-03 -1.43486e-03 1.14893e-03 -9.88005e-04 8.58799e-04 -7.89589e-04 7.03851e-04 -6.76906e-04 6.02464e-04
-1.81717e-03 7.07537e-04 -2.57946e-04 -9.71214e-05 4.32384e-04 -8.32534e-04 1.45320e-03 -2.75626e-03 6.74266e-03 4.75197e-02 7.48769e-03 -3.47622e-03 2.16120e-03 -1.59092e-03 1.26447e-03 -1.08938e-03 9.34486e-04 -8.66293e-04 7.55496e-04 -7.41312e-04
1.47020e-03 -5.48749e-04 1.70269e-04 1.23892e-04 -3.91553e-04 6.80519e-04 -1.06972e-03 1.71669e-03 -3.12747e-03 7.48769e-03 5.21266e-02 8.21394e-03 -3.81178e-03 2.36031e-03 -1.73915e-03 1.36917e-03 -1.18674e-03 1.00018e-03 -9.42719e-04 7.96534e-04
-1.19006e-03 4.20706e-04 -9.93773e-05 -1.49605e-04 3.68607e-04 -5.96119e-04 8.67428e-04 -1.26454e-03 1.94878e-03 -3.47622e-03 8.21394e-03 5.67453e-02 8.92732e-03 -4.14015e-03 2.54913e-03 -1.88408e-03 1.46431e-03 -1.28456e-03 1.05549e-03 -1.02384e-03
9.60051e-04 -3.16052e-04 4.06919e-05 1.70999e-04 -3.57089e-04 5.39159e-04 -7.51027e-04 1.01902e-03 -1.43486e-03 2.16120e-03 -3.81178e-03 8.92732e-03 6.13702e-02 9.63064e-03 -4.46561e-03 2.72866e-03 -2.02997e-03 1.54923e-03 -1.38766e-03 1.09728e-03
-7.68545e-04 2.29006e-04 7.34663e-06 -1.90751e-04 3.47510e-04 -5.03328e-04 6.67796e-04 -8.77661e-04 1.14893e-03 -1.59092e-03 2.36031e-03 -4.14015e-03 9.63064e-03 6.59973e-02 1.03248e-02 -4.79229e-03 2.89805e-03 -2.18156e-03 1.62057e-03 -1.50278e-03
6.07069e-04 -1.56155e-04 -4.83472e-05 2.05894e-04 -3.43711e-04 4.71972e-04 -6.15303e-04 7.71364e-04 -9.88005e-04 1.26447e-03 -1.73915e-03 2.54913e-03 -4.46561e-03 1.03248e-02 7.06226e-02 1.10088e-02 -5.12492e-03 3.05382e-03 -2.34559e-03 1.67111e-03
-4.69538e-04 9.40610e-05 8.21454e-05 -2.20626e-04 3.37527e-04 -4.53437e-04 5.66166e-04 -7.07814e-04 8.58799e-04 -1.08938e-03 1.36917e-03 -1.88408e-03 2.72866e-03 -4.79229e-03 1.10088e-02 7.52414e-02 1.16792e-02 -5.47023e-03 3.18862e-03 -2.53335e-03
3.51220e-04 -4.11763e-05 -1.11848e-04 2.30985e-04 -3.36724e-04 4.31226e-04 -5.38985e-04 6.41560e-04 -7.89589e-04 9.34486e-04 -1.18674e-03 1.46431e-03 -2.02997e-03 2.89805e-03 -5.12492e-03 1.16792e-02 7.98471e-02 1.23284e-02 -5.83956e-03 3.28818e-03
-2.48655e-04 -4.78244e-06 1.36281e-04 -2.42344e-04 3.30928e-04 -4.21830e-04 5.02209e-04 -6.11231e-04 7.03851e-04 -8.66293e-04 1.00018e-03 -1.28456e-03 1.54923e-03 -2.18156e-03 3.05382e-03 -5.47023e-03 1.23284e-02 8.44284e-02 1.29423e-02 -6.25374e-03
1.59025e-04 4.43528e-05 -1.58683e-04 2.48842e-04 -3.32266e-04 4.02525e-04 -4.89979e-04 5.58124e-04 -6.76906e-04 7.55496e-04 -9.42719e-04 1.05549e-03 -1.38766e-03 1.62057e-03 -2.34559e-03 3.18862e-03 -5.83956e-03 1.29423e-02 8.89645e-02 1.34930e-02
-8.03131e-05 -7.95144e-05 1.76399e-04 -2.58444e-04 3.25209e-04 -4.00122e-04 4.56251e-04 -5.49491e-04 6.02464e-04 -7.41312e-04 7.96534e-04 -1.02384e-03 1.09728e-03 -1.50278e-03 1.67111e-03 -2.53335e-03 3.28818e-03 -6.25374e-03 1.34930e-02 9.34148e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_23-24.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.19608e-02 -1.66952e-02 1.16279e-02 -8.32772e-03 6.13735e-03 -4.64574e-03 3.59628e-03 -2.83253e-03 2.25897e-03 -1.81615e-03 1.46607e-03 -1.18372e-03 9.52061e-04 -7.59308e-04 5.96862e-04 -4.58573e-04 3.39659e-04 -2.36616e-04 1.46585e-04 -6.75475e-05
-1.66952e-02 1.90395e-02 -4.24675e-03 3.40540e-03 -2.57362e-03 1.94616e-03 -1.48622e-03 1.14556e-03 -8.88017e-04 6.88814e-04 -5.31587e-04 4.04965e-04 -3.01602e-04 2.15679e-04 -1.43846e-04 8.26412e-05 -3.05622e-05 -1.47029e-05 5.35981e-05 -8.82269e-05
1.16279e-02 -4.24675e-03 1.89419e-02 -3.80536e-04 8.99536e-04 -8.05209e-04 6.32813e-04 -4.73568e-04 3.42028e-04 -2.36421e-04 1.51231e-04 -8.25649e-05 2.57498e-05 2.06052e-05 -6.02060e-05 9.27323e-05 -1.21383e-04 1.44790e-04 -1.66436e-04 1.83247e-04
-8.32772e-03 3.40540e-03 -3.80536e-04 2.14961e-02 1.76782e-03 -4.47861e-04 1.51266e-04 -8.96326e-05 9.38340e-05 -1.16236e-04 1.40710e-04 -1.64415e-04 1.83910e-04 -2.02136e-04 2.15823e-04 -2.29432e-04 2.38627e-04 -2.49214e-04 2.54663e-04 -2.63846e-04
6.13735e-03 -2.57362e-03 8.99536e-04 1.76782e-03 2.51286e-02 3.18126e-03 -1.28395e-03 7.37818e-04 -5.34919e-04 4.46778e-04 -4.04802e-04 3.80305e-04 -3.67468e-04 3.56450e-04 -3.51628e-04 3.44229e-04 -3.42755e-04 3.35831e-04 -3.36902e-04 3.28630e-04
-4.64574e-03 1.94616e-03 -8.05209e-04 -4.47861e-04 3.18126e-03 2.92416e-02 4.25523e-03 -1.87635e-03 1.14255e-03 -8.40638e-04 6.89122e-04 -6.04575e-04 5.46684e-04 -5.10181e-04 4.77676e-04 -4.58669e-04 4.35271e-04 -4.25812e-04 4.05147e-04 -4.03290e-04
3.59628e-03 -1.48622e-03 6.32813e-04 1.51266e-04 -1.28395e-03 4.25523e-03 3.35820e-02 5.16231e-03 -2.34557e-03 1.45269e-03 -1.07247e-03 8.71622e-04 -7.55930e-04 6.72129e-04 -6.19603e-04 5.69323e-04 -5.42354e-04 5.04083e-04 -4.92718e-04 4.56901e-04
-2.83253e-03 1.14556e-03 -4.73568e-04 -8.96326e-05 7.37818e-04 -1.87635e-03 5.16231e-03 3.80366e-02 5.98203e-03 -2.74892e-03 1.71087e-03 -1.26329e-03 1.01986e-03 -8.80030e-04 7.73200e-04 -7.10392e-04 6.42622e-04 -6.13537e-04 5.58072e-04 -5.51773e-04
2.25897e-03 -8.88017e-04 3.42028e-04 9.38340e-05 -5.34919e-04 1.14255e-03 -2.34557e-03 5.98203e-03 4.25520e-02 6.75329e-03 -3.11521e-03 1.93870e-03 -1.43062e-03 1.14707e-03 -9.88649e-04 8.58543e-04 -7.91220e-04 7.02999e-04 -6.78920e-04 6.00309e-04
-1.81615e-03 6.88814e-04 -2.36421e-04 -1.16236e-04 4.46778e-04 -8.40638e-04 1.45269e-03 -2.74892e-03 6.75329e-03 4.71014e-02 7.49590e-03 -3.46001e-03 2.14750e-03 -1.58448e-03 1.26028e-03 -1.08905e-03 9.32263e-04 -8.67733e-04 7.52483e-04 -7.43943e-04
1.46607e-03 -5.31587e-04 1.51231e-04 1.40710e-04 -4.04802e-04 6.89122e-04 -1.07247e-03 1.71087e-03 -3.11521e-03 7.49590e-03 5.16703e-02 8.22034e-03 -3.79241e-03 2.34331e-03 -1.73124e-03 1.36273e-03 -1.18618e-03 9.95685e-04 -9.44886e-04 7.90613e-04
-1.18372e-03 4.04965e-04 -8.25649e-05 -1.64415e-04 3.80305e-04 -6.04575e-04 8.71622e-04 -1.26329e-03 1.93870e-03 -3.46001e-03 8.22034e-03 5.62502e-02 8.93223e-03 -4.11833e-03 2.52889e-03 -1.87544e-03 1.45528e-03 -1.28470e-03 1.04793e-03 -1.02825e-03
9.52061e-04 -3.01602e-04 2.57498e-05 1.83910e-04 -3.67468e-04 5.46684e-04 -7.55930e-04 1.01986e-03 -1.43062e-03 2.14750e-03 -3.79241e-03 8.93223e-03 6.08356e-02 9.63409e-03 -4.44207e-03 2.70481e-03 -2.02153e-03 1.53676e-03 -1.39004e-03 1.08497e-03
-7.59308e-04 2.15679e-04 2.06052e-05 -2.02136e-04 3.56450e-04 -5.10181e-04 6.72129e-04 -8.80030e-04 1.14707e-03 -1.58448e-03 2.34331e-03 -4.11833e-03 9.63409e-03 6.54224e-02 1.03264e-02 -4.76797e-03 2.86973e-03 -2.17489e-03 1.60294e-03 -1.51014e-03
5.96862e-04 -1.43846e-04 -6.02060e-05 2.15823e-04 -3.51628e-04 4.77676e-04 -6.19603e-04 7.73200e-04 -9.88649e-04 1.26028e-03 -1.73124e-03 2.52889e-03 -4.44207e-03 1.03264e-02 7.00064e-02 1.10077e-02 -5.10139e-03 3.01927e-03 -2.34347e-03 1.64485e-03
-4.58573e-04 8.26412e-05 9.27323e-05 -2.29432e-04 3.44229e-04 -4.58669e-04 5.69323e-04 -7.10392e-04 8.58543e-04 -1.08905e-03 1.36273e-03 -1.87544e-03 2.70481e-03 -4.76797e-03 1.10077e-02 7.45825e-02 1.16735e-02 -5.45030e-03 3.14430e-03 -2.54103e-03
3.39659e-04 -3.05622e-05 -1.21383e-04 2.38627e-04 -3.42755e-04 4.35271e-04 -5.42354e-04 6.42622e-04 -7.91220e-04 9.32263e-04 -1.18618e-03 1.45528e-03 -2.02153e-03 2.86973e-03 -5.10139e-03 1.16735e-02 7.91426e-02 1.23147e-02 -5.82854e-03 3.22685e-03
-2.36616e-04 -1.47029e-05 1.44790e-04 -2.49214e-04 3.35831e-04 -4.25812e-04 5.04083e-04 -6.13537e-04 7.02999e-04 -8.67733e-04 9.95685e-04 -1.28470e-03 1.53676e-03 -2.17489e-03 3.01927e-03 -5.45030e-03 1.23147e-02 8.36730e-02 1.29132e-02 -6.26196e-03
1.46585e-04 5.35981e-05 -1.66436e-04 2.54663e-04 -3.36902e-04 4.05147e-04 -4.92718e-04 5.58072e-04 -6.78920e-04 7.52483e-04 -9.44886e-04 1.04793e-03 -1.39004e-03 1.60294e-03 -2.34347e-03 3.14430e-03 -5.82854e-03 1.29132e-02 8.81477e-02 1.34334e-02
-6.75475e-05 -8.82269e-05 1.83247e-04 -2.63846e-04 3.28630e-04 -4.03290e-04 4.56901e-04 -5.51773e-04 6.00309e-04 -7.43943e-04 7.90613e-04 -1.02825e-03 1.08497e-03 -1.51014e-03 1.64485e-03 -2.54103e-03 3.22685e-03 -6.26196e-03 1.34334e-02 9.25132e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_24-25.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.39105e-02 -1.73738e-02 1.19397e-02 -8.47203e-03 6.20422e-03 -4.67600e-03 3.60839e-03 -2.83503e-03 2.25596e-03 -1.80976e-03 1.45744e-03 -1.17355e-03 9.40785e-04 -7.47213e-04 5.84147e-04 -4.45390e-04 3.26128e-04 -2.22825e-04 1.32584e-04 -5.33904e-05
-1.73738e-02 1.91098e-02 -4.29046e-03 3.40334e-03 -2.55272e-03 1.91929e-03 -1.45895e-03 1.11996e-03 -8.64663e-04 6.67696e-04 -5.12514e-04 3.87676e-04 -2.85887e-04 2.01309e-04 -1.30674e-04 7.05104e-05 -1.93668e-05 -2.51018e-05 6.32263e-05 -9.72454e-05
1.19397e-02 -4.29046e-03 1.87701e-02 -3.38539e-04 8.62773e-04 -7.70230e-04 6.00361e-04 -4.44427e-04 3.16314e-04 -2.13905e-04 1.31489e-04 -6.52571e-05 1.04621e-05 3.40934e-05 -7.22016e-05 1.03380e-04 -1.30925e-04 1.53248e-04 -1.74114e-04 1.89968e-04
-8.47203e-03 3.40334e-03 -3.38539e-04 2.12534e-02 1.81250e-03 -4.77146e-04 1.77134e-04 -1.13622e-04 1.15512e-04 -1.35445e-04 1.57458e-04 -1.79057e-04 1.96582e-04 -2.13237e-04 2.25436e-04 -2.37911e-04 2.45916e-04 -2.55746e-04 2.60110e-04 -2.68907e-04
6.20422e-03 -2.55272e-03 8.62773e-04 1.81250e-03 2.48498e-02 3.21420e-03 -1.29998e-03 7.52306e-04 -5.49625e-04 4.60742e-04 -4.17555e-04 3.91448e-04 -3.77272e-04 3.64799e-04 -3.58970e-04 3.50355e-04 -3.48254e-04 3.40178e-04 -3.41051e-04 3.31494e-04
-4.67600e-03 1.91929e-03 -7.70230e-04 -4.77146e-04 3.21420e-03 2.89300e-02 4.27711e-03 -1.88102e-03 1.14767e-03 -8.47942e-04 6.96985e-04 -6.12284e-04 5.53437e-04 -5.16284e-04 4.82629e-04 -4.63213e-04 4.38609e-04 -4.29182e-04 4.07082e-04 -4.05923e-04
3.60839e-03 -1.45895e-03 6.00361e-04 1.77134e-04 -1.29998e-03 4.27711e-03 3.32347e-02 5.17600e-03 -2.34153e-03 1.45068e-03 -1.07424e-03 8.74941e-04 -7.59986e-04 6.75589e-04 -6.23093e-04 5.71638e-04 -5.44998e-04 5.05145e-04 -4.94834e-04 4.56754e-04
-2.83503e-03 1.11996e-03 -4.44427e-04 -1.13622e-04 7.52306e-04 -1.88102e-03 5.17600e-03 3.76508e-02 5.98994e-03 -2.73819e-03 1.70338e-03 -1.26100e-03 1.01975e-03 -8.81527e-04 7.74096e-04 -7.12144e-04 6.42748e-04 -6.15125e-04 5.57100e-04 -5.53511e-04
2.25596e-03 -8.64663e-04 3.16314e-04 1.15512e-04 -5.49625e-04 1.14767e-03 -2.34153e-03 5.98994e-03 4.21257e-02 6.75707e-03 -3.09924e-03 1.92682e-03 -1.42532e-03 1.14422e-03 -9.88420e-04 8.57256e-04 -7.92043e-04 7.01099e-04 -6.80307e-04 5.97078e-04
-1.80976e-03 6.67696e-04 -2.13905e-04 -1.35445e-04 4.60742e-04 -8.47942e-04 1.45068e-03 -2.73819e-03 6.75707e-03 4.66331e-02 7.49663e-03 -3.43984e-03 2.13187e-03 -1.57697e-03 1.25500e-03 -1.08787e-03 9.28891e-04 -8.68465e-04 7.48251e-04 -7.46150e-04
1.45744e-03 -5.12514e-04 1.31489e-04 1.57458e-04 -4.17555e-04 6.96985e-04 -1.07424e-03 1.70338e-03 -3.09924e-03 7.49663e-03 5.11589e-02 8.21861e-03 -3.76880e-03 2.32421e-03 -1.72228e-03 1.35508e-03 -1.18489e-03 9.89863e-04 -9.46557e-04 7.83116e-04
-1.17355e-03 3.87676e-04 -6.52571e-05 -1.79057e-04 3.91448e-04 -6.12284e-04 8.74941e-04 -1.26100e-03 1.92682e-03 -3.43984e-03 8.21861e-03 5.56950e-02 8.92831e-03 -4.09203e-03 2.50635e-03 -1.86585e-03 1.44485e-03 -1.28432e-03 1.03866e-03 -1.03260e-03
9.40785e-04 -2.85887e-04 1.04621e-05 1.96582e-04 -3.77272e-04 5.53437e-04 -7.59986e-04 1.01975e-03 -1.42532e-03 2.13187e-03 -3.76880e-03 8.92831e-03 6.02359e-02 9.62798e-03 -4.41390e-03 2.67839e-03 -2.01235e-03 1.52251e-03 -1.39236e-03 1.07021e-03
-7.47213e-04 2.01309e-04 3.40934e-05 -2.13237e-04 3.64799e-04 -5.16284e-04 6.75589e-04 -8.81527e-04 1.14422e-03 -1.57697e-03 2.32421e-03 -4.09203e-03 9.62798e-03 6.47773e-02 1.03176e-02 -4.73898e-03 2.83836e-03 -2.16793e-03 1.58276e-03 -1.51842e-03
5.84147e-04 -1.30674e-04 -7.22016e-05 2.25436e-04 -3.58970e-04 4.82629e-04 -6.23093e-04 7.74096e-04 -9.88420e-04 1.25500e-03 -1.72228e-03 2.50635e-03 -4.41390e-03 1.03176e-02 6.93149e-02 1.09952e-02 -5.07339e-03 2.98079e-03 -2.34204e-03 1.61442e-03
-4.45390e-04 7.05104e-05 1.03380e-04 -2.37911e-04 3.50355e-04 -4.63213e-04 5.71638e-04 -7.12144e-04 8.57256e-04 -1.08787e-03 1.35508e-03 -1.86585e-03 2.67839e-03 -4.73898e-03 1.09952e-02 7.38427e-02 1.16551e-02 -5.42664e-03 3.09435e-03 -2.55163e-03
3.26128e-04 -1.93668e-05 -1.30925e-04 2.45916e-04 -3.48254e-04 4.38609e-04 -5.44998e-04 6.42748e-04 -7.92043e-04 9.28891e-04 -1.18489e-03 1.44485e-03 -2.01235e-03 2.83836e-03 -5.07339e-03 1.16551e-02 7.83513e-02 1.22860e-02 -5.81575e-03 3.15646e-03
-2.22825e-04 -2.51018e-05 1.53248e-04 -2.55746e-04 3.40178e-04 -4.29182e-04 5.05145e-04 -6.15125e-04 7.01099e-04 -8.68465e-04 9.89863e-04 -1.28432e-03 1.52251e-03 -2.16793e-03 2.98079e-03 -5.42664e-03 1.22860e-02 8.28235e-02 1.28652e-02 -6.27326e-03
1.32584e-04 6.32263e-05 -1.74114e-04 2.60110e-04 -3.41051e-04 4.07082e-04 -4.94834e-04 5.57100e-04 -6.80307e-04 7.48251e-04 -9.46557e-04 1.03866e-03 -1.39236e-03 1.58276e-03 -2.34204e-03 3.09435e-03 -5.81575e-03 1.28652e-02 8.72269e-02 1.33459e-02
-5.33904e-05 -9.72454e-05 1.89968e-04 -2.68907e-04 3.31494e-04 -4.05923e-04 4.56754e-04 -5.53511e-04 5.97078e-04 -7.46150e-04 7.83116e-04 -1.03260e-03 1.07021e-03 -1.51842e-03 1.61442e-03 -2.55163e-03 3.15646e-03 -6.27326e-03 1.33459e-02 9.14888e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_25-26.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.58420e-02 -1.80138e-02 1.22161e-02 -8.58986e-03 6.25236e-03 -4.69294e-03 3.61073e-03 -2.83007e-03 2.24705e-03 -1.79855e-03 1.44480e-03 -1.15998e-03 9.26575e-04 -7.32568e-04 5.69197e-04 -4.30234e-04 3.10846e-04 -2.07479e-04 1.17203e-04 -3.80085e-05
-1.80138e-02 1.91387e-02 -4.31362e-03 3.38711e-03 -2.52217e-03 1.88580e-03 -1.42703e-03 1.09098e-03 -8.38780e-04 6.44627e-04 -4.91905e-04 3.69158e-04 -2.69181e-04 1.86139e-04 -1.16853e-04 5.78551e-05 -7.75716e-06 -3.58280e-05 7.30998e-05 -1.06448e-04
1.22161e-02 -4.31362e-03 1.85675e-02 -2.89627e-04 8.21406e-04 -7.32050e-04 5.65744e-04 -4.13856e-04 2.89665e-04 -1.90787e-04 1.11365e-04 -4.77274e-05 -4.93690e-06 4.76101e-05 -8.41598e-05 1.13936e-04 -1.40340e-04 1.61534e-04 -1.81612e-04 1.96469e-04
-8.58986e-03 3.38711e-03 -2.89627e-04 2.09846e-02 1.85707e-03 -5.06556e-04 2.03297e-04 -1.37771e-04 1.37139e-04 -1.54440e-04 1.73879e-04 -1.93314e-04 2.08835e-04 -2.23904e-04 2.34602e-04 -2.45947e-04 2.52753e-04 -2.61857e-04 2.65109e-04 -2.73568e-04
6.25236e-03 -2.52217e-03 8.21406e-04 1.85707e-03 2.45440e-02 3.24386e-03 -1.31423e-03 7.65901e-04 -5.63683e-04 4.74046e-04 -4.29616e-04 4.01873e-04 -3.86364e-04 3.72444e-04 -3.65643e-04 3.55821e-04 -3.53155e-04 3.43911e-04 -3.44670e-04 3.33760e-04
-4.69294e-03 1.88580e-03 -7.32050e-04 -5.06556e-04 3.24386e-03 2.85878e-02 4.29416e-03 -1.88306e-03 1.15144e-03 -8.54299e-04 7.03966e-04 -6.19119e-04 5.59309e-04 -5.21547e-04 4.86754e-04 -4.67014e-04 4.41192e-04 -4.31911e-04 4.08297e-04 -4.08006e-04
3.61073e-03 -1.42703e-03 5.65744e-04 2.03297e-04 -1.31423e-03 4.29416e-03 3.28525e-02 5.18393e-03 -2.33440e-03 1.44711e-03 -1.07497e-03 8.77292e-04 -7.63106e-04 6.78097e-04 -6.25714e-04 5.73064e-04 -5.46889e-04 5.05365e-04 -4.96315e-04 4.55776e-04
-2.83007e-03 1.09098e-03 -4.13856e-04 -1.37771e-04 7.65901e-04 -1.88306e-03 5.18393e-03 3.72254e-02 5.99138e-03 -2.72406e-03 1.69421e-03 -1.25762e-03 1.01863e-03 -8.82086e-04 7.73993e-04 -7.13037e-04 6.41903e-04 -6.15984e-04 5.55173e-04 -5.54708e-04
2.24705e-03 -8.38780e-04 2.89665e-04 1.37139e-04 -5.63683e-04 1.15144e-03 -2.33440e-03 5.99138e-03 4.16548e-02 6.75374e-03 -3.07960e-03 1.91316e-03 -1.41894e-03 1.14032e-03 -9.87274e-04 8.54887e-04 -7.92036e-04 6.98105e-04 -6.81070e-04 5.92719e-04
-1.79855e-03 6.44627e-04 -1.90787e-04 -1.54440e-04 4.74046e-04 -8.54299e-04 1.44711e-03 -2.72406e-03 6.75374e-03 4.61152e-02 7.48959e-03 -3.41575e-03 2.11435e-03 -1.56839e-03 1.24859e-03 -1.08581e-03 9.24306e-04 -8.68479e-04 7.42737e-04 -7.47983e-04
1.44480e-03 -4.91905e-04 1.11365e-04 1.73879e-04 -4.29616e-04 7.03966e-04 -1.07497e-03 1.69421e-03 -3.07960e-03 7.48959e-03 5.05930e-02 8.20847e-03 -3.74104e-03 2.30308e-03 -1.71228e-03 1.34617e-03 -1.18283e-03 9.82624e-04 -9.47771e-04 7.73936e-04
-1.15998e-03 3.69158e-04 -4.77274e-05 -1.93314e-04 4.01873e-04 -6.19119e-04 8.77292e-04 -1.25762e-03 1.91316e-03 -3.41575e-03 8.20847e-03 5.50804e-02 8.91526e-03 -4.06135e-03 2.48157e-03 -1.85533e-03 1.43295e-03 -1.28345e-03 1.02754e-03 -1.03702e-03
9.26575e-04 -2.69181e-04 -4.93690e-06 2.08835e-04 -3.86364e-04 5.59309e-04 -7.63106e-04 1.01863e-03 -1.41894e-03 2.11435e-03 -3.74104e-03 8.91526e-03 5.95717e-02 9.61198e-03 -4.38121e-03 2.64944e-03 -2.00252e-03 1.50634e-03 -1.39474e-03 1.05272e-03
-7.32568e-04 1.86139e-04 4.76101e-05 -2.23904e-04 3.72444e-04 -5.21547e-04 6.78097e-04 -8.82086e-04 1.14032e-03 -1.56839e-03 2.30308e-03 -4.06135e-03 9.61198e-03 6.40627e-02 1.02981e-02 -4.70549e-03 2.80393e-03 -2.16087e-03 1.55976e-03 -1.52796e-03
5.69197e-04 -1.16853e-04 -8.41598e-05 2.34602e-04 -3.65643e-04 4.86754e-04 -6.25714e-04 7.73993e-04 -9.87274e-04 1.24859e-03 -1.71228e-03 2.48157e-03 -4.38121e-03 1.02981e-02 6.85487e-02 1.09709e-02 -5.04121e-03 2.93827e-03 -2.34174e-03 1.57921e-03
-4.30234e-04 5.78551e-05 1.13936e-04 -2.45947e-04 3.55821e-04 -4.67014e-04 5.73064e-04 -7.13037e-04 8.54887e-04 -1.08581e-03 1.34617e-03 -1.85533e-03 2.64944e-03 -4.70549e-03 1.09709e-02 7.30227e-02 1.16234e-02 -5.39977e-03 3.03829e-03 -2.56604e-03
3.10846e-04 -7.75716e-06 -1.40340e-04 2.52753e-04 -3.53155e-04 4.41192e-04 -5.46889e-04 6.41903e-04 -7.92036e-04 9.24306e-04 -1.18283e-03 1.43295e-03 -2.00252e-03 2.80393e-03 -5.04121e-03 1.16234e-02 7.74735e-02 1.22413e-02 -5.80224e-03 3.07566e-03
-2.07479e-04 -3.58280e-05 1.61534e-04 -2.61857e-04 3.43911e-04 -4.31911e-04 5.05365e-04 -6.15984e-04 6.98105e-04 -8.68479e-04 9.82624e-04 -1.28345e-03 1.50634e-03 -2.16087e-03 2.93827e-03 -5.39977e-03 1.22413e-02 8.18798e-02 1.27963e-02 -6.29033e-03
1.17203e-04 7.30998e-05 -1.81612e-04 2.65109e-04 -3.44670e-04 4.08297e-04 -4.96315e-04 5.55173e-04 -6.81070e-04 7.42737e-04 -9.47771e-04 1.02754e-03 -1.39474e-03 1.55976e-03 -2.34174e-03 3.03829e-03 -5.80224e-03 1.27963e-02 8.62001e-02 1.32255e-02
-3.80085e-05 -1.06448e-04 1.96469e-04 -2.73568e-04 3.33760e-04 -4.08006e-04 4.55776e-04 -5.54708e-04 5.92719e-04 -7.47983e-04 7.73936e-04 -1.03702e-03 1.05272e-03 -1.52796e-03 1.57921e-03 -2.56604e-03 3.07566e-03 -6.29033e-03 1.32255e-02 9.03339e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_26-27.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.77501e-02 -1.86135e-02 1.24574e-02 -8.68239e-03 6.28310e-03 -4.69775e-03 3.60428e-03 -2.81845e-03 2.23289e-03 -1.78306e-03 1.42860e-03 -1.14339e-03 9.09788e-04 -7.15695e-04 5.52307e-04 -4.13373e-04 2.94057e-04 -1.90802e-04 1.00647e-04 -2.15932e-05
-1.86135e-02 1.91265e-02 -4.31750e-03 3.35802e-03 -2.48314e-03 1.84667e-03 -1.39124e-03 1.05926e-03 -8.10875e-04 6.20025e-04 -4.70113e-04 3.49718e-04 -2.51756e-04 1.70407e-04 -1.02596e-04 4.48683e-05 4.09174e-06 -4.67210e-05 8.30712e-05 -1.15700e-04
1.24574e-02 -4.31750e-03 1.83354e-02 -2.35240e-04 7.76496e-04 -6.91493e-04 5.29620e-04 -3.82386e-04 2.62515e-04 -1.67426e-04 9.11619e-05 -3.02325e-05 -2.02241e-05 6.09604e-05 -9.59096e-05 1.24246e-04 -1.49489e-04 1.69522e-04 -1.88815e-04 2.02648e-04
-8.68239e-03 3.35802e-03 -2.35240e-04 2.06906e-02 1.90051e-03 -5.35448e-04 2.29269e-04 -1.61676e-04 1.58374e-04 -1.72938e-04 1.89736e-04 -2.06986e-04 2.20498e-04 -2.33990e-04 2.43191e-04 -2.53428e-04 2.59032e-04 -2.67455e-04 2.69576e-04 -2.77762e-04
6.28310e-03 -2.48314e-03 7.76496e-04 1.90051e-03 2.42116e-02 3.26954e-03 -1.32633e-03 7.78338e-04 -5.76851e-04 4.86475e-04 -4.40797e-04 4.11423e-04 -3.94614e-04 3.79273e-04 -3.71550e-04 3.60540e-04 -3.57383e-04 3.46960e-04 -3.47709e-04 3.35378e-04
-4.69775e-03 1.84667e-03 -6.91493e-04 -5.35448e-04 3.26954e-03 2.82153e-02 4.30588e-03 -1.88227e-03 1.15369e-03 -8.59559e-04 7.09919e-04 -6.24953e-04 5.64192e-04 -5.25879e-04 4.89971e-04 -4.70003e-04 4.42959e-04 -4.33957e-04 4.08748e-04 -4.09512e-04
3.60428e-03 -1.39124e-03 5.29620e-04 2.29269e-04 -1.32633e-03 4.30588e-03 3.24353e-02 5.18569e-03 -2.32408e-03 1.44190e-03 -1.07455e-03 8.78566e-04 -7.65191e-04 6.79562e-04 -6.27396e-04 5.73537e-04 -5.47989e-04 5.04701e-04 -4.97143e-04 4.53922e-04
-2.81845e-03 1.05926e-03 -3.82386e-04 -1.61676e-04 7.78338e-04 -1.88227e-03 5.18569e-03 3.67600e-02 5.98597e-03 -2.70647e-03 1.68332e-03 -1.25308e-03 1.01641e-03 -8.81619e-04 7.72813e-04 -7.13021e-04 6.40037e-04 -6.16090e-04 5.52240e-04 -5.55359e-04
2.23289e-03 -8.10875e-04 2.62515e-04 1.58374e-04 -5.76851e-04 1.15369e-03 -2.32408e-03 5.98597e-03 4.11389e-02 6.74290e-03 -3.05624e-03 1.89771e-03 -1.41141e-03 1.13528e-03 -9.85140e-04 8.51366e-04 -7.91165e-04 6.93955e-04 -6.81197e-04 5.87152e-04
-1.78306e-03 6.20025e-04 -1.67426e-04 -1.72938e-04 4.86475e-04 -8.59559e-04 1.44190e-03 -2.70647e-03 6.74290e-03 4.55473e-02 7.47438e-03 -3.38771e-03 2.09495e-03 -1.55870e-03 1.24097e-03 -1.08282e-03 9.18422e-04 -8.67748e-04 7.35842e-04 -7.49473e-04
1.42860e-03 -4.70113e-04 9.11619e-05 1.89736e-04 -4.40797e-04 7.09919e-04 -1.07455e-03 1.68332e-03 -3.05624e-03 7.47438e-03 4.99722e-02 8.18946e-03 -3.70912e-03 2.27991e-03 -1.70120e-03 1.33588e-03 -1.17995e-03 9.73842e-04 -9.48544e-04 7.62916e-04
-1.14339e-03 3.49718e-04 -3.02325e-05 -2.06986e-04 4.11423e-04 -6.24953e-04 8.78566e-04 -1.25308e-03 1.89771e-03 -3.38771e-03 8.18946e-03 5.44057e-02 8.89262e-03 -4.02631e-03 2.45452e-03 -1.84386e-03 1.41942e-03 -1.28208e-03 1.01440e-03 -1.04165e-03
9.09788e-04 -2.51756e-04 -2.02241e-05 2.20498e-04 -3.94614e-04 5.64192e-04 -7.65191e-04 1.01641e-03 -1.41141e-03 2.09495e-03 -3.70912e-03 8.89262e-03 5.88425e-02 9.58557e-03 -4.34403e-03 2.61791e-03 -1.99205e-03 1.48805e-03 -1.39727e-03 1.03214e-03
-7.15695e-04 1.70407e-04 6.09604e-05 -2.33990e-04 3.79273e-04 -5.25879e-04 6.79562e-04 -8.81619e-04 1.13528e-03 -1.55870e-03 2.27991e-03 -4.02631e-03 9.58557e-03 6.32779e-02 1.02673e-02 -4.66758e-03 2.76635e-03 -2.15384e-03 1.53353e-03 -1.53916e-03
5.52307e-04 -1.02596e-04 -9.59096e-05 2.43191e-04 -3.71550e-04 4.89971e-04 -6.27396e-04 7.72813e-04 -9.85140e-04 1.24097e-03 -1.70120e-03 2.45452e-03 -4.34403e-03 1.02673e-02 6.77070e-02 1.09341e-02 -5.00503e-03 2.89142e-03 -2.34299e-03 1.53842e-03
-4.13373e-04 4.48683e-05 1.24246e-04 -2.53428e-04 3.60540e-04 -4.70003e-04 5.73537e-04 -7.13021e-04 8.51366e-04 -1.08282e-03 1.33588e-03 -1.84386e-03 2.61791e-03 -4.66758e-03 1.09341e-02 7.21216e-02 1.15773e-02 -5.37021e-03 2.97545e-03 -2.58537e-03
2.94057e-04 4.09174e-06 -1.49489e-04 2.59032e-04 -3.57383e-04 4.42959e-04 -5.47989e-04 6.40037e-04 -7.91165e-04 9.18422e-04 -1.17995e-03 1.41942e-03 -1.99205e-03 2.76635e-03 -5.00503e-03 1.15773e-02 7.65080e-02 1.21793e-02 -5.78918e-03 2.98244e-03
-1.90802e-04 -4.67210e-05 1.69522e-04 -2.67455e-04 3.46960e-04 -4.33957e-04 5.04701e-04 -6.16090e-04 6.93955e-04 -8.67748e-04 9.73842e-04 -1.28208e-03 1.48805e-03 -2.15384e-03 2.89142e-03 -5.37021e-03 1.21793e-02 8.08401e-02 1.27038e-02 -6.31667e-03
1.00647e-04 8.30712e-05 -1.88815e-04 2.69576e-04 -3.47709e-04 4.08748e-04 -4.97143e-04 5.52240e-04 -6.81197e-04 7.35842e-04 -9.48544e-04 1.01440e-03 -1.39727e-03 1.53353e-03 -2.34299e-03 2.97545e-03 -5.78918e-03 1.27038e-02 8.50632e-02 1.30652e-02
-2.15932e-05 -1.15700e-04 2.02648e-04 -2.77762e-04 3.35378e-04 -4.09512e-04 4.53922e-04 -5.55359e-04 5.87152e-04 -7.49473e-04 7.62916e-04 -1.04165e-03 1.03214e-03 -1.53916e-03 1.53842e-03 -2.58537e-03 2.98244e-03 -6.31667e-03 1.30652e-02 8.90346e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_27-28.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.96304e-02 -1.91715e-02 1.26641e-02 -8.75096e-03 6.29783e-03 -4.69163e-03 3.59000e-03 -2.80094e-03 2.21412e-03 -1.76385e-03 1.40931e-03 -1.12421e-03 8.90791e-04 -6.96929e-04 5.33784e-04 -3.95094e-04 2.76030e-04 -1.73041e-04 8.31436e-05 -4.36587e-06
-1.91715e-02 1.90736e-02 -4.30346e-03 3.31739e-03 -2.43675e-03 1.80279e-03 -1.35230e-03 1.02536e-03 -7.81413e-04 5.94280e-04 -4.47472e-04 3.29644e-04 -2.33864e-04 1.54344e-04 -8.81123e-05 3.17376e-05 1.60081e-05 -5.76228e-05 9.29929e-05 -1.24864e-04
1.26641e-02 -4.30346e-03 1.80752e-02 -1.76760e-04 7.29023e-04 -6.49305e-04 4.92580e-04 -3.50492e-04 2.35249e-04 -1.44138e-04 7.11455e-05 -1.30011e-05 -3.51996e-05 7.39686e-05 -1.07296e-04 1.34173e-04 -1.58250e-04 1.77095e-04 -1.95617e-04 2.08405e-04
-8.75096e-03 3.31739e-03 -1.76760e-04 2.03721e-02 1.94189e-03 -5.63265e-04 2.54632e-04 -1.84990e-04 1.78927e-04 -1.90695e-04 2.04827e-04 -2.19902e-04 2.31426e-04 -2.43369e-04 2.51096e-04 -2.60259e-04 2.64664e-04 -2.72463e-04 2.73438e-04 -2.81427e-04
6.29783e-03 -2.43675e-03 7.29023e-04 1.94189e-03 2.38529e-02 3.29066e-03 -1.33601e-03 7.89397e-04 -5.88927e-04 4.97846e-04 -4.50943e-04 4.19969e-04 -4.01915e-04 3.85198e-04 -3.76616e-04 3.64441e-04 -3.60878e-04 3.49269e-04 -3.50128e-04 3.36305e-04
-4.69163e-03 1.80279e-03 -6.49305e-04 -5.63265e-04 3.29066e-03 2.78123e-02 4.31184e-03 -1.87851e-03 1.15433e-03 -8.63595e-04 7.14721e-04 -6.29680e-04 5.68000e-04 -5.29210e-04 4.92216e-04 -4.72129e-04 4.43859e-04 -4.35289e-04 4.08399e-04 -4.10429e-04
3.59000e-03 -1.35230e-03 4.92580e-04 2.54632e-04 -1.33601e-03 4.31184e-03 3.19828e-02 5.18091e-03 -2.31049e-03 1.43499e-03 -1.07290e-03 8.78670e-04 -7.66160e-04 6.79915e-04 -6.28082e-04 5.73006e-04 -5.48267e-04 5.03118e-04 -4.97310e-04 4.51155e-04
-2.80094e-03 1.02536e-03 -3.50492e-04 -1.84990e-04 7.89397e-04 -1.87851e-03 5.18091e-03 3.62542e-02 5.97334e-03 -2.68538e-03 1.67069e-03 -1.24731e-03 1.01299e-03 -8.80055e-04 7.70489e-04 -7.12058e-04 6.37108e-04 -6.15436e-04 5.48262e-04 -5.55473e-04
2.21412e-03 -7.81413e-04 2.35249e-04 1.78927e-04 -5.88927e-04 1.15433e-03 -2.31049e-03 5.97334e-03 4.05776e-02 6.72418e-03 -3.02917e-03 1.88043e-03 -1.40266e-03 1.12902e-03 -9.81956e-04 8.46633e-04 -7.89407e-04 6.88600e-04 -6.80696e-04 5.80300e-04
-1.76385e-03 5.94280e-04 -1.44138e-04 -1.90695e-04 4.97846e-04 -8.63595e-04 1.43499e-03 -2.68538e-03 6.72418e-03 4.49290e-02 7.45060e-03 -3.35573e-03 2.07364e-03 -1.54784e-03 1.23205e-03 -1.07883e-03 9.11165e-04 -8.66267e-04 7.27477e-04 -7.50671e-04
1.40931e-03 -4.47472e-04 7.11455e-05 2.04827e-04 -4.50943e-04 7.14721e-04 -1.07290e-03 1.67069e-03 -3.02917e-03 7.45060e-03 4.92958e-02 8.16117e-03 -3.67305e-03 2.25471e-03 -1.68902e-03 1.32413e-03 -1.17622e-03 9.63399e-04 -9.48915e-04 7.49888e-04
-1.12421e-03 3.29644e-04 -1.30011e-05 -2.19902e-04 4.19969e-04 -6.29680e-04 8.78670e-04 -1.24731e-03 1.88043e-03 -3.35573e-03 8.16117e-03 5.36704e-02 8.85993e-03 -3.98694e-03 2.42521e-03 -1.83142e-03 1.40412e-03 -1.28021e-03 9.99027e-04 -1.04665e-03
8.90791e-04 -2.33864e-04 -3.51996e-05 2.31426e-04 -4.01915e-04 5.68000e-04 -7.66160e-04 1.01299e-03 -1.40266e-03 2.07364e-03 -3.67305e-03 8.85993e-03 5.80475e-02 9.54825e-03 -4.30241e-03 2.58373e-03 -1.98097e-03 1.46739e-03 -1.40011e-03 1.00805e-03
-6.96929e-04 1.54344e-04 7.39686e-05 -2.43369e-04 3.85198e-04 -5.29210e-04 6.79915e-04 -8.80055e-04 1.12902e-03 -1.54784e-03 2.25471e-03 -3.98694e-03 9.54825e-03 6.24222e-02 1.02246e-02 -4.62535e-03 2.72546e-03 -2.14701e-03 1.50362e-03 -1.55251e-03
5.33784e-04 -8.81123e-05 -1.07296e-04 2.51096e-04 -3.76616e-04 4.92216e-04 -6.28082e-04 7.70489e-04 -9.81956e-04 1.23205e-03 -1.68902e-03 2.42521e-03 -4.30241e-03 1.02246e-02 6.67889e-02 1.08841e-02 -4.96510e-03 2.83987e-03 -2.34630e-03 1.49109e-03
-3.95094e-04 3.17376e-05 1.34173e-04 -2.60259e-04 3.64441e-04 -4.72129e-04 5.73006e-04 -7.12058e-04 8.46633e-04 -1.07883e-03 1.32413e-03 -1.83142e-03 2.58373e-03 -4.62535e-03 1.08841e-02 7.11382e-02 1.15160e-02 -5.33855e-03 2.90494e-03 -2.61109e-03
2.76030e-04 1.60081e-05 -1.58250e-04 2.64664e-04 -3.60878e-04 4.43859e-04 -5.48267e-04 6.37108e-04 -7.89407e-04 9.11165e-04 -1.17622e-03 1.40412e-03 -1.98097e-03 2.72546e-03 -4.96510e-03 1.15160e-02 7.54533e-02 1.20984e-02 -5.77814e-03 2.87412e-03
-1.73041e-04 -5.76228e-05 1.77095e-04 -2.72463e-04 3.49269e-04 -4.35289e-04 5.03118e-04 -6.15436e-04 6.88600e-04 -8.66267e-04 9.63399e-04 -1.28021e-03 1.46739e-03 -2.14701e-03 2.83987e-03 -5.33855e-03 1.20984e-02 7.97017e-02 1.25843e-02 -6.35729e-03
8.31436e-05 9.29929e-05 -1.95617e-04 2.73438e-04 -3.50128e-04 4.08399e-04 -4.97310e-04 5.48262e-04 -6.80696e-04 7.27477e-04 -9.48915e-04 9.99027e-04 -1.40011e-03 1.50362e-03 -2.34630e-03 2.90494e-03 -5.77814e-03 1.25843e-02 8.38100e-02 1.28541e-02
-4.36587e-06 -1.24864e-04 2.08405e-04 -2.81427e-04 3.36305e-04 -4.10429e-04 4.51155e-04 -5.55473e-04 5.80300e-04 -7.50671e-04 7.49888e-04 -1.04665e-03 1.00805e-03 -1.55251e-03 1.49109e-03 -2.61109e-03 2.87412e-03 -6.35729e-03 1.28541e-02 8.75681e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_28-29.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.14794e-02 -1.96867e-02 1.28370e-02 -8.79678e-03 6.29769e-03 -4.67545e-03 3.56853e-03 -2.77799e-03 2.19102e-03 -1.74109e-03 1.38704e-03 -1.10249e-03 8.69596e-04 -6.76243e-04 5.13571e-04 -3.75313e-04 2.56654e-04 -1.54063e-04 6.45393e-05 1.38508e-05
-1.96867e-02 1.89812e-02 -4.27274e-03 3.26639e-03 -2.38392e-03 1.75485e-03 -1.31071e-03 9.89640e-04 -7.50657e-04 5.67583e-04 -4.24117e-04 3.09031e-04 -2.15568e-04 1.37984e-04 -7.34166e-05 1.84596e-05 2.80138e-05 -6.85709e-05 1.02912e-04 -1.33997e-04
1.28370e-02 -4.27274e-03 1.77888e-02 -1.15244e-04 6.79715e-04 -6.06010e-04 4.55012e-04 -3.18462e-04 2.08076e-04 -1.21078e-04 5.14243e-05 3.89329e-06 -4.98150e-05 8.66067e-05 -1.18309e-04 1.43720e-04 -1.66643e-04 1.84283e-04 -2.02055e-04 2.13781e-04
-8.79678e-03 3.26639e-03 -1.15244e-04 2.00308e-02 1.98066e-03 -5.89699e-04 2.79165e-04 -2.07536e-04 1.98662e-04 -2.07617e-04 2.19089e-04 -2.32022e-04 2.41598e-04 -2.52038e-04 2.58327e-04 -2.66463e-04 2.69676e-04 -2.76916e-04 2.76733e-04 -2.84611e-04
6.29769e-03 -2.38392e-03 6.79715e-04 1.98066e-03 2.34692e-02 3.30699e-03 -1.34320e-03 7.99030e-04 -5.99856e-04 5.08114e-04 -4.60025e-04 4.27499e-04 -4.08271e-04 3.90235e-04 -3.80869e-04 3.67554e-04 -3.63678e-04 3.50872e-04 -3.51974e-04 3.36589e-04
-4.67545e-03 1.75485e-03 -6.06010e-04 -5.89699e-04 3.30699e-03 2.73802e-02 4.31199e-03 -1.87185e-03 1.15339e-03 -8.66410e-04 7.18367e-04 -6.33305e-04 5.70750e-04 -5.31572e-04 4.93521e-04 -4.73433e-04 4.43928e-04 -4.35958e-04 4.07294e-04 -4.10827e-04
3.56853e-03 -1.31071e-03 4.55012e-04 2.79165e-04 -1.34320e-03 4.31199e-03 3.14964e-02 5.16961e-03 -2.29377e-03 1.42648e-03 -1.07004e-03 8.77624e-04 -7.66037e-04 6.79181e-04 -6.27811e-04 5.71505e-04 -5.47773e-04 5.00656e-04 -4.96886e-04 4.47514e-04
-2.77799e-03 9.89640e-04 -3.18462e-04 -2.07536e-04 7.99030e-04 -1.87185e-03 5.16961e-03 3.57097e-02 5.95357e-03 -2.66098e-03 1.65643e-03 -1.24036e-03 1.00841e-03 -8.77419e-04 7.67044e-04 -7.10192e-04 6.33152e-04 -6.14091e-04 5.43272e-04 -5.55142e-04
2.19102e-03 -7.50657e-04 2.08076e-04 1.98662e-04 -5.99856e-04 1.15339e-03 -2.29377e-03 5.95357e-03 3.99726e-02 6.69766e-03 -2.99858e-03 1.86147e-03 -1.39277e-03 1.12155e-03 -9.77756e-04 8.40711e-04 -7.86829e-04 6.82066e-04 -6.79660e-04 5.72151e-04
-1.74109e-03 5.67583e-04 -1.21078e-04 -2.07617e-04 5.08114e-04 -8.66410e-04 1.42648e-03 -2.66098e-03 6.69766e-03 4.42621e-02 7.41832e-03 -3.32002e-03 2.05055e-03 -1.53588e-03 1.22185e-03 -1.07390e-03 9.02547e-04 -8.64125e-04 7.17618e-04 -7.51723e-04
1.38704e-03 -4.24117e-04 5.14243e-05 2.19089e-04 -4.60025e-04 7.18367e-04 -1.07004e-03 1.65643e-03 -2.99858e-03 7.41832e-03 4.85659e-02 8.12367e-03 -3.63309e-03 2.22760e-03 -1.67582e-03 1.31091e-03 -1.17172e-03 9.51254e-04 -9.49027e-04 7.34724e-04
-1.10249e-03 3.09031e-04 3.89329e-06 -2.32022e-04 4.27499e-04 -6.33305e-04 8.77624e-04 -1.24036e-03 1.86147e-03 -3.32002e-03 8.12367e-03 5.28767e-02 8.81727e-03 -3.94351e-03 2.39375e-03 -1.81812e-03 1.38699e-03 -1.27799e-03 9.81271e-04 -1.05235e-03
8.69596e-04 -2.15568e-04 -4.98150e-05 2.41598e-04 -4.08271e-04 5.70750e-04 -7.66037e-04 1.00841e-03 -1.39277e-03 2.05055e-03 -3.63309e-03 8.81727e-03 5.71891e-02 9.50008e-03 -4.25668e-03 2.54700e-03 -1.96945e-03 1.44419e-03 -1.40357e-03 9.80023e-04
-6.76243e-04 1.37984e-04 8.66067e-05 -2.52038e-04 3.90235e-04 -5.31572e-04 6.79181e-04 -8.77419e-04 1.12155e-03 -1.53588e-03 2.22760e-03 -3.94351e-03 9.50008e-03 6.14981e-02 1.01700e-02 -4.57920e-03 2.68124e-03 -2.14074e-03 1.46959e-03 -1.56872e-03
5.13571e-04 -7.34166e-05 -1.18309e-04 2.58327e-04 -3.80869e-04 4.93521e-04 -6.27811e-04 7.67044e-04 -9.77756e-04 1.22185e-03 -1.67582e-03 2.39375e-03 -4.25668e-03 1.01700e-02 6.57971e-02 1.08207e-02 -4.92205e-03 2.78332e-03 -2.35247e-03 1.43607e-03
-3.75313e-04 1.84596e-05 1.43720e-04 -2.66463e-04 3.67554e-04 -4.73433e-04 5.71505e-04 -7.10192e-04 8.40711e-04 -1.07390e-03 1.31091e-03 -1.81812e-03 2.54700e-03 -4.57920e-03 1.08207e-02 7.00752e-02 1.14391e-02 -5.30583e-03 2.82579e-03 -2.64539e-03
2.56654e-04 2.80138e-05 -1.66643e-04 2.69676e-04 -3.63678e-04 4.43928e-04 -5.47773e-04 6.33152e-04 -7.86829e-04 9.02547e-04 -1.17172e-03 1.38699e-03 -1.96945e-03 2.68124e-03 -4.92205e-03 1.14391e-02 7.43118e-02 1.19976e-02 -5.77160e-03 2.74707e-03
-1.54063e-04 -6.85709e-05 1.84283e-04 -2.76916e-04 3.50872e-04 -4.35958e-04 5.00656e-04 -6.14091e-04 6.82066e-04 -8.64125e-04 9.51254e-04 -1.27799e-03 1.44419e-03 -2.14074e-03 2.78332e-03 -5.30583e-03 1.19976e-02 7.84659e-02 1.24341e-02 -6.42002e-03
6.45393e-05 1.02912e-04 -2.02055e-04 2.76733e-04 -3.51974e-04 4.07294e-04 -4.96886e-04 5.43272e-04 -6.79660e-04 7.17618e-04 -9.49027e-04 9.81271e-04 -1.40357e-03 1.46959e-03 -2.35247e-03 2.82579e-03 -5.77160e-03 1.24341e-02 8.24367e-02 1.25763e-02
1.38508e-05 -1.33997e-04 2.13781e-04 -2.84611e-04 3.36589e-04 -4.10827e-04 4.47514e-04 -5.55142e-04 5.72151e-04 -7.51723e-04 7.34724e-04 -1.05235e-03 9.80023e-04 -1.56872e-03 1.43607e-03 -2.64539e-03 2.74707e-03 -6.42002e-03 1.25763e-02 8.59028e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_29-30.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.32926e-02 -2.01586e-02 1.29771e-02 -8.82143e-03 6.28416e-03 -4.65044e-03 3.54087e-03 -2.75043e-03 2.16434e-03 -1.71544e-03 1.36240e-03 -1.07879e-03 8.46740e-04 -6.54153e-04 4.92172e-04 -3.54527e-04 2.36420e-04 -1.34351e-04 4.53036e-05 3.26003e-05
-2.01586e-02 1.88495e-02 -4.22697e-03 3.20640e-03 -2.32577e-03 1.70374e-03 -1.26716e-03 9.52686e-04 -7.19095e-04 5.40361e-04 -4.00435e-04 2.88233e-04 -1.97198e-04 1.21639e-04 -5.88065e-05 5.31928e-06 3.98341e-05 -7.92995e-05 1.12571e-04 -1.42849e-04
1.29771e-02 -4.22697e-03 1.74766e-02 -5.21394e-05 6.29518e-04 -5.62318e-04 4.17485e-04 -2.86764e-04 1.81391e-04 -9.85815e-05 3.22966e-05 2.01818e-05 -6.38226e-05 9.86436e-05 -1.28731e-04 1.52684e-04 -1.74474e-04 1.90898e-04 -2.07947e-04 2.18598e-04
-8.82143e-03 3.20640e-03 -5.21394e-05 1.96663e-02 2.01583e-03 -6.14194e-04 3.02446e-04 -2.28955e-04 2.17270e-04 -2.23437e-04 2.32290e-04 -2.43141e-04 2.50828e-04 -2.59826e-04 2.64724e-04 -2.71892e-04 2.73926e-04 -2.80677e-04 2.79323e-04 -2.87188e-04
6.28416e-03 -2.32577e-03 6.29518e-04 2.01583e-03 2.30594e-02 3.31777e-03 -1.34755e-03 8.06968e-04 -6.09388e-04 5.17055e-04 -4.67845e-04 4.33841e-04 -4.13531e-04 3.94248e-04 -3.84187e-04 3.69760e-04 -3.65672e-04 3.51653e-04 -3.53144e-04 3.36123e-04
-4.65044e-03 1.70374e-03 -5.62318e-04 -6.14194e-04 3.31777e-03 2.69173e-02 4.30563e-03 -1.86203e-03 1.15067e-03 -8.67804e-04 7.20670e-04 -6.35664e-04 5.72301e-04 -5.32843e-04 4.93774e-04 -4.73811e-04 4.43058e-04 -4.35869e-04 4.05334e-04 -4.10633e-04
3.54087e-03 -1.26716e-03 4.17485e-04 3.02446e-04 -1.34755e-03 4.30563e-03 3.09741e-02 5.15109e-03 -2.27370e-03 1.41618e-03 -1.06579e-03 8.75255e-04 -7.64678e-04 6.77233e-04 -6.26471e-04 5.68920e-04 -5.46413e-04 4.97215e-04 -4.95805e-04 4.42903e-04
-2.75043e-03 9.52686e-04 -2.86764e-04 -2.28955e-04 8.06968e-04 -1.86203e-03 5.15109e-03 3.51240e-02 5.92589e-03 -2.63304e-03 1.64037e-03 -1.23206e-03 1.00249e-03 -8.73566e-04 7.62344e-04 -7.07315e-04 6.28059e-04 -6.11983e-04 5.37166e-04 -5.54332e-04
2.16434e-03 -7.19095e-04 1.81391e-04 2.17270e-04 -6.09388e-04 1.15067e-03 -2.27370e-03 5.92589e-03 3.93212e-02 6.66255e-03 -2.96425e-03 1.84065e-03 -1.38153e-03 1.11269e-03 -9.72390e-04 8.33459e-04 -7.83339e-04 6.74232e-04 -6.78048e-04 5.62557e-04
-1.71544e-03 5.40361e-04 -9.85815e-05 -2.23437e-04 5.17055e-04 -8.67804e-04 1.41618e-03 -2.63304e-03 6.66255e-03 4.35435e-02 7.37668e-03 -3.28036e-03 2.02551e-03 -1.52263e-03 1.21017e-03 -1.06791e-03 8.92413e-04 -8.61259e-04 7.06097e-04 -7.52650e-04
1.36240e-03 -4.00435e-04 3.22966e-05 2.32290e-04 -4.67845e-04 7.20670e-04 -1.06579e-03 1.64037e-03 -2.96425e-03 7.37668e-03 4.77791e-02 8.07600e-03 -3.58898e-03 2.19839e-03 -1.66141e-03 1.29601e-03 -1.16634e-03 9.37199e-04 -9.48882e-04 7.17121e-04
-1.07879e-03 2.88233e-04 2.01818e-05 -2.43141e-04 4.33841e-04 -6.35664e-04 8.75255e-04 -1.23206e-03 1.84065e-03 -3.28036e-03 8.07600e-03 5.20208e-02 8.76360e-03 -3.89580e-03 2.35994e-03 -1.80380e-03 1.36777e-03 -1.27535e-03 9.60782e-04 -1.05895e-03
8.46740e-04 -1.97198e-04 -6.38226e-05 2.50828e-04 -4.13531e-04 5.72301e-04 -7.64678e-04 1.00249e-03 -1.38153e-03 2.02551e-03 -3.58898e-03 8.76360e-03 5.62633e-02 9.43995e-03 -4.20661e-03 2.50744e-03 -1.95739e-03 1.41804e-03 -1.40781e-03 9.47386e-04
-6.54153e-04 1.21639e-04 9.86436e-05 -2.59826e-04 3.94248e-04 -5.32843e-04 6.77233e-04 -8.73566e-04 1.11269e-03 -1.52263e-03 2.19839e-03 -3.89580e-03 9.43995e-03 6.05011e-02 1.01022e-02 -4.52897e-03 2.63327e-03 -2.13515e-03 1.43066e-03 -1.58846e-03
4.92172e-04 -5.88065e-05 -1.28731e-04 2.64724e-04 -3.84187e-04 4.93774e-04 -6.26471e-04 7.62344e-04 -9.72390e-04 1.21017e-03 -1.66141e-03 2.35994e-03 -4.20661e-03 1.01022e-02 6.47267e-02 1.07427e-02 -4.87590e-03 2.72100e-03 -2.36209e-03 1.37159e-03
-3.54527e-04 5.31928e-06 1.52684e-04 -2.71892e-04 3.69760e-04 -4.73811e-04 5.68920e-04 -7.07315e-04 8.33459e-04 -1.06791e-03 1.29601e-03 -1.80380e-03 2.50744e-03 -4.52897e-03 1.07427e-02 6.89272e-02 1.13447e-02 -5.27261e-03 2.73618e-03 -2.69084e-03
2.36420e-04 3.98341e-05 -1.74474e-04 2.73926e-04 -3.65672e-04 4.43058e-04 -5.46413e-04 6.28059e-04 -7.83339e-04 8.92413e-04 -1.16634e-03 1.36777e-03 -1.95739e-03 2.63327e-03 -4.87590e-03 1.13447e-02 7.30774e-02 1.18738e-02 -5.77208e-03 2.59561e-03
-1.34351e-04 -7.92995e-05 1.90898e-04 -2.80677e-04 3.51653e-04 -4.35869e-04 4.97215e-04 -6.11983e-04 6.74232e-04 -8.61259e-04 9.37199e-04 -1.27535e-03 1.41804e-03 -2.13515e-03 2.72100e-03 -5.27261e-03 1.18738e-02 7.71242e-02 1.22463e-02 -6.51613e-03
4.53036e-05 1.12571e-04 -2.07947e-04 2.79323e-04 -3.53144e-04 4.05334e-04 -4.95805e-04 5.37166e-04 -6.78048e-04 7.06097e-04 -9.48882e-04 9.60782e-04 -1.40781e-03 1.43066e-03 -2.36209e-03 2.73618e-03 -5.77208e-03 1.22463e-02 8.09255e-02 1.22045e-02
3.26003e-05 -1.42849e-04 2.18598e-04 -2.87188e-04 3.36123e-04 -4.10633e-04 4.42903e-04 -5.54332e-04 5.62557e-04 -7.52650e-04 7.17121e-04 -1.05895e-03 9.47386e-04 -1.58846e-03 1.37159e-03 -2.69084e-03 2.59561e-03 -6.51613e-03 1.22045e-02 8.39788e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_3-4.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.33655e-03 1.13413e-04 2.06573e-04 -2.57875e-04 2.41695e-04 -2.04315e-04 1.61574e-04 -1.19607e-04 8.07609e-05 -4.57775e-05 1.47068e-05 1.27014e-05 -3.68121e-05 5.79920e-05 -7.66122e-05 9.29926e-05 -1.07429e-04 1.20162e-04 -1.31429e-04 1.41391e-04
1.13413e-04 1.07715e-02 1.01918e-03 -3.73269e-04 1.97742e-04 -1.33451e-04 1.09673e-04 -1.03317e-04 1.04908e-04 -1.10097e-04 1.16729e-04 -1.23738e-04 1.30547e-04 -1.36937e-04 1.42738e-04 -1.47987e-04 1.52610e-04 -1.56747e-04 1.60305e-04 -1.63496e-04
2.06573e-04 1.01918e-03 1.51760e-02 1.81564e-03 -8.22941e-04 5.22913e-04 -3.89703e-04 3.20369e-04 -2.81061e-04 2.57500e-04 -2.42824e-04 2.33328e-04 -2.27062e-04 2.22679e-04 -2.19634e-04 2.17254e-04 -2.15523e-04 2.13914e-04 -2.12739e-04 2.11399e-04
-2.57875e-04 -3.73269e-04 1.81564e-03 1.96026e-02 2.57150e-03 -1.23440e-03 8.12363e-04 -6.13465e-04 5.01952e-04 -4.32914e-04 3.87074e-04 -3.55123e-04 3.31709e-04 -3.14153e-04 3.00230e-04 -2.89298e-04 2.79951e-04 -2.72472e-04 2.65532e-04 -2.60043e-04
2.41695e-04 1.97742e-04 -8.22941e-04 2.57150e-03 2.40566e-02 3.28982e-03 -1.61270e-03 1.07236e-03 -8.11191e-04 6.60511e-04 -5.64430e-04 4.98572e-04 -4.51378e-04 4.15694e-04 -3.88409e-04 3.66131e-04 -3.48544e-04 3.33079e-04 -3.20857e-04 3.09191e-04
-2.04315e-04 -1.33451e-04 5.22913e-04 -1.23440e-03 3.28982e-03 2.85370e-02 3.97792e-03 -1.96495e-03 1.30958e-03 -9.89016e-04 8.01545e-04 -6.80545e-04 5.96363e-04 -5.35525e-04 4.88753e-04 -4.52996e-04 4.23177e-04 -3.99958e-04 3.78933e-04 -3.62832e-04
1.61574e-04 1.09673e-04 -3.89703e-04 8.12363e-04 -1.61270e-03 3.97792e-03 3.30389e-02 4.64327e-03 -2.29775e-03 1.52989e-03 -1.15214e-03 9.29612e-04 -7.85325e-04 6.83989e-04 -6.10774e-04 5.53693e-04 -5.10484e-04 4.73627e-04 -4.45643e-04 4.19335e-04
-1.19607e-04 -1.03317e-04 3.20369e-04 -6.13465e-04 1.07236e-03 -1.96495e-03 4.64327e-03 3.75571e-02 5.29194e-03 -2.61636e-03 1.73783e-03 -1.30457e-03 1.04817e-03 -8.81869e-04 7.64127e-04 -6.79558e-04 6.12618e-04 -5.62828e-04 5.19150e-04 -4.87255e-04
8.07609e-05 1.04908e-04 -2.81061e-04 5.01952e-04 -8.11191e-04 1.30958e-03 -2.29775e-03 5.29194e-03 4.20873e-02 5.92847e-03 -2.92471e-03 1.93674e-03 -1.44928e-03 1.15973e-03 -9.72456e-04 8.38727e-04 -7.43677e-04 6.67047e-04 -6.11541e-04 5.60883e-04
-4.57775e-05 -1.10097e-04 2.57500e-04 -4.32914e-04 6.60511e-04 -9.89016e-04 1.52989e-03 -2.61636e-03 5.92847e-03 4.66260e-02 6.55616e-03 -3.22567e-03 2.12901e-03 -1.58841e-03 1.26612e-03 -1.05876e-03 9.09174e-04 -8.04522e-04 7.17990e-04 -6.57734e-04
1.47068e-05 1.16729e-04 -2.42824e-04 3.87074e-04 -5.64430e-04 8.01545e-04 -1.15214e-03 1.73783e-03 -2.92471e-03 6.55616e-03 5.11710e-02 7.17737e-03 -3.52129e-03 2.31638e-03 -1.72354e-03 1.36863e-03 -1.14206e-03 9.76376e-04 -8.63111e-04 7.66126e-04
1.27014e-05 -1.23738e-04 2.33328e-04 -3.55123e-04 4.98572e-04 -6.80545e-04 9.29612e-04 -1.30457e-03 1.93674e-03 -3.22567e-03 7.17737e-03 5.57203e-02 7.79378e-03 -3.81310e-03 2.50005e-03 -1.85589e-03 1.46808e-03 -1.22332e-03 1.04094e-03 -9.20377e-04
-3.68121e-05 1.30547e-04 -2.27062e-04 3.31709e-04 -4.51378e-04 5.96363e-04 -7.85325e-04 1.04817e-03 -1.44928e-03 2.12901e-03 -3.52129e-03 7.79378e-03 6.02728e-02 8.40657e-03 -4.10226e-03 2.68080e-03 -1.98634e-03 1.56502e-03 -1.30342e-03 1.10319e-03
5.79920e-05 -1.36937e-04 2.22679e-04 -3.14153e-04 4.15694e-04 -5.35525e-04 6.83989e-04 -8.81869e-04 1.15973e-03 -1.58841e-03 2.31638e-03 -3.81310e-03 8.40657e-03 6.48273e-02 9.01649e-03 -4.38964e-03 2.85913e-03 -2.11576e-03 1.65973e-03 -1.38306e-03
-7.66122e-05 1.42738e-04 -2.19634e-04 3.00230e-04 -3.88409e-04 4.88753e-04 -6.10774e-04 7.64127e-04 -9.72456e-04 1.26612e-03 -1.72354e-03 2.50005e-03 -4.10226e-03 9.01649e-03 6.93832e-02 9.62404e-03 -4.67606e-03 3.03530e-03 -2.24482e-03 1.75226e-03
9.29926e-05 -1.47987e-04 2.17254e-04 -2.89298e-04 3.66131e-04 -4.52996e-04 5.53693e-04 -6.79558e-04 8.38727e-04 -1.05876e-03 1.36863e-03 -1.85589e-03 2.68080e-03 -4.38964e-03 9.62404e-03 7.39396e-02 1.02295e-02 -4.96219e-03 3.20934e-03 -2.37420e-03
-1.07429e-04 1.52610e-04 -2.15523e-04 2.79951e-04 -3.48544e-04 4.23177e-04 -5.10484e-04 6.12618e-04 -7.43677e-04 9.09174e-04 -1.14206e-03 1.46808e-03 -1.98634e-03 2.85913e-03 -4.67606e-03 1.02295e-02 7.84961e-02 1.08328e-02 -5.24869e-03 3.38104e-03
1.20162e-04 -1.56747e-04 2.13914e-04 -2.72472e-04 3.33079e-04 -3.99958e-04 4.73627e-04 -5.62828e-04 6.67047e-04 -8.04522e-04 9.76376e-04 -1.22332e-03 1.56502e-03 -2.11576e-03 3.03530e-03 -4.96219e-03 1.08328e-02 8.30519e-02 1.14337e-02 -5.53640e-03
-1.31429e-04 1.60305e-04 -2.12739e-04 2.65532e-04 -3.20857e-04 3.78933e-04 -4.45643e-04 5.19150e-04 -6.11541e-04 7.17990e-04 -8.63111e-04 1.04094e-03 -1.30342e-03 1.65973e-03 -2.24482e-03 3.20934e-03 -5.24869e-03 1.14337e-02 8.76063e-02 1.20319e-02
1.41391e-04 -1.63496e-04 2.11399e-04 -2.60043e-04 3.09191e-04 -3.62832e-04 4.19335e-04 -4.87255e-04 5.60883e-04 -6.57734e-04 7.66126e-04 -9.20377e-04 1.10319e-03 -1.38306e-03 1.75226e-03 -2.37420e-03 3.38104e-03 -5.53640e-03 1.20319e-02 9.21583e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_30-31.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.50646e-02 -2.05861e-02 1.30854e-02 -8.82622e-03 6.25834e-03 -4.61741e-03 3.50757e-03 -2.71863e-03 2.13432e-03 -1.68708e-03 1.33549e-03 -1.05315e-03 8.22226e-04 -6.30627e-04 4.69524e-04 -3.32647e-04 2.15221e-04 -1.13777e-04 2.52866e-05 5.20493e-05
-2.05861e-02 1.86794e-02 -4.16764e-03 3.13862e-03 -2.26320e-03 1.65011e-03 -1.22214e-03 9.14830e-04 -6.86975e-04 5.12795e-04 -3.76558e-04 2.67344e-04 -1.78815e-04 1.05345e-04 -4.42990e-05 -7.68305e-06 5.14844e-05 -8.98418e-05 1.22015e-04 -1.51475e-04
1.30854e-02 -4.16764e-03 1.71397e-02 1.13820e-05 5.79145e-04 -5.18728e-04 3.80367e-04 -2.55668e-04 1.55391e-04 -7.67964e-05 1.38686e-05 3.57907e-05 -7.71727e-05 1.10049e-04 -1.38549e-04 1.61062e-04 -1.81758e-04 1.96967e-04 -2.13330e-04 2.22893e-04
-8.82622e-03 3.13862e-03 1.13820e-05 1.92789e-02 2.04670e-03 -6.36426e-04 3.24246e-04 -2.49061e-04 2.34610e-04 -2.38053e-04 2.44363e-04 -2.53214e-04 2.59088e-04 -2.66719e-04 2.70285e-04 -2.76560e-04 2.77432e-04 -2.83774e-04 2.81239e-04 -2.89194e-04
6.25834e-03 -2.26320e-03 5.79145e-04 2.04670e-03 2.26234e-02 3.32256e-03 -1.34894e-03 8.13113e-04 -6.17429e-04 5.24595e-04 -4.74355e-04 4.38965e-04 -4.17678e-04 3.97235e-04 -3.86580e-04 3.71076e-04 -3.66884e-04 3.51635e-04 -3.53670e-04 3.34935e-04
-4.61741e-03 1.65011e-03 -5.18728e-04 -6.36426e-04 3.32256e-03 2.64233e-02 4.29241e-03 -1.84901e-03 1.14614e-03 -8.67722e-04 7.21581e-04 -6.36725e-04 5.72640e-04 -5.33027e-04 4.92986e-04 -4.73282e-04 4.41264e-04 -4.35051e-04 4.02536e-04 -4.09892e-04
3.50757e-03 -1.22214e-03 3.80367e-04 3.24246e-04 -1.34894e-03 4.29241e-03 3.04152e-02 5.12502e-03 -2.25027e-03 1.40408e-03 -1.06011e-03 8.71521e-04 -7.62059e-04 6.74062e-04 -6.24069e-04 5.65257e-04 -5.44206e-04 4.92804e-04 -4.94105e-04 4.37328e-04
-2.71863e-03 9.14830e-04 -2.55668e-04 -2.49061e-04 8.13113e-04 -1.84901e-03 5.12502e-03 3.44964e-02 5.88995e-03 -2.60157e-03 1.62250e-03 -1.22237e-03 9.95182e-04 -8.68473e-04 7.56369e-04 -7.03431e-04 6.21824e-04 -6.09144e-04 5.29939e-04 -5.53114e-04
2.13432e-03 -6.86975e-04 1.55391e-04 2.34610e-04 -6.17429e-04 1.14614e-03 -2.25027e-03 5.88995e-03 3.86225e-02 6.61842e-03 -2.92621e-03 1.81796e-03 -1.36892e-03 1.10239e-03 -9.65829e-04 8.24848e-04 -7.78952e-04 6.65079e-04 -6.75925e-04 5.51466e-04
-1.68708e-03 5.12795e-04 -7.67964e-05 -2.38053e-04 5.24595e-04 -8.67722e-04 1.40408e-03 -2.60157e-03 6.61842e-03 4.27723e-02 7.32523e-03 -3.23676e-03 1.99848e-03 -1.50804e-03 1.19694e-03 -1.06082e-03 8.80716e-04 -8.57722e-04 6.92844e-04 -7.53594e-04
1.33549e-03 -3.76558e-04 1.38686e-05 2.44363e-04 -4.74355e-04 7.21581e-04 -1.06011e-03 1.62250e-03 -2.92621e-03 7.32523e-03 4.69344e-02 8.01767e-03 -3.54074e-03 2.16705e-03 -1.64576e-03 1.27934e-03 -1.16008e-03 9.21131e-04 -9.48611e-04 6.96846e-04
-1.05315e-03 2.67344e-04 3.57907e-05 -2.53214e-04 4.38965e-04 -6.36725e-04 8.71521e-04 -1.22237e-03 1.81796e-03 -3.23676e-03 8.01767e-03 5.11017e-02 8.69837e-03 -3.84383e-03 2.32371e-03 -1.78845e-03 1.34629e-03 -1.27239e-03 9.37286e-04 -1.06683e-03
8.22226e-04 -1.78815e-04 -7.71727e-05 2.59088e-04 -4.17678e-04 5.72640e-04 -7.62059e-04 9.95182e-04 -1.36892e-03 1.99848e-03 -3.54074e-03 8.69837e-03 5.52690e-02 9.36724e-03 -4.15227e-03 2.46493e-03 -1.94487e-03 1.38860e-03 -1.41317e-03 9.09498e-04
-6.30627e-04 1.05345e-04 1.10049e-04 -2.66719e-04 3.97235e-04 -5.33027e-04 6.74062e-04 -8.68473e-04 1.10239e-03 -1.50804e-03 2.16705e-03 -3.84383e-03 9.36724e-03 5.94301e-02 1.00206e-02 -4.47481e-03 2.58126e-03 -2.13054e-03 1.38613e-03 -1.61272e-03
4.69524e-04 -4.42990e-05 -1.38549e-04 2.70285e-04 -3.86580e-04 4.92986e-04 -6.24069e-04 7.56369e-04 -9.65829e-04 1.19694e-03 -1.64576e-03 2.32371e-03 -4.15227e-03 1.00206e-02 6.35765e-02 1.06489e-02 -4.82708e-03 2.65224e-03 -2.37617e-03 1.29553e-03
-3.32647e-04 -7.68305e-06 1.61062e-04 -2.76560e-04 3.71076e-04 -4.73282e-04 5.65257e-04 -7.03431e-04 8.24848e-04 -1.06082e-03 1.27934e-03 -1.78845e-03 2.46493e-03 -4.47481e-03 1.06489e-02 6.76926e-02 1.12315e-02 -5.23999e-03 2.63403e-03 -2.75124e-03
2.15221e-04 5.14844e-05 -1.81758e-04 2.77432e-04 -3.66884e-04 4.41264e-04 -5.44206e-04 6.21824e-04 -7.78952e-04 8.80716e-04 -1.16008e-03 1.34629e-03 -1.94487e-03 2.58126e-03 -4.82708e-03 1.12315e-02 7.17475e-02 1.17243e-02 -5.78351e-03 2.41151e-03
-1.13777e-04 -8.98418e-05 1.96967e-04 -2.83774e-04 3.51635e-04 -4.35051e-04 4.92804e-04 -6.09144e-04 6.65079e-04 -8.57722e-04 9.21131e-04 -1.27239e-03 1.38860e-03 -2.13054e-03 2.65224e-03 -5.23999e-03 1.17243e-02 7.56711e-02 1.20118e-02 -6.66402e-03
2.52866e-05 1.22015e-04 -2.13330e-04 2.81239e-04 -3.53670e-04 4.02536e-04 -4.94105e-04 5.29939e-04 -6.75925e-04 6.92844e-04 -9.48611e-04 9.37286e-04 -1.41317e-03 1.38613e-03 -2.37617e-03 2.63403e-03 -5.78351e-03 1.20118e-02 7.92567e-02 1.16981e-02
5.20493e-05 -1.51475e-04 2.22893e-04 -2.89194e-04 3.34935e-04 -4.09892e-04 4.37328e-04 -5.53114e-04 5.51466e-04 -7.53594e-04 6.96846e-04 -1.06683e-03 9.09498e-04 -1.61272e-03 1.29553e-03 -2.75124e-03 2.41151e-03 -6.66402e-03 1.16981e-02 8.17269e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_31-32.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.67892e-02 -2.09684e-02 1.31629e-02 -8.81271e-03 6.22159e-03 -4.57742e-03 3.46947e-03 -2.68330e-03 2.10157e-03 -1.65654e-03 1.30680e-03 -1.02606e-03 7.96496e-04 -6.06087e-04 4.46036e-04 -3.10075e-04 1.93450e-04 -9.27334e-05 4.87933e-06 7.18216e-05
-2.09684e-02 1.84722e-02 -4.09640e-03 3.06439e-03 -2.19723e-03 1.59472e-03 -1.17623e-03 8.76553e-04 -6.54700e-04 4.85236e-04 -3.52795e-04 2.46646e-04 -1.60677e-04 8.93426e-05 -3.01214e-05 -2.03298e-05 6.27567e-05 -9.99984e-05 1.31051e-04 -1.59688e-04
1.31629e-02 -4.09640e-03 1.67799e-02 7.41339e-05 5.29345e-04 -4.75800e-04 3.44103e-04 -2.25533e-04 1.30372e-04 -5.59709e-05 -3.64358e-06 5.05292e-05 -8.96930e-05 1.20663e-04 -1.47615e-04 1.68714e-04 -1.88365e-04 2.02367e-04 -2.18088e-04 2.26554e-04
-8.81271e-03 3.06439e-03 7.41339e-05 1.88700e-02 2.07263e-03 -6.56062e-04 3.44291e-04 -2.67616e-04 2.50478e-04 -2.51297e-04 2.55164e-04 -2.62116e-04 2.66268e-04 -2.72616e-04 2.74916e-04 -2.80383e-04 2.80117e-04 -2.86137e-04 2.82406e-04 -2.90561e-04
6.22159e-03 -2.19723e-03 5.29345e-04 2.07263e-03 2.21620e-02 3.32097e-03 -1.34724e-03 8.17339e-04 -6.23843e-04 5.30611e-04 -4.79451e-04 4.42785e-04 -4.20638e-04 3.99127e-04 -3.87992e-04 3.71450e-04 -3.67270e-04 3.50766e-04 -3.53506e-04 3.32972e-04
-4.57742e-03 1.59472e-03 -4.75800e-04 -6.56062e-04 3.32097e-03 2.58987e-02 4.27206e-03 -1.83277e-03 1.13973e-03 -8.66071e-04 7.21013e-04 -6.36414e-04 5.71705e-04 -5.32076e-04 4.91116e-04 -4.71816e-04 4.38508e-04 -4.33471e-04 3.98856e-04 -4.08584e-04
3.46947e-03 -1.17623e-03 3.44103e-04 3.44291e-04 -1.34724e-03 4.27206e-03 2.98205e-02 5.09113e-03 -2.22350e-03 1.39014e-03 -1.05293e-03 8.66346e-04 -7.58124e-04 6.69626e-04 -6.20573e-04 5.60482e-04 -5.41127e-04 4.87381e-04 -4.91776e-04 4.30743e-04
-2.68330e-03 8.76553e-04 -2.25533e-04 -2.67616e-04 8.17339e-04 -1.83277e-03 5.09113e-03 3.38276e-02 5.84547e-03 -2.56661e-03 1.60281e-03 -1.21123e-03 9.86430e-04 -8.62093e-04 7.49077e-04 -6.98511e-04 6.14405e-04 -6.05565e-04 5.21543e-04 -5.51519e-04
2.10157e-03 -6.54700e-04 1.30372e-04 2.50478e-04 -6.23843e-04 1.13973e-03 -2.22350e-03 5.84547e-03 3.78774e-02 6.56499e-03 -2.88450e-03 1.79340e-03 -1.35486e-03 1.09056e-03 -9.58024e-04 8.14823e-04 -7.73657e-04 6.54556e-04 -6.73327e-04 5.38786e-04
-1.65654e-03 4.85236e-04 -5.59709e-05 -2.51297e-04 5.30611e-04 -8.66071e-04 1.39014e-03 -2.56661e-03 6.56499e-03 4.19495e-02 7.26367e-03 -3.18929e-03 1.96947e-03 -1.49204e-03 1.18207e-03 -1.05260e-03 8.67388e-04 -8.53543e-04 6.77756e-04 -7.54696e-04
1.30680e-03 -3.52795e-04 -3.64358e-06 2.55164e-04 -4.79451e-04 7.21013e-04 -1.05293e-03 1.60281e-03 -2.88450e-03 7.26367e-03 4.60328e-02 7.94834e-03 -3.48845e-03 2.13355e-03 -1.62881e-03 1.26078e-03 -1.15296e-03 9.02926e-04 -9.48351e-04 6.73613e-04
-1.02606e-03 2.46646e-04 5.05292e-05 -2.62116e-04 4.42785e-04 -6.36414e-04 8.66346e-04 -1.21123e-03 1.79340e-03 -3.18929e-03 7.94834e-03 5.01206e-02 8.62122e-03 -3.78769e-03 2.28505e-03 -1.77207e-03 1.32239e-03 -1.26924e-03 9.10467e-04 -1.07639e-03
7.96496e-04 -1.60677e-04 -8.96930e-05 2.66268e-04 -4.20638e-04 5.71705e-04 -7.58124e-04 9.86430e-04 -1.35486e-03 1.96947e-03 -3.48845e-03 8.62122e-03 5.42072e-02 9.28154e-03 -4.09383e-03 2.41939e-03 -1.93197e-03 1.35551e-03 -1.42003e-03 8.65584e-04
-6.06087e-04 8.93426e-05 1.20663e-04 -2.72616e-04 3.99127e-04 -5.32076e-04 6.69626e-04 -8.62093e-04 1.09056e-03 -1.49204e-03 2.13355e-03 -3.78769e-03 9.28154e-03 5.82862e-02 9.92460e-03 -4.41701e-03 2.52492e-03 -2.12729e-03 1.33517e-03 -1.64287e-03
4.46036e-04 -3.01214e-05 -1.47615e-04 2.74916e-04 -3.87992e-04 4.91116e-04 -6.20573e-04 7.49077e-04 -9.58024e-04 1.18207e-03 -1.62881e-03 2.28505e-03 -4.09383e-03 9.92460e-03 6.23476e-02 1.05386e-02 -4.77614e-03 2.57628e-03 -2.39606e-03 1.20505e-03
-3.10075e-04 -2.03298e-05 1.68714e-04 -2.80383e-04 3.71450e-04 -4.71816e-04 5.60482e-04 -6.98511e-04 8.14823e-04 -1.05260e-03 1.26078e-03 -1.77207e-03 2.41939e-03 -4.41701e-03 1.05386e-02 6.63724e-02 1.10981e-02 -5.20952e-03 2.51655e-03 -2.83216e-03
1.93450e-04 6.27567e-05 -1.88365e-04 2.80117e-04 -3.67270e-04 4.38508e-04 -5.41127e-04 6.14405e-04 -7.73657e-04 8.67388e-04 -1.15296e-03 1.32239e-03 -1.93197e-03 2.52492e-03 -4.77614e-03 1.10981e-02 7.03223e-02 1.15458e-02 -5.81173e-03 2.18208e-03
-9.27334e-05 -9.99984e-05 2.02367e-04 -2.86137e-04 3.50766e-04 -4.33471e-04 4.87381e-04 -6.05565e-04 6.54556e-04 -8.53543e-04 9.02926e-04 -1.26924e-03 1.35551e-03 -2.12729e-03 2.57628e-03 -5.20952e-03 1.15458e-02 7.41026e-02 1.17174e-02 -6.89212e-03
4.87933e-06 1.31051e-04 -2.18088e-04 2.82406e-04 -3.53506e-04 3.98856e-04 -4.91776e-04 5.21543e-04 -6.73327e-04 6.77756e-04 -9.48351e-04 9.10467e-04 -1.42003e-03 1.33517e-03 -2.39606e-03 2.51655e-03 -5.81173e-03 1.17174e-02 7.74033e-02 1.10038e-02
7.18216e-05 -1.59688e-04 2.26554e-04 -2.90561e-04 3.32972e-04 -4.08584e-04 4.30743e-04 -5.51519e-04 5.38786e-04 -7.54696e-04 6.73613e-04 -1.07639e-03 8.65584e-04 -1.64287e-03 1.20505e-03 -2.83216e-03 2.18208e-03 -6.89212e-03 1.10038e-02 7.90977e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_32-33.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.84591e-02 -2.13049e-02 1.32110e-02 -8.78244e-03 6.17513e-03 -4.53135e-03 3.42720e-03 -2.64489e-03 2.06643e-03 -1.62408e-03 1.27656e-03 -9.97666e-04 7.69680e-04 -5.80632e-04 4.21778e-04 -2.86860e-04 1.71143e-04 -7.12447e-05 -1.59124e-05 9.19279e-05
-2.13049e-02 1.82293e-02 -4.01501e-03 2.98501e-03 -2.12879e-03 1.53824e-03 -1.12991e-03 8.38215e-04 -6.22547e-04 4.57903e-04 -3.29324e-04 2.26282e-04 -1.42900e-04 7.37211e-05 -1.63437e-05 -3.25668e-05 7.36078e-05 -1.09739e-04 1.39665e-04 -1.67483e-04
1.32110e-02 -4.01501e-03 1.63984e-02 1.34935e-04 4.80799e-04 -4.34015e-04 3.09051e-04 -1.96631e-04 1.06538e-04 -3.62623e-05 -2.01171e-05 6.43025e-05 -1.01310e-04 1.30431e-04 -1.55886e-04 1.75610e-04 -1.94276e-04 2.07088e-04 -2.22222e-04 2.29586e-04
-8.78244e-03 2.98501e-03 1.34935e-04 1.84398e-02 2.09295e-03 -6.72813e-04 3.62362e-04 -2.84436e-04 2.64733e-04 -2.63062e-04 2.64619e-04 -2.69793e-04 2.72330e-04 -2.77488e-04 2.78598e-04 -2.83354e-04 2.81980e-04 -2.87770e-04 2.82835e-04 -2.91305e-04
6.17513e-03 -2.12879e-03 4.80799e-04 2.09295e-03 2.16752e-02 3.31256e-03 -1.34235e-03 8.19540e-04 -6.28525e-04 5.35023e-04 -4.83076e-04 4.45265e-04 -4.22386e-04 3.99911e-04 -3.88419e-04 3.70885e-04 -3.66842e-04 3.49058e-04 -3.52666e-04 3.30243e-04
-4.53135e-03 1.53824e-03 -4.34015e-04 -6.72813e-04 3.31256e-03 2.53435e-02 4.24417e-03 -1.81326e-03 1.13139e-03 -8.62778e-04 7.18906e-04 -6.34689e-04 5.69472e-04 -5.29981e-04 4.88165e-04 -4.69420e-04 4.34797e-04 -4.31143e-04 3.94298e-04 -4.06730e-04
3.42720e-03 -1.12991e-03 3.09051e-04 3.62362e-04 -1.34235e-03 4.24417e-03 2.91896e-02 5.04903e-03 -2.19336e-03 1.37433e-03 -1.04416e-03 8.59670e-04 -7.52838e-04 6.63907e-04 -6.15984e-04 5.54595e-04 -5.37185e-04 4.80946e-04 -4.88837e-04 4.23136e-04
-2.64489e-03 8.38215e-04 -1.96631e-04 -2.84436e-04 8.19540e-04 -1.81326e-03 5.04903e-03 3.31172e-02 5.79203e-03 -2.52814e-03 1.58124e-03 -1.19855e-03 9.76175e-04 -8.54394e-04 7.40449e-04 -6.92550e-04 6.05792e-04 -6.01261e-04 5.11958e-04 -5.49604e-04
2.06643e-03 -6.22547e-04 1.06538e-04 2.64733e-04 -6.28525e-04 1.13139e-03 -2.19336e-03 5.79203e-03 3.70853e-02 6.50179e-03 -2.83913e-03 1.76691e-03 -1.33929e-03 1.07716e-03 -9.48936e-04 8.03350e-04 -7.67455e-04 6.42630e-04 -6.70305e-04 5.24435e-04
-1.62408e-03 4.57903e-04 -3.62623e-05 -2.63062e-04 5.35023e-04 -8.62778e-04 1.37433e-03 -2.52814e-03 6.50179e-03 4.10744e-02 7.19146e-03 -3.13797e-03 1.93841e-03 -1.47455e-03 1.16549e-03 -1.04323e-03 8.52370e-04 -8.48760e-04 6.60737e-04 -7.56130e-04
1.27656e-03 -3.29324e-04 -2.01171e-05 2.64619e-04 -4.83076e-04 7.18906e-04 -1.04416e-03 1.58124e-03 -2.83913e-03 7.19146e-03 4.50738e-02 7.86743e-03 -3.43210e-03 2.09784e-03 -1.61047e-03 1.24024e-03 -1.14498e-03 8.82460e-04 -9.48270e-04 6.47129e-04
-9.97666e-04 2.26282e-04 6.43025e-05 -2.69793e-04 4.45265e-04 -6.34689e-04 8.59670e-04 -1.19855e-03 1.76691e-03 -3.13797e-03 7.86743e-03 4.90766e-02 8.53149e-03 -3.72741e-03 2.24385e-03 -1.75460e-03 1.29589e-03 -1.26602e-03 8.79997e-04 -1.08807e-03
7.69680e-04 -1.42900e-04 -1.01310e-04 2.72330e-04 -4.22386e-04 5.69472e-04 -7.52838e-04 9.76175e-04 -1.33929e-03 1.93841e-03 -3.43210e-03 8.53149e-03 5.30773e-02 9.18213e-03 -4.03132e-03 2.37065e-03 -1.91879e-03 1.31837e-03 -1.42882e-03 8.14706e-04
-5.80632e-04 7.37211e-05 1.30431e-04 -2.77488e-04 3.99911e-04 -5.29981e-04 6.63907e-04 -8.54394e-04 1.07716e-03 -1.47455e-03 2.09784e-03 -3.72741e-03 9.18213e-03 5.70686e-02 9.81343e-03 -4.35574e-03 2.46386e-03 -2.12579e-03 1.27674e-03 -1.68063e-03
4.21778e-04 -1.63437e-05 -1.55886e-04 2.78598e-04 -3.88419e-04 4.88165e-04 -6.15984e-04 7.40449e-04 -9.48936e-04 1.16549e-03 -1.61047e-03 2.24385e-03 -4.03132e-03 9.81343e-03 6.10388e-02 1.04109e-02 -4.72357e-03 2.49211e-03 -2.42346e-03 1.09627e-03
-2.86860e-04 -3.25668e-05 1.75610e-04 -2.83354e-04 3.70885e-04 -4.69420e-04 5.54595e-04 -6.92550e-04 8.03350e-04 -1.04323e-03 1.24024e-03 -1.75460e-03 2.37065e-03 -4.35574e-03 1.04109e-02 6.49649e-02 1.09429e-02 -5.18306e-03 2.37987e-03 -2.94187e-03
1.71143e-04 7.36078e-05 -1.94276e-04 2.81980e-04 -3.66842e-04 4.34797e-04 -5.37185e-04 6.05792e-04 -7.67455e-04 8.52370e-04 -1.14498e-03 1.29589e-03 -1.91879e-03 2.46386e-03 -4.72357e-03 1.09429e-02 6.87988e-02 1.13336e-02 -5.86518e-03 1.88791e-03
-7.12447e-05 -1.09739e-04 2.07088e-04 -2.87770e-04 3.49058e-04 -4.31143e-04 4.80946e-04 -6.01261e-04 6.42630e-04 -8.48760e-04 8.82460e-04 -1.26602e-03 1.31837e-03 -2.12579e-03 2.49211e-03 -5.18306e-03 1.13336e-02 7.24090e-02 1.13426e-02 -7.23934e-03
-1.59124e-05 1.39665e-04 -2.22222e-04 2.82835e-04 -3.52666e-04 3.94298e-04 -4.88837e-04 5.11958e-04 -6.70305e-04 6.60737e-04 -9.48270e-04 8.79997e-04 -1.42882e-03 1.27674e-03 -2.42346e-03 2.37987e-03 -5.86518e-03 1.13426e-02 7.53254e-02 1.00706e-02
9.19279e-05 -1.67483e-04 2.29586e-04 -2.91305e-04 3.30243e-04 -4.06730e-04 4.23136e-04 -5.49604e-04 5.24435e-04 -7.56130e-04 6.47129e-04 -1.08807e-03 8.14706e-04 -1.68063e-03 1.09627e-03 -2.94187e-03 1.88791e-03 -7.23934e-03 1.00706e-02 7.61269e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_33-34.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.00672e-02 -2.15954e-02 1.32314e-02 -8.73717e-03 6.12035e-03 -4.48024e-03 3.38158e-03 -2.60410e-03 2.02952e-03 -1.59027e-03 1.24526e-03 -9.68462e-04 7.42241e-04 -5.54705e-04 3.97180e-04 -2.63421e-04 1.48711e-04 -4.97177e-05 -3.66764e-05 1.11957e-04
-2.15954e-02 1.79526e-02 -3.92534e-03 2.90183e-03 -2.05887e-03 1.48141e-03 -1.08377e-03 8.00275e-04 -5.90901e-04 4.31132e-04 -3.06443e-04 2.06523e-04 -1.25733e-04 5.87128e-05 -3.18415e-06 -4.41843e-05 8.38355e-05 -1.18870e-04 1.47667e-04 -1.74678e-04
1.32314e-02 -3.92534e-03 1.59969e-02 1.92620e-04 4.34187e-04 -3.93881e-04 2.75615e-04 -1.69283e-04 8.41552e-05 -1.78950e-05 -3.53555e-05 7.69365e-05 -1.11867e-04 1.39209e-04 -1.63229e-04 1.81619e-04 -1.99368e-04 2.11019e-04 -2.25625e-04 2.31886e-04
-8.73717e-03 2.90183e-03 1.92620e-04 1.79892e-02 2.10703e-03 -6.86389e-04 3.78210e-04 -2.99303e-04 2.77193e-04 -2.73198e-04 2.72601e-04 -2.76135e-04 2.77175e-04 -2.81248e-04 2.81244e-04 -2.85392e-04 2.82947e-04 -2.88609e-04 2.82459e-04 -2.91360e-04
6.12035e-03 -2.05887e-03 4.34187e-04 2.10703e-03 2.11634e-02 3.29691e-03 -1.33413e-03 8.19584e-04 -6.31336e-04 5.37714e-04 -4.85135e-04 4.46327e-04 -4.22853e-04 3.99521e-04 -3.87803e-04 3.69327e-04 -3.65552e-04 3.46464e-04 -3.51105e-04 3.26695e-04
-4.48024e-03 1.48141e-03 -3.93881e-04 -6.86389e-04 3.29691e-03 2.47578e-02 4.20838e-03 -1.79042e-03 1.12102e-03 -8.57733e-04 7.15169e-04 -6.31475e-04 5.65877e-04 -5.26688e-04 4.84086e-04 -4.66059e-04 4.30095e-04 -4.28033e-04 3.88818e-04 -4.04302e-04
3.38158e-03 -1.08377e-03 2.75615e-04 3.78210e-04 -1.33413e-03 4.20838e-03 2.85229e-02 4.99833e-03 -2.15984e-03 1.35656e-03 -1.03372e-03 8.51404e-04 -7.46128e-04 6.56852e-04 -6.10260e-04 5.47559e-04 -5.32346e-04 4.73454e-04 -4.85267e-04 4.14450e-04
-2.60410e-03 8.00275e-04 -1.69283e-04 -2.99303e-04 8.19584e-04 -1.79042e-03 4.99833e-03 3.23656e-02 5.72921e-03 -2.48615e-03 1.55772e-03 -1.18424e-03 9.64326e-04 -8.45312e-04 7.30434e-04 -6.85510e-04 5.95937e-04 -5.96209e-04 5.01124e-04 -5.47384e-04
2.02952e-03 -5.90901e-04 8.41552e-05 2.77193e-04 -6.31336e-04 1.12102e-03 -2.15984e-03 5.72921e-03 3.62467e-02 6.42835e-03 -2.79007e-03 1.73843e-03 -1.32211e-03 1.06208e-03 -9.38500e-04 7.90368e-04 -7.60312e-04 6.29234e-04 -6.66876e-04 5.08286e-04
-1.59027e-03 4.31132e-04 -1.78950e-05 -2.73198e-04 5.37714e-04 -8.57733e-04 1.35656e-03 -2.48615e-03 6.42835e-03 4.01474e-02 7.10812e-03 -3.08277e-03 1.90524e-03 -1.45545e-03 1.14707e-03 -1.03262e-03 8.35579e-04 -8.43382e-04 6.41649e-04 -7.58054e-04
1.24526e-03 -3.06443e-04 -3.53555e-05 2.72601e-04 -4.85135e-04 7.15169e-04 -1.03372e-03 1.55772e-03 -2.79007e-03 7.10812e-03 4.40576e-02 7.77441e-03 -3.37170e-03 2.05981e-03 -1.59065e-03 1.21756e-03 -1.13611e-03 8.59569e-04 -9.48519e-04 6.17056e-04
-9.68462e-04 2.06523e-04 7.69365e-05 -2.76135e-04 4.46327e-04 -6.31475e-04 8.51404e-04 -1.18424e-03 1.73843e-03 -3.08277e-03 7.77441e-03 4.79702e-02 8.42859e-03 -3.66297e-03 2.19999e-03 -1.73597e-03 1.26657e-03 -1.26285e-03 8.45502e-04 -1.10241e-03
7.42241e-04 -1.25733e-04 -1.11867e-04 2.77175e-04 -4.22853e-04 5.65877e-04 -7.46128e-04 9.64326e-04 -1.32211e-03 1.90524e-03 -3.37170e-03 8.42859e-03 5.18796e-02 9.06835e-03 -3.96480e-03 2.31851e-03 -1.90540e-03 1.27673e-03 -1.44002e-03 7.55653e-04
-5.54705e-04 5.87128e-05 1.39209e-04 -2.81248e-04 3.99521e-04 -5.26688e-04 6.56852e-04 -8.45312e-04 1.06208e-03 -1.45545e-03 2.05981e-03 -3.66297e-03 9.06835e-03 5.57777e-02 9.68628e-03 -4.29122e-03 2.39767e-03 -2.12647e-03 1.20955e-03 -1.72837e-03
3.97180e-04 -3.18415e-06 -1.63229e-04 2.81244e-04 -3.87803e-04 4.84086e-04 -6.10260e-04 7.30434e-04 -9.38500e-04 1.14707e-03 -1.59065e-03 2.19999e-03 -3.96480e-03 9.68628e-03 5.96505e-02 1.02645e-02 -4.66998e-03 2.39844e-03 -2.46072e-03 9.63661e-04
-2.63421e-04 -4.41843e-05 1.81619e-04 -2.85392e-04 3.69327e-04 -4.66059e-04 5.47559e-04 -6.85510e-04 7.90368e-04 -1.03262e-03 1.21756e-03 -1.73597e-03 2.31851e-03 -4.29122e-03 1.02645e-02 6.34703e-02 1.07638e-02 -5.16312e-03 2.21839e-03 -3.09289e-03
1.48711e-04 8.38355e-05 -1.99368e-04 2.82947e-04 -3.65552e-04 4.30095e-04 -5.32346e-04 5.95937e-04 -7.60312e-04 8.35579e-04 -1.13611e-03 1.26657e-03 -1.90540e-03 2.39767e-03 -4.66998e-03 1.07638e-02 6.71750e-02 1.10812e-02 -5.95664e-03 1.50161e-03
-4.97177e-05 -1.18870e-04 2.11019e-04 -2.88609e-04 3.46464e-04 -4.28033e-04 4.73454e-04 -5.96209e-04 6.29234e-04 -8.43382e-04 8.59569e-04 -1.26285e-03 1.27673e-03 -2.12647e-03 2.39844e-03 -5.16312e-03 1.10812e-02 7.05782e-02 1.08593e-02 -7.74787e-03
-3.66764e-05 1.47667e-04 -2.25625e-04 2.82459e-04 -3.51105e-04 3.88818e-04 -4.85267e-04 5.01124e-04 -6.66876e-04 6.41649e-04 -9.48519e-04 8.45502e-04 -1.44002e-03 1.20955e-03 -2.46072e-03 2.21839e-03 -5.95664e-03 1.08593e-02 7.29813e-02 8.89351e-03
1.11957e-04 -1.74678e-04 2.31886e-04 -2.91360e-04 3.26695e-04 -4.04302e-04 4.14450e-04 -5.47384e-04 5.08286e-04 -7.58054e-04 6.17056e-04 -1.10241e-03 7.55653e-04 -1.72837e-03 9.63661e-04 -3.09289e-03 1.50161e-03 -7.74787e-03 8.89351e-03 7.30457e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_34-35.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.16094e-02 -2.18401e-02 1.32256e-02 -8.67826e-03 6.05815e-03 -4.42464e-03 3.33293e-03 -2.56109e-03 1.99090e-03 -1.55512e-03 1.21289e-03 -9.38381e-04 7.14082e-04 -5.28182e-04 3.72092e-04 -2.39582e-04 1.25958e-04 -2.79474e-05 -5.76290e-05 1.32137e-04
-2.18401e-02 1.76452e-02 -3.82865e-03 2.81573e-03 -1.98803e-03 1.42457e-03 -1.03798e-03 7.62848e-04 -5.59824e-04 4.04945e-04 -2.84147e-04 1.87343e-04 -1.09132e-04 4.42561e-05 9.43337e-06 -5.52716e-05 9.35369e-05 -1.27494e-04 1.55171e-04 -1.81393e-04
1.32256e-02 -3.82865e-03 1.55787e-02 2.46832e-04 3.89696e-04 -3.55516e-04 2.43856e-04 -1.43506e-04 6.32052e-05 -8.28218e-07 -4.94145e-05 8.84987e-05 -1.21440e-04 1.47081e-04 -1.69735e-04 1.86838e-04 -2.03742e-04 2.14260e-04 -2.28405e-04 2.33569e-04
-8.67826e-03 2.81573e-03 2.46832e-04 1.75218e-02 2.11508e-03 -6.96963e-04 3.91937e-04 -3.12296e-04 2.87945e-04 -2.81799e-04 2.79211e-04 -2.81247e-04 2.80913e-04 -2.84002e-04 2.82961e-04 -2.86606e-04 2.83126e-04 -2.88762e-04 2.81389e-04 -2.90841e-04
6.05815e-03 -1.98803e-03 3.89696e-04 2.11508e-03 2.06305e-02 3.27450e-03 -1.32292e-03 8.17663e-04 -6.32416e-04 5.38813e-04 -4.85758e-04 4.46102e-04 -4.22167e-04 3.98079e-04 -3.86263e-04 3.66891e-04 -3.63520e-04 3.43097e-04 -3.48939e-04 3.22428e-04
-4.42464e-03 1.42457e-03 -3.55516e-04 -6.96963e-04 3.27450e-03 2.41462e-02 4.16531e-03 -1.76466e-03 1.10886e-03 -8.51103e-04 7.09950e-04 -6.26918e-04 5.61057e-04 -5.22330e-04 4.79008e-04 -4.61860e-04 4.24521e-04 -4.24264e-04 3.82518e-04 -4.01421e-04
3.33293e-03 -1.03798e-03 2.43856e-04 3.91937e-04 -1.32292e-03 4.16531e-03 2.78255e-02 4.93975e-03 -2.12340e-03 1.33711e-03 -1.02177e-03 8.41701e-04 -7.38145e-04 6.48605e-04 -6.03546e-04 5.39508e-04 -5.26749e-04 4.65018e-04 -4.81196e-04 4.04762e-04
-2.56109e-03 7.62848e-04 -1.43506e-04 -3.12296e-04 8.17663e-04 -1.76466e-03 4.93975e-03 3.15786e-02 5.65781e-03 -2.44116e-03 1.53252e-03 -1.16847e-03 9.51046e-04 -8.35007e-04 7.19185e-04 -6.77544e-04 5.84967e-04 -5.90557e-04 4.89124e-04 -5.45042e-04
1.99090e-03 -5.59824e-04 6.32052e-05 2.87945e-04 -6.32416e-04 1.10886e-03 -2.12340e-03 5.65781e-03 3.53682e-02 6.34556e-03 -2.73789e-03 1.70825e-03 -1.30351e-03 1.04550e-03 -9.26884e-04 7.76020e-04 -7.52397e-04 6.14467e-04 -6.63243e-04 4.90327e-04
-1.55512e-03 4.04945e-04 -8.28218e-07 -2.81799e-04 5.38813e-04 -8.51103e-04 1.33711e-03 -2.44116e-03 6.34556e-03 3.91760e-02 7.01461e-03 -3.02431e-03 1.87026e-03 -1.43497e-03 1.12699e-03 -1.02098e-03 8.17129e-04 -8.37637e-04 6.20487e-04 -7.60833e-04
1.21289e-03 -2.84147e-04 -4.94145e-05 2.79211e-04 -4.85758e-04 7.09950e-04 -1.02177e-03 1.53252e-03 -2.73789e-03 7.01461e-03 4.29924e-02 7.67032e-03 -3.30790e-03 2.01979e-03 -1.56957e-03 1.19290e-03 -1.12660e-03 8.34268e-04 -9.49499e-04 5.83146e-04
-9.38381e-04 1.87343e-04 8.84987e-05 -2.81247e-04 4.46102e-04 -6.26918e-04 8.41701e-04 -1.16847e-03 1.70825e-03 -3.02431e-03 7.67032e-03 4.68104e-02 8.31364e-03 -3.59511e-03 2.15378e-03 -1.71648e-03 1.23446e-03 -1.26016e-03 8.06745e-04 -1.12032e-03
7.14082e-04 -1.09132e-04 -1.21440e-04 2.80913e-04 -4.22167e-04 5.61057e-04 -7.38145e-04 9.51046e-04 -1.30351e-03 1.87026e-03 -3.30790e-03 8.31364e-03 5.06239e-02 8.94136e-03 -3.89509e-03 2.26318e-03 -1.89228e-03 1.23039e-03 -1.45464e-03 6.86950e-04
-5.28182e-04 4.42561e-05 1.47081e-04 -2.84002e-04 3.98079e-04 -5.22330e-04 6.48605e-04 -8.35007e-04 1.04550e-03 -1.43497e-03 2.01979e-03 -3.59511e-03 8.94136e-03 5.44238e-02 9.54429e-03 -4.22449e-03 2.32631e-03 -2.13039e-03 1.13211e-03 -1.78988e-03
3.72092e-04 9.43337e-06 -1.69735e-04 2.82961e-04 -3.86263e-04 4.79008e-04 -6.03546e-04 7.19185e-04 -9.26884e-04 1.12699e-03 -1.56957e-03 2.15378e-03 -3.89509e-03 9.54429e-03 5.81936e-02 1.01006e-02 -4.61703e-03 2.29396e-03 -2.51173e-03 7.99101e-04
-2.39582e-04 -5.52716e-05 1.86838e-04 -2.86606e-04 3.66891e-04 -4.61860e-04 5.39508e-04 -6.77544e-04 7.76020e-04 -1.02098e-03 1.19290e-03 -1.71648e-03 2.26318e-03 -4.22449e-03 1.01006e-02 6.18996e-02 1.05607e-02 -5.15426e-03 2.02414e-03 -3.30418e-03
1.25958e-04 9.35369e-05 -2.03742e-04 2.83126e-04 -3.63520e-04 4.24521e-04 -5.26749e-04 5.84967e-04 -7.52397e-04 8.17129e-04 -1.12660e-03 1.23446e-03 -1.89228e-03 2.32631e-03 -4.61703e-03 1.05607e-02 6.54601e-02 1.07819e-02 -6.10591e-03 9.90342e-04
-2.79474e-05 -1.27494e-04 2.14260e-04 -2.88762e-04 3.43097e-04 -4.24264e-04 4.65018e-04 -5.90557e-04 6.14467e-04 -8.37637e-04 8.34268e-04 -1.26016e-03 1.23039e-03 -2.13039e-03 2.29396e-03 -5.15426e-03 1.07819e-02 6.86047e-02 1.02355e-02 -8.44199e-03
-5.76290e-05 1.55171e-04 -2.28405e-04 2.81389e-04 -3.48939e-04 3.82518e-04 -4.81196e-04 4.89124e-04 -6.63243e-04 6.20487e-04 -9.49499e-04 8.06745e-04 -1.45464e-03 1.13211e-03 -2.51173e-03 2.02414e-03 -6.10591e-03 1.02355e-02 7.03617e-02 7.58364e-03
1.32137e-04 -1.81393e-04 2.33569e-04 -2.90841e-04 3.22428e-04 -4.01421e-04 4.04762e-04 -5.45042e-04 4.90327e-04 -7.60833e-04 5.83146e-04 -1.12032e-03 6.86950e-04 -1.78988e-03 7.99101e-04 -3.30418e-03 9.90342e-04 -8.44199e-03 7.58364e-03 7.03747e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_35-36.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.30836e-02 -2.20401e-02 1.31955e-02 -8.60722e-03 5.98958e-03 -4.36528e-03 3.28180e-03 -2.51632e-03 1.95099e-03 -1.51899e-03 1.17977e-03 -9.07737e-04 6.85503e-04 -5.01347e-04 3.46786e-04 -2.15611e-04 1.03147e-04 -6.19048e-06 -7.85107e-05 1.52206e-04
-2.20401e-02 1.73090e-02 -3.72636e-03 2.72761e-03 -1.91685e-03 1.36813e-03 -9.92861e-04 7.26166e-04 -5.29508e-04 3.79509e-04 -2.62586e-04 1.68879e-04 -9.32242e-05 3.04694e-05 2.13989e-05 -6.57236e-05 1.02608e-04 -1.35510e-04 1.62079e-04 -1.87533e-04
1.31955e-02 -3.72636e-03 1.51451e-02 2.96948e-04 3.47636e-04 -3.19139e-04 2.13938e-04 -1.19420e-04 4.37813e-05 1.48626e-05 -6.22287e-05 9.89319e-05 -1.29979e-04 1.54001e-04 -1.75364e-04 1.91223e-04 -2.07355e-04 2.16773e-04 -2.30527e-04 2.34600e-04
-8.60722e-03 2.72761e-03 2.96948e-04 1.70380e-02 2.11689e-03 -7.04482e-04 4.03479e-04 -3.23359e-04 2.96951e-04 -2.88841e-04 2.84434e-04 -2.85117e-04 2.83534e-04 -2.85745e-04 2.83740e-04 -2.86986e-04 2.82510e-04 -2.88226e-04 2.79620e-04 -2.89747e-04
5.98958e-03 -1.91685e-03 3.47636e-04 2.11689e-03 2.00770e-02 3.24522e-03 -1.30876e-03 8.13765e-04 -6.31742e-04 5.38311e-04 -4.84945e-04 4.44597e-04 -4.20338e-04 3.95593e-04 -3.83807e-04 3.63586e-04 -3.60758e-04 3.38970e-04 -3.46183e-04 3.17443e-04
-4.36528e-03 1.36813e-03 -3.19139e-04 -7.04482e-04 3.24522e-03 2.35092e-02 4.11487e-03 -1.73606e-03 1.09491e-03 -8.42868e-04 7.03246e-04 -6.21023e-04 5.55025e-04 -5.16921e-04 4.72944e-04 -4.56844e-04 4.18094e-04 -4.19862e-04 3.75407e-04 -3.98119e-04
3.28180e-03 -9.92861e-04 2.13938e-04 4.03479e-04 -1.30876e-03 4.11487e-03 2.70978e-02 4.87319e-03 -2.08411e-03 1.31595e-03 -1.00830e-03 8.30550e-04 -7.28890e-04 6.39177e-04 -5.95861e-04 5.30463e-04 -5.20421e-04 4.55646e-04 -4.76665e-04 3.94051e-04
-2.51632e-03 7.26166e-04 -1.19420e-04 -3.23359e-04 8.13765e-04 -1.73606e-03 4.87319e-03 3.07568e-02 5.57772e-03 -2.39322e-03 1.50564e-03 -1.15122e-03 9.36316e-04 -8.23486e-04 7.06715e-04 -6.68679e-04 5.72892e-04 -5.84350e-04 4.75936e-04 -5.42682e-04
1.95099e-03 -5.29508e-04 4.37813e-05 2.96951e-04 -6.31742e-04 1.09491e-03 -2.08411e-03 5.57772e-03 3.44503e-02 6.25326e-03 -2.68264e-03 1.67635e-03 -1.28345e-03 1.02739e-03 -9.14102e-04 7.60309e-04 -7.43752e-04 5.98302e-04 -6.59519e-04 4.70420e-04
-1.51899e-03 3.79509e-04 1.48626e-05 -2.88841e-04 5.38311e-04 -8.42868e-04 1.31595e-03 -2.39322e-03 6.25326e-03 3.81608e-02 6.91075e-03 -2.96266e-03 1.83347e-03 -1.41307e-03 1.10522e-03 -1.00833e-03 7.96986e-04 -8.31638e-04 5.97107e-04 -7.64762e-04
1.17977e-03 -2.62586e-04 -6.22287e-05 2.84434e-04 -4.84945e-04 7.03246e-04 -1.00830e-03 1.50564e-03 -2.68264e-03 6.91075e-03 4.18789e-02 7.55497e-03 -3.24079e-03 1.97774e-03 -1.54720e-03 1.16616e-03 -1.11656e-03 8.06393e-04 -9.51514e-04 5.44930e-04
-9.07737e-04 1.68879e-04 9.89319e-05 -2.85117e-04 4.44597e-04 -6.21023e-04 8.30550e-04 -1.15122e-03 1.67635e-03 -2.96266e-03 7.55497e-03 4.55978e-02 8.18641e-03 -3.52393e-03 2.10514e-03 -1.69618e-03 1.19934e-03 -1.25825e-03 7.63225e-04 -1.14291e-03
6.85503e-04 -9.32242e-05 -1.29979e-04 2.83534e-04 -4.20338e-04 5.55025e-04 -7.28890e-04 9.36316e-04 -1.28345e-03 1.83347e-03 -3.24079e-03 8.18641e-03 4.93107e-02 8.80088e-03 -3.82238e-03 2.20445e-03 -1.87967e-03 1.17876e-03 -1.47374e-03 6.06289e-04
-5.01347e-04 3.04694e-05 1.54001e-04 -2.85745e-04 3.95593e-04 -5.16921e-04 6.39177e-04 -8.23486e-04 1.02739e-03 -1.41307e-03 1.97774e-03 -3.52393e-03 8.80088e-03 5.30075e-02 9.38701e-03 -4.15595e-03 2.24921e-03 -2.13859e-03 1.04203e-03 -1.87049e-03
3.46786e-04 2.13989e-05 -1.75364e-04 2.83740e-04 -3.83807e-04 4.72944e-04 -5.95861e-04 7.06715e-04 -9.14102e-04 1.10522e-03 -1.54720e-03 2.10514e-03 -3.82238e-03 9.38701e-03 5.66685e-02 9.91814e-03 -4.56592e-03 2.17624e-03 -2.58184e-03 5.90222e-04
-2.15611e-04 -6.57236e-05 1.91223e-04 -2.86986e-04 3.63586e-04 -4.56844e-04 5.30463e-04 -6.68679e-04 7.60309e-04 -1.00833e-03 1.16616e-03 -1.69618e-03 2.20445e-03 -4.15595e-03 9.91814e-03 6.02524e-02 1.03307e-02 -5.16204e-03 1.78460e-03 -3.60014e-03
1.03147e-04 1.02608e-04 -2.07355e-04 2.82510e-04 -3.60758e-04 4.18094e-04 -5.20421e-04 5.72892e-04 -7.43752e-04 7.96986e-04 -1.11656e-03 1.19934e-03 -1.87967e-03 2.24921e-03 -4.56592e-03 1.03307e-02 6.36492e-02 1.04228e-02 -6.33771e-03 3.26052e-04
-6.19048e-06 -1.35510e-04 2.16773e-04 -2.88226e-04 3.38970e-04 -4.19862e-04 4.55646e-04 -5.84350e-04 5.98302e-04 -8.31638e-04 8.06393e-04 -1.25825e-03 1.17876e-03 -2.13859e-03 2.17624e-03 -5.16204e-03 1.04228e-02 6.64647e-02 9.44289e-03 -9.28350e-03
-7.85107e-05 1.62079e-04 -2.30527e-04 2.79620e-04 -3.46183e-04 3.75407e-04 -4.76665e-04 4.75936e-04 -6.59519e-04 5.97107e-04 -9.51514e-04 7.63225e-04 -1.47374e-03 1.04203e-03 -2.58184e-03 1.78460e-03 -6.33771e-03 9.44289e-03 6.75059e-02 6.43713e-03
1.52206e-04 -1.87533e-04 2.34600e-04 -2.89747e-04 3.17443e-04 -3.98119e-04 3.94051e-04 -5.42682e-04 4.70420e-04 -7.64762e-04 5.44930e-04 -1.14291e-03 6.06289e-04 -1.87049e-03 5.90222e-04 -3.60014e-03 3.26052e-04 -9.28350e-03 6.43713e-03 6.88746e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_36-37.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.44894e-02 -2.21965e-02 1.31426e-02 -8.52517e-03 5.91528e-03 -4.30251e-03 3.22837e-03 -2.46988e-03 1.90980e-03 -1.48188e-03 1.14588e-03 -8.76480e-04 6.56438e-04 -4.74124e-04 3.21169e-04 -1.91399e-04 8.01512e-05 1.56895e-05 -9.94619e-05 1.72300e-04
-2.21965e-02 1.69451e-02 -3.61957e-03 2.63809e-03 -1.84570e-03 1.31227e-03 -9.48507e-04 6.90285e-04 -4.99980e-04 3.54834e-04 -2.41754e-04 1.51116e-04 -7.79881e-05 1.73248e-05 3.27470e-05 -7.55829e-05 1.11097e-04 -1.42967e-04 1.68441e-04 -1.93154e-04
1.31426e-02 -3.61957e-03 1.46963e-02 3.42545e-04 3.08154e-04 -2.84831e-04 1.85899e-04 -9.70355e-05 2.58747e-05 2.91976e-05 -7.38239e-05 1.08265e-04 -1.37515e-04 1.60004e-04 -1.80153e-04 1.94814e-04 -2.10247e-04 2.18595e-04 -2.32031e-04 2.35020e-04
-8.52517e-03 2.63809e-03 3.42545e-04 1.65377e-02 2.11231e-03 -7.08963e-04 4.12841e-04 -3.32500e-04 3.04231e-04 -2.94354e-04 2.88305e-04 -2.87781e-04 2.85076e-04 -2.86516e-04 2.83614e-04 -2.86566e-04 2.81128e-04 -2.87033e-04 2.77182e-04 -2.88112e-04
5.91528e-03 -1.84570e-03 3.08154e-04 2.11231e-03 1.95023e-02 3.20898e-03 -1.29169e-03 8.07899e-04 -6.29316e-04 5.36222e-04 -4.82720e-04 4.41843e-04 -4.17398e-04 3.92090e-04 -3.80461e-04 3.59431e-04 -3.57290e-04 3.34104e-04 -3.42867e-04 3.11750e-04
-4.30251e-03 1.31227e-03 -2.84831e-04 -7.08963e-04 3.20898e-03 2.28460e-02 4.05692e-03 -1.70462e-03 1.07916e-03 -8.33013e-04 6.95057e-04 -6.13806e-04 5.47796e-04 -5.10477e-04 4.65908e-04 -4.51028e-04 4.10826e-04 -4.14851e-04 3.67489e-04 -3.94431e-04
3.22837e-03 -9.48507e-04 1.85899e-04 4.12841e-04 -1.29169e-03 4.05692e-03 2.63392e-02 4.79847e-03 -2.04197e-03 1.29307e-03 -9.93264e-04 8.17935e-04 -7.18359e-04 6.28568e-04 -5.87214e-04 5.20428e-04 -5.13382e-04 4.45335e-04 -4.71707e-04 3.82268e-04
-2.46988e-03 6.90285e-04 -9.70355e-05 -3.32500e-04 8.07899e-04 -1.70462e-03 4.79847e-03 2.98994e-02 5.48870e-03 -2.34235e-03 1.47701e-03 -1.13243e-03 9.20100e-04 -8.10733e-04 6.93015e-04 -6.58926e-04 5.59697e-04 -5.77615e-04 4.61500e-04 -5.40410e-04
1.90980e-03 -4.99980e-04 2.58747e-05 3.04231e-04 -6.29316e-04 1.07916e-03 -2.04197e-03 5.48870e-03 3.34921e-02 6.15118e-03 -2.62432e-03 1.64265e-03 -1.26187e-03 1.00772e-03 -9.00140e-04 7.43204e-04 -7.34400e-04 5.80670e-04 -6.55811e-04 4.48365e-04
-1.48188e-03 3.54834e-04 2.91976e-05 -2.94354e-04 5.36222e-04 -8.33013e-04 1.29307e-03 -2.34235e-03 6.15118e-03 3.71007e-02 6.79622e-03 -2.89780e-03 1.79476e-03 -1.38967e-03 1.08167e-03 -9.94661e-04 7.75061e-04 -8.25490e-04 5.71289e-04 -7.70161e-04
1.14588e-03 -2.41754e-04 -7.38239e-05 2.88305e-04 -4.82720e-04 6.95057e-04 -9.93264e-04 1.47701e-03 -2.62432e-03 6.79622e-03 4.07161e-02 7.42800e-03 -3.17033e-03 1.93355e-03 -1.52349e-03 1.13723e-03 -1.10606e-03 7.75701e-04 -9.54887e-04 5.01709e-04
-8.76480e-04 1.51116e-04 1.08265e-04 -2.87781e-04 4.41843e-04 -6.13806e-04 8.17935e-04 -1.13243e-03 1.64265e-03 -2.89780e-03 7.42800e-03 4.43313e-02 8.04649e-03 -3.44939e-03 2.05389e-03 -1.67508e-03 1.16094e-03 -1.25742e-03 7.14206e-04 -1.17163e-03
6.56438e-04 -7.79881e-05 -1.37515e-04 2.85076e-04 -4.17398e-04 5.47796e-04 -7.18359e-04 9.20100e-04 -1.26187e-03 1.79476e-03 -3.17033e-03 8.04649e-03 4.79390e-02 8.64640e-03 -3.74673e-03 2.14195e-03 -1.86782e-03 1.12106e-03 -1.49883e-03 5.10213e-04
-4.74124e-04 1.73248e-05 1.60004e-04 -2.86516e-04 3.92090e-04 -5.10477e-04 6.28568e-04 -8.10733e-04 1.00772e-03 -1.38967e-03 1.93355e-03 -3.44939e-03 8.64640e-03 5.15276e-02 9.21375e-03 -4.08590e-03 2.16549e-03 -2.15252e-03 9.35724e-04 -1.97810e-03
3.21169e-04 3.27470e-05 -1.80153e-04 2.83614e-04 -3.80461e-04 4.65908e-04 -5.87214e-04 6.93015e-04 -9.00140e-04 1.08167e-03 -1.52349e-03 2.05389e-03 -3.74673e-03 9.21375e-03 5.50737e-02 9.71603e-03 -4.51818e-03 2.04159e-03 -2.67900e-03 3.19840e-04
-1.91399e-04 -7.55829e-05 1.94814e-04 -2.86566e-04 3.59431e-04 -4.51028e-04 5.20428e-04 -6.58926e-04 7.43204e-04 -9.94661e-04 1.13723e-03 -1.67508e-03 2.14195e-03 -4.08590e-03 9.71603e-03 5.85259e-02 1.00698e-02 -5.19454e-03 1.48233e-03 -4.00624e-03
8.01512e-05 1.11097e-04 -2.10247e-04 2.81128e-04 -3.57290e-04 4.10826e-04 -5.13382e-04 5.59697e-04 -7.34400e-04 7.75061e-04 -1.10606e-03 1.16094e-03 -1.86782e-03 2.16549e-03 -4.51818e-03 1.00698e-02 6.17330e-02 9.98586e-03 -6.67782e-03 -4.90129e-04
1.56895e-05 -1.42967e-04 2.18595e-04 -2.87033e-04 3.34104e-04 -4.14851e-04 4.45335e-04 -5.77615e-04 5.80670e-04 -8.25490e-04 7.75701e-04 -1.25742e-03 1.12106e-03 -2.15252e-03 2.04159e-03 -5.19454e-03 9.98586e-03 6.41308e-02 8.48197e-03 -1.01175e-02
-9.94619e-05 1.68441e-04 -2.32031e-04 2.77182e-04 -3.42867e-04 3.67489e-04 -4.71707e-04 4.61500e-04 -6.55811e-04 5.71289e-04 -9.54887e-04 7.14206e-04 -1.49883e-03 9.35724e-04 -2.67900e-03 1.48233e-03 -6.67782e-03 8.48197e-03 6.45673e-02 5.96581e-03
1.72300e-04 -1.93154e-04 2.35020e-04 -2.88112e-04 3.11750e-04 -3.94431e-04 3.82268e-04 -5.40410e-04 4.48365e-04 -7.70161e-04 5.01709e-04 -1.17163e-03 5.10213e-04 -1.97810e-03 3.19840e-04 -4.00624e-03 -4.90129e-04 -1.01175e-02 5.96581e-03 6.93633e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_37-38.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.58277e-02 -2.23106e-02 1.30685e-02 -8.43324e-03 5.83601e-03 -4.23686e-03 3.17309e-03 -2.42217e-03 1.86774e-03 -1.44418e-03 1.11161e-03 -8.45002e-04 6.27284e-04 -4.46914e-04 2.95652e-04 -1.67363e-04 5.73976e-05 3.72562e-05 -1.20032e-04 1.91957e-04
-2.23106e-02 1.65549e-02 -3.50915e-03 2.54766e-03 -1.77487e-03 1.25720e-03 -9.05079e-04 6.55341e-04 -4.71370e-04 3.31048e-04 -2.21783e-04 1.34189e-04 -6.35628e-05 4.96465e-06 4.33333e-05 -8.47025e-05 1.18851e-04 -1.49707e-04 1.74095e-04 -1.98088e-04
1.30685e-02 -3.50915e-03 1.42333e-02 3.83388e-04 2.71332e-04 -2.52655e-04 1.59792e-04 -7.63925e-05 9.52183e-06 4.21396e-05 -8.41586e-05 1.16454e-04 -1.43997e-04 1.65035e-04 -1.84047e-04 1.97550e-04 -2.12351e-04 2.19656e-04 -2.32841e-04 2.34749e-04
-8.43324e-03 2.54766e-03 3.83388e-04 1.60211e-02 2.10135e-03 -7.10467e-04 4.20037e-04 -3.39722e-04 3.09792e-04 -2.98343e-04 2.90825e-04 -2.89237e-04 2.85532e-04 -2.86306e-04 2.82569e-04 -2.85327e-04 2.78954e-04 -2.85156e-04 2.74042e-04 -2.85910e-04
5.83601e-03 -1.77487e-03 2.71332e-04 2.10135e-03 1.89068e-02 3.16583e-03 -1.27181e-03 8.00092e-04 -6.25151e-04 5.32563e-04 -4.79099e-04 4.37856e-04 -4.13362e-04 3.87581e-04 -3.76231e-04 3.54425e-04 -3.53114e-04 3.28489e-04 -3.38991e-04 3.05328e-04
-4.23686e-03 1.25720e-03 -2.52655e-04 -7.10467e-04 3.16583e-03 2.21571e-02 3.99153e-03 -1.67046e-03 1.06162e-03 -8.21541e-04 6.85398e-04 -6.05286e-04 5.39390e-04 -5.03016e-04 4.57908e-04 -4.44426e-04 4.02721e-04 -4.09247e-04 3.58752e-04 -3.90389e-04
3.17309e-03 -9.05079e-04 1.59792e-04 4.20037e-04 -1.27181e-03 3.99153e-03 2.55503e-02 4.71563e-03 -1.99708e-03 1.26846e-03 -9.76673e-04 8.03863e-04 -7.06569e-04 6.16792e-04 -5.77624e-04 5.09414e-04 -5.05662e-04 4.34079e-04 -4.66370e-04 3.69353e-04
-2.42217e-03 6.55341e-04 -7.63925e-05 -3.39722e-04 8.00092e-04 -1.67046e-03 4.71563e-03 2.90070e-02 5.39079e-03 -2.28863e-03 1.44664e-03 -1.11209e-03 9.02398e-04 -7.96766e-04 6.78100e-04 -6.48319e-04 5.45382e-04 -5.70417e-04 4.45753e-04 -5.38380e-04
1.86774e-03 -4.71370e-04 9.52183e-06 3.09792e-04 -6.25151e-04 1.06162e-03 -1.99708e-03 5.39079e-03 3.24946e-02 6.03936e-03 -2.56301e-03 1.60715e-03 -1.23876e-03 9.86472e-04 -8.85030e-04 7.24708e-04 -7.24408e-04 5.61507e-04 -6.52294e-04 4.23939e-04
-1.44418e-03 3.31048e-04 4.21396e-05 -2.98343e-04 5.32563e-04 -8.21541e-04 1.26846e-03 -2.28863e-03 6.03936e-03 3.59968e-02 6.67105e-03 -2.82982e-03 1.75413e-03 -1.36477e-03 1.05633e-03 -9.80045e-04 7.51288e-04 -8.19380e-04 5.42801e-04 -7.77508e-04
1.11161e-03 -2.21783e-04 -8.41586e-05 2.90825e-04 -4.79099e-04 6.85398e-04 -9.76673e-04 1.44664e-03 -2.56301e-03 6.67105e-03 3.95050e-02 7.28943e-03 -3.09666e-03 1.88718e-03 -1.49846e-03 1.10600e-03 -1.09529e-03 7.41949e-04 -9.60126e-04 4.52535e-04
-8.45002e-04 1.34189e-04 1.16454e-04 -2.89237e-04 4.37856e-04 -6.05286e-04 8.03863e-04 -1.11209e-03 1.60715e-03 -2.82982e-03 7.28943e-03 4.30119e-02 7.89390e-03 -3.37168e-03 1.99992e-03 -1.65334e-03 1.11895e-03 -1.25819e-03 6.58702e-04 -1.20875e-03
6.27284e-04 -6.35628e-05 -1.43997e-04 2.85532e-04 -4.13362e-04 5.39390e-04 -7.06569e-04 9.02398e-04 -1.23876e-03 1.75413e-03 -3.09666e-03 7.89390e-03 4.65097e-02 8.47788e-03 -3.66845e-03 2.07541e-03 -1.85721e-03 1.05624e-03 -1.53219e-03 3.93604e-04
-4.46914e-04 4.96465e-06 1.65035e-04 -2.86306e-04 3.87581e-04 -5.03016e-04 6.16792e-04 -7.96766e-04 9.86472e-04 -1.36477e-03 1.88718e-03 -3.37168e-03 8.47788e-03 4.99851e-02 9.02426e-03 -4.01499e-03 2.07409e-03 -2.17447e-03 8.07940e-04 -2.12429e-03
2.95652e-04 4.33333e-05 -1.84047e-04 2.82569e-04 -3.76231e-04 4.57908e-04 -5.77624e-04 6.78100e-04 -8.85030e-04 1.05633e-03 -1.49846e-03 1.99992e-03 -3.66845e-03 9.02426e-03 5.34099e-02 9.49320e-03 -4.47628e-03 1.88469e-03 -2.81490e-03 -3.26849e-05
-1.67363e-04 -8.47025e-05 1.97550e-04 -2.85327e-04 3.54425e-04 -4.44426e-04 5.09414e-04 -6.48319e-04 7.24708e-04 -9.80045e-04 1.10600e-03 -1.65334e-03 2.07541e-03 -4.01499e-03 9.49320e-03 5.67191e-02 9.77278e-03 -5.26374e-03 1.09646e-03 -4.53708e-03
5.73976e-05 1.18851e-04 -2.12351e-04 2.78954e-04 -3.53114e-04 4.02721e-04 -5.05662e-04 5.45382e-04 -7.24408e-04 7.51288e-04 -1.09529e-03 1.11895e-03 -1.85721e-03 2.07409e-03 -4.47628e-03 9.77278e-03 5.97008e-02 9.45023e-03 -7.14120e-03 -1.39093e-03
3.72562e-05 -1.49707e-04 2.19656e-04 -2.85156e-04 3.28489e-04 -4.09247e-04 4.34079e-04 -5.70417e-04 5.61507e-04 -8.19380e-04 7.41949e-04 -1.25819e-03 1.05624e-03 -2.17447e-03 1.88469e-03 -5.26374e-03 9.45023e-03 6.15895e-02 7.42025e-03 -1.06290e-02
-1.20032e-04 1.74095e-04 -2.32841e-04 2.74042e-04 -3.38991e-04 3.58752e-04 -4.66370e-04 4.45753e-04 -6.52294e-04 5.42801e-04 -9.60126e-04 6.58702e-04 -1.53219e-03 8.07940e-04 -2.81490e-03 1.09646e-03 -7.14120e-03 7.42025e-03 6.18633e-02 6.82898e-03
1.91957e-04 -1.98088e-04 2.34749e-04 -2.85910e-04 3.05328e-04 -3.90389e-04 3.69353e-04 -5.38380e-04 4.23939e-04 -7.77508e-04 4.52535e-04 -1.20875e-03 3.93604e-04 -2.12429e-03 -3.26849e-05 -4.53708e-03 -1.39093e-03 -1.06290e-02 6.82898e-03 7.23630e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_38-39.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.70992e-02 -2.23828e-02 1.29739e-02 -8.33183e-03 5.75183e-03 -4.16822e-03 3.11575e-03 -2.37295e-03 1.82453e-03 -1.40558e-03 1.07664e-03 -8.12978e-04 5.97710e-04 -4.19376e-04 2.69884e-04 -1.43141e-04 3.45081e-05 5.89040e-05 -1.40630e-04 2.11580e-04
-2.23828e-02 1.61391e-02 -3.39560e-03 2.45650e-03 -1.70436e-03 1.20285e-03 -8.62467e-04 6.21212e-04 -4.43547e-04 3.08017e-04 -2.02534e-04 1.17957e-04 -4.98046e-05 -6.75558e-06 5.33035e-05 -9.32339e-05 1.26025e-04 -1.55886e-04 1.79198e-04 -2.02496e-04
1.29739e-02 -3.39560e-03 1.37562e-02 4.19434e-04 2.37073e-04 -2.22509e-04 1.35506e-04 -5.73752e-05 -5.39543e-06 5.38065e-05 -9.33484e-05 1.23610e-04 -1.49537e-04 1.69203e-04 -1.87158e-04 1.99540e-04 -2.13777e-04 2.20063e-04 -2.33067e-04 2.33893e-04
-8.33183e-03 2.45650e-03 4.19434e-04 1.54882e-02 2.08411e-03 -7.09147e-04 4.25178e-04 -3.45125e-04 3.13738e-04 -3.00912e-04 2.92097e-04 -2.89579e-04 2.84993e-04 -2.85207e-04 2.80693e-04 -2.83354e-04 2.76069e-04 -2.82678e-04 2.70276e-04 -2.83227e-04
5.75183e-03 -1.70436e-03 2.37073e-04 2.08411e-03 1.82901e-02 3.11586e-03 -1.24923e-03 7.90427e-04 -6.19318e-04 5.27411e-04 -4.74163e-04 4.32714e-04 -4.08309e-04 3.82136e-04 -3.71187e-04 3.48629e-04 -3.48298e-04 3.22183e-04 -3.34628e-04 2.98218e-04
-4.16822e-03 1.20285e-03 -2.22509e-04 -7.09147e-04 3.11586e-03 2.14422e-02 3.91874e-03 -1.63367e-03 1.04234e-03 -8.08493e-04 6.74319e-04 -5.95527e-04 5.29867e-04 -4.94595e-04 4.48996e-04 -4.37092e-04 3.93823e-04 -4.03115e-04 3.49224e-04 -3.86086e-04
3.11575e-03 -8.62467e-04 1.35506e-04 4.25178e-04 -1.24923e-03 3.91874e-03 2.47306e-02 4.62466e-03 -1.94951e-03 1.24217e-03 -9.58545e-04 7.88370e-04 -6.93563e-04 6.03887e-04 -5.67138e-04 4.97455e-04 -4.97314e-04 4.21895e-04 -4.60745e-04 3.55248e-04
-2.37295e-03 6.21212e-04 -5.73752e-05 -3.45125e-04 7.90427e-04 -1.63367e-03 4.62466e-03 2.80793e-02 5.28395e-03 -2.23212e-03 1.41453e-03 -1.09020e-03 8.83222e-04 -7.81617e-04 6.61992e-04 -6.36908e-04 5.29955e-04 -5.62842e-04 4.28625e-04 -5.36794e-04
1.82453e-03 -4.43547e-04 -5.39543e-06 3.13738e-04 -6.19318e-04 1.04234e-03 -1.94951e-03 5.28395e-03 3.14571e-02 5.91772e-03 -2.49876e-03 1.56983e-03 -1.21409e-03 9.63647e-04 -8.68807e-04 7.04816e-04 -7.13863e-04 5.40729e-04 -6.49180e-04 3.96862e-04
-1.40558e-03 3.08017e-04 5.38065e-05 -3.00912e-04 5.27411e-04 -8.08493e-04 1.24217e-03 -2.23212e-03 5.91772e-03 3.48485e-02 6.53513e-03 -2.75876e-03 1.71153e-03 -1.33836e-03 1.02917e-03 -9.64554e-04 7.25568e-04 -8.13525e-04 5.11335e-04 -7.87446e-04
1.07664e-03 -2.02534e-04 -9.33484e-05 2.92097e-04 -4.74163e-04 6.74319e-04 -9.58545e-04 1.41453e-03 -2.49876e-03 6.53513e-03 3.82449e-02 7.13915e-03 -3.01981e-03 1.83857e-03 -1.47214e-03 1.07235e-03 -1.08447e-03 7.04807e-04 -9.67898e-04 3.96006e-04
-8.12978e-04 1.17957e-04 1.23610e-04 -2.89579e-04 4.32714e-04 -5.95527e-04 7.88370e-04 -1.09020e-03 1.56983e-03 -2.75876e-03 7.13915e-03 4.16391e-02 7.72846e-03 -3.29089e-03 1.94305e-03 -1.63111e-03 1.07302e-03 -1.26123e-03 5.95255e-04 -1.25755e-03
5.97710e-04 -4.98046e-05 -1.49537e-04 2.84993e-04 -4.08309e-04 5.29867e-04 -6.93563e-04 8.83222e-04 -1.21409e-03 1.71153e-03 -3.01981e-03 7.72846e-03 4.50224e-02 8.29502e-03 -3.58777e-03 2.00438e-03 -1.84848e-03 9.82781e-04 -1.57720e-03 2.48898e-04
-4.19376e-04 -6.75558e-06 1.69203e-04 -2.85207e-04 3.82136e-04 -4.94595e-04 6.03887e-04 -7.81617e-04 9.63647e-04 -1.33836e-03 1.83857e-03 -3.29089e-03 8.29502e-03 4.83791e-02 8.81801e-03 -3.94394e-03 1.97340e-03 -2.20781e-03 6.50932e-04 -2.32424e-03
2.69884e-04 5.33035e-05 -1.87158e-04 2.80693e-04 -3.71187e-04 4.48996e-04 -5.67138e-04 6.61992e-04 -8.68807e-04 1.02917e-03 -1.47214e-03 1.94305e-03 -3.58777e-03 8.81801e-03 5.16757e-02 9.24793e-03 -4.44373e-03 1.69763e-03 -3.00488e-03 -4.85851e-04
-1.43141e-04 -9.32339e-05 1.99540e-04 -2.83354e-04 3.48629e-04 -4.37092e-04 4.97455e-04 -6.36908e-04 7.04816e-04 -9.64554e-04 1.07235e-03 -1.63111e-03 2.00438e-03 -3.94394e-03 9.24793e-03 5.48278e-02 9.43143e-03 -5.38520e-03 6.08172e-04 -5.17338e-03
3.45081e-05 1.26025e-04 -2.13777e-04 2.76069e-04 -3.48298e-04 3.93823e-04 -4.97314e-04 5.29955e-04 -7.13863e-04 7.25568e-04 -1.08447e-03 1.07302e-03 -1.84848e-03 1.97340e-03 -4.44373e-03 9.43143e-03 5.75365e-02 8.79683e-03 -7.70867e-03 -2.20173e-03
5.89040e-05 -1.55886e-04 2.20063e-04 -2.82678e-04 3.22183e-04 -4.03115e-04 4.21895e-04 -5.62842e-04 5.40729e-04 -8.13525e-04 7.04807e-04 -1.26123e-03 9.82781e-04 -2.20781e-03 1.69763e-03 -5.38520e-03 8.79683e-03 5.88595e-02 6.43277e-03 -1.03442e-02
-1.40630e-04 1.79198e-04 -2.33067e-04 2.70276e-04 -3.34628e-04 3.49224e-04 -4.60745e-04 4.28625e-04 -6.49180e-04 5.11335e-04 -9.67898e-04 5.95255e-04 -1.57720e-03 6.50932e-04 -3.00488e-03 6.08172e-04 -7.70867e-03 6.43277e-03 5.98677e-02 9.63756e-03
2.11580e-04 -2.02496e-04 2.33893e-04 -2.83227e-04 2.98218e-04 -3.86086e-04 3.55248e-04 -5.36794e-04 3.96862e-04 -7.87446e-04 3.96006e-04 -1.25755e-03 2.48898e-04 -2.32424e-03 -4.85851e-04 -5.17338e-03 -2.20173e-03 -1.03442e-02 9.63756e-03 7.76854e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_39-40.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.83011e-02 -2.24138e-02 1.28599e-02 -8.22167e-03 5.66311e-03 -4.09677e-03 3.05644e-03 -2.32225e-03 1.78016e-03 -1.36607e-03 1.04095e-03 -7.80380e-04 5.67676e-04 -3.91464e-04 2.43804e-04 -1.18666e-04 1.14021e-05 8.07264e-05 -1.61355e-04 2.31287e-04
-2.24138e-02 1.56967e-02 -3.28000e-03 2.36513e-03 -1.63449e-03 1.14940e-03 -8.20790e-04 5.87982e-04 -4.16574e-04 2.85789e-04 -1.84046e-04 1.02451e-04 -3.67407e-05 -1.78141e-05 6.26426e-05 -1.01169e-04 1.32618e-04 -1.61507e-04 1.83758e-04 -2.06394e-04
1.28599e-02 -3.28000e-03 1.32626e-02 4.49936e-04 2.05655e-04 -1.94575e-04 1.13171e-04 -4.00761e-05 -1.88064e-05 6.41423e-05 -1.01346e-04 1.29695e-04 -1.54101e-04 1.72478e-04 -1.89459e-04 2.00766e-04 -2.14509e-04 2.19801e-04 -2.32696e-04 2.32442e-04
-8.22167e-03 2.36513e-03 4.49936e-04 1.49354e-02 2.05985e-03 -7.04757e-04 4.28085e-04 -3.48576e-04 3.15970e-04 -3.01981e-04 2.92055e-04 -2.88753e-04 2.83411e-04 -2.83176e-04 2.77948e-04 -2.80611e-04 2.72440e-04 -2.79569e-04 2.65856e-04 -2.80044e-04
5.66311e-03 -1.63449e-03 2.05655e-04 2.05985e-03 1.76480e-02 3.05819e-03 -1.22368e-03 7.78683e-04 -6.11648e-04 5.20640e-04 -4.67809e-04 4.26332e-04 -4.02166e-04 3.75694e-04 -3.65272e-04 3.41989e-04 -3.42788e-04 3.15137e-04 -3.29742e-04 2.90368e-04
-4.09677e-03 1.14940e-03 -1.94575e-04 -7.04757e-04 3.05819e-03 2.06962e-02 3.83748e-03 -1.59388e-03 1.02106e-03 -7.93660e-04 6.61663e-04 -5.84401e-04 5.19123e-04 -4.85124e-04 4.39088e-04 -4.28950e-04 3.84057e-04 -3.96397e-04 3.38830e-04 -3.81510e-04
3.05644e-03 -8.20790e-04 1.13171e-04 4.28085e-04 -1.22368e-03 3.83748e-03 2.38742e-02 4.52434e-03 -1.89883e-03 1.21385e-03 -9.38631e-04 7.71269e-04 -6.79191e-04 5.89728e-04 -5.55644e-04 4.84447e-04 -4.88262e-04 4.08682e-04 -4.54803e-04 3.39794e-04
-2.32225e-03 5.87982e-04 -4.00761e-05 -3.48576e-04 7.78683e-04 -1.59388e-03 4.52434e-03 2.71095e-02 5.16678e-03 -2.17234e-03 1.38032e-03 -1.06647e-03 8.62357e-04 -7.65110e-04 6.44543e-04 -6.24577e-04 5.13284e-04 -5.54843e-04 4.09924e-04 -5.35735e-04
1.78016e-03 -4.16574e-04 -1.88064e-05 3.15970e-04 -6.11648e-04 1.02106e-03 -1.89883e-03 5.16678e-03 3.03722e-02 5.78470e-03 -2.43102e-03 1.53026e-03 -1.18755e-03 9.38999e-04 -8.51287e-04 6.83348e-04 -7.02681e-04 5.18107e-04 -6.46538e-04 3.66702e-04
-1.36607e-03 2.85789e-04 6.41423e-05 -3.01981e-04 5.20640e-04 -7.93660e-04 1.21385e-03 -2.17234e-03 5.78470e-03 3.36475e-02 6.38673e-03 -2.68401e-03 1.66651e-03 -1.31011e-03 9.99906e-04 -9.48033e-04 6.97615e-04 -8.07961e-04 4.76411e-04 -8.00629e-04
1.04095e-03 -1.84046e-04 -1.01346e-04 2.92055e-04 -4.67809e-04 6.61663e-04 -9.38631e-04 1.38032e-03 -2.43102e-03 6.38673e-03 3.69268e-02 6.97523e-03 -2.93913e-03 1.78718e-03 -1.44419e-03 1.03587e-03 -1.07355e-03 6.63722e-04 -9.78844e-04 3.30088e-04
-7.80380e-04 1.02451e-04 1.29695e-04 -2.88753e-04 4.26332e-04 -5.84401e-04 7.71269e-04 -1.06647e-03 1.53026e-03 -2.68401e-03 6.97523e-03 4.02029e-02 7.54808e-03 -3.20634e-03 1.88263e-03 -1.60819e-03 1.02246e-03 -1.26714e-03 5.21711e-04 -1.32241e-03
5.67676e-04 -3.67407e-05 -1.54101e-04 2.83411e-04 -4.02166e-04 5.19123e-04 -6.79191e-04 8.62357e-04 -1.18755e-03 1.66651e-03 -2.93913e-03 7.54808e-03 4.34660e-02 8.09547e-03 -3.50411e-03 1.92792e-03 -1.84202e-03 8.98345e-04 -1.63825e-03 6.59335e-05
-3.91464e-04 -1.78141e-05 1.72478e-04 -2.83176e-04 3.75694e-04 -4.85124e-04 5.89728e-04 -7.65110e-04 9.38999e-04 -1.31011e-03 1.78718e-03 -3.20634e-03 8.09547e-03 4.66978e-02 8.59221e-03 -3.87275e-03 1.86079e-03 -2.25680e-03 4.54209e-04 -2.59335e-03
2.43804e-04 6.26426e-05 -1.89459e-04 2.77948e-04 -3.65272e-04 4.39088e-04 -5.55644e-04 6.44543e-04 -8.51287e-04 9.99906e-04 -1.44419e-03 1.88263e-03 -3.50411e-03 8.59221e-03 4.98578e-02 8.97561e-03 -4.42438e-03 1.46950e-03 -3.26438e-03 -1.04200e-03
-1.18666e-04 -1.01169e-04 2.00766e-04 -2.80611e-04 3.41989e-04 -4.28950e-04 4.84447e-04 -6.24577e-04 6.83348e-04 -9.48033e-04 1.03587e-03 -1.60819e-03 1.92792e-03 -3.87275e-03 8.97561e-03 5.28339e-02 9.03275e-03 -5.57406e-03 1.46737e-05 -5.82793e-03
1.14021e-05 1.32618e-04 -2.14509e-04 2.72440e-04 -3.42788e-04 3.84057e-04 -4.88262e-04 5.13284e-04 -7.02681e-04 6.97615e-04 -1.07355e-03 1.02246e-03 -1.84202e-03 1.86079e-03 -4.42438e-03 9.03275e-03 5.52098e-02 8.02059e-03 -8.29216e-03 -2.61368e-03
8.07264e-05 -1.61507e-04 2.19801e-04 -2.79569e-04 3.15137e-04 -3.96397e-04 4.08682e-04 -5.54843e-04 5.18107e-04 -8.07961e-04 6.63722e-04 -1.26714e-03 8.98345e-04 -2.25680e-03 1.46950e-03 -5.57406e-03 8.02059e-03 5.60129e-02 5.82717e-03 -8.71525e-03
-1.61355e-04 1.83758e-04 -2.32696e-04 2.65856e-04 -3.29742e-04 3.38830e-04 -4.54803e-04 4.09924e-04 -6.46538e-04 4.76411e-04 -9.78844e-04 5.21711e-04 -1.63825e-03 4.54209e-04 -3.26438e-03 1.46737e-05 -8.29216e-03 5.82717e-03 5.91126e-02 1.46412e-02
2.31287e-04 -2.06394e-04 2.32442e-04 -2.80044e-04 2.90368e-04 -3.81510e-04 3.39794e-04 -5.35735e-04 3.66702e-04 -8.00629e-04 3.30088e-04 -1.32241e-03 6.59335e-05 -2.59335e-03 -1.04200e-03 -5.82793e-03 -2.61368e-03 -8.71525e-03 1.46412e-02 8.41235e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_4-5.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.48886e-03 -5.78703e-04 7.89512e-04 -7.49698e-04 6.56335e-04 -5.54405e-04 4.57979e-04 -3.71342e-04 2.95190e-04 -2.28878e-04 1.71321e-04 -1.21375e-04 7.79559e-05 -4.01161e-05 7.03693e-06 2.19638e-05 -4.74892e-05 7.00078e-05 -8.99518e-05 1.07648e-04
-5.78703e-04 1.13096e-02 6.59956e-04 -6.79194e-05 -6.13919e-05 8.62649e-05 -7.67773e-05 5.51824e-05 -3.00883e-05 5.07479e-06 1.83583e-05 -3.96965e-05 5.87927e-05 -7.57838e-05 9.07876e-05 -1.04076e-04 1.15744e-04 -1.26109e-04 1.35180e-04 -1.43286e-04
7.89512e-04 6.59956e-04 1.56178e-02 1.57637e-03 -6.16643e-04 3.45560e-04 -2.37856e-04 1.90627e-04 -1.70276e-04 1.62912e-04 -1.62098e-04 1.64472e-04 -1.68425e-04 1.72883e-04 -1.77524e-04 1.81837e-04 -1.86014e-04 1.89583e-04 -1.93024e-04 1.95767e-04
-7.49698e-04 -6.79194e-05 1.57637e-03 1.99895e-02 2.41815e-03 -1.09814e-03 6.92468e-04 -5.09248e-04 4.12074e-04 -3.55793e-04 3.21118e-04 -2.98905e-04 2.83938e-04 -2.73750e-04 2.66231e-04 -2.60939e-04 2.56497e-04 -2.53413e-04 2.50294e-04 -2.48276e-04
6.56335e-04 -6.13919e-05 -6.16643e-04 2.41815e-03 2.44164e-02 3.19866e-03 -1.52661e-03 9.93400e-04 -7.40890e-04 5.99073e-04 -5.11403e-04 4.53183e-04 -4.12845e-04 3.83180e-04 -3.61258e-04 3.43634e-04 -3.30239e-04 3.18372e-04 -3.09468e-04 3.00613e-04
-5.54405e-04 8.62649e-05 3.45560e-04 -1.09814e-03 3.19866e-03 2.88898e-02 3.93216e-03 -1.91507e-03 1.25998e-03 -9.42984e-04 7.60474e-04 -6.44825e-04 5.65774e-04 -5.09783e-04 4.67295e-04 -4.35495e-04 4.09061e-04 -3.89021e-04 3.70617e-04 -3.57086e-04
4.57979e-04 -7.67773e-05 -2.37856e-04 6.92468e-04 -1.52661e-03 3.93216e-03 3.33987e-02 4.63128e-03 -2.27444e-03 1.50162e-03 -1.12368e-03 9.03251e-04 -7.62142e-04 6.64131e-04 -5.94353e-04 5.40288e-04 -5.00067e-04 4.65645e-04 -4.40144e-04 4.15694e-04
-3.71342e-04 5.51824e-05 1.90627e-04 -5.09248e-04 9.93400e-04 -1.91507e-03 4.63128e-03 3.79335e-02 5.30575e-03 -2.61299e-03 1.72534e-03 -1.28903e-03 1.03257e-03 -8.67883e-04 7.52124e-04 -6.70010e-04 6.05134e-04 -5.57670e-04 5.15673e-04 -4.85852e-04
2.95190e-04 -3.00883e-05 -1.70276e-04 4.12074e-04 -7.40890e-04 1.25998e-03 -2.27444e-03 5.30575e-03 4.24867e-02 5.96260e-03 -2.93673e-03 1.93617e-03 -1.44342e-03 1.15213e-03 -9.65325e-04 8.32540e-04 -7.39272e-04 6.63936e-04 -6.10377e-04 5.60739e-04
-2.28878e-04 5.07479e-06 1.62912e-04 -3.55793e-04 5.99073e-04 -9.42984e-04 1.50162e-03 -2.61299e-03 5.96260e-03 4.70532e-02 6.60682e-03 -3.24989e-03 2.13767e-03 -1.58997e-03 1.26455e-03 -1.05682e-03 9.07323e-04 -8.04060e-04 7.18133e-04 -6.59683e-04
1.71321e-04 1.83583e-05 -1.62098e-04 3.21118e-04 -5.11403e-04 7.60474e-04 -1.12368e-03 1.72534e-03 -2.93673e-03 6.60682e-03 5.16289e-02 7.24189e-03 -3.55551e-03 2.33235e-03 -1.73091e-03 1.37166e-03 -1.14418e-03 9.77788e-04 -8.65759e-04 7.68645e-04
-1.21375e-04 -3.96965e-05 1.64472e-04 -2.98905e-04 4.53183e-04 -6.44825e-04 9.03251e-04 -1.28903e-03 1.93617e-03 -3.24989e-03 7.24189e-03 5.62113e-02 7.87029e-03 -3.85574e-03 2.52194e-03 -1.86796e-03 1.47466e-03 -1.22869e-03 1.04476e-03 -9.25546e-04
7.79559e-05 5.87927e-05 -1.68425e-04 2.83938e-04 -4.12845e-04 5.65774e-04 -7.62142e-04 1.03257e-03 -1.44342e-03 2.13767e-03 -3.55551e-03 7.87029e-03 6.07983e-02 8.49368e-03 -4.15223e-03 2.70758e-03 -2.00235e-03 1.57433e-03 -1.31148e-03 1.10876e-03
-4.01161e-05 -7.57838e-05 1.72883e-04 -2.73750e-04 3.83180e-04 -5.09783e-04 6.64131e-04 -8.67883e-04 1.15213e-03 -1.58997e-03 2.33235e-03 -3.85574e-03 8.49368e-03 6.53884e-02 9.11320e-03 -4.44617e-03 2.88999e-03 -2.13514e-03 1.67112e-03 -1.39350e-03
7.03693e-06 9.07876e-05 -1.77524e-04 2.66231e-04 -3.61258e-04 4.67295e-04 -5.94353e-04 7.52124e-04 -9.65325e-04 1.26455e-03 -1.73091e-03 2.52194e-03 -4.15223e-03 9.11320e-03 6.99807e-02 9.72954e-03 -4.73863e-03 3.06960e-03 -2.26729e-03 1.76515e-03
2.19638e-05 -1.04076e-04 1.81837e-04 -2.60939e-04 3.43634e-04 -4.35495e-04 5.40288e-04 -6.70010e-04 8.32540e-04 -1.05682e-03 1.37166e-03 -1.86796e-03 2.70758e-03 -4.44617e-03 9.72954e-03 7.45740e-02 1.03431e-02 -5.03050e-03 3.24650e-03 -2.39963e-03
-4.74892e-05 1.15744e-04 -1.86014e-04 2.56497e-04 -3.30239e-04 4.09061e-04 -5.00067e-04 6.05134e-04 -7.39272e-04 9.07323e-04 -1.14418e-03 1.47466e-03 -2.00235e-03 2.88999e-03 -4.73863e-03 1.03431e-02 7.91677e-02 1.09540e-02 -5.32264e-03 3.42049e-03
7.00078e-05 -1.26109e-04 1.89583e-04 -2.53413e-04 3.18372e-04 -3.89021e-04 4.65645e-04 -5.57670e-04 6.63936e-04 -8.04060e-04 9.77788e-04 -1.22869e-03 1.57433e-03 -2.13514e-03 3.06960e-03 -5.03050e-03 1.09540e-02 8.37608e-02 1.15619e-02 -5.61603e-03
-8.99518e-05 1.35180e-04 -1.93024e-04 2.50294e-04 -3.09468e-04 3.70617e-04 -4.40144e-04 5.15673e-04 -6.10377e-04 7.18133e-04 -8.65759e-04 1.04476e-03 -1.31148e-03 1.67112e-03 -2.26729e-03 3.24650e-03 -5.32264e-03 1.15619e-02 8.83524e-02 1.21665e-02
1.07648e-04 -1.43286e-04 1.95767e-04 -2.48276e-04 3.00613e-04 -3.57086e-04 4.15694e-04 -4.85852e-04 5.60739e-04 -6.59683e-04 7.68645e-04 -9.25546e-04 1.10876e-03 -1.39350e-03 1.76515e-03 -2.39963e-03 3.42049e-03 -5.61603e-03 1.21665e-02 9.29414e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_40-41.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.94289e-02 -2.24040e-02 1.27279e-02 -8.10388e-03 5.57071e-03 -4.02325e-03 2.99585e-03 -2.27077e-03 1.73536e-03 -1.32639e-03 1.00528e-03 -7.47949e-04 5.37943e-04 -3.63959e-04 2.18220e-04 -9.47656e-05 -1.10688e-05 1.01857e-04 -1.81333e-04 2.50170e-04
-2.24040e-02 1.52293e-02 -3.16348e-03 2.27423e-03 -1.56573e-03 1.09725e-03 -7.80393e-04 5.55968e-04 -3.90757e-04 2.64666e-04 -1.66618e-04 8.79670e-05 -2.46681e-05 -2.79098e-05 7.10432e-05 -1.08198e-04 1.38318e-04 -1.66251e-04 1.87449e-04 -2.09447e-04
1.27279e-02 -3.16348e-03 1.27535e-02 4.74412e-04 1.77336e-04 -1.69087e-04 9.29907e-05 -2.46765e-05 -3.05424e-05 7.29855e-05 -1.07992e-04 1.34551e-04 -1.57527e-04 1.74696e-04 -1.90790e-04 2.01062e-04 -2.14377e-04 2.18700e-04 -2.31552e-04 2.30212e-04
-8.10388e-03 2.27423e-03 4.74412e-04 1.43634e-02 2.02834e-03 -6.97203e-04 4.28632e-04 -3.49952e-04 3.16381e-04 -3.01455e-04 2.90607e-04 -2.86663e-04 2.80688e-04 -2.80119e-04 2.74236e-04 -2.77000e-04 2.67963e-04 -2.75720e-04 2.60672e-04 -2.76253e-04
5.57071e-03 -1.56573e-03 1.77336e-04 2.02834e-03 1.69808e-02 2.99265e-03 -1.19510e-03 7.64764e-04 -6.02046e-04 5.12172e-04 -4.59966e-04 4.18644e-04 -3.94870e-04 3.68190e-04 -3.58418e-04 3.34435e-04 -3.36512e-04 3.07274e-04 -3.24263e-04 2.81685e-04
-4.02325e-03 1.09725e-03 -1.69087e-04 -6.97203e-04 2.99265e-03 1.99195e-02 3.74758e-03 -1.55108e-03 9.97687e-04 -7.76950e-04 6.47359e-04 -5.71852e-04 5.07109e-04 -4.74552e-04 4.28131e-04 -4.19947e-04 3.73368e-04 -3.89045e-04 3.27497e-04 -3.76652e-04
2.99585e-03 -7.80393e-04 9.29907e-05 4.28632e-04 -1.19510e-03 3.74758e-03 2.29817e-02 4.41446e-03 -1.84502e-03 1.18342e-03 -9.16843e-04 7.52499e-04 -6.63402e-04 5.74269e-04 -5.43095e-04 4.70346e-04 -4.78465e-04 3.94378e-04 -4.48556e-04 3.22852e-04
-2.27077e-03 5.55968e-04 -2.46765e-05 -3.49952e-04 7.64764e-04 -1.55108e-03 4.41446e-03 2.60983e-02 5.03903e-03 -2.10926e-03 1.34392e-03 -1.04082e-03 8.39739e-04 -7.47195e-04 6.25710e-04 -6.11292e-04 4.95310e-04 -5.46441e-04 3.89510e-04 -5.35351e-04
1.73536e-03 -3.90757e-04 -3.05424e-05 3.16381e-04 -6.02046e-04 9.97687e-04 -1.84502e-03 5.03903e-03 2.92407e-02 5.64004e-03 -2.35976e-03 1.48836e-03 -1.15904e-03 9.12463e-04 -8.32431e-04 6.60244e-04 -6.90887e-04 4.93498e-04 -6.44534e-04 3.33017e-04
-1.32639e-03 2.64666e-04 7.29855e-05 -3.01455e-04 5.12172e-04 -7.76950e-04 1.18342e-03 -2.10926e-03 5.64004e-03 3.23946e-02 6.22557e-03 -2.60554e-03 1.61895e-03 -1.27990e-03 9.68443e-04 -9.30500e-04 6.67283e-04 -8.02867e-04 4.37564e-04 -8.18083e-04
1.00528e-03 -1.66618e-04 -1.07992e-04 2.90607e-04 -4.59966e-04 6.47359e-04 -9.16843e-04 1.34392e-03 -2.35976e-03 6.22557e-03 3.55516e-02 6.79736e-03 -2.85461e-03 1.73290e-03 -1.41460e-03 9.96379e-04 -1.06272e-03 6.18212e-04 -9.94036e-04 2.52114e-04
-7.47949e-04 8.79670e-05 1.34551e-04 -2.86663e-04 4.18644e-04 -5.71852e-04 7.52499e-04 -1.04082e-03 1.48836e-03 -2.60554e-03 6.79736e-03 3.87043e-02 7.35241e-03 -3.11808e-03 1.81843e-03 -1.58469e-03 9.66746e-04 -1.27700e-03 4.35319e-04 -1.40947e-03
5.37943e-04 -2.46681e-05 -1.57527e-04 2.80688e-04 -3.94870e-04 5.07109e-04 -6.63402e-04 8.39739e-04 -1.15904e-03 1.61895e-03 -2.85461e-03 7.35241e-03 4.18416e-02 7.87876e-03 -3.41768e-03 1.84543e-03 -1.83889e-03 8.00092e-04 -1.72161e-03 -1.66792e-04
-3.63959e-04 -2.79098e-05 1.74696e-04 -2.80119e-04 3.68190e-04 -4.74552e-04 5.74269e-04 -7.47195e-04 9.12463e-04 -1.27990e-03 1.73290e-03 -3.11808e-03 7.87876e-03 4.49421e-02 8.34601e-03 -3.80261e-03 1.73331e-03 -2.32774e-03 2.06000e-04 -2.94083e-03
2.18220e-04 7.10432e-05 -1.90790e-04 2.74236e-04 -3.58418e-04 4.28131e-04 -5.43095e-04 6.25710e-04 -8.32431e-04 9.68443e-04 -1.41460e-03 1.81843e-03 -3.41768e-03 8.34601e-03 4.79563e-02 8.67301e-03 -4.42473e-03 1.18832e-03 -3.60276e-03 -1.66572e-03
-9.47656e-05 -1.08198e-04 2.01062e-04 -2.77000e-04 3.34435e-04 -4.19947e-04 4.70346e-04 -6.11292e-04 6.60244e-04 -9.30500e-04 9.96379e-04 -1.58469e-03 1.84543e-03 -3.80261e-03 8.67301e-03 5.07322e-02 8.56439e-03 -5.83992e-03 -6.48514e-04 -6.31864e-03
-1.10688e-05 1.38318e-04 -2.14377e-04 2.67963e-04 -3.36512e-04 3.73368e-04 -4.78465e-04 4.95310e-04 -6.90887e-04 6.67283e-04 -1.06272e-03 9.66746e-04 -1.83889e-03 1.73331e-03 -4.42473e-03 8.56439e-03 5.27124e-02 7.15681e-03 -8.70870e-03 -2.21244e-03
1.01857e-04 -1.66251e-04 2.18700e-04 -2.75720e-04 3.07274e-04 -3.89045e-04 3.94378e-04 -5.46441e-04 4.93498e-04 -8.02867e-04 6.18212e-04 -1.27700e-03 8.00092e-04 -2.32774e-03 1.18832e-03 -5.83992e-03 7.15681e-03 5.32345e-02 6.01914e-03 -5.32742e-03
-1.81333e-04 1.87449e-04 -2.31552e-04 2.60672e-04 -3.24263e-04 3.27497e-04 -4.48556e-04 3.89510e-04 -6.44534e-04 4.37564e-04 -9.94036e-04 4.35319e-04 -1.72161e-03 2.06000e-04 -3.60276e-03 -6.48514e-04 -8.70870e-03 6.01914e-03 6.00153e-02 2.14036e-02
2.50170e-04 -2.09447e-04 2.30212e-04 -2.76253e-04 2.81685e-04 -3.76652e-04 3.22852e-04 -5.35351e-04 3.33017e-04 -8.18083e-04 2.52114e-04 -1.40947e-03 -1.66792e-04 -2.94083e-03 -1.66572e-03 -6.31864e-03 -2.21244e-03 -5.32742e-03 2.14036e-02 8.95634e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_41-42.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.04744e-02 -2.23531e-02 1.25787e-02 -7.97878e-03 5.47448e-03 -3.94723e-03 2.93342e-03 -2.21783e-03 1.68936e-03 -1.28569e-03 9.68740e-04 -7.14757e-04 5.07538e-04 -3.35842e-04 1.92063e-04 -7.03296e-05 -3.40633e-05 1.23501e-04 -2.01810e-04 2.69533e-04
-2.23531e-02 1.47390e-02 -3.04689e-03 2.18416e-03 -1.49821e-03 1.04636e-03 -7.41151e-04 5.24986e-04 -3.65864e-04 2.44378e-04 -1.49947e-04 7.41785e-05 -1.32368e-05 -3.74128e-05 7.88948e-05 -1.14728e-04 1.43554e-04 -1.70566e-04 1.90735e-04 -2.12141e-04
1.25787e-02 -3.04689e-03 1.22307e-02 4.92735e-04 1.52066e-04 -1.45974e-04 7.48532e-05 -1.10252e-05 -4.07799e-05 8.05326e-05 -1.13498e-04 1.38401e-04 -1.60052e-04 1.76100e-04 -1.91402e-04 2.00694e-04 -2.13655e-04 2.17045e-04 -2.29924e-04 2.27500e-04
-7.97878e-03 2.18416e-03 4.92735e-04 1.37736e-02 1.98972e-03 -6.86679e-04 4.26951e-04 -3.49393e-04 3.15133e-04 -2.99502e-04 2.87930e-04 -2.83489e-04 2.77008e-04 -2.76223e-04 2.69752e-04 -2.72714e-04 2.62840e-04 -2.71332e-04 2.54930e-04 -2.72071e-04
5.47448e-03 -1.49821e-03 1.52066e-04 1.98972e-03 1.62905e-02 2.91941e-03 -1.16373e-03 7.48807e-04 -5.90644e-04 5.02155e-04 -4.50785e-04 4.09802e-04 -3.86573e-04 3.59782e-04 -3.50783e-04 3.26126e-04 -3.29623e-04 2.98753e-04 -3.18353e-04 2.72312e-04
-3.94723e-03 1.04636e-03 -1.45974e-04 -6.86679e-04 2.91941e-03 1.91143e-02 3.64922e-03 -1.50548e-03 9.72339e-04 -7.58481e-04 6.31537e-04 -5.58013e-04 4.93963e-04 -4.63012e-04 4.16265e-04 -4.10210e-04 3.61889e-04 -3.81191e-04 3.15336e-04 -3.71690e-04
2.93342e-03 -7.41151e-04 7.48532e-05 4.26951e-04 -1.16373e-03 3.64922e-03 2.20556e-02 4.29522e-03 -1.78831e-03 1.15099e-03 -8.93285e-04 7.32182e-04 -6.46317e-04 5.57638e-04 -5.29607e-04 4.55270e-04 -4.68044e-04 3.79078e-04 -4.42164e-04 3.04445e-04
-2.21783e-03 5.24986e-04 -1.10252e-05 -3.49393e-04 7.48807e-04 -1.50548e-03 4.29522e-03 2.50484e-02 4.90092e-03 -2.04313e-03 1.30542e-03 -1.01334e-03 8.15483e-04 -7.27977e-04 6.05607e-04 -5.97164e-04 4.76121e-04 -5.37792e-04 3.67393e-04 -5.35928e-04
1.68936e-03 -3.65864e-04 -4.07799e-05 3.15133e-04 -5.90644e-04 9.72339e-04 -1.78831e-03 4.90092e-03 2.80656e-02 5.48395e-03 -2.28525e-03 1.44421e-03 -1.12864e-03 8.84142e-04 -8.12341e-04 6.35590e-04 -6.78635e-04 4.66904e-04 -6.43463e-04 2.95397e-04
-1.28569e-03 2.44378e-04 8.05326e-05 -2.99502e-04 5.02155e-04 -7.58481e-04 1.15099e-03 -2.04313e-03 5.48395e-03 3.10933e-02 6.05185e-03 -2.52363e-03 1.56895e-03 -1.24783e-03 9.34863e-04 -9.12108e-04 6.34567e-04 -7.98544e-04 3.94360e-04 -8.41283e-04
9.68740e-04 -1.49947e-04 -1.13498e-04 2.87930e-04 -4.50785e-04 6.31537e-04 -8.93285e-04 1.30542e-03 -2.28525e-03 6.05185e-03 3.41232e-02 6.60578e-03 -2.76652e-03 1.67578e-03 -1.38347e-03 9.53868e-04 -1.05228e-03 5.67826e-04 -1.01500e-03 1.58701e-04
-7.14757e-04 7.41785e-05 1.38401e-04 -2.83489e-04 4.09802e-04 -5.58013e-04 7.32182e-04 -1.01334e-03 1.44421e-03 -2.52363e-03 6.60578e-03 3.71475e-02 7.14166e-03 -3.02646e-03 1.75042e-03 -1.56089e-03 9.05400e-04 -1.29236e-03 3.32595e-04 -1.52613e-03
5.07538e-04 -1.32368e-05 -1.60052e-04 2.77008e-04 -3.86573e-04 4.93963e-04 -6.46317e-04 8.15483e-04 -1.12864e-03 1.56895e-03 -2.76652e-03 7.14166e-03 4.01538e-02 7.64501e-03 -3.32901e-03 1.75643e-03 -1.84065e-03 6.84453e-04 -1.83487e-03 -4.58458e-04
-3.35842e-04 -3.74128e-05 1.76100e-04 -2.76223e-04 3.59782e-04 -4.63012e-04 5.57638e-04 -7.27977e-04 8.84142e-04 -1.24783e-03 1.67578e-03 -3.02646e-03 7.64501e-03 4.31167e-02 8.07907e-03 -3.73532e-03 1.58734e-03 -2.42831e-03 -1.03095e-04 -3.35661e-03
1.92063e-04 7.88948e-05 -1.91402e-04 2.69752e-04 -3.50783e-04 4.16265e-04 -5.29607e-04 6.05607e-04 -8.12341e-04 9.34863e-04 -1.38347e-03 1.75042e-03 -3.32901e-03 8.07907e-03 4.59750e-02 8.33664e-03 -4.45280e-03 8.44516e-04 -4.00988e-03 -2.26054e-03
-7.03296e-05 -1.14728e-04 2.00694e-04 -2.72714e-04 3.26126e-04 -4.10210e-04 4.55270e-04 -5.97164e-04 6.35590e-04 -9.12108e-04 9.53868e-04 -1.56089e-03 1.75643e-03 -3.73532e-03 8.33664e-03 4.85207e-02 8.01690e-03 -6.17294e-03 -1.28424e-03 -6.36734e-03
-3.40633e-05 1.43554e-04 -2.13655e-04 2.62840e-04 -3.29623e-04 3.61889e-04 -4.68044e-04 4.76121e-04 -6.78635e-04 6.34567e-04 -1.05228e-03 9.05400e-04 -1.84065e-03 1.58734e-03 -4.45280e-03 8.01690e-03 5.00605e-02 6.30319e-03 -8.67872e-03 -5.90446e-04
1.23501e-04 -1.70566e-04 2.17045e-04 -2.71332e-04 2.98753e-04 -3.81191e-04 3.79078e-04 -5.37792e-04 4.66904e-04 -7.98544e-04 5.67826e-04 -1.29236e-03 6.84453e-04 -2.42831e-03 8.44516e-04 -6.17294e-03 6.30319e-03 5.08111e-02 7.41828e-03 -1.66444e-04
-2.01810e-04 1.90735e-04 -2.29924e-04 2.54930e-04 -3.18353e-04 3.15336e-04 -4.42164e-04 3.67393e-04 -6.43463e-04 3.94360e-04 -1.01500e-03 3.32595e-04 -1.83487e-03 -1.03095e-04 -4.00988e-03 -1.28424e-03 -8.67872e-03 7.41828e-03 6.25977e-02 2.86624e-02
2.69533e-04 -2.12141e-04 2.27500e-04 -2.72071e-04 2.72312e-04 -3.71690e-04 3.04445e-04 -5.35928e-04 2.95397e-04 -8.41283e-04 1.58701e-04 -1.52613e-03 -4.58458e-04 -3.35661e-03 -2.26054e-03 -6.36734e-03 -5.90446e-04 -1.66444e-04 2.86624e-02 9.15793e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_42-43.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.14291e-02 -2.22624e-02 1.24145e-02 -7.84804e-03 5.37573e-03 -3.86987e-03 2.87022e-03 -2.16450e-03 1.64323e-03 -1.24508e-03 9.32459e-04 -6.81953e-04 4.77633e-04 -3.08308e-04 1.66540e-04 -4.65626e-05 -5.63805e-05 1.44481e-04 -2.21642e-04 2.88239e-04
-2.22624e-02 1.42295e-02 -2.93178e-03 2.09592e-03 -1.43266e-03 9.97325e-04 -7.03575e-04 4.95502e-04 -3.42338e-04 2.25358e-04 -1.34464e-04 6.15144e-05 -2.87513e-06 -4.58952e-05 8.57702e-05 -1.20339e-04 1.47916e-04 -1.74051e-04 1.93228e-04 -2.14091e-04
1.24145e-02 -2.93178e-03 1.16970e-02 5.04439e-04 1.30168e-04 -1.25544e-04 5.90252e-05 6.41621e-07 -4.92983e-05 8.65708e-05 -1.17652e-04 1.41034e-04 -1.61464e-04 1.76478e-04 -1.91083e-04 1.99456e-04 -2.12137e-04 2.14639e-04 -2.27617e-04 2.24113e-04
-7.84804e-03 2.09592e-03 5.04439e-04 1.31689e-02 1.94394e-03 -6.73126e-04 4.22914e-04 -3.46778e-04 3.12116e-04 -2.96018e-04 2.83922e-04 -2.79127e-04 2.72263e-04 -2.71378e-04 2.64390e-04 -2.67644e-04 2.56967e-04 -2.66294e-04 2.48529e-04 -2.67393e-04
5.37573e-03 -1.43266e-03 1.30168e-04 1.94394e-03 1.55801e-02 2.83860e-03 -1.12960e-03 7.30758e-04 -5.77383e-04 4.90542e-04 -4.40220e-04 3.99759e-04 -3.77223e-04 3.50420e-04 -3.42310e-04 3.17014e-04 -3.22058e-04 2.89522e-04 -3.11951e-04 2.62177e-04
-3.86987e-03 9.97325e-04 -1.25544e-04 -6.73126e-04 2.83860e-03 1.82843e-02 3.54262e-03 -1.45721e-03 9.45005e-04 -7.38225e-04 6.14181e-04 -5.42870e-04 4.79677e-04 -4.50488e-04 4.03475e-04 -3.99710e-04 3.49601e-04 -3.72803e-04 3.02306e-04 -3.66622e-04
2.87022e-03 -7.03575e-04 5.90252e-05 4.22914e-04 -1.12960e-03 3.54262e-03 2.11001e-02 4.16687e-03 -1.72886e-03 1.11657e-03 -8.67948e-04 7.10330e-04 -6.27944e-04 5.39854e-04 -5.15177e-04 4.39231e-04 -4.56990e-04 3.62766e-04 -4.35651e-04 2.84495e-04
-2.16450e-03 4.95502e-04 6.41621e-07 -3.46778e-04 7.30758e-04 -1.45721e-03 4.16687e-03 2.39649e-02 4.75274e-03 -1.97414e-03 1.26486e-03 -9.84027e-04 7.89625e-04 -7.07475e-04 5.84274e-04 -5.82207e-04 4.55725e-04 -5.28941e-04 3.43511e-04 -5.37661e-04
1.64323e-03 -3.42338e-04 -4.92983e-05 3.12116e-04 -5.77383e-04 9.45005e-04 -1.72886e-03 4.75274e-03 2.68524e-02 5.31678e-03 -2.20772e-03 1.39789e-03 -1.09637e-03 8.54091e-04 -7.91050e-04 6.09419e-04 -6.65990e-04 4.38279e-04 -6.43547e-04 2.53241e-04
-1.24508e-03 2.25358e-04 8.65708e-05 -2.96018e-04 4.90542e-04 -7.38225e-04 1.11657e-03 -1.97414e-03 5.31678e-03 2.97496e-02 5.86599e-03 -2.43852e-03 1.51658e-03 -1.21392e-03 8.99209e-04 -8.92937e-04 5.99446e-04 -7.95241e-04 3.46192e-04 -8.72020e-04
9.32459e-04 -1.34464e-04 -1.17652e-04 2.83922e-04 -4.40220e-04 6.14181e-04 -8.67948e-04 1.26486e-03 -2.20772e-03 5.86599e-03 3.26480e-02 6.40093e-03 -2.67515e-03 1.61589e-03 -1.35088e-03 9.08321e-04 -1.04249e-03 5.11959e-04 -1.04360e-03 4.57519e-05
-6.81953e-04 6.15144e-05 1.41034e-04 -2.79127e-04 3.99759e-04 -5.42870e-04 7.10330e-04 -9.84027e-04 1.39789e-03 -2.43852e-03 6.40093e-03 3.55396e-02 6.91629e-03 -2.93184e-03 1.67860e-03 -1.53706e-03 8.37814e-04 -1.31517e-03 2.09346e-04 -1.67922e-03
4.77633e-04 -2.87513e-06 -1.61464e-04 2.72263e-04 -3.77223e-04 4.79677e-04 -6.27944e-04 7.89625e-04 -1.09637e-03 1.51658e-03 -2.67515e-03 6.91629e-03 3.84102e-02 7.39467e-03 -3.23867e-03 1.66031e-03 -1.84924e-03 5.47155e-04 -1.98506e-03 -8.09038e-04
-3.08308e-04 -4.58952e-05 1.76478e-04 -2.71378e-04 3.50420e-04 -4.50488e-04 5.39854e-04 -7.07475e-04 8.54091e-04 -1.21392e-03 1.61589e-03 -2.93184e-03 7.39467e-03 4.12299e-02 7.79126e-03 -3.67320e-03 1.41855e-03 -2.56566e-03 -4.73129e-04 -3.79555e-03
1.66540e-04 8.57702e-05 -1.91083e-04 2.64390e-04 -3.42310e-04 4.03475e-04 -5.15177e-04 5.84274e-04 -7.91050e-04 8.99209e-04 -1.35088e-03 1.67860e-03 -3.23867e-03 7.79126e-03 4.39208e-02 7.96268e-03 -4.51617e-03 4.38014e-04 -4.44021e-03 -2.65906e-03
-4.65626e-05 -1.20339e-04 1.99456e-04 -2.67644e-04 3.17014e-04 -3.99710e-04 4.39231e-04 -5.82207e-04 6.09419e-04 -8.92937e-04 9.08321e-04 -1.53706e-03 1.66031e-03 -3.67320e-03 7.96268e-03 4.62016e-02 7.39071e-03 -6.52769e-03 -1.72365e-03 -5.65341e-03
-5.63805e-05 1.47916e-04 -2.12137e-04 2.56967e-04 -3.22058e-04 3.49601e-04 -4.56990e-04 4.55725e-04 -6.65990e-04 5.99446e-04 -1.04249e-03 8.37814e-04 -1.84924e-03 1.41855e-03 -4.51617e-03 7.39071e-03 4.73101e-02 5.62985e-03 -7.87982e-03 2.46713e-03
1.44481e-04 -1.74051e-04 2.14639e-04 -2.66294e-04 2.89522e-04 -3.72803e-04 3.62766e-04 -5.28941e-04 4.38279e-04 -7.95241e-04 5.11959e-04 -1.31517e-03 5.47155e-04 -2.56566e-03 4.38014e-04 -6.52769e-03 5.62985e-03 4.90771e-02 1.02415e-02 6.17769e-03
-2.21642e-04 1.93228e-04 -2.27617e-04 2.48529e-04 -3.11951e-04 3.02306e-04 -4.35651e-04 3.43511e-04 -6.43547e-04 3.46192e-04 -1.04360e-03 2.09346e-04 -1.98506e-03 -4.73129e-04 -4.44021e-03 -1.72365e-03 -7.87982e-03 1.02415e-02 6.62810e-02 3.45701e-02
2.88239e-04 -2.14091e-04 2.24113e-04 -2.67393e-04 2.62177e-04 -3.66622e-04 2.84495e-04 -5.37661e-04 2.53241e-04 -8.72020e-04 4.57519e-05 -1.67922e-03 -8.09038e-04 -3.79555e-03 -2.65906e-03 -5.65341e-03 2.46713e-03 6.17769e-03 3.45701e-02 8.84241e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_43-44.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.22837e-02 -2.21339e-02 1.22376e-02 -7.71317e-03 5.27538e-03 -3.79180e-03 2.80676e-03 -2.11116e-03 1.59728e-03 -1.20478e-03 8.96584e-04 -6.49633e-04 4.48295e-04 -2.81419e-04 1.41734e-04 -2.35969e-05 -7.78328e-05 1.64540e-04 -2.40514e-04 3.05957e-04
-2.21339e-02 1.37046e-02 -2.81976e-03 2.01043e-03 -1.36970e-03 9.50564e-04 -6.67968e-04 4.67741e-04 -3.20344e-04 2.07722e-04 -1.20242e-04 5.00147e-05 6.39797e-06 -5.33478e-05 9.16588e-05 -1.25005e-04 1.51368e-04 -1.76648e-04 1.94854e-04 -2.15215e-04
1.22376e-02 -2.81976e-03 1.11551e-02 5.09091e-04 1.11884e-04 -1.07998e-04 4.56434e-05 1.02395e-05 -5.60471e-05 9.10777e-05 -1.20452e-04 1.42468e-04 -1.61790e-04 1.75858e-04 -1.89859e-04 1.97370e-04 -2.09831e-04 2.11485e-04 -2.24616e-04 2.20038e-04
-7.71317e-03 2.01043e-03 5.09091e-04 1.25516e-02 1.89096e-03 -6.56543e-04 4.16474e-04 -3.42083e-04 3.07339e-04 -2.91024e-04 2.78617e-04 -2.73619e-04 2.66495e-04 -2.65624e-04 2.58192e-04 -2.61819e-04 2.50379e-04 -2.60615e-04 2.41486e-04 -2.62228e-04
5.27538e-03 -1.36970e-03 1.11884e-04 1.89096e-03 1.48525e-02 2.75028e-03 -1.09282e-03 7.10619e-04 -5.62278e-04 4.77371e-04 -4.28315e-04 3.88563e-04 -3.66868e-04 3.40157e-04 -3.33039e-04 3.07148e-04 -3.13840e-04 2.79622e-04 -3.05077e-04 2.51303e-04
-3.79180e-03 9.50564e-04 -1.07998e-04 -6.56543e-04 2.75028e-03 1.74326e-02 3.42788e-03 -1.40639e-03 9.15703e-04 -7.16210e-04 5.95339e-04 -5.26468e-04 4.64308e-04 -4.37022e-04 3.89824e-04 -3.88478e-04 3.36564e-04 -3.63911e-04 2.88449e-04 -3.61492e-04
2.80676e-03 -6.67968e-04 4.56434e-05 4.16474e-04 -1.09282e-03 3.42788e-03 2.01189e-02 4.02956e-03 -1.66683e-03 1.08017e-03 -8.40858e-04 6.87001e-04 -6.08329e-04 5.20985e-04 -4.99841e-04 4.22300e-04 -4.45335e-04 3.45500e-04 -4.29066e-04 2.63023e-04
-2.11116e-03 4.67741e-04 1.02395e-05 -3.42083e-04 7.10619e-04 -1.40639e-03 4.02956e-03 2.28517e-02 4.59467e-03 -1.90245e-03 1.22228e-03 -9.52917e-04 7.62236e-04 -6.85727e-04 5.61792e-04 -5.66458e-04 4.34193e-04 -5.19941e-04 3.17898e-04 -5.40786e-04
1.59728e-03 -3.20344e-04 -5.60471e-05 3.07339e-04 -5.62278e-04 9.15703e-04 -1.66683e-03 4.59467e-03 2.56058e-02 5.13874e-03 -2.12733e-03 1.34942e-03 -1.06223e-03 8.22394e-04 -7.68599e-04 5.81815e-04 -6.53011e-04 4.07671e-04 -6.45035e-04 2.05901e-04
-1.20478e-03 2.07722e-04 9.10777e-05 -2.91024e-04 4.77371e-04 -7.16210e-04 1.08017e-03 -1.90245e-03 5.13874e-03 2.83686e-02 5.66823e-03 -2.35039e-03 1.46191e-03 -1.17818e-03 8.61572e-04 -8.73051e-04 5.61979e-04 -7.93218e-04 2.92395e-04 -9.12338e-04
8.96584e-04 -1.20242e-04 -1.20452e-04 2.78617e-04 -4.28315e-04 5.95339e-04 -8.40858e-04 1.22228e-03 -2.12733e-03 5.66823e-03 3.11318e-02 6.18308e-03 -2.58071e-03 1.55329e-03 -1.31686e-03 8.59805e-04 -1.03363e-03 4.49941e-04 -1.08196e-03 -9.05840e-05
-6.49633e-04 5.00147e-05 1.42468e-04 -2.73619e-04 3.88563e-04 -5.26468e-04 6.87001e-04 -9.52917e-04 1.34942e-03 -2.35039e-03 6.18308e-03 3.38868e-02 6.67661e-03 -2.83446e-03 1.60301e-03 -1.51343e-03 7.63309e-04 -1.34760e-03 6.16141e-05 -1.87127e-03
4.48295e-04 6.39797e-06 -1.61790e-04 2.66495e-04 -3.66868e-04 4.64308e-04 -6.08329e-04 7.62236e-04 -1.06223e-03 1.46191e-03 -2.58071e-03 6.67661e-03 3.66174e-02 7.12802e-03 -3.14712e-03 1.55634e-03 -1.86684e-03 3.84160e-04 -2.17480e-03 -1.19970e-03
-2.81419e-04 -5.33478e-05 1.75858e-04 -2.65624e-04 3.40157e-04 -4.37022e-04 5.20985e-04 -6.85727e-04 8.22394e-04 -1.17818e-03 1.55329e-03 -2.83446e-03 7.12802e-03 3.92883e-02 7.48212e-03 -3.61868e-03 1.22282e-03 -2.74244e-03 -8.85064e-04 -4.16669e-03
1.41734e-04 9.16588e-05 -1.89859e-04 2.58192e-04 -3.33039e-04 3.89824e-04 -4.99841e-04 5.61792e-04 -7.68599e-04 8.61572e-04 -1.31686e-03 1.60301e-03 -3.14712e-03 7.48212e-03 4.17992e-02 7.54723e-03 -4.61776e-03 -1.20609e-05 -4.80172e-03 -2.64374e-03
-2.35969e-05 -1.25005e-04 1.97370e-04 -2.61819e-04 3.07148e-04 -3.88478e-04 4.22300e-04 -5.66458e-04 5.81815e-04 -8.73051e-04 8.59805e-04 -1.51343e-03 1.55634e-03 -3.61868e-03 7.54723e-03 4.37804e-02 6.70530e-03 -6.81183e-03 -1.74724e-03 -3.92606e-03
-7.78328e-05 1.51368e-04 -2.09831e-04 2.50379e-04 -3.13840e-04 3.36564e-04 -4.45335e-04 4.34193e-04 -6.53011e-04 5.61979e-04 -1.03363e-03 7.63309e-04 -1.86684e-03 1.22282e-03 -4.61776e-03 6.70530e-03 4.45626e-02 5.35762e-03 -6.05941e-03 6.79623e-03
1.64540e-04 -1.76648e-04 2.11485e-04 -2.60615e-04 2.79622e-04 -3.63911e-04 3.45500e-04 -5.19941e-04 4.07671e-04 -7.93218e-04 4.49941e-04 -1.34760e-03 3.84160e-04 -2.74244e-03 -1.20609e-05 -6.81183e-03 5.35762e-03 4.82950e-02 1.43251e-02 1.25319e-02
-2.40514e-04 1.94854e-04 -2.24616e-04 2.41486e-04 -3.05077e-04 2.88449e-04 -4.29066e-04 3.17898e-04 -6.45035e-04 2.92395e-04 -1.08196e-03 6.16141e-05 -2.17480e-03 -8.85064e-04 -4.80172e-03 -1.74724e-03 -6.05941e-03 1.43251e-02 6.99004e-02 3.73174e-02
3.05957e-04 -2.15215e-04 2.20038e-04 -2.62228e-04 2.51303e-04 -3.61492e-04 2.63023e-04 -5.40786e-04 2.05901e-04 -9.12338e-04 -9.05840e-05 -1.87127e-03 -1.19970e-03 -4.16669e-03 -2.64374e-03 -3.92606e-03 6.79623e-03 1.25319e-02 3.73174e-02 7.99080e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_44-45.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.30314e-02 -2.19697e-02 1.20500e-02 -7.57520e-03 5.17399e-03 -3.71334e-03 2.74320e-03 -2.05792e-03 1.55156e-03 -1.16480e-03 8.61117e-04 -6.17777e-04 4.19473e-04 -2.55087e-04 1.17509e-04 -1.24222e-06 -9.86442e-05 1.83951e-04 -2.58739e-04 3.23012e-04
-2.19697e-02 1.31705e-02 -2.71153e-03 1.92810e-03 -1.30953e-03 9.06171e-04 -6.34355e-04 4.41686e-04 -2.99838e-04 1.91408e-04 -1.07208e-04 3.95960e-05 1.46799e-05 -5.98841e-05 9.66909e-05 -1.28876e-04 1.54076e-04 -1.78542e-04 1.95812e-04 -2.15712e-04
1.20500e-02 -2.71153e-03 1.06111e-02 5.07349e-04 9.69264e-05 -9.31516e-05 3.45269e-05 1.79501e-05 -6.12034e-05 9.42257e-05 -1.22064e-04 1.42862e-04 -1.61191e-04 1.74402e-04 -1.87891e-04 1.94609e-04 -2.06908e-04 2.07768e-04 -2.21106e-04 2.15457e-04
-7.57520e-03 1.92810e-03 5.07349e-04 1.19293e-02 1.83199e-03 -6.37490e-04 4.07978e-04 -3.35606e-04 3.01074e-04 -2.84771e-04 2.72248e-04 -2.67179e-04 2.59909e-04 -2.59154e-04 2.51353e-04 -2.55425e-04 2.43266e-04 -2.54473e-04 2.33987e-04 -2.56757e-04
5.17399e-03 -1.30953e-03 9.69264e-05 1.83199e-03 1.41165e-02 2.65601e-03 -1.05407e-03 6.88816e-04 -5.45682e-04 4.62963e-04 -4.15361e-04 3.76478e-04 -3.55745e-04 3.29222e-04 -3.23182e-04 2.96743e-04 -3.05158e-04 2.69250e-04 -2.97913e-04 2.39862e-04
-3.71334e-03 9.06171e-04 -9.31516e-05 -6.37490e-04 2.65601e-03 1.65701e-02 3.30683e-03 -1.35384e-03 8.84920e-04 -6.92836e-04 5.75365e-04 -5.09122e-04 4.48148e-04 -4.22873e-04 3.75564e-04 -3.76734e-04 3.23002e-04 -3.54709e-04 2.73957e-04 -3.56494e-04
2.74320e-03 -6.34355e-04 3.45269e-05 4.07978e-04 -1.05407e-03 3.30683e-03 1.91246e-02 3.88538e-03 -1.60312e-03 1.04234e-03 -8.12450e-04 6.62587e-04 -5.87812e-04 5.01354e-04 -4.83868e-04 4.04747e-04 -4.33312e-04 3.27505e-04 -4.22625e-04 2.40172e-04
-2.05792e-03 4.41686e-04 1.79501e-05 -3.35606e-04 6.88816e-04 -1.35384e-03 3.88538e-03 2.17231e-02 4.42905e-03 -1.82909e-03 1.17827e-03 -9.20478e-04 7.33747e-04 -6.63090e-04 5.38507e-04 -5.50204e-04 4.11801e-04 -5.11046e-04 2.90732e-04 -5.45810e-04
1.55156e-03 -2.99838e-04 -6.12034e-05 3.01074e-04 -5.45682e-04 8.84920e-04 -1.60312e-03 4.42905e-03 2.43417e-02 4.95243e-03 -2.04522e-03 1.29948e-03 -1.02673e-03 7.89518e-04 -7.45368e-04 5.53137e-04 -6.40012e-04 3.75312e-04 -6.48489e-04 1.52676e-04
-1.16480e-03 1.91408e-04 9.42257e-05 -2.84771e-04 4.62963e-04 -6.92836e-04 1.04234e-03 -1.82909e-03 4.95243e-03 2.69682e-02 5.46142e-03 -2.26046e-03 1.40563e-03 -1.14114e-03 8.22440e-04 -8.52865e-04 5.22484e-04 -7.93112e-04 2.32289e-04 -9.64719e-04
8.61117e-04 -1.07208e-04 -1.22064e-04 2.72248e-04 -4.15361e-04 5.75365e-04 -8.12450e-04 1.17827e-03 -2.04522e-03 5.46142e-03 2.95942e-02 5.95535e-03 -2.48449e-03 1.48873e-03 -1.28200e-03 8.08776e-04 -1.02645e-03 3.81153e-04 -1.13271e-03 -2.52630e-04
-6.17777e-04 3.95960e-05 1.42862e-04 -2.67179e-04 3.76478e-04 -5.09122e-04 6.62587e-04 -9.20478e-04 1.29948e-03 -2.26046e-03 5.95535e-03 3.22104e-02 6.42597e-03 -2.73571e-03 1.52439e-03 -1.49094e-03 6.81394e-04 -1.39245e-03 -1.12919e-04 -2.09700e-03
4.19473e-04 1.46799e-05 -1.61191e-04 2.59909e-04 -3.55745e-04 4.48148e-04 -5.87812e-04 7.33747e-04 -1.02673e-03 1.40563e-03 -2.48449e-03 6.42597e-03 3.47985e-02 6.84863e-03 -3.05618e-03 1.44433e-03 -1.89649e-03 1.93238e-04 -2.39890e-03 -1.58688e-03
-2.55087e-04 -5.98841e-05 1.74402e-04 -2.59154e-04 3.29222e-04 -4.22873e-04 5.01354e-04 -6.63090e-04 7.89518e-04 -1.14114e-03 1.48873e-03 -2.73571e-03 6.84863e-03 3.73166e-02 7.15448e-03 -3.57577e-03 9.98201e-04 -2.95362e-03 -1.29458e-03 -4.34220e-03
1.17509e-04 9.66909e-05 -1.87891e-04 2.51353e-04 -3.23182e-04 3.75564e-04 -4.83868e-04 5.38507e-04 -7.45368e-04 8.22440e-04 -1.28200e-03 1.52439e-03 -3.05618e-03 7.15448e-03 3.96342e-02 7.09156e-03 -4.75356e-03 -4.60652e-04 -4.96525e-03 -2.00791e-03
-1.24222e-06 -1.28876e-04 1.94609e-04 -2.55425e-04 2.96743e-04 -3.76734e-04 4.04747e-04 -5.50204e-04 5.53137e-04 -8.52865e-04 8.08776e-04 -1.49094e-03 1.44433e-03 -3.57577e-03 7.09156e-03 4.12912e-02 6.00937e-03 -6.89636e-03 -1.14580e-03 -1.13522e-03
-9.86442e-05 1.54076e-04 -2.06908e-04 2.43266e-04 -3.05158e-04 3.23002e-04 -4.33312e-04 4.11801e-04 -6.40012e-04 5.22484e-04 -1.02645e-03 6.81394e-04 -1.89649e-03 9.98201e-04 -4.75356e-03 6.00937e-03 4.19794e-02 5.70044e-03 -3.16748e-03 1.17991e-02
1.83951e-04 -1.78542e-04 2.07768e-04 -2.54473e-04 2.69250e-04 -3.54709e-04 3.27505e-04 -5.11046e-04 3.75312e-04 -7.93112e-04 3.81153e-04 -1.39245e-03 1.93238e-04 -2.95362e-03 -4.60652e-04 -6.89636e-03 5.70044e-03 4.85489e-02 1.90739e-02 1.74818e-02
-2.58739e-04 1.95812e-04 -2.21106e-04 2.33987e-04 -2.97913e-04 2.73957e-04 -4.22625e-04 2.90732e-04 -6.48489e-04 2.32289e-04 -1.13271e-03 -1.12919e-04 -2.39890e-03 -1.29458e-03 -4.96525e-03 -1.14580e-03 -3.16748e-03 1.90739e-02 7.20749e-02 3.59049e-02
3.23012e-04 -2.15712e-04 2.15457e-04 -2.56757e-04 2.39862e-04 -3.56494e-04 2.40172e-04 -5.45810e-04 1.52676e-04 -9.64719e-04 -2.52630e-04 -2.09700e-03 -1.58688e-03 -4.34220e-03 -2.00791e-03 -1.13522e-03 1.17991e-02 1.74818e-02 3.59049e-02 6.76484e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_45-46.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.36414e-02 -2.17846e-02 1.18615e-02 -7.44109e-03 5.07703e-03 -3.63911e-03 2.68362e-03 -2.00843e-03 1.50939e-03 -1.12822e-03 8.28898e-04 -5.89029e-04 3.93648e-04 -2.31657e-04 9.60960e-05 1.83655e-05 -1.16776e-04 2.00743e-04 -2.74414e-04 3.37597e-04
-2.17846e-02 1.25815e-02 -2.62252e-03 1.85678e-03 -1.25784e-03 8.68750e-04 -6.06657e-04 4.20781e-04 -2.83902e-04 1.79220e-04 -9.79328e-05 3.26384e-05 1.97540e-05 -6.34215e-05 9.89070e-05 -1.30076e-04 1.54278e-04 -1.78026e-04 1.94493e-04 -2.14010e-04
1.18615e-02 -2.62252e-03 9.99263e-03 4.80633e-04 9.40483e-05 -8.72358e-05 3.06923e-05 1.95192e-05 -6.10295e-05 9.26745e-05 -1.19443e-04 1.39425e-04 -1.57068e-04 1.69691e-04 -1.82879e-04 1.89034e-04 -2.01288e-04 2.01569e-04 -2.15161e-04 2.08644e-04
-7.44109e-03 1.85678e-03 4.80633e-04 1.12046e-02 1.74420e-03 -6.05709e-04 3.90295e-04 -3.21675e-04 2.88560e-04 -2.73091e-04 2.61110e-04 -2.56431e-04 2.49423e-04 -2.49073e-04 2.41219e-04 -2.45884e-04 2.33309e-04 -2.45501e-04 2.23982e-04 -2.48744e-04
5.07703e-03 -1.25784e-03 9.40483e-05 1.74420e-03 1.32513e-02 2.52844e-03 -1.00143e-03 6.57213e-04 -5.21193e-04 4.41999e-04 -3.96716e-04 3.59419e-04 -3.40105e-04 3.14256e-04 -3.09515e-04 2.82949e-04 -2.93111e-04 2.55968e-04 -2.87724e-04 2.25826e-04
-3.63911e-03 8.68750e-04 -8.72358e-05 -6.05709e-04 2.52844e-03 1.55519e-02 3.14755e-03 -1.28589e-03 8.43486e-04 -6.60942e-04 5.48384e-04 -4.85692e-04 4.26755e-04 -4.03893e-04 3.57108e-04 -3.60873e-04 3.05953e-04 -3.41873e-04 2.56449e-04 -3.48294e-04
2.68362e-03 -6.06657e-04 3.06923e-05 3.90295e-04 -1.00143e-03 3.14755e-03 1.79486e-02 3.69785e-03 -1.52236e-03 9.92887e-04 -7.74779e-04 6.30676e-04 -5.60720e-04 4.76212e-04 -4.62648e-04 3.82845e-04 -4.16825e-04 3.05894e-04 -4.12310e-04 2.13979e-04
-2.00843e-03 4.20781e-04 1.95192e-05 -3.21675e-04 6.57213e-04 -1.28589e-03 3.69785e-03 2.03873e-02 4.21482e-03 -1.73690e-03 1.12163e-03 -8.77946e-04 6.97268e-04 -6.33289e-04 5.09460e-04 -5.28247e-04 3.84885e-04 -4.97372e-04 2.59592e-04 -5.47660e-04
1.50939e-03 -2.83902e-04 -6.10295e-05 2.88560e-04 -5.21193e-04 8.43486e-04 -1.52236e-03 4.21482e-03 2.28448e-02 4.71224e-03 -1.94241e-03 1.23589e-03 -9.80206e-04 7.48190e-04 -7.14342e-04 5.18425e-04 -6.20887e-04 3.38016e-04 -6.47837e-04 9.20333e-05
-1.12822e-03 1.79220e-04 9.26745e-05 -2.73091e-04 4.41999e-04 -6.60942e-04 9.92887e-04 -1.73690e-03 4.71224e-03 2.53094e-02 5.19548e-03 -2.14787e-03 1.33474e-03 -1.09210e-03 7.74377e-04 -8.24289e-04 4.76442e-04 -7.87485e-04 1.63624e-04 -1.02041e-03
8.28898e-04 -9.79328e-05 -1.19443e-04 2.61110e-04 -3.96716e-04 5.48384e-04 -7.74779e-04 1.12163e-03 -1.94241e-03 5.19548e-03 2.77728e-02 5.66327e-03 -2.36359e-03 1.40858e-03 -1.23421e-03 7.48090e-04 -1.01134e-03 3.01994e-04 -1.18553e-03 -4.34080e-04
-5.89029e-04 3.26384e-05 1.39425e-04 -2.56431e-04 3.59419e-04 -4.85692e-04 6.30676e-04 -8.77946e-04 1.23589e-03 -2.14787e-03 5.66327e-03 3.02250e-02 6.10575e-03 -2.61033e-03 1.42895e-03 -1.45565e-03 5.85714e-04 -1.43699e-03 -3.09118e-04 -2.31405e-03
3.93648e-04 1.97540e-05 -1.57068e-04 2.49423e-04 -3.40105e-04 4.26755e-04 -5.60720e-04 6.97268e-04 -9.80206e-04 1.33474e-03 -2.36359e-03 6.10575e-03 3.26453e-02 6.49417e-03 -2.93772e-03 1.31083e-03 -1.92077e-03 -2.32141e-05 -2.61173e-03 -1.88219e-03
-2.31657e-04 -6.34215e-05 1.69691e-04 -2.49073e-04 3.14256e-04 -4.03893e-04 4.76212e-04 -6.33289e-04 7.48190e-04 -1.09210e-03 1.40858e-03 -2.61033e-03 6.49417e-03 3.49840e-02 6.74283e-03 -3.51180e-03 7.39645e-04 -3.14811e-03 -1.61476e-03 -4.14078e-03
9.60960e-05 9.89070e-05 -1.82879e-04 2.41219e-04 -3.09515e-04 3.57108e-04 -4.62648e-04 5.09460e-04 -7.14342e-04 7.74377e-04 -1.23421e-03 1.42895e-03 -2.93772e-03 6.74283e-03 3.70747e-02 6.53512e-03 -4.85594e-03 -8.27816e-04 -4.74175e-03 -6.29939e-04
1.83655e-05 -1.30076e-04 1.89034e-04 -2.45884e-04 2.82949e-04 -3.60873e-04 3.82845e-04 -5.28247e-04 5.18425e-04 -8.24289e-04 7.48090e-04 -1.45565e-03 1.31083e-03 -3.51180e-03 6.53512e-03 3.83924e-02 5.32429e-03 -6.57352e-03 1.95898e-04 2.45844e-03
-1.16776e-04 1.54278e-04 -2.01288e-04 2.33309e-04 -2.93111e-04 3.05953e-04 -4.16825e-04 3.84885e-04 -6.20887e-04 4.76442e-04 -1.01134e-03 5.85714e-04 -1.92077e-03 7.39645e-04 -4.85594e-03 5.32429e-03 3.93340e-02 6.71193e-03 5.53081e-04 1.63903e-02
2.00743e-04 -1.78026e-04 2.01569e-04 -2.45501e-04 2.55968e-04 -3.41873e-04 3.05894e-04 -4.97372e-04 3.38016e-04 -7.87485e-04 3.01994e-04 -1.43699e-03 -2.32141e-05 -3.14811e-03 -8.27816e-04 -6.57352e-03 6.71193e-03 4.91363e-02 2.33331e-02 1.96587e-02
-2.74414e-04 1.94493e-04 -2.15161e-04 2.23982e-04 -2.87724e-04 2.56449e-04 -4.12310e-04 2.59592e-04 -6.47837e-04 1.63624e-04 -1.18553e-03 -3.09118e-04 -2.61173e-03 -1.61476e-03 -4.74175e-03 1.95898e-04 5.53081e-04 2.33331e-02 7.09481e-02 3.02635e-02
3.37597e-04 -2.14010e-04 2.08644e-04 -2.48744e-04 2.25826e-04 -3.48294e-04 2.13979e-04 -5.47660e-04 9.20333e-05 -1.02041e-03 -4.34080e-04 -2.31405e-03 -1.88219e-03 -4.14078e-03 -6.29939e-04 2.45844e-03 1.63903e-02 1.96587e-02 3.02635e-02 5.38617e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_46-47.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.41885e-02 -2.15470e-02 1.16528e-02 -7.29560e-03 4.97155e-03 -3.55784e-03 2.61799e-03 -1.95366e-03 1.46254e-03 -1.08743e-03 7.92899e-04 -5.56852e-04 3.64704e-04 -2.05385e-04 7.20681e-05 4.03780e-05 -1.37116e-04 2.19579e-04 -2.91989e-04 3.53929e-04
-2.15470e-02 1.20964e-02 -2.51028e-03 1.77512e-03 -1.19896e-03 8.25400e-04 -5.73763e-04 3.95199e-04 -2.63691e-04 1.63075e-04 -8.49753e-05 2.22240e-05 2.80821e-05 -7.00436e-05 1.04039e-04 -1.34074e-04 1.57129e-04 -1.80084e-04 1.95594e-04 -2.14701e-04
1.16528e-02 -2.51028e-03 9.53528e-03 4.86102e-04 7.65727e-05 -7.13631e-05 1.88646e-05 2.79571e-05 -6.69770e-05 9.66743e-05 -1.21944e-04 1.40745e-04 -1.57424e-04 1.69177e-04 -1.81888e-04 1.87233e-04 -1.99353e-04 1.98797e-04 -2.12668e-04 2.04906e-04
-7.29560e-03 1.77512e-03 4.86102e-04 1.06899e-02 1.69923e-03 -5.93240e-04 3.85545e-04 -3.17942e-04 2.84665e-04 -2.69005e-04 2.56780e-04 -2.51935e-04 2.44671e-04 -2.44406e-04 2.36084e-04 -2.41201e-04 2.27775e-04 -2.41017e-04 2.17866e-04 -2.45094e-04
4.97155e-03 -1.19896e-03 7.65727e-05 1.69923e-03 1.26450e-02 2.45364e-03 -9.72345e-04 6.41167e-04 -5.08834e-04 4.31167e-04 -3.86949e-04 3.50219e-04 -3.31697e-04 3.05816e-04 -3.02100e-04 2.74745e-04 -2.86713e-04 2.47463e-04 -2.82962e-04 2.15601e-04
-3.55784e-03 8.25400e-04 -7.13631e-05 -5.93240e-04 2.45364e-03 1.48422e-02 3.05057e-03 -1.24544e-03 8.20004e-04 -6.42944e-04 5.32869e-04 -4.72310e-04 4.14120e-04 -3.93073e-04 3.45792e-04 -3.52117e-04 2.94805e-04 -3.35708e-04 2.43512e-04 -3.47151e-04
2.61799e-03 -5.73763e-04 1.88646e-05 3.85545e-04 -9.72345e-04 3.05057e-03 1.71309e-02 3.58190e-03 -1.47291e-03 9.63633e-04 -7.52696e-04 6.11450e-04 -5.44838e-04 4.60576e-04 -4.50576e-04 3.68430e-04 -4.08584e-04 2.89912e-04 -4.10490e-04 1.90570e-04
-1.95366e-03 3.95199e-04 2.79571e-05 -3.17942e-04 6.41167e-04 -1.24544e-03 3.58190e-03 1.94594e-02 4.08136e-03 -1.67978e-03 1.08734e-03 -8.52710e-04 6.74552e-04 -6.15947e-04 4.90398e-04 -5.16760e-04 3.65187e-04 -4.93982e-04 2.32112e-04 -5.63241e-04
1.46254e-03 -2.63691e-04 -6.69770e-05 2.84665e-04 -5.08834e-04 8.20004e-04 -1.47291e-03 4.08136e-03 2.18055e-02 4.56190e-03 -1.87846e-03 1.19668e-03 -9.52795e-04 7.21436e-04 -6.97391e-04 4.93542e-04 -6.14520e-04 3.05879e-04 -6.63138e-04 2.55874e-05
-1.08743e-03 1.63075e-04 9.66743e-05 -2.69005e-04 4.31167e-04 -6.42944e-04 9.63633e-04 -1.67978e-03 4.56190e-03 2.41581e-02 5.02834e-03 -2.07806e-03 1.28999e-03 -1.06438e-03 7.41044e-04 -8.12419e-04 4.38202e-04 -8.00710e-04 9.02099e-05 -1.11096e-03
7.92899e-04 -8.49753e-05 -1.21944e-04 2.56780e-04 -3.86949e-04 5.32869e-04 -7.52696e-04 1.08734e-03 -1.87846e-03 5.02834e-03 2.65084e-02 5.47867e-03 -2.28980e-03 1.35565e-03 -1.21099e-03 7.00361e-04 -1.01952e-03 2.20488e-04 -1.27705e-03 -6.42304e-04
-5.56852e-04 2.22240e-05 1.40745e-04 -2.51935e-04 3.50219e-04 -4.72310e-04 6.11450e-04 -8.52710e-04 1.19668e-03 -2.07806e-03 5.47867e-03 2.88457e-02 5.90101e-03 -2.53742e-03 1.35984e-03 -1.45223e-03 4.92893e-04 -1.52555e-03 -5.30415e-04 -2.56178e-03
3.64704e-04 2.80821e-05 -1.57424e-04 2.44671e-04 -3.31697e-04 4.14120e-04 -5.44838e-04 6.74552e-04 -9.52795e-04 1.28999e-03 -2.28980e-03 5.90101e-03 3.11462e-02 6.26120e-03 -2.88121e-03 1.19432e-03 -1.99864e-03 -2.59863e-04 -2.86115e-03 -2.06136e-03
-2.05385e-04 -7.00436e-05 1.69177e-04 -2.44406e-04 3.05816e-04 -3.93073e-04 4.60576e-04 -6.15947e-04 7.21436e-04 -1.06438e-03 1.35565e-03 -2.53742e-03 6.26120e-03 3.33496e-02 6.45016e-03 -3.53388e-03 4.75555e-04 -3.38959e-03 -1.81190e-03 -3.57395e-03
7.20681e-05 1.04039e-04 -1.81888e-04 2.36084e-04 -3.02100e-04 3.45792e-04 -4.50576e-04 4.90398e-04 -6.97391e-04 7.41044e-04 -1.21099e-03 1.35984e-03 -2.88121e-03 6.45016e-03 3.52425e-02 6.08184e-03 -5.03999e-03 -1.05522e-03 -4.15918e-03 1.45399e-03
4.03780e-05 -1.34074e-04 1.87233e-04 -2.41201e-04 2.74745e-04 -3.52117e-04 3.68430e-04 -5.16760e-04 4.93542e-04 -8.12419e-04 7.00361e-04 -1.45223e-03 1.19432e-03 -3.53388e-03 6.08184e-03 3.62787e-02 4.89512e-03 -5.92563e-03 2.26720e-03 6.47897e-03
-1.37116e-04 1.57129e-04 -1.99353e-04 2.27775e-04 -2.86713e-04 2.94805e-04 -4.08584e-04 3.65187e-04 -6.14520e-04 4.38202e-04 -1.01952e-03 4.92893e-04 -1.99864e-03 4.75555e-04 -5.03999e-03 4.89512e-03 3.79349e-02 8.57909e-03 4.66676e-03 2.01528e-02
2.19579e-04 -1.80084e-04 1.98797e-04 -2.41017e-04 2.47463e-04 -3.35708e-04 2.89912e-04 -4.93982e-04 3.05879e-04 -8.00710e-04 2.20488e-04 -1.52555e-03 -2.59863e-04 -3.38959e-03 -1.05522e-03 -5.92563e-03 8.57909e-03 5.10922e-02 2.68923e-02 1.91589e-02
-2.91989e-04 1.95594e-04 -2.12668e-04 2.17866e-04 -2.82962e-04 2.43512e-04 -4.10490e-04 2.32112e-04 -6.63138e-04 9.02099e-05 -1.27705e-03 -5.30415e-04 -2.86115e-03 -1.81190e-03 -4.15918e-03 2.26720e-03 4.66676e-03 2.68923e-02 6.81681e-02 2.25914e-02
3.53929e-04 -2.14701e-04 2.04906e-04 -2.45094e-04 2.15601e-04 -3.47151e-04 1.90570e-04 -5.63241e-04 2.55874e-05 -1.11096e-03 -6.42304e-04 -2.56178e-03 -2.06136e-03 -3.57395e-03 1.45399e-03 6.47897e-03 2.01528e-02 1.91589e-02 2.25914e-02 4.28181e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_47-48.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.46009e-02 -2.12913e-02 1.14439e-02 -7.15353e-03 4.86982e-03 -3.48011e-03 2.55569e-03 -1.90202e-03 1.41867e-03 -1.04948e-03 7.59610e-04 -5.27252e-04 3.38224e-04 -1.81478e-04 5.03078e-05 6.01953e-05 -1.55326e-04 2.36331e-04 -3.07552e-04 3.68333e-04
-2.12913e-02 1.15563e-02 -2.41679e-03 1.70382e-03 -1.14795e-03 7.88480e-04 -5.46314e-04 3.74354e-04 -2.47683e-04 1.50724e-04 -7.54718e-05 1.49870e-05 3.34707e-05 -7.39262e-05 1.06608e-04 -1.35642e-04 1.57707e-04 -1.79956e-04 1.94643e-04 -2.13409e-04
1.14439e-02 -2.41679e-03 9.00172e-03 4.67333e-04 7.06326e-05 -6.39764e-05 1.39188e-05 3.06050e-05 -6.78998e-05 9.62442e-05 -1.20451e-04 1.38448e-04 -1.54454e-04 1.65592e-04 -1.78020e-04 1.82781e-04 -1.94866e-04 1.93688e-04 -2.07877e-04 1.99063e-04
-7.15353e-03 1.70382e-03 4.67333e-04 1.00713e-02 1.62589e-03 -5.68329e-04 3.71848e-04 -3.06998e-04 2.74746e-04 -2.59688e-04 2.47854e-04 -2.43284e-04 2.36159e-04 -2.36247e-04 2.27771e-04 -2.33466e-04 2.19501e-04 -2.33786e-04 2.09325e-04 -2.38986e-04
4.86982e-03 -1.14795e-03 7.06326e-05 1.62589e-03 1.19077e-02 2.34577e-03 -9.29460e-04 6.15412e-04 -4.88711e-04 4.13912e-04 -3.71612e-04 3.36153e-04 -3.18858e-04 2.93432e-04 -2.90938e-04 2.63232e-04 -2.76998e-04 2.36106e-04 -2.75227e-04 2.02815e-04
-3.48011e-03 7.88480e-04 -6.39764e-05 -5.68329e-04 2.34577e-03 1.39751e-02 2.91544e-03 -1.18957e-03 7.85863e-04 -6.16484e-04 5.10422e-04 -4.52906e-04 3.96319e-04 -3.77462e-04 3.30343e-04 -3.39272e-04 2.80214e-04 -3.25933e-04 2.27582e-04 -3.42892e-04
2.55569e-03 -5.46314e-04 1.39188e-05 3.71848e-04 -9.29460e-04 2.91544e-03 1.61297e-02 3.42258e-03 -1.40629e-03 9.22675e-04 -7.21352e-04 5.84769e-04 -5.22403e-04 4.39479e-04 -4.33268e-04 3.49701e-04 -3.95888e-04 2.70328e-04 -4.04868e-04 1.63480e-04
-1.90202e-03 3.74354e-04 3.06050e-05 -3.06998e-04 6.15412e-04 -1.18957e-03 3.42258e-03 1.83222e-02 3.89921e-03 -1.60364e-03 1.04030e-03 -8.17338e-04 6.43875e-04 -5.91434e-04 4.65602e-04 -4.99565e-04 3.40976e-04 -4.85873e-04 2.00294e-04 -5.76729e-04
1.41867e-03 -2.47683e-04 -6.78998e-05 2.74746e-04 -4.88711e-04 7.85863e-04 -1.40629e-03 3.89921e-03 2.05312e-02 4.35757e-03 -1.79357e-03 1.14369e-03 -9.14283e-04 6.86237e-04 -6.72626e-04 4.62631e-04 -6.02080e-04 2.68423e-04 -6.75459e-04 -5.02577e-05
-1.04948e-03 1.50724e-04 9.62442e-05 -2.59688e-04 4.13912e-04 -6.16484e-04 9.22675e-04 -1.60364e-03 4.35757e-03 2.27459e-02 4.80192e-03 -1.98528e-03 1.23045e-03 -1.02457e-03 6.98766e-04 -7.92199e-04 3.93016e-04 -8.09574e-04 6.15641e-06 -1.20449e-03
7.59610e-04 -7.54718e-05 -1.20451e-04 2.47854e-04 -3.71612e-04 5.10422e-04 -7.21352e-04 1.04030e-03 -1.79357e-03 4.80192e-03 2.49576e-02 5.22954e-03 -2.19099e-03 1.28691e-03 -1.17479e-03 6.42548e-04 -1.02094e-03 1.26454e-04 -1.37033e-03 -8.52079e-04
-5.27252e-04 1.49870e-05 1.38448e-04 -2.43284e-04 3.36153e-04 -4.52906e-04 5.84769e-04 -8.17338e-04 1.14369e-03 -1.98528e-03 5.22954e-03 2.71544e-02 5.62647e-03 -2.43757e-03 1.27325e-03 -1.43712e-03 3.84075e-04 -1.61351e-03 -7.55168e-04 -2.72785e-03
3.38224e-04 3.34707e-05 -1.54454e-04 2.36159e-04 -3.18858e-04 3.96319e-04 -5.22403e-04 6.43875e-04 -9.14283e-04 1.23045e-03 -2.19099e-03 5.62647e-03 2.93095e-02 5.95251e-03 -2.79802e-03 1.05382e-03 -2.07079e-03 -5.03589e-04 -3.02494e-03 -1.98395e-03
-1.81478e-04 -7.39262e-05 1.65592e-04 -2.36247e-04 2.93432e-04 -3.77462e-04 4.39479e-04 -5.91434e-04 6.86237e-04 -1.02457e-03 1.28691e-03 -2.43757e-03 5.95251e-03 3.13497e-02 6.07098e-03 -3.53426e-03 1.95906e-04 -3.53891e-03 -1.75223e-03 -2.45395e-03
5.03078e-05 1.06608e-04 -1.78020e-04 2.27771e-04 -2.90938e-04 3.30343e-04 -4.33268e-04 4.65602e-04 -6.72626e-04 6.98766e-04 -1.17479e-03 1.27325e-03 -2.79802e-03 6.07098e-03 3.30123e-02 5.54625e-03 -5.11426e-03 -1.03214e-03 -3.01022e-03 4.10361e-03
6.01953e-05 -1.35642e-04 1.82781e-04 -2.33466e-04 2.63232e-04 -3.39272e-04 3.49701e-04 -4.99565e-04 4.62631e-04 -7.92199e-04 6.42548e-04 -1.43712e-03 1.05382e-03 -3.53426e-03 5.54625e-03 3.38277e-02 4.64679e-03 -4.68890e-03 4.90207e-03 1.02735e-02
-1.55326e-04 1.57707e-04 -1.94866e-04 2.19501e-04 -2.76998e-04 2.80214e-04 -3.95888e-04 3.40976e-04 -6.02080e-04 3.93016e-04 -1.02094e-03 3.84075e-04 -2.07079e-03 1.95906e-04 -5.11426e-03 4.64679e-03 3.66511e-02 1.09383e-02 8.57568e-03 2.18831e-02
2.36331e-04 -1.79956e-04 1.93688e-04 -2.33786e-04 2.36106e-04 -3.25933e-04 2.70328e-04 -4.85873e-04 2.68423e-04 -8.09574e-04 1.26454e-04 -1.61351e-03 -5.03589e-04 -3.53891e-03 -1.03214e-03 -4.68890e-03 1.09383e-02 5.23415e-02 2.83349e-02 1.55945e-02
-3.07552e-04 1.94643e-04 -2.07877e-04 2.09325e-04 -2.75227e-04 2.27582e-04 -4.04868e-04 2.00294e-04 -6.75459e-04 6.15641e-06 -1.37033e-03 -7.55168e-04 -3.02494e-03 -1.75223e-03 -3.01022e-03 4.90207e-03 8.57568e-03 2.83349e-02 6.17885e-02 1.37689e-02
3.68333e-04 -2.13409e-04 1.99063e-04 -2.38986e-04 2.02815e-04 -3.42892e-04 1.63480e-04 -5.76729e-04 -5.02577e-05 -1.20449e-03 -8.52079e-04 -2.72785e-03 -1.98395e-03 -2.45395e-03 4.10361e-03 1.02735e-02 2.18831e-02 1.55945e-02 1.37689e-02 3.46600e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_48-49.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.48996e-02 -2.10094e-02 1.12300e-02 -7.01086e-03 4.76832e-03 -3.40287e-03 2.49402e-03 -1.85113e-03 1.37561e-03 -1.01240e-03 7.27240e-04 -4.98604e-04 3.12726e-04 -1.58594e-04 2.95858e-05 7.89559e-05 -1.72452e-04 2.51993e-04 -3.21993e-04 3.81592e-04
-2.10094e-02 1.10186e-02 -2.32846e-03 1.63616e-03 -1.09988e-03 7.53914e-04 -5.20788e-04 3.55130e-04 -2.33069e-04 1.39597e-04 -6.70565e-05 8.73114e-06 3.79676e-05 -7.69891e-05 1.08418e-04 -1.36496e-04 1.57627e-04 -1.79207e-04 1.93100e-04 -2.11553e-04
1.12300e-02 -2.32846e-03 8.47481e-03 4.43787e-04 6.72505e-05 -5.87458e-05 1.07299e-05 3.18329e-05 -6.76438e-05 9.48273e-05 -1.18106e-04 1.35417e-04 -1.50845e-04 1.61438e-04 -1.73641e-04 1.77886e-04 -1.89959e-04 1.88223e-04 -2.02752e-04 1.92886e-04
-7.01086e-03 1.63616e-03 4.43787e-04 9.45778e-03 1.54887e-03 -5.41938e-04 3.56751e-04 -2.94874e-04 2.63887e-04 -2.49593e-04 2.38290e-04 -2.34091e-04 2.27183e-04 -2.27679e-04 2.19120e-04 -2.25410e-04 2.10980e-04 -2.26304e-04 2.00553e-04 -2.32758e-04
4.76832e-03 -1.09988e-03 6.72505e-05 1.54887e-03 1.11750e-02 2.23455e-03 -8.85655e-04 5.88651e-04 -4.67707e-04 3.95979e-04 -3.55721e-04 3.21644e-04 -3.05636e-04 2.80747e-04 -2.79490e-04 2.51518e-04 -2.67064e-04 2.24572e-04 -2.67405e-04 1.89717e-04
-3.40287e-03 7.53914e-04 -5.87458e-05 -5.41938e-04 2.23455e-03 1.31127e-02 2.77694e-03 -1.13306e-03 7.50905e-04 -5.89292e-04 4.87431e-04 -4.33053e-04 3.78195e-04 -3.61545e-04 3.14698e-04 -3.26205e-04 2.65463e-04 -3.16084e-04 2.11349e-04 -3.39031e-04
2.49402e-03 -5.20788e-04 1.07299e-05 3.56751e-04 -8.85655e-04 2.77694e-03 1.51335e-02 3.25968e-03 -1.33918e-03 8.80989e-04 -6.89328e-04 5.57627e-04 -4.99563e-04 4.18143e-04 -4.15693e-04 3.30800e-04 -3.83103e-04 2.50430e-04 -3.99685e-04 1.34847e-04
-1.85113e-03 3.55130e-04 3.18329e-05 -2.94874e-04 5.88651e-04 -1.13306e-03 3.25968e-03 1.71904e-02 3.71317e-03 -1.52708e-03 9.92577e-04 -7.81292e-04 6.12796e-04 -5.66533e-04 4.40576e-04 -4.82226e-04 3.16417e-04 -4.78213e-04 1.66821e-04 -5.93976e-04
1.37561e-03 -2.33069e-04 -6.76438e-05 2.63887e-04 -4.67707e-04 7.50905e-04 -1.33918e-03 3.71317e-03 1.92627e-02 4.14902e-03 -1.70831e-03 1.09006e-03 -8.75079e-04 6.50626e-04 -6.47578e-04 4.31296e-04 -5.90047e-04 2.29196e-04 -6.91732e-04 -1.33921e-04
-1.01240e-03 1.39597e-04 9.48273e-05 -2.49593e-04 3.95979e-04 -5.89292e-04 8.80989e-04 -1.52708e-03 4.14902e-03 2.13402e-02 4.57094e-03 -1.89214e-03 1.17023e-03 -9.84138e-04 6.55855e-04 -7.72252e-04 3.45918e-04 -8.22494e-04 -8.61446e-05 -1.30617e-03
7.27240e-04 -6.70565e-05 -1.18106e-04 2.38290e-04 -3.55721e-04 4.87431e-04 -6.89328e-04 9.92577e-04 -1.70831e-03 4.57094e-03 2.34139e-02 4.97544e-03 -2.09192e-03 1.21724e-03 -1.13851e-03 5.82555e-04 -1.02638e-03 2.37824e-05 -1.47213e-03 -1.04629e-03
-4.98604e-04 8.73114e-06 1.35417e-04 -2.34091e-04 3.21644e-04 -4.33053e-04 5.57627e-04 -7.81292e-04 1.09006e-03 -1.89214e-03 4.97544e-03 2.54707e-02 5.34634e-03 -2.33803e-03 1.18414e-03 -1.42574e-03 2.66156e-04 -1.71014e-03 -9.64374e-04 -2.78467e-03
3.12726e-04 3.79676e-05 -1.50845e-04 2.27183e-04 -3.05636e-04 3.78195e-04 -4.99563e-04 6.12796e-04 -8.75079e-04 1.17023e-03 -2.09192e-03 5.34634e-03 2.74803e-02 5.63626e-03 -2.71902e-03 9.03745e-04 -2.15141e-03 -7.31967e-04 -3.07746e-03 -1.60361e-03
-1.58594e-04 -7.69891e-05 1.61438e-04 -2.27679e-04 2.80747e-04 -3.61545e-04 4.18143e-04 -5.66533e-04 6.50626e-04 -9.84138e-04 1.21724e-03 -2.33803e-03 5.63626e-03 2.93540e-02 5.67674e-03 -3.54370e-03 -6.87159e-05 -3.57525e-03 -1.38516e-03 -8.53672e-04
2.95858e-05 1.08418e-04 -1.73641e-04 2.19120e-04 -2.79490e-04 3.14698e-04 -4.15693e-04 4.40576e-04 -6.47578e-04 6.55855e-04 -1.13851e-03 1.18414e-03 -2.71902e-03 5.67674e-03 3.07819e-02 5.01994e-03 -5.07526e-03 -6.98926e-04 -1.37364e-03 6.99229e-03
7.89559e-05 -1.36496e-04 1.77886e-04 -2.25410e-04 2.51518e-04 -3.26205e-04 3.30800e-04 -4.82226e-04 4.31296e-04 -7.72252e-04 5.82555e-04 -1.42574e-03 9.03745e-04 -3.54370e-03 5.01994e-03 3.14998e-02 4.70400e-03 -2.96097e-03 7.78038e-03 1.32428e-02
-1.72452e-04 1.57627e-04 -1.89959e-04 2.10980e-04 -2.67064e-04 2.65463e-04 -3.83103e-04 3.16417e-04 -5.90047e-04 3.45918e-04 -1.02638e-03 2.66156e-04 -2.15141e-03 -6.87159e-05 -5.07526e-03 4.70400e-03 3.58701e-02 1.35367e-02 1.16570e-02 2.14059e-02
2.51993e-04 -1.79207e-04 1.88223e-04 -2.26304e-04 2.24572e-04 -3.16084e-04 2.50430e-04 -4.78213e-04 2.29196e-04 -8.22494e-04 2.37824e-05 -1.71014e-03 -7.31967e-04 -3.57525e-03 -6.98926e-04 -2.96097e-03 1.35367e-02 5.27732e-02 2.75564e-02 1.00332e-02
-3.21993e-04 1.93100e-04 -2.02752e-04 2.00553e-04 -2.67405e-04 2.11349e-04 -3.99685e-04 1.66821e-04 -6.91732e-04 -8.61446e-05 -1.47213e-03 -9.64374e-04 -3.07746e-03 -1.38516e-03 -1.37364e-03 7.78038e-03 1.16570e-02 2.75564e-02 5.34192e-02 5.96596e-03
3.81592e-04 -2.11553e-04 1.92886e-04 -2.32758e-04 1.89717e-04 -3.39031e-04 1.34847e-04 -5.93976e-04 -1.33921e-04 -1.30617e-03 -1.04629e-03 -2.78467e-03 -1.60361e-03 -8.53672e-04 6.99229e-03 1.32428e-02 2.14059e-02 1.00332e-02 5.96596e-03 3.05471e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_49-50.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.50834e-02 -2.07027e-02 1.10117e-02 -6.86752e-03 4.66685e-03 -3.32592e-03 2.43280e-03 -1.80079e-03 1.33319e-03 -9.76028e-04 6.95625e-04 -4.70733e-04 2.88023e-04 -1.36513e-04 9.66289e-06 9.69224e-05 -1.88767e-04 2.66816e-04 -3.35607e-04 3.94024e-04
-2.07027e-02 1.04846e-02 -2.24513e-03 1.57197e-03 -1.05456e-03 7.21534e-04 -4.97037e-04 3.37394e-04 -2.19729e-04 1.29586e-04 -5.96295e-05 3.35935e-06 4.16674e-05 -7.93319e-05 1.09573e-04 -1.36743e-04 1.56995e-04 -1.77932e-04 1.91076e-04 -2.09245e-04
1.10117e-02 -2.24513e-03 7.95509e-03 4.15887e-04 6.62018e-05 -5.54940e-05 9.14061e-06 3.17745e-05 -6.63236e-05 9.25228e-05 -1.14997e-04 1.31729e-04 -1.46667e-04 1.56786e-04 -1.68812e-04 1.72614e-04 -1.84692e-04 1.82459e-04 -1.97349e-04 1.86438e-04
-6.86752e-03 1.57197e-03 4.15887e-04 8.85030e-03 1.46854e-03 -5.14226e-04 3.40377e-04 -2.81683e-04 2.52187e-04 -2.38803e-04 2.28158e-04 -2.24413e-04 2.17798e-04 -2.18744e-04 2.10174e-04 -2.17064e-04 2.02249e-04 -2.18593e-04 1.91585e-04 -2.26424e-04
4.66685e-03 -1.05456e-03 6.62018e-05 1.46854e-03 1.04482e-02 2.12036e-03 -8.41040e-04 5.60966e-04 -4.45907e-04 3.77439e-04 -3.39335e-04 3.06743e-04 -2.92064e-04 2.67798e-04 -2.67775e-04 2.39632e-04 -2.56917e-04 2.12882e-04 -2.59487e-04 1.76335e-04
-3.32592e-03 7.21534e-04 -5.54940e-05 -5.14226e-04 2.12036e-03 1.22564e-02 2.63544e-03 -1.07600e-03 7.15188e-04 -5.61434e-04 4.63953e-04 -4.12789e-04 3.59789e-04 -3.45337e-04 2.98887e-04 -3.12919e-04 2.50574e-04 -3.06135e-04 1.94839e-04 -3.35581e-04
2.43280e-03 -4.97037e-04 9.14061e-06 3.40377e-04 -8.41040e-04 2.63544e-03 1.41440e-02 3.09359e-03 -1.27167e-03 8.38621e-04 -6.56674e-04 5.30077e-04 -4.76344e-04 3.96606e-04 -3.97855e-04 3.11755e-04 -3.70200e-04 2.30249e-04 -3.94941e-04 1.04541e-04
-1.80079e-03 3.37394e-04 3.17745e-05 -2.81683e-04 5.60966e-04 -1.07600e-03 3.09359e-03 1.60659e-02 3.52369e-03 -1.45018e-03 9.44221e-04 -7.44609e-04 5.81370e-04 -5.41255e-04 4.15362e-04 -4.64714e-04 2.91552e-04 -4.70997e-04 1.31563e-04 -6.15000e-04
1.33319e-03 -2.19729e-04 -6.63236e-05 2.52187e-04 -4.45907e-04 7.15188e-04 -1.27167e-03 3.52369e-03 1.80025e-02 3.93675e-03 -1.62271e-03 1.03582e-03 -8.35207e-04 6.14662e-04 -6.22231e-04 3.99596e-04 -5.78423e-04 1.88078e-04 -7.11980e-04 -2.23863e-04
-9.76028e-04 1.29586e-04 9.25228e-05 -2.38803e-04 3.77439e-04 -5.61434e-04 8.38621e-04 -1.45018e-03 3.93675e-03 1.99434e-02 4.33595e-03 -1.79867e-03 1.10938e-03 -9.43090e-04 6.12392e-04 -7.52593e-04 2.96801e-04 -8.39497e-04 -1.85088e-04 -1.40748e-03
6.95625e-04 -5.96295e-05 -1.14997e-04 2.28158e-04 -3.39335e-04 4.63953e-04 -6.56674e-04 9.44221e-04 -1.62271e-03 4.33595e-03 2.18799e-02 4.71697e-03 -1.99260e-03 1.14672e-03 -1.10219e-03 5.20297e-04 -1.03588e-03 -8.58602e-05 -1.57367e-03 -1.19903e-03
-4.70733e-04 3.35935e-06 1.31729e-04 -2.24413e-04 3.06743e-04 -4.12789e-04 5.30077e-04 -7.44609e-04 1.03582e-03 -1.79867e-03 4.71697e-03 2.37975e-02 5.06129e-03 -2.23886e-03 1.09241e-03 -1.41814e-03 1.40862e-04 -1.80648e-03 -1.13142e-03 -2.68506e-03
2.88023e-04 4.16674e-05 -1.46667e-04 2.17798e-04 -2.92064e-04 3.59789e-04 -4.76344e-04 5.81370e-04 -8.35207e-04 1.10938e-03 -1.99260e-03 5.06129e-03 2.56619e-02 5.31297e-03 -2.64429e-03 7.45816e-04 -2.23145e-03 -9.17858e-04 -2.97044e-03 -8.93796e-04
-1.36513e-04 -7.93319e-05 1.56786e-04 -2.18744e-04 2.67798e-04 -3.45337e-04 3.96606e-04 -5.41255e-04 6.14662e-04 -9.43090e-04 1.14672e-03 -2.23886e-03 5.31297e-03 2.73660e-02 5.26987e-03 -3.55308e-03 -2.90853e-04 -3.44954e-03 -6.83213e-04 1.10788e-03
9.66289e-06 1.09573e-04 -1.68812e-04 2.10174e-04 -2.67775e-04 2.98887e-04 -3.97855e-04 4.15362e-04 -6.22231e-04 6.12392e-04 -1.10219e-03 1.09241e-03 -2.64429e-03 5.26987e-03 2.85644e-02 4.53125e-03 -4.87347e-03 -2.75120e-05 6.30812e-04 9.73589e-03
9.69224e-05 -1.36743e-04 1.72614e-04 -2.17064e-04 2.39632e-04 -3.12919e-04 3.11755e-04 -4.64714e-04 3.99596e-04 -7.52593e-04 5.20297e-04 -1.41814e-03 7.45816e-04 -3.55308e-03 4.53125e-03 2.93487e-02 5.09589e-03 -8.62036e-04 1.05150e-02 1.49265e-02
-1.88767e-04 1.56995e-04 -1.84692e-04 2.02249e-04 -2.56917e-04 2.50574e-04 -3.70200e-04 2.91552e-04 -5.78423e-04 2.96801e-04 -1.03588e-03 1.40862e-04 -2.23145e-03 -2.90853e-04 -4.87347e-03 5.09589e-03 3.54757e-02 1.59868e-02 1.34469e-02 1.88604e-02
2.66816e-04 -1.77932e-04 1.82459e-04 -2.18593e-04 2.12882e-04 -3.06135e-04 2.30249e-04 -4.70997e-04 1.88078e-04 -8.39497e-04 -8.58602e-05 -1.80648e-03 -9.17858e-04 -3.44954e-03 -2.75120e-05 -8.62036e-04 1.59868e-02 5.19273e-02 2.46962e-02 3.68998e-03
-3.35607e-04 1.91076e-04 -1.97349e-04 1.91585e-04 -2.59487e-04 1.94839e-04 -3.94941e-04 1.31563e-04 -7.11980e-04 -1.85088e-04 -1.57367e-03 -1.13142e-03 -2.97044e-03 -6.83213e-04 6.30812e-04 1.05150e-02 1.34469e-02 2.46962e-02 4.42815e-02 4.73584e-04
3.94024e-04 -2.09245e-04 1.86438e-04 -2.26424e-04 1.76335e-04 -3.35581e-04 1.04541e-04 -6.15000e-04 -2.23863e-04 -1.40748e-03 -1.19903e-03 -2.68506e-03 -8.93796e-04 1.10788e-03 9.73589e-03 1.49265e-02 1.88604e-02 3.68998e-03 4.73584e-04 2.98446e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_5-6.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.75705e-03 -1.32849e-03 1.40989e-03 -1.26471e-03 1.08436e-03 -9.11343e-04 7.57000e-04 -6.23053e-04 5.08034e-04 -4.09560e-04 3.25170e-04 -2.52646e-04 1.90080e-04 -1.35878e-04 8.86992e-05 -4.74705e-05 1.12773e-05 2.06111e-05 -4.88372e-05 7.38798e-05
-1.32849e-03 1.18727e-02 2.87375e-04 2.44303e-04 -3.22636e-04 3.04953e-04 -2.60286e-04 2.09688e-04 -1.60630e-04 1.15713e-04 -7.56457e-05 4.03007e-05 -9.32160e-06 -1.78250e-05 4.15621e-05 -6.24288e-05 8.06972e-05 -9.68580e-05 1.11036e-04 -1.23682e-04
1.40989e-03 2.87375e-04 1.60640e-02 1.33839e-03 -4.13193e-04 1.72609e-04 -9.13995e-05 6.67336e-05 -6.54140e-05 7.40452e-05 -8.67113e-05 1.00489e-04 -1.14141e-04 1.26883e-04 -1.38680e-04 1.49168e-04 -1.58745e-04 1.67027e-04 -1.74650e-04 1.81060e-04
-1.26471e-03 2.44303e-04 1.33839e-03 2.03711e-02 2.27264e-03 -9.68477e-04 5.79091e-04 -4.11545e-04 3.28551e-04 -2.84708e-04 2.60764e-04 -2.47778e-04 2.40710e-04 -2.37337e-04 2.35668e-04 -2.35495e-04 2.35456e-04 -2.36289e-04 2.36557e-04 -2.37607e-04
1.08436e-03 -3.22636e-04 -4.13193e-04 2.27264e-03 2.47670e-02 3.11766e-03 -1.44785e-03 9.20929e-04 -6.76673e-04 5.43366e-04 -4.63707e-04 4.12663e-04 -3.78690e-04 3.54535e-04 -3.37472e-04 3.24004e-04 -3.14336e-04 3.05617e-04 -2.99613e-04 2.93183e-04
-9.11343e-04 3.04953e-04 1.72609e-04 -9.68477e-04 3.11766e-03 2.92324e-02 3.89685e-03 -1.87186e-03 1.21589e-03 -9.01977e-04 7.24072e-04 -6.13437e-04 5.39135e-04 -4.87576e-04 4.48946e-04 -4.20687e-04 3.97207e-04 -3.79956e-04 3.63795e-04 -3.52480e-04
7.57000e-04 -2.60286e-04 -9.13995e-05 5.79091e-04 -1.44785e-03 3.89685e-03 3.37486e-02 4.62921e-03 -2.25663e-03 1.47757e-03 -1.09900e-03 8.80419e-04 -7.42261e-04 6.47301e-04 -5.80656e-04 5.29277e-04 -4.91713e-04 4.59374e-04 -4.36050e-04 4.13121e-04
-6.23053e-04 2.09688e-04 6.67336e-05 -4.11545e-04 9.20929e-04 -1.87186e-03 4.62921e-03 3.83008e-02 5.32867e-03 -2.61384e-03 1.71575e-03 -1.27607e-03 1.01943e-03 -8.56259e-04 7.42322e-04 -6.62471e-04 5.99416e-04 -5.54042e-04 5.13425e-04 -4.85448e-04
5.08034e-04 -1.60630e-04 -6.54140e-05 3.28551e-04 -6.76673e-04 1.21589e-03 -2.25663e-03 5.32867e-03 4.28781e-02 6.00505e-03 -2.95174e-03 1.93731e-03 -1.43906e-03 1.14603e-03 -9.59741e-04 8.27850e-04 -7.36278e-04 6.62053e-04 -6.10295e-04 5.61427e-04
-4.09560e-04 1.15713e-04 7.40452e-05 -2.84708e-04 5.43366e-04 -9.01977e-04 1.47757e-03 -2.61384e-03 6.00505e-03 4.74730e-02 6.66512e-03 -3.27605e-03 2.14698e-03 -1.59210e-03 1.26368e-03 -1.05576e-03 9.06368e-04 -8.04512e-04 7.19069e-04 -6.62377e-04
3.25170e-04 -7.56457e-05 -8.67113e-05 2.60764e-04 -4.63707e-04 7.24072e-04 -1.09900e-03 1.71575e-03 -2.95174e-03 6.66512e-03 5.20802e-02 7.31354e-03 -3.59075e-03 2.34807e-03 -1.73807e-03 1.37469e-03 -1.14660e-03 9.79604e-04 -8.68943e-04 7.71609e-04
-2.52646e-04 4.03007e-05 1.00489e-04 -2.47778e-04 4.12663e-04 -6.13437e-04 8.80419e-04 -1.27607e-03 1.93731e-03 -3.27605e-03 7.31354e-03 5.66961e-02 7.95356e-03 -3.89864e-03 2.54279e-03 -1.87915e-03 1.48068e-03 -1.23392e-03 1.04859e-03 -9.30974e-04
1.90080e-04 -9.32160e-06 -1.14141e-04 2.40710e-04 -3.78690e-04 5.39135e-04 -7.42261e-04 1.01943e-03 -1.43906e-03 2.14698e-03 -3.59075e-03 7.95356e-03 6.13180e-02 8.58733e-03 -4.20182e-03 2.73267e-03 -2.01692e-03 1.58259e-03 -1.31906e-03 1.11399e-03
-1.35878e-04 -1.78250e-05 1.26883e-04 -2.37337e-04 3.54535e-04 -4.87576e-04 6.47301e-04 -8.56259e-04 1.14603e-03 -1.59210e-03 2.34807e-03 -3.89864e-03 8.58733e-03 6.59440e-02 9.21633e-03 -4.50183e-03 2.91859e-03 -2.15267e-03 1.68103e-03 -1.40319e-03
8.86992e-05 4.15621e-05 -1.38680e-04 2.35668e-04 -3.37472e-04 4.48946e-04 -5.80656e-04 7.42322e-04 -9.59741e-04 1.26368e-03 -1.73807e-03 2.54279e-03 -4.20182e-03 9.21633e-03 7.05727e-02 9.84144e-03 -4.79993e-03 3.10113e-03 -2.28754e-03 1.77617e-03
-4.74705e-05 -6.24288e-05 1.49168e-04 -2.35495e-04 3.24004e-04 -4.20687e-04 5.29277e-04 -6.62471e-04 8.27850e-04 -1.05576e-03 1.37469e-03 -1.87915e-03 2.73267e-03 -4.50183e-03 9.84144e-03 7.52030e-02 1.04632e-02 -5.09722e-03 3.28042e-03 -2.42259e-03
1.12773e-05 8.06972e-05 -1.58745e-04 2.35456e-04 -3.14336e-04 3.97207e-04 -4.91713e-04 5.99416e-04 -7.36278e-04 9.06368e-04 -1.14660e-03 1.48068e-03 -2.01692e-03 2.91859e-03 -4.79993e-03 1.04632e-02 7.98337e-02 1.10817e-02 -5.39476e-03 3.45626e-03
2.06111e-05 -9.68580e-05 1.67027e-04 -2.36289e-04 3.05617e-04 -3.79956e-04 4.59374e-04 -5.54042e-04 6.62053e-04 -8.04512e-04 9.79604e-04 -1.23392e-03 1.58259e-03 -2.15267e-03 3.10113e-03 -5.09722e-03 1.10817e-02 8.44639e-02 1.16968e-02 -5.69370e-03
-4.88372e-05 1.11036e-04 -1.74650e-04 2.36557e-04 -2.99613e-04 3.63795e-04 -4.36050e-04 5.13425e-04 -6.10295e-04 7.19069e-04 -8.68943e-04 1.04859e-03 -1.31906e-03 1.68103e-03 -2.28754e-03 3.28042e-03 -5.39476e-03 1.16968e-02 8.90925e-02 1.23078e-02
7.38798e-05 -1.23682e-04 1.81060e-04 -2.37607e-04 2.93183e-04 -3.52480e-04 4.13121e-04 -4.85448e-04 5.61427e-04 -6.62377e-04 7.71609e-04 -9.30974e-04 1.11399e-03 -1.40319e-03 1.77617e-03 -2.42259e-03 3.45626e-03 -5.69370e-03 1.23078e-02 9.37181e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_50-51.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.51504e-02 -2.03730e-02 1.07895e-02 -6.72378e-03 4.56565e-03 -3.24951e-03 2.37230e-03 -1.75133e-03 1.29177e-03 -9.40731e-04 6.65177e-04 -4.44086e-04 2.64592e-04 -1.15772e-04 -8.88028e-06 1.13460e-04 -2.03624e-04 2.80143e-04 -3.47661e-04 4.04871e-04
-2.03730e-02 9.95516e-03 -2.16688e-03 1.51123e-03 -1.01200e-03 6.91348e-04 -4.75088e-04 3.21188e-04 -2.07722e-04 1.20762e-04 -5.32767e-05 -1.02830e-06 4.44576e-05 -8.08221e-05 1.09929e-04 -1.36216e-04 1.55639e-04 -1.75954e-04 1.88372e-04 -2.06277e-04
1.07895e-02 -2.16688e-03 7.44291e-03 3.83850e-04 6.74122e-05 -5.41728e-05 9.11359e-06 3.04509e-05 -6.39415e-05 8.93181e-05 -1.11098e-04 1.27347e-04 -1.41870e-04 1.51574e-04 -1.63459e-04 1.66882e-04 -1.78967e-04 1.76300e-04 -1.91553e-04 1.79611e-04
-6.72378e-03 1.51123e-03 3.83850e-04 8.24933e-03 1.38512e-03 -4.85229e-04 3.22747e-04 -2.67449e-04 2.39658e-04 -2.27314e-04 2.17442e-04 -2.14226e-04 2.07971e-04 -2.09397e-04 2.00886e-04 -2.08361e-04 1.93249e-04 -2.10576e-04 1.82351e-04 -2.19878e-04
4.56565e-03 -1.01200e-03 6.74122e-05 1.38512e-03 9.72780e-03 2.00339e-03 -7.95616e-04 5.32352e-04 -4.23317e-04 3.58292e-04 -3.22442e-04 2.91432e-04 -2.78112e-04 2.54555e-04 -2.55739e-04 2.27535e-04 -2.46493e-04 2.01001e-04 -2.51381e-04 1.62629e-04
-3.24951e-03 6.91348e-04 -5.41728e-05 -4.85229e-04 2.00339e-03 1.14071e-02 2.49112e-03 -1.01836e-03 6.78690e-04 -5.32904e-04 4.39984e-04 -3.92095e-04 3.41082e-04 -3.28801e-04 2.82885e-04 -2.99354e-04 2.35528e-04 -2.95999e-04 1.78040e-04 -3.32476e-04
2.37230e-03 -4.75088e-04 9.11359e-06 3.22747e-04 -7.95616e-04 2.49112e-03 1.31622e-02 2.92451e-03 -1.20370e-03 7.95541e-04 -6.23379e-04 5.02115e-04 -4.52714e-04 3.74855e-04 -3.79702e-04 2.92562e-04 -3.57091e-04 2.09794e-04 -3.90566e-04 7.25333e-05
-1.75133e-03 3.21188e-04 3.04509e-05 -2.67449e-04 5.32352e-04 -1.01836e-03 2.92451e-03 1.49501e-02 3.33098e-03 -1.37288e-03 8.95197e-04 -7.07265e-04 5.49599e-04 -5.15558e-04 3.89967e-04 -4.46946e-04 2.66408e-04 -4.64155e-04 9.45119e-05 -6.39216e-04
1.29177e-03 -2.07722e-04 -6.39415e-05 2.39658e-04 -4.23317e-04 6.78690e-04 -1.20370e-03 3.33098e-03 1.67517e-02 3.72099e-03 -1.53671e-03 9.80955e-04 -7.94632e-04 5.78370e-04 -5.96505e-04 3.67573e-04 -5.67136e-04 1.45078e-04 -7.35586e-04 -3.16750e-04
-9.40731e-04 1.20762e-04 8.93181e-05 -2.27314e-04 3.58292e-04 -5.32904e-04 7.95541e-04 -1.37288e-03 3.72099e-03 1.85572e-02 4.09721e-03 -1.70478e-03 1.04789e-03 -9.01348e-04 5.68443e-04 -7.33153e-04 2.45691e-04 -8.59950e-04 -2.87190e-04 -1.49618e-03
6.65177e-04 -5.32767e-05 -1.11098e-04 2.17442e-04 -3.22442e-04 4.39984e-04 -6.23379e-04 8.95197e-04 -1.53671e-03 4.09721e-03 2.03575e-02 4.45445e-03 -1.89290e-03 1.07536e-03 -1.06575e-03 4.55822e-04 -1.04881e-03 -1.98874e-04 -1.66232e-03 -1.28202e-03
-4.44086e-04 -1.02830e-06 1.27347e-04 -2.14226e-04 2.91432e-04 -3.92095e-04 5.02115e-04 -7.07265e-04 9.80955e-04 -1.70478e-03 4.45445e-03 2.21368e-02 4.77170e-03 -2.13991e-03 9.98058e-04 -1.41367e-03 1.18899e-05 -1.88961e-03 -1.22722e-03 -2.39461e-03
2.64592e-04 4.44576e-05 -1.41870e-04 2.07971e-04 -2.78112e-04 3.41082e-04 -4.52714e-04 5.49599e-04 -7.94632e-04 1.04789e-03 -1.89290e-03 4.77170e-03 2.38564e-02 4.98305e-03 -2.57311e-03 5.83738e-04 -2.29775e-03 -1.03154e-03 -2.66849e-03 1.22313e-04
-1.15772e-04 -8.08221e-05 1.51574e-04 -2.09397e-04 2.54555e-04 -3.28801e-04 3.74855e-04 -5.15558e-04 5.78370e-04 -9.01348e-04 1.07536e-03 -2.13991e-03 4.98305e-03 2.53885e-02 4.85451e-03 -3.54904e-03 -4.40445e-04 -3.12571e-03 3.30641e-04 3.23502e-03
-8.88028e-06 1.09929e-04 -1.63459e-04 2.00886e-04 -2.55739e-04 2.82885e-04 -3.79702e-04 3.89967e-04 -5.96505e-04 5.68443e-04 -1.06575e-03 9.98058e-04 -2.57311e-03 4.85451e-03 2.63754e-02 4.11089e-03 -4.47234e-03 9.59207e-04 2.80572e-03 1.19522e-02
1.13460e-04 -1.36216e-04 1.66882e-04 -2.08361e-04 2.27535e-04 -2.99354e-04 2.92562e-04 -4.46946e-04 3.67573e-04 -7.33153e-04 4.55822e-04 -1.41367e-03 5.83738e-04 -3.54904e-03 4.11089e-03 2.74136e-02 5.80010e-03 1.40953e-03 1.27204e-02 1.51002e-02
-2.03624e-04 1.55639e-04 -1.78967e-04 1.93249e-04 -2.46493e-04 2.35528e-04 -3.57091e-04 2.66408e-04 -5.67136e-04 2.45691e-04 -1.04881e-03 1.18899e-05 -2.29775e-03 -4.40445e-04 -4.47234e-03 5.80010e-03 3.52719e-02 1.79016e-02 1.37192e-02 1.47734e-02
2.80143e-04 -1.75954e-04 1.76300e-04 -2.10576e-04 2.01001e-04 -2.95999e-04 2.09794e-04 -4.64155e-04 1.45078e-04 -8.59950e-04 -1.98874e-04 -1.88961e-03 -1.03154e-03 -3.12571e-03 9.59207e-04 1.40953e-03 1.79016e-02 4.95792e-02 2.02824e-02 -2.21328e-03
-3.47661e-04 1.88372e-04 -1.91553e-04 1.82351e-04 -2.51381e-04 1.78040e-04 -3.90566e-04 9.45119e-05 -7.35586e-04 -2.87190e-04 -1.66232e-03 -1.22722e-03 -2.66849e-03 3.30641e-04 2.80572e-03 1.27204e-02 1.37192e-02 2.02824e-02 3.56021e-02 -2.18368e-03
4.04871e-04 -2.06277e-04 1.79611e-04 -2.19878e-04 1.62629e-04 -3.32476e-04 7.25333e-05 -6.39216e-04 -3.16750e-04 -1.49618e-03 -1.28202e-03 -2.39461e-03 1.22313e-04 3.23502e-03 1.19522e-02 1.51002e-02 1.47734e-02 -2.21328e-03 -2.18368e-03 3.11838e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_51-52.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.50978e-02 -2.00215e-02 1.05639e-02 -6.57956e-03 4.46455e-03 -3.17346e-03 2.31236e-03 -1.70258e-03 1.25115e-03 -9.06320e-04 6.35684e-04 -4.18451e-04 2.42223e-04 -9.61362e-05 -2.62878e-05 1.28857e-04 -2.17289e-04 2.92259e-04 -3.58498e-04 4.14471e-04
-2.00215e-02 9.43202e-03 -2.09352e-03 1.45379e-03 -9.72036e-04 6.63201e-04 -4.54795e-04 3.06377e-04 -1.96915e-04 1.12995e-04 -4.78667e-05 -4.56183e-06 4.64647e-05 -8.15895e-05 1.09617e-04 -1.35058e-04 1.53695e-04 -1.73411e-04 1.85147e-04 -2.02801e-04
1.05639e-02 -2.09352e-03 6.93963e-03 3.48182e-04 7.06407e-05 -5.45858e-05 1.04718e-05 2.80204e-05 -6.06402e-05 8.53445e-05 -1.06533e-04 1.22385e-04 -1.36564e-04 1.45913e-04 -1.57685e-04 1.60799e-04 -1.72885e-04 1.69850e-04 -1.85467e-04 1.72522e-04
-6.57956e-03 1.45379e-03 3.48182e-04 7.65669e-03 1.29916e-03 -4.55165e-04 3.04037e-04 -2.52334e-04 2.26444e-04 -2.15258e-04 2.06260e-04 -2.03637e-04 1.97805e-04 -1.99730e-04 1.91352e-04 -1.99384e-04 1.84072e-04 -2.02329e-04 1.72956e-04 -2.13175e-04
4.46455e-03 -9.72036e-04 7.06407e-05 1.29916e-03 9.01627e-03 1.88423e-03 -7.49586e-04 5.02972e-04 -4.00090e-04 3.38673e-04 -3.05160e-04 2.75821e-04 -2.63876e-04 2.41114e-04 -2.43464e-04 2.15321e-04 -2.35856e-04 1.89026e-04 -2.43126e-04 1.48713e-04
-3.17346e-03 6.63201e-04 -5.45858e-05 -4.55165e-04 1.88423e-03 1.05677e-02 2.34467e-03 -9.60349e-04 6.41569e-04 -5.03852e-04 4.15662e-04 -3.71086e-04 3.22186e-04 -3.12020e-04 2.66793e-04 -2.85577e-04 2.20434e-04 -2.85702e-04 1.61080e-04 -3.29729e-04
2.31236e-03 -4.54795e-04 1.04718e-05 3.04037e-04 -7.49586e-04 2.34467e-03 1.21916e-02 2.75319e-03 -1.13549e-03 7.51916e-04 -5.89591e-04 4.73884e-04 -4.28781e-04 3.53008e-04 -3.61308e-04 2.73344e-04 -3.43802e-04 1.89211e-04 -3.86561e-04 3.91161e-05
-1.70258e-03 3.06377e-04 2.80204e-05 -2.52334e-04 5.02972e-04 -9.60349e-04 2.75319e-03 1.38468e-02 3.13588e-03 -1.29539e-03 8.45682e-04 -6.69408e-04 5.17640e-04 -4.89541e-04 3.64539e-04 -4.28956e-04 2.41151e-04 -4.57681e-04 5.59965e-05 -6.65409e-04
1.25115e-03 -1.96915e-04 -6.06402e-05 2.26444e-04 -4.00090e-04 6.41569e-04 -1.13549e-03 3.13588e-03 1.55149e-02 3.50266e-03 -1.45054e-03 9.25654e-04 -7.53495e-04 5.41943e-04 -5.70461e-04 3.35423e-04 -5.56187e-04 1.00559e-04 -7.61270e-04 -4.07275e-04
-9.06320e-04 1.12995e-04 8.53445e-05 -2.15258e-04 3.38673e-04 -5.03852e-04 7.51916e-04 -1.29539e-03 3.50266e-03 1.71864e-02 3.85573e-03 -1.61070e-03 9.86000e-04 -8.59018e-04 5.24252e-04 -7.13958e-04 1.92993e-04 -8.82530e-04 -3.86909e-04 -1.55779e-03
6.35684e-04 -4.78667e-05 -1.06533e-04 2.06260e-04 -3.05160e-04 4.15662e-04 -5.89591e-04 8.45682e-04 -1.45054e-03 3.85573e-03 1.88519e-02 4.18899e-03 -1.79302e-03 1.00348e-03 -1.02928e-03 3.89597e-04 -1.06383e-03 -3.09513e-04 -1.72309e-03 -1.26995e-03
-4.18451e-04 -4.56183e-06 1.22385e-04 -2.03637e-04 2.75821e-04 -3.71086e-04 4.73884e-04 -6.69408e-04 9.25654e-04 -1.61070e-03 4.18899e-03 2.04944e-02 4.47883e-03 -2.04137e-03 9.01618e-04 -1.41102e-03 -1.14834e-04 -1.94420e-03 -1.22560e-03 -1.90225e-03
2.42223e-04 4.64647e-05 -1.36564e-04 1.97805e-04 -2.63876e-04 3.22186e-04 -4.28781e-04 5.17640e-04 -7.53495e-04 9.86000e-04 -1.79302e-03 4.47883e-03 2.20700e-02 4.64807e-03 -2.50426e-03 4.23574e-04 -2.33479e-03 -1.04621e-03 -2.15995e-03 1.36847e-03
-9.61362e-05 -8.15895e-05 1.45913e-04 -1.99730e-04 2.41114e-04 -3.12020e-04 3.53008e-04 -4.89541e-04 5.41943e-04 -8.59018e-04 1.00348e-03 -2.04137e-03 4.64807e-03 2.34298e-02 4.43789e-03 -3.51602e-03 -4.90226e-04 -2.59175e-03 1.57959e-03 5.28820e-03
-2.62878e-05 1.09617e-04 -1.57685e-04 1.91352e-04 -2.43464e-04 2.66793e-04 -3.61308e-04 3.64539e-04 -5.70461e-04 5.24252e-04 -1.02928e-03 9.01618e-04 -2.50426e-03 4.43789e-03 2.42381e-02 3.78751e-03 -3.85973e-03 2.18405e-03 4.90895e-03 1.33408e-02
1.28857e-04 -1.35058e-04 1.60799e-04 -1.99384e-04 2.15321e-04 -2.85577e-04 2.73344e-04 -4.28956e-04 3.35423e-04 -7.13958e-04 3.89597e-04 -1.41102e-03 4.23574e-04 -3.51602e-03 3.78751e-03 2.57146e-02 6.74051e-03 3.60996e-03 1.40931e-02 1.38169e-02
-2.17289e-04 1.53695e-04 -1.72885e-04 1.84072e-04 -2.35856e-04 2.20434e-04 -3.43802e-04 2.41151e-04 -5.56187e-04 1.92993e-04 -1.06383e-03 -1.14834e-04 -2.33479e-03 -4.90226e-04 -3.85973e-03 6.74051e-03 3.50228e-02 1.89776e-02 1.25255e-02 9.91035e-03
2.92259e-04 -1.73411e-04 1.69850e-04 -2.02329e-04 1.89026e-04 -2.85702e-04 1.89211e-04 -4.57681e-04 1.00559e-04 -8.82530e-04 -3.09513e-04 -1.94420e-03 -1.04621e-03 -2.59175e-03 2.18405e-03 3.60996e-03 1.89776e-02 4.57895e-02 1.50841e-02 -6.73328e-03
-3.58498e-04 1.85147e-04 -1.85467e-04 1.72956e-04 -2.43126e-04 1.61080e-04 -3.86561e-04 5.59965e-05 -7.61270e-04 -3.86909e-04 -1.72309e-03 -1.22560e-03 -2.15995e-03 1.57959e-03 4.90895e-03 1.40931e-02 1.25255e-02 1.50841e-02 2.83351e-02 -2.23005e-03
4.14471e-04 -2.02801e-04 1.72522e-04 -2.13175e-04 1.48713e-04 -3.29729e-04 3.91161e-05 -6.65409e-04 -4.07275e-04 -1.55779e-03 -1.26995e-03 -1.90225e-03 1.36847e-03 5.28820e-03 1.33408e-02 1.38169e-02 9.91035e-03 -6.73328e-03 -2.23005e-03 3.30152e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_52-53.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.49221e-02 -1.96497e-02 1.03353e-02 -6.43469e-03 4.36329e-03 -3.09751e-03 2.25271e-03 -1.65426e-03 1.21110e-03 -8.72571e-04 6.06927e-04 -3.93571e-04 2.20586e-04 -7.72211e-05 -4.30108e-05 1.43592e-04 -2.30329e-04 3.03705e-04 -3.68582e-04 4.23244e-04
-1.96497e-02 8.91711e-03 -2.02486e-03 1.39949e-03 -9.34486e-04 6.36919e-04 -4.35991e-04 2.92803e-04 -1.87161e-04 1.06144e-04 -4.32623e-05 -7.38629e-06 4.78513e-05 -8.18104e-05 1.08836e-04 -1.33471e-04 1.51388e-04 -1.70519e-04 1.81594e-04 -1.98994e-04
1.03353e-02 -2.02486e-03 6.44689e-03 3.09456e-04 7.56198e-05 -5.65095e-05 1.30120e-05 2.46616e-05 -5.65796e-05 8.07484e-05 -1.01439e-04 1.16978e-04 -1.30884e-04 1.39946e-04 -1.51633e-04 1.54515e-04 -1.66599e-04 1.63262e-04 -1.79219e-04 1.65312e-04
-6.43469e-03 1.39949e-03 3.09456e-04 7.07463e-03 1.21130e-03 -4.24292e-04 2.84458e-04 -2.36527e-04 2.12712e-04 -2.02783e-04 1.94746e-04 -1.92773e-04 1.87429e-04 -1.89865e-04 1.81701e-04 -1.90251e-04 1.74849e-04 -1.93959e-04 1.63531e-04 -2.06384e-04
4.36329e-03 -9.34486e-04 7.56198e-05 1.21130e-03 8.31647e-03 1.76360e-03 -7.03204e-04 4.73028e-04 -3.76411e-04 3.18743e-04 -2.87634e-04 2.60048e-04 -2.49479e-04 2.27603e-04 -2.31056e-04 2.03112e-04 -2.25101e-04 1.77098e-04 -2.34777e-04 1.34745e-04
-3.09751e-03 6.36919e-04 -5.65095e-05 -4.24292e-04 1.76360e-03 9.74166e-03 2.19687e-03 -9.02233e-04 6.04033e-04 -4.74468e-04 3.91154e-04 -3.49905e-04 3.03243e-04 -2.95112e-04 2.50742e-04 -2.71676e-04 2.05439e-04 -2.75289e-04 1.44136e-04 -3.27303e-04
2.25271e-03 -4.35991e-04 1.30120e-05 2.84458e-04 -7.03204e-04 2.19687e-03 1.12362e-02 2.58052e-03 -1.06733e-03 7.07965e-04 -5.55507e-04 4.45563e-04 -4.04688e-04 3.31221e-04 -3.42776e-04 2.54263e-04 -3.30375e-04 1.68700e-04 -3.82869e-04 4.91749e-06
-1.65426e-03 2.92803e-04 2.46616e-05 -2.36527e-04 4.73028e-04 -9.02233e-04 2.58052e-03 1.27606e-02 2.93938e-03 -1.21802e-03 7.95912e-04 -6.31236e-04 4.85690e-04 -4.63333e-04 3.39269e-04 -4.10795e-04 2.16011e-04 -4.51509e-04 1.67028e-05 -6.91535e-04
1.21110e-03 -1.87161e-04 -5.65796e-05 2.12712e-04 -3.76411e-04 6.04033e-04 -1.06733e-03 2.93938e-03 1.42972e-02 3.28288e-03 -1.36451e-03 8.70178e-04 -7.11990e-04 5.05621e-04 -5.44179e-04 3.03413e-04 -5.45516e-04 5.52680e-05 -7.86877e-04 -4.88556e-04
-8.72571e-04 1.06144e-04 8.07484e-05 -2.02783e-04 3.18743e-04 -4.74468e-04 7.07965e-04 -1.21802e-03 3.28288e-03 1.58367e-02 3.61275e-03 -1.51674e-03 9.24013e-04 -8.16248e-04 4.80145e-04 -6.94974e-04 1.39517e-04 -9.05005e-04 -4.77032e-04 -1.57770e-03
6.06927e-04 -4.32623e-05 -1.01439e-04 1.94746e-04 -2.87634e-04 3.91154e-04 -5.55507e-04 7.95912e-04 -1.36451e-03 3.61275e-03 1.73696e-02 3.92199e-03 -1.69323e-03 9.31460e-04 -9.92803e-04 3.22511e-04 -1.07867e-03 -4.10292e-04 -1.74084e-03 -1.14622e-03
-3.93571e-04 -7.38629e-06 1.16978e-04 -1.92773e-04 2.60048e-04 -3.49905e-04 4.45563e-04 -6.31236e-04 8.70178e-04 -1.51674e-03 3.92199e-03 1.88774e-02 4.18424e-03 -1.94341e-03 8.04073e-04 -1.40797e-03 -2.31590e-04 -1.95469e-03 -1.10928e-03 -1.22617e-03
2.20586e-04 4.78513e-05 -1.30884e-04 1.87429e-04 -2.49479e-04 3.03243e-04 -4.04688e-04 4.85690e-04 -7.11990e-04 9.24013e-04 -1.69323e-03 4.18424e-03 2.03107e-02 4.31025e-03 -2.43563e-03 2.73247e-04 -2.32679e-03 -9.44029e-04 -1.46302e-03 2.72503e-03
-7.72211e-05 -8.18104e-05 1.39946e-04 -1.89865e-04 2.27603e-04 -2.95112e-04 3.31221e-04 -4.63333e-04 5.05621e-04 -8.16248e-04 9.31460e-04 -1.94341e-03 4.31025e-03 2.15004e-02 4.02932e-03 -3.43823e-03 -4.21970e-04 -1.86590e-03 2.94261e-03 7.03025e-03
-4.30108e-05 1.08836e-04 -1.51633e-04 1.81701e-04 -2.31056e-04 2.50742e-04 -3.42776e-04 3.39269e-04 -5.44179e-04 4.80145e-04 -9.92803e-04 8.04073e-04 -2.43563e-03 4.02932e-03 2.21773e-02 3.58092e-03 -3.05403e-03 3.52517e-03 6.70039e-03 1.37433e-02
1.43592e-04 -1.33471e-04 1.54515e-04 -1.90251e-04 2.03112e-04 -2.71676e-04 2.54263e-04 -4.10795e-04 3.03413e-04 -6.94974e-04 3.22511e-04 -1.40797e-03 2.73247e-04 -3.43823e-03 3.58092e-03 2.42431e-02 7.79633e-03 5.49727e-03 1.44727e-02 1.13761e-02
-2.30329e-04 1.51388e-04 -1.66599e-04 1.74849e-04 -2.25101e-04 2.05439e-04 -3.30375e-04 2.16011e-04 -5.45516e-04 1.39517e-04 -1.07867e-03 -2.31590e-04 -2.32679e-03 -4.21970e-04 -3.05403e-03 7.79633e-03 3.44963e-02 1.90550e-02 1.01659e-02 5.07827e-03
3.03705e-04 -1.70519e-04 1.63262e-04 -1.93959e-04 1.77098e-04 -2.75289e-04 1.68700e-04 -4.51509e-04 5.52680e-05 -9.05005e-04 -4.10292e-04 -1.95469e-03 -9.44029e-04 -1.86590e-03 3.52517e-03 5.49727e-03 1.90550e-02 4.08693e-02 9.91208e-03 -9.37807e-03
-3.68582e-04 1.81594e-04 -1.79219e-04 1.63531e-04 -2.34777e-04 1.44136e-04 -3.82869e-04 1.67028e-05 -7.86877e-04 -4.77032e-04 -1.74084e-03 -1.10928e-03 -1.46302e-03 2.94261e-03 6.70039e-03 1.44727e-02 1.01659e-02 9.91208e-03 2.29852e-02 -4.24642e-04
4.23244e-04 -1.98994e-04 1.65312e-04 -2.06384e-04 1.34745e-04 -3.27303e-04 4.91749e-06 -6.91535e-04 -4.88556e-04 -1.57770e-03 -1.14622e-03 -1.22617e-03 2.72503e-03 7.03025e-03 1.37433e-02 1.13761e-02 5.07827e-03 -9.37807e-03 -4.24642e-04 3.40767e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_53-54.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.46209e-02 -1.92599e-02 1.01046e-02 -6.28996e-03 4.26264e-03 -3.02247e-03 2.19418e-03 -1.60723e-03 1.17245e-03 -8.40317e-04 5.79766e-04 -3.70389e-04 2.00752e-04 -6.02142e-05 -5.77370e-05 1.56268e-04 -2.41231e-04 3.13024e-04 -3.76548e-04 4.29891e-04
-1.92599e-02 8.41297e-03 -1.96096e-03 1.34846e-03 -8.99495e-04 6.12650e-04 -4.18836e-04 2.80630e-04 -1.78625e-04 1.00380e-04 -3.96441e-05 -9.29627e-06 4.83753e-05 -8.12057e-05 1.07270e-04 -1.31113e-04 1.48346e-04 -1.66917e-04 1.77385e-04 -1.94537e-04
1.01046e-02 -1.96096e-03 5.96692e-03 2.68094e-04 8.22695e-05 -5.99087e-05 1.67234e-05 2.03674e-05 -5.17359e-05 7.54910e-05 -9.57667e-05 1.11054e-04 -1.24735e-04 1.33558e-04 -1.45163e-04 1.47876e-04 -1.59930e-04 1.56368e-04 -1.72639e-04 1.57850e-04
-6.28996e-03 1.34846e-03 2.68094e-04 6.50596e-03 1.12211e-03 -3.92741e-04 2.64093e-04 -2.20090e-04 1.98497e-04 -1.89906e-04 1.82902e-04 -1.81618e-04 1.76810e-04 -1.79748e-04 1.71869e-04 -1.80878e-04 1.65495e-04 -1.85364e-04 1.54016e-04 -1.99379e-04
4.26264e-03 -8.99495e-04 8.22695e-05 1.12211e-03 7.63191e-03 1.64220e-03 -6.56636e-04 4.42632e-04 -3.52367e-04 2.98564e-04 -2.69901e-04 2.44131e-04 -2.34920e-04 2.14016e-04 -2.18486e-04 1.90888e-04 -2.14167e-04 1.65205e-04 -2.26233e-04 1.20767e-04
-3.02247e-03 6.12650e-04 -5.99087e-05 -3.92741e-04 1.64220e-03 8.93320e-03 2.04856e-03 -8.44209e-04 5.66218e-04 -4.44858e-04 3.66543e-04 -3.28603e-04 2.84292e-04 -2.78089e-04 2.34756e-04 -2.57629e-04 1.90579e-04 -2.64679e-04 1.27300e-04 -3.24928e-04
2.19418e-03 -4.18836e-04 1.67234e-05 2.64093e-04 -6.56636e-04 2.04856e-03 1.03009e-02 2.40748e-03 -9.99441e-04 6.63854e-04 -5.21253e-04 4.17258e-04 -3.80496e-04 3.09560e-04 -3.24118e-04 2.35399e-04 -3.16746e-04 1.48401e-04 -3.79210e-04 -2.91767e-05
-1.60723e-03 2.80630e-04 2.03674e-05 -2.20090e-04 4.42632e-04 -8.44209e-04 2.40748e-03 1.16971e-02 2.74259e-03 -1.14104e-03 7.46085e-04 -5.92896e-04 4.53884e-04 -4.36996e-04 3.14280e-04 -3.92430e-04 1.91169e-04 -4.45355e-04 -2.23808e-05 -7.14664e-04
1.17245e-03 -1.78625e-04 -5.17359e-05 1.98497e-04 -3.52367e-04 5.66218e-04 -9.99441e-04 2.74259e-03 1.31049e-02 3.06288e-03 -1.27892e-03 8.14763e-04 -6.70264e-04 4.69600e-04 -5.17668e-04 2.71776e-04 -5.34846e-04 1.02779e-05 -8.09323e-04 -5.53107e-04
-8.40317e-04 1.00380e-04 7.54910e-05 -1.89906e-04 2.98564e-04 -4.44858e-04 6.63854e-04 -1.14104e-03 3.06288e-03 1.45152e-02 3.36965e-03 -1.42323e-03 8.62238e-04 -7.73136e-04 4.36436e-04 -6.75960e-04 8.64213e-05 -9.24187e-04 -5.49693e-04 -1.54391e-03
5.79766e-04 -3.96441e-05 -9.57667e-05 1.82902e-04 -2.69901e-04 3.66543e-04 -5.21253e-04 7.46085e-04 -1.27892e-03 3.36965e-03 1.59182e-02 3.65501e-03 -1.59381e-03 8.59746e-04 -9.56167e-04 2.55833e-04 -1.09009e-03 -4.93031e-04 -1.70309e-03 -9.08047e-04
-3.70389e-04 -9.29627e-06 1.11054e-04 -1.81618e-04 2.44131e-04 -3.28603e-04 4.17258e-04 -5.92896e-04 8.14763e-04 -1.42323e-03 3.65501e-03 1.72941e-02 3.88975e-03 -1.84607e-03 7.06833e-04 -1.40130e-03 -3.29911e-04 -1.90828e-03 -8.75079e-04 -4.13877e-04
2.00752e-04 4.83753e-05 -1.24735e-04 1.76810e-04 -2.34920e-04 2.84292e-04 -3.80496e-04 4.53884e-04 -6.70264e-04 8.62238e-04 -1.59381e-03 3.88975e-03 1.85876e-02 3.97251e-03 -2.36418e-03 1.41484e-04 -2.26078e-03 -7.21472e-04 -6.25819e-04 4.04932e-03
-6.02142e-05 -8.12057e-05 1.33558e-04 -1.79748e-04 2.14016e-04 -2.78089e-04 3.09560e-04 -4.36996e-04 4.69600e-04 -7.73136e-04 8.59746e-04 -1.84607e-03 3.97251e-03 1.96136e-02 3.63918e-03 -3.30274e-03 -2.31830e-04 -9.96787e-04 4.27512e-03 8.27280e-03
-5.77370e-05 1.07270e-04 -1.45163e-04 1.71869e-04 -2.18486e-04 2.34756e-04 -3.24118e-04 3.14280e-04 -5.17668e-04 4.36436e-04 -9.56167e-04 7.06833e-04 -2.36418e-03 3.63918e-03 2.02169e-02 3.49675e-03 -2.10434e-03 4.83679e-03 7.98891e-03 1.31679e-02
1.56268e-04 -1.31113e-04 1.47876e-04 -1.80878e-04 1.90888e-04 -2.57629e-04 2.35399e-04 -3.92430e-04 2.71776e-04 -6.75960e-04 2.55833e-04 -1.40130e-03 1.41484e-04 -3.30274e-03 3.49675e-03 2.29614e-02 8.82292e-03 6.87852e-03 1.38663e-02 8.23789e-03
-2.41231e-04 1.48346e-04 -1.59930e-04 1.65495e-04 -2.14167e-04 1.90579e-04 -3.16746e-04 1.91169e-04 -5.34846e-04 8.64213e-05 -1.09009e-03 -3.29911e-04 -2.26078e-03 -2.31830e-04 -2.10434e-03 8.82292e-03 3.35110e-02 1.81421e-02 7.10184e-03 9.45779e-04
3.13024e-04 -1.66917e-04 1.56368e-04 -1.85364e-04 1.65205e-04 -2.64679e-04 1.48401e-04 -4.45355e-04 1.02779e-05 -9.24187e-04 -4.93031e-04 -1.90828e-03 -7.21472e-04 -9.96787e-04 4.83679e-03 6.87852e-03 1.81421e-02 3.52934e-02 5.43945e-03 -1.01315e-02
-3.76548e-04 1.77385e-04 -1.72639e-04 1.54016e-04 -2.26233e-04 1.27300e-04 -3.79210e-04 -2.23808e-05 -8.09323e-04 -5.49693e-04 -1.70309e-03 -8.75079e-04 -6.25819e-04 4.27512e-03 7.98891e-03 1.38663e-02 7.10184e-03 5.43945e-03 1.95825e-02 2.25277e-03
4.29891e-04 -1.94537e-04 1.57850e-04 -1.99379e-04 1.20767e-04 -3.24928e-04 -2.91767e-05 -7.14664e-04 -5.53107e-04 -1.54391e-03 -9.08047e-04 -4.13877e-04 4.04932e-03 8.27280e-03 1.31679e-02 8.23789e-03 9.45779e-04 -1.01315e-02 2.25277e-03 3.36641e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_54-55.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.41905e-02 -1.88535e-02 9.87172e-03 -6.14456e-03 4.16160e-03 -2.94721e-03 2.13556e-03 -1.56020e-03 1.13388e-03 -8.08173e-04 5.52752e-04 -3.47369e-04 1.81075e-04 -4.33799e-05 -7.22834e-05 1.68795e-04 -2.52014e-04 3.22205e-04 -3.84390e-04 4.36447e-04
-1.88535e-02 7.92170e-03 -1.90136e-03 1.30033e-03 -8.66657e-04 5.89977e-04 -4.02904e-04 2.69426e-04 -1.70869e-04 9.52517e-05 -3.65505e-05 -1.07734e-05 4.85448e-05 -8.03038e-05 1.05469e-04 -1.28558e-04 1.45167e-04 -1.63191e-04 1.73107e-04 -1.90018e-04
9.87172e-03 -1.90136e-03 5.50170e-03 2.24902e-04 9.01672e-05 -6.44061e-05 2.12540e-05 1.54647e-05 -4.64214e-05 6.98756e-05 -8.98130e-05 1.04913e-04 -1.18419e-04 1.27059e-04 -1.38586e-04 1.41205e-04 -1.53208e-04 1.49496e-04 -1.66034e-04 1.50477e-04
-6.14456e-03 1.30033e-03 2.24902e-04 5.95345e-03 1.03248e-03 -3.60900e-04 2.43271e-04 -2.03317e-04 1.84067e-04 -1.76875e-04 1.70958e-04 -1.70391e-04 1.66170e-04 -1.69592e-04 1.62076e-04 -1.71474e-04 1.56235e-04 -1.76736e-04 1.44649e-04 -1.92310e-04
4.16160e-03 -8.66657e-04 9.01672e-05 1.03248e-03 6.96615e-03 1.52101e-03 -6.10253e-04 4.12089e-04 -3.28228e-04 2.78367e-04 -2.52169e-04 2.28268e-04 -2.20378e-04 2.00531e-04 -2.05913e-04 1.78820e-04 -2.03189e-04 1.53541e-04 -2.17574e-04 1.07050e-04
-2.94721e-03 5.89977e-04 -6.44061e-05 -3.60900e-04 1.52101e-03 8.14662e-03 1.90083e-03 -7.86652e-04 5.28420e-04 -4.15276e-04 3.42046e-04 -3.07366e-04 2.65511e-04 -2.61098e-04 2.18991e-04 -2.43543e-04 1.76032e-04 -2.53906e-04 1.10839e-04 -3.22336e-04
2.13556e-03 -4.02904e-04 2.12540e-05 2.43271e-04 -6.10253e-04 1.90083e-03 9.39074e-03 2.23525e-03 -9.32205e-04 6.19882e-04 -4.87077e-04 3.89181e-04 -3.56373e-04 2.88194e-04 -3.05437e-04 2.16930e-04 -3.02932e-04 1.28591e-04 -3.75250e-04 -6.18420e-05
-1.56020e-03 2.69426e-04 1.54647e-05 -2.03317e-04 4.12089e-04 -7.86652e-04 2.23525e-03 1.06621e-02 2.54683e-03 -1.06482e-03 6.96508e-04 -5.54625e-04 4.22440e-04 -4.10662e-04 2.89778e-04 -3.73875e-04 1.66931e-04 -4.38844e-04 -5.98310e-05 -7.31451e-04
1.13388e-03 -1.70869e-04 -4.64214e-05 1.84067e-04 -3.28228e-04 5.28420e-04 -9.32205e-04 2.54683e-03 1.19445e-02 2.84413e-03 -1.19416e-03 7.59735e-04 -6.28533e-04 4.34147e-04 -4.90979e-04 2.40858e-04 -5.23793e-04 -3.28916e-05 -8.25056e-04 -5.93966e-04
-8.08173e-04 9.52517e-05 6.98756e-05 -1.76875e-04 2.78367e-04 -4.15276e-04 6.19882e-04 -1.06482e-03 2.84413e-03 1.32290e-02 3.12803e-03 -1.33055e-03 8.01064e-04 -7.29822e-04 3.93545e-04 -6.56553e-04 3.53244e-05 -9.36376e-04 -5.97553e-04 -1.45001e-03
5.52752e-04 -3.65505e-05 -8.98130e-05 1.70958e-04 -2.52169e-04 3.42046e-04 -4.87077e-04 6.96508e-04 -1.19416e-03 3.12803e-03 1.45057e-02 3.38982e-03 -1.49511e-03 7.88895e-04 -9.19097e-04 1.91300e-04 -1.09432e-03 -5.50071e-04 -1.60305e-03 -5.68666e-04
-3.47369e-04 -1.07734e-05 1.04913e-04 -1.70391e-04 2.28268e-04 -3.07366e-04 3.89181e-04 -5.54625e-04 7.59735e-04 -1.33055e-03 3.38982e-03 1.57535e-02 3.59741e-03 -1.74927e-03 6.11813e-04 -1.38726e-03 -4.01856e-04 -1.79795e-03 -5.36243e-04 4.64316e-04
1.81075e-04 4.85448e-05 -1.18419e-04 1.66170e-04 -2.20378e-04 2.65511e-04 -3.56373e-04 4.22440e-04 -6.28533e-04 8.01064e-04 -1.49511e-03 3.59741e-03 1.69108e-02 3.63840e-03 -2.28633e-03 3.65202e-05 -2.12966e-03 -3.91736e-04 2.80163e-04 5.20170e-03
-4.33799e-05 -8.03038e-05 1.27059e-04 -1.69592e-04 2.00531e-04 -2.61098e-04 2.88194e-04 -4.10662e-04 4.34147e-04 -7.29822e-04 7.88895e-04 -1.74927e-03 3.63840e-03 1.77835e-02 3.27752e-03 -3.10261e-03 6.71357e-05 -5.68283e-05 5.43536e-03 8.90987e-03
-7.22834e-05 1.05469e-04 -1.38586e-04 1.62076e-04 -2.05913e-04 2.18991e-04 -3.05437e-04 2.89778e-04 -4.90979e-04 3.93545e-04 -9.19097e-04 6.11813e-04 -2.28633e-03 3.27752e-03 1.83752e-02 3.52379e-03 -1.08381e-03 5.97585e-03 8.66645e-03 1.17733e-02
1.68795e-04 -1.28558e-04 1.41205e-04 -1.71474e-04 1.78820e-04 -2.43543e-04 2.16930e-04 -3.73875e-04 2.40858e-04 -6.56553e-04 1.91300e-04 -1.38726e-03 3.65202e-05 -3.10261e-03 3.52379e-03 2.18084e-02 9.67847e-03 7.64419e-03 1.24333e-02 4.90931e-03
-2.52014e-04 1.45167e-04 -1.53208e-04 1.56235e-04 -2.03189e-04 1.76032e-04 -3.02932e-04 1.66931e-04 -5.23793e-04 3.53244e-05 -1.09432e-03 -4.01856e-04 -2.12966e-03 6.71357e-05 -1.08381e-03 9.67847e-03 3.19701e-02 1.64007e-02 3.84249e-03 -2.07222e-03
3.22205e-04 -1.63191e-04 1.49496e-04 -1.76736e-04 1.53541e-04 -2.53906e-04 1.28591e-04 -4.38844e-04 -3.28916e-05 -9.36376e-04 -5.50071e-04 -1.79795e-03 -3.91736e-04 -5.68283e-05 5.97585e-03 7.64419e-03 1.64007e-02 2.95856e-02 2.08504e-03 -9.35105e-03
-3.84390e-04 1.73107e-04 -1.66034e-04 1.44649e-04 -2.17574e-04 1.10839e-04 -3.75250e-04 -5.98310e-05 -8.25056e-04 -5.97553e-04 -1.60305e-03 -5.36243e-04 2.80163e-04 5.43536e-03 8.66645e-03 1.24333e-02 3.84249e-03 2.08504e-03 1.77838e-02 4.89929e-03
4.36447e-04 -1.90018e-04 1.50477e-04 -1.92310e-04 1.07050e-04 -3.22336e-04 -6.18420e-05 -7.31451e-04 -5.93966e-04 -1.45001e-03 -5.68666e-04 4.64316e-04 5.20170e-03 8.90987e-03 1.17733e-02 4.90931e-03 -2.07222e-03 -9.35105e-03 4.89929e-03 3.16668e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_55-56.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.36299e-02 -1.84334e-02 9.63810e-03 -5.99962e-03 4.06133e-03 -2.87294e-03 2.07813e-03 -1.51451e-03 1.09677e-03 -7.77598e-04 5.27393e-04 -3.26078e-04 1.63179e-04 -2.83757e-05 -8.49613e-05 1.79393e-04 -2.60839e-04 3.29436e-04 -3.90238e-04 4.40946e-04
-1.84334e-02 7.44623e-03 -1.84613e-03 1.25529e-03 -8.36183e-04 5.69124e-04 -3.88437e-04 2.59449e-04 -1.64169e-04 9.10541e-05 -3.42895e-05 -1.14947e-05 4.80215e-05 -7.87565e-05 1.03079e-04 -1.25427e-04 1.41459e-04 -1.58953e-04 1.68362e-04 -1.85004e-04
9.63810e-03 -1.84613e-03 5.05385e-03 1.80362e-04 9.92340e-05 -6.99666e-05 2.66013e-05 9.92860e-06 -4.05885e-05 6.38346e-05 -8.34992e-05 9.84623e-05 -1.11830e-04 1.20338e-04 -1.31783e-04 1.34370e-04 -1.46289e-04 1.42510e-04 -1.59243e-04 1.43053e-04
-5.99962e-03 1.25529e-03 1.80362e-04 5.42042e-03 9.43112e-04 -3.28941e-04 2.22115e-04 -1.86299e-04 1.69477e-04 -1.63727e-04 1.58936e-04 -1.59102e-04 1.55508e-04 -1.59387e-04 1.52309e-04 -1.62011e-04 1.47046e-04 -1.68027e-04 1.35426e-04 -1.85072e-04
4.06133e-03 -8.36183e-04 9.92340e-05 9.43112e-04 6.32328e-03 1.40092e-03 -5.64297e-04 3.81580e-04 -3.04140e-04 2.58266e-04 -2.34528e-04 2.12535e-04 -2.05917e-04 1.87208e-04 -1.93380e-04 1.66962e-04 -1.92183e-04 1.42184e-04 -2.08755e-04 9.37810e-05
-2.87294e-03 5.69124e-04 -6.99666e-05 -3.28941e-04 1.40092e-03 7.38680e-03 1.75473e-03 -7.29867e-04 4.90876e-04 -3.85918e-04 3.17825e-04 -2.86328e-04 2.47021e-04 -2.44241e-04 2.03560e-04 -2.29481e-04 1.61934e-04 -2.42964e-04 9.50243e-05 -3.19101e-04
2.07813e-03 -3.88437e-04 2.66013e-05 2.22115e-04 -5.64297e-04 1.75473e-03 8.51135e-03 2.06510e-03 -8.65993e-04 5.76337e-04 -4.53218e-04 3.61536e-04 -3.32486e-04 2.67293e-04 -2.86850e-04 1.99047e-04 -2.88957e-04 1.09612e-04 -3.70548e-04 -9.15111e-05
-1.51451e-03 2.59449e-04 9.92860e-06 -1.86299e-04 3.81580e-04 -7.29867e-04 2.06510e-03 9.66197e-03 2.35355e-03 -9.89817e-04 6.47523e-04 -5.16701e-04 3.91610e-04 -3.84510e-04 2.66011e-04 -3.55195e-04 1.43695e-04 -4.31529e-04 -9.39209e-05 -7.38674e-04
1.09677e-03 -1.64169e-04 -4.05885e-05 1.69477e-04 -3.04140e-04 4.90876e-04 -8.65993e-04 2.35355e-03 1.08231e-02 2.62823e-03 -1.11073e-03 7.05494e-04 -5.87088e-04 3.99598e-04 -4.64232e-04 2.11126e-04 -5.11917e-04 -7.23767e-05 -8.30672e-04 -6.06112e-04
-7.77598e-04 9.10541e-05 6.38346e-05 -1.63727e-04 2.58266e-04 -3.85918e-04 5.76337e-04 -9.89817e-04 2.62823e-03 1.19862e-02 2.88970e-03 -1.23923e-03 7.40986e-04 -6.86546e-04 3.52042e-04 -6.36353e-04 -1.17846e-05 -9.38043e-04 -6.15254e-04 -1.29731e-03
5.27393e-04 -3.42895e-05 -8.34992e-05 1.58936e-04 -2.34528e-04 3.17825e-04 -4.53218e-04 6.47523e-04 -1.11073e-03 2.88970e-03 1.31409e-02 3.12845e-03 -1.39759e-03 7.19653e-04 -8.81307e-04 1.31050e-04 -1.08776e-03 -5.75767e-04 -1.44194e-03 -1.56106e-04
-3.26078e-04 -1.14947e-05 9.84623e-05 -1.59102e-04 2.12535e-04 -2.86328e-04 3.61536e-04 -5.16701e-04 7.05494e-04 -1.23923e-03 3.12845e-03 1.42650e-02 3.30965e-03 -1.65299e-03 5.21365e-04 -1.36230e-03 -4.41511e-04 -1.62486e-03 -1.21217e-04 1.32763e-03
1.63179e-04 4.80215e-05 -1.11830e-04 1.55508e-04 -2.05917e-04 2.47021e-04 -3.32486e-04 3.91610e-04 -5.87088e-04 7.40986e-04 -1.39759e-03 3.30965e-03 1.52912e-02 3.31209e-03 -2.19877e-03 -3.54304e-05 -1.93466e-03 1.64848e-05 1.17257e-03 6.07221e-03
-2.83757e-05 -7.87565e-05 1.20338e-04 -1.59387e-04 1.87208e-04 -2.44241e-04 2.67293e-04 -3.84510e-04 3.99598e-04 -6.86546e-04 7.19653e-04 -1.65299e-03 3.31209e-03 1.60254e-02 2.95254e-03 -2.83930e-03 4.46208e-04 8.70402e-04 6.31139e-03 8.93240e-03
-8.49613e-05 1.03079e-04 -1.31783e-04 1.52309e-04 -1.93380e-04 2.03560e-04 -2.86850e-04 2.66011e-04 -4.64232e-04 3.52042e-04 -8.81307e-04 5.21365e-04 -2.19877e-03 2.95254e-03 1.66635e-02 3.63527e-03 -7.69677e-05 6.82929e-03 8.72274e-03 9.82154e-03
1.79393e-04 -1.25427e-04 1.34370e-04 -1.62011e-04 1.66962e-04 -2.29481e-04 1.99047e-04 -3.55195e-04 2.11126e-04 -6.36353e-04 1.31050e-04 -1.36230e-03 -3.54304e-05 -2.83930e-03 3.63527e-03 2.07127e-02 1.02515e-02 7.78308e-03 1.04371e-02 1.83533e-03
-2.60839e-04 1.41459e-04 -1.46289e-04 1.47046e-04 -1.92183e-04 1.61934e-04 -2.88957e-04 1.43695e-04 -5.11917e-04 -1.17846e-05 -1.08776e-03 -4.41511e-04 -1.93466e-03 4.46208e-04 -7.69677e-05 1.02515e-02 2.98762e-02 1.40970e-02 8.34803e-04 -3.84897e-03
3.29436e-04 -1.58953e-04 1.42510e-04 -1.68027e-04 1.42184e-04 -2.42964e-04 1.09612e-04 -4.31529e-04 -7.23767e-05 -9.38043e-04 -5.75767e-04 -1.62486e-03 1.64848e-05 8.70402e-04 6.82929e-03 7.78308e-03 1.40970e-02 2.42085e-02 -2.10189e-05 -7.59568e-03
-3.90238e-04 1.68362e-04 -1.59243e-04 1.35426e-04 -2.08755e-04 9.50243e-05 -3.70548e-04 -9.39209e-05 -8.30672e-04 -6.15254e-04 -1.44194e-03 -1.21217e-04 1.17257e-03 6.31139e-03 8.72274e-03 1.04371e-02 8.34803e-04 -2.10189e-05 1.70455e-02 6.89002e-03
4.40946e-04 -1.85004e-04 1.43053e-04 -1.85072e-04 9.37810e-05 -3.19101e-04 -9.15111e-05 -7.38674e-04 -6.06112e-04 -1.29731e-03 -1.56106e-04 1.32763e-03 6.07221e-03 8.93240e-03 9.82154e-03 1.83533e-03 -3.84897e-03 -7.59568e-03 6.89002e-03 2.84247e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_56-57.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.29377e-02 -1.80016e-02 9.40378e-03 -5.85470e-03 3.96122e-03 -2.79897e-03 2.02109e-03 -1.46929e-03 1.06019e-03 -7.47577e-04 5.02620e-04 -3.05399e-04 1.45900e-04 -1.40107e-05 -9.69817e-05 1.89389e-04 -2.69047e-04 3.36046e-04 -3.95496e-04 4.44870e-04
-1.80016e-02 6.98884e-03 -1.79484e-03 1.21307e-03 -8.07772e-04 5.49787e-04 -3.75129e-04 2.50388e-04 -1.58202e-04 8.74528e-05 -3.25193e-05 -1.18098e-05 4.71637e-05 -7.69232e-05 1.00461e-04 -1.22108e-04 1.37610e-04 -1.54584e-04 1.63552e-04 -1.79904e-04
9.40378e-03 -1.79484e-03 4.62564e-03 1.35284e-04 1.09097e-04 -7.62699e-05 3.24823e-05 4.01559e-06 -3.44784e-05 5.75975e-05 -7.70474e-05 9.19181e-05 -1.05179e-04 1.13603e-04 -1.24956e-04 1.27581e-04 -1.39377e-04 1.35614e-04 -1.52455e-04 1.35813e-04
-5.85470e-03 1.21307e-03 1.35284e-04 4.90996e-03 8.54927e-04 -2.97224e-04 2.00921e-04 -1.69286e-04 1.54945e-04 -1.50654e-04 1.47010e-04 -1.47912e-04 1.44978e-04 -1.49275e-04 1.42705e-04 -1.52624e-04 1.38063e-04 -1.59344e-04 1.26504e-04 -1.77723e-04
3.96122e-03 -8.07772e-04 1.09097e-04 8.54927e-04 5.70722e-03 1.28296e-03 -5.19131e-04 3.51393e-04 -2.80339e-04 2.38455e-04 -2.17144e-04 1.97077e-04 -1.91664e-04 1.74164e-04 -1.80990e-04 1.55424e-04 -1.81219e-04 1.31257e-04 -1.99775e-04 8.12368e-05
-2.79897e-03 5.49787e-04 -7.62699e-05 -2.97224e-04 1.28296e-03 6.65847e-03 1.61147e-03 -6.74235e-04 4.53880e-04 -3.57013e-04 2.94062e-04 -2.65640e-04 2.28950e-04 -2.27620e-04 1.88565e-04 -2.15502e-04 1.48408e-04 -2.31817e-04 8.01407e-05 -3.14698e-04
2.02109e-03 -3.75129e-04 3.24823e-05 2.00921e-04 -5.19131e-04 1.61147e-03 7.66830e-03 1.89836e-03 -8.01201e-04 5.33524e-04 -4.19908e-04 3.34502e-04 -3.08972e-04 2.46979e-04 -2.68420e-04 1.81885e-04 -2.74774e-04 9.17712e-05 -3.64504e-04 -1.16662e-04
-1.46929e-03 2.50388e-04 4.01559e-06 -1.69286e-04 3.51393e-04 -6.74235e-04 1.89836e-03 8.70314e-03 2.16422e-03 -9.16436e-04 5.99446e-04 -4.79358e-04 3.61582e-04 -3.58645e-04 2.43143e-04 -3.36352e-04 1.21807e-04 -4.22762e-04 -1.23001e-04 -7.33655e-04
1.06019e-03 -1.58202e-04 -3.44784e-05 1.54945e-04 -2.80339e-04 4.53880e-04 -8.01201e-04 2.16422e-03 9.74807e-03 2.41684e-03 -1.02908e-03 6.52382e-04 -5.46145e-04 3.66193e-04 -4.37434e-04 1.82975e-04 -4.98552e-04 -1.06411e-04 -8.23308e-04 -5.87812e-04
-7.47577e-04 8.74528e-05 5.75975e-05 -1.50654e-04 2.38455e-04 -3.57013e-04 5.33524e-04 -9.16436e-04 2.41684e-03 1.07946e-02 2.65646e-03 -1.14971e-03 6.82418e-04 -6.43432e-04 3.12412e-04 -6.14721e-04 -5.30227e-05 -9.26199e-04 -6.00864e-04 -1.09491e-03
5.02620e-04 -3.25193e-05 -7.70474e-05 1.47010e-04 -2.17144e-04 2.94062e-04 -4.19908e-04 5.99446e-04 -1.02908e-03 2.65646e-03 1.18325e-02 2.87293e-03 -1.30164e-03 6.52698e-04 -8.42267e-04 7.71113e-05 -1.06738e-03 -5.68011e-04 -1.22900e-03 2.91027e-04
-3.05399e-04 -1.18098e-05 9.19181e-05 -1.47912e-04 1.97077e-04 -2.65640e-04 3.34502e-04 -4.79358e-04 6.52382e-04 -1.14971e-03 2.87293e-03 1.28384e-02 3.02890e-03 -1.55694e-03 4.37758e-04 -1.32346e-03 -4.46570e-04 -1.39845e-03 3.30605e-04 2.09942e-03
1.45900e-04 4.71637e-05 -1.05179e-04 1.44978e-04 -1.91664e-04 2.28950e-04 -3.08972e-04 3.61582e-04 -5.46145e-04 6.82418e-04 -1.30164e-03 3.02890e-03 1.37401e-02 2.99774e-03 -2.09877e-03 -7.17752e-05 -1.68543e-03 4.63290e-04 1.97304e-03 6.59715e-03
-1.40107e-05 -7.69232e-05 1.13603e-04 -1.49275e-04 1.74164e-04 -2.27620e-04 2.46979e-04 -3.58645e-04 3.66193e-04 -6.43432e-04 6.52698e-04 -1.55694e-03 2.99774e-03 1.43535e-02 2.66888e-03 -2.52282e-03 8.65315e-04 1.70525e-03 6.83806e-03 8.41852e-03
-9.69817e-05 1.00461e-04 -1.24956e-04 1.42705e-04 -1.80990e-04 1.88565e-04 -2.68420e-04 2.43143e-04 -4.37434e-04 3.12412e-04 -8.42267e-04 4.37758e-04 -2.09877e-03 2.66888e-03 1.50841e-02 3.79308e-03 8.35520e-04 7.33117e-03 8.23572e-03 7.61211e-03
1.89389e-04 -1.22108e-04 1.27581e-04 -1.52624e-04 1.55424e-04 -2.15502e-04 1.81885e-04 -3.36352e-04 1.82975e-04 -6.14721e-04 7.71113e-05 -1.32346e-03 -7.17752e-05 -2.52282e-03 3.79308e-03 1.96068e-02 1.04777e-02 7.37275e-03 8.17929e-03 -6.73787e-04
-2.69047e-04 1.37610e-04 -1.39377e-04 1.38063e-04 -1.81219e-04 1.48408e-04 -2.74774e-04 1.21807e-04 -4.98552e-04 -5.30227e-05 -1.06738e-03 -4.46570e-04 -1.68543e-03 8.65315e-04 8.35520e-04 1.04777e-02 2.73212e-02 1.15361e-02 -1.60937e-03 -4.50124e-03
3.36046e-04 -1.54584e-04 1.35614e-04 -1.59344e-04 1.31257e-04 -2.31817e-04 9.17712e-05 -4.22762e-04 -1.06411e-04 -9.26199e-04 -5.68011e-04 -1.39845e-03 4.63290e-04 1.70525e-03 7.33117e-03 7.37275e-03 1.15361e-02 1.94898e-02 -9.92742e-04 -5.44553e-03
-3.95496e-04 1.63552e-04 -1.52455e-04 1.26504e-04 -1.99775e-04 8.01407e-05 -3.64504e-04 -1.23001e-04 -8.23308e-04 -6.00864e-04 -1.22900e-03 3.30605e-04 1.97304e-03 6.83806e-03 8.23572e-03 8.17929e-03 -1.60937e-03 -9.92742e-04 1.68025e-02 7.94365e-03
4.44870e-04 -1.79904e-04 1.35813e-04 -1.77723e-04 8.12368e-05 -3.14698e-04 -1.16662e-04 -7.33655e-04 -5.87812e-04 -1.09491e-03 2.91027e-04 2.09942e-03 6.59715e-03 8.41852e-03 7.61211e-03 -6.73787e-04 -4.50124e-03 -5.44553e-03 7.94365e-03 2.44981e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_57-58.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.21157e-02 -1.75615e-02 9.17055e-03 -5.71129e-03 3.86276e-03 -2.72684e-03 1.96608e-03 -1.42625e-03 1.02593e-03 -7.19981e-04 4.80371e-04 -2.87339e-04 1.31303e-04 -2.38824e-06 -1.06186e-04 1.96473e-04 -2.74331e-04 3.39696e-04 -3.97728e-04 4.45716e-04
-1.75615e-02 6.55234e-03 -1.74759e-03 1.17393e-03 -7.81709e-04 5.32273e-04 -3.63310e-04 2.42598e-04 -1.53350e-04 8.48525e-05 -3.16637e-05 -1.12753e-05 4.55119e-05 -7.43330e-05 9.71289e-05 -1.18078e-04 1.33096e-04 -1.49550e-04 1.58120e-04 -1.74133e-04
9.17055e-03 -1.74759e-03 4.21956e-03 9.00940e-05 1.19742e-04 -8.33443e-05 3.89651e-05 -2.37830e-06 -2.79605e-05 5.10116e-05 -7.02880e-05 8.50948e-05 -9.82653e-05 1.06645e-04 -1.17886e-04 1.20595e-04 -1.32228e-04 1.28563e-04 -1.45394e-04 1.28502e-04
-5.71129e-03 1.17393e-03 9.00940e-05 4.42523e-03 7.68572e-04 -2.65860e-04 1.79750e-04 -1.52296e-04 1.40450e-04 -1.37616e-04 1.35121e-04 -1.36743e-04 1.34491e-04 -1.39159e-04 1.33158e-04 -1.43188e-04 1.29166e-04 -1.50542e-04 1.17775e-04 -1.70047e-04
3.86276e-03 -7.81709e-04 1.19742e-04 7.68572e-04 5.12185e-03 1.16799e-03 -4.74938e-04 3.21653e-04 -2.56903e-04 2.18970e-04 -2.00030e-04 1.81888e-04 -1.77599e-04 1.61369e-04 -1.68701e-04 1.44158e-04 -1.70226e-04 1.20739e-04 -1.90482e-04 6.95489e-05
-2.72684e-03 5.32273e-04 -8.33443e-05 -2.65860e-04 1.16799e-03 5.96622e-03 1.47208e-03 -6.20004e-04 4.17609e-04 -3.28686e-04 2.70838e-04 -2.45355e-04 2.11332e-04 -2.11256e-04 1.74024e-04 -2.01585e-04 1.35488e-04 -2.20358e-04 6.64056e-05 -3.08525e-04
1.96608e-03 -3.63310e-04 3.89651e-05 1.79750e-04 -4.74938e-04 1.47208e-03 6.86689e-03 1.73625e-03 -7.38141e-04 4.91671e-04 -3.87315e-04 3.08196e-04 -2.85918e-04 2.27331e-04 -2.50179e-04 1.65528e-04 -2.60308e-04 7.53563e-05 -3.56496e-04 -1.36041e-04
-1.42625e-03 2.42598e-04 -2.37830e-06 -1.52296e-04 3.21653e-04 -6.20004e-04 1.73625e-03 7.79158e-03 1.98024e-03 -8.45052e-04 5.52554e-04 -4.42801e-04 3.32513e-04 -3.33165e-04 2.21321e-04 -3.17310e-04 1.01616e-04 -4.11907e-04 -1.45669e-04 -7.14967e-04
1.02593e-03 -1.53350e-04 -2.79605e-05 1.40450e-04 -2.56903e-04 4.17609e-04 -7.38141e-04 1.98024e-03 8.72598e-03 2.21153e-03 -9.49611e-04 6.00728e-04 -5.05924e-04 3.34164e-04 -4.10611e-04 1.56823e-04 -4.83070e-04 -1.33466e-04 -8.01438e-04 -5.41006e-04
-7.19981e-04 8.48525e-05 5.10116e-05 -1.37616e-04 2.18970e-04 -3.28686e-04 4.91671e-04 -8.45052e-04 2.21153e-03 9.66185e-03 2.43007e-03 -1.06244e-03 6.25777e-04 -6.00632e-04 2.75173e-04 -5.91066e-04 -8.67385e-05 -8.99258e-04 -5.56265e-04 -8.58549e-04
4.80371e-04 -3.16637e-05 -7.02880e-05 1.35121e-04 -2.00030e-04 2.70838e-04 -3.87315e-04 5.52554e-04 -9.49611e-04 2.43007e-03 1.05888e-02 2.62524e-03 -1.20767e-03 5.88754e-04 -8.01507e-04 3.12761e-05 -1.03158e-03 -5.28609e-04 -9.80427e-04 7.30864e-04
-2.87339e-04 -1.12753e-05 8.50948e-05 -1.36743e-04 1.81888e-04 -2.45355e-04 3.08196e-04 -4.42801e-04 6.00728e-04 -1.06244e-03 2.62524e-03 1.14827e-02 2.75757e-03 -1.46093e-03 3.63025e-04 -1.26922e-03 -4.18732e-04 -1.13523e-03 7.76369e-04 2.72024e-03
1.31303e-04 4.55119e-05 -9.82653e-05 1.34491e-04 -1.77599e-04 2.11332e-04 -2.85918e-04 3.32513e-04 -5.05924e-04 6.25777e-04 -1.20767e-03 2.75757e-03 1.22677e-02 2.69924e-03 -1.98509e-03 -7.39848e-05 -1.39886e-03 9.05159e-04 2.62060e-03 6.76605e-03
-2.38824e-06 -7.43330e-05 1.06645e-04 -1.39159e-04 1.61369e-04 -2.11256e-04 2.27331e-04 -3.33165e-04 3.34164e-04 -6.00632e-04 5.88754e-04 -1.46093e-03 2.69924e-03 1.27802e-02 2.42705e-03 -2.17049e-03 1.28067e-03 2.38553e-03 7.00417e-03 7.50653e-03
-1.06186e-04 9.71289e-05 -1.17886e-04 1.33158e-04 -1.68701e-04 1.74024e-04 -2.50179e-04 2.21321e-04 -4.10611e-04 2.75173e-04 -8.01507e-04 3.63025e-04 -1.98509e-03 2.42705e-03 1.36315e-02 3.95527e-03 1.59052e-03 7.46997e-03 7.34435e-03 5.42031e-03
1.96473e-04 -1.18078e-04 1.20595e-04 -1.43188e-04 1.44158e-04 -2.01585e-04 1.65528e-04 -3.17310e-04 1.56823e-04 -5.91066e-04 3.12761e-05 -1.26922e-03 -7.39848e-05 -2.17049e-03 3.95527e-03 1.84399e-02 1.03477e-02 6.55229e-03 5.93760e-03 -2.47139e-03
-2.74331e-04 1.33096e-04 -1.32228e-04 1.29166e-04 -1.70226e-04 1.35488e-04 -2.60308e-04 1.01616e-04 -4.83070e-04 -8.67385e-05 -1.03158e-03 -4.18732e-04 -1.39886e-03 1.28067e-03 1.59052e-03 1.03477e-02 2.44576e-02 8.99912e-03 -3.34248e-03 -4.29974e-03
3.39696e-04 -1.49550e-04 1.28563e-04 -1.50542e-04 1.20739e-04 -2.20358e-04 7.53563e-05 -4.11907e-04 -1.33466e-04 -8.99258e-04 -5.28609e-04 -1.13523e-03 9.05159e-04 2.38553e-03 7.46997e-03 6.55229e-03 8.99912e-03 1.55914e-02 -1.09877e-03 -3.36865e-03
-3.97728e-04 1.58120e-04 -1.45394e-04 1.17775e-04 -1.90482e-04 6.64056e-05 -3.56496e-04 -1.45669e-04 -8.01438e-04 -5.56265e-04 -9.80427e-04 7.76369e-04 2.62060e-03 7.00417e-03 7.34435e-03 5.93760e-03 -3.34248e-03 -1.09877e-03 1.66009e-02 8.07896e-03
4.45716e-04 -1.74133e-04 1.28502e-04 -1.70047e-04 6.95489e-05 -3.08525e-04 -1.36041e-04 -7.14967e-04 -5.41006e-04 -8.58549e-04 7.30864e-04 2.72024e-03 6.76605e-03 7.50653e-03 5.42031e-03 -2.47139e-03 -4.29974e-03 -3.36865e-03 8.07896e-03 2.04510e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_58-59.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.11659e-02 -1.71155e-02 8.93843e-03 -5.56894e-03 3.76535e-03 -2.65582e-03 1.91223e-03 -1.38444e-03 9.92945e-04 -6.93709e-04 4.59485e-04 -2.70674e-04 1.18129e-04 7.78272e-06 -1.13932e-04 2.02122e-04 -2.78124e-04 3.41868e-04 -3.98497e-04 4.45084e-04
-1.71155e-02 6.13856e-03 -1.70389e-03 1.13754e-03 -7.57654e-04 5.16247e-04 -3.52643e-04 2.35730e-04 -1.49252e-04 8.28835e-05 -3.13458e-05 -1.02787e-05 4.34587e-05 -7.13821e-05 9.34915e-05 -1.13773e-04 1.28339e-04 -1.44280e-04 1.52520e-04 -1.68144e-04
8.93843e-03 -1.70389e-03 3.83738e-03 4.55951e-05 1.30778e-04 -9.08471e-05 4.57481e-05 -8.97623e-06 -2.12983e-05 4.43275e-05 -6.34660e-05 7.82344e-05 -9.13255e-05 9.96955e-05 -1.10807e-04 1.13654e-04 -1.25074e-04 1.21594e-04 -1.38289e-04 1.21382e-04
-5.56894e-03 1.13754e-03 4.55951e-05 3.96873e-03 6.84952e-04 -2.35222e-04 1.58920e-04 -1.35597e-04 1.26224e-04 -1.24824e-04 1.23461e-04 -1.25780e-04 1.24221e-04 -1.29207e-04 1.23830e-04 -1.33872e-04 1.20514e-04 -1.41763e-04 1.09421e-04 -1.62132e-04
3.76535e-03 -7.57654e-04 1.30778e-04 6.84952e-04 4.57039e-03 1.05704e-03 -4.32096e-04 2.92671e-04 -2.34084e-04 2.00024e-04 -1.83370e-04 1.67132e-04 -1.63876e-04 1.48962e-04 -1.56647e-04 1.33297e-04 -1.59309e-04 1.10774e-04 -1.80912e-04 5.90274e-05
-2.65582e-03 5.16247e-04 -9.08471e-05 -2.35222e-04 1.05704e-03 5.31396e-03 1.33770e-03 -5.67568e-04 3.82383e-04 -3.01188e-04 2.48352e-04 -2.25648e-04 1.94312e-04 -1.95283e-04 1.60058e-04 -1.87828e-04 1.23310e-04 -2.08593e-04 5.41361e-05 -3.00167e-04
1.91223e-03 -3.52643e-04 4.57481e-05 1.58920e-04 -4.32096e-04 1.33770e-03 6.11169e-03 1.58006e-03 -6.77229e-04 4.51106e-04 -3.55695e-04 2.82813e-04 -2.63492e-04 2.08484e-04 -2.32235e-04 1.50122e-04 -2.45555e-04 6.07019e-05 -3.46050e-04 -1.48764e-04
-1.38444e-03 2.35730e-04 -8.97623e-06 -1.35597e-04 2.92671e-04 -5.67568e-04 1.58006e-03 6.93254e-03 1.80307e-03 -7.76110e-04 5.07187e-04 -4.07292e-04 3.04603e-04 -3.08217e-04 2.00712e-04 -2.98081e-04 8.34850e-05 -3.98452e-04 -1.60962e-04 -6.82715e-04
9.92945e-04 -1.49252e-04 -2.12983e-05 1.26224e-04 -2.34084e-04 3.82383e-04 -6.77229e-04 1.80307e-03 7.76276e-03 2.01388e-03 -8.72817e-04 5.50895e-04 -4.66681e-04 3.03750e-04 -3.83818e-04 1.33078e-04 -4.64947e-04 -1.52497e-04 -7.65130e-04 -4.71033e-04
-6.93709e-04 8.28835e-05 4.43275e-05 -1.24824e-04 2.00024e-04 -3.01188e-04 4.51106e-04 -7.76110e-04 2.01388e-03 8.59435e-03 2.21228e-03 -9.77927e-04 5.71482e-04 -5.58319e-04 2.40820e-04 -5.64894e-04 -1.11806e-04 -8.57278e-04 -4.86918e-04 -6.07852e-04
4.59485e-04 -3.13458e-05 -6.34660e-05 1.23461e-04 -1.83370e-04 2.48352e-04 -3.55695e-04 5.07187e-04 -8.72817e-04 2.21228e-03 9.41696e-03 2.38731e-03 -1.11609e-03 5.28518e-04 -7.58646e-04 -5.20692e-06 -9.80455e-04 -4.63097e-04 -7.16426e-04 1.12500e-03
-2.70674e-04 -1.02787e-05 7.82344e-05 -1.25780e-04 1.67132e-04 -2.25648e-04 2.82813e-04 -4.07292e-04 5.50895e-04 -9.77927e-04 2.38731e-03 1.02059e-02 2.49801e-03 -1.36485e-03 2.98653e-04 -1.19980e-03 -3.63522e-04 -8.55940e-04 1.17663e-03 3.15527e-03
1.18129e-04 4.34587e-05 -9.13255e-05 1.24221e-04 -1.63876e-04 1.94312e-04 -2.63492e-04 3.04603e-04 -4.66681e-04 5.71482e-04 -1.11609e-03 2.49801e-03 1.08833e-02 2.41986e-03 -1.85823e-03 -4.74046e-05 -1.09614e-03 1.30195e-03 3.07925e-03 6.61461e-03
7.78272e-06 -7.13821e-05 9.96955e-05 -1.29207e-04 1.48962e-04 -1.95283e-04 2.08484e-04 -3.08217e-04 3.03750e-04 -5.58319e-04 5.28518e-04 -1.36485e-03 2.41986e-03 1.13147e-02 2.22356e-03 -1.80402e-03 1.65185e-03 2.87429e-03 6.84538e-03 6.35994e-03
-1.13932e-04 9.34915e-05 -1.10807e-04 1.23830e-04 -1.56647e-04 1.60058e-04 -2.32235e-04 2.00712e-04 -3.83818e-04 2.40820e-04 -7.58646e-04 2.98653e-04 -1.85823e-03 2.22356e-03 1.22944e-02 4.08320e-03 2.15027e-03 7.28152e-03 6.21329e-03 3.45512e-03
2.02122e-04 -1.13773e-04 1.13654e-04 -1.33872e-04 1.33297e-04 -1.87828e-04 1.50122e-04 -2.98081e-04 1.33078e-04 -5.64894e-04 -5.20692e-06 -1.19980e-03 -4.74046e-05 -1.80402e-03 4.08320e-03 1.71852e-02 9.89930e-03 5.48682e-03 3.92308e-03 -3.55606e-03
-2.78124e-04 1.28339e-04 -1.25074e-04 1.20514e-04 -1.59309e-04 1.23310e-04 -2.45555e-04 8.34850e-05 -4.64947e-04 -1.11806e-04 -9.80455e-04 -3.63522e-04 -1.09614e-03 1.65185e-03 2.15027e-03 9.89930e-03 2.14626e-02 6.70021e-03 -4.36292e-03 -3.56854e-03
3.41868e-04 -1.44280e-04 1.21594e-04 -1.41763e-04 1.10774e-04 -2.08593e-04 6.07019e-05 -3.98452e-04 -1.52497e-04 -8.57278e-04 -4.63097e-04 -8.55940e-04 1.30195e-03 2.87429e-03 7.28152e-03 5.48682e-03 6.70021e-03 1.25278e-02 -6.61478e-04 -1.65898e-03
-3.98497e-04 1.52520e-04 -1.38289e-04 1.09421e-04 -1.80912e-04 5.41361e-05 -3.46050e-04 -1.60962e-04 -7.65130e-04 -4.86918e-04 -7.16426e-04 1.17663e-03 3.07925e-03 6.84538e-03 6.21329e-03 3.92308e-03 -4.36292e-03 -6.61478e-04 1.61597e-02 7.50463e-03
4.45084e-04 -1.68144e-04 1.21382e-04 -1.62132e-04 5.90274e-05 -3.00167e-04 -1.48764e-04 -6.82715e-04 -4.71033e-04 -6.07852e-04 1.12500e-03 3.15527e-03 6.61461e-03 6.35994e-03 3.45512e-03 -3.55606e-03 -3.56854e-03 -1.65898e-03 7.50463e-03 1.67115e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_59-60.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.00917e-02 -1.66661e-02 8.70806e-03 -5.42796e-03 3.66917e-03 -2.58604e-03 1.85968e-03 -1.34395e-03 9.61323e-04 -6.68815e-04 4.39986e-04 -2.55435e-04 1.06372e-04 1.65343e-05 -1.20203e-04 2.06299e-04 -2.80478e-04 3.42581e-04 -3.97802e-04 4.43015e-04
-1.66661e-02 5.74921e-03 -1.66340e-03 1.10377e-03 -7.35480e-04 5.01593e-04 -3.43022e-04 2.29686e-04 -1.45816e-04 8.14508e-05 -3.14673e-05 -8.91389e-06 4.11052e-05 -6.81756e-05 8.96392e-05 -1.09280e-04 1.23445e-04 -1.38872e-04 1.46843e-04 -1.62034e-04
8.70806e-03 -1.66340e-03 3.48069e-03 2.40991e-06 1.41947e-04 -9.85603e-05 5.26511e-05 -1.56251e-05 -1.46292e-05 3.76726e-05 -5.67033e-05 7.14513e-05 -8.44732e-05 9.28664e-05 -1.03826e-04 1.06856e-04 -1.18024e-04 1.14811e-04 -1.31235e-04 1.14567e-04
-5.42796e-03 1.10377e-03 2.40991e-06 3.54263e-03 6.04819e-04 -2.05597e-04 1.38670e-04 -1.19386e-04 1.12435e-04 -1.12428e-04 1.12173e-04 -1.15155e-04 1.14295e-04 -1.19546e-04 1.14835e-04 -1.24790e-04 1.12224e-04 -1.33116e-04 1.01569e-04 -1.54044e-04
3.66917e-03 -7.35480e-04 1.41947e-04 6.04819e-04 4.05557e-03 9.50981e-04 -3.90926e-04 2.64715e-04 -2.12103e-04 1.81799e-04 -1.67332e-04 1.52960e-04 -1.50641e-04 1.37077e-04 -1.44964e-04 1.22968e-04 -1.48595e-04 1.01506e-04 -1.71130e-04 4.99446e-05
-2.58604e-03 5.01593e-04 -9.85603e-05 -2.05597e-04 9.50981e-04 4.70497e-03 1.20938e-03 -5.17289e-04 3.48500e-04 -2.74763e-04 2.26807e-04 -2.06704e-04 1.78053e-04 -1.79863e-04 1.46815e-04 -1.74372e-04 1.12035e-04 -1.96599e-04 4.36340e-05 -2.89459e-04
1.85968e-03 -3.43022e-04 5.26511e-05 1.38670e-04 -3.90926e-04 1.20938e-03 5.40654e-03 1.43098e-03 -6.18869e-04 4.12160e-04 -3.25322e-04 2.58571e-04 -2.41901e-04 1.90618e-04 -2.14757e-04 1.35846e-04 -2.30612e-04 4.81412e-05 -3.32979e-04 -1.54511e-04
-1.34395e-03 2.29686e-04 -1.56251e-05 -1.19386e-04 2.64715e-04 -5.17289e-04 1.43098e-03 6.13039e-03 1.63402e-03 -7.10062e-04 4.63709e-04 -3.73136e-04 2.78090e-04 -2.84020e-04 1.81532e-04 -2.78783e-04 6.77811e-05 -3.82206e-04 -1.68512e-04 -6.38693e-04
9.61323e-04 -1.45816e-04 -1.46292e-05 1.12435e-04 -2.12103e-04 3.48500e-04 -6.18869e-04 1.63402e-03 6.86334e-03 1.82538e-03 -7.99194e-04 5.03281e-04 -4.28739e-04 2.75234e-04 -3.57221e-04 1.12150e-04 -4.44003e-04 -1.63092e-04 -7.16244e-04 -3.85577e-04
-6.68815e-04 8.14508e-05 3.76726e-05 -1.12428e-04 1.81799e-04 -2.74763e-04 4.12160e-04 -7.10062e-04 1.82538e-03 7.59761e-03 2.00471e-03 -8.96700e-04 5.19991e-04 -5.16773e-04 2.09842e-04 -5.36064e-04 -1.27753e-04 -8.02188e-04 -4.00765e-04 -3.62931e-04
4.39986e-04 -3.14673e-05 -5.67033e-05 1.12173e-04 -1.67332e-04 2.26807e-04 -3.25322e-04 4.63709e-04 -7.99194e-04 2.00471e-03 8.32298e-03 2.16095e-03 -1.02743e-03 4.72672e-04 -7.13655e-04 -3.17778e-05 -9.16015e-04 -3.79595e-04 -4.57818e-04 1.44487e-03
-2.55435e-04 -8.91389e-06 7.14513e-05 -1.15155e-04 1.52960e-04 -2.06704e-04 2.58571e-04 -3.73136e-04 5.03281e-04 -8.96700e-04 2.16095e-03 9.01452e-03 2.25236e-03 -1.26891e-03 2.45412e-04 -1.11737e-03 -2.89137e-04 -5.81965e-04 1.50192e-03 3.39686e-03
1.06372e-04 4.11052e-05 -8.44732e-05 1.14295e-04 -1.50641e-04 1.78053e-04 -2.41901e-04 2.78090e-04 -4.28739e-04 5.19991e-04 -1.02743e-03 2.25236e-03 9.59448e-03 2.16195e-03 -1.72065e-03 -1.23229e-07 -7.99156e-04 1.62359e-03 3.34064e-03 6.21147e-03
1.65343e-05 -6.81756e-05 9.28664e-05 -1.19546e-04 1.37077e-04 -1.79863e-04 1.90618e-04 -2.84020e-04 2.75234e-04 -5.16773e-04 4.72672e-04 -1.26891e-03 2.16195e-03 9.96286e-03 2.05198e-03 -1.44578e-03 1.94856e-03 3.16261e-03 6.43086e-03 5.13470e-03
-1.20203e-04 8.96392e-05 -1.03826e-04 1.14835e-04 -1.44964e-04 1.46815e-04 -2.14757e-04 1.81532e-04 -3.57221e-04 2.09842e-04 -7.13655e-04 2.45412e-04 -1.72065e-03 2.05198e-03 1.10593e-02 4.14815e-03 2.50529e-03 6.83557e-03 4.99988e-03 1.83991e-03
2.06299e-04 -1.09280e-04 1.06856e-04 -1.24790e-04 1.22968e-04 -1.74372e-04 1.35846e-04 -2.78783e-04 1.12150e-04 -5.36064e-04 -3.17778e-05 -1.11737e-03 -1.23229e-07 -1.44578e-03 4.14815e-03 1.58426e-02 9.20439e-03 4.33424e-03 2.26067e-03 -4.03071e-03
-2.80478e-04 1.23445e-04 -1.18024e-04 1.12224e-04 -1.48595e-04 1.12035e-04 -2.30612e-04 6.77811e-05 -4.44003e-04 -1.27753e-04 -9.16015e-04 -2.89137e-04 -7.99156e-04 1.94856e-03 2.50529e-03 9.20439e-03 1.85044e-02 4.76707e-03 -4.77396e-03 -2.60479e-03
3.42581e-04 -1.38872e-04 1.14811e-04 -1.33116e-04 1.01506e-04 -1.96599e-04 4.81412e-05 -3.82206e-04 -1.63092e-04 -8.02188e-04 -3.79595e-04 -5.81965e-04 1.62359e-03 3.16261e-03 6.83557e-03 4.33424e-03 4.76707e-03 1.02061e-02 2.33730e-05 -4.35546e-04
-3.97802e-04 1.46843e-04 -1.31235e-04 1.01569e-04 -1.71130e-04 4.36340e-05 -3.32979e-04 -1.68512e-04 -7.16244e-04 -4.00765e-04 -4.57818e-04 1.50192e-03 3.34064e-03 6.43086e-03 4.99988e-03 2.26067e-03 -4.77396e-03 2.33730e-05 1.53706e-02 6.50236e-03
4.43015e-04 -1.62034e-04 1.14567e-04 -1.54044e-04 4.99446e-05 -2.89459e-04 -1.54511e-04 -6.38693e-04 -3.85577e-04 -3.62931e-04 1.44487e-03 3.39686e-03 6.21147e-03 5.13470e-03 1.83991e-03 -4.03071e-03 -2.60479e-03 -4.35546e-04 6.50236e-03 1.35182e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_6-7.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.11373e-02 -2.12975e-03 2.06058e-03 -1.79582e-03 1.51921e-03 -1.26928e-03 1.05353e-03 -8.70339e-04 7.15514e-04 -5.84569e-04 4.73435e-04 -3.78660e-04 2.97398e-04 -2.27350e-04 1.66629e-04 -1.13725e-04 6.73882e-05 -2.66405e-05 -9.37706e-06 4.13181e-05
-2.12975e-03 1.24565e-02 -9.29423e-05 5.58108e-04 -5.81280e-04 5.18531e-04 -4.37373e-04 3.57255e-04 -2.84223e-04 2.19702e-04 -1.63472e-04 1.14683e-04 -7.24233e-05 3.57206e-05 -3.83349e-06 -2.40516e-05 4.84001e-05 -6.98750e-05 8.87038e-05 -1.05476e-04
2.06058e-03 -9.29423e-05 1.65110e-02 1.10646e-03 -2.16800e-04 7.64519e-06 4.66432e-05 -4.87770e-05 3.14113e-05 -7.31719e-06 -1.81832e-05 4.26689e-05 -6.53346e-05 8.56912e-05 -1.03996e-04 1.20061e-04 -1.34491e-04 1.46965e-04 -1.58300e-04 1.67948e-04
-1.79582e-03 5.58108e-04 1.10646e-03 2.07453e-02 2.13850e-03 -8.48493e-04 4.74826e-04 -3.22513e-04 2.53182e-04 -2.21165e-04 2.07277e-04 -2.02820e-04 2.02957e-04 -2.05735e-04 2.09278e-04 -2.13630e-04 2.17450e-04 -2.21700e-04 2.24879e-04 -2.28577e-04
1.51921e-03 -5.81280e-04 -2.16800e-04 2.13850e-03 2.51081e-02 3.04931e-03 -1.37861e-03 8.56795e-04 -6.20088e-04 4.94680e-04 -4.22425e-04 3.77935e-04 -3.49703e-04 3.30446e-04 -3.17665e-04 3.07794e-04 -3.01347e-04 2.95301e-04 -2.91762e-04 2.87348e-04
-1.26928e-03 5.18531e-04 7.64519e-06 -8.48493e-04 3.04931e-03 2.95660e-02 3.87373e-03 -1.83693e-03 1.17867e-03 -8.67142e-04 6.93316e-04 -5.87198e-04 5.17144e-04 -4.69517e-04 4.34236e-04 -4.09048e-04 3.88059e-04 -3.73172e-04 3.58849e-04 -3.49406e-04
1.05353e-03 -4.37373e-04 4.66432e-05 4.74826e-04 -1.37861e-03 3.87373e-03 3.40910e-02 4.63827e-03 -2.24554e-03 1.45880e-03 -1.07901e-03 8.61901e-04 -7.26354e-04 6.34075e-04 -5.70191e-04 5.21093e-04 -4.85821e-04 4.55183e-04 -4.33704e-04 4.11948e-04
-8.70339e-04 3.57255e-04 -4.87770e-05 -3.22513e-04 8.56795e-04 -1.83693e-03 4.63827e-03 3.86623e-02 5.36161e-03 -2.61991e-03 1.70999e-03 -1.26648e-03 1.00943e-03 -8.47592e-04 7.35232e-04 -6.57388e-04 5.95847e-04 -5.52304e-04 5.12738e-04 -4.86353e-04
7.15514e-04 -2.84223e-04 3.14113e-05 2.53182e-04 -6.20088e-04 1.17867e-03 -2.24554e-03 5.36161e-03 4.32654e-02 6.05656e-03 -2.97067e-03 1.94099e-03 -1.43695e-03 1.14209e-03 -9.56265e-04 8.25136e-04 -7.35129e-04 6.61769e-04 -6.11636e-04 5.63244e-04
-5.84569e-04 2.19702e-04 -7.31719e-06 -2.21165e-04 4.94680e-04 -8.67142e-04 1.45880e-03 -2.61991e-03 6.05656e-03 4.78902e-02 6.73173e-03 -3.30502e-03 2.15777e-03 -1.59553e-03 1.26415e-03 -1.05614e-03 9.06798e-04 -8.06315e-04 7.21145e-04 -6.66144e-04
4.73435e-04 -1.63472e-04 -1.81832e-05 2.07277e-04 -4.22425e-04 6.93316e-04 -1.07901e-03 1.70999e-03 -2.97067e-03 6.73173e-03 5.25302e-02 7.39297e-03 -3.62790e-03 2.36439e-03 -1.74578e-03 1.37841e-03 -1.14991e-03 9.82311e-04 -8.73103e-04 7.75359e-04
-3.78660e-04 1.14683e-04 4.26689e-05 -2.02820e-04 3.77935e-04 -5.87198e-04 8.61901e-04 -1.26648e-03 1.94099e-03 -3.30502e-03 7.39297e-03 5.71806e-02 8.04426e-03 -3.94275e-03 2.56351e-03 -1.89027e-03 1.48682e-03 -1.23963e-03 1.05292e-03 -9.37123e-04
2.97398e-04 -7.24233e-05 -6.53346e-05 2.02957e-04 -3.49703e-04 5.17144e-04 -7.26354e-04 1.00943e-03 -1.43695e-03 2.15777e-03 -3.62790e-03 8.04426e-03 6.18382e-02 8.68821e-03 -4.25205e-03 2.75700e-03 -2.03095e-03 1.59053e-03 -1.32682e-03 1.11939e-03
-2.27350e-04 3.57206e-05 8.56912e-05 -2.05735e-04 3.30446e-04 -4.69517e-04 6.34075e-04 -8.47592e-04 1.14209e-03 -1.59553e-03 2.36439e-03 -3.94275e-03 8.68821e-03 6.65008e-02 9.32661e-03 -4.55769e-03 2.94593e-03 -2.16927e-03 1.69022e-03 -1.41285e-03
1.66629e-04 -3.83349e-06 -1.03996e-04 2.09278e-04 -3.17665e-04 4.34236e-04 -5.70191e-04 7.35232e-04 -9.56265e-04 1.26415e-03 -1.74578e-03 2.56351e-03 -4.25205e-03 9.32661e-03 7.11666e-02 9.96051e-03 -4.86110e-03 3.13092e-03 -2.30659e-03 1.78613e-03
-1.13725e-04 -2.40516e-05 1.20061e-04 -2.13630e-04 3.07794e-04 -4.09048e-04 5.21093e-04 -6.57388e-04 8.25136e-04 -1.05614e-03 1.37841e-03 -1.89027e-03 2.75700e-03 -4.55769e-03 9.96051e-03 7.58342e-02 1.05905e-02 -5.16358e-03 3.31218e-03 -2.44414e-03
6.73882e-05 4.84001e-05 -1.34491e-04 2.17450e-04 -3.01347e-04 3.88059e-04 -4.85821e-04 5.95847e-04 -7.35129e-04 9.06798e-04 -1.14991e-03 1.48682e-03 -2.03095e-03 2.94593e-03 -4.86110e-03 1.05905e-02 8.05024e-02 1.12168e-02 -5.46638e-03 3.48944e-03
-2.66405e-05 -6.98750e-05 1.46965e-04 -2.21700e-04 2.95301e-04 -3.73172e-04 4.55183e-04 -5.52304e-04 6.61769e-04 -8.06315e-04 9.82311e-04 -1.23963e-03 1.59053e-03 -2.16927e-03 3.13092e-03 -5.16358e-03 1.12168e-02 8.51701e-02 1.18391e-02 -5.77085e-03
-9.37706e-06 8.87038e-05 -1.58300e-04 2.24879e-04 -2.91762e-04 3.58849e-04 -4.33704e-04 5.12738e-04 -6.11636e-04 7.21145e-04 -8.73103e-04 1.05292e-03 -1.32682e-03 1.69022e-03 -2.30659e-03 3.31218e-03 -5.46638e-03 1.18391e-02 8.98358e-02 1.24567e-02
4.13181e-05 -1.05476e-04 1.67948e-04 -2.28577e-04 2.87348e-04 -3.49406e-04 4.11948e-04 -4.86353e-04 5.63244e-04 -6.66144e-04 7.75359e-04 -9.37123e-04 1.11939e-03 -1.41285e-03 1.78613e-03 -2.44414e-03 3.48944e-03 -5.77085e-03 1.24567e-02 9.44979e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_60-61.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.88993e-02 -1.62163e-02 8.48021e-03 -5.28881e-03 3.57458e-03 -2.51778e-03 1.80864e-03 -1.30499e-03 9.31249e-04 -6.45493e-04 4.22072e-04 -2.41780e-04 9.62207e-05 2.36855e-05 -1.24904e-04 2.08861e-04 -2.81202e-04 3.41697e-04 -3.95513e-04 4.39350e-04
-1.62163e-02 5.38563e-03 -1.62589e-03 1.07253e-03 -7.15112e-04 4.88254e-04 -3.34399e-04 2.24423e-04 -1.43006e-04 8.05280e-05 -3.20092e-05 -7.20446e-06 3.84634e-05 -6.47247e-05 8.55997e-05 -1.04613e-04 1.18413e-04 -1.33338e-04 1.41102e-04 -1.55805e-04
8.48021e-03 -1.62589e-03 3.15063e-03 -3.89628e-05 1.53063e-04 -1.06332e-04 5.95599e-05 -2.22372e-05 -8.02492e-06 3.11026e-05 -5.00452e-05 6.47877e-05 -7.77400e-05 8.61824e-05 -9.69770e-05 1.00218e-04 -1.11093e-04 1.08230e-04 -1.24244e-04 1.08073e-04
-5.28881e-03 1.07253e-03 -3.89628e-05 3.14851e-03 5.28768e-04 -1.77186e-04 1.19165e-04 -1.03786e-04 9.91740e-05 -1.00504e-04 1.01314e-04 -1.04920e-04 1.04751e-04 -1.10214e-04 1.06206e-04 -1.15977e-04 1.04313e-04 -1.24624e-04 9.42482e-05 -1.45771e-04
3.57458e-03 -7.15112e-04 1.53063e-04 5.28768e-04 3.57937e-03 8.50533e-04 -3.51655e-04 2.37967e-04 -1.91094e-04 1.64395e-04 -1.51998e-04 1.39434e-04 -1.37955e-04 1.25756e-04 -1.33703e-04 1.13198e-04 -1.38119e-04 9.29663e-05 -1.61134e-04 4.24025e-05
-2.51778e-03 4.88254e-04 -1.06332e-04 -1.77186e-04 8.50533e-04 4.14163e-03 1.08794e-03 -4.69422e-04 3.16165e-04 -2.49561e-04 2.06307e-04 -1.88619e-04 1.62619e-04 -1.65068e-04 1.34338e-04 -1.61271e-04 1.01701e-04 -1.84386e-04 3.50169e-05 -2.76348e-04
1.80864e-03 -3.34399e-04 5.95599e-05 1.19165e-04 -3.51655e-04 1.08794e-03 4.75421e-03 1.28996e-03 -5.63348e-04 3.75057e-04 -2.96364e-04 2.35581e-04 -2.21251e-04 1.73799e-04 -1.97824e-04 1.22754e-04 -2.15498e-04 3.78060e-05 -3.17238e-04 -1.53697e-04
-1.30499e-03 2.24423e-04 -2.22372e-05 -1.03786e-04 2.37967e-04 -4.69422e-04 1.28996e-03 5.38831e-03 1.47416e-03 -6.47230e-04 4.22360e-04 -3.40524e-04 2.53091e-04 -2.60691e-04 1.63860e-04 -2.59462e-04 5.46556e-05 -3.63131e-04 -1.68743e-04 -5.85769e-04
9.31249e-04 -1.43006e-04 -8.02492e-06 9.91740e-05 -1.91094e-04 3.16165e-04 -5.63348e-04 1.47416e-03 6.03127e-03 1.64719e-03 -7.29102e-04 4.58145e-04 -3.92311e-04 2.48748e-04 -3.30913e-04 9.42229e-05 -4.20220e-04 -1.65673e-04 -6.57798e-04 -2.93443e-04
-6.45493e-04 8.05280e-05 3.11026e-05 -1.00504e-04 1.64395e-04 -2.49561e-04 3.75057e-04 -6.47230e-04 1.64719e-03 6.67557e-03 1.80866e-03 -8.19158e-04 4.71591e-04 -4.76185e-04 1.82484e-04 -5.04604e-04 -1.34988e-04 -7.37139e-04 -3.06958e-04 -1.41067e-04
4.22072e-04 -3.20092e-05 -5.00452e-05 1.01314e-04 -1.51998e-04 2.06307e-04 -2.96364e-04 4.22360e-04 -7.29102e-04 1.80866e-03 7.31121e-03 1.94756e-03 -9.42076e-04 4.21630e-04 -6.66670e-04 -4.87886e-05 -8.41541e-04 -2.87507e-04 -2.22565e-04 1.67415e-03
-2.41780e-04 -7.20446e-06 6.47877e-05 -1.04920e-04 1.39434e-04 -1.88619e-04 2.35581e-04 -3.40524e-04 4.58145e-04 -8.19158e-04 1.94756e-03 7.91342e-03 2.02227e-03 -1.17346e-03 2.03127e-04 -1.02538e-03 -2.05124e-04 -3.31815e-04 1.73526e-03 3.46037e-03
9.62207e-05 3.84634e-05 -7.77400e-05 1.04751e-04 -1.37955e-04 1.62619e-04 -2.21251e-04 2.53091e-04 -3.92311e-04 4.71591e-04 -9.42076e-04 2.02227e-03 8.40636e-03 1.92665e-03 -1.57606e-03 5.83704e-05 -5.26885e-04 1.85265e-03 3.41991e-03 5.63933e-03
2.36855e-05 -6.47247e-05 8.61824e-05 -1.10214e-04 1.25756e-04 -1.65068e-04 1.73799e-04 -2.60691e-04 2.48748e-04 -4.76185e-04 4.21630e-04 -1.17346e-03 1.92665e-03 8.72694e-03 1.90416e-03 -1.11521e-03 2.15324e-03 3.26539e-03 5.84428e-03 3.95636e-03
-1.24904e-04 8.55997e-05 -9.69770e-05 1.06206e-04 -1.33703e-04 1.34338e-04 -1.97824e-04 1.63860e-04 -3.30913e-04 1.82484e-04 -6.66670e-04 2.03127e-04 -1.57606e-03 1.90416e-03 9.91289e-03 4.13392e-03 2.67014e-03 6.21656e-03 3.83097e-03 6.17442e-04
2.08861e-04 -1.04613e-04 1.00218e-04 -1.15977e-04 1.13198e-04 -1.61271e-04 1.22754e-04 -2.59462e-04 9.42229e-05 -5.04604e-04 -4.87886e-05 -1.02538e-03 5.83704e-05 -1.11521e-03 4.13392e-03 1.44334e-02 8.34929e-03 3.22201e-03 9.94211e-04 -4.04914e-03
-2.81202e-04 1.18413e-04 -1.11093e-04 1.04313e-04 -1.38119e-04 1.01701e-04 -2.15498e-04 5.46556e-05 -4.20220e-04 -1.34988e-04 -8.41541e-04 -2.05124e-04 -5.26885e-04 2.15324e-03 2.67014e-03 8.34929e-03 1.57182e-02 3.24562e-03 -4.73009e-03 -1.63226e-03
3.41697e-04 -1.33338e-04 1.08230e-04 -1.24624e-04 9.29663e-05 -1.84386e-04 3.78060e-05 -3.63131e-04 -1.65673e-04 -7.37139e-04 -2.87507e-04 -3.31815e-04 1.85265e-03 3.26539e-03 6.21656e-03 3.22201e-03 3.24562e-03 8.47951e-03 7.33175e-04 3.14550e-04
-3.95513e-04 1.41102e-04 -1.24244e-04 9.42482e-05 -1.61134e-04 3.50169e-05 -3.17238e-04 -1.68743e-04 -6.57798e-04 -3.06958e-04 -2.22565e-04 1.73526e-03 3.41991e-03 5.84428e-03 3.83097e-03 9.94211e-04 -4.73009e-03 7.33175e-04 1.42548e-02 5.33470e-03
4.39350e-04 -1.55805e-04 1.08073e-04 -1.45771e-04 4.24025e-05 -2.76348e-04 -1.53697e-04 -5.85769e-04 -2.93443e-04 -1.41067e-04 1.67415e-03 3.46037e-03 5.63933e-03 3.95636e-03 6.17442e-04 -4.04914e-03 -1.63226e-03 3.14550e-04 5.33470e-03 1.09405e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_61-62.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.75964e-02 -1.57684e-02 8.25542e-03 -5.15171e-03 3.48172e-03 -2.45114e-03 1.75916e-03 -1.26757e-03 9.02688e-04 -6.23666e-04 4.05639e-04 -2.29629e-04 8.75458e-05 2.93530e-05 -1.28080e-04 2.09974e-04 -2.80465e-04 3.39348e-04 -3.91772e-04 4.34270e-04
-1.57684e-02 5.04859e-03 -1.59107e-03 1.04368e-03 -6.96429e-04 4.76134e-04 -3.26695e-04 2.19870e-04 -1.40752e-04 8.00454e-05 -3.29030e-05 -5.20658e-06 3.55966e-05 -6.10859e-05 8.14055e-05 -9.98352e-05 1.13301e-04 -1.27726e-04 1.35341e-04 -1.49510e-04
8.25542e-03 -1.59107e-03 2.84780e-03 -7.80892e-05 1.63943e-04 -1.14021e-04 6.63724e-05 -2.87341e-05 -1.55018e-06 2.46716e-05 -4.35386e-05 5.82786e-05 -7.11613e-05 7.96680e-05 -9.02758e-05 9.37618e-05 -1.04304e-04 1.01857e-04 -1.17330e-04 1.01906e-04
-5.15171e-03 1.04368e-03 -7.80892e-05 2.78729e-03 4.57282e-04 -1.50157e-04 1.00536e-04 -8.88893e-05 8.65060e-05 -8.91009e-05 9.09217e-05 -9.51037e-05 9.56099e-05 -1.01231e-04 9.79400e-05 -1.07449e-04 9.67779e-05 -1.16295e-04 8.74430e-05 -1.37308e-04
3.48172e-03 -6.96429e-04 1.63943e-04 4.57282e-04 3.14301e-03 7.56246e-04 -3.14455e-04 2.12560e-04 -1.71146e-04 1.47872e-04 -1.37411e-04 1.26580e-04 -1.25842e-04 1.15002e-04 -1.22876e-04 1.03977e-04 -1.27893e-04 8.51301e-05 -1.50920e-04 3.63756e-05
-2.45114e-03 4.76134e-04 -1.14021e-04 -1.50157e-04 7.56246e-04 3.62543e-03 9.74023e-04 -4.24154e-04 2.85520e-04 -2.25675e-04 1.86908e-04 -1.71435e-04 1.48025e-04 -1.50922e-04 1.22615e-04 -1.48545e-04 9.22780e-05 -1.71958e-04 2.82464e-05 -2.60988e-04
1.75916e-03 -3.26695e-04 6.63724e-05 1.00536e-04 -3.14455e-04 9.74023e-04 4.15644e-03 1.15772e-03 -5.10873e-04 3.39946e-04 -2.68925e-04 2.13891e-04 -2.01594e-04 1.58027e-04 -1.81467e-04 1.10817e-04 -2.00234e-04 2.96515e-05 -2.99004e-04 -1.47339e-04
-1.26757e-03 2.19870e-04 -2.87341e-05 -8.88893e-05 2.12560e-04 -4.24154e-04 1.15772e-03 4.70828e-03 1.32430e-03 -5.87845e-04 3.83295e-04 -3.09574e-04 2.29643e-04 -2.38296e-04 1.47677e-04 -2.40156e-04 4.40652e-05 -3.41432e-04 -1.62743e-04 -5.27445e-04
9.02688e-04 -1.40752e-04 -1.55018e-06 8.65060e-05 -1.71146e-04 2.85520e-04 -5.10873e-04 1.32430e-03 5.26880e-03 1.48022e-03 -6.62799e-04 4.15642e-04 -3.57535e-04 2.24315e-04 -3.04963e-04 7.92640e-05 -3.93834e-04 -1.61375e-04 -5.93496e-04 -2.03051e-04
-6.23666e-04 8.00454e-05 2.46716e-05 -8.91009e-05 1.47872e-04 -2.25675e-04 3.39946e-04 -5.87845e-04 1.48022e-03 5.83071e-03 1.62509e-03 -7.45594e-04 4.26433e-04 -4.36710e-04 1.58755e-04 -4.70794e-04 -1.34670e-04 -6.66006e-04 -2.14300e-04 4.54761e-05
4.05639e-04 -3.29030e-05 -4.35386e-05 9.09217e-05 -1.37411e-04 1.86908e-04 -2.68925e-04 3.83295e-04 -6.62799e-04 1.62509e-03 6.38435e-03 1.74818e-03 -8.60347e-04 3.75540e-04 -6.18064e-04 -5.73820e-05 -7.61065e-04 -1.95922e-04 -2.34986e-05 1.80919e-03
-2.29629e-04 -5.20658e-06 5.82786e-05 -9.51037e-05 1.26580e-04 -1.71435e-04 2.13891e-04 -3.09574e-04 4.15642e-04 -7.45594e-04 1.74818e-03 6.90550e-03 1.80885e-03 -1.07905e-03 1.70785e-04 -9.28039e-04 -1.20742e-04 -1.18779e-04 1.87262e-03 3.37712e-03
8.75458e-05 3.55966e-05 -7.11613e-05 9.56099e-05 -1.25842e-04 1.48025e-04 -2.01594e-04 2.29643e-04 -3.57535e-04 4.26433e-04 -8.60347e-04 1.80885e-03 7.32195e-03 1.71397e-03 -1.42891e-03 1.18835e-04 -2.93012e-04 1.98489e-03 3.34861e-03 4.97938e-03
2.93530e-05 -6.10859e-05 7.96680e-05 -1.01231e-04 1.15002e-04 -1.50922e-04 1.58027e-04 -2.38296e-04 2.24315e-04 -4.36710e-04 3.75540e-04 -1.07905e-03 1.71397e-03 7.60628e-03 1.77190e-03 -8.26378e-04 2.26163e-03 3.21423e-03 5.16792e-03 2.90940e-03
-1.28080e-04 8.14055e-05 -9.02758e-05 9.79400e-05 -1.22876e-04 1.22615e-04 -1.81467e-04 1.47677e-04 -3.04963e-04 1.58755e-04 -6.18064e-04 1.70785e-04 -1.42891e-03 1.77190e-03 8.84531e-03 4.03733e-03 2.67631e-03 5.50762e-03 2.79209e-03 -2.31542e-04
2.09974e-04 -9.98352e-05 9.37618e-05 -1.07449e-04 1.03977e-04 -1.48545e-04 1.10817e-04 -2.40156e-04 7.92640e-05 -4.70794e-04 -5.73820e-05 -9.28039e-04 1.18835e-04 -8.26378e-04 4.03733e-03 1.29937e-02 7.41875e-03 2.23609e-03 1.04946e-04 -3.77242e-03
-2.80465e-04 1.13301e-04 -1.04304e-04 9.67779e-05 -1.27893e-04 9.22780e-05 -2.00234e-04 4.40652e-05 -3.93834e-04 -1.34670e-04 -7.61065e-04 -1.20742e-04 -2.93012e-04 2.26163e-03 2.67631e-03 7.41875e-03 1.31946e-02 2.11863e-03 -4.39319e-03 -7.88150e-04
3.39348e-04 -1.27726e-04 1.01857e-04 -1.16295e-04 8.51301e-05 -1.71958e-04 2.96515e-05 -3.41432e-04 -1.61375e-04 -6.66006e-04 -1.95922e-04 -1.18779e-04 1.98489e-03 3.21423e-03 5.50762e-03 2.23609e-03 2.11863e-03 7.19084e-03 1.33169e-03 6.80723e-04
-3.91772e-04 1.35341e-04 -1.17330e-04 8.74430e-05 -1.50920e-04 2.82464e-05 -2.99004e-04 -1.62743e-04 -5.93496e-04 -2.14300e-04 -2.34986e-05 1.87262e-03 3.34861e-03 5.16792e-03 2.79209e-03 1.04946e-04 -4.39319e-03 1.33169e-03 1.29068e-02 4.19616e-03
4.34270e-04 -1.49510e-04 1.01906e-04 -1.37308e-04 3.63756e-05 -2.60988e-04 -1.47339e-04 -5.27445e-04 -2.03051e-04 4.54761e-05 1.80919e-03 3.37712e-03 4.97938e-03 2.90940e-03 -2.31542e-04 -3.77242e-03 -7.88150e-04 6.80723e-04 4.19616e-03 8.93164e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_62-63.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.61915e-02 -1.53247e-02 8.03431e-03 -5.01711e-03 3.39094e-03 -2.38641e-03 1.71152e-03 -1.23195e-03 8.75921e-04 -6.03625e-04 3.90961e-04 -2.19232e-04 8.06406e-05 3.32897e-05 -1.29521e-04 2.09291e-04 -2.77968e-04 3.35251e-04 -3.86271e-04 4.27449e-04
-1.53247e-02 4.73830e-03 -1.55864e-03 1.01707e-03 -6.79317e-04 4.65145e-04 -3.19834e-04 2.15965e-04 -1.39004e-04 7.99593e-05 -3.41059e-05 -2.96605e-06 3.25373e-05 -5.73023e-05 7.71058e-05 -9.49625e-05 1.08134e-04 -1.22066e-04 1.29580e-04 -1.43174e-04
8.03431e-03 -1.55864e-03 2.57227e-03 -1.14606e-04 1.74405e-04 -1.21468e-04 7.29582e-05 -3.50059e-05 4.69584e-06 1.84706e-05 -3.72710e-05 5.20113e-05 -6.48181e-05 7.34052e-05 -8.38139e-05 8.75535e-05 -9.77394e-05 9.57669e-05 -1.10580e-04 9.61278e-05
-5.01711e-03 1.01707e-03 -1.14606e-04 2.45918e-03 3.90768e-04 -1.24706e-04 8.29580e-05 -7.48397e-05 7.45571e-05 -7.83380e-05 8.11109e-05 -8.58198e-05 8.69765e-05 -9.27118e-05 9.01447e-05 -9.93186e-05 8.97142e-05 -1.08255e-04 8.12405e-05 -1.28802e-04
3.39094e-03 -6.79317e-04 1.74405e-04 3.90768e-04 2.74680e-03 6.68600e-04 -2.79549e-04 1.88694e-04 -1.52425e-04 1.32374e-04 -1.23715e-04 1.14529e-04 -1.14440e-04 1.04940e-04 -1.12631e-04 9.54168e-05 -1.18076e-04 7.80968e-05 -1.40674e-04 3.18914e-05
-2.38641e-03 4.65145e-04 -1.21468e-04 -1.24706e-04 6.68600e-04 3.15674e-03 8.68176e-04 -3.81736e-04 2.56790e-04 -2.03298e-04 1.68774e-04 -1.55323e-04 1.34414e-04 -1.37594e-04 1.11776e-04 -1.36378e-04 8.38727e-05 -1.59536e-04 2.33442e-05 -2.43936e-04
1.71152e-03 -3.19834e-04 7.29582e-05 8.29580e-05 -2.79549e-04 8.68176e-04 3.61368e-03 1.03488e-03 -4.61728e-04 3.07078e-04 -2.43229e-04 1.93680e-04 -1.83130e-04 1.43453e-04 -1.65900e-04 1.00151e-04 -1.85071e-04 2.36930e-05 -2.78902e-04 -1.36623e-04
-1.23195e-03 2.15965e-04 -3.50059e-05 -7.48397e-05 1.88694e-04 -3.81736e-04 1.03488e-03 4.09083e-03 1.18515e-03 -5.32231e-04 3.46787e-04 -2.80545e-04 2.07929e-04 -2.17080e-04 1.33119e-04 -2.21148e-04 3.60231e-05 -3.17793e-04 -1.51791e-04 -4.67529e-04
8.75921e-04 -1.39004e-04 4.69584e-06 7.45571e-05 -1.52425e-04 2.56790e-04 -4.61728e-04 1.18515e-03 4.57648e-03 1.32524e-03 -6.00660e-04 3.76056e-04 -3.24720e-04 2.02100e-04 -2.79697e-04 6.72955e-05 -3.65583e-04 -1.51551e-04 -5.27387e-04 -1.20937e-04
-6.03625e-04 7.99593e-05 1.84706e-05 -7.83380e-05 1.32374e-04 -2.03298e-04 3.07078e-04 -5.32231e-04 1.32524e-03 5.06364e-03 1.45485e-03 -6.76444e-04 3.84792e-04 -3.98743e-04 1.38707e-04 -4.35430e-04 -1.28197e-04 -5.93037e-04 -1.29674e-04 1.90072e-04
3.90961e-04 -3.41059e-05 -3.72710e-05 8.11109e-05 -1.23715e-04 1.68774e-04 -2.43229e-04 3.46787e-04 -6.00660e-04 1.45485e-03 5.54306e-03 1.56372e-03 -7.82780e-04 3.34569e-04 -5.68724e-04 -5.89664e-05 -6.79003e-04 -1.11981e-04 1.32348e-04 1.85724e-03
-2.19232e-04 -2.96605e-06 5.20113e-05 -8.58198e-05 1.14529e-04 -1.55323e-04 1.93680e-04 -2.80545e-04 3.76056e-04 -6.76444e-04 1.56372e-03 5.99144e-03 1.61292e-03 -9.86744e-04 1.47075e-04 -8.29934e-04 -4.32938e-05 4.97805e-05 1.92118e-03 3.18577e-03
8.06406e-05 3.25373e-05 -6.48181e-05 8.69765e-05 -1.14440e-04 1.34414e-04 -1.83130e-04 2.07929e-04 -3.24720e-04 3.84792e-04 -7.82780e-04 1.61292e-03 6.34150e-03 1.52332e-03 -1.28399e-03 1.73968e-04 -1.05188e-04 2.02744e-03 3.16585e-03 4.30020e-03
3.32897e-05 -5.73023e-05 7.34052e-05 -9.27118e-05 1.04940e-04 -1.37594e-04 1.43453e-04 -2.17080e-04 2.02100e-04 -3.98743e-04 3.34569e-04 -9.86744e-04 1.52332e-03 6.59746e-03 1.64862e-03 -5.87220e-04 2.28098e-03 3.04851e-03 4.47141e-03 2.03689e-03
-1.29521e-04 7.71058e-05 -8.38139e-05 9.01447e-05 -1.12631e-04 1.11776e-04 -1.65900e-04 1.33119e-04 -2.79697e-04 1.38707e-04 -5.68724e-04 1.47075e-04 -1.28399e-03 1.64862e-03 7.85001e-03 3.86644e-03 2.56323e-03 4.77923e-03 1.92703e-03 -7.63726e-04
2.09291e-04 -9.49625e-05 8.75535e-05 -9.93186e-05 9.54168e-05 -1.36378e-04 1.00151e-04 -2.21148e-04 6.72955e-05 -4.35430e-04 -5.89664e-05 -8.29934e-04 1.73968e-04 -5.87220e-04 3.86644e-03 1.15643e-02 6.48444e-03 1.42059e-03 -4.63662e-04 -3.33979e-03
-2.77968e-04 1.08134e-04 -9.77394e-05 8.97142e-05 -1.18076e-04 8.38727e-05 -1.85071e-04 3.60231e-05 -3.65583e-04 -1.28197e-04 -6.79003e-04 -4.32938e-05 -1.05188e-04 2.28098e-03 2.56323e-03 6.48444e-03 1.09796e-02 1.33047e-03 -3.90323e-03 -1.32864e-04
3.35251e-04 -1.22066e-04 9.57669e-05 -1.08255e-04 7.80968e-05 -1.59536e-04 2.36930e-05 -3.17793e-04 -1.51551e-04 -5.93037e-04 -1.11981e-04 4.97805e-05 2.02744e-03 3.04851e-03 4.77923e-03 1.42059e-03 1.33047e-03 6.20171e-03 1.75929e-03 7.78416e-04
-3.86271e-04 1.29580e-04 -1.10580e-04 8.12405e-05 -1.40674e-04 2.33442e-05 -2.78902e-04 -1.51791e-04 -5.27387e-04 -1.29674e-04 1.32348e-04 1.92118e-03 3.16585e-03 4.47141e-03 1.92703e-03 -4.63662e-04 -3.90323e-03 1.75929e-03 1.14441e-02 3.20141e-03
4.27449e-04 -1.43174e-04 9.61278e-05 -1.28802e-04 3.18914e-05 -2.43936e-04 -1.36623e-04 -4.67529e-04 -1.20937e-04 1.90072e-04 1.85724e-03 3.18577e-03 4.30020e-03 2.03689e-03 -7.63726e-04 -3.33979e-03 -1.32864e-04 7.78416e-04 3.20141e-03 7.38742e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_63-64.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.46927e-02 -1.48866e-02 7.81692e-03 -4.88499e-03 3.30220e-03 -2.32353e-03 1.66563e-03 -1.19800e-03 8.50792e-04 -5.85203e-04 3.77899e-04 -2.10431e-04 7.53138e-05 3.56382e-05 -1.29415e-04 2.07091e-04 -2.73922e-04 3.29625e-04 -3.79256e-04 4.19136e-04
-1.48866e-02 4.45415e-03 -1.52830e-03 9.92506e-04 -6.63637e-04 4.55183e-04 -3.13737e-04 2.12636e-04 -1.37699e-04 8.02164e-05 -3.55795e-05 -5.17773e-07 2.93222e-05 -5.33945e-05 7.27252e-05 -9.00401e-05 1.02936e-04 -1.16384e-04 1.23842e-04 -1.36826e-04
7.81692e-03 -1.52830e-03 2.32328e-03 -1.48332e-04 1.84352e-04 -1.28600e-04 7.92732e-05 -4.10259e-05 1.06976e-05 1.25045e-05 -3.12359e-05 4.59743e-05 -5.86984e-05 6.73669e-05 -7.75705e-05 8.15727e-05 -9.13747e-05 8.99196e-05 -1.03975e-04 9.06816e-05
-4.88499e-03 9.92506e-04 -1.48332e-04 2.16341e-03 3.29338e-04 -1.00869e-04 6.64575e-05 -6.16423e-05 6.33164e-05 -6.81946e-05 7.18494e-05 -7.70342e-05 7.88089e-05 -8.46139e-05 8.27644e-05 -9.15498e-05 8.30542e-05 -1.00470e-04 7.55487e-05 -1.20251e-04
3.30220e-03 -6.63637e-04 1.84352e-04 3.29338e-04 2.38984e-03 5.87681e-04 -2.46946e-04 1.66372e-04 -1.34915e-04 1.17869e-04 -1.10866e-04 1.03227e-04 -1.03699e-04 9.54978e-05 -1.02915e-04 8.74324e-05 -1.08627e-04 7.17451e-05 -1.30398e-04 2.87023e-05
-2.32353e-03 4.55183e-04 -1.28600e-04 -1.00869e-04 5.87681e-04 2.73453e-03 7.70483e-04 -3.42163e-04 2.29965e-04 -1.82397e-04 1.51847e-04 -1.40228e-04 1.21711e-04 -1.25028e-04 1.01721e-04 -1.24729e-04 7.63408e-05 -1.47134e-04 2.00157e-05 -2.25616e-04
1.66563e-03 -3.13737e-04 7.92732e-05 6.64575e-05 -2.46946e-04 7.70483e-04 3.12475e-03 9.21544e-04 -4.15900e-04 2.76429e-04 -2.19234e-04 1.74869e-04 -1.65803e-04 1.29966e-04 -1.51082e-04 9.05965e-05 -1.70032e-04 1.95959e-05 -2.57414e-04 -1.23077e-04
-1.19800e-03 2.12636e-04 -4.10259e-05 -6.16423e-05 1.66372e-04 -3.42163e-04 9.21544e-04 3.53461e-03 1.05679e-03 -4.80370e-04 3.12795e-04 -2.53399e-04 1.87840e-04 -1.97006e-04 1.20011e-04 -2.02471e-04 3.01645e-05 -2.92744e-04 -1.37551e-04 -4.09012e-04
8.50792e-04 -1.37699e-04 1.06976e-05 6.33164e-05 -1.34915e-04 2.29965e-04 -4.15900e-04 1.05679e-03 3.95283e-03 1.18234e-03 -5.42668e-04 3.39321e-04 -2.93855e-04 1.81930e-04 -2.55158e-04 5.79302e-05 -3.36038e-04 -1.37970e-04 -4.62674e-04 -5.16400e-05
-5.85203e-04 8.02164e-05 1.25045e-05 -6.81946e-05 1.17869e-04 -1.82397e-04 2.76429e-04 -4.80370e-04 1.18234e-03 4.37271e-03 1.29801e-03 -6.11721e-04 3.46536e-04 -3.62359e-04 1.21943e-04 -3.99119e-04 -1.17420e-04 -5.21603e-04 -5.79069e-05 2.91861e-04
3.77899e-04 -3.55795e-05 -3.12359e-05 7.18494e-05 -1.10866e-04 1.51847e-04 -2.19234e-04 3.12795e-04 -5.42668e-04 1.29801e-03 4.78550e-03 1.39418e-03 -7.09480e-04 2.98361e-04 -5.19304e-04 -5.54413e-05 -5.98860e-04 -4.07315e-05 2.43909e-04 1.83187e-03
-2.10431e-04 -5.17773e-07 4.59743e-05 -7.70342e-05 1.03227e-04 -1.40228e-04 1.74869e-04 -2.53399e-04 3.39321e-04 -6.11721e-04 1.39418e-03 5.16913e-03 1.43429e-03 -8.97224e-04 1.30114e-04 -7.34689e-04 2.20162e-05 1.72634e-04 1.89465e-03 2.92476e-03
7.53138e-05 2.93222e-05 -5.86984e-05 7.88089e-05 -1.03699e-04 1.21711e-04 -1.65803e-04 1.87840e-04 -2.93855e-04 3.46536e-04 -7.09480e-04 1.43429e-03 5.46213e-03 1.35297e-03 -1.14503e-03 2.18519e-04 3.52184e-05 1.99413e-03 2.91070e-03 3.65072e-03
3.56382e-05 -5.33945e-05 6.73669e-05 -8.46139e-05 9.54978e-05 -1.25028e-04 1.29966e-04 -1.97006e-04 1.81930e-04 -3.62359e-04 2.98361e-04 -8.97224e-04 1.35297e-03 5.69443e-03 1.52919e-03 -3.99204e-04 2.22521e-03 2.80772e-03 3.80455e-03 1.34862e-03
-1.29415e-04 7.27252e-05 -7.75705e-05 8.27644e-05 -1.02915e-04 1.01721e-04 -1.51082e-04 1.20011e-04 -2.55158e-04 1.21943e-04 -5.19304e-04 1.30114e-04 -1.14503e-03 1.52919e-03 6.92302e-03 3.63540e-03 2.37060e-03 4.08182e-03 1.24601e-03 -1.05104e-03
2.07091e-04 -9.00401e-05 8.15727e-05 -9.15498e-05 8.74324e-05 -1.24729e-04 9.05965e-05 -2.02471e-04 5.79302e-05 -3.99119e-04 -5.54413e-05 -7.34689e-04 2.18519e-04 -3.99204e-04 3.63540e-03 1.01826e-02 5.59728e-03 7.85934e-04 -7.83713e-04 -2.85374e-03
-2.73922e-04 1.02936e-04 -9.13747e-05 8.30542e-05 -1.08627e-04 7.63408e-05 -1.70032e-04 3.01645e-05 -3.36038e-04 -1.17420e-04 -5.98860e-04 2.20162e-05 3.52184e-05 2.22521e-03 2.37060e-03 5.59728e-03 9.08095e-03 8.09158e-04 -3.36320e-03 3.27034e-04
3.29625e-04 -1.16384e-04 8.99196e-05 -1.00470e-04 7.17451e-05 -1.47134e-04 1.95959e-05 -2.92744e-04 -1.37970e-04 -5.21603e-04 -4.07315e-05 1.72634e-04 1.99413e-03 2.80772e-03 4.08182e-03 7.85934e-04 8.09158e-04 5.40600e-03 2.00956e-03 7.15617e-04
-3.79256e-04 1.23842e-04 -1.03975e-04 7.55487e-05 -1.30398e-04 2.00157e-05 -2.57414e-04 -1.37551e-04 -4.62674e-04 -5.79069e-05 2.43909e-04 1.89465e-03 2.91070e-03 3.80455e-03 1.24601e-03 -7.83713e-04 -3.36320e-03 2.00956e-03 9.97173e-03 2.39608e-03
4.19136e-04 -1.36826e-04 9.06816e-05 -1.20251e-04 2.87023e-05 -2.25616e-04 -1.23077e-04 -4.09012e-04 -5.16400e-05 2.91861e-04 1.83187e-03 2.92476e-03 3.65072e-03 1.34862e-03 -1.05104e-03 -2.85374e-03 3.27034e-04 7.15617e-04 2.39608e-03 6.19154e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_64-65.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.31081e-02 -1.44554e-02 7.60388e-03 -4.75602e-03 3.21622e-03 -2.26328e-03 1.62234e-03 -1.16665e-03 8.28270e-04 -5.69408e-04 3.67449e-04 -2.04313e-04 7.26855e-05 3.52884e-05 -1.26504e-04 2.02091e-04 -2.67056e-04 3.21137e-04 -3.69332e-04 4.07935e-04
-1.44554e-02 4.19525e-03 -1.49999e-03 9.70014e-04 -6.49458e-04 4.46363e-04 -3.08551e-04 2.10060e-04 -1.37034e-04 8.10289e-05 -3.75390e-05 2.37863e-06 2.56991e-05 -4.91112e-05 6.79729e-05 -8.47707e-05 9.74060e-05 -1.10370e-04 1.17793e-04 -1.30144e-04
7.60388e-03 -1.49999e-03 2.09975e-03 -1.79324e-04 1.93836e-04 -1.35483e-04 8.54076e-05 -4.69003e-05 1.65716e-05 6.64781e-06 -2.53061e-05 4.00267e-05 -5.26576e-05 6.14048e-05 -7.13830e-05 7.56457e-05 -8.50463e-05 8.41282e-05 -9.73462e-05 8.53544e-05
-4.75602e-03 9.70014e-04 -1.79324e-04 1.89867e-03 2.72877e-04 -7.85708e-05 5.09630e-05 -4.92126e-05 5.26929e-05 -5.85760e-05 6.30412e-05 -6.86460e-05 7.09993e-05 -7.68376e-05 7.56775e-05 -8.40353e-05 7.66664e-05 -9.28422e-05 7.01998e-05 -1.11607e-04
3.21622e-03 -6.49458e-04 1.93836e-04 2.72877e-04 2.07054e-03 5.13353e-04 -2.16563e-04 1.45527e-04 -1.18537e-04 1.04274e-04 -9.87880e-05 9.25869e-05 -9.35401e-05 8.65845e-05 -9.36522e-05 7.99129e-05 -9.94902e-05 6.59266e-05 -1.20102e-04 2.65008e-05
-2.26328e-03 4.46363e-04 -1.35483e-04 -7.85708e-05 5.13353e-04 2.35690e-03 6.80793e-04 -3.05349e-04 2.04982e-04 -1.62905e-04 1.36054e-04 -1.26085e-04 1.09830e-04 -1.13168e-04 9.23493e-05 -1.13566e-04 6.95387e-05 -1.34802e-04 1.79293e-05 -2.06521e-04
1.62234e-03 -3.08551e-04 8.54076e-05 5.09630e-05 -2.16563e-04 6.80793e-04 2.68744e-03 8.17534e-04 -3.73306e-04 2.47936e-04 -1.96883e-04 1.57380e-04 -1.49567e-04 1.17470e-04 -1.36993e-04 8.20061e-05 -1.55198e-04 1.70032e-05 -2.35121e-04 -1.08096e-04
-1.16665e-03 2.10060e-04 -4.69003e-05 -4.92126e-05 1.45527e-04 -3.05349e-04 8.17534e-04 3.03709e-03 9.39047e-04 -4.32185e-04 2.81251e-04 -2.28094e-04 1.69280e-04 -1.78068e-04 1.08200e-04 -1.84225e-04 2.61076e-05 -2.66934e-04 -1.21536e-04 -3.54182e-04
8.28270e-04 -1.37034e-04 1.65716e-05 5.26929e-05 -1.18537e-04 2.04982e-04 -3.73306e-04 9.39047e-04 3.39499e-03 1.05131e-03 -4.88762e-04 3.05347e-04 -2.64937e-04 1.63646e-04 -2.31461e-04 5.07625e-05 -3.05897e-04 -1.22245e-04 -4.01830e-04 2.67702e-06
-5.69408e-04 8.10289e-05 6.64781e-06 -5.85760e-05 1.04274e-04 -1.62905e-04 2.47936e-04 -4.32185e-04 1.05131e-03 3.75472e-03 1.15433e-03 -5.51399e-04 3.11515e-04 -3.27680e-04 1.08039e-04 -3.62597e-04 -1.04033e-04 -4.54325e-04 -1.35330e-06 3.53997e-04
3.67449e-04 -3.75390e-05 -2.53061e-05 6.30412e-05 -9.87880e-05 1.36054e-04 -1.96883e-04 2.81251e-04 -4.88762e-04 1.15433e-03 4.10810e-03 1.23924e-03 -6.40545e-04 2.66492e-04 -4.70566e-04 -4.85633e-05 -5.23369e-04 1.53155e-05 3.14288e-04 1.74978e-03
-2.04313e-04 2.37863e-06 4.00267e-05 -6.86460e-05 9.25869e-05 -1.26085e-04 1.57380e-04 -2.28094e-04 3.05347e-04 -5.51399e-04 1.23924e-03 4.43456e-03 1.27236e-03 -8.11238e-04 1.18120e-04 -6.45111e-04 7.25640e-05 2.52848e-04 1.80997e-03 2.62727e-03
7.26855e-05 2.56991e-05 -5.26576e-05 7.09993e-05 -9.35401e-05 1.09830e-04 -1.49567e-04 1.69280e-04 -2.64937e-04 3.11515e-04 -6.40545e-04 1.27236e-03 4.67889e-03 1.20092e-03 -1.01483e-03 2.49804e-04 1.31244e-04 1.90209e-03 2.61696e-03 3.06115e-03
3.52884e-05 -4.91112e-05 6.14048e-05 -7.68376e-05 8.65845e-05 -1.13168e-04 1.17470e-04 -1.78068e-04 1.63646e-04 -3.27680e-04 2.66492e-04 -8.11238e-04 1.20092e-03 4.88981e-03 1.41069e-03 -2.59273e-04 2.11165e-03 2.52612e-03 3.19818e-03 8.32118e-04
-1.26504e-04 6.79729e-05 -7.13830e-05 7.56775e-05 -9.36522e-05 9.23493e-05 -1.36993e-04 1.08200e-04 -2.31461e-04 1.08039e-04 -4.70566e-04 1.18120e-04 -1.01483e-03 1.41069e-03 6.06254e-03 3.36139e-03 2.13298e-03 3.44666e-03 7.36756e-04 -1.16359e-03
2.02091e-04 -8.47707e-05 7.56457e-05 -8.40353e-05 7.99129e-05 -1.13566e-04 8.20061e-05 -1.84225e-04 5.07625e-05 -3.62597e-04 -4.85633e-05 -6.45111e-04 2.49804e-04 -2.59273e-04 3.36139e-03 8.87791e-03 4.78854e-03 3.20023e-04 -9.25611e-04 -2.38033e-03
-2.67056e-04 9.74060e-05 -8.50463e-05 7.66664e-05 -9.94902e-05 6.95387e-05 -1.55198e-04 2.61076e-05 -3.05897e-04 -1.04033e-04 -5.23369e-04 7.25640e-05 1.31244e-04 2.11165e-03 2.13298e-03 4.78854e-03 7.48108e-03 4.83881e-04 -2.83945e-03 6.15696e-04
3.21137e-04 -1.10370e-04 8.41282e-05 -9.28422e-05 6.59266e-05 -1.34802e-04 1.70032e-05 -2.66934e-04 -1.22245e-04 -4.54325e-04 1.53155e-05 2.52848e-04 1.90209e-03 2.52612e-03 3.44666e-03 3.20023e-04 4.83881e-04 4.73144e-03 2.10641e-03 5.75901e-04
-3.69332e-04 1.17793e-04 -9.73462e-05 7.01998e-05 -1.20102e-04 1.79293e-05 -2.35121e-04 -1.21536e-04 -4.01830e-04 -1.35330e-06 3.14288e-04 1.80997e-03 2.61696e-03 3.19818e-03 7.36756e-04 -9.25611e-04 -2.83945e-03 2.10641e-03 8.56722e-03 1.78018e-03
4.07935e-04 -1.30144e-04 8.53544e-05 -1.11607e-04 2.65008e-05 -2.06521e-04 -1.08096e-04 -3.54182e-04 2.67702e-06 3.53997e-04 1.74978e-03 2.62727e-03 3.06115e-03 8.32118e-04 -1.16359e-03 -2.38033e-03 6.15696e-04 5.75901e-04 1.78018e-03 5.24263e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_65-66.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.14426e-02 -1.40305e-02 7.39377e-03 -4.62876e-03 3.13148e-03 -2.20402e-03 1.57987e-03 -1.13602e-03 8.06388e-04 -5.54193e-04 3.57520e-04 -1.98622e-04 7.04732e-05 3.45832e-05 -1.23338e-04 1.96802e-04 -2.59956e-04 3.12476e-04 -3.59266e-04 3.96639e-04
-1.40305e-02 3.95971e-03 -1.47306e-03 9.49021e-04 -6.36249e-04 4.38169e-04 -3.03760e-04 2.07713e-04 -1.36476e-04 8.18548e-05 -3.94386e-05 5.14430e-06 2.22487e-05 -4.50453e-05 6.34866e-05 -7.97829e-05 9.21879e-05 -1.04692e-04 1.12111e-04 -1.23823e-04
7.39377e-03 -1.47306e-03 1.89983e-03 -2.07319e-04 2.02549e-04 -1.41813e-04 9.10611e-05 -5.23305e-05 2.20163e-05 1.20699e-06 -1.97891e-05 3.44929e-05 -4.70227e-05 5.58491e-05 -6.56104e-05 7.01209e-05 -7.91205e-05 7.87568e-05 -9.10927e-05 8.05019e-05
-4.62876e-03 9.49021e-04 -2.07319e-04 1.66291e-03 2.21474e-04 -5.79989e-05 3.66772e-05 -3.77524e-05 4.28883e-05 -4.96880e-05 5.48945e-05 -6.08767e-05 6.37671e-05 -6.96133e-05 6.91208e-05 -7.70249e-05 7.07835e-05 -8.56541e-05 6.54113e-05 -1.03222e-04
3.13148e-03 -6.36249e-04 2.02549e-04 2.21474e-04 1.78649e-03 4.45603e-04 -1.88524e-04 1.26307e-04 -1.03440e-04 9.17389e-05 -8.76353e-05 8.27690e-05 -8.41347e-05 7.83624e-05 -8.50384e-05 7.30194e-05 -9.08891e-05 6.07752e-05 -1.10097e-04 2.52615e-05
-2.20402e-03 4.38169e-04 -1.41813e-04 -5.79989e-05 4.45603e-04 2.02108e-03 5.99020e-04 -2.71378e-04 1.81952e-04 -1.44938e-04 1.21507e-04 -1.13025e-04 9.88942e-05 -1.02164e-04 8.37798e-05 -1.03079e-04 6.35424e-05 -1.22834e-04 1.69737e-05 -1.87365e-04
1.57987e-03 -3.03760e-04 9.10611e-05 3.66772e-05 -1.88524e-04 5.99020e-04 2.29858e-03 7.22707e-04 -3.33998e-04 2.21683e-04 -1.76274e-04 1.41301e-04 -1.34540e-04 1.06047e-04 -1.23802e-04 7.44152e-05 -1.40853e-04 1.57347e-05 -2.12781e-04 -9.26365e-05
-1.13602e-03 2.07713e-04 -5.23305e-05 -3.77524e-05 1.26307e-04 -2.71378e-04 7.22707e-04 2.59471e-03 8.31711e-04 -3.87709e-04 2.52216e-04 -2.04725e-04 1.52299e-04 -1.60407e-04 9.76921e-05 -1.66686e-04 2.36173e-05 -2.41161e-04 -1.04840e-04 -3.04653e-04
8.06388e-04 -1.36476e-04 2.20163e-05 4.28883e-05 -1.03440e-04 1.81952e-04 -3.33998e-04 8.31711e-04 2.89899e-03 9.31900e-04 -4.38966e-04 2.74162e-04 -2.38086e-04 1.47218e-04 -2.08869e-04 4.55129e-05 -2.75987e-04 -1.05580e-04 -3.46599e-04 4.19277e-05
-5.54193e-04 8.18548e-05 1.20699e-06 -4.96880e-05 9.17389e-05 -1.44938e-04 2.21683e-04 -3.87709e-04 9.31900e-04 3.20530e-03 1.02348e-03 -4.95529e-04 2.79670e-04 -2.94956e-04 9.66732e-05 -3.26706e-04 -8.93321e-05 -3.93042e-04 3.97780e-05 3.81956e-04
3.57520e-04 -3.94386e-05 -1.97891e-05 5.48945e-05 -8.76353e-05 1.21507e-04 -1.76274e-04 2.52216e-04 -4.38966e-04 1.02348e-03 3.50605e-03 1.09848e-03 -5.76152e-04 2.38605e-04 -4.23355e-04 -3.97063e-05 -4.54432e-04 5.58520e-05 3.49037e-04 1.62778e-03
-1.98622e-04 5.14430e-06 3.44929e-05 -6.08767e-05 8.27690e-05 -1.13025e-04 1.41301e-04 -2.04725e-04 2.74162e-04 -4.95529e-04 1.09848e-03 3.78236e-03 1.12634e-03 -7.29564e-04 1.09659e-04 -5.63141e-04 1.07953e-04 2.96040e-04 1.68430e-03 2.31884e-03
7.04732e-05 2.22487e-05 -4.70227e-05 6.37671e-05 -8.41347e-05 9.88942e-05 -1.34540e-04 1.52299e-04 -2.38086e-04 2.79670e-04 -5.76152e-04 1.12634e-03 3.98537e-03 1.06529e-03 -8.95292e-04 2.67361e-04 1.88566e-04 1.76872e-03 2.31075e-03 2.54619e-03
3.45832e-05 -4.50453e-05 5.58491e-05 -6.96133e-05 7.83624e-05 -1.02164e-04 1.06047e-04 -1.60407e-04 1.47218e-04 -2.94956e-04 2.38605e-04 -7.29564e-04 1.06529e-03 4.17567e-03 1.29217e-03 -1.61637e-04 1.95778e-03 2.23020e-03 2.66745e-03 4.63206e-04
-1.23338e-04 6.34866e-05 -6.56104e-05 6.91208e-05 -8.50384e-05 8.37798e-05 -1.23802e-04 9.76921e-05 -2.08869e-04 9.66732e-05 -4.23355e-04 1.09659e-04 -8.95292e-04 1.29217e-03 5.26789e-03 3.06148e-03 1.87720e-03 2.88915e-03 3.75124e-04 -1.16059e-03
1.96802e-04 -7.97829e-05 7.01209e-05 -7.70249e-05 7.30194e-05 -1.03079e-04 7.44152e-05 -1.66686e-04 4.55129e-05 -3.26706e-04 -3.97063e-05 -5.63141e-04 2.67361e-04 -1.61637e-04 3.06148e-03 7.67028e-03 4.07323e-03 -1.17290e-06 -9.48926e-04 -1.95584e-03
-2.59956e-04 9.21879e-05 -7.91205e-05 7.07835e-05 -9.08891e-05 6.35424e-05 -1.40853e-04 2.36173e-05 -2.75987e-04 -8.93321e-05 -4.54432e-04 1.07953e-04 1.88566e-04 1.95778e-03 1.87720e-03 4.07323e-03 6.14864e-03 2.94340e-04 -2.36837e-03 7.69455e-04
3.12476e-04 -1.04692e-04 7.87568e-05 -8.56541e-05 6.07752e-05 -1.22834e-04 1.57347e-05 -2.41161e-04 -1.05580e-04 -3.93042e-04 5.58520e-05 2.96040e-04 1.76872e-03 2.23020e-03 2.88915e-03 -1.17290e-06 2.94340e-04 4.13384e-03 2.08564e-03 4.15291e-04
-3.59266e-04 1.12111e-04 -9.10927e-05 6.54113e-05 -1.10097e-04 1.69737e-05 -2.12781e-04 -1.04840e-04 -3.46599e-04 3.97780e-05 3.49037e-04 1.68430e-03 2.31075e-03 2.66745e-03 3.75124e-04 -9.48926e-04 -2.36837e-03 2.08564e-03 7.27850e-03 1.32973e-03
3.96639e-04 -1.23823e-04 8.05019e-05 -1.03222e-04 2.52615e-05 -1.87365e-04 -9.26365e-05 -3.04653e-04 4.19277e-05 3.81956e-04 1.62778e-03 2.31884e-03 2.54619e-03 4.63206e-04 -1.16059e-03 -1.95584e-03 7.69455e-04 4.15291e-04 1.32973e-03 4.46410e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_66-67.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.97056e-02 -1.36148e-02 7.19000e-03 -4.50721e-03 3.05247e-03 -2.15068e-03 1.54358e-03 -1.11180e-03 7.91167e-04 -5.45881e-04 3.54725e-04 -2.00321e-04 7.58243e-05 2.60887e-05 -1.12176e-04 1.83388e-04 -2.44515e-04 2.95304e-04 -3.40518e-04 3.76512e-04
-1.36148e-02 3.74724e-03 -1.44846e-03 9.30525e-04 -6.25106e-04 4.31795e-04 -3.00642e-04 2.06949e-04 -1.37453e-04 8.41876e-05 -4.28360e-05 9.41615e-06 1.72927e-05 -3.94542e-05 5.74522e-05 -7.32434e-05 8.53834e-05 -9.74048e-05 1.04797e-04 -1.15835e-04
7.19000e-03 -1.44846e-03 1.72271e-03 -2.33174e-04 2.11232e-04 -1.48333e-04 9.69998e-05 -5.81053e-05 2.78453e-05 -4.65730e-06 -1.38198e-05 2.84724e-05 -4.08789e-05 4.97521e-05 -5.92759e-05 6.40079e-05 -7.25852e-05 7.27532e-05 -8.41677e-05 7.50064e-05
-4.50721e-03 9.30525e-04 -2.33174e-04 1.45474e-03 1.74334e-04 -3.85476e-05 2.30231e-05 -2.66890e-05 3.33295e-05 -4.09532e-05 4.68233e-05 -5.31276e-05 5.65060e-05 -6.23267e-05 6.24543e-05 -6.98915e-05 6.47385e-05 -7.82667e-05 6.04581e-05 -9.44983e-05
3.05247e-03 -6.25106e-04 2.11232e-04 1.74334e-04 1.53578e-03 3.83680e-04 -1.62315e-04 1.08240e-04 -8.91698e-05 7.98176e-05 -7.69693e-05 7.33272e-05 -7.50472e-05 7.03805e-05 -7.66342e-05 6.62832e-05 -8.24029e-05 5.57650e-05 -1.00033e-04 2.42831e-05
-2.15068e-03 4.31795e-04 -1.48333e-04 -3.85476e-05 3.83680e-04 1.72460e-03 5.24440e-04 -2.39800e-04 1.60478e-04 -1.28123e-04 1.07844e-04 -1.00700e-04 8.85506e-05 -9.16891e-05 7.56474e-05 -9.29754e-05 5.79379e-05 -1.11034e-04 1.65360e-05 -1.68302e-04
1.54358e-03 -3.00642e-04 9.69998e-05 2.30231e-05 -1.62315e-04 5.24440e-04 1.95516e-03 6.36347e-04 -2.97578e-04 1.97327e-04 -1.57096e-04 1.26321e-04 -1.20456e-04 9.53933e-05 -1.11288e-04 6.74736e-05 -1.26900e-04 1.52213e-05 -1.90706e-04 -7.77857e-05
-1.11180e-03 2.06949e-04 -5.81053e-05 -2.66890e-05 1.08240e-04 -2.39800e-04 6.36347e-04 2.20394e-03 7.34064e-04 -3.46584e-04 2.25380e-04 -1.83037e-04 1.36615e-04 -1.43842e-04 8.81628e-05 -1.49819e-04 2.21435e-05 -2.15847e-04 -8.85901e-05 -2.60938e-04
7.91167e-04 -1.37453e-04 2.78453e-05 3.33295e-05 -8.91698e-05 1.60478e-04 -2.97578e-04 7.34064e-04 2.46079e-03 8.23368e-04 -3.92962e-04 2.45464e-04 -2.13123e-04 1.32326e-04 -1.87379e-04 4.16302e-05 -2.46806e-04 -8.91505e-05 -2.97627e-04 6.72791e-05
-5.45881e-04 8.41876e-05 -4.65730e-06 -4.09532e-05 7.98176e-05 -1.28123e-04 1.97327e-04 -3.46584e-04 8.23368e-04 2.71989e-03 9.04693e-04 -4.43852e-04 2.50653e-04 -2.64177e-04 8.72736e-05 -2.91986e-04 -7.45392e-05 -3.38497e-04 6.66444e-05 3.82886e-04
3.54725e-04 -4.28360e-05 -1.38198e-05 4.68233e-05 -7.69693e-05 1.07844e-04 -1.57096e-04 2.25380e-04 -3.92962e-04 9.04693e-04 2.97424e-03 9.70997e-04 -5.16205e-04 2.14082e-04 -3.78213e-04 -3.01475e-05 -3.92854e-04 8.20129e-05 3.55435e-04 1.48118e-03
-2.00321e-04 9.41615e-06 2.84724e-05 -5.31276e-05 7.33272e-05 -1.00700e-04 1.26321e-04 -1.83037e-04 2.45464e-04 -4.43852e-04 9.70997e-04 3.20680e-03 9.95051e-04 -6.52653e-04 1.03384e-04 -4.89600e-04 1.29285e-04 3.09603e-04 1.53331e-03 2.01777e-03
7.58243e-05 1.72927e-05 -4.08789e-05 5.65060e-05 -7.50472e-05 8.85506e-05 -1.20456e-04 1.36615e-04 -2.13123e-04 2.50653e-04 -5.16205e-04 9.95051e-04 3.37480e-03 9.44075e-04 -7.87138e-04 2.72230e-04 2.14684e-04 1.60991e-03 2.01085e-03 2.10874e-03
2.60887e-05 -3.94542e-05 4.97521e-05 -6.23267e-05 7.03805e-05 -9.16891e-05 9.53933e-05 -1.43842e-04 1.32326e-04 -2.64177e-04 2.14082e-04 -6.52653e-04 9.44075e-04 3.54447e-03 1.17398e-03 -9.86263e-05 1.77966e-03 1.93914e-03 2.21546e-03 2.12899e-04
-1.12176e-04 5.74522e-05 -5.92759e-05 6.24543e-05 -7.66342e-05 7.56474e-05 -1.11288e-04 8.81628e-05 -1.87379e-04 8.72736e-05 -3.78213e-04 1.03384e-04 -7.87138e-04 1.17398e-03 4.53950e-03 2.75108e-03 1.62275e-03 2.41253e-03 1.32074e-04 -1.08836e-03
1.83388e-04 -7.32434e-05 6.40079e-05 -6.98915e-05 6.62832e-05 -9.29754e-05 6.74736e-05 -1.49819e-04 4.16302e-05 -2.91986e-04 -3.01475e-05 -4.89600e-04 2.72230e-04 -9.86263e-05 2.75108e-03 6.57154e-03 3.45388e-03 -2.06612e-04 -9.00309e-04 -1.59473e-03
-2.44515e-04 8.53834e-05 -7.25852e-05 6.47385e-05 -8.24029e-05 5.79379e-05 -1.26900e-04 2.21435e-05 -2.46806e-04 -7.45392e-05 -3.92854e-04 1.29285e-04 2.14684e-04 1.77966e-03 1.62275e-03 3.45388e-03 5.04644e-03 1.92929e-04 -1.96434e-03 8.26079e-04
2.95304e-04 -9.74048e-05 7.27532e-05 -7.82667e-05 5.57650e-05 -1.11034e-04 1.52213e-05 -2.15847e-04 -8.91505e-05 -3.38497e-04 8.20129e-05 3.09603e-04 1.60991e-03 1.93914e-03 2.41253e-03 -2.06612e-04 1.92929e-04 3.59006e-03 1.98426e-03 2.66137e-04
-3.40518e-04 1.04797e-04 -8.41677e-05 6.04581e-05 -1.00033e-04 1.65360e-05 -1.90706e-04 -8.85901e-05 -2.97627e-04 6.66444e-05 3.55435e-04 1.53331e-03 2.01085e-03 2.21546e-03 1.32074e-04 -9.00309e-04 -1.96434e-03 1.98426e-03 6.12882e-03 1.01067e-03
3.76512e-04 -1.15835e-04 7.50064e-05 -9.44983e-05 2.42831e-05 -1.68302e-04 -7.77857e-05 -2.60938e-04 6.72791e-05 3.82886e-04 1.48118e-03 2.01777e-03 2.10874e-03 2.12899e-04 -1.08836e-03 -1.59473e-03 8.26079e-04 2.66137e-04 1.01067e-03 3.80420e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_67-68.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.78935e-02 -1.32008e-02 6.98367e-03 -4.38153e-03 2.96840e-03 -2.09161e-03 1.50098e-03 -1.08076e-03 7.68634e-04 -5.29819e-04 3.43718e-04 -1.93425e-04 7.22354e-05 2.69479e-05 -1.10649e-04 1.79941e-04 -2.39368e-04 2.88717e-04 -3.32631e-04 3.67576e-04
-1.32008e-02 3.55310e-03 -1.42334e-03 9.11700e-04 -6.13159e-04 4.24271e-04 -2.96115e-04 2.04564e-04 -1.36628e-04 8.45641e-05 -4.41315e-05 1.14656e-05 1.46636e-05 -3.63064e-05 5.39387e-05 -6.93187e-05 8.12750e-05 -9.28924e-05 1.00326e-04 -1.10770e-04
6.98367e-03 -1.42334e-03 1.56459e-03 -2.55219e-04 2.18161e-04 -1.53325e-04 1.01491e-04 -6.24581e-05 3.22464e-05 -9.08380e-06 -9.31658e-06 2.39393e-05 -3.62463e-05 4.51953e-05 -5.45099e-05 5.94786e-05 -6.76752e-05 6.83883e-05 -7.89106e-05 7.12186e-05
-4.38153e-03 9.11700e-04 -2.55219e-04 1.27052e-03 1.32530e-04 -2.14029e-05 1.11750e-05 -1.71910e-05 2.51942e-05 -3.35646e-05 4.00439e-05 -4.66412e-05 5.04755e-05 -5.62740e-05 5.69906e-05 -6.39811e-05 5.98903e-05 -7.20971e-05 5.67229e-05 -8.69617e-05
2.96840e-03 -6.13159e-04 2.18161e-04 1.32530e-04 1.31461e-03 3.28265e-04 -1.38786e-04 9.21702e-05 -7.65566e-05 6.93382e-05 -6.76251e-05 6.51014e-05 -6.71278e-05 6.34962e-05 -6.93209e-05 6.05718e-05 -7.49589e-05 5.17587e-05 -9.09341e-05 2.43290e-05
-2.09161e-03 4.24271e-04 -1.53325e-04 -2.14029e-05 3.28265e-04 1.46340e-03 4.57435e-04 -2.11224e-04 1.41171e-04 -1.13059e-04 9.56534e-05 -8.97060e-05 7.93808e-05 -8.23472e-05 6.85274e-05 -8.38860e-05 5.32681e-05 -1.00128e-04 1.70176e-05 -1.50319e-04
1.50098e-03 -2.96115e-04 1.01491e-04 1.11750e-05 -1.38786e-04 4.57435e-04 1.65284e-03 5.58598e-04 -2.64470e-04 1.75297e-04 -1.39776e-04 1.12850e-04 -1.07734e-04 8.58936e-05 -9.98922e-05 6.15124e-05 -1.13875e-04 1.56208e-05 -1.69715e-04 -6.36460e-05
-1.08076e-03 2.04564e-04 -6.24581e-05 -1.71910e-05 9.21702e-05 -2.11224e-04 5.58598e-04 1.86008e-03 6.46047e-04 -3.09086e-04 2.01026e-04 -1.63325e-04 1.22479e-04 -1.28684e-04 7.97993e-05 -1.34027e-04 2.16714e-05 -1.91705e-04 -7.31147e-05 -2.23417e-04
7.68634e-04 -1.36628e-04 3.22464e-05 2.51942e-05 -7.65566e-05 1.41171e-04 -2.64470e-04 6.46047e-04 2.07529e-03 7.25475e-04 -3.50909e-04 2.19404e-04 -1.90259e-04 1.19052e-04 -1.67298e-04 3.89735e-05 -2.18992e-04 -7.34502e-05 -2.55236e-04 8.07083e-05
-5.29819e-04 8.45641e-05 -9.08380e-06 -3.35646e-05 6.93382e-05 -1.13059e-04 1.75297e-04 -3.09086e-04 7.25475e-04 2.29296e-03 7.97549e-04 -3.96449e-04 2.24452e-04 -2.35573e-04 7.96013e-05 -2.59017e-04 -6.02776e-05 -2.90969e-04 8.11479e-05 3.63092e-04
3.43718e-04 -4.41315e-05 -9.31658e-06 4.00439e-05 -6.76251e-05 9.56534e-05 -1.39776e-04 2.01026e-04 -3.50909e-04 7.97549e-04 2.50671e-03 8.56188e-04 -4.60807e-04 1.92596e-04 -3.35664e-04 -2.06133e-05 -3.38876e-04 9.56423e-05 3.40018e-04 1.32157e-03
-1.93425e-04 1.14656e-05 2.39393e-05 -4.66412e-05 6.51014e-05 -8.97060e-05 1.12850e-04 -1.63325e-04 2.19404e-04 -3.96449e-04 8.56188e-04 2.70135e-03 8.77494e-04 -5.80912e-04 9.84720e-05 -4.24682e-04 1.38346e-04 3.00251e-04 1.36885e-03 1.73516e-03
7.22354e-05 1.46636e-05 -3.62463e-05 5.04755e-05 -6.71278e-05 7.93808e-05 -1.07734e-04 1.22479e-04 -1.90259e-04 2.24452e-04 -4.60807e-04 8.77494e-04 2.83984e-03 8.35759e-04 -6.90449e-04 2.66132e-04 2.16457e-04 1.43769e-03 1.72873e-03 1.74532e-03
2.69479e-05 -3.63064e-05 4.51953e-05 -5.62740e-05 6.34962e-05 -8.23472e-05 8.58936e-05 -1.28684e-04 1.19052e-04 -2.35573e-04 1.92596e-04 -5.80912e-04 8.35759e-04 2.98867e-03 1.05710e-03 -6.31973e-05 1.58937e-03 1.66469e-03 1.83884e-03 5.55670e-05
-1.10649e-04 5.39387e-05 -5.45099e-05 5.69906e-05 -6.93209e-05 6.85274e-05 -9.98922e-05 7.97993e-05 -1.67298e-04 7.96013e-05 -3.35664e-04 9.84720e-05 -6.90449e-04 1.05710e-03 3.87642e-03 2.44155e-03 1.38167e-03 2.01343e-03 -1.81010e-05 -9.78730e-04
1.79941e-04 -6.93187e-05 5.94786e-05 -6.39811e-05 6.05718e-05 -8.38860e-05 6.15124e-05 -1.34027e-04 3.89735e-05 -2.59017e-04 -2.06133e-05 -4.24682e-04 2.66132e-04 -6.31973e-05 2.44155e-03 5.58524e-03 2.92634e-03 -3.21936e-04 -8.11890e-04 -1.29931e-03
-2.39368e-04 8.12750e-05 -6.76752e-05 5.98903e-05 -7.49589e-05 5.32681e-05 -1.13875e-04 2.16714e-05 -2.18992e-04 -6.02776e-05 -3.38876e-04 1.38346e-04 2.16457e-04 1.58937e-03 1.38167e-03 2.92634e-03 4.13976e-03 1.46527e-04 -1.62962e-03 8.15816e-04
2.88717e-04 -9.28924e-05 6.83883e-05 -7.20971e-05 5.17587e-05 -1.00128e-04 1.56208e-05 -1.91705e-04 -7.34502e-05 -2.90969e-04 9.56423e-05 3.00251e-04 1.43769e-03 1.66469e-03 2.01343e-03 -3.21936e-04 1.46527e-04 3.08829e-03 1.83165e-03 1.44670e-04
-3.32631e-04 1.00326e-04 -7.89106e-05 5.67229e-05 -9.09341e-05 1.70176e-05 -1.69715e-04 -7.31147e-05 -2.55236e-04 8.11479e-05 3.40018e-04 1.36885e-03 1.72873e-03 1.83884e-03 -1.81010e-05 -8.11890e-04 -1.62962e-03 1.83165e-03 5.12433e-03 7.91966e-04
3.67576e-04 -1.10770e-04 7.12186e-05 -8.69617e-05 2.43290e-05 -1.50319e-04 -6.36460e-05 -2.23417e-04 8.07083e-05 3.63092e-04 1.32157e-03 1.73516e-03 1.74532e-03 5.55670e-05 -9.78730e-04 -1.29931e-03 8.15816e-04 1.44670e-04 7.91966e-04 3.22999e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_68-69.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.60177e-02 -1.27947e-02 6.78250e-03 -4.26070e-03 2.88934e-03 -2.03777e-03 1.46387e-03 -1.05547e-03 7.52112e-04 -5.20013e-04 3.39218e-04 -1.93215e-04 7.55518e-05 2.06838e-05 -1.01891e-04 1.69017e-04 -2.26587e-04 2.74354e-04 -3.16801e-04 3.50542e-04
-1.27947e-02 3.37845e-03 -1.40010e-03 8.94969e-04 -6.02975e-04 4.18323e-04 -2.93050e-04 2.03574e-04 -1.37167e-04 8.62885e-05 -4.67796e-05 1.48642e-05 1.06686e-05 -3.17720e-05 4.90335e-05 -6.39700e-05 7.57159e-05 -8.69166e-05 9.43550e-05 -1.04190e-04
6.78250e-03 -1.40010e-03 1.42562e-03 -2.75324e-04 2.25009e-04 -1.58451e-04 1.06216e-04 -6.71087e-05 3.69872e-05 -1.38890e-05 -4.40188e-06 1.89690e-05 -3.11505e-05 4.01402e-05 -4.92422e-05 5.43998e-05 -6.22147e-05 6.34297e-05 -7.30663e-05 6.67869e-05
-4.26070e-03 8.94969e-04 -2.75324e-04 1.10951e-03 9.44904e-05 -5.28047e-06 -9.33729e-08 -8.05303e-06 1.72781e-05 -2.63108e-05 3.33261e-05 -4.01740e-05 4.44109e-05 -5.01654e-05 5.14211e-05 -5.79661e-05 5.48685e-05 -6.57884e-05 5.27587e-05 -7.92610e-05
2.88934e-03 -6.02975e-04 2.25009e-04 9.44904e-05 1.12146e-03 2.77979e-04 -1.16903e-04 7.71410e-05 -6.46826e-05 5.94033e-05 -5.87136e-05 5.72078e-05 -5.94969e-05 5.68134e-05 -6.22174e-05 5.49662e-05 -6.76747e-05 4.77794e-05 -8.19720e-05 2.42677e-05
-2.03777e-03 4.18323e-04 -1.58451e-04 -5.28047e-06 2.77979e-04 1.23528e-03 3.96758e-04 -1.84796e-04 1.23263e-04 -9.90260e-05 8.42438e-05 -7.93766e-05 7.07266e-05 -7.35012e-05 6.17633e-05 -7.52097e-05 4.88290e-05 -8.96044e-05 1.75567e-05 -1.33098e-04
1.46387e-03 -2.93050e-04 1.06216e-04 -9.33729e-08 -1.16903e-04 3.96758e-04 1.38872e-03 4.88295e-04 -2.33954e-04 1.54967e-04 -1.23743e-04 1.00344e-04 -9.58785e-05 7.70377e-05 -8.91841e-05 5.59936e-05 -1.01464e-04 1.62315e-05 -1.49745e-04 -5.09873e-05
-1.05547e-03 2.03574e-04 -6.71087e-05 -8.05303e-06 7.71410e-05 -1.84796e-04 4.88295e-04 1.55959e-03 5.66549e-04 -2.74601e-04 1.78633e-04 -1.45144e-04 1.09451e-04 -1.14593e-04 7.21610e-05 -1.19125e-04 2.15949e-05 -1.68845e-04 -5.91042e-05 -1.91416e-04
7.52112e-04 -1.37167e-04 3.69872e-05 1.72781e-05 -6.46826e-05 1.23263e-04 -2.33954e-04 5.66549e-04 1.73837e-03 6.37137e-04 -3.12284e-04 1.95530e-04 -1.69175e-04 1.06985e-04 -1.48508e-04 3.69861e-05 -1.92766e-04 -5.91309e-05 -2.18873e-04 8.47333e-05
-5.20013e-04 8.62885e-05 -1.38890e-05 -2.63108e-05 5.94033e-05 -9.90260e-05 1.54967e-04 -2.74601e-04 6.37137e-04 1.91980e-03 7.00962e-04 -3.52902e-04 2.00622e-04 -2.09029e-04 7.31034e-05 -2.28079e-04 -4.71897e-05 -2.49985e-04 8.59274e-05 3.29616e-04
3.39218e-04 -4.67796e-05 -4.40188e-06 3.33261e-05 -5.87136e-05 8.42438e-05 -1.23743e-04 1.78633e-04 -3.12284e-04 7.00962e-04 2.09812e-03 7.52900e-04 -4.09723e-04 1.73531e-04 -2.95988e-04 -1.17731e-05 -2.92059e-04 9.94522e-05 3.09983e-04 1.15925e-03
-1.93215e-04 1.48642e-05 1.89690e-05 -4.01740e-05 5.72078e-05 -7.93766e-05 1.00344e-04 -1.45144e-04 1.95530e-04 -3.52902e-04 7.52900e-04 2.25998e-03 7.72284e-04 -5.14487e-04 9.41704e-05 -3.67930e-04 1.37870e-04 2.75327e-04 1.20150e-03 1.47752e-03
7.55518e-05 1.06686e-05 -3.11505e-05 4.44109e-05 -5.94969e-05 7.07266e-05 -9.58785e-05 1.09451e-04 -1.69175e-04 2.00622e-04 -4.09723e-04 7.72284e-04 2.37355e-03 7.38740e-04 -6.04610e-04 2.51742e-04 2.01378e-04 1.26285e-03 1.47117e-03 1.44713e-03
2.06838e-05 -3.17720e-05 4.01402e-05 -5.01654e-05 5.68134e-05 -7.35012e-05 7.70377e-05 -1.14593e-04 1.06985e-04 -2.09029e-04 1.73531e-04 -5.14487e-04 7.38740e-04 2.50158e-03 9.43330e-04 -4.76165e-05 1.39776e-03 1.41385e-03 1.52879e-03 -3.47637e-05
-1.01891e-04 4.90335e-05 -4.92422e-05 5.14211e-05 -6.22174e-05 6.17633e-05 -8.91841e-05 7.21610e-05 -1.48508e-04 7.31034e-05 -2.95988e-04 9.41704e-05 -6.04610e-04 9.43330e-04 3.27863e-03 2.14285e-03 1.16127e-03 1.68300e-03 -1.01482e-04 -8.54328e-04
1.69017e-04 -6.39700e-05 5.43998e-05 -5.79661e-05 5.49662e-05 -7.52097e-05 5.59936e-05 -1.19125e-04 3.69861e-05 -2.28079e-04 -1.17731e-05 -3.67930e-04 2.51742e-04 -4.76165e-05 2.14285e-03 4.71041e-03 2.48075e-03 -3.73118e-04 -7.06568e-04 -1.06290e-03
-2.26587e-04 7.57159e-05 -6.22147e-05 5.48685e-05 -6.76747e-05 4.88290e-05 -1.01464e-04 2.15949e-05 -1.92766e-04 -4.71897e-05 -2.92059e-04 1.37870e-04 2.01378e-04 1.39776e-03 1.16127e-03 2.48075e-03 3.39377e-03 1.31056e-04 -1.35728e-03 7.65311e-04
2.74354e-04 -8.69166e-05 6.34297e-05 -6.57884e-05 4.77794e-05 -8.96044e-05 1.62315e-05 -1.68845e-04 -5.91309e-05 -2.49985e-04 9.94522e-05 2.75327e-04 1.26285e-03 1.41385e-03 1.68300e-03 -3.73118e-04 1.31056e-04 2.62610e-03 1.65337e-03 5.43084e-05
-3.16801e-04 9.43550e-05 -7.30663e-05 5.27587e-05 -8.19720e-05 1.75567e-05 -1.49745e-04 -5.91042e-05 -2.18873e-04 8.59274e-05 3.09983e-04 1.20150e-03 1.47117e-03 1.52879e-03 -1.01482e-04 -7.06568e-04 -1.35728e-03 1.65337e-03 4.25861e-03 6.43720e-04
3.50542e-04 -1.04190e-04 6.67869e-05 -7.92610e-05 2.42677e-05 -1.33098e-04 -5.09873e-05 -1.91416e-04 8.47333e-05 3.29616e-04 1.15925e-03 1.47752e-03 1.44713e-03 -3.47637e-05 -8.54328e-04 -1.06290e-03 7.65311e-04 5.43084e-05 6.43720e-04 2.72294e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_69-70.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.40806e-02 -1.23941e-02 6.58385e-03 -4.14194e-03 2.81229e-03 -1.98599e-03 1.42889e-03 -1.03237e-03 7.37852e-04 -5.12540e-04 3.37084e-04 -1.95477e-04 8.13484e-05 1.18909e-05 -9.05209e-05 1.55502e-04 -2.11137e-04 2.57285e-04 -2.98226e-04 3.30749e-04
-1.23941e-02 3.22086e-03 -1.37791e-03 8.79515e-04 -5.93756e-04 4.13145e-04 -2.90630e-04 2.03139e-04 -1.38201e-04 8.84646e-05 -4.98421e-05 1.86659e-05 6.29656e-06 -2.68740e-05 4.37591e-05 -5.82782e-05 6.98000e-05 -8.05953e-05 8.80234e-05 -9.72720e-05
6.58385e-03 -1.37791e-03 1.30361e-03 -2.93192e-04 2.31360e-04 -1.63297e-04 1.10759e-04 -7.16326e-05 4.16321e-05 -1.86264e-05 4.58341e-07 1.40291e-05 -2.60804e-05 3.50902e-05 -4.39763e-05 4.93014e-05 -5.67441e-05 5.84187e-05 -6.72060e-05 6.22648e-05
-4.14194e-03 8.79515e-04 -2.93192e-04 9.69298e-04 6.02541e-05 9.59385e-06 -1.05468e-05 4.85122e-07 9.82819e-06 -1.94445e-05 2.69324e-05 -3.39895e-05 3.85851e-05 -4.42852e-05 4.60235e-05 -5.21485e-05 4.99641e-05 -5.96616e-05 4.88461e-05 -7.17737e-05
2.81229e-03 -5.93756e-04 2.31360e-04 6.02541e-05 9.53577e-04 2.32683e-04 -9.67722e-05 6.32772e-05 -5.36801e-05 5.01513e-05 -5.03821e-05 4.97902e-05 -5.23086e-05 5.04860e-05 -5.54844e-05 4.96203e-05 -6.07377e-05 4.39557e-05 -7.33936e-05 2.41499e-05
-1.98599e-03 4.13145e-04 -1.63297e-04 9.59385e-06 2.32683e-04 1.03706e-03 3.42123e-04 -1.60532e-04 1.06797e-04 -8.60809e-05 7.36781e-05 -6.97803e-05 6.26544e-05 -6.52329e-05 5.54140e-05 -6.70515e-05 4.46519e-05 -7.96319e-05 1.80835e-05 -1.16925e-04
1.42889e-03 -2.90630e-04 1.10759e-04 -1.05468e-05 -9.67722e-05 3.42123e-04 1.15923e-03 4.25030e-04 -2.05977e-04 1.36314e-04 -1.08996e-04 8.88040e-05 -8.49072e-05 6.88227e-05 -7.92048e-05 5.08801e-05 -8.97883e-05 1.68967e-05 -1.31051e-04 -3.98999e-05
-1.03237e-03 2.03139e-04 -7.16326e-05 4.85122e-07 6.32772e-05 -1.60532e-04 4.25030e-04 1.29847e-03 4.95046e-04 -2.43017e-04 1.58123e-04 -1.28447e-04 9.74722e-05 -1.01561e-04 6.51511e-05 -1.05190e-04 2.16903e-05 -1.47499e-04 -4.67321e-05 -1.64323e-04
7.37852e-04 -1.38201e-04 4.16321e-05 9.82819e-06 -5.36801e-05 1.06797e-04 -2.05977e-04 4.95046e-04 1.44556e-03 5.57722e-04 -2.76928e-04 1.73704e-04 -1.49807e-04 9.59774e-05 -1.31046e-04 3.53872e-05 -1.68342e-04 -4.64335e-05 -1.87889e-04 8.17417e-05
-5.12540e-04 8.84646e-05 -1.86264e-05 -1.94445e-05 5.01513e-05 -8.60809e-05 1.36314e-04 -2.43017e-04 5.57722e-04 1.59549e-03 6.14187e-04 -3.13025e-04 1.78935e-04 -1.84531e-04 6.74403e-05 -1.99363e-04 -3.55763e-05 -2.14860e-04 8.34051e-05 2.87903e-04
3.37084e-04 -4.98421e-05 4.58341e-07 2.69324e-05 -5.03821e-05 7.36781e-05 -1.08996e-04 1.58123e-04 -2.76928e-04 6.14187e-04 1.74310e-03 6.60241e-04 -3.62816e-04 1.56465e-04 -2.59327e-04 -3.98808e-06 -2.51683e-04 9.58823e-05 2.70978e-04 1.00088e-03
-1.95477e-04 1.86659e-05 1.40291e-05 -3.39895e-05 4.97902e-05 -6.97803e-05 8.88040e-05 -1.28447e-04 1.73704e-04 -3.13025e-04 6.60241e-04 1.87677e-03 6.78279e-04 -4.53391e-04 9.00263e-05 -3.18563e-04 1.30290e-04 2.40642e-04 1.03813e-03 1.24737e-03
8.13484e-05 6.29656e-06 -2.60804e-05 3.85851e-05 -5.23086e-05 6.26544e-05 -8.49072e-05 9.74722e-05 -1.49807e-04 1.78935e-04 -3.62816e-04 6.78279e-04 1.96937e-03 6.51790e-04 -5.28701e-04 2.31434e-04 1.75407e-04 1.09236e-03 1.24088e-03 1.20462e-03
1.18909e-05 -2.68740e-05 3.50902e-05 -4.42852e-05 5.04860e-05 -6.52329e-05 6.88227e-05 -1.01561e-04 9.59774e-05 -1.84531e-04 1.56465e-04 -4.53391e-04 6.51790e-04 2.07710e-03 8.34216e-04 -4.57190e-05 1.21183e-03 1.18952e-03 1.27570e-03 -7.73510e-05
-9.05209e-05 4.37591e-05 -4.39763e-05 4.60235e-05 -5.54844e-05 5.54140e-05 -7.92048e-05 6.51511e-05 -1.31046e-04 6.74403e-05 -2.59327e-04 9.00263e-05 -5.28701e-04 8.34216e-04 2.74475e-03 1.86116e-03 9.64657e-04 1.41150e-03 -1.37408e-04 -7.28554e-04
1.55502e-04 -5.82782e-05 4.93014e-05 -5.21485e-05 4.96203e-05 -6.70515e-05 5.08801e-05 -1.05190e-04 3.53872e-05 -1.99363e-04 -3.98808e-06 -3.18563e-04 2.31434e-04 -4.57190e-05 1.86116e-03 3.94216e-03 2.10643e-03 -3.79416e-04 -5.97959e-04 -8.76727e-04
-2.11137e-04 6.98000e-05 -5.67441e-05 4.99641e-05 -6.07377e-05 4.46519e-05 -8.97883e-05 2.16903e-05 -1.68342e-04 -3.55763e-05 -2.51683e-04 1.30290e-04 1.75407e-04 1.21183e-03 9.64657e-04 2.10643e-03 2.78066e-03 1.31852e-04 -1.13835e-03 6.92036e-04
2.57285e-04 -8.05953e-05 5.84187e-05 -5.96616e-05 4.39557e-05 -7.96319e-05 1.68967e-05 -1.47499e-04 -4.64335e-05 -2.14860e-04 9.58823e-05 2.40642e-04 1.09236e-03 1.18952e-03 1.41150e-03 -3.79416e-04 1.31852e-04 2.20344e-03 1.46588e-03 -6.65057e-06
-2.98226e-04 8.80234e-05 -6.72060e-05 4.88461e-05 -7.33936e-05 1.80835e-05 -1.31051e-04 -4.67321e-05 -1.87889e-04 8.34051e-05 2.70978e-04 1.03813e-03 1.24088e-03 1.27570e-03 -1.37408e-04 -5.97959e-04 -1.13835e-03 1.46588e-03 3.52044e-03 5.44366e-04
3.30749e-04 -9.72720e-05 6.22648e-05 -7.17737e-05 2.41499e-05 -1.16925e-04 -3.98999e-05 -1.64323e-04 8.17417e-05 2.87903e-04 1.00088e-03 1.24737e-03 1.20462e-03 -7.73510e-05 -7.28554e-04 -8.76727e-04 6.92036e-04 -6.65057e-06 5.44366e-04 2.27285e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_7-8.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.26213e-02 -2.98027e-03 2.73765e-03 -2.33871e-03 1.95678e-03 -1.62461e-03 1.34454e-03 -1.11069e-03 9.15579e-04 -7.52230e-04 6.14730e-04 -4.98260e-04 3.98941e-04 -3.13700e-04 2.40076e-04 -1.76123e-04 1.20236e-04 -7.11683e-05 2.78593e-05 1.05040e-05
-2.98027e-03 1.30440e-02 -4.79129e-04 8.70925e-04 -8.34896e-04 7.24921e-04 -6.06340e-04 4.96536e-04 -3.99815e-04 3.16224e-04 -2.44490e-04 1.82956e-04 -1.30114e-04 8.45298e-05 -4.51250e-05 1.08071e-05 1.90776e-05 -4.53739e-05 6.84057e-05 -8.88851e-05
2.73765e-03 -4.79129e-04 1.69360e-02 8.80858e-04 -2.86444e-05 -1.48168e-04 1.75310e-04 -1.55161e-04 1.19659e-04 -8.08086e-05 4.32401e-05 -8.82803e-06 -2.20908e-05 4.93510e-05 -7.35071e-05 9.45329e-05 -1.13259e-04 1.29425e-04 -1.44011e-04 1.56472e-04
-2.33871e-03 8.70925e-04 8.80858e-04 2.10847e-02 2.01407e-03 -7.37973e-04 3.79718e-04 -2.42213e-04 1.85970e-04 -1.65104e-04 1.60542e-04 -1.63873e-04 1.70490e-04 -1.78743e-04 1.86867e-04 -1.95163e-04 2.02298e-04 -2.09489e-04 2.15144e-04 -2.21086e-04
1.95678e-03 -8.34896e-04 -2.86444e-05 2.01407e-03 2.54071e-02 2.99020e-03 -1.31754e-03 8.00189e-04 -5.70538e-04 4.52510e-04 -3.87087e-04 3.48544e-04 -3.25450e-04 3.10494e-04 -3.01442e-04 2.94644e-04 -2.90935e-04 2.87113e-04 -2.85649e-04 2.82875e-04
-1.62461e-03 7.24921e-04 -1.48168e-04 -7.37973e-04 2.99020e-03 2.98528e-02 3.85795e-03 -1.80805e-03 1.14691e-03 -8.37427e-04 6.67350e-04 -5.65371e-04 4.99129e-04 -4.54993e-04 4.22601e-04 -4.00053e-04 3.81134e-04 -3.68238e-04 3.55381e-04 -3.47505e-04
1.34454e-03 -6.06340e-04 1.75310e-04 3.79718e-04 -1.31754e-03 3.85795e-03 3.43827e-02 4.65242e-03 -2.23829e-03 1.44347e-03 -1.06237e-03 8.46613e-04 -7.13503e-04 6.23640e-04 -5.62225e-04 5.15072e-04 -4.81779e-04 4.52512e-04 -4.32605e-04 4.11711e-04
-1.11069e-03 4.96536e-04 -1.55161e-04 -2.42213e-04 8.00189e-04 -1.80805e-03 4.65242e-03 3.89693e-02 5.39752e-03 -2.62782e-03 1.70587e-03 -1.25868e-03 1.00133e-03 -8.40841e-04 7.29945e-04 -6.53954e-04 5.93688e-04 -5.51777e-04 5.13004e-04 -4.88022e-04
9.15579e-04 -3.99815e-04 1.19659e-04 1.85970e-04 -5.70538e-04 1.14691e-03 -2.23829e-03 5.39752e-03 4.35940e-02 6.10916e-03 -2.98970e-03 1.94480e-03 -1.43534e-03 1.13895e-03 -9.53779e-04 8.23416e-04 -7.34950e-04 6.62298e-04 -6.13689e-04 5.65531e-04
-7.52230e-04 3.16224e-04 -8.08086e-05 -1.65104e-04 4.52510e-04 -8.37427e-04 1.44347e-03 -2.62782e-03 6.10916e-03 4.82444e-02 6.79785e-03 -3.33263e-03 2.16740e-03 -1.59839e-03 1.26451e-03 -1.05675e-03 9.07577e-04 -8.08559e-04 7.23530e-04 -6.70228e-04
6.14730e-04 -2.44490e-04 4.32401e-05 1.60542e-04 -3.87087e-04 6.67350e-04 -1.06237e-03 1.70587e-03 -2.98970e-03 6.79785e-03 5.29124e-02 7.47057e-03 -3.66245e-03 2.37847e-03 -1.75204e-03 1.38128e-03 -1.15288e-03 9.84822e-04 -8.77286e-04 7.79007e-04
-4.98260e-04 1.82956e-04 -8.82803e-06 -1.63873e-04 3.48544e-04 -5.65371e-04 8.46613e-04 -1.25868e-03 1.94480e-03 -3.33263e-03 7.47057e-03 5.75924e-02 8.13200e-03 -3.98322e-03 2.58109e-03 -1.89923e-03 1.49148e-03 -1.24451e-03 1.05661e-03 -9.42987e-04
3.98941e-04 -1.30114e-04 -2.20908e-05 1.70490e-04 -3.25450e-04 4.99129e-04 -7.13503e-04 1.00133e-03 -1.43534e-03 2.16740e-03 -3.66245e-03 8.13200e-03 6.22807e-02 8.78516e-03 -4.29776e-03 2.77738e-03 -2.04219e-03 1.59644e-03 -1.33338e-03 1.12375e-03
-3.13700e-04 8.45298e-05 4.93510e-05 -1.78743e-04 3.10494e-04 -4.54993e-04 6.23640e-04 -8.40841e-04 1.13895e-03 -1.59839e-03 2.37847e-03 -3.98322e-03 8.78516e-03 6.69747e-02 9.43209e-03 -4.60824e-03 2.96859e-03 -2.18261e-03 1.69690e-03 -1.42106e-03
2.40076e-04 -4.51250e-05 -7.35071e-05 1.86867e-04 -3.01442e-04 4.22601e-04 -5.62225e-04 7.29945e-04 -9.53779e-04 1.26451e-03 -1.75204e-03 2.58109e-03 -4.29776e-03 9.43209e-03 7.16721e-02 1.00740e-02 -4.91631e-03 3.15540e-03 -2.32197e-03 1.79310e-03
-1.76123e-04 1.08071e-05 9.45329e-05 -1.95163e-04 2.94644e-04 -4.00053e-04 5.15072e-04 -6.53954e-04 8.23416e-04 -1.05675e-03 1.38128e-03 -1.89923e-03 2.77738e-03 -4.60824e-03 1.00740e-02 7.63716e-02 1.07116e-02 -5.22343e-03 3.33800e-03 -2.46174e-03
1.20236e-04 1.90776e-05 -1.13259e-04 2.02298e-04 -2.90935e-04 3.81134e-04 -4.81779e-04 5.93688e-04 -7.34950e-04 9.07577e-04 -1.15288e-03 1.49148e-03 -2.04219e-03 2.96859e-03 -4.91631e-03 1.07116e-02 8.10717e-02 1.13450e-02 -5.53103e-03 3.51605e-03
-7.11683e-05 -4.53739e-05 1.29425e-04 -2.09489e-04 2.87113e-04 -3.68238e-04 4.52512e-04 -5.51777e-04 6.62298e-04 -8.08559e-04 9.84822e-04 -1.24451e-03 1.59644e-03 -2.18261e-03 3.15540e-03 -5.22343e-03 1.13450e-02 8.57711e-02 1.19738e-02 -5.84069e-03
2.78593e-05 6.84057e-05 -1.44011e-04 2.15144e-04 -2.85649e-04 3.55381e-04 -4.32605e-04 5.13004e-04 -6.13689e-04 7.23530e-04 -8.77286e-04 1.05661e-03 -1.33338e-03 1.69690e-03 -2.32197e-03 3.33800e-03 -5.53103e-03 1.19738e-02 9.04681e-02 1.25972e-02
1.05040e-05 -8.88851e-05 1.56472e-04 -2.21086e-04 2.82875e-04 -3.47505e-04 4.11711e-04 -4.88022e-04 5.65531e-04 -6.70228e-04 7.79007e-04 -9.42987e-04 1.12375e-03 -1.42106e-03 1.79310e-03 -2.46174e-03 3.51605e-03 -5.84069e-03 1.25972e-02 9.51609e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_70-71.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.20862e-02 -1.19974e-02 6.38634e-03 -4.02382e-03 2.73572e-03 -1.93464e-03 1.39432e-03 -1.00966e-03 7.23957e-04 -5.05416e-04 3.35257e-04 -1.98000e-04 8.74443e-05 2.87179e-06 -7.89041e-05 1.41763e-04 -1.95497e-04 2.40034e-04 -2.79472e-04 3.10823e-04
-1.19974e-02 3.07848e-03 -1.35631e-03 8.64864e-04 -5.85051e-04 4.08292e-04 -2.88402e-04 2.02799e-04 -1.39253e-04 9.06004e-05 -5.28138e-05 2.23332e-05 2.07524e-06 -2.21671e-05 3.86835e-05 -5.28107e-05 6.41195e-05 -7.45315e-05 8.19403e-05 -9.06471e-05
6.38634e-03 -1.35631e-03 1.19676e-03 -3.08719e-04 2.36981e-04 -1.67620e-04 1.14872e-04 -7.57738e-05 4.59141e-05 -2.30188e-05 4.97837e-06 9.42386e-06 -2.13371e-05 3.03614e-05 -3.90378e-05 4.45080e-05 -5.16062e-05 5.36971e-05 -6.16920e-05 5.79959e-05
-4.02382e-03 8.64864e-04 -3.08719e-04 8.47774e-04 2.97611e-05 2.30867e-05 -2.00324e-05 8.25909e-06 3.02054e-06 -1.31511e-05 2.10566e-05 -2.82954e-05 3.32046e-05 -3.88531e-05 4.10213e-05 -4.67591e-05 4.54081e-05 -5.39730e-05 4.52065e-05 -6.48025e-05
2.73572e-03 -5.85051e-04 2.36981e-04 2.97611e-05 8.08462e-04 1.92204e-04 -7.84684e-05 5.06812e-05 -4.36680e-05 4.17134e-05 -4.27718e-05 4.30017e-05 -4.57200e-05 4.46771e-05 -4.92987e-05 4.46999e-05 -5.43487e-05 4.04420e-05 -6.54539e-05 2.40723e-05
-1.93464e-03 4.08292e-04 -1.67620e-04 2.30867e-05 1.92204e-04 8.65857e-04 2.93268e-04 -1.38466e-04 9.18420e-05 -7.43125e-05 6.40581e-05 -6.10350e-05 5.52834e-05 -5.76793e-05 4.96067e-05 -5.95745e-05 4.08469e-05 -7.04398e-05 1.86346e-05 -1.02104e-04
1.39432e-03 -2.88402e-04 1.14872e-04 -2.00324e-05 -7.84684e-05 2.93268e-04 9.61037e-04 3.68458e-04 -1.80541e-04 1.19383e-04 -9.56023e-05 7.83104e-05 -7.49204e-05 6.13426e-05 -7.00914e-05 4.62460e-05 -7.90572e-05 1.76082e-05 -1.13935e-04 -3.02390e-05
-1.00966e-03 2.02799e-04 -7.57738e-05 8.25909e-06 5.06812e-05 -1.38466e-04 3.68458e-04 1.07297e-03 4.31117e-04 -2.14311e-04 1.39516e-04 -1.13292e-04 8.65967e-05 -8.96962e-05 5.88144e-05 -9.24169e-05 2.19122e-05 -1.27972e-04 -3.58952e-05 -1.41565e-04
7.23957e-04 -1.39253e-04 4.59141e-05 3.02054e-06 -4.36680e-05 9.18420e-05 -1.80541e-04 4.31117e-04 1.19269e-03 4.86736e-04 -2.44800e-04 1.53923e-04 -1.32217e-04 8.60367e-05 -1.15085e-04 3.40955e-05 -1.46020e-04 -3.52915e-05 -1.61682e-04 7.41830e-05
-5.05416e-04 9.06004e-05 -2.30188e-05 -1.31511e-05 4.17134e-05 -7.43125e-05 1.19383e-04 -2.14311e-04 4.86736e-04 1.31544e-03 5.36653e-04 -2.76779e-04 1.59334e-04 -1.62208e-04 6.24884e-05 -1.73152e-04 -2.54061e-05 -1.84964e-04 7.60880e-05 2.42345e-04
3.35257e-04 -5.28138e-05 4.97837e-06 2.10566e-05 -4.27718e-05 6.40581e-05 -9.56023e-05 1.39516e-04 -2.44800e-04 5.36653e-04 1.43657e-03 5.77534e-04 -3.20104e-04 1.41201e-04 -2.25927e-04 2.72758e-06 -2.17083e-04 8.74763e-05 2.27563e-04 8.51432e-04
-1.98000e-04 2.23332e-05 9.42386e-06 -2.82954e-05 4.30017e-05 -6.10350e-05 7.83104e-05 -1.13292e-04 1.53923e-04 -2.76779e-04 5.77534e-04 1.54615e-03 5.94608e-04 -3.97758e-04 8.59482e-05 -2.75865e-04 1.18155e-04 2.00900e-04 8.83880e-04 1.04473e-03
8.74443e-05 2.07524e-06 -2.13371e-05 3.32046e-05 -4.57200e-05 5.52834e-05 -7.49204e-05 8.65967e-05 -1.32217e-04 1.59334e-04 -3.20104e-04 5.94608e-04 1.62115e-03 5.74091e-04 -4.61874e-04 2.07712e-04 1.43380e-04 9.31463e-04 1.03802e-03 1.00829e-03
2.87179e-06 -2.21671e-05 3.03614e-05 -3.88531e-05 4.46771e-05 -5.76793e-05 6.13426e-05 -8.96962e-05 8.60367e-05 -1.62208e-04 1.41201e-04 -3.97758e-04 5.74091e-04 1.70957e-03 7.31504e-04 -5.24877e-05 1.03680e-03 9.91983e-04 1.06998e-03 -8.79006e-05
-7.89041e-05 3.86835e-05 -3.90378e-05 4.10213e-05 -4.92987e-05 4.96067e-05 -7.00914e-05 5.88144e-05 -1.15085e-04 6.24884e-05 -2.25927e-04 8.59482e-05 -4.61874e-04 7.31504e-04 2.27288e-03 1.60092e-03 7.92317e-04 1.18925e-03 -1.41659e-04 -6.09017e-04
1.41763e-04 -5.28107e-05 4.45080e-05 -4.67591e-05 4.46999e-05 -5.95745e-05 4.62460e-05 -9.24169e-05 3.40955e-05 -1.73152e-04 2.72758e-06 -2.75865e-04 2.07712e-04 -5.24877e-05 1.60092e-03 3.27359e-03 1.79278e-03 -3.56533e-04 -4.93837e-04 -7.31416e-04
-1.95497e-04 6.41195e-05 -5.16062e-05 4.54081e-05 -5.43487e-05 4.08469e-05 -7.90572e-05 2.19122e-05 -1.46020e-04 -2.54061e-05 -2.17083e-04 1.18155e-04 1.43380e-04 1.03680e-03 7.92317e-04 1.79278e-03 2.27685e-03 1.40167e-04 -9.63303e-04 6.08480e-04
2.40034e-04 -7.45315e-05 5.36971e-05 -5.39730e-05 4.04420e-05 -7.04398e-05 1.76082e-05 -1.27972e-04 -3.52915e-05 -1.84964e-04 8.74763e-05 2.00900e-04 9.31463e-04 9.91983e-04 1.18925e-03 -3.56533e-04 1.40167e-04 1.82156e-03 1.28073e-03 -4.33621e-05
-2.79472e-04 8.19403e-05 -6.16920e-05 4.52065e-05 -6.54539e-05 1.86346e-05 -1.13935e-04 -3.58952e-05 -1.61682e-04 7.60880e-05 2.27563e-04 8.83880e-04 1.03802e-03 1.06998e-03 -1.41659e-04 -4.93837e-04 -9.63303e-04 1.28073e-03 2.89590e-03 4.77973e-04
3.10823e-04 -9.06471e-05 5.79959e-05 -6.48025e-05 2.40723e-05 -1.02104e-04 -3.02390e-05 -1.41565e-04 7.41830e-05 2.42345e-04 8.51432e-04 1.04473e-03 1.00829e-03 -8.79006e-05 -6.09017e-04 -7.31416e-04 6.08480e-04 -4.33621e-05 4.77973e-04 1.87433e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_71-72.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.00417e-02 -1.16052e-02 6.19086e-03 -3.90745e-03 2.66093e-03 -1.88514e-03 1.36168e-03 -9.88966e-04 7.12155e-04 -5.00456e-04 3.35684e-04 -2.02830e-04 9.58841e-05 -8.58528e-06 -6.48817e-05 1.25505e-04 -1.77318e-04 2.20228e-04 -2.58125e-04 2.88259e-04
-1.16052e-02 2.95028e-03 -1.33559e-03 8.51296e-04 -5.77188e-04 4.04128e-04 -2.86759e-04 2.02971e-04 -1.40772e-04 9.31686e-05 -5.62007e-05 2.63963e-05 -2.52763e-06 -1.70786e-05 3.32445e-05 -4.69726e-05 5.80647e-05 -6.81108e-05 7.54769e-05 -8.36698e-05
6.19086e-03 -1.33559e-03 1.10391e-03 -3.22325e-04 2.42155e-04 -1.71702e-04 1.18834e-04 -7.98167e-05 5.01280e-05 -2.73677e-05 9.47434e-06 4.82660e-06 -1.65955e-05 2.56079e-05 -3.40880e-05 3.96634e-05 -4.64403e-05 4.88961e-05 -5.61602e-05 5.35837e-05
-3.90745e-03 8.51296e-04 -3.22325e-04 7.43372e-04 2.53364e-06 3.54728e-05 -2.88036e-05 1.55113e-05 -3.38536e-06 -7.19080e-06 1.54541e-05 -2.28438e-05 2.80236e-05 -3.36131e-05 3.61623e-05 -4.15394e-05 4.09311e-05 -4.84672e-05 4.15510e-05 -5.81083e-05
2.66093e-03 -5.77188e-04 2.42155e-04 2.53364e-06 6.84120e-04 1.56016e-04 -6.17215e-05 3.91128e-05 -3.44211e-05 3.38735e-05 -3.56685e-05 3.66297e-05 -3.95241e-05 3.91720e-05 -4.34554e-05 3.99851e-05 -4.83054e-05 3.69979e-05 -5.79832e-05 2.37398e-05
-1.88514e-03 4.04128e-04 -1.71702e-04 3.54728e-05 1.56016e-04 7.19229e-04 2.49617e-04 -1.18328e-04 7.81628e-05 -6.35058e-05 5.51788e-05 -5.29428e-05 4.84216e-05 -5.06520e-05 4.41484e-05 -5.26053e-05 3.71957e-05 -6.18964e-05 1.89332e-05 -8.85275e-05
1.36168e-03 -2.86759e-04 1.18834e-04 -2.88036e-05 -6.17215e-05 2.49617e-04 7.91293e-04 3.17951e-04 -1.57370e-04 1.03938e-04 -8.33515e-05 6.86644e-05 -6.57350e-05 5.44068e-05 -6.16845e-05 4.18825e-05 -6.91605e-05 1.80920e-05 -9.83260e-05 -2.20956e-05
-9.88966e-04 2.02971e-04 -7.98167e-05 1.55113e-05 3.91128e-05 -1.18328e-04 3.17951e-04 8.79812e-04 3.74081e-04 -1.88198e-04 1.22573e-04 -9.94717e-05 7.66231e-05 -7.88318e-05 5.29409e-05 -8.07021e-05 2.19811e-05 -1.10213e-04 -2.66850e-05 -1.22257e-04
7.12155e-04 -1.40772e-04 5.01280e-05 -3.38536e-06 -3.44211e-05 7.81628e-05 -1.57370e-04 3.74081e-04 9.76059e-04 4.23437e-04 -2.15608e-04 1.35932e-04 -1.16211e-04 7.69297e-05 -1.00515e-04 3.28185e-05 -1.25759e-04 -2.58037e-05 -1.39350e-04 6.39698e-05
-5.00456e-04 9.31686e-05 -2.73677e-05 -7.19080e-06 3.38735e-05 -6.35058e-05 1.03938e-04 -1.88198e-04 4.23437e-04 1.07549e-03 4.67552e-04 -2.43874e-04 1.41527e-04 -1.41918e-04 5.79272e-05 -1.49399e-04 -1.67939e-05 -1.59373e-04 6.59604e-05 1.96687e-04
3.35684e-04 -5.62007e-05 9.47434e-06 1.54541e-05 -3.56685e-05 5.51788e-05 -8.33515e-05 1.22573e-04 -2.15608e-04 4.67552e-04 1.17396e-03 5.03880e-04 -2.81342e-04 1.27350e-04 -1.95707e-04 8.22738e-06 -1.87303e-04 7.62640e-05 1.83622e-04 7.13999e-04
-2.02830e-04 2.63963e-05 4.82660e-06 -2.28438e-05 3.66297e-05 -5.29428e-05 6.86644e-05 -9.94717e-05 1.35932e-04 -2.43874e-04 5.03880e-04 1.26304e-03 5.20220e-04 -3.47395e-04 8.17171e-05 -2.38825e-04 1.03508e-04 1.60106e-04 7.41948e-04 8.68426e-04
9.58841e-05 -2.52763e-06 -1.65955e-05 2.80236e-05 -3.95241e-05 4.84216e-05 -6.57350e-05 7.66231e-05 -1.16211e-04 1.41527e-04 -2.81342e-04 5.20220e-04 1.32333e-03 5.04708e-04 -4.02990e-04 1.82567e-04 1.09420e-04 7.83418e-04 8.61498e-04 8.48896e-04
-8.58528e-06 -1.70786e-05 2.56079e-05 -3.36131e-05 3.91720e-05 -5.06520e-05 5.44068e-05 -7.88318e-05 7.69297e-05 -1.41918e-04 1.27350e-04 -3.47395e-04 5.04708e-04 1.39398e-03 6.36432e-04 -6.36234e-05 8.75946e-04 8.20233e-04 9.02308e-04 -7.84347e-05
-6.48817e-05 3.32445e-05 -3.40880e-05 3.61623e-05 -4.34554e-05 4.41484e-05 -6.16845e-05 5.29409e-05 -1.00515e-04 5.79272e-05 -1.95707e-04 8.17171e-05 -4.02990e-04 6.36432e-04 1.86075e-03 1.36459e-03 6.43401e-04 1.00679e-03 -1.26312e-04 -4.99823e-04
1.25505e-04 -4.69726e-05 3.96634e-05 -4.15394e-05 3.99851e-05 -5.26053e-05 4.18825e-05 -8.07021e-05 3.28185e-05 -1.49399e-04 8.22738e-06 -2.38825e-04 1.82567e-04 -6.36234e-05 1.36459e-03 2.69683e-03 1.52948e-03 -3.16462e-04 -3.98455e-04 -6.17702e-04
-1.77318e-04 5.80647e-05 -4.64403e-05 4.09311e-05 -4.83054e-05 3.71957e-05 -6.91605e-05 2.19811e-05 -1.25759e-04 -1.67939e-05 -1.87303e-04 1.03508e-04 1.09420e-04 8.75946e-04 6.43401e-04 1.52948e-03 1.86285e-03 1.50796e-04 -8.22673e-04 5.22745e-04
2.20228e-04 -6.81108e-05 4.88961e-05 -4.84672e-05 3.69979e-05 -6.18964e-05 1.80920e-05 -1.10213e-04 -2.58037e-05 -1.59373e-04 7.62640e-05 1.60106e-04 7.83418e-04 8.20233e-04 1.00679e-03 -3.16462e-04 1.50796e-04 1.48200e-03 1.10505e-03 -6.18764e-05
-2.58125e-04 7.54769e-05 -5.61602e-05 4.15510e-05 -5.79832e-05 1.89332e-05 -9.83260e-05 -2.66850e-05 -1.39350e-04 6.59604e-05 1.83622e-04 7.41948e-04 8.61498e-04 9.02308e-04 -1.26312e-04 -3.98455e-04 -8.22673e-04 1.10505e-03 2.37059e-03 4.32765e-04
2.88259e-04 -8.36698e-05 5.35837e-05 -5.81083e-05 2.37398e-05 -8.85275e-05 -2.20956e-05 -1.22257e-04 6.39698e-05 1.96687e-04 7.13999e-04 8.68426e-04 8.48896e-04 -7.84347e-05 -4.99823e-04 -6.17702e-04 5.22745e-04 -6.18764e-05 4.32765e-04 1.52478e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_72-73.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.79537e-02 -1.12165e-02 5.99660e-03 -3.79193e-03 2.58694e-03 -1.83645e-03 1.32988e-03 -9.69128e-04 7.01236e-04 -4.96410e-04 3.37006e-04 -2.08607e-04 1.05255e-04 -2.09587e-05 -4.98967e-05 1.08349e-04 -1.58195e-04 1.99472e-04 -2.35825e-04 2.64765e-04
-1.12165e-02 2.83470e-03 -1.31546e-03 8.38508e-04 -5.69887e-04 4.00380e-04 -2.85434e-04 2.03387e-04 -1.42483e-04 9.58904e-05 -5.97033e-05 3.05601e-05 -7.20774e-06 -1.19355e-05 2.77483e-05 -4.11093e-05 5.19729e-05 -6.16717e-05 6.89769e-05 -7.67016e-05
5.99660e-03 -1.31546e-03 1.02352e-03 -3.34026e-04 2.46771e-04 -1.75423e-04 1.22526e-04 -8.36359e-05 5.41423e-05 -3.15390e-05 1.37998e-05 3.82261e-07 -1.20064e-05 2.09928e-05 -2.92798e-05 3.49414e-05 -4.14172e-05 4.41846e-05 -5.07894e-05 4.92033e-05
-3.79193e-03 8.38508e-04 -3.34026e-04 6.54260e-04 -2.15832e-05 4.67203e-05 -3.68138e-05 2.21858e-05 -9.32459e-06 -1.63282e-06 1.02035e-05 -1.77139e-05 2.31257e-05 -2.86577e-05 3.15322e-05 -3.65905e-05 3.66287e-05 -4.32482e-05 3.79696e-05 -5.18186e-05
2.58694e-03 -5.69887e-04 2.46771e-04 -2.15832e-05 5.78364e-04 1.23864e-04 -4.65116e-05 2.85755e-05 -2.59570e-05 2.66585e-05 -2.91094e-05 3.07131e-05 -3.37648e-05 3.40210e-05 -3.80033e-05 3.55307e-05 -4.26713e-05 3.36671e-05 -5.10677e-05 2.31779e-05
-1.83645e-03 4.00380e-04 -1.75423e-04 4.67203e-05 1.23864e-04 5.94620e-04 2.10828e-04 -1.00059e-04 6.57315e-05 -5.36502e-05 4.70436e-05 -4.55136e-05 4.20834e-05 -4.41748e-05 3.90567e-05 -4.61813e-05 3.37118e-05 -5.40638e-05 1.89657e-05 -7.62575e-05
1.32988e-03 -2.85434e-04 1.22526e-04 -3.68138e-05 -4.65116e-05 2.10828e-04 6.47054e-04 2.73087e-04 -1.36374e-04 8.99247e-05 -7.22120e-05 5.98464e-05 -5.73431e-05 4.80095e-05 -5.39929e-05 3.77791e-05 -6.01423e-05 1.83061e-05 -8.42724e-05 -1.53201e-05
-9.69128e-04 2.03387e-04 -8.36359e-05 2.21858e-05 2.85755e-05 -1.00059e-04 2.73087e-04 7.15660e-04 3.23439e-04 -1.64563e-04 1.07218e-04 -8.69353e-05 6.75123e-05 -6.89535e-05 4.74916e-05 -7.00730e-05 2.18302e-05 -9.42593e-05 -1.89696e-05 -1.05744e-04
7.01236e-04 -1.42483e-04 5.41423e-05 -9.32459e-06 -2.59570e-05 6.57315e-05 -1.36374e-04 3.23439e-04 7.91936e-04 3.67257e-04 -1.89213e-04 1.19633e-04 -1.01732e-04 6.85874e-05 -8.73378e-05 3.14639e-05 -1.07580e-04 -1.78557e-05 -1.20197e-04 5.27343e-05
-4.96410e-04 9.58904e-05 -3.15390e-05 -1.63282e-06 2.66585e-05 -5.36502e-05 8.99247e-05 -1.64563e-04 3.67257e-04 8.71535e-04 4.06241e-04 -2.14154e-04 1.25380e-04 -1.23620e-04 5.36278e-05 -1.28106e-04 -9.64640e-06 -1.37352e-04 5.47037e-05 1.53514e-04
3.37006e-04 -5.97033e-05 1.37998e-05 1.02035e-05 -2.91094e-05 4.70436e-05 -7.22120e-05 1.07218e-04 -1.89213e-04 4.06241e-04 9.50751e-04 4.38550e-04 -2.46384e-04 1.14714e-04 -1.68624e-04 1.25726e-05 -1.61568e-04 6.39562e-05 1.41860e-04 5.90329e-04
-2.08607e-04 3.05601e-05 3.82261e-07 -1.77139e-05 3.07131e-05 -4.55136e-05 5.98464e-05 -8.69353e-05 1.19633e-04 -2.14154e-04 4.38550e-04 1.02252e-03 4.54273e-04 -3.02146e-04 7.73216e-05 -2.06611e-04 8.80627e-05 1.21064e-04 6.14160e-04 7.16300e-04
1.05255e-04 -7.20774e-06 -1.20064e-05 2.31257e-05 -3.37648e-05 4.20834e-05 -5.73431e-05 6.75123e-05 -1.01732e-04 1.25380e-04 -2.46384e-04 4.54273e-04 1.07058e-03 4.42935e-04 -3.51087e-04 1.57663e-04 7.64386e-05 6.50086e-04 7.09202e-04 7.18615e-04
-2.09587e-05 -1.19355e-05 2.09928e-05 -2.86577e-05 3.40210e-05 -4.41748e-05 4.80095e-05 -6.89535e-05 6.85874e-05 -1.23620e-04 1.14714e-04 -3.02146e-04 4.42935e-04 1.12538e-03 5.49931e-04 -7.60539e-05 7.31077e-04 6.72239e-04 7.64749e-04 -5.77441e-05
-4.98967e-05 2.77483e-05 -2.92798e-05 3.15322e-05 -3.80033e-05 3.90567e-05 -5.39929e-05 4.74916e-05 -8.73378e-05 5.36278e-05 -1.68624e-04 7.73216e-05 -3.51087e-04 5.49931e-04 1.50509e-03 1.15324e-03 5.16027e-04 8.56059e-04 -1.00191e-04 -4.02452e-04
1.08349e-04 -4.11093e-05 3.49414e-05 -3.65905e-05 3.55307e-05 -4.61813e-05 3.77791e-05 -7.00730e-05 3.14639e-05 -1.28106e-04 1.25726e-05 -2.06611e-04 1.57663e-04 -7.60539e-05 1.15324e-03 2.20325e-03 1.30759e-03 -2.67938e-04 -3.13423e-04 -5.27805e-04
-1.58195e-04 5.19729e-05 -4.14172e-05 3.66287e-05 -4.26713e-05 3.37118e-05 -6.01423e-05 2.18302e-05 -1.07580e-04 -9.64640e-06 -1.61568e-04 8.80627e-05 7.64386e-05 7.31077e-04 5.16027e-04 1.30759e-03 1.52276e-03 1.61217e-04 -7.08508e-04 4.39760e-04
1.99472e-04 -6.16717e-05 4.41846e-05 -4.32482e-05 3.36671e-05 -5.40638e-05 1.83061e-05 -9.42593e-05 -1.78557e-05 -1.37352e-04 6.39562e-05 1.21064e-04 6.50086e-04 6.72239e-04 8.56059e-04 -2.67938e-04 1.61217e-04 1.18517e-03 9.42845e-04 -6.80128e-05
-2.35825e-04 6.89769e-05 -5.07894e-05 3.79696e-05 -5.10677e-05 1.89657e-05 -8.42724e-05 -1.89696e-05 -1.20197e-04 5.47037e-05 1.41860e-04 6.14160e-04 7.09202e-04 7.64749e-04 -1.00191e-04 -3.13423e-04 -7.08508e-04 9.42845e-04 1.93070e-03 4.00910e-04
2.64765e-04 -7.67016e-05 4.92033e-05 -5.18186e-05 2.31779e-05 -7.62575e-05 -1.53201e-05 -1.05744e-04 5.27343e-05 1.53514e-04 5.90329e-04 7.16300e-04 7.18615e-04 -5.77441e-05 -4.02452e-04 -5.27805e-04 4.39760e-04 -6.80128e-05 4.00910e-04 1.22210e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_73-74.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.58317e-02 -1.08323e-02 5.80496e-03 -3.67888e-03 2.51551e-03 -1.79050e-03 1.30099e-03 -9.52374e-04 6.93534e-04 -4.95715e-04 3.41803e-04 -2.17935e-04 1.18346e-04 -3.71264e-05 -3.09771e-05 8.71633e-05 -1.34966e-04 1.74507e-04 -2.09218e-04 2.36892e-04
-1.08323e-02 2.73097e-03 -1.29634e-03 8.26894e-04 -5.63585e-04 3.97525e-04 -2.84938e-04 2.04593e-04 -1.44957e-04 9.93623e-05 -6.39511e-05 3.54601e-05 -1.26444e-05 -6.03781e-06 2.14728e-05 -3.44613e-05 4.50771e-05 -5.44248e-05 6.16281e-05 -6.89098e-05
5.80496e-03 -1.29634e-03 9.54632e-04 -3.44298e-04 2.51161e-04 -1.79110e-04 1.26269e-04 -8.75582e-05 5.82886e-05 -3.58690e-05 1.83031e-05 -4.25565e-06 -7.20374e-06 1.61429e-05 -2.42305e-05 2.99425e-05 -3.61354e-05 3.91501e-05 -4.51591e-05 4.44187e-05
-3.67888e-03 8.26894e-04 -3.44298e-04 5.79058e-04 -4.30756e-05 5.71135e-05 -4.43210e-05 2.85268e-05 -1.50326e-05 3.75386e-06 5.07274e-06 -1.26793e-05 1.82762e-05 -2.37505e-05 2.68922e-05 -3.16647e-05 3.22537e-05 -3.80668e-05 3.42010e-05 -4.56829e-05
2.51551e-03 -5.63585e-04 2.51161e-04 -4.30756e-05 4.89385e-04 9.52440e-05 -3.25871e-05 1.88526e-05 -1.80812e-05 1.98883e-05 -2.29204e-05 2.50885e-05 -2.82768e-05 2.90622e-05 -3.27810e-05 3.11717e-05 -3.72867e-05 3.02806e-05 -4.45559e-05 2.22025e-05
-1.79050e-03 3.97525e-04 -1.79110e-04 5.71135e-05 9.52440e-05 4.89799e-04 1.76374e-04 -8.34296e-05 5.43606e-05 -4.45849e-05 3.95085e-05 -3.86164e-05 3.61445e-05 -3.81282e-05 3.42165e-05 -4.01907e-05 3.02789e-05 -4.68482e-05 1.86040e-05 -6.51811e-05
1.30099e-03 -2.84938e-04 1.26269e-04 -4.43210e-05 -3.25871e-05 1.76374e-04 5.25672e-04 2.33311e-04 -1.17339e-04 7.71777e-05 -6.20466e-05 5.17431e-05 -4.96407e-05 4.20581e-05 -4.69334e-05 3.38473e-05 -5.19432e-05 1.81552e-05 -7.17005e-05 -9.83158e-06
-9.52374e-04 2.04593e-04 -8.75582e-05 2.85268e-05 1.88526e-05 -8.34296e-05 2.33311e-04 5.77459e-04 2.78604e-04 -1.43199e-04 9.33002e-05 -7.55666e-05 5.91691e-05 -5.99833e-05 4.23912e-05 -6.04853e-05 2.13819e-05 -8.00606e-05 -1.26377e-05 -9.14289e-05
6.93534e-04 -1.44957e-04 5.82886e-05 -1.50326e-05 -1.80812e-05 5.43606e-05 -1.17339e-04 2.78604e-04 6.36861e-04 3.17569e-04 -1.65415e-04 1.04888e-04 -8.86785e-05 6.09247e-05 -7.55090e-05 2.99564e-05 -9.14453e-05 -1.13192e-05 -1.03613e-04 4.17227e-05
-4.95715e-04 9.93623e-05 -3.58690e-05 3.75386e-06 1.98883e-05 -4.45849e-05 7.71777e-05 -1.43199e-04 3.17569e-04 6.99708e-04 3.52053e-04 -1.87428e-04 1.10757e-04 -1.07241e-04 4.94996e-05 -1.09224e-04 -3.83142e-06 -1.18276e-04 4.36267e-05 1.14610e-04
3.41803e-04 -6.39511e-05 1.83031e-05 5.07274e-06 -2.29204e-05 3.95085e-05 -6.20466e-05 9.33002e-05 -1.65415e-04 3.52053e-04 7.62679e-04 3.80827e-04 -2.15056e-04 1.03144e-04 -1.44597e-04 1.58778e-05 -1.39226e-04 5.19008e-05 1.04140e-04 4.81276e-04
-2.17935e-04 3.54601e-05 -4.25565e-06 -1.26793e-05 2.50885e-05 -3.86164e-05 5.17431e-05 -7.55666e-05 1.04888e-04 -1.87428e-04 3.80827e-04 8.19893e-04 3.95984e-04 -2.61818e-04 7.28121e-05 -1.78517e-04 7.31745e-05 8.57157e-05 5.01424e-04 5.85859e-04
1.18346e-04 -1.26444e-05 -7.20374e-06 1.82762e-05 -2.82768e-05 3.61445e-05 -4.96407e-05 5.91691e-05 -8.86785e-05 1.10757e-04 -2.15056e-04 3.95984e-04 8.57837e-04 3.88143e-04 -3.05333e-04 1.34303e-04 4.64592e-05 5.32393e-04 5.78661e-04 6.10886e-04
-3.71264e-05 -6.03781e-06 1.61429e-05 -2.37505e-05 2.90622e-05 -3.81282e-05 4.20581e-05 -5.99833e-05 6.09247e-05 -1.07241e-04 1.03144e-04 -2.61818e-04 3.88143e-04 8.98943e-04 4.72584e-04 -8.75988e-05 6.03073e-04 5.45576e-04 6.50647e-04 -3.23899e-05
-3.09771e-05 2.14728e-05 -2.42305e-05 2.68922e-05 -3.27810e-05 3.42165e-05 -4.69334e-05 4.23912e-05 -7.55090e-05 4.94996e-05 -1.44597e-04 7.28121e-05 -3.05333e-04 4.72584e-04 1.20205e-03 9.66954e-04 4.07914e-04 7.30270e-04 -6.98825e-05 -3.16997e-04
8.71633e-05 -3.44613e-05 2.99425e-05 -3.16647e-05 3.11717e-05 -4.01907e-05 3.38473e-05 -6.04853e-05 2.99564e-05 -1.09224e-04 1.58778e-05 -1.78517e-04 1.34303e-04 -8.75988e-05 9.66954e-04 1.78412e-03 1.11946e-03 -2.17437e-04 -2.38946e-04 -4.55301e-04
-1.34966e-04 4.50771e-05 -3.61354e-05 3.22537e-05 -3.72867e-05 3.02789e-05 -5.19432e-05 2.13819e-05 -9.14453e-05 -3.83142e-06 -1.39226e-04 7.31745e-05 4.64592e-05 6.03073e-04 4.07914e-04 1.11946e-03 1.24323e-03 1.70327e-04 -6.14213e-04 3.62637e-04
1.74507e-04 -5.44248e-05 3.91501e-05 -3.80668e-05 3.02806e-05 -4.68482e-05 1.81552e-05 -8.00606e-05 -1.13192e-05 -1.18276e-04 5.19008e-05 8.57157e-05 5.32393e-04 5.45576e-04 7.30270e-04 -2.17437e-04 1.70327e-04 9.30409e-04 7.96297e-04 -6.69736e-05
-2.09218e-04 6.16281e-05 -4.51591e-05 3.42010e-05 -4.45559e-05 1.86040e-05 -7.17005e-05 -1.26377e-05 -1.03613e-04 4.36267e-05 1.04140e-04 5.01424e-04 5.78661e-04 6.50647e-04 -6.98825e-05 -2.38946e-04 -6.14213e-04 7.96297e-04 1.56336e-03 3.77069e-04
2.36892e-04 -6.89098e-05 4.44187e-05 -4.56829e-05 2.22025e-05 -6.51811e-05 -9.83158e-06 -9.14289e-05 4.17227e-05 1.14610e-04 4.81276e-04 5.85859e-04 6.10886e-04 -3.23899e-05 -3.16997e-04 -4.55301e-04 3.62637e-04 -6.69736e-05 3.77069e-04 9.64058e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_74-75.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.36832e-02 -1.04508e-02 5.61402e-03 -3.56607e-03 2.44418e-03 -1.74457e-03 1.27206e-03 -9.35535e-04 6.85727e-04 -4.94881e-04 3.46446e-04 -2.27101e-04 1.31202e-04 -5.30708e-05 -1.23933e-05 6.62727e-05 -1.12093e-04 1.49956e-04 -1.83068e-04 2.09488e-04
-1.04508e-02 2.63717e-03 -1.27758e-03 8.15782e-04 -5.57613e-04 3.94878e-04 -2.84556e-04 2.05842e-04 -1.47428e-04 1.02789e-04 -6.81256e-05 4.02653e-05 -1.79559e-05 -2.76217e-07 1.53640e-05 -2.79825e-05 3.83614e-05 -4.73882e-05 5.44789e-05 -6.13593e-05
5.61402e-03 -1.27758e-03 8.95548e-04 -3.52914e-04 2.54981e-04 -1.82408e-04 1.29696e-04 -9.12024e-05 6.21760e-05 -3.99533e-05 2.25697e-05 -8.66741e-06 -2.63283e-06 1.15074e-05 -1.94166e-05 2.51477e-05 -3.10895e-05 3.43066e-05 -3.97966e-05 3.97671e-05
-3.56607e-03 8.15782e-04 -3.52914e-04 5.15861e-04 -6.19220e-05 6.64599e-05 -5.11177e-05 3.43143e-05 -2.02828e-05 8.73571e-06 3.01680e-07 -7.98107e-06 1.37325e-05 -1.91483e-05 2.25180e-05 -2.70361e-05 2.80918e-05 -3.32155e-05 3.05500e-05 -4.00068e-05
2.44418e-03 -5.57613e-04 2.54981e-04 -6.19220e-05 4.15007e-04 7.00295e-05 -2.00415e-05 1.00586e-05 -1.09189e-05 1.36964e-05 -1.72386e-05 1.98960e-05 -2.32079e-05 2.44462e-05 -2.79465e-05 2.70706e-05 -3.23137e-05 2.70131e-05 -3.86208e-05 2.10019e-05
-1.74457e-03 3.94878e-04 -1.82408e-04 6.64599e-05 7.00295e-05 4.02284e-04 1.46006e-04 -6.84580e-05 4.40943e-05 -3.63682e-05 3.26410e-05 -3.23191e-05 3.06842e-05 -3.25873e-05 2.97162e-05 -3.47142e-05 2.69896e-05 -4.03360e-05 1.79548e-05 -5.53522e-05
1.27206e-03 -2.84556e-04 1.29696e-04 -5.11177e-05 -2.00415e-05 1.46006e-04 4.24345e-04 1.98264e-04 -1.00220e-04 6.56863e-05 -5.28595e-05 4.43706e-05 -4.26468e-05 3.65808e-05 -4.05311e-05 3.01233e-05 -4.45885e-05 1.76888e-05 -6.05994e-05 -5.43464e-06
-9.35535e-04 2.05842e-04 -9.12024e-05 3.43143e-05 1.00586e-05 -6.84580e-05 1.98264e-04 4.62074e-04 2.39119e-04 -1.24009e-04 8.07638e-05 -6.53233e-05 5.15730e-05 -5.18946e-05 3.76334e-05 -5.19177e-05 2.06420e-05 -6.75561e-05 -7.52562e-06 -7.88765e-05
6.85727e-04 -1.47428e-04 6.21760e-05 -2.02828e-05 -1.09189e-05 4.40943e-05 -1.00220e-04 2.39119e-04 5.07364e-04 2.73827e-04 -1.44066e-04 9.15993e-05 -7.69695e-05 5.38876e-05 -6.49656e-05 2.82652e-05 -7.72503e-05 -6.05671e-06 -8.91004e-05 3.17162e-05
-4.94881e-04 1.02789e-04 -3.99533e-05 8.73571e-06 1.36964e-05 -3.63682e-05 6.56863e-05 -1.24009e-04 2.73827e-04 5.56199e-04 3.04354e-04 -1.63500e-04 9.75278e-05 -9.26623e-05 4.54703e-05 -9.26105e-05 7.62103e-07 -1.01592e-04 3.35234e-05 8.09837e-05
3.46446e-04 -6.81256e-05 2.25697e-05 3.01680e-07 -1.72386e-05 3.26410e-05 -5.28595e-05 8.07638e-05 -1.44066e-04 3.04354e-04 6.05590e-04 3.29997e-04 -1.87119e-04 9.24871e-05 -1.23425e-04 1.82178e-05 -1.19671e-04 4.08951e-05 7.15484e-05 3.86684e-04
-2.27101e-04 4.02653e-05 -8.66741e-06 -7.98107e-06 1.98960e-05 -3.23191e-05 4.43706e-05 -6.53233e-05 9.15993e-05 -1.63500e-04 3.29997e-04 6.50671e-04 3.44568e-04 -2.26083e-04 6.81863e-05 -1.53872e-04 5.96240e-05 5.52200e-05 4.03585e-04 4.74642e-04
1.31202e-04 -1.79559e-05 -2.63283e-06 1.37325e-05 -2.32079e-05 3.06842e-05 -4.26468e-05 5.15730e-05 -7.69695e-05 9.75278e-05 -1.87119e-04 3.44568e-04 6.80296e-04 3.39646e-04 -2.64914e-04 1.13199e-04 2.07278e-05 4.30166e-04 4.67433e-04 5.20454e-04
-5.30708e-05 -2.76217e-07 1.15074e-05 -1.91483e-05 2.44462e-05 -3.25873e-05 3.65808e-05 -5.18946e-05 5.38876e-05 -9.26623e-05 9.24871e-05 -2.26083e-04 3.39646e-04 7.09975e-04 4.04377e-04 -9.68536e-05 4.91686e-04 4.37850e-04 5.54644e-04 -6.49274e-06
-1.23933e-05 1.53640e-05 -1.94166e-05 2.25180e-05 -2.79465e-05 2.97162e-05 -4.05311e-05 3.76334e-05 -6.49656e-05 4.54703e-05 -1.23425e-04 6.81863e-05 -2.64914e-04 4.04377e-04 9.47130e-04 8.04725e-04 3.16810e-04 6.23935e-04 -3.95023e-05 -2.42897e-04
6.62727e-05 -2.79825e-05 2.51477e-05 -2.70361e-05 2.70706e-05 -3.47142e-05 3.01233e-05 -5.19177e-05 2.82652e-05 -9.26105e-05 1.82178e-05 -1.53872e-04 1.13199e-04 -9.68536e-05 8.04725e-04 1.43089e-03 9.58760e-04 -1.68955e-04 -1.74584e-04 -3.95165e-04
-1.12093e-04 3.83614e-05 -3.10895e-05 2.80918e-05 -3.23137e-05 2.69896e-05 -4.45885e-05 2.06420e-05 -7.72503e-05 7.62103e-07 -1.19671e-04 5.96240e-05 2.07278e-05 4.91686e-04 3.16810e-04 9.58760e-04 1.01358e-03 1.77678e-04 -5.34584e-04 2.92702e-04
1.49956e-04 -4.73882e-05 3.43066e-05 -3.32155e-05 2.70131e-05 -4.03360e-05 1.76888e-05 -6.75561e-05 -6.05671e-06 -1.01592e-04 4.08951e-05 5.52200e-05 4.30166e-04 4.37850e-04 6.23935e-04 -1.68955e-04 1.77678e-04 7.15864e-04 6.65802e-04 -6.24432e-05
-1.83068e-04 5.44789e-05 -3.97966e-05 3.05500e-05 -3.86208e-05 1.79548e-05 -6.05994e-05 -7.52562e-06 -8.91004e-05 3.35234e-05 7.15484e-05 4.03585e-04 4.67433e-04 5.54644e-04 -3.95023e-05 -1.74584e-04 -5.34584e-04 6.65802e-04 1.25744e-03 3.57712e-04
2.09488e-04 -6.13593e-05 3.97671e-05 -4.00068e-05 2.10019e-05 -5.53522e-05 -5.43464e-06 -7.88765e-05 3.17162e-05 8.09837e-05 3.86684e-04 4.74642e-04 5.20454e-04 -6.49274e-06 -2.42897e-04 -3.95165e-04 2.92702e-04 -6.24432e-05 3.57712e-04 7.47906e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_75-76.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.15187e-02 -1.00725e-02 5.42460e-03 -3.45437e-03 2.37387e-03 -1.69965e-03 1.24419e-03 -9.19779e-04 6.79036e-04 -4.95206e-04 3.52248e-04 -2.37459e-04 1.45275e-04 -7.02258e-05 7.46113e-06 4.41615e-05 -8.79335e-05 1.24086e-04 -1.55585e-04 1.80759e-04
-1.00725e-02 2.55239e-03 -1.25938e-03 8.05347e-04 -5.52176e-04 3.92664e-04 -2.84543e-04 2.07414e-04 -1.50189e-04 1.06484e-04 -7.25464e-05 4.53063e-05 -2.34963e-05 5.69967e-06 9.03049e-06 -2.13026e-05 3.14247e-05 -4.01386e-05 4.70946e-05 -5.36129e-05
5.42460e-03 -1.25938e-03 8.45269e-04 -3.60186e-04 2.58414e-04 -1.85485e-04 1.32974e-04 -9.47348e-05 6.59711e-05 -4.39636e-05 2.67681e-05 -1.30233e-05 1.88583e-06 6.91246e-06 -1.46441e-05 2.03783e-05 -2.60842e-05 2.94519e-05 -3.44906e-05 3.50451e-05
-3.45437e-03 8.05347e-04 -3.60186e-04 4.63319e-04 -7.84705e-05 7.49233e-05 -5.73429e-05 3.96744e-05 -2.51911e-05 1.34249e-05 -4.21498e-06 -3.51689e-06 9.39039e-06 -1.47521e-05 1.83025e-05 -2.26056e-05 2.40414e-05 -2.85812e-05 2.69128e-05 -3.46718e-05
2.37387e-03 -5.52176e-04 2.58414e-04 -7.84705e-05 3.53508e-04 4.78403e-05 -8.72240e-06 2.07444e-06 -4.37195e-06 7.99786e-06 -1.19898e-05 1.50691e-05 -1.84927e-05 2.01177e-05 -2.34359e-05 2.31802e-05 -2.76921e-05 2.38184e-05 -3.31932e-05 1.95485e-05
-1.69965e-03 3.92664e-04 -1.85485e-04 7.49233e-05 4.78403e-05 3.29987e-04 1.19309e-04 -5.49993e-05 3.48292e-05 -2.89204e-05 2.63814e-05 -2.65718e-05 2.56623e-05 -2.75161e-05 2.55283e-05 -2.97215e-05 2.38330e-05 -3.44877e-05 1.70292e-05 -4.66962e-05
1.24419e-03 -2.84543e-04 1.32974e-04 -5.73429e-05 -8.72240e-06 1.19309e-04 3.40618e-04 1.67497e-04 -8.48785e-05 5.53584e-05 -4.45863e-05 3.76884e-05 -3.63271e-05 3.15642e-05 -3.47628e-05 2.66165e-05 -3.80554e-05 1.69443e-05 -5.09059e-05 -1.97573e-06
-9.19779e-04 2.07414e-04 -9.47348e-05 3.96744e-05 2.07444e-06 -5.49993e-05 1.67497e-04 3.66688e-04 2.04494e-04 -1.06853e-04 6.95277e-05 -5.61504e-05 4.47006e-05 -4.46645e-05 3.32285e-05 -4.43535e-05 1.96633e-05 -5.66869e-05 -3.45189e-06 -6.78052e-05
6.79036e-04 -1.50189e-04 6.59711e-05 -2.51911e-05 -4.37195e-06 3.48292e-05 -8.48785e-05 2.04494e-04 4.00267e-04 2.35501e-04 -1.25027e-04 7.96983e-05 -6.65529e-05 4.74762e-05 -5.56796e-05 2.64460e-05 -6.49334e-05 -1.86930e-06 -7.63612e-05 2.32594e-05
-4.95206e-04 1.06484e-04 -4.39636e-05 1.34249e-05 7.99786e-06 -2.89204e-05 5.53584e-05 -1.06853e-04 2.35501e-04 4.37474e-04 2.62581e-04 -1.42224e-04 8.56389e-05 -7.98230e-05 4.15788e-05 -7.81882e-05 4.33837e-06 -8.69812e-05 2.49728e-05 5.30145e-05
3.52248e-04 -7.25464e-05 2.67681e-05 -4.21498e-06 -1.19898e-05 2.63814e-05 -4.45863e-05 6.95277e-05 -1.25027e-04 2.62581e-04 4.75596e-04 2.85464e-04 -1.62406e-04 8.27256e-05 -1.04991e-04 1.97834e-05 -1.02557e-04 3.15357e-05 4.45034e-05 3.06155e-04
-2.37459e-04 4.53063e-05 -1.30233e-05 -3.51689e-06 1.50691e-05 -2.65718e-05 3.76884e-05 -5.61504e-05 7.96983e-05 -1.42224e-04 2.85464e-04 5.10623e-04 2.99418e-04 -1.94709e-04 6.35721e-05 -1.32279e-04 4.80030e-05 3.00356e-05 3.20250e-04 3.80274e-04
1.45275e-04 -2.34963e-05 1.88583e-06 9.39039e-06 -1.84927e-05 2.56623e-05 -3.63271e-05 4.47006e-05 -6.65529e-05 8.56389e-05 -1.62406e-04 2.99418e-04 5.33440e-04 2.96941e-04 -2.29306e-04 9.48832e-05 -2.35021e-07 3.42995e-04 3.73138e-04 4.43425e-04
-7.02258e-05 5.69967e-06 6.91246e-06 -1.47521e-05 2.01177e-05 -2.75161e-05 3.15642e-05 -4.46645e-05 4.74762e-05 -7.98230e-05 8.27256e-05 -1.94709e-04 2.96941e-04 5.53891e-04 3.45165e-04 -1.03156e-04 3.96434e-04 3.46713e-04 4.72765e-04 1.68960e-05
7.46113e-06 9.03049e-06 -1.46441e-05 1.83025e-05 -2.34359e-05 2.55283e-05 -3.47628e-05 3.32285e-05 -5.56796e-05 4.15788e-05 -1.04991e-04 6.35721e-05 -2.29306e-04 3.45165e-04 7.35532e-04 6.65343e-04 2.40499e-04 5.32959e-04 -1.20973e-05 -1.79228e-04
4.41615e-05 -2.13026e-05 2.03783e-05 -2.26056e-05 2.31802e-05 -2.97215e-05 2.66165e-05 -4.43535e-05 2.64460e-05 -7.81882e-05 1.97834e-05 -1.32279e-04 9.48832e-05 -1.03156e-04 6.65343e-04 1.13553e-03 8.20600e-04 -1.25414e-04 -1.19515e-04 -3.43767e-04
-8.79335e-05 3.14247e-05 -2.60842e-05 2.40414e-05 -2.76921e-05 2.38330e-05 -3.80554e-05 1.96633e-05 -6.49334e-05 4.33837e-06 -1.02557e-04 4.80030e-05 -2.35021e-07 3.96434e-04 2.40499e-04 8.20600e-04 8.24685e-04 1.83262e-04 -4.65828e-04 2.30938e-04
1.24086e-04 -4.01386e-05 2.94519e-05 -2.85812e-05 2.38184e-05 -3.44877e-05 1.69443e-05 -5.66869e-05 -1.86930e-06 -8.69812e-05 3.15357e-05 3.00356e-05 3.42995e-04 3.46713e-04 5.32959e-04 -1.25414e-04 1.83262e-04 5.38782e-04 5.51468e-04 -5.73953e-05
-1.55585e-04 4.70946e-05 -3.44906e-05 2.69128e-05 -3.31932e-05 1.70292e-05 -5.09059e-05 -3.45189e-06 -7.63612e-05 2.49728e-05 4.45034e-05 3.20250e-04 3.73138e-04 4.72765e-04 -1.20973e-05 -1.19515e-04 -4.65828e-04 5.51468e-04 1.00304e-03 3.40551e-04
1.80759e-04 -5.36129e-05 3.50451e-05 -3.46718e-05 1.95485e-05 -4.66962e-05 -1.97573e-06 -6.78052e-05 2.32594e-05 5.30145e-05 3.06155e-04 3.80274e-04 4.43425e-04 1.68960e-05 -1.79228e-04 -3.43767e-04 2.30938e-04 -5.73953e-05 3.40551e-04 5.70215e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_76-77.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.93472e-02 -9.69743e-03 5.23711e-03 -3.34423e-03 2.30509e-03 -1.65632e-03 1.21797e-03 -9.05759e-04 6.74135e-04 -4.97380e-04 3.59972e-04 -2.49770e-04 1.61395e-04 -8.94670e-05 2.94916e-05 1.98353e-05 -6.15300e-05 9.59153e-05 -1.25744e-04 1.49630e-04
-9.69743e-03 2.47564e-03 -1.24187e-03 7.95696e-04 -5.47417e-04 3.91060e-04 -2.85094e-04 2.09521e-04 -1.53465e-04 1.10684e-04 -7.74692e-05 5.08427e-05 -2.95461e-05 1.21842e-05 2.16775e-06 -1.40927e-05 2.39456e-05 -3.23454e-05 3.91330e-05 -4.53110e-05
5.23711e-03 -1.24187e-03 8.02802e-04 -3.66410e-04 2.61636e-04 -1.88513e-04 1.36269e-04 -9.83240e-05 6.98439e-05 -4.80702e-05 3.10786e-05 -1.75032e-05 6.54252e-06 2.16244e-06 -9.71092e-06 1.54219e-05 -2.09082e-05 2.43747e-05 -2.90161e-05 3.00306e-05
-3.34423e-03 7.95696e-04 -3.66410e-04 4.20132e-04 -9.30886e-05 8.26993e-05 -6.31694e-05 4.47682e-05 -2.99119e-05 1.79729e-05 -8.63088e-06 8.65788e-07 5.09369e-06 -1.04006e-05 1.40852e-05 -1.82008e-05 1.99396e-05 -2.39878e-05 2.31258e-05 -2.94820e-05
2.30509e-03 -5.47417e-04 2.61636e-04 -9.30886e-05 3.03262e-04 2.82477e-05 1.58016e-06 -5.27790e-06 1.72005e-06 2.64299e-06 -7.02575e-06 1.04662e-05 -1.39853e-05 1.59342e-05 -1.91002e-05 1.93563e-05 -2.32654e-05 2.05621e-05 -2.80982e-05 1.77253e-05
-1.65632e-03 3.91060e-04 -1.88513e-04 8.26993e-05 2.82477e-05 2.70949e-04 9.57977e-05 -4.28289e-05 2.63807e-05 -2.20780e-05 2.05786e-05 -2.12280e-05 2.09402e-05 -2.27699e-05 2.15208e-05 -2.50604e-05 2.06887e-05 -2.91353e-05 1.57337e-05 -3.89940e-05
1.21797e-03 -2.85094e-04 1.36269e-04 -6.31694e-05 1.58016e-06 9.57977e-05 2.72197e-04 1.40466e-04 -7.10729e-05 4.60018e-05 -3.70553e-05 3.15460e-05 -3.05287e-05 2.68747e-05 -2.94760e-05 2.32090e-05 -3.21741e-05 1.58414e-05 -4.23944e-05 5.46127e-07
-9.05759e-04 2.09521e-04 -9.83240e-05 4.47682e-05 -5.27790e-06 -4.28289e-05 1.40466e-04 2.88676e-04 1.74132e-04 -9.14750e-05 5.93906e-05 -4.78665e-05 3.84013e-05 -3.81272e-05 2.90559e-05 -3.76128e-05 1.83698e-05 -4.72163e-05 -3.95923e-07 -5.78693e-05
6.74135e-04 -1.53465e-04 6.98439e-05 -2.99119e-05 1.72005e-06 2.63807e-05 -7.10729e-05 1.74132e-04 3.12613e-04 2.01939e-04 -1.08017e-04 6.89789e-05 -5.72283e-05 4.15500e-05 -4.74541e-05 2.44175e-05 -5.42418e-05 1.27405e-06 -6.50245e-05 1.64220e-05
-4.97380e-04 1.10684e-04 -4.80702e-05 1.79729e-05 2.64299e-06 -2.20780e-05 4.60018e-05 -9.14750e-05 2.01939e-04 3.40246e-04 2.26026e-04 -1.23292e-04 7.48881e-05 -6.84863e-05 3.77235e-05 -6.56791e-05 6.92783e-06 -7.40469e-05 1.80619e-05 3.07689e-05
3.59972e-04 -7.74692e-05 3.10786e-05 -8.63088e-06 -7.02575e-06 2.05786e-05 -3.70553e-05 5.93906e-05 -1.08017e-04 2.26026e-04 3.69091e-04 2.46478e-04 -1.40562e-04 7.36914e-05 -8.89700e-05 2.05853e-05 -8.74534e-05 2.39146e-05 2.30978e-05 2.38647e-04
-2.49770e-04 5.08427e-05 -1.75032e-05 8.65788e-07 1.04662e-05 -2.12280e-05 3.15460e-05 -4.78665e-05 6.89789e-05 -1.23292e-04 2.46478e-04 3.95841e-04 2.59772e-04 -1.67239e-04 5.89116e-05 -1.13251e-04 3.83865e-05 1.02904e-05 2.50357e-04 3.00761e-04
1.61395e-04 -2.95461e-05 6.54252e-06 5.09369e-06 -1.39853e-05 2.09402e-05 -3.05287e-05 3.84013e-05 -5.72283e-05 7.48881e-05 -1.40562e-04 2.59772e-04 4.13116e-04 2.59327e-04 -1.97875e-04 7.93585e-05 -1.62431e-05 2.69781e-04 2.93774e-04 3.76720e-04
-8.94670e-05 1.21842e-05 2.16244e-06 -1.04006e-05 1.59342e-05 -2.27699e-05 2.68747e-05 -3.81272e-05 4.15500e-05 -6.84863e-05 7.36914e-05 -1.67239e-04 2.59327e-04 4.26363e-04 2.94267e-04 -1.06166e-04 3.16132e-04 2.70194e-04 4.01848e-04 3.61729e-05
2.94916e-05 2.16775e-06 -9.71092e-06 1.40852e-05 -1.91002e-05 2.15208e-05 -2.94760e-05 2.90559e-05 -4.74541e-05 3.77235e-05 -8.89700e-05 5.89116e-05 -1.97875e-04 2.94267e-04 5.62285e-04 5.46882e-04 1.77156e-04 4.54060e-04 1.07491e-05 -1.25219e-04
1.98353e-05 -1.40927e-05 1.54219e-05 -1.82008e-05 1.93563e-05 -2.50604e-05 2.32090e-05 -3.76128e-05 2.44175e-05 -6.56791e-05 2.05853e-05 -1.13251e-04 7.93585e-05 -1.06166e-04 5.46882e-04 8.90534e-04 7.00899e-04 -8.82526e-05 -7.30760e-05 -2.98330e-04
-6.15300e-05 2.39456e-05 -2.09082e-05 1.99396e-05 -2.32654e-05 2.06887e-05 -3.21741e-05 1.83698e-05 -5.42418e-05 6.92783e-06 -8.74534e-05 3.83865e-05 -1.62431e-05 3.16132e-04 1.77156e-04 7.00899e-04 6.69099e-04 1.86902e-04 -4.04991e-04 1.77523e-04
9.59153e-05 -3.23454e-05 2.43747e-05 -2.39878e-05 2.05621e-05 -2.91353e-05 1.58414e-05 -4.72163e-05 1.27405e-06 -7.40469e-05 2.39146e-05 1.02904e-05 2.69781e-04 2.70194e-04 4.54060e-04 -8.82526e-05 1.86902e-04 3.95761e-04 4.52591e-04 -5.34431e-05
-1.25744e-04 3.91330e-05 -2.90161e-05 2.31258e-05 -2.80982e-05 1.57337e-05 -4.23944e-05 -3.95923e-07 -6.50245e-05 1.80619e-05 2.30978e-05 2.50357e-04 2.93774e-04 4.01848e-04 1.07491e-05 -7.30760e-05 -4.04991e-04 4.52591e-04 7.91842e-04 3.23826e-04
1.49630e-04 -4.53110e-05 3.00306e-05 -2.94820e-05 1.77253e-05 -3.89940e-05 5.46127e-07 -5.78693e-05 1.64220e-05 3.07689e-05 2.38647e-04 3.00761e-04 3.76720e-04 3.61729e-05 -1.25219e-04 -2.98330e-04 1.77523e-04 -5.34431e-05 3.23826e-04 4.27111e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_77-78.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.71762e-02 -9.32503e-03 5.05133e-03 -3.23547e-03 2.23766e-03 -1.61437e-03 1.19318e-03 -8.93219e-04 6.70795e-04 -5.01172e-04 3.69379e-04 -2.63849e-04 1.79286e-04 -1.10562e-04 5.33406e-05 -6.42982e-06 -3.31881e-05 6.58007e-05 -9.39462e-05 1.16485e-04
-9.32503e-03 2.40573e-03 -1.22497e-03 7.86755e-04 -5.43287e-04 3.90027e-04 -2.86182e-04 2.12140e-04 -1.57245e-04 1.15381e-04 -8.28922e-05 5.68897e-05 -3.61013e-05 1.91882e-05 -5.20628e-06 -6.34728e-06 1.59248e-05 -2.40184e-05 3.06154e-05 -3.64656e-05
5.05133e-03 -1.22497e-03 7.67077e-04 -3.71747e-04 2.64693e-04 -1.91524e-04 1.39608e-04 -1.01991e-04 7.38179e-05 -5.22965e-05 3.55234e-05 -2.21364e-05 1.13552e-05 -2.76637e-06 -4.60821e-06 1.02601e-05 -1.55437e-05 1.90684e-05 -2.33639e-05 2.47255e-05
-3.23547e-03 7.86755e-04 -3.71747e-04 3.84977e-04 -1.06032e-04 8.98772e-05 -6.86606e-05 4.96445e-05 -3.44885e-05 2.24188e-05 -1.29812e-05 5.20557e-06 8.14169e-07 -6.06037e-06 9.84725e-06 -1.37909e-05 1.57666e-05 -1.94074e-05 1.91859e-05 -2.43979e-05
2.23766e-03 -5.43287e-04 2.64693e-04 -1.06032e-04 2.62653e-04 1.09256e-05 1.09838e-05 -1.20809e-05 7.42322e-06 -2.42301e-06 -2.29738e-06 6.04110e-06 -9.64533e-06 1.18591e-05 -1.49048e-05 1.55718e-05 -1.89917e-05 1.72347e-05 -2.32822e-05 1.55552e-05
-1.61437e-03 3.90027e-04 -1.91524e-04 8.98772e-05 1.09256e-05 2.23247e-04 7.50813e-05 -3.18062e-05 1.86492e-05 -1.57622e-05 1.51696e-05 -1.62270e-05 1.64721e-05 -1.82966e-05 1.76632e-05 -2.06773e-05 1.75415e-05 -2.42086e-05 1.40965e-05 -3.21272e-05
1.19318e-03 -2.86182e-04 1.39608e-04 -6.86606e-05 1.09838e-05 7.50813e-05 2.16856e-04 1.16720e-04 -5.86399e-05 3.75034e-05 -3.01759e-05 2.58728e-05 -2.51838e-05 2.24650e-05 -2.46074e-05 1.98793e-05 -2.68585e-05 1.44094e-05 -3.49246e-05 2.22612e-06
-8.93219e-04 2.12140e-04 -1.01991e-04 4.96445e-05 -1.20809e-05 -3.18062e-05 1.16720e-04 2.25501e-04 1.47522e-04 -7.76876e-05 5.02289e-05 -4.03658e-05 3.26064e-05 -3.21961e-05 2.50851e-05 -3.15929e-05 1.67881e-05 -3.89812e-05 1.74996e-06 -4.88965e-05
6.70795e-04 -1.57245e-04 7.38179e-05 -3.44885e-05 7.42322e-06 1.86492e-05 -5.86399e-05 1.47522e-04 2.41559e-04 1.72572e-04 -9.28268e-05 5.93101e-05 -4.88704e-05 3.60519e-05 -4.01647e-05 2.21973e-05 -4.49889e-05 3.48616e-06 -5.48890e-05 1.11442e-05
-5.01172e-04 1.15381e-04 -5.22965e-05 2.24188e-05 -2.42301e-06 -1.57622e-05 3.75034e-05 -7.76876e-05 1.72572e-04 2.61369e-04 1.94069e-04 -1.06460e-04 6.51541e-05 -5.84813e-05 3.39000e-05 -5.48666e-05 8.63944e-06 -6.25573e-05 1.27365e-05 1.38680e-05
3.69379e-04 -8.28922e-05 3.55234e-05 -1.29812e-05 -2.29738e-06 1.51696e-05 -3.01759e-05 5.02289e-05 -9.28268e-05 1.94069e-04 2.82633e-04 2.12382e-04 -1.21289e-04 6.53096e-05 -7.50957e-05 2.07113e-05 -7.40918e-05 1.79733e-05 6.96930e-06 1.82931e-04
-2.63849e-04 5.68897e-05 -2.21364e-05 5.20557e-06 6.04110e-06 -1.62270e-05 2.58728e-05 -4.03658e-05 5.93101e-05 -1.06460e-04 2.12382e-04 3.02613e-04 2.24974e-04 -1.43266e-04 5.42215e-05 -9.64616e-05 3.06930e-05 -4.35072e-06 1.92642e-04 2.34236e-04
1.79286e-04 -3.61013e-05 1.13552e-05 8.14169e-07 -9.64533e-06 1.64721e-05 -2.51838e-05 3.26064e-05 -4.88704e-05 6.51541e-05 -1.21289e-04 2.24974e-04 3.15389e-04 2.26198e-04 -1.70147e-04 6.64663e-05 -2.75772e-05 2.09214e-04 2.27468e-04 3.18215e-04
-1.10562e-04 1.91882e-05 -2.76637e-06 -6.06037e-06 1.18591e-05 -1.82966e-05 2.24650e-05 -3.21961e-05 3.60519e-05 -5.84813e-05 6.53096e-05 -1.43266e-04 2.26198e-04 3.23201e-04 2.50851e-04 -1.06006e-04 2.49372e-04 2.06452e-04 3.39694e-04 5.05586e-05
5.33406e-05 -5.20628e-06 -4.60821e-06 9.84725e-06 -1.49048e-05 1.76632e-05 -2.46074e-05 2.50851e-05 -4.01647e-05 3.39000e-05 -7.50957e-05 5.42215e-05 -1.70147e-04 2.50851e-04 4.22269e-04 4.47211e-04 1.25091e-04 3.84918e-04 2.82883e-05 -8.00443e-05
-6.42982e-06 -6.34728e-06 1.02601e-05 -1.37909e-05 1.55718e-05 -2.06773e-05 1.98793e-05 -3.15929e-05 2.21973e-05 -5.48666e-05 2.07113e-05 -9.64616e-05 6.64663e-05 -1.06006e-04 4.47211e-04 6.88889e-04 5.96557e-04 -5.80591e-05 -3.45548e-05 -2.57085e-04
-3.31881e-05 1.59248e-05 -1.55437e-05 1.57666e-05 -1.89917e-05 1.75415e-05 -2.68585e-05 1.67881e-05 -4.49889e-05 8.63944e-06 -7.40918e-05 3.06930e-05 -2.75772e-05 2.49372e-04 1.25091e-04 5.96557e-04 5.40570e-04 1.88496e-04 -3.50120e-04 1.32378e-04
6.58007e-05 -2.40184e-05 1.90684e-05 -1.94074e-05 1.72347e-05 -2.42086e-05 1.44094e-05 -3.89812e-05 3.48616e-06 -6.25573e-05 1.79733e-05 -4.35072e-06 2.09214e-04 2.06452e-04 3.84918e-04 -5.80591e-05 1.88496e-04 2.82770e-04 3.68230e-04 -5.13828e-05
-9.39462e-05 3.06154e-05 -2.33639e-05 1.91859e-05 -2.32822e-05 1.40965e-05 -3.49246e-05 1.74996e-06 -5.48890e-05 1.27365e-05 6.96930e-06 1.92642e-04 2.27468e-04 3.39694e-04 2.82883e-05 -3.45548e-05 -3.50120e-04 3.68230e-04 6.16731e-04 3.06434e-04
1.16485e-04 -3.64656e-05 2.47255e-05 -2.43979e-05 1.55552e-05 -3.21272e-05 2.22612e-06 -4.88965e-05 1.11442e-05 1.38680e-05 1.82931e-04 2.34236e-04 3.18215e-04 5.05586e-05 -8.00443e-05 -2.57085e-04 1.32378e-04 -5.13828e-05 3.06434e-04 3.14170e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_78-79.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.50110e-02 -8.95388e-03 4.86618e-03 -3.12696e-03 2.17036e-03 -1.57251e-03 1.16848e-03 -8.80784e-04 6.67558e-04 -5.05076e-04 3.78884e-04 -2.78002e-04 1.97266e-04 -1.31712e-04 7.72707e-05 -3.27025e-05 -4.78972e-06 3.56105e-05 -6.20925e-05 8.33124e-05
-8.95388e-03 2.34124e-03 -1.20832e-03 7.78164e-04 -5.39444e-04 3.89228e-04 -2.87465e-04 2.14930e-04 -1.61178e-04 1.20220e-04 -8.84435e-05 6.30529e-05 -4.27730e-05 2.62959e-05 -1.26927e-05 1.48894e-06 7.79382e-06 -1.55830e-05 2.19769e-05 -2.75283e-05
4.86618e-03 -1.20832e-03 7.36903e-04 -3.76142e-04 2.67436e-04 -1.94354e-04 1.42818e-04 -1.05558e-04 7.77053e-05 -5.64486e-05 3.98990e-05 -2.67055e-05 1.61085e-05 -7.64186e-06 4.41507e-07 5.14382e-06 -1.02317e-05 1.37771e-05 -1.77747e-05 1.93966e-05
-3.12696e-03 7.78164e-04 -3.76142e-04 3.56483e-04 -1.17375e-04 9.63864e-05 -7.37220e-05 5.41972e-05 -3.88032e-05 2.66386e-05 -1.71331e-05 9.35969e-06 -3.30399e-06 -1.88501e-06 5.74115e-06 -9.54128e-06 1.16922e-05 -1.49963e-05 1.52756e-05 -1.95723e-05
2.17036e-03 -5.39444e-04 2.67436e-04 -1.17375e-04 2.30074e-04 -4.29215e-06 1.94688e-05 -1.82834e-05 1.26681e-05 -7.11884e-06 2.10525e-06 1.89540e-06 -5.57377e-06 8.00730e-06 -1.09560e-05 1.19573e-05 -1.49821e-05 1.39781e-05 -1.88394e-05 1.32232e-05
-1.57251e-03 3.89228e-04 -1.94354e-04 9.63864e-05 -4.29215e-06 1.85023e-04 5.69180e-05 -2.19125e-05 1.16575e-05 -1.00161e-05 1.02143e-05 -1.16371e-05 1.23360e-05 -1.41749e-05 1.40482e-05 -1.66540e-05 1.45104e-05 -1.97654e-05 1.22825e-05 -2.61097e-05
1.16848e-03 -2.87465e-04 1.42818e-04 -7.37220e-05 1.94688e-05 5.69180e-05 1.72470e-04 9.59485e-05 -4.75308e-05 2.98641e-05 -2.39712e-05 2.07156e-05 -2.03382e-05 1.84068e-05 -2.02059e-05 1.67295e-05 -2.21399e-05 1.28022e-05 -2.84705e-05 3.27525e-06
-8.80784e-04 2.14930e-04 -1.05558e-04 5.41972e-05 -1.82834e-05 -2.19125e-05 9.59485e-05 1.74772e-04 1.24290e-04 -6.54147e-05 4.20276e-05 -3.36533e-05 2.73545e-05 -2.68951e-05 2.13939e-05 -2.63016e-05 1.50633e-05 -3.19246e-05 3.19822e-06 -4.08846e-05
6.67558e-04 -1.61178e-04 7.77053e-05 -3.88032e-05 1.26681e-05 1.16575e-05 -4.75308e-05 1.24290e-04 1.84444e-04 1.46972e-04 -7.93528e-05 5.06697e-05 -4.14580e-05 3.10335e-05 -3.37872e-05 1.99181e-05 -3.70892e-05 4.97954e-06 -4.59174e-05 7.33711e-06
-5.05076e-04 1.20220e-04 -5.64486e-05 2.66386e-05 -7.11884e-06 -1.00161e-05 2.98641e-05 -6.54147e-05 1.46972e-04 1.97910e-04 1.66233e-04 -9.15938e-05 5.64216e-05 -4.97388e-05 3.02125e-05 -4.56342e-05 9.67952e-06 -5.24430e-05 8.90294e-06 1.61073e-06
3.78884e-04 -8.84435e-05 3.98990e-05 -1.71331e-05 2.10525e-06 1.02143e-05 -2.39712e-05 4.20276e-05 -7.93528e-05 1.66233e-04 2.13023e-04 1.82665e-04 -1.04392e-04 5.76181e-05 -6.31976e-05 2.03465e-05 -6.23678e-05 1.36074e-05 -4.57155e-06 1.37760e-04
-2.78002e-04 6.30529e-05 -2.67055e-05 9.35969e-06 1.89540e-06 -1.16371e-05 2.07156e-05 -3.36533e-05 5.06697e-05 -9.15938e-05 1.82665e-04 2.27498e-04 1.94526e-04 -1.22485e-04 4.96165e-05 -8.17510e-05 2.47923e-05 -1.45561e-05 1.45816e-04 1.78977e-04
1.97266e-04 -4.27730e-05 1.61085e-05 -3.30399e-06 -5.57377e-06 1.23360e-05 -2.03382e-05 2.73545e-05 -4.14580e-05 5.64216e-05 -1.04392e-04 1.94526e-04 2.36634e-04 1.97090e-04 -1.45812e-04 5.60011e-05 -3.48575e-05 1.59954e-04 1.72486e-04 2.66590e-04
-1.31712e-04 2.62959e-05 -7.64186e-06 -1.88501e-06 8.00730e-06 -1.41749e-05 1.84068e-05 -2.68951e-05 3.10335e-05 -4.97388e-05 5.76181e-05 -1.22485e-04 1.97090e-04 2.40485e-04 2.14094e-04 -1.03147e-04 1.94719e-04 1.53782e-04 2.84913e-04 5.98157e-05
7.72707e-05 -1.26927e-05 4.41507e-07 5.74115e-06 -1.09560e-05 1.40482e-05 -2.02059e-05 2.13939e-05 -3.37872e-05 3.02125e-05 -6.31976e-05 4.96165e-05 -1.45812e-04 2.14094e-04 3.10485e-04 3.64227e-04 8.27471e-05 3.24029e-04 4.03187e-05 -4.28678e-05
-3.27025e-05 1.48894e-06 5.14382e-06 -9.54128e-06 1.19573e-05 -1.66540e-05 1.67295e-05 -2.63016e-05 1.99181e-05 -4.56342e-05 2.03465e-05 -8.17510e-05 5.60011e-05 -1.03147e-04 3.64227e-04 5.24206e-04 5.05354e-04 -3.48756e-05 -3.21806e-06 -2.19105e-04
-4.78972e-06 7.79382e-06 -1.02317e-05 1.16922e-05 -1.49821e-05 1.45104e-05 -2.21399e-05 1.50633e-05 -3.70892e-05 9.67952e-06 -6.23678e-05 2.47923e-05 -3.48575e-05 1.94719e-04 8.27471e-05 5.05354e-04 4.33930e-04 1.88023e-04 -3.00111e-04 9.53180e-05
3.56105e-05 -1.55830e-05 1.37771e-05 -1.49963e-05 1.39781e-05 -1.97654e-05 1.28022e-05 -3.19246e-05 4.97954e-06 -5.24430e-05 1.36074e-05 -1.45561e-05 1.59954e-04 1.53782e-04 3.24029e-04 -3.48756e-05 1.88023e-04 1.95489e-04 2.97403e-04 -5.14454e-05
-6.20925e-05 2.19769e-05 -1.77747e-05 1.52756e-05 -1.88394e-05 1.22825e-05 -2.84705e-05 3.19822e-06 -4.59174e-05 8.90294e-06 -4.57155e-06 1.45816e-04 1.72486e-04 2.84913e-04 4.03187e-05 -3.21806e-06 -3.00111e-04 2.97403e-04 4.71756e-04 2.87809e-04
8.33124e-05 -2.75283e-05 1.93966e-05 -1.95723e-05 1.32232e-05 -2.61097e-05 3.27525e-06 -4.08846e-05 7.33711e-06 1.61073e-06 1.37760e-04 1.78977e-04 2.66590e-04 5.98157e-05 -4.28678e-05 -2.19105e-04 9.53180e-05 -5.14454e-05 2.87809e-04 2.26737e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_79-80.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.28588e-02 -8.58526e-03 4.68378e-03 -3.02124e-03 2.10610e-03 -1.53398e-03 1.14738e-03 -8.72186e-04 6.68375e-04 -5.13235e-04 3.92848e-04 -2.96797e-04 2.20075e-04 -1.57860e-04 1.06400e-04 -6.43046e-05 2.90613e-05 -1.78560e-07 -2.44882e-05 4.42520e-05
-8.58526e-03 2.28210e-03 -1.19271e-03 7.70736e-04 -5.36772e-04 3.89617e-04 -2.89964e-04 2.18969e-04 -1.66395e-04 1.26380e-04 -9.53573e-05 7.06190e-05 -5.08936e-05 3.48928e-05 -2.17234e-05 1.09011e-05 -1.95258e-06 -5.49833e-06 1.16331e-05 -1.68673e-05
4.68378e-03 -1.19271e-03 7.12091e-04 -3.80353e-04 2.70518e-04 -1.97652e-04 1.46558e-04 -1.09697e-04 8.21963e-05 -6.12347e-05 4.49375e-05 -3.19659e-05 2.15794e-05 -1.32660e-05 6.26461e-06 -7.78329e-07 -4.10799e-06 7.62393e-06 -1.13394e-05 1.31255e-05
-3.02124e-03 7.70736e-04 -3.80353e-04 3.34118e-04 -1.27822e-04 1.02781e-04 -7.88792e-05 5.89409e-05 -4.33687e-05 3.11483e-05 -2.16111e-05 1.38639e-05 -7.80524e-06 2.68584e-06 1.19698e-06 -4.86140e-06 7.12860e-06 -1.01436e-05 1.07909e-05 -1.43502e-05
2.10610e-03 -5.36772e-04 2.70518e-04 -1.27822e-04 2.04665e-04 -1.80839e-05 2.75263e-05 -2.43354e-05 1.78852e-05 -1.18649e-05 6.60226e-06 -2.39089e-06 -1.34515e-06 3.95072e-06 -6.81297e-06 8.07356e-06 -1.07778e-05 1.03564e-05 -1.42758e-05 1.03066e-05
-1.53398e-03 3.89617e-04 -1.97652e-04 1.02781e-04 -1.80839e-05 1.55106e-04 4.06379e-05 -1.26981e-05 5.00526e-06 -4.46337e-06 5.35062e-06 -7.09887e-06 8.18085e-06 -1.00448e-05 1.03269e-05 -1.26158e-05 1.12568e-05 -1.54036e-05 9.98310e-06 -2.04779e-05
1.14738e-03 -2.89964e-04 1.46558e-04 -7.88792e-05 2.75263e-05 4.06379e-05 1.37572e-04 7.74793e-05 -3.73227e-05 2.27183e-05 -1.81001e-05 1.57548e-05 -1.56722e-05 1.43997e-05 -1.59487e-05 1.34776e-05 -1.76686e-05 1.07846e-05 -2.26192e-05 3.49033e-06
-8.72186e-04 2.18969e-04 -1.09697e-04 5.89409e-05 -2.43354e-05 -1.26981e-05 7.74793e-05 1.34736e-04 1.03754e-04 -5.42496e-05 3.44464e-05 -2.74098e-05 2.23619e-05 -2.19233e-05 1.77339e-05 -2.14158e-05 1.30051e-05 -2.56609e-05 3.80783e-06 -3.35175e-05
6.68375e-04 -1.66395e-04 8.21963e-05 -4.33687e-05 1.78852e-05 5.00526e-06 -3.73227e-05 1.03754e-04 1.39234e-04 1.24435e-04 -6.71938e-05 4.27398e-05 -3.46790e-05 2.62518e-05 -2.80071e-05 1.74120e-05 -3.01679e-05 5.65381e-06 -3.78056e-05 4.54099e-06
-5.13235e-04 1.26380e-04 -6.12347e-05 3.11483e-05 -1.18649e-05 -4.46337e-06 2.27183e-05 -5.42496e-05 1.24435e-04 1.47567e-04 1.41794e-04 -7.82826e-05 4.84050e-05 -4.19224e-05 2.64934e-05 -3.76001e-05 9.96830e-06 -4.34001e-05 6.12522e-06 -6.49796e-06
3.92848e-04 -9.53573e-05 4.49375e-05 -2.16111e-05 6.60226e-06 5.35062e-06 -1.81001e-05 3.44464e-05 -6.71938e-05 1.41794e-04 1.57707e-04 1.56596e-04 -8.94224e-05 5.03988e-05 -5.28618e-05 1.94071e-05 -5.19627e-05 1.03897e-05 -1.20362e-05 1.01651e-04
-2.96797e-04 7.06190e-05 -3.19659e-05 1.38639e-05 -2.39089e-06 -7.09887e-06 1.57548e-05 -2.74098e-05 4.27398e-05 -7.82826e-05 1.56596e-04 1.67718e-04 1.67723e-04 -1.04358e-04 4.49573e-05 -6.87593e-05 2.02442e-05 -2.08355e-05 1.08367e-04 1.33757e-04
2.20075e-04 -5.08936e-05 2.15794e-05 -7.80524e-06 -1.34515e-06 8.18085e-06 -1.56722e-05 2.23619e-05 -3.46790e-05 4.84050e-05 -8.94224e-05 1.67723e-04 1.73903e-04 1.71339e-04 -1.24372e-04 4.74564e-05 -3.85597e-05 1.20450e-04 1.27583e-04 2.20767e-04
-1.57860e-04 3.48928e-05 -1.32660e-05 2.68584e-06 3.95072e-06 -1.00448e-05 1.43997e-05 -2.19233e-05 2.62518e-05 -4.19224e-05 5.03988e-05 -1.04358e-04 1.71339e-04 1.74959e-04 1.82922e-04 -9.79228e-05 1.50532e-04 1.10960e-04 2.36374e-04 6.42765e-05
1.06400e-04 -2.17234e-05 6.26461e-06 1.19698e-06 -6.81297e-06 1.03269e-05 -1.59487e-05 1.77339e-05 -2.80071e-05 2.64934e-05 -5.28618e-05 4.49573e-05 -1.24372e-04 1.82922e-04 2.22583e-04 2.95674e-04 4.90401e-05 2.70166e-04 4.72048e-05 -1.32531e-05
-6.43046e-05 1.09011e-05 -7.78329e-07 -4.86140e-06 8.07356e-06 -1.26158e-05 1.34776e-05 -2.14158e-05 1.74120e-05 -3.76001e-05 1.94071e-05 -6.87593e-05 4.74564e-05 -9.79228e-05 2.95674e-04 3.91117e-04 4.25406e-04 -1.81817e-05 2.12745e-05 -1.83753e-04
2.90613e-05 -1.95258e-06 -4.10799e-06 7.12860e-06 -1.07778e-05 1.12568e-05 -1.76686e-05 1.30051e-05 -3.01679e-05 9.96830e-06 -5.19627e-05 2.02442e-05 -3.85597e-05 1.50532e-04 4.90401e-05 4.25406e-04 3.45152e-04 1.85133e-04 -2.54159e-04 6.58910e-05
-1.78560e-07 -5.49833e-06 7.62393e-06 -1.01436e-05 1.03564e-05 -1.54036e-05 1.07846e-05 -2.56609e-05 5.65381e-06 -4.34001e-05 1.03897e-05 -2.08355e-05 1.20450e-04 1.10960e-04 2.70166e-04 -1.81817e-05 1.85133e-04 1.29916e-04 2.38926e-04 -5.31517e-05
-2.44882e-05 1.16331e-05 -1.13394e-05 1.07909e-05 -1.42758e-05 9.98310e-06 -2.26192e-05 3.80783e-06 -3.78056e-05 6.12522e-06 -1.20362e-05 1.08367e-04 1.27583e-04 2.36374e-04 4.72048e-05 2.12745e-05 -2.54159e-04 2.38926e-04 3.52323e-04 2.67365e-04
4.42520e-05 -1.68673e-05 1.31255e-05 -1.43502e-05 1.03066e-05 -2.04779e-05 3.49033e-06 -3.35175e-05 4.54099e-06 -6.49796e-06 1.01651e-04 1.33757e-04 2.20767e-04 6.42765e-05 -1.32531e-05 -1.83753e-04 6.58910e-05 -5.31517e-05 2.67365e-04 1.60476e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_8-9.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.42036e-02 -3.87178e-03 3.43275e-03 -2.88574e-03 2.39049e-03 -1.97183e-03 1.62547e-03 -1.34037e-03 1.10515e-03 -9.09999e-04 7.46930e-04 -6.09635e-04 4.93141e-04 -3.93563e-04 3.07830e-04 -2.33555e-04 1.68796e-04 -1.12037e-04 6.19969e-05 -1.77094e-05
-3.87178e-03 1.36321e-02 -8.64857e-04 1.17744e-03 -1.07908e-03 9.20545e-04 -7.64310e-04 6.25221e-04 -5.05548e-04 4.03771e-04 -3.17454e-04 2.44076e-04 -1.81505e-04 1.27825e-04 -8.16193e-05 4.15164e-05 -6.68399e-06 -2.38997e-05 5.06569e-05 -7.44206e-05
3.43275e-03 -8.64857e-04 1.73389e-02 6.66430e-04 1.47538e-04 -2.91885e-04 2.92277e-04 -2.50588e-04 1.97877e-04 -1.45269e-04 9.66238e-05 -5.32267e-05 1.49301e-05 1.84279e-05 -4.77136e-05 7.30517e-05 -9.54867e-05 1.14810e-04 -1.32181e-04 1.47036e-04
-2.88574e-03 1.17744e-03 6.66430e-04 2.13922e-02 1.90282e-03 -6.39377e-04 2.95649e-04 -1.72114e-04 1.28066e-04 -1.17424e-04 1.21275e-04 -1.31524e-04 1.43802e-04 -1.56778e-04 1.68802e-04 -1.80437e-04 1.90334e-04 -1.99967e-04 2.07650e-04 -2.15448e-04
2.39049e-03 -1.07908e-03 1.47538e-04 1.90282e-03 2.56703e-02 2.94283e-03 -1.26627e-03 7.52339e-04 -5.28974e-04 4.17599e-04 -3.58286e-04 3.24970e-04 -3.06322e-04 2.95011e-04 -2.89093e-04 2.84815e-04 -2.83358e-04 2.81303e-04 -2.81511e-04 2.80007e-04
-1.97183e-03 9.20545e-04 -2.91885e-04 -6.39377e-04 2.94283e-03 3.01016e-02 3.85145e-03 -1.78639e-03 1.12148e-03 -8.13525e-04 6.46726e-04 -5.48400e-04 4.85452e-04 -4.44302e-04 4.14299e-04 -3.93939e-04 3.76652e-04 -3.65360e-04 3.53598e-04 -3.46991e-04
1.62547e-03 -7.64310e-04 2.92277e-04 2.95649e-04 -1.26627e-03 3.85145e-03 3.46345e-02 4.67339e-03 -2.23585e-03 1.43230e-03 -1.04965e-03 8.35036e-04 -7.04101e-04 6.16320e-04 -5.57038e-04 5.11459e-04 -4.79805e-04 4.51554e-04 -4.32947e-04 4.12608e-04
-1.34037e-03 6.25221e-04 -2.50588e-04 -1.72114e-04 7.52339e-04 -1.78639e-03 4.67339e-03 3.92343e-02 5.43809e-03 -2.63848e-03 1.70409e-03 -1.25326e-03 9.95615e-04 -8.36413e-04 7.26800e-04 -6.52457e-04 5.93189e-04 -5.52687e-04 5.14418e-04 -4.90663e-04
1.10515e-03 -5.05548e-04 1.97877e-04 1.28066e-04 -5.28974e-04 1.12148e-03 -2.23585e-03 5.43809e-03 4.38781e-02 6.16465e-03 -3.00978e-03 1.94947e-03 -1.43485e-03 1.13714e-03 -9.52722e-04 8.23061e-04 -7.36063e-04 6.63908e-04 -6.16704e-04 5.68510e-04
-9.09999e-04 4.03771e-04 -1.45269e-04 -1.17424e-04 4.17599e-04 -8.13525e-04 1.43230e-03 -2.63848e-03 6.16465e-03 4.85513e-02 6.86543e-03 -3.35991e-03 2.17669e-03 -1.60138e-03 1.26535e-03 -1.05812e-03 9.09117e-04 -8.11605e-04 7.26530e-04 -6.74915e-04
7.46930e-04 -3.17454e-04 9.66238e-05 1.21275e-04 -3.58286e-04 6.46726e-04 -1.04965e-03 1.70409e-03 -3.00978e-03 6.86543e-03 5.32442e-02 7.54849e-03 -3.69556e-03 2.39121e-03 -1.75764e-03 1.38395e-03 -1.15606e-03 9.87601e-04 -8.81903e-04 7.82884e-04
-6.09635e-04 2.44076e-04 -5.32267e-05 -1.31524e-04 3.24970e-04 -5.48400e-04 8.35036e-04 -1.25326e-03 1.94947e-03 -3.35991e-03 7.54849e-03 5.79505e-02 8.21913e-03 -4.02132e-03 2.59652e-03 -1.90689e-03 1.49537e-03 -1.24919e-03 1.06015e-03 -9.49024e-04
4.93141e-04 -1.81505e-04 1.49301e-05 1.43802e-04 -3.06322e-04 4.85452e-04 -7.04101e-04 9.95615e-04 -1.43485e-03 2.17669e-03 -3.69556e-03 8.21913e-03 6.26659e-02 8.88076e-03 -4.34034e-03 2.79491e-03 -2.05163e-03 1.60110e-03 -1.33946e-03 1.12761e-03
-3.93563e-04 1.27825e-04 1.84279e-05 -1.56778e-04 2.95011e-04 -4.44302e-04 6.16320e-04 -8.36413e-04 1.13714e-03 -1.60138e-03 2.39121e-03 -4.02132e-03 8.88076e-03 6.73874e-02 9.53559e-03 -4.65504e-03 2.98778e-03 -2.19372e-03 1.70190e-03 -1.42857e-03
3.07830e-04 -8.16193e-05 -4.77136e-05 1.68802e-04 -2.89093e-04 4.14299e-04 -5.57038e-04 7.26800e-04 -9.52722e-04 1.26535e-03 -1.75764e-03 2.59652e-03 -4.34034e-03 9.53559e-03 7.21127e-02 1.01850e-02 -4.96723e-03 3.17581e-03 -2.33483e-03 1.79797e-03
-2.33555e-04 4.15164e-05 7.30517e-05 -1.80437e-04 2.84815e-04 -3.93939e-04 5.11459e-04 -6.52457e-04 8.23061e-04 -1.05812e-03 1.38395e-03 -1.90689e-03 2.79491e-03 -4.65504e-03 1.01850e-02 7.68400e-02 1.08296e-02 -5.27855e-03 3.35919e-03 -2.47661e-03
1.68796e-04 -6.68399e-06 -9.54867e-05 1.90334e-04 -2.83358e-04 3.76652e-04 -4.79805e-04 5.93189e-04 -7.36063e-04 9.09117e-04 -1.15606e-03 1.49537e-03 -2.05163e-03 2.98778e-03 -4.96723e-03 1.08296e-02 8.15680e-02 1.14696e-02 -5.59064e-03 3.53743e-03
-1.12037e-04 -2.38997e-05 1.14810e-04 -1.99967e-04 2.81303e-04 -3.65360e-04 4.51554e-04 -5.52687e-04 6.63908e-04 -8.11605e-04 9.87601e-04 -1.24919e-03 1.60110e-03 -2.19372e-03 3.17581e-03 -5.27855e-03 1.14696e-02 8.62948e-02 1.21044e-02 -5.90530e-03
6.19969e-05 5.06569e-05 -1.32181e-04 2.07650e-04 -2.81511e-04 3.53598e-04 -4.32947e-04 5.14418e-04 -6.16704e-04 7.26530e-04 -8.81903e-04 1.06015e-03 -1.33946e-03 1.70190e-03 -2.33483e-03 3.35919e-03 -5.59064e-03 1.21044e-02 9.10189e-02 1.27329e-02
-1.77094e-05 -7.44206e-05 1.47036e-04 -2.15448e-04 2.80007e-04 -3.46991e-04 4.12608e-04 -4.90663e-04 5.68510e-04 -6.74915e-04 7.82884e-04 -9.49024e-04 1.12761e-03 -1.42857e-03 1.79797e-03 -2.47661e-03 3.53743e-03 -5.90530e-03 1.27329e-02 9.57378e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_80-81.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.07192e-02 -8.21444e-03 4.49934e-03 -2.91310e-03 2.03920e-03 -1.49264e-03 1.12330e-03 -8.60464e-04 6.65943e-04 -5.18007e-04 4.03301e-04 -3.11975e-04 2.39106e-04 -1.80130e-04 1.31458e-04 -9.18052e-05 5.86515e-05 -3.15614e-05 8.57620e-06 9.80764e-06
-8.21444e-03 2.22567e-03 -1.17654e-03 7.62885e-04 -5.33651e-04 3.89515e-04 -2.91930e-04 2.22433e-04 -1.71005e-04 1.31899e-04 -1.01602e-04 7.74934e-05 -5.82868e-05 4.27416e-05 -2.99646e-05 1.95211e-05 -1.08767e-05 3.72790e-06 2.16411e-06 -7.11034e-06
4.49934e-03 -1.17654e-03 6.90729e-04 -3.83469e-04 2.72982e-04 -2.00448e-04 1.49836e-04 -1.13390e-04 8.62473e-05 -6.55802e-05 4.95319e-05 -3.67815e-05 2.65923e-05 -1.84326e-05 1.16070e-05 -6.23394e-06 1.52272e-06 1.95504e-06 -5.43307e-06 7.32728e-06
-2.91310e-03 7.62885e-04 -3.83469e-04 3.16095e-04 -1.36798e-04 1.08401e-04 -8.34633e-05 6.31975e-05 -4.74978e-05 3.52479e-05 -2.56994e-05 1.79894e-05 -1.19379e-05 6.88651e-06 -2.98786e-06 -5.52177e-07 2.90464e-06 -5.68819e-06 6.61292e-06 -9.59308e-06
2.03920e-03 -5.33651e-04 2.72982e-04 -1.36798e-04 1.84626e-04 -3.00998e-05 3.46887e-05 -2.97559e-05 2.25894e-05 -1.61698e-05 1.06967e-05 -6.31334e-06 2.52663e-06 2.15357e-07 -3.01286e-06 4.47122e-06 -6.92568e-06 6.95783e-06 -1.01460e-05 7.44917e-06
-1.49264e-03 3.89515e-04 -2.00448e-04 1.08401e-04 -3.00998e-05 1.31620e-04 2.64171e-05 -4.49042e-06 -9.61707e-07 5.44467e-07 9.36468e-07 -2.96937e-06 4.37504e-06 -6.27082e-06 6.88682e-06 -8.93086e-06 8.19017e-06 -1.14830e-05 7.66433e-06 -1.55559e-05
1.12330e-03 -2.91930e-04 1.49836e-04 -8.34633e-05 3.46887e-05 2.64171e-05 1.10175e-04 6.13447e-05 -2.82310e-05 1.63097e-05 -1.28122e-05 1.12492e-05 -1.14402e-05 1.07142e-05 -1.20897e-05 1.04158e-05 -1.36738e-05 8.70419e-06 -1.75501e-05 3.26630e-06
-8.60464e-04 2.22433e-04 -1.13390e-04 6.31975e-05 -2.97559e-05 -4.49042e-06 6.13447e-05 1.03271e-04 8.58208e-05 -4.43154e-05 2.76482e-05 -2.18006e-05 1.78166e-05 -1.74447e-05 1.43179e-05 -1.70726e-05 1.08785e-05 -2.02644e-05 3.89890e-06 -2.69570e-05
6.65943e-04 -1.71005e-04 8.62473e-05 -4.74978e-05 2.25894e-05 -9.61707e-07 -2.82310e-05 8.58208e-05 1.03663e-04 1.04765e-04 -5.63917e-05 3.56196e-05 -2.86223e-05 2.18498e-05 -2.28926e-05 1.48826e-05 -2.42195e-05 5.77363e-06 -3.06294e-05 2.62303e-06
-5.18007e-04 1.31899e-04 -6.55802e-05 3.52479e-05 -1.61698e-05 5.44467e-07 1.63097e-05 -4.43154e-05 1.04765e-04 1.07918e-04 1.20464e-04 -6.64898e-05 4.11653e-05 -3.50287e-05 2.28935e-05 -3.06939e-05 9.72614e-06 -3.54354e-05 4.22022e-06 -1.13326e-05
4.03301e-04 -1.01602e-04 4.95319e-05 -2.56994e-05 1.06967e-05 9.36468e-07 -1.28122e-05 2.76482e-05 -5.63917e-05 1.20464e-04 1.14102e-04 1.33816e-04 -7.62492e-05 4.37228e-05 -4.39519e-05 1.80690e-05 -4.28242e-05 8.09410e-06 -1.62661e-05 7.32797e-05
-3.11975e-04 7.74934e-05 -3.67815e-05 1.79894e-05 -6.31334e-06 -2.96937e-06 1.12492e-05 -2.18006e-05 3.56196e-05 -6.64898e-05 1.33816e-04 1.20553e-04 1.44187e-04 -8.86090e-05 4.03455e-05 -5.73672e-05 1.67766e-05 -2.39949e-05 7.89023e-05 9.72350e-05
2.39106e-04 -5.82868e-05 2.65923e-05 -1.19379e-05 2.52663e-06 4.37504e-06 -1.14402e-05 1.78166e-05 -2.86223e-05 4.11653e-05 -7.62492e-05 1.44187e-04 1.24378e-04 1.48568e-04 -1.05569e-04 4.04801e-05 -3.94379e-05 8.92399e-05 9.14234e-05 1.80193e-04
-1.80130e-04 4.27416e-05 -1.84326e-05 6.88651e-06 2.15357e-07 -6.27082e-06 1.07142e-05 -1.74447e-05 2.18498e-05 -3.50287e-05 4.37228e-05 -8.86090e-05 1.48568e-04 1.23562e-04 1.56469e-04 -9.09458e-05 1.15253e-04 7.66830e-05 1.93458e-04 6.46299e-05
1.31458e-04 -2.99646e-05 1.16070e-05 -2.98786e-06 -3.01286e-06 6.88682e-06 -1.20897e-05 1.43179e-05 -2.28926e-05 2.28935e-05 -4.39519e-05 4.03455e-05 -1.05569e-04 1.56469e-04 1.54388e-04 2.39439e-04 2.28080e-05 2.22605e-04 4.96838e-05 9.48058e-06
-9.18052e-05 1.95211e-05 -6.23394e-06 -5.52177e-07 4.47122e-06 -8.93086e-06 1.04158e-05 -1.70726e-05 1.48826e-05 -3.06939e-05 1.80690e-05 -5.73672e-05 4.04801e-05 -9.09458e-05 2.39439e-04 2.84661e-04 3.55402e-04 -7.08617e-06 3.95092e-05 -1.50911e-04
5.86515e-05 -1.08767e-05 1.52272e-06 2.90464e-06 -6.92568e-06 8.19017e-06 -1.36738e-05 1.08785e-05 -2.42195e-05 9.72614e-06 -4.28242e-05 1.67766e-05 -3.94379e-05 1.15253e-04 2.28080e-05 3.55402e-04 2.71097e-04 1.79796e-04 -2.11986e-04 4.33688e-05
-3.15614e-05 3.72790e-06 1.95504e-06 -5.68819e-06 6.95783e-06 -1.14830e-05 8.70419e-06 -2.02644e-05 5.77363e-06 -3.54354e-05 8.09410e-06 -2.39949e-05 8.92399e-05 7.66830e-05 2.22605e-04 -7.08617e-06 1.79796e-04 8.20627e-05 1.91416e-04 -5.57935e-05
8.57620e-06 2.16411e-06 -5.43307e-06 6.61292e-06 -1.01460e-05 7.66433e-06 -1.75501e-05 3.89890e-06 -3.06294e-05 4.22022e-06 -1.62661e-05 7.89023e-05 9.14234e-05 1.93458e-04 4.96838e-05 3.95092e-05 -2.11986e-04 1.91416e-04 2.54640e-04 2.45101e-04
9.80764e-06 -7.11034e-06 7.32728e-06 -9.59308e-06 7.44917e-06 -1.55559e-05 3.26630e-06 -2.69570e-05 2.62303e-06 -1.13326e-05 7.32797e-05 9.72350e-05 1.80193e-04 6.46299e-05 9.48058e-06 -1.50911e-04 4.33688e-05 -5.57935e-05 2.45101e-04 1.11240e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_81-82.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.85984e-02 -7.84368e-03 4.31627e-03 -2.80665e-03 1.97436e-03 -1.45367e-03 1.10189e-03 -8.51679e-04 6.66673e-04 -5.26155e-04 4.17318e-04 -3.30857e-04 2.62030e-04 -2.06420e-04 1.60699e-04 -1.23559e-04 9.26824e-05 -6.75360e-05 4.63285e-05 -2.94158e-05
-7.84368e-03 2.17257e-03 -1.16109e-03 7.55941e-04 -5.31509e-04 3.90448e-04 -2.94982e-04 2.27038e-04 -1.76805e-04 1.38658e-04 -1.09134e-04 8.56925e-05 -6.70577e-05 5.20038e-05 -3.96691e-05 2.96264e-05 -2.13460e-05 1.45413e-05 -8.93346e-06 4.29262e-06
4.31627e-03 -1.16109e-03 6.73216e-04 -3.86559e-04 2.75807e-04 -2.03719e-04 1.53643e-04 -1.17653e-04 9.09008e-05 -7.05601e-05 5.47881e-05 -4.22819e-05 3.23186e-05 -2.43372e-05 1.77103e-05 -1.24723e-05 7.95797e-06 -4.56237e-06 1.31344e-06 6.22503e-07
-2.80665e-03 7.55941e-04 -3.86559e-04 3.02427e-04 -1.45210e-04 1.14019e-04 -8.82129e-05 6.76963e-05 -5.19177e-05 3.96727e-05 -3.01425e-05 2.24881e-05 -1.64732e-05 1.15005e-05 -7.61887e-06 4.19780e-06 -1.81129e-06 -7.65714e-07 1.87822e-06 -4.39518e-06
1.97436e-03 -5.31509e-04 2.75807e-04 -1.45210e-04 1.69628e-04 -4.11380e-05 4.15910e-05 -3.51343e-05 2.73466e-05 -2.05887e-05 1.49399e-05 -1.04185e-05 6.59733e-06 -3.75322e-06 1.01637e-06 5.89081e-07 -2.83537e-06 3.20287e-06 -5.82048e-06 4.08393e-06
-1.45367e-03 3.90448e-04 -2.03719e-04 1.14019e-04 -4.11380e-05 1.13927e-04 1.35320e-05 3.24811e-06 -6.72542e-06 5.46217e-06 -3.46397e-06 1.17702e-06 4.99059e-07 -2.43191e-06 3.31286e-06 -5.17276e-06 4.90554e-06 -7.54241e-06 4.94482e-06 -1.08310e-05
1.10189e-03 -2.94982e-04 1.53643e-04 -8.82129e-05 4.15910e-05 1.35320e-05 8.93599e-05 4.68726e-05 -1.97926e-05 1.02359e-05 -7.73550e-06 6.85414e-06 -7.30100e-06 7.03133e-06 -8.29272e-06 7.25013e-06 -9.80200e-06 6.30292e-06 -1.28543e-05 2.37962e-06
-8.51679e-04 2.27038e-04 -1.17653e-04 6.76963e-05 -3.51343e-05 3.24811e-06 4.68726e-05 7.91955e-05 6.98560e-05 -3.52044e-05 2.12948e-05 -1.65169e-05 1.34442e-05 -1.31801e-05 1.09119e-05 -1.29862e-05 8.50842e-06 -1.53932e-05 3.34397e-06 -2.09401e-05
6.66673e-04 -1.76805e-04 9.09008e-05 -5.19177e-05 2.73466e-05 -6.72542e-06 -1.97926e-05 6.98560e-05 7.63000e-05 8.73492e-05 -4.65810e-05 2.90277e-05 -2.30199e-05 1.76249e-05 -1.81877e-05 1.22059e-05 -1.89441e-05 5.27807e-06 -2.41684e-05 1.17558e-06
-5.26155e-04 1.38658e-04 -7.05601e-05 3.96727e-05 -2.05887e-05 5.46217e-06 1.02359e-05 -3.52044e-05 8.73492e-05 7.72950e-05 1.01652e-04 -5.58767e-05 3.44777e-05 -2.88020e-05 1.93049e-05 -2.46343e-05 8.93372e-06 -2.83531e-05 2.82269e-06 -1.34768e-05
4.17318e-04 -1.09134e-04 5.47881e-05 -3.01425e-05 1.49399e-05 -3.46397e-06 -7.73550e-06 2.12948e-05 -4.65810e-05 1.01652e-04 8.03192e-05 1.13757e-04 -6.45291e-05 3.74527e-05 -3.61700e-05 1.63272e-05 -3.47630e-05 6.37915e-06 -1.78807e-05 5.13824e-05
-3.30857e-04 8.56925e-05 -4.22819e-05 2.24881e-05 -1.04185e-05 1.17702e-06 6.85414e-06 -1.65169e-05 2.90277e-05 -5.58767e-05 1.13757e-04 8.39168e-05 1.23405e-04 -7.48426e-05 3.57372e-05 -4.73637e-05 1.40496e-05 -2.46696e-05 5.61434e-05 6.83725e-05
2.62030e-04 -6.70577e-05 3.23186e-05 -1.64732e-05 6.59733e-06 4.99059e-07 -7.30100e-06 1.34442e-05 -2.30199e-05 3.44777e-05 -6.45291e-05 1.23405e-04 8.58356e-05 1.28323e-04 -8.90753e-05 3.46847e-05 -3.81101e-05 6.50195e-05 6.29400e-05 1.44505e-04
-2.06420e-04 5.20038e-05 -2.43372e-05 1.15005e-05 -3.75322e-06 -2.43191e-06 7.03133e-06 -1.31801e-05 1.76249e-05 -2.88020e-05 3.74527e-05 -7.48426e-05 1.28323e-04 8.37980e-05 1.33905e-04 -8.27190e-05 8.75081e-05 4.98945e-05 1.55770e-04 6.15189e-05
1.60699e-04 -3.96691e-05 1.77103e-05 -7.61887e-06 1.01637e-06 3.31286e-06 -8.29272e-06 1.09119e-05 -1.81877e-05 1.93049e-05 -3.61700e-05 3.57372e-05 -8.90753e-05 1.33905e-04 1.02378e-04 1.93667e-04 3.10995e-06 1.80877e-04 4.84256e-05 2.58577e-05
-1.23559e-04 2.96264e-05 -1.24723e-05 4.19780e-06 5.89081e-07 -5.17276e-06 7.25013e-06 -1.29862e-05 1.22059e-05 -2.46343e-05 1.63272e-05 -4.73637e-05 3.46847e-05 -8.27190e-05 1.93667e-04 2.00677e-04 2.94358e-04 -7.84305e-07 5.19362e-05 -1.20774e-04
9.26824e-05 -2.13460e-05 7.95797e-06 -1.81129e-06 -2.83537e-06 4.90554e-06 -9.80200e-06 8.50842e-06 -1.89441e-05 8.93372e-06 -3.47630e-05 1.40496e-05 -3.81101e-05 8.75081e-05 3.10995e-06 2.94358e-04 2.09156e-04 1.71919e-04 -1.73645e-04 2.72282e-05
-6.75360e-05 1.45413e-05 -4.56237e-06 -7.65714e-07 3.20287e-06 -7.54241e-06 6.30292e-06 -1.53932e-05 5.27807e-06 -2.83531e-05 6.37915e-06 -2.46696e-05 6.50195e-05 4.98945e-05 1.80877e-04 -7.84305e-07 1.71919e-04 4.82630e-05 1.53774e-04 -5.86285e-05
4.63285e-05 -8.93346e-06 1.31344e-06 1.87822e-06 -5.82048e-06 4.94482e-06 -1.28543e-05 3.34397e-06 -2.41684e-05 2.82269e-06 -1.78807e-05 5.61434e-05 6.29400e-05 1.55770e-04 4.84256e-05 5.19362e-05 -1.73645e-04 1.53774e-04 1.75639e-04 2.21174e-04
-2.94158e-05 4.29262e-06 6.22503e-07 -4.39518e-06 4.08393e-06 -1.08310e-05 2.37962e-06 -2.09401e-05 1.17558e-06 -1.34768e-05 5.13824e-05 6.83725e-05 1.44505e-04 6.15189e-05 2.58577e-05 -1.20774e-04 2.72282e-05 -5.86285e-05 2.21174e-04 7.51128e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_82-83.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.64963e-02 -7.47034e-03 4.13234e-03 -2.69967e-03 1.90925e-03 -1.41467e-03 1.08063e-03 -8.43175e-04 6.67793e-04 -5.34776e-04 4.31887e-04 -3.50377e-04 2.85635e-04 -2.33459e-04 1.90777e-04 -1.56160e-04 1.27574e-04 -1.04408e-04 8.50286e-05 -6.96256e-05
-7.47034e-03 2.12134e-03 -1.14568e-03 7.49284e-04 -5.29742e-04 3.91810e-04 -2.98508e-04 2.32151e-04 -1.83143e-04 1.45982e-04 -1.17257e-04 9.45125e-05 -7.64695e-05 6.19336e-05 -5.00767e-05 4.04457e-05 -3.25462e-05 2.61024e-05 -2.08105e-05 1.64848e-05
4.13234e-03 -1.14568e-03 6.58570e-04 -3.89353e-04 2.78686e-04 -2.07152e-04 1.57664e-04 -1.22164e-04 9.58255e-05 -7.58311e-05 6.03533e-05 -4.81119e-05 3.83867e-05 -3.06039e-05 2.41931e-05 -1.91053e-05 1.47897e-05 -1.15034e-05 8.47754e-06 -6.55129e-06
-2.69967e-03 7.49284e-04 -3.89353e-04 2.92144e-04 -1.52954e-04 1.19462e-04 -9.29430e-05 7.22457e-05 -5.64319e-05 4.42194e-05 -3.47321e-05 2.71525e-05 -2.11930e-05 1.63095e-05 -1.24726e-05 9.16604e-06 -6.77775e-06 4.38355e-06 -3.15599e-06 1.01077e-06
1.90925e-03 -5.29742e-04 2.78686e-04 -1.52954e-04 1.58630e-04 -5.12085e-05 4.81444e-05 -4.03630e-05 3.20418e-05 -2.50003e-05 1.92078e-05 -1.45814e-05 1.07380e-05 -7.82284e-06 5.14589e-06 -3.43536e-06 1.35929e-06 -7.49013e-07 -1.42319e-06 3.97450e-07
-1.41467e-03 3.91810e-04 -2.07152e-04 1.19462e-04 -5.12085e-05 1.00890e-04 1.88477e-06 1.04912e-05 -1.22349e-05 1.02286e-05 -7.78286e-06 5.27438e-06 -3.37277e-06 1.40344e-06 -3.16572e-07 -1.40512e-06 1.49808e-06 -3.63585e-06 1.95360e-06 -6.31493e-06
1.08063e-03 -2.98508e-04 1.57664e-04 -9.29430e-05 4.81444e-05 1.88477e-06 7.38740e-05 3.38910e-05 -1.19826e-05 4.50473e-06 -2.88753e-06 2.59561e-06 -3.27911e-06 3.38712e-06 -4.57668e-06 4.02962e-06 -6.05543e-06 3.67200e-06 -8.48493e-06 9.58473e-07
-8.43175e-04 2.32151e-04 -1.22164e-04 7.22457e-05 -4.03630e-05 1.04912e-05 3.38910e-05 6.11329e-05 5.56219e-05 -2.68483e-05 1.53584e-05 -1.15369e-05 9.24365e-06 -9.11163e-06 7.53278e-06 -9.11764e-06 5.95596e-06 -1.09564e-05 2.25112e-06 -1.54330e-05
6.67793e-04 -1.83143e-04 9.58255e-05 -5.64319e-05 3.20418e-05 -1.22349e-05 -1.19826e-05 5.56219e-05 5.56369e-05 7.18930e-05 -3.76523e-05 2.29078e-05 -1.78131e-05 1.35622e-05 -1.38205e-05 9.41664e-06 -1.42131e-05 4.25964e-06 -1.83487e-05 -3.88709e-08
-5.34776e-04 1.45982e-04 -7.58311e-05 4.42194e-05 -2.50003e-05 1.02286e-05 4.50473e-06 -2.68483e-05 7.18930e-05 5.40569e-05 8.50084e-05 -4.62898e-05 2.82739e-05 -2.31294e-05 1.57349e-05 -1.92568e-05 7.66660e-06 -2.20452e-05 1.67573e-06 -1.35670e-05
4.31887e-04 -1.17257e-04 6.03533e-05 -3.47321e-05 1.92078e-05 -7.78286e-06 -2.88753e-06 1.53584e-05 -3.76523e-05 8.50084e-05 5.45885e-05 9.60335e-05 -5.40498e-05 3.15422e-05 -2.93088e-05 1.42324e-05 -2.76364e-05 4.96870e-06 -1.75069e-05 3.47348e-05
-3.50377e-04 9.45125e-05 -4.81119e-05 2.71525e-05 -1.45814e-05 5.27438e-06 2.59561e-06 -1.15369e-05 2.29078e-05 -4.62898e-05 9.60335e-05 5.59303e-05 1.04987e-04 -6.27436e-05 3.11293e-05 -3.85601e-05 1.17592e-05 -2.34702e-05 3.88198e-05 4.61706e-05
2.85635e-04 -7.64695e-05 3.83867e-05 -2.11930e-05 1.07380e-05 -3.37277e-06 -3.27911e-06 9.24365e-06 -1.78131e-05 2.82739e-05 -5.40498e-05 1.04987e-04 5.63243e-05 1.10235e-04 -7.45890e-05 2.97062e-05 -3.51525e-05 4.64704e-05 4.11301e-05 1.13399e-04
-2.33459e-04 6.19336e-05 -3.06039e-05 1.63095e-05 -7.82284e-06 1.40344e-06 3.38712e-06 -9.11163e-06 1.35622e-05 -2.31294e-05 3.15422e-05 -6.27436e-05 1.10235e-04 5.35334e-05 1.14471e-04 -7.37028e-05 6.59027e-05 2.96132e-05 1.22958e-04 5.59025e-05
1.90777e-04 -5.00767e-05 2.41931e-05 -1.24726e-05 5.14589e-06 -3.16572e-07 -4.57668e-06 7.53278e-06 -1.38205e-05 1.57349e-05 -2.93088e-05 3.11293e-05 -7.45890e-05 1.14471e-04 6.34831e-05 1.56536e-04 -1.09209e-05 1.44552e-04 4.44279e-05 3.64751e-05
-1.56160e-04 4.04457e-05 -1.91053e-05 9.16604e-06 -3.43536e-06 -1.40512e-06 4.02962e-06 -9.11764e-06 9.41664e-06 -1.92568e-05 1.42324e-05 -3.85601e-05 2.97062e-05 -7.37028e-05 1.56536e-04 1.35513e-04 2.41393e-04 1.85148e-06 5.90800e-05 -9.35458e-05
1.27574e-04 -3.25462e-05 1.47897e-05 -6.77775e-06 1.35929e-06 1.49808e-06 -6.05543e-06 5.95596e-06 -1.42131e-05 7.66660e-06 -2.76364e-05 1.17592e-05 -3.51525e-05 6.59027e-05 -1.09209e-05 2.41393e-04 1.57501e-04 1.61553e-04 -1.39208e-04 1.65029e-05
-1.04408e-04 2.61024e-05 -1.15034e-05 4.38355e-06 -7.49013e-07 -3.63585e-06 3.67200e-06 -1.09564e-05 4.25964e-06 -2.20452e-05 4.96870e-06 -2.34702e-05 4.64704e-05 2.96132e-05 1.44552e-04 1.85148e-06 1.61553e-04 2.53168e-05 1.24526e-04 -6.07671e-05
8.50286e-05 -2.08105e-05 8.47754e-06 -3.15599e-06 -1.42319e-06 1.95360e-06 -8.48493e-06 2.25112e-06 -1.83487e-05 1.67573e-06 -1.75069e-05 3.88198e-05 4.11301e-05 1.22958e-04 4.44279e-05 5.90800e-05 -1.39208e-04 1.24526e-04 1.12912e-04 1.95979e-04
-6.96256e-05 1.64848e-05 -6.55129e-06 1.01077e-06 3.97450e-07 -6.31493e-06 9.58473e-07 -1.54330e-05 -3.88709e-08 -1.35670e-05 3.47348e-05 4.61706e-05 1.13399e-04 5.59025e-05 3.64751e-05 -9.35458e-05 1.65029e-05 -6.07671e-05 1.95979e-04 4.88600e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_83-84.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.44143e-02 -7.09296e-03 3.94666e-03 -2.59149e-03 1.84330e-03 -1.37509e-03 1.05897e-03 -8.34436e-04 6.68811e-04 -5.43395e-04 4.46550e-04 -3.70062e-04 3.09448e-04 -2.60755e-04 2.21086e-04 -1.89113e-04 1.62799e-04 -1.41607e-04 1.24057e-04 -1.10218e-04
-7.09296e-03 2.07109e-03 -1.13013e-03 7.42768e-04 -5.28240e-04 3.93512e-04 -3.02429e-04 2.37703e-04 -1.89963e-04 1.53821e-04 -1.25930e-04 1.03913e-04 -8.64850e-05 7.24908e-05 -6.11173e-05 5.19429e-05 -4.44338e-05 3.83585e-05 -3.34012e-05 2.94095e-05
3.94666e-03 -1.13013e-03 6.46249e-04 -3.91886e-04 2.81611e-04 -2.10735e-04 1.61884e-04 -1.26908e-04 1.01009e-04 -8.13828e-05 6.62197e-05 -5.42619e-05 4.47876e-05 -3.72204e-05 3.10265e-05 -2.61208e-05 2.20027e-05 -1.88439e-05 1.60329e-05 -1.41627e-05
-2.59149e-03 7.42768e-04 -3.91886e-04 2.84645e-04 -1.60138e-04 1.24759e-04 -9.76671e-05 7.68513e-05 -6.10431e-05 4.88897e-05 -3.94690e-05 3.19806e-05 -2.60937e-05 2.13085e-05 -1.75297e-05 1.43469e-05 -1.19807e-05 9.74838e-06 -8.46053e-06 6.61970e-06
1.84330e-03 -5.28240e-04 2.81611e-04 -1.60138e-04 1.50920e-04 -6.04586e-05 5.43999e-05 -4.54684e-05 3.66916e-05 -2.94147e-05 2.35080e-05 -1.88044e-05 1.49500e-05 -1.19892e-05 9.36557e-06 -7.59253e-06 5.65551e-06 -4.87366e-06 3.04737e-06 -3.56079e-06
-1.37509e-03 3.93512e-04 -2.10735e-04 1.24759e-04 -6.04586e-05 9.16689e-05 -8.70561e-06 1.73038e-05 -1.75259e-05 1.48668e-05 -1.20341e-05 9.33223e-06 -7.24283e-06 5.23826e-06 -3.98832e-06 2.37552e-06 -2.01087e-06 2.48217e-07 -1.25398e-06 -1.96225e-06
1.05897e-03 -3.02429e-04 1.61884e-04 -9.76671e-05 5.43999e-05 -8.70561e-06 6.27467e-05 2.21886e-05 -4.72316e-06 -9.26021e-07 1.75989e-06 -1.54035e-06 6.38347e-07 -2.16821e-07 -9.36928e-07 7.72471e-07 -2.41372e-06 8.67925e-07 -4.38498e-06 -8.99152e-07
-8.34436e-04 2.37703e-04 -1.26908e-04 7.68513e-05 -4.54684e-05 1.73038e-05 2.21886e-05 4.79799e-05 4.28780e-05 -1.91576e-05 9.79248e-06 -6.82785e-06 5.20361e-06 -5.21977e-06 4.19742e-06 -5.43732e-06 3.27703e-06 -6.88317e-06 7.28581e-07 -1.04096e-05
6.68811e-04 -1.89963e-04 1.01009e-04 -6.10431e-05 3.66916e-05 -1.75259e-05 -4.72316e-06 4.28780e-05 4.04394e-05 5.81280e-05 -2.95033e-05 1.72128e-05 -1.29594e-05 9.66162e-06 -9.75155e-06 6.56613e-06 -9.94160e-06 2.83059e-06 -1.31295e-05 -1.17481e-06
-5.43395e-04 1.53821e-04 -8.13828e-05 4.88897e-05 -2.94147e-05 1.48668e-05 -9.26021e-07 -1.91576e-05 5.81280e-05 3.68386e-05 7.02428e-05 -3.76106e-05 2.25153e-05 -1.79432e-05 1.22243e-05 -1.44592e-05 6.03572e-06 -1.64542e-05 6.24095e-07 -1.22032e-05
4.46550e-04 -1.25930e-04 6.62197e-05 -3.94690e-05 2.35080e-05 -1.20341e-05 1.75989e-06 9.79248e-06 -2.95033e-05 7.02428e-05 3.54178e-05 8.03396e-05 -4.46601e-05 2.59894e-05 -2.32382e-05 1.18840e-05 -2.13667e-05 3.70078e-06 -1.57475e-05 2.23211e-05
-3.70062e-04 1.03913e-04 -5.42619e-05 3.19806e-05 -1.88044e-05 9.33223e-06 -1.54035e-06 -6.82785e-06 1.72128e-05 -3.76106e-05 8.03396e-05 3.49893e-05 8.86431e-05 -5.20890e-05 2.65808e-05 -3.08450e-05 9.72708e-06 -2.09924e-05 2.58838e-05 2.96396e-05
3.09448e-04 -8.64850e-05 4.47876e-05 -2.60937e-05 1.49500e-05 -7.24283e-06 6.38347e-07 5.20361e-06 -1.29594e-05 2.25153e-05 -4.46601e-05 8.86431e-05 3.41689e-05 9.40514e-05 -6.19014e-05 2.53182e-05 -3.11349e-05 3.25081e-05 2.49926e-05 8.67116e-05
-2.60755e-04 7.24908e-05 -3.72204e-05 2.13085e-05 -1.19892e-05 5.23826e-06 -2.16821e-07 -5.21977e-06 9.66162e-06 -1.79432e-05 2.59894e-05 -5.20890e-05 9.40514e-05 3.09359e-05 9.76074e-05 -6.43675e-05 4.92887e-05 1.48530e-05 9.48246e-05 4.86211e-05
2.21086e-04 -6.11173e-05 3.10265e-05 -1.75297e-05 9.36557e-06 -3.98832e-06 -9.36928e-07 4.19742e-06 -9.75155e-06 1.22243e-05 -2.32382e-05 2.65808e-05 -6.19014e-05 9.76074e-05 3.50429e-05 1.26533e-04 -2.01717e-05 1.13367e-04 3.85621e-05 4.20733e-05
-1.89113e-04 5.19429e-05 -2.61208e-05 1.43469e-05 -7.59253e-06 2.37552e-06 7.72471e-07 -5.43732e-06 6.56613e-06 -1.44592e-05 1.18840e-05 -3.08450e-05 2.53182e-05 -6.43675e-05 1.26533e-04 8.59494e-05 1.95855e-04 1.80745e-06 6.16208e-05 -6.95906e-05
1.62799e-04 -4.44338e-05 2.20027e-05 -1.19807e-05 5.65551e-06 -2.01087e-06 -2.41372e-06 3.27703e-06 -9.94160e-06 6.03572e-06 -2.13667e-05 9.72708e-06 -3.11349e-05 4.92887e-05 -2.01717e-05 1.95855e-04 1.14644e-04 1.48973e-04 -1.08922e-04 1.02843e-05
-1.41607e-04 3.83585e-05 -1.88439e-05 9.74838e-06 -4.87366e-06 2.48217e-07 8.67925e-07 -6.88317e-06 2.83059e-06 -1.64542e-05 3.70078e-06 -2.09924e-05 3.25081e-05 1.48530e-05 1.13367e-04 1.80745e-06 1.48973e-04 1.03580e-05 1.02332e-04 -6.15666e-05
1.24057e-04 -3.34012e-05 1.60329e-05 -8.46053e-06 3.04737e-06 -1.25398e-06 -4.38498e-06 7.28581e-07 -1.31295e-05 6.24095e-07 -1.57475e-05 2.58838e-05 2.49926e-05 9.48246e-05 3.85621e-05 6.16208e-05 -1.08922e-04 1.02332e-04 6.43390e-05 1.70218e-04
-1.10218e-04 2.94095e-05 -1.41627e-05 6.61970e-06 -3.56079e-06 -1.96225e-06 -8.99152e-07 -1.04096e-05 -1.17481e-06 -1.22032e-05 2.23211e-05 2.96396e-05 8.67116e-05 4.86211e-05 4.20733e-05 -6.95906e-05 1.02843e-05 -6.15666e-05 1.70218e-04 2.96566e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_84-85.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.23546e-02 -6.71089e-03 3.75923e-03 -2.48243e-03 1.77705e-03 -1.33564e-03 1.03779e-03 -8.26437e-04 6.70780e-04 -5.53148e-04 4.62497e-04 -3.91133e-04 3.34792e-04 -2.89678e-04 2.53134e-04 -2.23831e-04 1.99930e-04 -1.80812e-04 1.65138e-04 -1.52902e-04
-6.71089e-03 2.02140e-03 -1.11458e-03 7.36630e-04 -5.27303e-04 3.95905e-04 -3.07138e-04 2.44126e-04 -1.97723e-04 1.62663e-04 -1.35660e-04 1.14414e-04 -9.76563e-05 8.42454e-05 -7.34048e-05 6.47089e-05 -5.76491e-05 5.19844e-05 -4.73955e-05 4.37579e-05
3.75923e-03 -1.11458e-03 6.36085e-04 -3.94463e-04 2.84859e-04 -2.14751e-04 1.66598e-04 -1.32192e-04 1.06770e-04 -8.75456e-05 7.27263e-05 -6.10761e-05 5.18832e-05 -4.45572e-05 3.86058e-05 -3.39000e-05 3.00075e-05 -2.70111e-05 2.44197e-05 -2.26454e-05
-2.48243e-03 7.36630e-04 -3.94463e-04 2.79679e-04 -1.67088e-04 1.30179e-04 -1.02642e-04 8.17698e-05 -6.60083e-05 5.39450e-05 -4.46176e-05 3.72393e-05 -3.14517e-05 2.67799e-05 -2.30864e-05 2.00301e-05 -1.77243e-05 1.56515e-05 -1.43537e-05 1.27685e-05
1.77705e-03 -5.27303e-04 2.84859e-04 -1.67088e-04 1.46127e-04 -6.92279e-05 6.06161e-05 -5.06903e-05 4.15275e-05 -3.40611e-05 2.80691e-05 -2.33147e-05 1.94677e-05 -1.64872e-05 1.39235e-05 -1.21188e-05 1.03105e-05 -9.42303e-06 7.87186e-06 -8.02908e-06
-1.33564e-03 3.95905e-04 -2.14751e-04 1.30179e-04 -6.92279e-05 8.57704e-05 -1.85909e-05 2.39404e-05 -2.28260e-05 1.95944e-05 -1.64287e-05 1.35593e-05 -1.13198e-05 9.28560e-06 -7.91580e-06 6.38729e-06 -5.83106e-06 4.35580e-06 -4.87494e-06 2.50926e-06
1.03779e-03 -3.07138e-04 1.66598e-04 -1.02642e-04 6.06161e-05 -1.85909e-05 5.53633e-05 1.13992e-05 2.23793e-06 -6.27762e-06 6.41604e-06 -5.75202e-06 4.65281e-06 -3.97318e-06 2.83475e-06 -2.70440e-06 1.34711e-06 -2.27762e-06 -2.85255e-07 -3.32723e-06
-8.26437e-04 2.44126e-04 -1.32192e-04 8.17698e-05 -5.06903e-05 2.39404e-05 1.13992e-05 3.90032e-05 3.12427e-05 -1.18774e-05 4.37997e-06 -2.18381e-06 1.13283e-06 -1.30453e-06 7.27172e-07 -1.73365e-06 3.22652e-07 -2.91154e-06 -1.33383e-06 -5.62803e-06
6.70780e-04 -1.97723e-04 1.06770e-04 -6.60083e-05 4.15275e-05 -2.28260e-05 2.23793e-06 3.12427e-05 2.98566e-05 4.56557e-05 -2.18741e-05 1.17301e-05 -8.24732e-06 5.74520e-06 -5.76414e-06 3.51590e-06 -5.87016e-06 8.97441e-07 -8.26627e-06 -2.54285e-06
-5.53148e-04 1.62663e-04 -8.75456e-05 5.39450e-05 -3.40611e-05 1.95944e-05 -6.27762e-06 -1.18774e-05 4.56557e-05 2.46763e-05 5.69394e-05 -2.95678e-05 1.69961e-05 -1.30131e-05 8.62695e-06 -9.97767e-06 3.95659e-06 -1.13302e-05 -6.35812e-07 -9.69393e-06
4.62497e-04 -1.35660e-04 7.27263e-05 -4.46176e-05 2.80691e-05 -1.64287e-05 6.41604e-06 4.37997e-06 -2.18741e-05 5.69394e-05 2.17353e-05 6.62488e-05 -3.60612e-05 2.06193e-05 -1.76709e-05 9.19507e-06 -1.56940e-05 2.27332e-06 -1.29174e-05 1.30545e-05
-3.91133e-04 1.14414e-04 -6.10761e-05 3.72393e-05 -2.33147e-05 1.35593e-05 -5.75202e-06 -2.18381e-06 1.17301e-05 -2.95678e-05 6.62488e-05 1.99287e-05 7.39566e-05 -4.25172e-05 2.19699e-05 -2.39353e-05 7.64300e-06 -1.75498e-05 1.62243e-05 1.80541e-05
3.34792e-04 -9.76563e-05 5.18832e-05 -3.14517e-05 1.94677e-05 -1.13198e-05 4.65281e-06 1.13283e-06 -8.24732e-06 1.69961e-05 -3.60612e-05 7.39566e-05 1.81498e-05 7.93903e-05 -5.06438e-05 2.11737e-05 -2.63521e-05 2.19933e-05 1.37901e-05 6.40843e-05
-2.89678e-04 8.42454e-05 -4.45572e-05 2.67799e-05 -1.64872e-05 9.28560e-06 -3.97318e-06 -1.30453e-06 5.74520e-06 -1.30131e-05 2.06193e-05 -4.25172e-05 7.93903e-05 1.46723e-05 8.26845e-05 -5.49243e-05 3.64750e-05 4.88658e-06 7.09808e-05 4.06815e-05
2.53134e-04 -7.34048e-05 3.86058e-05 -2.30864e-05 1.39235e-05 -7.91580e-06 2.83475e-06 7.27172e-07 -5.76414e-06 8.62695e-06 -1.76709e-05 2.19699e-05 -5.06438e-05 8.26845e-05 1.50264e-05 1.02163e-04 -2.52864e-05 8.68774e-05 3.18621e-05 4.32558e-05
-2.23831e-04 6.47089e-05 -3.39000e-05 2.00301e-05 -1.21188e-05 6.38729e-06 -2.70440e-06 -1.73365e-06 3.51590e-06 -9.97767e-06 9.19507e-06 -2.39353e-05 2.11737e-05 -5.49243e-05 1.02163e-04 4.93965e-05 1.56976e-04 2.15466e-07 6.01130e-05 -4.90330e-05
1.99930e-04 -5.76491e-05 3.00075e-05 -1.77243e-05 1.03105e-05 -5.83106e-06 1.34711e-06 3.22652e-07 -5.87016e-06 3.95659e-06 -1.56940e-05 7.64300e-06 -2.63521e-05 3.64750e-05 -2.52864e-05 1.56976e-04 7.96575e-05 1.34394e-04 -8.28107e-05 7.37467e-06
-1.80812e-04 5.19844e-05 -2.70111e-05 1.56515e-05 -9.42303e-06 4.35580e-06 -2.27762e-06 -2.91154e-06 8.97441e-07 -1.13302e-05 2.27332e-06 -1.75498e-05 2.19933e-05 4.88658e-06 8.68774e-05 2.15466e-07 1.34394e-04 1.18226e-06 8.56294e-05 -6.03652e-05
1.65138e-04 -4.73955e-05 2.44197e-05 -1.43537e-05 7.87186e-06 -4.87494e-06 -2.85255e-07 -1.33383e-06 -8.26627e-06 -6.35812e-07 -1.29174e-05 1.62243e-05 1.37901e-05 7.09808e-05 3.18621e-05 6.01130e-05 -8.28107e-05 8.56294e-05 2.82815e-05 1.44533e-04
-1.52902e-04 4.37579e-05 -2.26454e-05 1.27685e-05 -8.02908e-06 2.50926e-06 -3.32723e-06 -5.62803e-06 -2.54285e-06 -9.69393e-06 1.30545e-05 1.80541e-05 6.40843e-05 4.06815e-05 4.32558e-05 -4.90330e-05 7.37467e-06 -6.03652e-05 1.44533e-04 1.54834e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_85-86.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.03183e-02 -6.32121e-03 3.56712e-03 -2.36939e-03 1.70716e-03 -1.29275e-03 1.01327e-03 -8.15157e-04 6.69486e-04 -5.59624e-04 4.75150e-04 -4.08910e-04 3.56766e-04 -3.15209e-04 2.81770e-04 -2.55060e-04 2.33484e-04 -2.16383e-04 2.02550e-04 -1.91873e-04
-6.32121e-03 1.97066e-03 -1.09802e-03 7.29884e-04 -5.25928e-04 3.97953e-04 -3.11561e-04 2.50300e-04 -2.05259e-04 1.71298e-04 -1.45199e-04 1.24743e-04 -1.08656e-04 9.58422e-05 -8.55501e-05 7.73296e-05 -7.07155e-05 6.54631e-05 -6.12559e-05 5.79736e-05
3.56712e-03 -1.09802e-03 6.27042e-04 -3.96511e-04 2.87845e-04 -2.18607e-04 1.71202e-04 -1.37395e-04 1.12468e-04 -9.36595e-05 7.91958e-05 -6.78687e-05 5.89589e-05 -5.18869e-05 4.61878e-05 -4.16867e-05 3.80163e-05 -3.51941e-05 3.28210e-05 -3.11667e-05
-2.36939e-03 7.29884e-04 -3.96511e-04 2.76331e-04 -1.73430e-04 1.35316e-04 -1.07456e-04 8.65841e-05 -7.09047e-05 5.89536e-05 -4.97381e-05 4.24870e-05 -3.68086e-05 3.22601e-05 -2.86691e-05 2.57378e-05 -2.35074e-05 2.15842e-05 -2.03136e-05 1.89444e-05
1.70716e-03 -5.25928e-04 2.87845e-04 -1.73430e-04 1.43365e-04 -7.72717e-05 6.65013e-05 -5.57289e-05 4.62477e-05 -3.86339e-05 3.25834e-05 -2.78049e-05 2.39752e-05 -2.09973e-05 1.84986e-05 -1.66856e-05 1.49900e-05 -1.40435e-05 1.27142e-05 -1.26333e-05
-1.29275e-03 3.97953e-04 -2.18607e-04 1.35316e-04 -7.72717e-05 8.23018e-05 -2.76255e-05 3.01926e-05 -2.79164e-05 2.41898e-05 -2.07429e-05 1.77359e-05 -1.53764e-05 1.33216e-05 -1.18681e-05 1.04069e-05 -9.71657e-06 8.46074e-06 -8.63969e-06 6.89985e-06
1.01327e-03 -3.11561e-04 1.71202e-04 -1.07456e-04 6.65013e-05 -2.76255e-05 5.08036e-05 1.58769e-06 8.75908e-06 -1.13923e-05 1.09212e-05 -9.87879e-06 8.60413e-06 -7.71664e-06 6.58276e-06 -6.22911e-06 5.07805e-06 -5.56354e-06 3.69610e-06 -6.08845e-06
-8.15157e-04 2.50300e-04 -1.37395e-04 8.65841e-05 -5.57289e-05 3.01926e-05 1.58769e-06 3.32413e-05 2.07119e-05 -5.09498e-06 -7.70750e-07 2.28784e-06 -2.85043e-06 2.52762e-06 -2.75341e-06 1.90109e-06 -2.75648e-06 8.98466e-07 -3.74312e-06 -1.15060e-06
6.69486e-04 -2.05259e-04 1.12468e-04 -7.09047e-05 4.62477e-05 -2.79164e-05 8.75908e-06 2.07119e-05 2.28779e-05 3.44124e-05 -1.48035e-05 6.52701e-06 -3.74172e-06 1.89917e-06 -1.91091e-06 3.77288e-07 -2.01298e-06 -1.37867e-06 -3.77184e-06 -4.14716e-06
-5.59624e-04 1.71298e-04 -9.36595e-05 5.89536e-05 -3.86339e-05 2.41898e-05 -1.13923e-05 -5.09498e-06 3.44124e-05 1.65030e-05 4.49832e-05 -2.21538e-05 1.17584e-05 -8.35388e-06 5.02344e-06 -5.78808e-06 1.56346e-06 -6.64752e-06 -2.13490e-06 -6.48237e-06
4.75150e-04 -1.45199e-04 7.91958e-05 -4.97381e-05 3.25834e-05 -2.07429e-05 1.09212e-05 -7.70750e-07 -1.48035e-05 4.49832e-05 1.24168e-05 5.36039e-05 -2.81957e-05 1.54699e-05 -1.25463e-05 6.27256e-06 -1.05582e-05 6.33161e-07 -9.43917e-06 6.14724e-06
-4.08910e-04 1.24743e-04 -6.78687e-05 4.24870e-05 -2.78049e-05 1.77359e-05 -9.87879e-06 2.28784e-06 6.52701e-06 -2.21538e-05 5.36039e-05 9.57545e-06 6.07537e-05 -3.38910e-05 1.73624e-05 -1.77324e-05 5.42839e-06 -1.35442e-05 9.01377e-06 1.05358e-05
3.56766e-04 -1.08656e-04 5.89589e-05 -3.68086e-05 2.39752e-05 -1.53764e-05 8.60413e-06 -2.85043e-06 -3.74172e-06 1.17584e-05 -2.81957e-05 6.07537e-05 7.06879e-06 6.60931e-05 -4.06381e-05 1.71510e-05 -2.11770e-05 1.40624e-05 6.64515e-06 4.52346e-05
-3.15209e-04 9.58422e-05 -5.18869e-05 3.22601e-05 -2.09973e-05 1.33216e-05 -7.71664e-06 2.52762e-06 1.89917e-06 -8.35388e-06 1.54699e-05 -3.38910e-05 6.60931e-05 3.48493e-06 6.93397e-05 -4.56647e-05 2.65445e-05 -1.14730e-06 5.11073e-05 3.28753e-05
2.81770e-04 -8.55501e-05 4.61878e-05 -2.86691e-05 1.84986e-05 -1.18681e-05 6.58276e-06 -2.75341e-06 -1.91091e-06 5.02344e-06 -1.25463e-05 1.73624e-05 -4.06381e-05 6.93397e-05 1.60337e-06 8.22458e-05 -2.70483e-05 6.47096e-05 2.51491e-05 4.08831e-05
-2.55060e-04 7.73296e-05 -4.16867e-05 2.57378e-05 -1.66856e-05 1.04069e-05 -6.22911e-06 1.90109e-06 3.77288e-07 -5.78808e-06 6.27256e-06 -1.77324e-05 1.71510e-05 -4.56647e-05 8.22458e-05 2.34293e-05 1.24106e-04 -2.01475e-06 5.53718e-05 -3.19508e-05
2.33484e-04 -7.07155e-05 3.80163e-05 -2.35074e-05 1.49900e-05 -9.71657e-06 5.07805e-06 -2.75648e-06 -2.01298e-06 1.56346e-06 -1.05582e-05 5.42839e-06 -2.11770e-05 2.65445e-05 -2.70483e-05 1.24106e-04 5.17089e-05 1.18343e-04 -6.08612e-05 6.63812e-06
-2.16383e-04 6.54631e-05 -3.51941e-05 2.15842e-05 -1.40435e-05 8.46074e-06 -5.56354e-06 8.98466e-07 -1.37867e-06 -6.64752e-06 6.33161e-07 -1.35442e-05 1.40624e-05 -1.14730e-06 6.47096e-05 -2.01475e-06 1.18343e-04 -4.04196e-06 7.29726e-05 -5.69298e-05
2.02550e-04 -6.12559e-05 3.28210e-05 -2.03136e-05 1.27142e-05 -8.63969e-06 3.69610e-06 -3.74312e-06 -3.77184e-06 -2.13490e-06 -9.43917e-06 9.01377e-06 6.64515e-06 5.11073e-05 2.51491e-05 5.53718e-05 -6.08612e-05 7.29726e-05 3.02757e-06 1.19748e-04
-1.91873e-04 5.79736e-05 -3.11667e-05 1.89444e-05 -1.26333e-05 6.89985e-06 -6.08845e-06 -1.15060e-06 -4.14716e-06 -6.48237e-06 6.14724e-06 1.05358e-05 4.52346e-05 3.28753e-05 4.08831e-05 -3.19508e-05 6.63812e-06 -5.69298e-05 1.19748e-04 4.85008e-06


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_86-87.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.83121e-02 -5.92843e-03 3.37684e-03 -2.26039e-03 1.64287e-03 -1.25667e-03 9.96585e-04 -8.12589e-04 6.77676e-04 -5.76270e-04 4.98605e-04 -4.38029e-04 3.90623e-04 -3.53088e-04 3.23155e-04 -2.99541e-04 2.80659e-04 -2.65932e-04 2.54281e-04 -2.45542e-04
-5.92843e-03 1.92138e-03 -1.08340e-03 7.25707e-04 -5.27539e-04 4.03323e-04 -3.19594e-04 2.60345e-04 -2.16905e-04 1.84261e-04 -1.59271e-04 1.39791e-04 -1.24558e-04 1.12506e-04 -1.02909e-04 9.53421e-05 -8.93122e-05 8.46048e-05 -8.09125e-05 7.81222e-05
3.37684e-03 -1.08340e-03 6.21327e-04 -4.00429e-04 2.92927e-04 -2.24698e-04 1.78154e-04 -1.45055e-04 1.20730e-04 -1.02439e-04 8.84307e-05 -7.75186e-05 6.89872e-05 -6.22559e-05 5.68859e-05 -5.26897e-05 4.93138e-05 -4.67457e-05 4.46569e-05 -4.32159e-05
-2.26039e-03 7.25707e-04 -4.00429e-04 2.76305e-04 -1.81140e-04 1.42048e-04 -1.13964e-04 9.31578e-05 -7.76208e-05 6.58396e-05 -5.67952e-05 4.97246e-05 -4.42155e-05 3.98412e-05 -3.64058e-05 3.36570e-05 -3.15597e-05 2.98222e-05 -2.86487e-05 2.75136e-05
1.64287e-03 -5.27539e-04 2.92927e-04 -1.81140e-04 1.43919e-04 -8.62602e-05 7.36097e-05 -6.20952e-05 5.23491e-05 -4.46316e-05 3.85610e-05 -3.37969e-05 3.00210e-05 -2.70867e-05 2.46793e-05 -2.29142e-05 2.13477e-05 -2.04063e-05 1.92861e-05 -1.90889e-05
-1.25667e-03 4.03323e-04 -2.24698e-04 1.42048e-04 -8.62602e-05 8.22072e-05 -3.72526e-05 3.73799e-05 -3.40653e-05 2.98974e-05 -2.62107e-05 2.30923e-05 -2.06498e-05 1.85925e-05 -1.70952e-05 1.57121e-05 -1.49502e-05 1.38807e-05 -1.38489e-05 1.25866e-05
9.96585e-04 -3.19594e-04 1.78154e-04 -1.13964e-04 7.36097e-05 -3.72526e-05 4.97285e-05 -8.51622e-06 1.59821e-05 -1.73570e-05 1.63346e-05 -1.49592e-05 1.35290e-05 -1.24755e-05 1.13419e-05 -1.08348e-05 9.84171e-06 -1.00233e-05 8.66640e-06 -1.02074e-05
-8.12589e-04 2.60345e-04 -1.45055e-04 9.31578e-05 -6.20952e-05 3.73799e-05 -8.51622e-06 3.11150e-05 1.01491e-05 2.19379e-06 -6.60588e-06 7.50304e-06 -7.64015e-06 7.16665e-06 -7.11182e-06 6.36153e-06 -6.81428e-06 5.47586e-06 -7.32439e-06 3.97064e-06
6.77676e-04 -2.16905e-04 1.20730e-04 -7.76208e-05 5.23491e-05 -3.40653e-05 1.59821e-05 1.01491e-05 1.97160e-05 2.33667e-05 -7.39594e-06 7.72171e-07 1.36746e-06 -2.64973e-06 2.59233e-06 -3.58460e-06 2.43870e-06 -4.68731e-06 1.17169e-06 -6.79516e-06
-5.76270e-04 1.84261e-04 -1.02439e-04 6.58396e-05 -4.46316e-05 2.98974e-05 -1.73570e-05 2.19379e-06 2.33667e-05 1.23490e-05 3.34270e-05 -1.45593e-05 6.06452e-06 -3.23403e-06 7.53139e-07 -1.15789e-06 -1.74198e-06 -1.67439e-06 -4.57650e-06 -2.20358e-06
4.98605e-04 -1.59271e-04 8.84307e-05 -5.67952e-05 3.85610e-05 -2.62107e-05 1.63346e-05 -6.60588e-06 -7.39594e-06 3.34270e-05 7.33144e-06 4.15304e-05 -2.03123e-05 9.89829e-06 -7.17030e-06 2.57146e-06 -5.28100e-06 -1.85492e-06 -5.02296e-06 3.65778e-07
-4.38029e-04 1.39791e-04 -7.75186e-05 4.97246e-05 -3.37969e-05 2.30923e-05 -1.49592e-05 7.50304e-06 7.72171e-07 -1.45593e-05 4.15304e-05 3.65830e-06 4.82326e-05 -2.54817e-05 1.22246e-05 -1.15790e-05 2.48664e-06 -8.73151e-06 3.05718e-06 6.86547e-06
3.90623e-04 -1.24558e-04 6.89872e-05 -4.42155e-05 3.00210e-05 -2.06498e-05 1.35290e-05 -7.64015e-06 1.36746e-06 6.06452e-06 -2.03123e-05 4.82326e-05 5.56237e-07 5.34457e-05 -3.11825e-05 1.26498e-05 -1.53797e-05 7.53402e-06 3.28971e-06 2.94115e-05
-3.53088e-04 1.12506e-04 -6.22559e-05 3.98412e-05 -2.70867e-05 1.85925e-05 -1.24755e-05 7.16665e-06 -2.64973e-06 -3.23403e-06 9.89829e-06 -2.54817e-05 5.34457e-05 -3.10343e-06 5.67784e-05 -3.63059e-05 1.82965e-05 -3.53283e-06 3.44587e-05 2.62750e-05
3.23155e-04 -1.02909e-04 5.68859e-05 -3.64058e-05 2.46793e-05 -1.70952e-05 1.13419e-05 -7.11182e-06 2.59233e-06 7.53139e-07 -7.17030e-06 1.22246e-05 -3.11825e-05 5.67784e-05 -6.20764e-06 6.53640e-05 -2.56866e-05 4.60906e-05 1.94953e-05 3.53471e-05
-2.99541e-04 9.53421e-05 -5.26897e-05 3.36570e-05 -2.29142e-05 1.57121e-05 -1.08348e-05 6.36153e-06 -3.58460e-06 -1.15789e-06 2.57146e-06 -1.15790e-05 1.26498e-05 -3.63059e-05 6.53640e-05 6.47551e-06 9.62350e-05 -3.73933e-06 4.77640e-05 -1.80228e-05
2.80659e-04 -8.93122e-05 4.93138e-05 -3.15597e-05 2.13477e-05 -1.49502e-05 9.84171e-06 -6.81428e-06 2.43870e-06 -1.74198e-06 -5.28100e-06 2.48664e-06 -1.53797e-05 1.82965e-05 -2.56866e-05 9.62350e-05 3.05179e-05 1.00942e-04 -4.26776e-05 6.66095e-06
-2.65932e-04 8.46048e-05 -4.67457e-05 2.98222e-05 -2.04063e-05 1.38807e-05 -1.00233e-05 5.47586e-06 -4.68731e-06 -1.67439e-06 -1.85492e-06 -8.73151e-06 7.53402e-06 -3.53283e-06 4.60906e-05 -3.73933e-06 1.00942e-04 -6.42454e-06 6.26805e-05 -5.08696e-05
2.54281e-04 -8.09125e-05 4.46569e-05 -2.86487e-05 1.92861e-05 -1.38489e-05 8.66640e-06 -7.32439e-06 1.17169e-06 -4.57650e-06 -5.02296e-06 3.05718e-06 3.28971e-06 3.44587e-05 1.94953e-05 4.77640e-05 -4.26776e-05 6.26805e-05 -1.26214e-05 9.63357e-05
-2.45542e-04 7.81222e-05 -4.32159e-05 2.75136e-05 -1.90889e-05 1.25866e-05 -1.02074e-05 3.97064e-06 -6.79516e-06 -2.20358e-06 3.65778e-07 6.86547e-06 2.94115e-05 2.62750e-05 3.53471e-05 -1.80228e-05 6.66095e-06 -5.08696e-05 9.63357e-05 -2.96051e-06


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_87-88.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.63349e-02 -5.52619e-03 3.18099e-03 -2.14718e-03 1.57506e-03 -1.21755e-03 9.77167e-04 -8.07510e-04 6.83509e-04 -5.90674e-04 5.19895e-04 -4.65041e-04 4.22413e-04 -3.88945e-04 3.62559e-04 -3.41984e-04 3.25862e-04 -3.13532e-04 3.04047e-04 -2.97210e-04
-5.52619e-03 1.87023e-03 -1.06798e-03 7.21351e-04 -5.29278e-04 4.09018e-04 -3.28096e-04 2.70970e-04 -2.29220e-04 1.97971e-04 -1.74158e-04 1.55712e-04 -1.41388e-04 1.30151e-04 -1.21305e-04 1.14411e-04 -1.09027e-04 1.04909e-04 -1.01766e-04 9.94910e-05
3.18099e-03 -1.06798e-03 6.16669e-04 -4.04408e-04 2.98319e-04 -2.31223e-04 1.85617e-04 -1.53284e-04 1.29608e-04 -1.11877e-04 9.83622e-05 -8.79005e-05 7.97802e-05 -7.34249e-05 6.84171e-05 -6.45439e-05 6.14993e-05 -5.92200e-05 5.74331e-05 -5.62351e-05
-2.14718e-03 7.21351e-04 -4.04408e-04 2.77779e-04 -1.88877e-04 1.49056e-04 -1.20859e-04 1.00180e-04 -8.48294e-05 7.32541e-05 -6.44125e-05 5.75505e-05 -5.22387e-05 4.80642e-05 -4.48143e-05 4.22589e-05 -4.03311e-05 3.87942e-05 -3.77532e-05 3.68429e-05
1.57506e-03 -5.29278e-04 2.98319e-04 -1.88877e-04 1.46233e-04 -9.51678e-05 8.09264e-05 -6.87908e-05 5.88410e-05 -5.10633e-05 4.50047e-05 -4.02851e-05 3.65862e-05 -3.37244e-05 3.14270e-05 -2.97336e-05 2.83086e-05 -2.74155e-05 2.64868e-05 -2.62497e-05
-1.21755e-03 4.09018e-04 -2.31223e-04 1.49056e-04 -9.51678e-05 8.41058e-05 -4.66822e-05 4.47085e-05 -4.04937e-05 3.59509e-05 -3.20709e-05 2.88720e-05 -2.63795e-05 2.43383e-05 -2.28324e-05 2.15269e-05 -2.07446e-05 1.98375e-05 -1.96873e-05 1.87873e-05
9.77167e-04 -3.28096e-04 1.85617e-04 -1.20859e-04 8.09264e-05 -4.66822e-05 5.08782e-05 -1.83090e-05 2.32844e-05 -2.35603e-05 2.20580e-05 -2.04038e-05 1.88455e-05 -1.76689e-05 1.65420e-05 -1.59321e-05 1.50694e-05 -1.50550e-05 1.40746e-05 -1.50376e-05
-8.07510e-04 2.70970e-04 -1.53284e-04 1.00180e-04 -6.87908e-05 4.47085e-05 -1.83090e-05 3.14479e-05 6.08039e-09 9.50477e-06 -1.26463e-05 1.29983e-05 -1.27775e-05 1.21702e-05 -1.19021e-05 1.12190e-05 -1.13927e-05 1.04263e-05 -1.15854e-05 9.35617e-06
6.83509e-04 -2.29220e-04 1.29608e-04 -8.48294e-05 5.88410e-05 -4.04937e-05 2.32844e-05 6.08039e-09 1.92507e-05 1.28432e-05 -2.06236e-08 -5.16384e-06 6.72675e-06 -7.54609e-06 7.42259e-06 -8.00985e-06 7.19966e-06 -8.64244e-06 6.31006e-06 -1.01736e-05
-5.90674e-04 1.97971e-04 -1.11877e-04 7.32541e-05 -5.10633e-05 3.59509e-05 -2.35603e-05 9.50477e-06 1.28432e-05 1.11310e-05 2.24879e-05 -7.05274e-06 1.99272e-07 2.09354e-06 -3.90152e-06 3.70437e-06 -5.64863e-06 3.42428e-06 -7.73107e-06 2.68533e-06
5.19895e-04 -1.74158e-04 9.83622e-05 -6.44125e-05 4.50047e-05 -3.20709e-05 2.20580e-05 -1.26463e-05 -2.06236e-08 2.24879e-05 5.41889e-06 3.01552e-05 -1.25871e-05 4.12841e-06 -1.68655e-06 -1.65107e-06 3.75815e-08 -5.02102e-06 -5.89248e-08 -4.70744e-06
-4.65041e-04 1.55712e-04 -8.79005e-05 5.75505e-05 -4.02851e-05 2.88720e-05 -2.04038e-05 1.29983e-05 -5.16384e-06 -7.05274e-06 3.01552e-05 1.13626e-06 3.64543e-05 -1.73595e-05 6.75674e-06 -5.52353e-06 -1.05822e-06 -3.45177e-06 -2.12782e-06 6.15117e-06
4.22413e-04 -1.41388e-04 7.97802e-05 -5.22387e-05 3.65862e-05 -2.63795e-05 1.88455e-05 -1.27775e-05 6.72675e-06 1.99272e-07 -1.25871e-05 3.64543e-05 -2.39878e-06 4.14803e-05 -2.22487e-05 7.74843e-06 -9.25779e-06 1.87644e-06 2.85918e-06 1.62302e-05
-3.88945e-04 1.30151e-04 -7.34249e-05 4.80642e-05 -3.37244e-05 2.43383e-05 -1.76689e-05 1.21702e-05 -7.54609e-06 2.09354e-06 4.12841e-06 -1.73595e-05 4.14803e-05 -6.07813e-06 4.48975e-05 -2.70758e-05 1.11480e-05 -3.10633e-06 2.05991e-05 2.13348e-05
3.62559e-04 -1.21305e-04 6.84171e-05 -4.48143e-05 3.14270e-05 -2.28324e-05 1.65420e-05 -1.19021e-05 7.42259e-06 -3.90152e-06 -1.68655e-06 6.75674e-06 -2.22487e-05 4.48975e-05 -9.71774e-06 5.07444e-05 -2.19721e-05 3.05309e-05 1.53902e-05 2.76293e-05
-3.41984e-04 1.14411e-04 -6.45439e-05 4.22589e-05 -2.97336e-05 2.15269e-05 -1.59321e-05 1.12190e-05 -8.00985e-06 3.70437e-06 -1.65107e-06 -5.52353e-06 7.74843e-06 -2.70758e-05 5.07444e-05 -3.40097e-06 7.26742e-05 -4.39889e-06 3.82316e-05 -6.90620e-06
3.25862e-04 -1.09027e-04 6.14993e-05 -4.03311e-05 2.83086e-05 -2.07446e-05 1.50694e-05 -1.13927e-05 7.19966e-06 -5.64863e-06 3.75815e-08 -1.05822e-06 -9.25779e-06 1.11480e-05 -2.19721e-05 7.26742e-05 1.54125e-05 8.29236e-05 -2.78399e-05 6.44538e-06
-3.13532e-04 1.04909e-04 -5.92200e-05 3.87942e-05 -2.74155e-05 1.98375e-05 -1.50550e-05 1.04263e-05 -8.64244e-06 3.42428e-06 -5.02102e-06 -3.45177e-06 1.87644e-06 -3.10633e-06 3.05309e-05 -4.39889e-06 8.29236e-05 -6.84965e-06 5.35327e-05 -4.25674e-05
3.04047e-04 -1.01766e-04 5.74331e-05 -3.77532e-05 2.64868e-05 -1.96873e-05 1.40746e-05 -1.15854e-05 6.31006e-06 -7.73107e-06 -5.89248e-08 -2.12782e-06 2.85918e-06 2.05991e-05 1.53902e-05 3.82316e-05 -2.78399e-05 5.35327e-05 -2.04256e-05 7.48899e-05
-2.97210e-04 9.94910e-05 -5.62351e-05 3.68429e-05 -2.62497e-05 1.87873e-05 -1.50376e-05 9.35617e-06 -1.01736e-05 2.68533e-06 -4.70744e-06 6.15117e-06 1.62302e-05 2.13348e-05 2.76293e-05 -6.90620e-06 6.44538e-06 -4.25674e-05 7.48899e-05 -8.28719e-06


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_88-89.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.43852e-02 -5.11137e-03 2.97752e-03 -2.02827e-03 1.50260e-03 -1.17443e-03 9.54201e-04 -7.99188e-04 6.86314e-04 -6.02197e-04 5.38422e-04 -4.89378e-04 4.51560e-04 -4.22197e-04 3.99376e-04 -3.81857e-04 3.68435e-04 -3.58483e-04 3.51164e-04 -3.46224e-04
-5.11137e-03 1.81592e-03 -1.05124e-03 7.16526e-04 -5.30980e-04 4.14953e-04 -3.37036e-04 2.82183e-04 -2.42245e-04 2.12489e-04 -1.89939e-04 1.72606e-04 -1.59251e-04 1.48889e-04 -1.40848e-04 1.34680e-04 -1.29969e-04 1.26479e-04 -1.23933e-04 1.22212e-04
2.97752e-03 -1.05124e-03 6.12691e-04 -4.08412e-04 3.04022e-04 -2.38214e-04 1.93646e-04 -1.62155e-04 1.39190e-04 -1.22072e-04 1.09098e-04 -9.91332e-05 9.14589e-05 -8.55178e-05 8.09061e-05 -7.73914e-05 7.46966e-05 -7.27363e-05 7.12787e-05 -7.03603e-05
-2.02827e-03 7.16526e-04 -4.08412e-04 2.80521e-04 -1.96726e-04 1.56414e-04 -1.28218e-04 1.07732e-04 -9.26187e-05 8.12892e-05 -7.26874e-05 6.60679e-05 -6.09815e-05 5.70339e-05 -5.39987e-05 5.16599e-05 -4.99235e-05 4.86017e-05 -4.77296e-05 4.70483e-05
1.50260e-03 -5.30980e-04 3.04022e-04 -1.96726e-04 1.50075e-04 -1.04125e-04 8.85491e-05 -7.59056e-05 6.58121e-05 -5.80168e-05 5.20042e-05 -4.73615e-05 4.37624e-05 -4.10009e-05 3.88327e-05 -3.72404e-05 3.59625e-05 -3.51531e-05 3.44111e-05 -3.41981e-05
-1.17443e-03 4.14953e-04 -2.38214e-04 1.56414e-04 -1.04125e-04 8.77339e-05 -5.60693e-05 5.22870e-05 -4.72962e-05 4.24392e-05 -3.84101e-05 3.51619e-05 -3.26489e-05 3.06432e-05 -2.91594e-05 2.79401e-05 -2.71736e-05 2.64144e-05 -2.62201e-05 2.56053e-05
9.54201e-04 -3.37036e-04 1.93646e-04 -1.28218e-04 8.85491e-05 -5.60693e-05 5.39427e-05 -2.79613e-05 3.07807e-05 -3.00979e-05 2.81805e-05 -2.62969e-05 2.46360e-05 -2.33735e-05 2.22625e-05 -2.15953e-05 2.08415e-05 -2.07133e-05 2.00173e-05 -2.06115e-05
-7.99188e-04 2.82183e-04 -1.62155e-04 1.07732e-04 -7.59056e-05 5.22870e-05 -2.79613e-05 3.38780e-05 -9.90046e-06 1.69565e-05 -1.89882e-05 1.88629e-05 -1.83416e-05 1.76186e-05 -1.71923e-05 1.65579e-05 -1.65433e-05 1.58438e-05 -1.65470e-05 1.51236e-05
6.86314e-04 -2.42245e-04 1.39190e-04 -9.26187e-05 6.58121e-05 -4.72962e-05 3.07807e-05 -9.90046e-06 2.10667e-05 2.64798e-06 7.44561e-06 -1.13768e-05 1.24256e-05 -1.28627e-05 1.26637e-05 -1.29539e-05 1.23674e-05 -1.32583e-05 1.17627e-05 -1.43345e-05
-6.02197e-04 2.12489e-04 -1.22072e-04 8.12892e-05 -5.80168e-05 4.24392e-05 -3.00979e-05 1.69565e-05 2.64798e-06 1.23799e-05 1.19621e-05 4.94997e-07 -5.92839e-06 7.72394e-06 -8.99804e-06 8.90538e-06 -1.01705e-05 8.77204e-06 -1.16442e-05 8.10081e-06
5.38422e-04 -1.89939e-04 1.09098e-04 -7.26874e-05 5.20042e-05 -3.84101e-05 2.81805e-05 -1.89882e-05 7.44561e-06 1.19621e-05 6.15841e-06 1.92666e-05 -4.88103e-06 -1.91818e-06 4.02297e-06 -6.41792e-06 5.53078e-06 -8.90931e-06 5.37012e-06 -9.55698e-06
-4.89378e-04 1.72606e-04 -9.91332e-05 6.60679e-05 -4.73615e-05 3.51619e-05 -2.62969e-05 1.88629e-05 -1.13768e-05 4.94997e-07 1.92666e-05 1.44246e-06 2.52098e-05 -9.35755e-06 9.16114e-07 5.86947e-07 -5.25769e-06 2.21778e-06 -7.03615e-06 7.81629e-06
4.51560e-04 -1.59251e-04 9.14589e-05 -6.09815e-05 4.37624e-05 -3.26489e-05 2.46360e-05 -1.83416e-05 1.24256e-05 -5.92839e-06 -4.88103e-06 2.52098e-05 -2.39453e-06 3.00144e-05 -1.36333e-05 2.36984e-06 -2.87294e-06 -3.41907e-06 4.76993e-06 5.19908e-06
-4.22197e-04 1.48889e-04 -8.55178e-05 5.70339e-05 -4.10009e-05 3.06432e-05 -2.33735e-05 1.76186e-05 -1.28627e-05 7.72394e-06 -1.91818e-06 -9.35755e-06 3.00144e-05 -6.05792e-06 3.34713e-05 -1.79787e-05 4.55894e-06 -4.44429e-07 9.01646e-06 1.84052e-05
3.99376e-04 -1.40848e-04 8.09061e-05 -5.39987e-05 3.88327e-05 -2.91594e-05 2.22625e-05 -1.71923e-05 1.26637e-05 -8.99804e-06 4.02297e-06 9.16114e-07 -1.36333e-05 3.34713e-05 -9.81312e-06 3.76817e-05 -1.64273e-05 1.74831e-05 1.31981e-05 1.84828e-05
-3.81857e-04 1.34680e-04 -7.73914e-05 5.16599e-05 -3.72404e-05 2.79401e-05 -2.15953e-05 1.65579e-05 -1.29539e-05 8.90538e-06 -6.41792e-06 5.86947e-07 2.36984e-06 -1.79787e-05 3.76817e-05 -7.65944e-06 5.26991e-05 -3.56818e-06 2.74987e-05 1.83364e-06
3.68435e-04 -1.29969e-04 7.46966e-05 -4.99235e-05 3.59625e-05 -2.71736e-05 2.08415e-05 -1.65433e-05 1.23674e-05 -1.01705e-05 5.53078e-06 -5.25769e-06 -2.87294e-06 4.55894e-06 -1.64273e-05 5.26991e-05 5.81982e-06 6.48345e-05 -1.58493e-05 5.18902e-06
-3.58483e-04 1.26479e-04 -7.27363e-05 4.86017e-05 -3.51531e-05 2.64144e-05 -2.07133e-05 1.58438e-05 -1.32583e-05 8.77204e-06 -8.90931e-06 2.21778e-06 -3.41907e-06 -4.44429e-07 1.74831e-05 -3.56818e-06 6.48345e-05 -5.87308e-06 4.45322e-05 -3.25054e-05
3.51164e-04 -1.23933e-04 7.12787e-05 -4.77296e-05 3.44111e-05 -2.62201e-05 2.00173e-05 -1.65470e-05 1.17627e-05 -1.16442e-05 5.37012e-06 -7.03615e-06 4.76993e-06 9.01646e-06 1.31981e-05 2.74987e-05 -1.58493e-05 4.45322e-05 -2.19807e-05 5.57680e-05
-3.46224e-04 1.22212e-04 -7.03603e-05 4.70483e-05 -3.41981e-05 2.56053e-05 -2.06115e-05 1.51236e-05 -1.43345e-05 8.10081e-06 -9.55698e-06 7.81629e-06 5.19908e-06 1.84052e-05 1.84828e-05 1.83364e-06 5.18902e-06 -3.25054e-05 5.57680e-05 -1.11976e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_89-90.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.24680e-02 -4.68322e-03 2.76623e-03 -1.90401e-03 1.42615e-03 -1.12822e-03 9.28773e-04 -7.88879e-04 6.87490e-04 -6.12368e-04 5.55814e-04 -5.12725e-04 4.79875e-04 -4.54706e-04 4.35509e-04 -4.21146e-04 4.10476e-04 -4.02933e-04 3.97783e-04 -3.94763e-04
-4.68322e-03 1.75826e-03 -1.03356e-03 7.11794e-04 -5.33327e-04 4.21902e-04 -3.47267e-04 2.94909e-04 -2.56965e-04 2.28858e-04 -2.07708e-04 1.91601e-04 -1.79330e-04 1.69936e-04 -1.62781e-04 1.57435e-04 -1.53475e-04 1.50682e-04 -1.48791e-04 1.47688e-04
2.76623e-03 -1.03356e-03 6.09752e-04 -4.13043e-04 3.10655e-04 -2.46318e-04 2.02920e-04 -1.72380e-04 1.50219e-04 -1.33798e-04 1.21441e-04 -1.12037e-04 1.04878e-04 -9.94083e-05 9.52443e-05 -9.21503e-05 8.98555e-05 -8.82632e-05 8.71732e-05 -8.65847e-05
-1.90401e-03 7.11794e-04 -4.13043e-04 2.84897e-04 -2.05291e-04 1.64705e-04 -1.36628e-04 1.16414e-04 -1.01603e-04 9.05774e-05 -8.22685e-05 7.59376e-05 -7.11270e-05 6.74472e-05 -6.46675e-05 6.25882e-05 -6.10862e-05 6.00102e-05 -5.93483e-05 5.89174e-05
1.42615e-03 -5.33327e-04 3.10655e-04 -2.05291e-04 1.55746e-04 -1.13716e-04 9.70280e-05 -8.39846e-05 7.38115e-05 -6.60502e-05 6.01274e-05 -5.56010e-05 5.21409e-05 -4.95167e-05 4.75070e-05 -4.60582e-05 4.49527e-05 -4.42694e-05 4.37233e-05 -4.35960e-05
-1.12822e-03 4.21902e-04 -2.46318e-04 1.64705e-04 -1.13716e-04 9.33211e-05 -6.59835e-05 6.06437e-05 -5.49912e-05 4.98819e-05 -4.57513e-05 4.24897e-05 -3.99964e-05 3.80540e-05 -3.66283e-05 3.55190e-05 -3.48125e-05 3.42050e-05 -3.40318e-05 3.36613e-05
9.28773e-04 -3.47267e-04 2.02920e-04 -1.36628e-04 9.70280e-05 -6.59835e-05 5.90872e-05 -3.80362e-05 3.89867e-05 -3.74726e-05 3.52038e-05 -3.31394e-05 3.14107e-05 -3.01023e-05 2.90255e-05 -2.83503e-05 2.77057e-05 -2.75363e-05 2.70699e-05 -2.74590e-05
-7.88879e-04 2.94909e-04 -1.72380e-04 1.16414e-04 -8.39846e-05 6.06437e-05 -3.80362e-05 3.85143e-05 -2.01339e-05 2.50602e-05 -2.61264e-05 2.55885e-05 -2.48254e-05 2.40118e-05 -2.34795e-05 2.28949e-05 -2.27725e-05 2.22776e-05 -2.27040e-05 2.18591e-05
6.87490e-04 -2.56965e-04 1.50219e-04 -1.01603e-04 7.38115e-05 -5.49912e-05 3.89867e-05 -2.01339e-05 2.52221e-05 -7.78811e-06 1.55147e-05 -1.83572e-05 1.89573e-05 -1.90851e-05 1.88161e-05 -1.89019e-05 1.84734e-05 -1.90083e-05 1.81001e-05 -1.97758e-05
-6.12368e-04 2.28858e-04 -1.33798e-04 9.05774e-05 -6.60502e-05 4.98819e-05 -3.74726e-05 2.50602e-05 -7.78811e-06 1.61084e-05 1.27151e-06 8.60107e-06 -1.28112e-05 1.41576e-05 -1.50134e-05 1.49670e-05 -1.57675e-05 1.49327e-05 -1.67965e-05 1.44757e-05
5.55814e-04 -2.07708e-04 1.21441e-04 -8.22685e-05 6.01274e-05 -4.57513e-05 3.52038e-05 -2.61264e-05 1.55147e-05 1.27151e-06 9.52152e-06 8.27754e-06 3.33843e-06 -8.72952e-06 1.04823e-05 -1.21829e-05 1.17604e-05 -1.39918e-05 1.16908e-05 -1.50249e-05
-5.12725e-04 1.91601e-04 -1.12037e-04 7.59376e-05 -5.56010e-05 4.24897e-05 -3.31394e-05 2.55885e-05 -1.83572e-05 8.60107e-06 8.27754e-06 4.51213e-06 1.39049e-05 -9.15235e-07 -5.76224e-06 7.31969e-06 -1.05814e-05 8.70380e-06 -1.25109e-05 1.18145e-05
4.79875e-04 -1.79330e-04 1.04878e-04 -7.11270e-05 5.21409e-05 -3.99964e-05 3.14107e-05 -2.48254e-05 1.89573e-05 -1.28112e-05 3.33843e-06 1.39049e-05 4.89222e-07 1.84652e-05 -4.72726e-06 -3.97110e-06 4.21180e-06 -9.20503e-06 8.96775e-06 -4.69141e-06
-4.54706e-04 1.69936e-04 -9.94083e-05 6.74472e-05 -4.95167e-05 3.80540e-05 -3.01023e-05 2.40118e-05 -1.90851e-05 1.41576e-05 -8.72952e-06 -9.15235e-07 1.84652e-05 -3.12374e-06 2.18914e-05 -8.53426e-06 -2.34500e-06 4.40291e-06 -1.31450e-06 1.81241e-05
4.35509e-04 -1.62781e-04 9.52443e-05 -6.46675e-05 4.75070e-05 -3.66283e-05 2.90255e-05 -2.34795e-05 1.88161e-05 -1.50134e-05 1.04823e-05 -5.76224e-06 -4.72726e-06 2.18914e-05 -6.75403e-06 2.51674e-05 -9.05857e-06 5.89220e-06 1.35654e-05 8.10782e-06
-4.21146e-04 1.57435e-04 -9.21503e-05 6.25882e-05 -4.60582e-05 3.55190e-05 -2.83503e-05 2.28949e-05 -1.89019e-05 1.49670e-05 -1.21829e-05 7.31969e-06 -3.97110e-06 -8.53426e-06 2.51674e-05 -7.09490e-06 3.51064e-05 -5.48892e-07 1.57420e-05 9.30422e-06
4.10476e-04 -1.53475e-04 8.98555e-05 -6.10862e-05 4.49527e-05 -3.48125e-05 2.77057e-05 -2.27725e-05 1.84734e-05 -1.57675e-05 1.17604e-05 -1.05814e-05 4.21180e-06 -2.34500e-06 -9.05857e-06 3.51064e-05 1.60296e-06 4.66971e-05 -5.53991e-06 1.84882e-06
-4.02933e-04 1.50682e-04 -8.82632e-05 6.00102e-05 -4.42694e-05 3.42050e-05 -2.75363e-05 2.22776e-05 -1.90083e-05 1.49327e-05 -1.39918e-05 8.70380e-06 -9.20503e-06 4.40291e-06 5.89220e-06 -5.48892e-07 4.66971e-05 -3.21139e-06 3.44720e-05 -2.08312e-05
3.97783e-04 -1.48791e-04 8.71732e-05 -5.93483e-05 4.37233e-05 -3.40318e-05 2.70699e-05 -2.27040e-05 1.81001e-05 -1.67965e-05 1.16908e-05 -1.25109e-05 8.96775e-06 -1.31450e-06 1.35654e-05 1.57420e-05 -5.53991e-06 3.44720e-05 -1.83688e-05 3.84945e-05
-3.94763e-04 1.47688e-04 -8.65847e-05 5.89174e-05 -4.35960e-05 3.36613e-05 -2.74590e-05 2.18591e-05 -1.97758e-05 1.44757e-05 -1.50249e-05 1.18145e-05 -4.69141e-06 1.81241e-05 8.10782e-06 9.30422e-06 1.84882e-06 -2.08312e-05 3.84945e-05 -1.09942e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m2_Magma_9-10.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.58679e-02 -4.79304e-03 4.13554e-03 -3.42806e-03 2.81309e-03 -2.30512e-03 1.89175e-03 -1.55577e-03 1.28138e-03 -1.05560e-03 8.68199e-04 -7.11280e-04 5.78734e-04 -4.65856e-04 3.68963e-04 -2.85215e-04 2.12334e-04 -1.48560e-04 9.24136e-05 -4.27658e-05
-4.79304e-03 1.42103e-02 -1.24376e-03 1.47234e-03 -1.30962e-03 1.10213e-03 -9.08778e-04 7.41413e-04 -5.99978e-04 4.81236e-04 -3.81506e-04 2.97370e-04 -2.26052e-04 1.65156e-04 -1.12934e-04 6.77447e-05 -2.85857e-05 -5.73439e-06 3.57209e-05 -6.23229e-05
4.13554e-03 -1.24376e-03 1.77104e-02 4.66753e-04 3.08858e-04 -4.21287e-04 3.95890e-04 -3.33850e-04 2.65196e-04 -2.00074e-04 1.41522e-04 -9.02111e-05 4.54968e-05 -6.89823e-06 -2.67566e-05 5.57308e-05 -8.12822e-05 1.03232e-04 -1.22913e-04 1.39738e-04
-3.42806e-03 1.47234e-03 4.66753e-04 2.16599e-02 1.80612e-03 -5.53889e-04 2.23520e-04 -1.12854e-04 7.98955e-05 -7.83889e-05 8.96128e-05 -1.05829e-04 1.22903e-04 -1.39825e-04 1.55043e-04 -1.69405e-04 1.81521e-04 -1.93118e-04 2.02389e-04 -2.11656e-04
2.81309e-03 -1.30962e-03 3.08858e-04 1.80612e-03 2.58899e-02 2.90710e-03 -1.22493e-03 7.13367e-04 -4.95465e-04 3.89942e-04 -3.35947e-04 3.07093e-04 -2.92180e-04 2.83845e-04 -2.80459e-04 2.78155e-04 -2.78478e-04 2.77762e-04 -2.79264e-04 2.78663e-04
-2.30512e-03 1.10213e-03 -4.21287e-04 -5.53889e-04 2.90710e-03 3.03043e-02 3.85324e-03 -1.77145e-03 1.10207e-03 -7.95202e-04 6.31223e-04 -5.36057e-04 4.75878e-04 -4.37212e-04 4.09103e-04 -3.90487e-04 3.74412e-04 -3.64369e-04 3.53345e-04 -3.47724e-04
1.89175e-03 -9.08778e-04 3.95890e-04 2.23520e-04 -1.22493e-03 3.85324e-03 3.48377e-02 4.69961e-03 -2.23739e-03 1.42478e-03 -1.04050e-03 8.26862e-04 -6.97863e-04 6.11840e-04 -5.54362e-04 5.10002e-04 -4.79670e-04 4.52094e-04 -4.34528e-04 4.14453e-04
-1.55577e-03 7.41413e-04 -3.33850e-04 -1.12854e-04 7.13367e-04 -1.77145e-03 4.69961e-03 3.94477e-02 5.48141e-03 -2.65088e-03 1.70405e-03 -1.24981e-03 9.91961e-04 -8.34015e-04 7.25519e-04 -6.52639e-04 5.94099e-04 -5.54796e-04 5.16749e-04 -4.94070e-04
1.28138e-03 -5.99978e-04 2.65196e-04 7.98955e-05 -4.95465e-04 1.10207e-03 -2.23739e-03 5.48141e-03 4.41072e-02 6.22089e-03 -3.02982e-03 1.95436e-03 -1.43509e-03 1.13635e-03 -9.52827e-04 8.23804e-04 -7.38211e-04 6.66352e-04 -6.20452e-04 5.71955e-04
-1.05560e-03 4.81236e-04 -2.00074e-04 -7.83889e-05 3.89942e-04 -7.95202e-04 1.42478e-03 -2.65088e-03 6.22089e-03 4.87992e-02 6.93216e-03 -3.38572e-03 2.18501e-03 -1.60412e-03 1.26638e-03 -1.05996e-03 9.11165e-04 -8.15225e-04 7.29913e-04 -6.79988e-04
8.68199e-04 -3.81506e-04 1.41522e-04 8.96128e-05 -3.35947e-04 6.31223e-04 -1.04050e-03 1.70405e-03 -3.02982e-03 6.93216e-03 5.35127e-02 7.62426e-03 -3.72602e-03 2.40198e-03 -1.76220e-03 1.38616e-03 -1.15924e-03 9.90422e-04 -8.86742e-04 7.86763e-04
-7.11280e-04 2.97370e-04 -9.02111e-05 -1.05829e-04 3.07093e-04 -5.36057e-04 8.26862e-04 -1.24981e-03 1.95436e-03 -3.38572e-03 7.62426e-03 5.82407e-02 8.30303e-03 -4.05581e-03 2.60916e-03 -1.91291e-03 1.49827e-03 -1.25349e-03 1.06333e-03 -9.55046e-04
5.78734e-04 -2.26052e-04 4.54968e-05 1.22903e-04 -2.92180e-04 4.75878e-04 -6.97863e-04 9.91961e-04 -1.43509e-03 2.18501e-03 -3.72602e-03 8.30303e-03 6.29783e-02 8.97222e-03 -4.37852e-03 2.80895e-03 -2.05893e-03 1.60430e-03 -1.34486e-03 1.13075e-03
-4.65856e-04 1.65156e-04 -6.89823e-06 -1.39825e-04 2.83845e-04 -4.37212e-04 6.11840e-04 -8.34015e-04 1.13635e-03 -1.60412e-03 2.40198e-03 -4.05581e-03 8.97222e-03 6.77224e-02 9.63415e-03 -4.69676e-03 3.00285e-03 -2.20232e-03 1.70501e-03 -1.43523e-03
3.68963e-04 -1.12934e-04 -2.67566e-05 1.55043e-04 -2.80459e-04 4.09103e-04 -5.54362e-04 7.25519e-04 -9.52827e-04 1.26638e-03 -1.76220e-03 2.60916e-03 -4.37852e-03 9.63415e-03 7.24704e-02 1.02903e-02 -5.01251e-03 3.19153e-03 -2.34488e-03 1.80051e-03
-2.85215e-04 6.77447e-05 5.57308e-05 -1.69405e-04 2.78155e-04 -3.90487e-04 5.10002e-04 -6.52639e-04 8.23804e-04 -1.05996e-03 1.38616e-03 -1.91291e-03 2.80895e-03 -4.69676e-03 1.02903e-02 7.72205e-02 1.09412e-02 -5.32756e-03 3.37507e-03 -2.48850e-03
2.12334e-04 -2.85857e-05 -8.12822e-05 1.81521e-04 -2.78478e-04 3.74412e-04 -4.79670e-04 5.94099e-04 -7.38211e-04 9.11165e-04 -1.15924e-03 1.49827e-03 -2.05893e-03 3.00285e-03 -5.01251e-03 1.09412e-02 8.19709e-02 1.15871e-02 -5.64375e-03 3.55287e-03
-1.48560e-04 -5.73439e-06 1.03232e-04 -1.93118e-04 2.77762e-04 -3.64369e-04 4.52094e-04 -5.54796e-04 6.66352e-04 -8.15225e-04 9.90422e-04 -1.25349e-03 1.60430e-03 -2.20232e-03 3.19153e-03 -5.32756e-03 1.15871e-02 8.67199e-02 1.22272e-02 -5.96322e-03
9.24136e-05 3.57209e-05 -1.22913e-04 2.02389e-04 -2.79264e-04 3.53345e-04 -4.34528e-04 5.16749e-04 -6.20452e-04 7.29913e-04 -8.86742e-04 1.06333e-03 -1.34486e-03 1.70501e-03 -2.34488e-03 3.37507e-03 -5.64375e-03 1.22272e-02 9.14654e-02 1.28601e-02
-4.27658e-05 -6.23229e-05 1.39738e-04 -2.11656e-04 2.78663e-04 -3.47724e-04 4.14453e-04 -4.94070e-04 5.71955e-04 -6.79988e-04 7.86763e-04 -9.55046e-04 1.13075e-03 -1.43523e-03 1.80051e-03 -2.48850e-03 3.55287e-03 -5.96322e-03 1.28601e-02 9.62046e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_0-1.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.94593e-03 -1.95112e-03 1.27032e-03 -9.92081e-04 8.28371e-04 -7.16487e-04 6.33649e-04 -5.69189e-04 5.17290e-04 -4.74446e-04 4.38389e-04 -4.07573e-04 3.80899e-04 -3.57564e-04 3.36963e-04 -3.18633e-04 3.02211e-04 -2.87408e-04 2.73993e-04 -2.61775e-04
-1.95112e-03 -1.14750e-02 -2.08518e-03 1.19343e-03 -8.81832e-04 7.15370e-04 -6.08537e-04 5.32730e-04 -4.75466e-04 4.30327e-04 -3.93634e-04 3.63100e-04 -3.37225e-04 3.14971e-04 -2.95597e-04 2.78555e-04 -2.63434e-04 2.49914e-04 -2.37747e-04 2.26732e-04
1.27032e-03 -2.08518e-03 -1.60389e-02 -2.63628e-03 1.43128e-03 -1.02573e-03 8.16288e-04 -6.85636e-04 5.95043e-04 -5.27865e-04 4.75688e-04 -4.33779e-04 3.99234e-04 -3.70185e-04 3.45356e-04 -3.23849e-04 3.05008e-04 -2.88348e-04 2.73490e-04 -2.60150e-04
-9.92081e-04 1.19343e-03 -2.63628e-03 -2.05426e-02 -3.20813e-03 1.68700e-03 -1.18356e-03 9.28087e-04 -7.71319e-04 6.64208e-04 -5.85804e-04 5.25576e-04 -4.77659e-04 4.38476e-04 -4.05757e-04 3.77948e-04 -3.53985e-04 3.33074e-04 -3.14653e-04 2.98278e-04
8.28371e-04 -8.81832e-04 1.43128e-03 -3.20813e-03 -2.50168e-02 -3.78507e-03 1.94749e-03 -1.34498e-03 1.04239e-03 -8.58651e-04 7.34356e-04 -6.44215e-04 5.75539e-04 -5.21313e-04 4.77257e-04 -4.40688e-04 4.09760e-04 -3.83234e-04 3.60178e-04 -3.39930e-04
-7.16487e-04 7.15370e-04 -1.02573e-03 1.68700e-03 -3.78507e-03 -2.94747e-02 -4.36401e-03 2.21001e-03 -1.50787e-03 1.15762e-03 -9.46466e-04 8.04622e-04 -7.02458e-04 6.25103e-04 -5.64392e-04 5.15320e-04 -4.74794e-04 4.40666e-04 -4.11504e-04 3.86269e-04
6.33649e-04 -6.08537e-04 8.16288e-04 -1.18356e-03 1.94749e-03 -4.36401e-03 -3.39225e-02 -4.94400e-03 2.47363e-03 -1.67156e-03 1.27334e-03 -1.03449e-03 8.74868e-04 -7.60496e-04 6.74306e-04 -6.06988e-04 5.52804e-04 -5.08232e-04 4.70857e-04 -4.38996e-04
-5.69189e-04 5.32730e-04 -6.85636e-04 9.28087e-04 -1.34498e-03 2.21001e-03 -4.94400e-03 -3.83636e-02 -5.52465e-03 2.73797e-03 -1.83578e-03 1.38937e-03 -1.12266e-03 9.45093e-04 -8.18384e-04 7.23253e-04 -6.49226e-04 5.89872e-04 -5.41176e-04 5.00494e-04
5.17290e-04 -4.75466e-04 5.95043e-04 -7.71319e-04 1.04239e-03 -1.50787e-03 2.47363e-03 -5.52465e-03 -4.28001e-02 -6.10578e-03 3.00282e-03 -2.00039e-03 1.50566e-03 -1.21095e-03 1.01533e-03 -8.76173e-04 7.72036e-04 -6.91212e-04 6.26621e-04 -5.73806e-04
-4.74446e-04 4.30327e-04 -5.27865e-04 6.64208e-04 -8.58651e-04 1.15762e-03 -1.67156e-03 2.73797e-03 -6.10578e-03 -4.72332e-02 -6.68727e-03 3.26806e-03 -2.16531e-03 1.62215e-03 -1.29935e-03 1.08560e-03 -9.33906e-04 8.20692e-04 -7.33073e-04 6.63133e-04
4.38389e-04 -3.93634e-04 4.75688e-04 -5.85804e-04 7.34356e-04 -9.46466e-04 1.27334e-03 -1.83578e-03 3.00282e-03 -6.68727e-03 -5.16636e-02 -7.26904e-03 3.53362e-03 -2.33047e-03 1.73883e-03 -1.38783e-03 1.15590e-03 -9.91665e-04 8.69256e-04 -7.74864e-04
-4.07573e-04 3.63100e-04 -4.33779e-04 5.25576e-04 -6.44215e-04 8.04622e-04 -1.03449e-03 1.38937e-03 -2.00039e-03 3.26806e-03 -7.26904e-03 -5.60921e-02 -7.85106e-03 3.79946e-03 -2.49583e-03 1.85565e-03 -1.47647e-03 1.22622e-03 -1.04947e-03 9.17702e-04
3.80899e-04 -3.37225e-04 3.99234e-04 -4.77659e-04 5.75539e-04 -7.02458e-04 8.74868e-04 -1.12266e-03 1.50566e-03 -2.16531e-03 3.53362e-03 -7.85106e-03 -6.05190e-02 -8.43327e-03 4.06550e-03 -2.66143e-03 1.97258e-03 -1.56524e-03 1.29651e-03 -1.10737e-03
-3.57564e-04 3.14971e-04 -3.70185e-04 4.38476e-04 -5.21313e-04 6.25103e-04 -7.60496e-04 9.45093e-04 -1.21095e-03 1.62215e-03 -2.33047e-03 3.79946e-03 -8.43327e-03 -6.49447e-02 -9.01570e-03 4.33171e-03 -2.82723e-03 2.08955e-03 -1.65418e-03 1.36678e-03
3.36963e-04 -2.95597e-04 3.45356e-04 -4.05757e-04 4.77257e-04 -5.64392e-04 6.74306e-04 -8.18384e-04 1.01533e-03 -1.29935e-03 1.73883e-03 -2.49583e-03 4.06550e-03 -9.01570e-03 -6.93693e-02 -9.59833e-03 4.59799e-03 -2.99325e-03 2.20655e-03 -1.74333e-03
-3.18633e-04 2.78555e-04 -3.23849e-04 3.77948e-04 -4.40688e-04 5.15320e-04 -6.06988e-04 7.23253e-04 -8.76173e-04 1.08560e-03 -1.38783e-03 1.85565e-03 -2.66143e-03 4.33171e-03 -9.59833e-03 -7.37932e-02 -1.01812e-02 4.86434e-03 -3.15953e-03 2.32352e-03
3.02211e-04 -2.63434e-04 3.05008e-04 -3.53985e-04 4.09760e-04 -4.74794e-04 5.52804e-04 -6.49226e-04 7.72036e-04 -9.33906e-04 1.15590e-03 -1.47647e-03 1.97258e-03 -2.82723e-03 4.59799e-03 -1.01812e-02 -7.82164e-02 -1.07643e-02 5.13068e-03 -3.32611e-03
-2.87408e-04 2.49914e-04 -2.88348e-04 3.33074e-04 -3.83234e-04 4.40666e-04 -5.08232e-04 5.89872e-04 -6.91212e-04 8.20692e-04 -9.91665e-04 1.22622e-03 -1.56524e-03 2.08955e-03 -2.99325e-03 4.86434e-03 -1.07643e-02 -8.26391e-02 -1.13477e-02 5.39690e-03
2.73993e-04 -2.37747e-04 2.73490e-04 -3.14653e-04 3.60178e-04 -4.11504e-04 4.70857e-04 -5.41176e-04 6.26621e-04 -7.33073e-04 8.69256e-04 -1.04947e-03 1.29651e-03 -1.65418e-03 2.20655e-03 -3.15953e-03 5.13068e-03 -1.13477e-02 -8.70615e-02 -1.19315e-02
-2.61775e-04 2.26732e-04 -2.60150e-04 2.98278e-04 -3.39930e-04 3.86269e-04 -4.38996e-04 5.00494e-04 -5.73806e-04 6.63133e-04 -7.74864e-04 9.17702e-04 -1.10737e-03 1.36678e-03 -1.74333e-03 2.32352e-03 -3.32611e-03 5.39690e-03 -1.19315e-02 -9.14839e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_1-2.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.93450e-03 -1.95161e-03 1.27150e-03 -9.92185e-04 8.27610e-04 -7.15231e-04 6.32188e-04 -5.67718e-04 5.15930e-04 -4.73267e-04 4.37425e-04 -4.06837e-04 3.80390e-04 -3.57272e-04 3.36875e-04 -3.18733e-04 3.02482e-04 -2.87833e-04 2.74556e-04 -2.62463e-04
-1.95161e-03 -1.14598e-02 -2.08281e-03 1.19436e-03 -8.82151e-04 7.14962e-04 -6.07684e-04 5.31683e-04 -4.74395e-04 4.29339e-04 -3.92788e-04 3.62427e-04 -3.36735e-04 3.14662e-04 -2.95463e-04 2.78584e-04 -2.63612e-04 2.50230e-04 -2.38185e-04 2.27279e-04
1.27150e-03 -2.08281e-03 -1.60172e-02 -2.63254e-03 1.43258e-03 -1.02641e-03 8.16105e-04 -6.84904e-04 5.94062e-04 -5.26834e-04 4.74735e-04 -4.32972e-04 3.98606e-04 -3.69754e-04 3.45116e-04 -3.23796e-04 3.05130e-04 -2.88627e-04 2.73915e-04 -2.60707e-04
-9.92185e-04 1.19436e-03 -2.63254e-03 -2.05142e-02 -3.20337e-03 1.68881e-03 -1.18469e-03 9.28163e-04 -7.70719e-04 6.63292e-04 -5.84805e-04 5.24643e-04 -4.76879e-04 4.37882e-04 -4.05373e-04 3.77771e-04 -3.54003e-04 3.33282e-04 -3.15030e-04 2.98808e-04
8.27610e-04 -8.82151e-04 1.43258e-03 -3.20337e-03 -2.49818e-02 -3.77944e-03 1.94988e-03 -1.34657e-03 1.04273e-03 -8.58179e-04 7.33495e-04 -6.43240e-04 5.74616e-04 -5.20549e-04 4.76688e-04 -4.40340e-04 4.09633e-04 -3.83316e-04 3.60462e-04 -3.40394e-04
-7.15231e-04 7.14962e-04 -1.02641e-03 1.68881e-03 -3.77944e-03 -2.94331e-02 -4.35757e-03 2.21298e-03 -1.50991e-03 1.15821e-03 -9.46110e-04 8.03800e-04 -7.01492e-04 6.24180e-04 -5.63629e-04 5.14763e-04 -4.74471e-04 4.40579e-04 -4.11638e-04 3.86619e-04
6.32188e-04 -6.07684e-04 8.16105e-04 -1.18469e-03 1.94988e-03 -4.35757e-03 -3.38743e-02 -4.93676e-03 2.47717e-03 -1.67403e-03 1.27415e-03 -1.03424e-03 8.74071e-04 -7.59522e-04 6.73367e-04 -6.06214e-04 5.52247e-04 -5.07922e-04 4.70800e-04 -4.39174e-04
-5.67718e-04 5.31683e-04 -6.84904e-04 9.28163e-04 -1.34657e-03 2.21298e-03 -4.93676e-03 -3.83088e-02 -5.51661e-03 2.74206e-03 -1.83867e-03 1.39040e-03 -1.12248e-03 9.44304e-04 -8.17388e-04 7.22282e-04 -6.48427e-04 5.89305e-04 -5.40870e-04 5.00447e-04
5.15930e-04 -4.74395e-04 5.94062e-04 -7.70719e-04 1.04273e-03 -1.50991e-03 2.47717e-03 -5.51661e-03 -4.27387e-02 -6.09693e-03 3.00744e-03 -2.00367e-03 1.50688e-03 -1.21083e-03 1.01453e-03 -8.75140e-04 7.71025e-04 -6.90379e-04 6.26022e-04 -5.73494e-04
-4.73267e-04 4.29339e-04 -5.26834e-04 6.63292e-04 -8.58179e-04 1.15821e-03 -1.67403e-03 2.74206e-03 -6.09693e-03 -4.71653e-02 -6.67759e-03 3.27319e-03 -2.16897e-03 1.62354e-03 -1.29927e-03 1.08478e-03 -9.32825e-04 8.19617e-04 -7.32196e-04 6.62494e-04
4.37425e-04 -3.92788e-04 4.74735e-04 -5.84805e-04 7.33495e-04 -9.46110e-04 1.27415e-03 -1.83867e-03 3.00744e-03 -6.67759e-03 -5.15893e-02 -7.25853e-03 3.53925e-03 -2.33449e-03 1.74039e-03 -1.38779e-03 1.15504e-03 -9.90526e-04 8.68109e-04 -7.73949e-04
-4.06837e-04 3.62427e-04 -4.32972e-04 5.24643e-04 -6.43240e-04 8.03800e-04 -1.03424e-03 1.39040e-03 -2.00367e-03 3.27319e-03 -7.25853e-03 -5.60113e-02 -7.83970e-03 3.80557e-03 -2.50020e-03 1.85734e-03 -1.47645e-03 1.22531e-03 -1.04828e-03 9.16473e-04
3.80390e-04 -3.36735e-04 3.98606e-04 -4.76879e-04 5.74616e-04 -7.01492e-04 8.74071e-04 -1.12248e-03 1.50688e-03 -2.16897e-03 3.53925e-03 -7.83970e-03 -6.04317e-02 -8.42105e-03 4.07207e-03 -2.66613e-03 1.97440e-03 -1.56525e-03 1.29553e-03 -1.10611e-03
-3.57272e-04 3.14662e-04 -3.69754e-04 4.37882e-04 -5.20549e-04 6.24180e-04 -7.59522e-04 9.44304e-04 -1.21083e-03 1.62354e-03 -2.33449e-03 3.80557e-03 -8.42105e-03 -6.48510e-02 -9.00261e-03 4.33873e-03 -2.83227e-03 2.09149e-03 -1.65420e-03 1.36571e-03
3.36875e-04 -2.95463e-04 3.45116e-04 -4.05373e-04 4.76688e-04 -5.63629e-04 6.73367e-04 -8.17388e-04 1.01453e-03 -1.29927e-03 1.74039e-03 -2.50020e-03 4.07207e-03 -9.00261e-03 -6.92692e-02 -9.58438e-03 4.60546e-03 -2.99862e-03 2.20857e-03 -1.74337e-03
-3.18733e-04 2.78584e-04 -3.23796e-04 3.77771e-04 -4.40340e-04 5.14763e-04 -6.06214e-04 7.22282e-04 -8.75140e-04 1.08478e-03 -1.38779e-03 1.85734e-03 -2.66613e-03 4.33873e-03 -9.58438e-03 -7.36867e-02 -1.01664e-02 4.87221e-03 -3.16523e-03 2.32561e-03
3.02482e-04 -2.63612e-04 3.05130e-04 -3.54003e-04 4.09633e-04 -4.74471e-04 5.52247e-04 -6.48427e-04 7.71025e-04 -9.32825e-04 1.15504e-03 -1.47645e-03 1.97440e-03 -2.83227e-03 4.60546e-03 -1.01664e-02 -7.81035e-02 -1.07486e-02 5.13894e-03 -3.33216e-03
-2.87833e-04 2.50230e-04 -2.88627e-04 3.33282e-04 -3.83316e-04 4.40579e-04 -5.07922e-04 5.89305e-04 -6.90379e-04 8.19617e-04 -9.90526e-04 1.22531e-03 -1.56525e-03 2.09149e-03 -2.99862e-03 4.87221e-03 -1.07486e-02 -8.25199e-02 -1.13312e-02 5.40552e-03
2.74556e-04 -2.38185e-04 2.73915e-04 -3.15030e-04 3.60462e-04 -4.11638e-04 4.70800e-04 -5.40870e-04 6.26022e-04 -7.32196e-04 8.68109e-04 -1.04828e-03 1.29553e-03 -1.65420e-03 2.20857e-03 -3.16523e-03 5.13894e-03 -1.13312e-02 -8.69360e-02 -1.19141e-02
-2.62463e-04 2.27279e-04 -2.60707e-04 2.98808e-04 -3.40394e-04 3.86619e-04 -4.39174e-04 5.00447e-04 -5.73494e-04 6.62494e-04 -7.73949e-04 9.16473e-04 -1.10611e-03 1.36571e-03 -1.74337e-03 2.32561e-03 -3.33216e-03 5.40552e-03 -1.19141e-02 -9.13521e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_10-11.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.40890e-03 -2.18339e-03 1.40389e-03 -1.07718e-03 8.89856e-04 -7.66980e-04 6.79495e-04 -6.13502e-04 5.61523e-04 -5.19206e-04 4.83861e-04 -4.53741e-04 4.27658e-04 -4.04780e-04 3.84498e-04 -3.66359e-04 3.50013e-04 -3.35187e-04 3.21664e-04 -3.09269e-04
-2.18339e-03 -1.24066e-02 -2.32782e-03 1.33260e-03 -9.67207e-04 7.74543e-04 -6.55413e-04 5.74175e-04 -5.14809e-04 4.69129e-04 -4.32576e-04 4.02429e-04 -3.76982e-04 3.55096e-04 -3.36002e-04 3.19139e-04 -3.04100e-04 2.90581e-04 -2.78336e-04 2.67193e-04
1.40389e-03 -2.32782e-03 -1.73471e-02 -2.94630e-03 1.60774e-03 -1.13184e-03 8.88144e-04 -7.41335e-04 6.43446e-04 -5.73255e-04 5.20079e-04 -4.78070e-04 4.43769e-04 -4.15059e-04 3.90524e-04 -3.69233e-04 3.50516e-04 -3.33870e-04 3.18975e-04 -3.05488e-04
-1.07718e-03 1.33260e-03 -2.94630e-03 -2.22169e-02 -3.58921e-03 1.90203e-03 -1.31100e-03 1.01292e-03 -8.36006e-04 7.19681e-04 -6.37336e-04 5.75641e-04 -5.27392e-04 4.88312e-04 -4.55843e-04 4.28267e-04 -4.04445e-04 3.83631e-04 -3.65143e-04 3.48650e-04
8.89856e-04 -9.67207e-04 1.60774e-03 -3.58921e-03 -2.70539e-02 -4.23770e-03 2.20083e-03 -1.49337e-03 1.13984e-03 -9.31997e-04 7.96582e-04 -7.01593e-04 6.30986e-04 -5.76198e-04 5.32116e-04 -4.95698e-04 4.64974e-04 -4.38491e-04 4.15465e-04 -3.95160e-04
-7.66980e-04 7.74543e-04 -1.13184e-03 1.90203e-03 -4.23770e-03 -3.18734e-02 -4.88801e-03 2.50116e-03 -1.67676e-03 1.26728e-03 -1.02812e-03 8.73270e-04 -7.65365e-04 6.85638e-04 -6.24125e-04 5.74941e-04 -5.34433e-04 5.00447e-04 -4.71335e-04 4.45984e-04
6.79495e-04 -6.55413e-04 8.88144e-04 -1.31100e-03 2.20083e-03 -4.88801e-03 -3.66824e-02 -5.53906e-03 2.80214e-03 -1.86055e-03 1.39486e-03 -1.12413e-03 9.49657e-04 -8.28652e-04 7.39701e-04 -6.71304e-04 6.16896e-04 -5.72322e-04 5.34933e-04 -5.03224e-04
-6.13502e-04 5.74175e-04 -7.41335e-04 1.01292e-03 -1.49337e-03 2.50116e-03 -5.53906e-03 -4.14845e-02 -6.19048e-03 3.10346e-03 -2.04452e-03 1.52247e-03 -1.22002e-03 1.02582e-03 -8.91552e-04 7.93252e-04 -7.17991e-04 6.58196e-04 -6.09593e-04 5.68565e-04
5.61523e-04 -5.14809e-04 6.43446e-04 -8.36006e-04 1.13984e-03 -1.67676e-03 2.80214e-03 -6.19048e-03 -4.62819e-02 -6.84213e-03 3.40499e-03 -2.22860e-03 1.65012e-03 -1.31580e-03 1.10176e-03 -9.54248e-04 8.46426e-04 -7.64342e-04 6.98898e-04 -6.46481e-04
-5.19206e-04 4.69129e-04 -5.73255e-04 7.19681e-04 -9.31997e-04 1.26728e-03 -1.86055e-03 3.10346e-03 -6.84213e-03 -5.10759e-02 -7.49391e-03 3.70671e-03 -2.41275e-03 1.77775e-03 -1.41159e-03 1.17754e-03 -1.01683e-03 8.99210e-04 -8.10539e-04 7.39102e-04
4.83861e-04 -4.32576e-04 5.20079e-04 -6.37336e-04 7.96582e-04 -1.02812e-03 1.39486e-03 -2.04452e-03 3.40499e-03 -7.49391e-03 -5.58672e-02 -8.14580e-03 4.00851e-03 -2.59705e-03 1.90537e-03 -1.50744e-03 1.25309e-03 -1.07945e-03 9.51647e-04 -8.56750e-04
-4.53741e-04 4.02429e-04 -4.78070e-04 5.75641e-04 -7.01593e-04 8.73270e-04 -1.12413e-03 1.52247e-03 -2.22860e-03 3.70671e-03 -8.14580e-03 -6.06566e-02 -8.79787e-03 4.31038e-03 -2.78151e-03 2.03287e-03 -1.60344e-03 1.32841e-03 -1.14222e-03 1.00363e-03
4.27658e-04 -3.76982e-04 4.43769e-04 -5.27392e-04 6.30986e-04 -7.65365e-04 9.49657e-04 -1.22002e-03 1.65012e-03 -2.41275e-03 4.00851e-03 -8.79787e-03 -6.54445e-02 -9.45012e-03 4.61219e-03 -2.96621e-03 2.16022e-03 -1.69972e-03 1.40336e-03 -1.20531e-03
-4.04780e-04 3.55096e-04 -4.15059e-04 4.88312e-04 -5.76198e-04 6.85638e-04 -8.28652e-04 1.02582e-03 -1.31580e-03 1.77775e-03 -2.59705e-03 4.31038e-03 -9.45012e-03 -7.02313e-02 -1.01026e-02 4.91390e-03 -3.15126e-03 2.28727e-03 -1.79641e-03 1.47775e-03
3.84498e-04 -3.36002e-04 3.90524e-04 -4.55843e-04 5.32116e-04 -6.24125e-04 7.39701e-04 -8.91552e-04 1.10176e-03 -1.41159e-03 1.90537e-03 -2.78151e-03 4.61219e-03 -1.01026e-02 -7.50172e-02 -1.07555e-02 5.21533e-03 -3.33678e-03 2.41378e-03 -1.89384e-03
-3.66359e-04 3.19139e-04 -3.69233e-04 4.28267e-04 -4.95698e-04 5.74941e-04 -6.71304e-04 7.93252e-04 -9.54248e-04 1.17754e-03 -1.50744e-03 2.03287e-03 -2.96621e-03 4.91390e-03 -1.07555e-02 -7.98026e-02 -1.14089e-02 5.51626e-03 -3.52309e-03 2.53944e-03
3.50013e-04 -3.04100e-04 3.50516e-04 -4.04445e-04 4.64974e-04 -5.34433e-04 6.16896e-04 -7.17991e-04 8.46426e-04 -1.01683e-03 1.25309e-03 -1.60344e-03 2.16022e-03 -3.15126e-03 5.21533e-03 -1.14089e-02 -8.45879e-02 -1.20631e-02 5.81634e-03 -3.71076e-03
-3.35187e-04 2.90581e-04 -3.33870e-04 3.83631e-04 -4.38491e-04 5.00447e-04 -5.72322e-04 6.58196e-04 -7.64342e-04 8.99210e-04 -1.07945e-03 1.32841e-03 -1.69972e-03 2.28727e-03 -3.33678e-03 5.51626e-03 -1.20631e-02 -8.93736e-02 -1.27186e-02 6.11486e-03
3.21664e-04 -2.78336e-04 3.18975e-04 -3.65143e-04 4.15465e-04 -4.71335e-04 5.34933e-04 -6.09593e-04 6.98898e-04 -8.10539e-04 9.51647e-04 -1.14222e-03 1.40336e-03 -1.79641e-03 2.41378e-03 -3.52309e-03 5.81634e-03 -1.27186e-02 -9.41603e-02 -1.33765e-02
-3.09269e-04 2.67193e-04 -3.05488e-04 3.48650e-04 -3.95160e-04 4.45984e-04 -5.03224e-04 5.68565e-04 -6.46481e-04 7.39102e-04 -8.56750e-04 1.00363e-03 -1.20531e-03 1.47775e-03 -1.89384e-03 2.53944e-03 -3.71076e-03 6.11486e-03 -1.33765e-02 -9.89495e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_11-12.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.40861e-03 -2.19501e-03 1.40678e-03 -1.07749e-03 8.89936e-04 -7.67588e-04 6.80763e-04 -6.15346e-04 5.63808e-04 -5.21807e-04 4.86677e-04 -4.56695e-04 4.30697e-04 -4.07866e-04 3.87604e-04 -3.69465e-04 3.53107e-04 -3.38261e-04 3.24713e-04 -3.12286e-04
-2.19501e-03 -1.24294e-02 -2.34443e-03 1.33807e-03 -9.68684e-04 7.75117e-04 -6.56160e-04 5.75371e-04 -5.16445e-04 4.71115e-04 -4.34815e-04 4.04841e-04 -3.79504e-04 3.57683e-04 -3.38622e-04 3.21773e-04 -3.06731e-04 2.93200e-04 -2.80931e-04 2.69766e-04
1.40678e-03 -2.34443e-03 -1.73809e-02 -2.96905e-03 1.61560e-03 -1.13411e-03 8.88993e-04 -7.42240e-04 6.44810e-04 -5.75099e-04 5.22310e-04 -4.80583e-04 4.46470e-04 -4.17880e-04 3.93416e-04 -3.72158e-04 3.53454e-04 -3.36798e-04 3.21891e-04 -3.08388e-04
-1.07749e-03 1.33807e-03 -2.96905e-03 -2.22609e-02 -3.61783e-03 1.91199e-03 -1.31387e-03 1.01392e-03 -8.36995e-04 7.21169e-04 -6.39365e-04 5.78104e-04 -5.30173e-04 4.91305e-04 -4.58968e-04 4.31470e-04 -4.07676e-04 3.86882e-04 -3.68392e-04 3.51863e-04
8.89936e-04 -9.68684e-04 1.61560e-03 -3.61783e-03 -2.71082e-02 -4.27198e-03 2.21272e-03 -1.49674e-03 1.14093e-03 -9.33023e-04 7.98158e-04 -7.03778e-04 6.33662e-04 -5.79228e-04 5.35384e-04 -4.99102e-04 4.68474e-04 -4.42030e-04 4.19001e-04 -3.98700e-04
-7.67588e-04 7.75117e-04 -1.13411e-03 1.91199e-03 -4.27198e-03 -3.19378e-02 -4.92783e-03 2.51490e-03 -1.68056e-03 1.26841e-03 -1.02915e-03 8.74913e-04 -7.67687e-04 6.88509e-04 -6.27378e-04 5.78471e-04 -5.38119e-04 5.04213e-04 -4.75153e-04 4.49780e-04
6.80763e-04 -6.56160e-04 8.88993e-04 -1.31387e-03 2.21272e-03 -4.92783e-03 -3.67569e-02 -5.58436e-03 2.81766e-03 -1.86474e-03 1.39601e-03 -1.12516e-03 9.51355e-04 -8.31088e-04 7.42759e-04 -6.74788e-04 6.20657e-04 -5.76267e-04 5.38943e-04 -5.07336e-04
-6.15346e-04 5.75371e-04 -7.42240e-04 1.01392e-03 -1.49674e-03 2.51490e-03 -5.58436e-03 -4.15691e-02 -6.24122e-03 3.12072e-03 -2.04909e-03 1.52362e-03 -1.22101e-03 1.02757e-03 -8.94114e-04 7.96469e-04 -7.21685e-04 6.62169e-04 -6.13816e-04 5.72801e-04
5.63808e-04 -5.16445e-04 6.44810e-04 -8.36995e-04 1.14093e-03 -1.68056e-03 2.81766e-03 -6.24122e-03 -4.63766e-02 -6.89828e-03 3.42398e-03 -2.23351e-03 1.65128e-03 -1.31677e-03 1.10353e-03 -9.56919e-04 8.49783e-04 -7.68272e-04 7.03064e-04 -6.50987e-04
-5.21807e-04 4.71115e-04 -5.75099e-04 7.21169e-04 -9.33023e-04 1.26841e-03 -1.86474e-03 3.12072e-03 -6.89828e-03 -5.11806e-02 -7.55545e-03 3.72741e-03 -2.41802e-03 1.77888e-03 -1.41253e-03 1.17932e-03 -1.01964e-03 9.02689e-04 -8.14715e-04 7.43428e-04
4.86677e-04 -4.34815e-04 5.22310e-04 -6.39365e-04 7.98158e-04 -1.02915e-03 1.39601e-03 -2.04909e-03 3.42398e-03 -7.55545e-03 -5.59820e-02 -8.21274e-03 4.03089e-03 -2.60265e-03 1.90646e-03 -1.50837e-03 1.25485e-03 -1.08241e-03 9.55213e-04 -8.61219e-04
-4.56695e-04 4.04841e-04 -4.80583e-04 5.78104e-04 -7.03778e-04 8.74913e-04 -1.12516e-03 1.52362e-03 -2.23351e-03 3.72741e-03 -8.21274e-03 -6.07815e-02 -8.87018e-03 4.33443e-03 -2.78749e-03 2.03389e-03 -1.60439e-03 1.33012e-03 -1.14538e-03 1.00724e-03
4.30697e-04 -3.79504e-04 4.46470e-04 -5.30173e-04 6.33662e-04 -7.67687e-04 9.51355e-04 -1.22101e-03 1.65128e-03 -2.41802e-03 4.03089e-03 -8.87018e-03 -6.55795e-02 -9.52785e-03 4.63788e-03 -2.97258e-03 2.16114e-03 -1.70074e-03 1.40498e-03 -1.20875e-03
-4.07866e-04 3.57683e-04 -4.17880e-04 4.91305e-04 -5.79228e-04 6.88509e-04 -8.31088e-04 1.02757e-03 -1.31677e-03 1.77888e-03 -2.60265e-03 4.33443e-03 -9.52785e-03 -7.03763e-02 -1.01858e-02 4.94119e-03 -3.15807e-03 2.28804e-03 -1.79757e-03 1.47915e-03
3.87604e-04 -3.38622e-04 3.93416e-04 -4.58968e-04 5.35384e-04 -6.27378e-04 7.42759e-04 -8.94114e-04 1.10353e-03 -1.41253e-03 1.90646e-03 -2.78749e-03 4.63788e-03 -1.01858e-02 -7.51724e-02 -1.08442e-02 5.24417e-03 -3.34411e-03 2.41428e-03 -1.89526e-03
-3.69465e-04 3.21773e-04 -3.72158e-04 4.31470e-04 -4.99102e-04 5.78471e-04 -6.74788e-04 7.96469e-04 -9.56919e-04 1.17932e-03 -1.50837e-03 2.03389e-03 -2.97258e-03 4.94119e-03 -1.08442e-02 -7.99680e-02 -1.15031e-02 5.54652e-03 -3.53107e-03 2.53944e-03
3.53107e-04 -3.06731e-04 3.53454e-04 -4.07676e-04 4.68474e-04 -5.38119e-04 6.20657e-04 -7.21685e-04 8.49783e-04 -1.01964e-03 1.25485e-03 -1.60439e-03 2.16114e-03 -3.15807e-03 5.24417e-03 -1.15031e-02 -8.47635e-02 -1.21630e-02 5.84779e-03 -3.71964e-03
-3.38261e-04 2.93200e-04 -3.36798e-04 3.86882e-04 -4.42030e-04 5.04213e-04 -5.76267e-04 6.62169e-04 -7.68272e-04 9.02689e-04 -1.08241e-03 1.33012e-03 -1.70074e-03 2.28804e-03 -3.34411e-03 5.54652e-03 -1.21630e-02 -8.95597e-02 -1.28245e-02 6.14712e-03
3.24713e-04 -2.80931e-04 3.21891e-04 -3.68392e-04 4.19001e-04 -4.75153e-04 5.38943e-04 -6.13816e-04 7.03064e-04 -8.14715e-04 9.55213e-04 -1.14538e-03 1.40498e-03 -1.79757e-03 2.41428e-03 -3.53107e-03 5.84779e-03 -1.28245e-02 -9.43573e-02 -1.34889e-02
-3.12286e-04 2.69766e-04 -3.08388e-04 3.51863e-04 -3.98700e-04 4.49780e-04 -5.07336e-04 5.72801e-04 -6.50987e-04 7.43428e-04 -8.61219e-04 1.00724e-03 -1.20875e-03 1.47915e-03 -1.89526e-03 2.53944e-03 -3.71964e-03 6.14712e-03 -1.34889e-02 -9.91581e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_12-13.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.40207e-03 -2.20491e-03 1.40845e-03 -1.07706e-03 8.89596e-04 -7.67938e-04 6.81833e-04 -6.16997e-04 5.65881e-04 -5.24167e-04 4.89221e-04 -4.59351e-04 4.33414e-04 -4.10611e-04 3.90354e-04 -3.72207e-04 3.55831e-04 -3.40959e-04 3.27382e-04 -3.14924e-04
-2.20491e-03 -1.24421e-02 -2.35977e-03 1.34239e-03 -9.69397e-04 7.75229e-04 -6.56616e-04 5.76352e-04 -5.17886e-04 4.72898e-04 -4.36833e-04 4.07008e-04 -3.81762e-04 3.59990e-04 -3.40949e-04 3.24102e-04 -3.09050e-04 2.95502e-04 -2.83208e-04 2.72015e-04
1.40845e-03 -2.35977e-03 -1.74009e-02 -2.99028e-03 1.62199e-03 -1.13538e-03 8.89238e-04 -7.42766e-04 6.45900e-04 -5.76703e-04 5.24299e-04 -4.82837e-04 4.48892e-04 -4.20402e-04 3.95991e-04 -3.74751e-04 3.56050e-04 -3.39375e-04 3.24447e-04 -3.10931e-04
-1.07706e-03 1.34239e-03 -2.99028e-03 -2.22875e-02 -3.64459e-03 1.92015e-03 -1.31552e-03 1.01418e-03 -8.37521e-04 7.22328e-04 -6.41113e-04 5.80292e-04 -5.32662e-04 4.93984e-04 -4.61757e-04 4.34321e-04 -4.10538e-04 3.89747e-04 -3.71252e-04 3.54684e-04
8.89596e-04 -9.69397e-04 1.62199e-03 -3.64459e-03 -2.71412e-02 -4.30404e-03 2.22248e-03 -1.49866e-03 1.14114e-03 -9.33511e-04 7.99361e-04 -7.05649e-04 6.36031e-04 -5.81934e-04 5.38308e-04 -5.02137e-04 4.71583e-04 -4.45168e-04 4.22122e-04 -4.01822e-04
-7.67938e-04 7.75229e-04 -1.13538e-03 1.92015e-03 -4.30404e-03 -3.19773e-02 -4.96509e-03 2.52616e-03 -1.68270e-03 1.26855e-03 -1.02958e-03 8.76142e-04 -7.69664e-04 6.91048e-04 -6.30279e-04 5.81623e-04 -5.41410e-04 5.07562e-04 -4.78545e-04 4.53125e-04
6.81833e-04 -6.56616e-04 8.89238e-04 -1.31552e-03 2.22248e-03 -4.96509e-03 -3.68029e-02 -5.62675e-03 2.83039e-03 -1.86707e-03 1.39604e-03 -1.12551e-03 9.52603e-04 -8.33152e-04 7.45456e-04 -6.77900e-04 6.24021e-04 -5.79795e-04 5.42503e-04 -5.10988e-04
-6.16997e-04 5.76352e-04 -7.42766e-04 1.01418e-03 -1.49866e-03 2.52616e-03 -5.62675e-03 -4.16215e-02 -6.28872e-03 3.13488e-03 -2.05159e-03 1.52355e-03 -1.22127e-03 1.02883e-03 -8.96283e-04 7.99309e-04 -7.24992e-04 6.65715e-04 -6.17594e-04 5.76549e-04
5.65881e-04 -5.17886e-04 6.45900e-04 -8.37521e-04 1.14114e-03 -1.68270e-03 2.83039e-03 -6.28872e-03 -4.64354e-02 -6.95086e-03 3.43956e-03 -2.23616e-03 1.65110e-03 -1.31696e-03 1.10479e-03 -9.59181e-04 8.52738e-04 -7.71792e-04 7.06771e-04 -6.55025e-04
-5.24167e-04 4.72898e-04 -5.76703e-04 7.22328e-04 -9.33511e-04 1.26855e-03 -1.86707e-03 3.13488e-03 -6.95086e-03 -5.12458e-02 -7.61308e-03 3.74439e-03 -2.42083e-03 1.77857e-03 -1.41263e-03 1.18054e-03 -1.02202e-03 9.05735e-04 -8.18462e-04 7.47259e-04
4.89221e-04 -4.36833e-04 5.24299e-04 -6.41113e-04 7.99361e-04 -1.02958e-03 1.39604e-03 -2.05159e-03 3.43956e-03 -7.61308e-03 -5.60536e-02 -8.27544e-03 4.04926e-03 -2.60562e-03 1.90600e-03 -1.50842e-03 1.25602e-03 -1.08492e-03 9.58314e-04 -8.65251e-04
-4.59351e-04 4.07008e-04 -4.82837e-04 5.80292e-04 -7.05649e-04 8.76142e-04 -1.12551e-03 1.52355e-03 -2.23616e-03 3.74439e-03 -8.27544e-03 -6.08594e-02 -8.93795e-03 4.35415e-03 -2.79063e-03 2.03325e-03 -1.60440e-03 1.33120e-03 -1.14809e-03 1.01036e-03
4.33414e-04 -3.81762e-04 4.48892e-04 -5.32662e-04 6.36031e-04 -7.69664e-04 9.52603e-04 -1.22127e-03 1.65110e-03 -2.42083e-03 4.04926e-03 -8.93795e-03 -6.56637e-02 -9.60070e-03 4.65892e-03 -2.97593e-03 2.16028e-03 -1.70078e-03 1.40592e-03 -1.21175e-03
-4.10611e-04 3.59990e-04 -4.20402e-04 4.93984e-04 -5.81934e-04 6.91048e-04 -8.33152e-04 1.02883e-03 -1.31696e-03 1.77857e-03 -2.60562e-03 4.35415e-03 -9.60070e-03 -7.04670e-02 -1.02637e-02 4.96352e-03 -3.16168e-03 2.28691e-03 -1.79775e-03 1.47982e-03
3.90354e-04 -3.40949e-04 3.95991e-04 -4.61757e-04 5.38308e-04 -6.30279e-04 7.45456e-04 -8.96283e-04 1.10479e-03 -1.41263e-03 1.90600e-03 -2.79063e-03 4.65892e-03 -1.02637e-02 -7.52695e-02 -1.09273e-02 5.26773e-03 -3.34810e-03 2.41275e-03 -1.89572e-03
-3.72207e-04 3.24102e-04 -3.74751e-04 4.34321e-04 -5.02137e-04 5.81623e-04 -6.77900e-04 7.99309e-04 -9.59181e-04 1.18054e-03 -1.50842e-03 2.03325e-03 -2.97593e-03 4.96352e-03 -1.09273e-02 -8.00716e-02 -1.15915e-02 5.57117e-03 -3.53559e-03 2.53723e-03
3.55831e-04 -3.09050e-04 3.56050e-04 -4.10538e-04 4.71583e-04 -5.41410e-04 6.24021e-04 -7.24992e-04 8.52738e-04 -1.02202e-03 1.25602e-03 -1.60440e-03 2.16028e-03 -3.16168e-03 5.26773e-03 -1.15915e-02 -8.48737e-02 -1.22568e-02 5.87325e-03 -3.72500e-03
-3.40959e-04 2.95502e-04 -3.39375e-04 3.89747e-04 -4.45168e-04 5.07562e-04 -5.79795e-04 6.65715e-04 -7.71792e-04 9.05735e-04 -1.08492e-03 1.33120e-03 -1.70078e-03 2.28691e-03 -3.34810e-03 5.57117e-03 -1.22568e-02 -8.96767e-02 -1.29241e-02 6.17289e-03
3.27382e-04 -2.83208e-04 3.24447e-04 -3.71252e-04 4.22122e-04 -4.78545e-04 5.42503e-04 -6.17594e-04 7.06771e-04 -8.18462e-04 9.58314e-04 -1.14809e-03 1.40592e-03 -1.79775e-03 2.41275e-03 -3.53559e-03 5.87325e-03 -1.29241e-02 -9.44817e-02 -1.35949e-02
-3.14924e-04 2.72015e-04 -3.10931e-04 3.54684e-04 -4.01822e-04 4.53125e-04 -5.10988e-04 5.76549e-04 -6.55025e-04 7.47259e-04 -8.65251e-04 1.01036e-03 -1.21175e-03 1.47982e-03 -1.89572e-03 2.53723e-03 -3.72500e-03 6.17289e-03 -1.35949e-02 -9.92908e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_13-14.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.38999e-03 -2.21332e-03 1.40910e-03 -1.07606e-03 8.88958e-04 -7.68116e-04 6.82766e-04 -6.18499e-04 5.67774e-04 -5.26312e-04 4.91519e-04 -4.61735e-04 4.35839e-04 -4.13048e-04 3.92785e-04 -3.74620e-04 3.58220e-04 -3.43320e-04 3.29713e-04 -3.17222e-04
-2.21332e-03 -1.24458e-02 -2.37400e-03 1.34570e-03 -9.69477e-04 7.74982e-04 -6.56857e-04 5.77172e-04 -5.19172e-04 4.74510e-04 -4.38655e-04 4.08958e-04 -3.83783e-04 3.62044e-04 -3.43011e-04 3.26157e-04 -3.11087e-04 2.97520e-04 -2.85199e-04 2.73972e-04
1.40910e-03 -2.37400e-03 -1.74085e-02 -3.01016e-03 1.62708e-03 -1.13583e-03 8.89002e-04 -7.43005e-04 6.46783e-04 -5.78118e-04 5.26086e-04 -4.84865e-04 4.51064e-04 -4.22653e-04 3.98279e-04 -3.77046e-04 3.58339e-04 -3.41639e-04 3.26681e-04 -3.13151e-04
-1.07606e-03 1.34570e-03 -3.01016e-03 -2.22985e-02 -3.66970e-03 1.92670e-03 -1.31613e-03 1.01385e-03 -8.37697e-04 7.23241e-04 -6.42641e-04 5.82249e-04 -5.34896e-04 4.96384e-04 -4.64243e-04 4.36855e-04 -4.13069e-04 3.92267e-04 -3.73763e-04 3.57152e-04
8.88958e-04 -9.69477e-04 1.62708e-03 -3.66970e-03 -2.71555e-02 -4.33416e-03 2.23034e-03 -1.49935e-03 1.14065e-03 -9.33593e-04 8.00283e-04 -7.07274e-04 6.38146e-04 -5.84360e-04 5.40929e-04 -5.04841e-04 4.74338e-04 -4.47941e-04 4.24867e-04 -4.04568e-04
-7.68116e-04 7.74982e-04 -1.13583e-03 1.92670e-03 -4.33416e-03 -3.19949e-02 -5.00010e-03 2.53524e-03 -1.68343e-03 1.26789e-03 -1.02955e-03 8.77062e-04 -7.71374e-04 6.93316e-04 -6.32880e-04 5.84440e-04 -5.44342e-04 5.10533e-04 -4.81550e-04 4.56066e-04
6.82766e-04 -6.56857e-04 8.89002e-04 -1.31613e-03 2.23034e-03 -5.00010e-03 -3.68236e-02 -5.66661e-03 2.84064e-03 -1.86782e-03 1.39519e-03 -1.12536e-03 9.53519e-04 -8.34930e-04 7.47857e-04 -6.80689e-04 6.27031e-04 -5.82949e-04 5.45658e-04 -5.14232e-04
-6.18499e-04 5.77172e-04 -7.43005e-04 1.01385e-03 -1.49935e-03 2.53524e-03 -5.66661e-03 -4.16454e-02 -6.33339e-03 3.14629e-03 -2.05233e-03 1.52252e-03 -1.22098e-03 1.02972e-03 -8.98148e-04 8.01838e-04 -7.27967e-04 6.68885e-04 -6.20981e-04 5.79865e-04
5.67774e-04 -5.19172e-04 6.46783e-04 -8.37697e-04 1.14065e-03 -1.68343e-03 2.84064e-03 -6.33339e-03 -4.64625e-02 -7.00031e-03 3.45211e-03 -2.23688e-03 1.64985e-03 -1.31656e-03 1.10566e-03 -9.61134e-04 8.55365e-04 -7.74970e-04 7.10078e-04 -6.58653e-04
-5.26312e-04 4.74510e-04 -5.78118e-04 7.23241e-04 -9.33593e-04 1.26789e-03 -1.86782e-03 3.14629e-03 -7.00031e-03 -5.12760e-02 -7.66731e-03 3.75806e-03 -2.42156e-03 1.77712e-03 -1.41212e-03 1.18136e-03 -1.02408e-03 9.08436e-04 -8.21856e-04 7.50650e-04
4.91519e-04 -4.38655e-04 5.26086e-04 -6.42641e-04 8.00283e-04 -1.02955e-03 1.39519e-03 -2.05233e-03 3.45211e-03 -7.66731e-03 -5.60869e-02 -8.33445e-03 4.06405e-03 -2.60635e-03 1.90431e-03 -1.50782e-03 1.25676e-03 -1.08710e-03 9.61033e-04 -8.68913e-04
-4.61735e-04 4.08958e-04 -4.84865e-04 5.82249e-04 -7.07274e-04 8.77062e-04 -1.12536e-03 1.52252e-03 -2.23688e-03 3.75806e-03 -8.33445e-03 -6.08958e-02 -9.00174e-03 4.37001e-03 -2.79139e-03 2.03130e-03 -1.60373e-03 1.33180e-03 -1.15046e-03 1.01304e-03
4.35839e-04 -3.83783e-04 4.51064e-04 -5.34896e-04 6.38146e-04 -7.71374e-04 9.53519e-04 -1.22098e-03 1.64985e-03 -2.42156e-03 4.06405e-03 -9.00174e-03 -6.57032e-02 -9.66929e-03 4.67584e-03 -2.97672e-03 2.15800e-03 -1.70010e-03 1.40633e-03 -1.21444e-03
-4.13048e-04 3.62044e-04 -4.22653e-04 4.96384e-04 -5.84360e-04 6.93316e-04 -8.34930e-04 1.02972e-03 -1.31656e-03 1.77712e-03 -2.60635e-03 4.37001e-03 -9.66929e-03 -7.05096e-02 -1.03372e-02 4.98141e-03 -3.16259e-03 2.28425e-03 -1.79721e-03 1.47991e-03
3.92785e-04 -3.43011e-04 3.98279e-04 -4.64243e-04 5.40929e-04 -6.32880e-04 7.47857e-04 -8.98148e-04 1.10566e-03 -1.41212e-03 1.90431e-03 -2.79139e-03 4.67584e-03 -1.03372e-02 -7.53153e-02 -1.10056e-02 5.28655e-03 -3.34926e-03 2.40957e-03 -1.89552e-03
-3.74620e-04 3.26157e-04 -3.77046e-04 4.36855e-04 -5.04841e-04 5.84440e-04 -6.80689e-04 8.01838e-04 -9.61134e-04 1.18136e-03 -1.50782e-03 2.03130e-03 -2.97672e-03 4.98141e-03 -1.10056e-02 -8.01206e-02 -1.16749e-02 5.59078e-03 -3.53721e-03 2.53321e-03
3.58220e-04 -3.11087e-04 3.58339e-04 -4.13069e-04 4.74338e-04 -5.44342e-04 6.27031e-04 -7.27967e-04 8.55365e-04 -1.02408e-03 1.25676e-03 -1.60373e-03 2.15800e-03 -3.16259e-03 5.28655e-03 -1.16749e-02 -8.49262e-02 -1.23454e-02 5.89331e-03 -3.72749e-03
-3.43320e-04 2.97520e-04 -3.41639e-04 3.92267e-04 -4.47941e-04 5.10533e-04 -5.82949e-04 6.68885e-04 -7.74970e-04 9.08436e-04 -1.08710e-03 1.33180e-03 -1.70010e-03 2.28425e-03 -3.34926e-03 5.59078e-03 -1.23454e-02 -8.97329e-02 -1.30183e-02 6.19278e-03
3.29713e-04 -2.85199e-04 3.26681e-04 -3.73763e-04 4.24867e-04 -4.81550e-04 5.45658e-04 -6.20981e-04 7.10078e-04 -8.21856e-04 9.61033e-04 -1.15046e-03 1.40633e-03 -1.79721e-03 2.40957e-03 -3.53721e-03 5.89331e-03 -1.30183e-02 -9.45422e-02 -1.36956e-02
-3.17222e-04 2.73972e-04 -3.13151e-04 3.57152e-04 -4.04568e-04 4.56066e-04 -5.14232e-04 5.79865e-04 -6.58653e-04 7.50650e-04 -8.68913e-04 1.01304e-03 -1.21444e-03 1.47991e-03 -1.89552e-03 2.53321e-03 -3.72749e-03 6.19278e-03 -1.36956e-02 -9.93567e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_14-15.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.37171e-03 -2.22010e-03 1.40867e-03 -1.07445e-03 8.87974e-04 -7.68062e-04 6.83494e-04 -6.19784e-04 5.69422e-04 -5.28182e-04 4.93518e-04 -4.63800e-04 4.37931e-04 -4.15141e-04 3.94866e-04 -3.76680e-04 3.60253e-04 -3.45325e-04 3.31689e-04 -3.19170e-04
-2.22010e-03 -1.24394e-02 -2.38691e-03 1.34792e-03 -9.68876e-04 7.74335e-04 -6.56837e-04 5.77781e-04 -5.20251e-04 4.75900e-04 -4.40236e-04 4.10647e-04 -3.85527e-04 3.63811e-04 -3.44778e-04 3.27913e-04 -3.12824e-04 2.99237e-04 -2.86890e-04 2.75629e-04
1.40867e-03 -2.38691e-03 -1.74024e-02 -3.02842e-03 1.63076e-03 -1.13538e-03 8.88245e-04 -7.42912e-04 6.47409e-04 -5.79289e-04 5.27617e-04 -4.86618e-04 4.52941e-04 -4.24593e-04 4.00246e-04 -3.79011e-04 3.60297e-04 -3.43570e-04 3.28576e-04 -3.15032e-04
-1.07445e-03 1.34792e-03 -3.02842e-03 -2.22922e-02 -3.69282e-03 1.93152e-03 -1.31565e-03 1.01288e-03 -8.37478e-04 7.23856e-04 -6.43893e-04 5.83920e-04 -5.36823e-04 4.98456e-04 -4.66384e-04 4.39034e-04 -4.15238e-04 3.94414e-04 -3.75902e-04 3.59245e-04
8.87974e-04 -9.68876e-04 1.63076e-03 -3.69282e-03 -2.71488e-02 -4.36193e-03 2.23614e-03 -1.49876e-03 1.13943e-03 -9.33224e-04 8.00871e-04 -7.08595e-04 6.39947e-04 -5.86450e-04 5.43194e-04 -5.07172e-04 4.76701e-04 -4.50316e-04 4.27206e-04 -4.06913e-04
-7.68062e-04 7.74335e-04 -1.13538e-03 1.93152e-03 -4.36193e-03 -3.19877e-02 -5.03241e-03 2.54195e-03 -1.68269e-03 1.26639e-03 -1.02902e-03 8.77617e-04 -7.72753e-04 6.95249e-04 -6.35121e-04 5.86869e-04 -5.46868e-04 5.13079e-04 -4.84132e-04 4.58571e-04
6.83494e-04 -6.56837e-04 8.88245e-04 -1.31565e-03 2.23614e-03 -5.03241e-03 -3.68160e-02 -5.70340e-03 2.84823e-03 -1.86692e-03 1.39342e-03 -1.12466e-03 9.54045e-04 -8.36357e-04 7.49894e-04 -6.83091e-04 6.29624e-04 -5.85675e-04 5.48359e-04 -5.17029e-04
-6.19784e-04 5.77781e-04 -7.42912e-04 1.01288e-03 -1.49876e-03 2.54195e-03 -5.70340e-03 -4.16373e-02 -6.37464e-03 3.15474e-03 -2.05125e-03 1.52047e-03 -1.22010e-03 1.03020e-03 -8.99637e-04 8.03981e-04 -7.30541e-04 6.71614e-04 -6.23921e-04 5.82701e-04
5.69422e-04 -5.20251e-04 6.47409e-04 -8.37478e-04 1.13943e-03 -1.68269e-03 2.84823e-03 -6.37464e-03 -4.64537e-02 -7.04600e-03 3.46141e-03 -2.23562e-03 1.64751e-03 -1.31552e-03 1.10608e-03 -9.62699e-04 8.57586e-04 -7.77732e-04 7.12918e-04 -6.61821e-04
-5.28182e-04 4.75900e-04 -5.79289e-04 7.23856e-04 -9.33224e-04 1.26639e-03 -1.86692e-03 3.15474e-03 -7.04600e-03 -5.12666e-02 -7.71742e-03 3.76819e-03 -2.42012e-03 1.77448e-03 -1.41093e-03 1.18170e-03 -1.02574e-03 9.10708e-04 -8.24826e-04 7.53537e-04
4.93518e-04 -4.40236e-04 5.27617e-04 -6.43893e-04 8.00871e-04 -1.02902e-03 1.39342e-03 -2.05125e-03 3.46141e-03 -7.71742e-03 -5.60770e-02 -8.38900e-03 4.07499e-03 -2.60475e-03 1.90134e-03 -1.50651e-03 1.25700e-03 -1.08889e-03 9.63290e-04 -8.72140e-04
-4.63800e-04 4.10647e-04 -4.86618e-04 5.83920e-04 -7.08595e-04 8.77617e-04 -1.12466e-03 1.52047e-03 -2.23562e-03 3.76819e-03 -8.38900e-03 -6.08853e-02 -9.06073e-03 4.38175e-03 -2.78966e-03 2.02798e-03 -1.60233e-03 1.33187e-03 -1.15242e-03 1.01520e-03
4.37931e-04 -3.85527e-04 4.52941e-04 -5.36823e-04 6.39947e-04 -7.72753e-04 9.54045e-04 -1.22010e-03 1.64751e-03 -2.42012e-03 4.07499e-03 -9.06073e-03 -6.56922e-02 -9.73276e-03 4.68833e-03 -2.97489e-03 2.15426e-03 -1.69867e-03 1.40613e-03 -1.21673e-03
-4.15141e-04 3.63811e-04 -4.24593e-04 4.98456e-04 -5.86450e-04 6.95249e-04 -8.36357e-04 1.03020e-03 -1.31552e-03 1.77448e-03 -2.60475e-03 4.38175e-03 -9.73276e-03 -7.04980e-02 -1.04051e-02 4.99459e-03 -3.16071e-03 2.27999e-03 -1.79590e-03 1.47931e-03
3.94866e-04 -3.44778e-04 4.00246e-04 -4.66384e-04 5.43194e-04 -6.35121e-04 7.49894e-04 -8.99637e-04 1.10608e-03 -1.41093e-03 1.90134e-03 -2.78966e-03 4.68833e-03 -1.04051e-02 -7.53032e-02 -1.10781e-02 5.30031e-03 -3.34750e-03 2.40465e-03 -1.89462e-03
-3.76680e-04 3.27913e-04 -3.79011e-04 4.39034e-04 -5.07172e-04 5.86869e-04 -6.83091e-04 8.03981e-04 -9.62699e-04 1.18170e-03 -1.50651e-03 2.02798e-03 -2.97489e-03 4.99459e-03 -1.10781e-02 -8.01081e-02 -1.17521e-02 5.60497e-03 -3.53585e-03 2.52726e-03
3.60253e-04 -3.12824e-04 3.60297e-04 -4.15238e-04 4.76701e-04 -5.46868e-04 6.29624e-04 -7.30541e-04 8.57586e-04 -1.02574e-03 1.25700e-03 -1.60233e-03 2.15426e-03 -3.16071e-03 5.30031e-03 -1.17521e-02 -8.49134e-02 -1.24277e-02 5.90756e-03 -3.72703e-03
-3.45325e-04 2.99237e-04 -3.43570e-04 3.94414e-04 -4.50316e-04 5.13079e-04 -5.85675e-04 6.71614e-04 -7.77732e-04 9.10708e-04 -1.08889e-03 1.33187e-03 -1.69867e-03 2.27999e-03 -3.34750e-03 5.60497e-03 -1.24277e-02 -8.97202e-02 -1.31061e-02 6.20632e-03
3.31689e-04 -2.86890e-04 3.28576e-04 -3.75902e-04 4.27206e-04 -4.84132e-04 5.48359e-04 -6.23921e-04 7.12918e-04 -8.24826e-04 9.63290e-04 -1.15242e-03 1.40613e-03 -1.79590e-03 2.40465e-03 -3.53585e-03 5.90756e-03 -1.31061e-02 -9.45304e-02 -1.37898e-02
-3.19170e-04 2.75629e-04 -3.15032e-04 3.59245e-04 -4.06913e-04 4.58571e-04 -5.17029e-04 5.82701e-04 -6.61821e-04 7.53537e-04 -8.72140e-04 1.01520e-03 -1.21673e-03 1.47931e-03 -1.89462e-03 2.52726e-03 -3.72703e-03 6.20632e-03 -1.37898e-02 -9.93473e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_15-16.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.34686e-03 -2.22517e-03 1.40715e-03 -1.07222e-03 8.86625e-04 -7.67745e-04 6.83979e-04 -6.20809e-04 5.70784e-04 -5.29742e-04 4.95185e-04 -4.65519e-04 4.39667e-04 -4.16873e-04 3.96583e-04 -3.78375e-04 3.61924e-04 -3.46969e-04 3.33308e-04 -3.20766e-04
-2.22517e-03 -1.24224e-02 -2.39841e-03 1.34901e-03 -9.67583e-04 7.73276e-04 -6.56536e-04 5.78151e-04 -5.21092e-04 4.77037e-04 -4.41546e-04 4.12050e-04 -3.86976e-04 3.65274e-04 -3.46239e-04 3.29362e-04 -3.14252e-04 3.00647e-04 -2.88281e-04 2.76986e-04
1.40715e-03 -2.39841e-03 -1.73817e-02 -3.04492e-03 1.63299e-03 -1.13403e-03 8.86956e-04 -7.42470e-04 6.47750e-04 -5.80185e-04 5.28861e-04 -4.88065e-04 4.54498e-04 -4.26203e-04 4.01875e-04 -3.80633e-04 3.61912e-04 -3.45162e-04 3.30130e-04 -3.16573e-04
-1.07222e-03 1.34901e-03 -3.04492e-03 -2.22673e-02 -3.71379e-03 1.93455e-03 -1.31407e-03 1.01127e-03 -8.36849e-04 7.24145e-04 -6.44836e-04 5.85270e-04 -5.38412e-04 5.00175e-04 -4.68158e-04 4.40841e-04 -4.17033e-04 3.96182e-04 -3.77660e-04 3.60956e-04
8.86625e-04 -9.67583e-04 1.63299e-03 -3.71379e-03 -2.71197e-02 -4.38715e-03 2.23983e-03 -1.49688e-03 1.13747e-03 -9.32391e-04 8.01099e-04 -7.09577e-04 6.41400e-04 -5.88169e-04 5.45075e-04 -5.09107e-04 4.78654e-04 -4.52278e-04 4.29126e-04 -4.08846e-04
-7.67745e-04 7.73276e-04 -1.13403e-03 1.93455e-03 -4.38715e-03 -3.19543e-02 -5.06178e-03 2.54625e-03 -1.68049e-03 1.26406e-03 -1.02797e-03 8.77781e-04 -7.73764e-04 6.96808e-04 -6.36968e-04 5.88880e-04 -5.48962e-04 5.15177e-04 -4.86273e-04 4.60624e-04
6.83979e-04 -6.56536e-04 8.86956e-04 -1.31407e-03 2.23983e-03 -5.06178e-03 -3.67782e-02 -5.73688e-03 2.85309e-03 -1.86437e-03 1.39072e-03 -1.12339e-03 9.54154e-04 -8.37397e-04 7.51528e-04 -6.85068e-04 6.31763e-04 -5.87944e-04 5.50583e-04 -5.19362e-04
-6.20809e-04 5.78151e-04 -7.42470e-04 1.01127e-03 -1.49688e-03 2.54625e-03 -5.73688e-03 -4.15950e-02 -6.41220e-03 3.16016e-03 -2.04836e-03 1.51742e-03 -1.21862e-03 1.03022e-03 -9.00712e-04 8.05690e-04 -7.32667e-04 6.73861e-04 -6.26385e-04 5.85031e-04
5.70784e-04 -5.21092e-04 6.47750e-04 -8.36849e-04 1.13747e-03 -1.68049e-03 2.85309e-03 -6.41220e-03 -4.64070e-02 -7.08763e-03 3.46739e-03 -2.23237e-03 1.64407e-03 -1.31383e-03 1.10602e-03 -9.63831e-04 8.59347e-04 -7.80034e-04 7.15252e-04 -6.64504e-04
-5.29742e-04 4.77037e-04 -5.80185e-04 7.24145e-04 -9.32391e-04 1.26406e-03 -1.86437e-03 3.16016e-03 -7.08763e-03 -5.12155e-02 -7.76309e-03 3.77469e-03 -2.41652e-03 1.77066e-03 -1.40906e-03 1.18154e-03 -1.02697e-03 9.12501e-04 -8.27331e-04 7.55881e-04
4.95185e-04 -4.41546e-04 5.28861e-04 -6.44836e-04 8.01099e-04 -1.02797e-03 1.39072e-03 -2.04836e-03 3.46739e-03 -7.76309e-03 -5.60213e-02 -8.43873e-03 4.08201e-03 -2.60084e-03 1.89710e-03 -1.50449e-03 1.25670e-03 -1.09023e-03 9.65031e-04 -8.74894e-04
-4.65519e-04 4.12050e-04 -4.88065e-04 5.85270e-04 -7.09577e-04 8.77781e-04 -1.12339e-03 1.51742e-03 -2.23237e-03 3.77469e-03 -8.43873e-03 -6.08251e-02 -9.11454e-03 4.38925e-03 -2.78546e-03 2.02331e-03 -1.60020e-03 1.33135e-03 -1.15394e-03 1.01678e-03
4.39667e-04 -3.86976e-04 4.54498e-04 -5.38412e-04 6.41400e-04 -7.73764e-04 9.54154e-04 -1.21862e-03 1.64407e-03 -2.41652e-03 4.08201e-03 -9.11454e-03 -6.56275e-02 -9.79068e-03 4.69629e-03 -2.97044e-03 2.14907e-03 -1.69648e-03 1.40529e-03 -1.21859e-03
-4.16873e-04 3.65274e-04 -4.26203e-04 5.00175e-04 -5.88169e-04 6.96808e-04 -8.37397e-04 1.03022e-03 -1.31383e-03 1.77066e-03 -2.60084e-03 4.38925e-03 -9.79068e-03 -7.04289e-02 -1.04672e-02 5.00292e-03 -3.15607e-03 2.27416e-03 -1.79383e-03 1.47795e-03
3.96583e-04 -3.46239e-04 4.01875e-04 -4.68158e-04 5.45075e-04 -6.36968e-04 7.51528e-04 -9.00712e-04 1.10602e-03 -1.40906e-03 1.89710e-03 -2.78546e-03 4.69629e-03 -1.04672e-02 -7.52297e-02 -1.11444e-02 5.30888e-03 -3.34285e-03 2.39799e-03 -1.89302e-03
-3.78375e-04 3.29362e-04 -3.80633e-04 4.40841e-04 -5.09107e-04 5.88880e-04 -6.85068e-04 8.05690e-04 -9.63831e-04 1.18154e-03 -1.50449e-03 2.02331e-03 -2.97044e-03 5.00292e-03 -1.11444e-02 -8.00304e-02 -1.18227e-02 5.61358e-03 -3.53155e-03 2.51932e-03
3.61924e-04 -3.14252e-04 3.61912e-04 -4.17033e-04 4.78654e-04 -5.48962e-04 6.31763e-04 -7.32667e-04 8.59347e-04 -1.02697e-03 1.25670e-03 -1.60020e-03 2.14907e-03 -3.15607e-03 5.30888e-03 -1.18227e-02 -8.48316e-02 -1.25030e-02 5.91577e-03 -3.72373e-03
-3.46969e-04 3.00647e-04 -3.45162e-04 3.96182e-04 -4.52278e-04 5.15177e-04 -5.87944e-04 6.73861e-04 -7.80034e-04 9.12501e-04 -1.09023e-03 1.33135e-03 -1.69648e-03 2.27416e-03 -3.34285e-03 5.61358e-03 -1.25030e-02 -8.96348e-02 -1.31869e-02 6.21323e-03
3.33308e-04 -2.88281e-04 3.30130e-04 -3.77660e-04 4.29126e-04 -4.86273e-04 5.50583e-04 -6.26385e-04 7.15252e-04 -8.27331e-04 9.65031e-04 -1.15394e-03 1.40529e-03 -1.79383e-03 2.39799e-03 -3.53155e-03 5.91577e-03 -1.31869e-02 -9.44423e-02 -1.38772e-02
-3.20766e-04 2.76986e-04 -3.16573e-04 3.60956e-04 -4.08846e-04 4.60624e-04 -5.19362e-04 5.85031e-04 -6.64504e-04 7.55881e-04 -8.74894e-04 1.01678e-03 -1.21859e-03 1.47795e-03 -1.89302e-03 2.51932e-03 -3.72373e-03 6.21323e-03 -1.38772e-02 -9.92583e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_16-17.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.31613e-03 -2.22882e-03 1.40474e-03 -1.06951e-03 8.85020e-04 -7.67244e-04 6.84280e-04 -6.21624e-04 5.71904e-04 -5.31033e-04 4.96563e-04 -4.66935e-04 4.41092e-04 -4.18290e-04 3.97981e-04 -3.79751e-04 3.63277e-04 -3.48297e-04 3.34613e-04 -3.22051e-04
-2.22882e-03 -1.23959e-02 -2.40875e-03 1.34913e-03 -9.65721e-04 7.71900e-04 -6.56026e-04 5.78338e-04 -5.21740e-04 4.77961e-04 -4.42625e-04 4.13207e-04 -3.88166e-04 3.66473e-04 -3.47431e-04 3.30540e-04 -3.15410e-04 3.01788e-04 -2.89408e-04 2.78084e-04
1.40474e-03 -2.40875e-03 -1.73482e-02 -3.05997e-03 1.63395e-03 -1.13193e-03 8.85255e-04 -7.41767e-04 6.47874e-04 -5.80860e-04 5.29864e-04 -4.89253e-04 4.55779e-04 -4.27522e-04 4.03208e-04 -3.81954e-04 3.63224e-04 -3.46458e-04 3.31389e-04 -3.17819e-04
-1.06951e-03 1.34913e-03 -3.05997e-03 -2.22262e-02 -3.73301e-03 1.93602e-03 -1.31157e-03 1.00917e-03 -8.35915e-04 7.24189e-04 -6.45533e-04 5.86354e-04 -5.39711e-04 5.01587e-04 -4.69609e-04 4.42319e-04 -4.18502e-04 3.97619e-04 -3.79091e-04 3.62335e-04
8.85020e-04 -9.65721e-04 1.63395e-03 -3.73301e-03 -2.70709e-02 -4.41030e-03 2.24169e-03 -1.49392e-03 1.13493e-03 -9.31214e-04 8.01056e-04 -7.10290e-04 6.42564e-04 -5.89571e-04 5.46620e-04 -5.10699e-04 4.80253e-04 -4.53884e-04 4.30679e-04 -4.10419e-04
-7.67244e-04 7.71900e-04 -1.13193e-03 1.93602e-03 -4.41030e-03 -3.18978e-02 -5.08878e-03 2.54843e-03 -1.67705e-03 1.26109e-03 -1.02655e-03 8.77653e-04 -7.74484e-04 6.98056e-04 -6.38482e-04 5.90533e-04 -5.50685e-04 5.16886e-04 -4.88026e-04 4.62276e-04
6.84280e-04 -6.56026e-04 8.85255e-04 -1.31157e-03 2.24169e-03 -5.08878e-03 -3.67138e-02 -5.76768e-03 2.85558e-03 -1.86044e-03 1.38731e-03 -1.12172e-03 9.53950e-04 -8.38136e-04 7.52834e-04 -6.86688e-04 6.33512e-04 -5.89814e-04 5.52382e-04 -5.21285e-04
-6.21624e-04 5.78338e-04 -7.41767e-04 1.00917e-03 -1.49392e-03 2.54843e-03 -5.76768e-03 -4.15228e-02 -6.44677e-03 3.16293e-03 -2.04393e-03 1.51358e-03 -1.21671e-03 1.02991e-03 -9.01467e-04 8.07043e-04 -7.34414e-04 6.75684e-04 -6.28430e-04 5.86912e-04
5.71904e-04 -5.21740e-04 6.47874e-04 -8.35915e-04 1.13493e-03 -1.67705e-03 2.85558e-03 -6.44677e-03 -4.63270e-02 -7.12595e-03 3.47046e-03 -2.22746e-03 1.63978e-03 -1.31167e-03 1.10560e-03 -9.64628e-04 8.60725e-04 -7.81941e-04 7.17139e-04 -6.66772e-04
-5.31033e-04 4.77961e-04 -5.80860e-04 7.24189e-04 -9.31214e-04 1.26109e-03 -1.86044e-03 3.16293e-03 -7.12595e-03 -5.11275e-02 -7.80518e-03 3.77802e-03 -2.41113e-03 1.76591e-03 -1.40669e-03 1.18098e-03 -1.02784e-03 9.13889e-04 -8.29452e-04 7.57753e-04
4.96563e-04 -4.42625e-04 5.29864e-04 -6.45533e-04 8.01056e-04 -1.02655e-03 1.38731e-03 -2.04393e-03 3.47046e-03 -7.80518e-03 -5.59254e-02 -8.48456e-03 4.08559e-03 -2.59498e-03 1.89188e-03 -1.50196e-03 1.25600e-03 -1.09124e-03 9.66348e-04 -8.77277e-04
-4.66935e-04 4.13207e-04 -4.89253e-04 5.86354e-04 -7.10290e-04 8.77653e-04 -1.12172e-03 1.51358e-03 -2.22746e-03 3.77802e-03 -8.48456e-03 -6.07213e-02 -9.16416e-03 4.39305e-03 -2.77918e-03 2.01759e-03 -1.59756e-03 1.33042e-03 -1.15514e-03 1.01786e-03
4.41092e-04 -3.88166e-04 4.55779e-04 -5.39711e-04 6.42564e-04 -7.74484e-04 9.53950e-04 -1.21671e-03 1.63978e-03 -2.41113e-03 4.08559e-03 -9.16416e-03 -6.55158e-02 -9.84411e-03 4.70029e-03 -2.96381e-03 2.14276e-03 -1.69379e-03 1.40395e-03 -1.22016e-03
-4.18290e-04 3.66473e-04 -4.27522e-04 5.01587e-04 -5.89571e-04 6.98056e-04 -8.38136e-04 1.02991e-03 -1.31167e-03 1.76591e-03 -2.59498e-03 4.39305e-03 -9.84411e-03 -7.03092e-02 -1.05245e-02 5.00702e-03 -3.14915e-03 2.26709e-03 -1.79127e-03 1.47596e-03
3.97981e-04 -3.47431e-04 4.03208e-04 -4.69609e-04 5.46620e-04 -6.38482e-04 7.52834e-04 -9.01467e-04 1.10560e-03 -1.40669e-03 1.89188e-03 -2.77918e-03 4.70029e-03 -1.05245e-02 -7.51022e-02 -1.12056e-02 5.31291e-03 -3.33583e-03 2.38990e-03 -1.89104e-03
-3.79751e-04 3.30540e-04 -3.81954e-04 4.42319e-04 -5.10699e-04 5.90533e-04 -6.86688e-04 8.07043e-04 -9.64628e-04 1.18098e-03 -1.50196e-03 2.01759e-03 -2.96381e-03 5.00702e-03 -1.12056e-02 -7.98952e-02 -1.18881e-02 5.61728e-03 -3.52487e-03 2.50968e-03
3.63277e-04 -3.15410e-04 3.63224e-04 -4.18502e-04 4.80253e-04 -5.50685e-04 6.33512e-04 -7.34414e-04 8.60725e-04 -1.02784e-03 1.25600e-03 -1.59756e-03 2.14276e-03 -3.14915e-03 5.31291e-03 -1.18881e-02 -8.46891e-02 -1.25730e-02 5.91859e-03 -3.71821e-03
-3.48297e-04 3.01788e-04 -3.46458e-04 3.97619e-04 -4.53884e-04 5.16886e-04 -5.89814e-04 6.75684e-04 -7.81941e-04 9.13889e-04 -1.09124e-03 1.33042e-03 -1.69379e-03 2.26709e-03 -3.33583e-03 5.61728e-03 -1.25730e-02 -8.94854e-02 -1.32622e-02 6.21405e-03
3.34613e-04 -2.89408e-04 3.31389e-04 -3.79091e-04 4.30679e-04 -4.88026e-04 5.52382e-04 -6.28430e-04 7.17139e-04 -8.29452e-04 9.66348e-04 -1.15514e-03 1.40395e-03 -1.79127e-03 2.38990e-03 -3.52487e-03 5.91859e-03 -1.32622e-02 -9.42871e-02 -1.39596e-02
-3.22051e-04 2.78084e-04 -3.17819e-04 3.62335e-04 -4.10419e-04 4.62276e-04 -5.21285e-04 5.86912e-04 -6.66772e-04 7.57753e-04 -8.77277e-04 1.01786e-03 -1.22016e-03 1.47596e-03 -1.89104e-03 2.50968e-03 -3.71821e-03 6.21405e-03 -1.39596e-02 -9.90998e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_17-18.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.27933e-03 -2.23106e-03 1.40144e-03 -1.06635e-03 8.83161e-04 -7.66547e-04 6.84379e-04 -6.22208e-04 5.72763e-04 -5.32038e-04 4.97640e-04 -4.68039e-04 4.42198e-04 -4.19385e-04 3.99059e-04 -3.80808e-04 3.64314e-04 -3.49313e-04 3.35607e-04 -3.23031e-04
-2.23106e-03 -1.23597e-02 -2.41792e-03 1.34829e-03 -9.63302e-04 7.70213e-04 -6.55303e-04 5.78330e-04 -5.22181e-04 4.78659e-04 -4.43459e-04 4.14105e-04 -3.89090e-04 3.67402e-04 -3.48352e-04 3.31449e-04 -3.16297e-04 3.02658e-04 -2.90272e-04 2.78926e-04
1.40144e-03 -2.41792e-03 -1.73015e-02 -3.07357e-03 1.63364e-03 -1.12909e-03 8.83152e-04 -7.40802e-04 6.47772e-04 -5.81302e-04 5.30613e-04 -4.90166e-04 4.56771e-04 -4.28546e-04 4.04241e-04 -3.82972e-04 3.64233e-04 -3.47457e-04 3.32353e-04 -3.18776e-04
-1.06635e-03 1.34829e-03 -3.07357e-03 -2.21685e-02 -3.75044e-03 1.93593e-03 -1.30817e-03 1.00658e-03 -8.34679e-04 7.23979e-04 -6.45970e-04 5.87158e-04 -5.40708e-04 5.02682e-04 -4.70730e-04 4.43462e-04 -4.19641e-04 3.98726e-04 -3.80197e-04 3.63389e-04
8.83161e-04 -9.63302e-04 1.63364e-03 -3.75044e-03 -2.70020e-02 -4.43136e-03 2.24171e-03 -1.48991e-03 1.13184e-03 -9.29699e-04 8.00736e-04 -7.10720e-04 6.43423e-04 -5.90641e-04 5.47818e-04 -5.11936e-04 4.81491e-04 -4.55133e-04 4.31868e-04 -4.11636e-04
-7.66547e-04 7.70213e-04 -1.12909e-03 1.93593e-03 -4.43136e-03 -3.18176e-02 -5.11338e-03 2.54851e-03 -1.67242e-03 1.25749e-03 -1.02476e-03 8.77228e-04 -7.74898e-04 6.98975e-04 -6.39644e-04 5.91815e-04 -5.52031e-04 5.18201e-04 -4.89394e-04 4.63527e-04
6.84379e-04 -6.55303e-04 8.83152e-04 -1.30817e-03 2.24171e-03 -5.11338e-03 -3.66224e-02 -5.79577e-03 2.85569e-03 -1.85518e-03 1.38322e-03 -1.11964e-03 9.53426e-04 -8.38555e-04 7.53793e-04 -6.87939e-04 6.34859e-04 -5.91281e-04 5.53749e-04 -5.22793e-04
-6.22208e-04 5.78330e-04 -7.40802e-04 1.00658e-03 -1.48991e-03 2.54851e-03 -5.79577e-03 -4.14200e-02 -6.47834e-03 3.16308e-03 -2.03803e-03 1.50900e-03 -1.21437e-03 1.02928e-03 -9.01891e-04 8.08023e-04 -7.35769e-04 6.77069e-04 -6.30045e-04 5.88324e-04
5.72763e-04 -5.22181e-04 6.47772e-04 -8.34679e-04 1.13184e-03 -1.67242e-03 2.85569e-03 -6.47834e-03 -4.62127e-02 -7.16097e-03 3.47064e-03 -2.22094e-03 1.63470e-03 -1.30907e-03 1.10483e-03 -9.65077e-04 8.61695e-04 -7.83434e-04 7.18551e-04 -6.68606e-04
-5.32038e-04 4.78659e-04 -5.81302e-04 7.23979e-04 -9.29699e-04 1.25749e-03 -1.85518e-03 3.16308e-03 -7.16097e-03 -5.10018e-02 -7.84366e-03 3.77821e-03 -2.40399e-03 1.76031e-03 -1.40386e-03 1.18004e-03 -1.02835e-03 9.14837e-04 -8.31161e-04 7.59123e-04
4.97640e-04 -4.43459e-04 5.30613e-04 -6.45970e-04 8.00736e-04 -1.02476e-03 1.38322e-03 -2.03803e-03 3.47064e-03 -7.84366e-03 -5.57882e-02 -8.52650e-03 4.08576e-03 -2.58726e-03 1.88572e-03 -1.49892e-03 1.25488e-03 -1.09190e-03 9.67200e-04 -8.79281e-04
-4.68039e-04 4.14105e-04 -4.90166e-04 5.87158e-04 -7.10720e-04 8.77228e-04 -1.11964e-03 1.50900e-03 -2.22094e-03 3.77821e-03 -8.52650e-03 -6.05727e-02 -9.20957e-03 4.39317e-03 -2.77091e-03 2.01085e-03 -1.59442e-03 1.32904e-03 -1.15603e-03 1.01843e-03
4.42198e-04 -3.89090e-04 4.56771e-04 -5.40708e-04 6.43423e-04 -7.74898e-04 9.53426e-04 -1.21437e-03 1.63470e-03 -2.40399e-03 4.08576e-03 -9.20957e-03 -6.53557e-02 -9.89303e-03 4.70033e-03 -2.95508e-03 2.13537e-03 -1.69064e-03 1.40211e-03 -1.22148e-03
-4.19385e-04 3.67402e-04 -4.28546e-04 5.02682e-04 -5.90641e-04 6.98975e-04 -8.38555e-04 1.02928e-03 -1.30907e-03 1.76031e-03 -2.58726e-03 4.39317e-03 -9.89303e-03 -7.01378e-02 -1.05770e-02 5.00689e-03 -3.14006e-03 2.25883e-03 -1.78831e-03 1.47331e-03
3.99059e-04 -3.48352e-04 4.04241e-04 -4.70730e-04 5.47818e-04 -6.39644e-04 7.53793e-04 -9.01891e-04 1.10483e-03 -1.40386e-03 1.88572e-03 -2.77091e-03 4.70033e-03 -1.05770e-02 -7.49195e-02 -1.12619e-02 5.31241e-03 -3.32658e-03 2.38042e-03 -1.88878e-03
-3.80808e-04 3.31449e-04 -3.82972e-04 4.43462e-04 -5.11936e-04 5.91815e-04 -6.87939e-04 8.08023e-04 -9.65077e-04 1.18004e-03 -1.49892e-03 2.01085e-03 -2.95508e-03 5.00689e-03 -1.12619e-02 -7.97013e-02 -1.19483e-02 5.61603e-03 -3.51599e-03 2.49833e-03
3.64314e-04 -3.16297e-04 3.64233e-04 -4.19641e-04 4.81491e-04 -5.52031e-04 6.34859e-04 -7.35769e-04 8.61695e-04 -1.02835e-03 1.25488e-03 -1.59442e-03 2.13537e-03 -3.14006e-03 5.31241e-03 -1.19483e-02 -8.44844e-02 -1.26376e-02 5.91593e-03 -3.71073e-03
-3.49313e-04 3.02658e-04 -3.47457e-04 3.98726e-04 -4.55133e-04 5.18201e-04 -5.91281e-04 6.77069e-04 -7.83434e-04 9.14837e-04 -1.09190e-03 1.32904e-03 -1.69064e-03 2.25883e-03 -3.32658e-03 5.61603e-03 -1.26376e-02 -8.92707e-02 -1.33323e-02 6.20855e-03
3.35607e-04 -2.90272e-04 3.32353e-04 -3.80197e-04 4.31868e-04 -4.89394e-04 5.53749e-04 -6.30045e-04 7.18551e-04 -8.31161e-04 9.67200e-04 -1.15603e-03 1.40211e-03 -1.78831e-03 2.38042e-03 -3.51599e-03 5.91593e-03 -1.33323e-02 -9.40638e-02 -1.40373e-02
-3.23031e-04 2.78926e-04 -3.18776e-04 3.63389e-04 -4.11636e-04 4.63527e-04 -5.22793e-04 5.88324e-04 -6.68606e-04 7.59123e-04 -8.79281e-04 1.01843e-03 -1.22148e-03 1.47331e-03 -1.88878e-03 2.49833e-03 -3.71073e-03 6.20855e-03 -1.40373e-02 -9.88708e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_18-19.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.23513e-03 -2.23153e-03 1.39707e-03 -1.06258e-03 8.80903e-04 -7.65516e-04 6.84142e-04 -6.22435e-04 5.73245e-04 -5.32652e-04 4.98316e-04 -4.68740e-04 4.42904e-04 -4.20084e-04 3.99745e-04 -3.81480e-04 3.64972e-04 -3.49958e-04 3.36239e-04 -3.23652e-04
-2.23153e-03 -1.23116e-02 -2.42548e-03 1.34625e-03 -9.60183e-04 7.68096e-04 -6.54254e-04 5.78021e-04 -5.22314e-04 4.79035e-04 -4.43962e-04 4.14667e-04 -3.89675e-04 3.67993e-04 -3.48938e-04 3.32029e-04 -3.16863e-04 3.03209e-04 -2.90823e-04 2.79466e-04
1.39707e-03 -2.42548e-03 -1.72384e-02 -3.08515e-03 1.63179e-03 -1.12535e-03 8.80515e-04 -7.39454e-04 6.47327e-04 -5.81398e-04 5.31005e-04 -4.90710e-04 4.57389e-04 -4.29191e-04 4.04901e-04 -3.83619e-04 3.64874e-04 -3.48099e-04 3.32968e-04 -3.19391e-04
-1.06258e-03 1.34625e-03 -3.08515e-03 -2.20901e-02 -3.76543e-03 1.93396e-03 -1.30368e-03 1.00337e-03 -8.33008e-04 7.23387e-04 -6.46026e-04 5.87566e-04 -5.41297e-04 5.03366e-04 -4.71436e-04 4.44188e-04 -4.20373e-04 3.99431e-04 -3.80915e-04 3.64058e-04
8.80903e-04 -9.60183e-04 1.63179e-03 -3.76543e-03 -2.69081e-02 -4.44954e-03 2.23952e-03 -1.48465e-03 1.12804e-03 -9.27701e-04 7.99998e-04 -7.10734e-04 6.43856e-04 -5.91266e-04 5.48562e-04 -5.12723e-04 4.82279e-04 -4.55947e-04 4.32623e-04 -4.12433e-04
-7.65516e-04 7.68096e-04 -1.12535e-03 1.93396e-03 -4.44954e-03 -3.17080e-02 -5.13467e-03 2.54606e-03 -1.66635e-03 1.25311e-03 -1.02244e-03 8.76355e-04 -7.74863e-04 6.99428e-04 -6.40330e-04 5.92611e-04 -5.52898e-04 5.19031e-04 -4.90295e-04 4.64301e-04
6.84142e-04 -6.54254e-04 8.80515e-04 -1.30368e-03 2.23952e-03 -5.13467e-03 -3.64971e-02 -5.82014e-03 2.85297e-03 -1.84833e-03 1.37826e-03 -1.11698e-03 9.52417e-04 -8.38497e-04 7.54257e-04 -6.88688e-04 6.35685e-04 -5.92239e-04 5.54588e-04 -5.23796e-04
-6.22435e-04 5.78021e-04 -7.39454e-04 1.00337e-03 -1.48465e-03 2.54606e-03 -5.82014e-03 -4.12790e-02 -6.50575e-03 3.16008e-03 -2.03037e-03 1.50347e-03 -1.21141e-03 1.02812e-03 -9.01816e-04 8.08475e-04 -7.36596e-04 6.77888e-04 -6.31115e-04 5.89155e-04
5.73245e-04 -5.22314e-04 6.47327e-04 -8.33008e-04 1.12804e-03 -1.66635e-03 2.85297e-03 -6.50575e-03 -4.60558e-02 -7.19141e-03 3.46735e-03 -2.21251e-03 1.62860e-03 -1.30582e-03 1.10351e-03 -9.65003e-04 8.62095e-04 -7.84365e-04 7.19342e-04 -6.69880e-04
-5.32652e-04 4.79035e-04 -5.81398e-04 7.23387e-04 -9.27701e-04 1.25311e-03 -1.84833e-03 3.16008e-03 -7.19141e-03 -5.08291e-02 -7.87714e-03 3.77462e-03 -2.39479e-03 1.75360e-03 -1.40034e-03 1.17851e-03 -1.02831e-03 9.15161e-04 -8.32296e-04 7.59827e-04
4.98316e-04 -4.43962e-04 5.31005e-04 -6.46026e-04 7.99998e-04 -1.02244e-03 1.37826e-03 -2.03037e-03 3.46735e-03 -7.87714e-03 -5.55997e-02 -8.56302e-03 4.08185e-03 -2.57731e-03 1.87836e-03 -1.49517e-03 1.25311e-03 -1.09200e-03 9.67380e-04 -8.80742e-04
-4.68740e-04 4.14667e-04 -4.90710e-04 5.87566e-04 -7.10734e-04 8.76355e-04 -1.11698e-03 1.50347e-03 -2.21251e-03 3.77462e-03 -8.56302e-03 -6.03683e-02 -9.24915e-03 4.38887e-03 -2.76026e-03 2.00282e-03 -1.59054e-03 1.32696e-03 -1.15640e-03 1.01824e-03
4.42904e-04 -3.89675e-04 4.57389e-04 -5.41297e-04 6.43856e-04 -7.74863e-04 9.52417e-04 -1.21141e-03 1.62860e-03 -2.39479e-03 4.08185e-03 -9.24915e-03 -6.51356e-02 -9.93571e-03 4.69562e-03 -2.94384e-03 2.12659e-03 -1.68677e-03 1.39949e-03 -1.22236e-03
-4.20084e-04 3.67993e-04 -4.29191e-04 5.03366e-04 -5.91266e-04 6.99428e-04 -8.38497e-04 1.02812e-03 -1.30582e-03 1.75360e-03 -2.57731e-03 4.38887e-03 -9.93571e-03 -6.99019e-02 -1.06229e-02 5.00169e-03 -3.12836e-03 2.24906e-03 -1.78472e-03 1.46969e-03
3.99745e-04 -3.48938e-04 4.04901e-04 -4.71436e-04 5.48562e-04 -6.40330e-04 7.54257e-04 -9.01816e-04 1.10351e-03 -1.40034e-03 1.87836e-03 -2.76026e-03 4.69562e-03 -1.06229e-02 -7.46678e-02 -1.13111e-02 5.30647e-03 -3.31469e-03 2.36920e-03 -1.88607e-03
-3.81480e-04 3.32029e-04 -3.83619e-04 4.44188e-04 -5.12723e-04 5.92611e-04 -6.88688e-04 8.08475e-04 -9.65003e-04 1.17851e-03 -1.49517e-03 2.00282e-03 -2.94384e-03 5.00169e-03 -1.13111e-02 -7.94342e-02 -1.20011e-02 5.60888e-03 -3.50454e-03 2.48480e-03
3.64972e-04 -3.16863e-04 3.64874e-04 -4.20373e-04 4.82279e-04 -5.52898e-04 6.35685e-04 -7.36596e-04 8.62095e-04 -1.02831e-03 1.25311e-03 -1.59054e-03 2.12659e-03 -3.12836e-03 5.30647e-03 -1.20011e-02 -8.42023e-02 -1.26946e-02 5.90670e-03 -3.70100e-03
-3.49958e-04 3.03209e-04 -3.48099e-04 3.99431e-04 -4.55947e-04 5.19031e-04 -5.92239e-04 6.77888e-04 -7.84365e-04 9.15161e-04 -1.09200e-03 1.32696e-03 -1.68677e-03 2.24906e-03 -3.31469e-03 5.60888e-03 -1.26946e-02 -8.89745e-02 -1.33949e-02 6.19538e-03
3.36239e-04 -2.90823e-04 3.32968e-04 -3.80915e-04 4.32623e-04 -4.90295e-04 5.54588e-04 -6.31115e-04 7.19342e-04 -8.32296e-04 9.67380e-04 -1.15640e-03 1.39949e-03 -1.78472e-03 2.36920e-03 -3.50454e-03 5.90670e-03 -1.33949e-02 -9.37553e-02 -1.41082e-02
-3.23652e-04 2.79466e-04 -3.19391e-04 3.64058e-04 -4.12433e-04 4.64301e-04 -5.23796e-04 5.89155e-04 -6.69880e-04 7.59827e-04 -8.80742e-04 1.01824e-03 -1.22236e-03 1.46969e-03 -1.88607e-03 2.48480e-03 -3.70100e-03 6.19538e-03 -1.41082e-02 -9.85538e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_19-20.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.18327e-03 -2.23016e-03 1.39162e-03 -1.05820e-03 8.78230e-04 -7.64118e-04 6.83529e-04 -6.22265e-04 5.73312e-04 -5.32840e-04 4.98563e-04 -4.69014e-04 4.43188e-04 -4.20368e-04 4.00025e-04 -3.81754e-04 3.65241e-04 -3.50224e-04 3.36498e-04 -3.23908e-04
-2.23016e-03 -1.22512e-02 -2.43133e-03 1.34298e-03 -9.56356e-04 7.65538e-04 -6.52859e-04 5.77381e-04 -5.22108e-04 4.79061e-04 -4.44106e-04 4.14868e-04 -3.89901e-04 3.68229e-04 -3.49175e-04 3.32268e-04 -3.17095e-04 3.03431e-04 -2.91051e-04 2.79693e-04
1.39162e-03 -2.43133e-03 -1.71585e-02 -3.09456e-03 1.62836e-03 -1.12072e-03 8.77341e-04 -7.37704e-04 6.46510e-04 -5.81117e-04 5.31007e-04 -4.90857e-04 4.57606e-04 -4.29438e-04 4.05168e-04 -3.83882e-04 3.65132e-04 -3.48370e-04 3.33220e-04 -3.19654e-04
-1.05820e-03 1.34298e-03 -3.09456e-03 -2.19902e-02 -3.77777e-03 1.93006e-03 -1.29812e-03 9.99528e-04 -8.30885e-04 7.22385e-04 -6.45666e-04 5.87545e-04 -5.41446e-04 5.03611e-04 -4.71703e-04 4.44477e-04 -4.20679e-04 3.99717e-04 -3.81230e-04 3.64335e-04
8.78230e-04 -9.56356e-04 1.62836e-03 -3.77777e-03 -2.67882e-02 -4.46462e-03 2.23507e-03 -1.47813e-03 1.12353e-03 -9.25205e-04 7.98812e-04 -7.10295e-04 6.43824e-04 -5.91414e-04 5.48822e-04 -5.13031e-04 4.82591e-04 -4.56304e-04 4.32925e-04 -4.12800e-04
-7.64118e-04 7.65538e-04 -1.12072e-03 1.93006e-03 -4.46462e-03 -3.15679e-02 -5.15240e-03 2.54102e-03 -1.65888e-03 1.24794e-03 -1.01957e-03 8.75000e-04 -7.74339e-04 6.99374e-04 -6.40500e-04 5.92885e-04 -5.53258e-04 5.19352e-04 -4.90714e-04 4.64586e-04
6.83529e-04 -6.52859e-04 8.77341e-04 -1.29812e-03 2.23507e-03 -5.15240e-03 -3.63367e-02 -5.84048e-03 2.84733e-03 -1.83990e-03 1.37245e-03 -1.11374e-03 9.50887e-04 -8.37916e-04 7.54180e-04 -6.88894e-04 6.35955e-04 -5.92665e-04 5.54878e-04 -5.24282e-04
-6.22265e-04 5.77381e-04 -7.37704e-04 9.99528e-04 -1.47813e-03 2.54102e-03 -5.84048e-03 -4.10983e-02 -6.52869e-03 3.15385e-03 -2.02098e-03 1.49701e-03 -1.20782e-03 1.02641e-03 -9.01194e-04 8.08353e-04 -7.36858e-04 6.78110e-04 -6.31618e-04 5.89375e-04
5.73312e-04 -5.22108e-04 6.46510e-04 -8.30885e-04 1.12353e-03 -1.65888e-03 2.84733e-03 -6.52869e-03 -4.58548e-02 -7.21691e-03 3.46051e-03 -2.20218e-03 1.62148e-03 -1.30191e-03 1.10160e-03 -9.64365e-04 8.61879e-04 -7.84697e-04 7.19470e-04 -6.70562e-04
-5.32840e-04 4.79061e-04 -5.81117e-04 7.22385e-04 -9.25205e-04 1.24794e-03 -1.83990e-03 3.15385e-03 -7.21691e-03 -5.06076e-02 -7.90523e-03 3.76717e-03 -2.38355e-03 1.74581e-03 -1.39613e-03 1.17635e-03 -1.02768e-03 9.14802e-04 -8.32810e-04 7.59803e-04
4.98563e-04 -4.44106e-04 5.31007e-04 -6.45666e-04 7.98812e-04 -1.01957e-03 1.37245e-03 -2.02098e-03 3.46051e-03 -7.90523e-03 -5.53578e-02 -8.59371e-03 4.07375e-03 -2.56519e-03 1.86984e-03 -1.49069e-03 1.25065e-03 -1.09149e-03 9.66811e-04 -8.81614e-04
-4.69014e-04 4.14868e-04 -4.90857e-04 5.87545e-04 -7.10295e-04 8.75000e-04 -1.11374e-03 1.49701e-03 -2.20218e-03 3.76717e-03 -8.59371e-03 -6.01060e-02 -9.28245e-03 4.38007e-03 -2.74727e-03 1.99351e-03 -1.58591e-03 1.32412e-03 -1.15620e-03 1.01722e-03
4.43188e-04 -3.89901e-04 4.57606e-04 -5.41446e-04 6.43824e-04 -7.74339e-04 9.50887e-04 -1.20782e-03 1.62148e-03 -2.38355e-03 4.07375e-03 -9.28245e-03 -6.48530e-02 -9.97165e-03 4.68606e-03 -2.93012e-03 2.11642e-03 -1.68219e-03 1.39601e-03 -1.22279e-03
-4.20368e-04 3.68229e-04 -4.29438e-04 5.03611e-04 -5.91414e-04 6.99374e-04 -8.37916e-04 1.02641e-03 -1.30191e-03 1.74581e-03 -2.56519e-03 4.38007e-03 -9.97165e-03 -6.95990e-02 -1.06616e-02 4.99128e-03 -3.11411e-03 2.23777e-03 -1.78052e-03 1.46501e-03
4.00025e-04 -3.49175e-04 4.05168e-04 -4.71703e-04 5.48822e-04 -6.40500e-04 7.54180e-04 -9.01194e-04 1.10160e-03 -1.39613e-03 1.86984e-03 -2.74727e-03 4.68606e-03 -1.06616e-02 -7.43447e-02 -1.13528e-02 5.29494e-03 -3.30026e-03 2.35619e-03 -1.88299e-03
-3.81754e-04 3.32268e-04 -3.83882e-04 4.44477e-04 -5.13031e-04 5.92885e-04 -6.88894e-04 8.08353e-04 -9.64365e-04 1.17635e-03 -1.49069e-03 1.99351e-03 -2.93012e-03 4.99128e-03 -1.13528e-02 -7.90911e-02 -1.20461e-02 5.59562e-03 -3.49067e-03 2.46897e-03
3.65241e-04 -3.17095e-04 3.65132e-04 -4.20679e-04 4.82591e-04 -5.53258e-04 6.35955e-04 -7.36858e-04 8.61879e-04 -1.02768e-03 1.25065e-03 -1.58591e-03 2.11642e-03 -3.11411e-03 5.29494e-03 -1.20461e-02 -8.38399e-02 -1.27437e-02 5.89060e-03 -3.68936e-03
-3.50224e-04 3.03431e-04 -3.48370e-04 3.99717e-04 -4.56304e-04 5.19352e-04 -5.92665e-04 6.78110e-04 -7.84697e-04 9.14802e-04 -1.09149e-03 1.32412e-03 -1.68219e-03 2.23777e-03 -3.30026e-03 5.59562e-03 -1.27437e-02 -8.85938e-02 -1.34497e-02 6.17404e-03
3.36498e-04 -2.91051e-04 3.33220e-04 -3.81230e-04 4.32925e-04 -4.90714e-04 5.54878e-04 -6.31618e-04 7.19470e-04 -8.32810e-04 9.66811e-04 -1.15620e-03 1.39601e-03 -1.78052e-03 2.35619e-03 -3.49067e-03 5.89060e-03 -1.34497e-02 -9.33588e-02 -1.41722e-02
-3.23908e-04 2.79693e-04 -3.19654e-04 3.64335e-04 -4.12800e-04 4.64586e-04 -5.24282e-04 5.89375e-04 -6.70562e-04 7.59803e-04 -8.81614e-04 1.01722e-03 -1.22279e-03 1.46501e-03 -1.88299e-03 2.46897e-03 -3.68936e-03 6.17404e-03 -1.41722e-02 -9.81465e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_2-3.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.10253e-03 -2.00923e-03 1.31088e-03 -1.02182e-03 8.51132e-04 -7.34710e-04 6.48908e-04 -5.82507e-04 5.29334e-04 -4.85652e-04 4.49040e-04 -4.17855e-04 3.90933e-04 -3.67427e-04 3.46705e-04 -3.28284e-04 3.11788e-04 -2.96921e-04 2.83446e-04 -2.71171e-04
-2.00923e-03 -1.17487e-02 -2.13931e-03 1.23102e-03 -9.08830e-04 7.35642e-04 -6.24536e-04 5.45997e-04 -4.86969e-04 4.40688e-04 -4.03248e-04 3.72220e-04 -3.46018e-04 3.23540e-04 -3.04009e-04 2.86856e-04 -2.71648e-04 2.58057e-04 -2.45830e-04 2.34757e-04
1.31088e-03 -2.13931e-03 -1.64209e-02 -2.70257e-03 1.47677e-03 -1.05790e-03 8.40109e-04 -7.04216e-04 6.10314e-04 -5.41015e-04 4.87471e-04 -4.44672e-04 4.09533e-04 -3.80093e-04 3.54994e-04 -3.33294e-04 3.14316e-04 -2.97549e-04 2.82600e-04 -2.69184e-04
-1.02182e-03 1.23102e-03 -2.70257e-03 -2.10308e-02 -3.28810e-03 1.74128e-03 -1.22150e-03 9.55857e-04 -7.92759e-04 6.81680e-04 -6.00747e-04 5.38885e-04 -4.89914e-04 4.50025e-04 -4.16832e-04 3.88701e-04 -3.64504e-04 3.43422e-04 -3.24870e-04 3.08383e-04
8.51132e-04 -9.08830e-04 1.47677e-03 -3.28810e-03 -2.56104e-02 -3.87924e-03 2.01084e-03 -1.38882e-03 1.07419e-03 -8.82995e-04 7.54039e-04 -6.60946e-04 5.90359e-04 -5.34899e-04 4.90018e-04 -4.52893e-04 4.21582e-04 -3.94778e-04 3.71519e-04 -3.51111e-04
-7.34710e-04 7.35642e-04 -1.05790e-03 1.74128e-03 -3.87924e-03 -3.01732e-02 -4.47259e-03 2.28250e-03 -1.55766e-03 1.19345e-03 -9.73699e-04 8.26491e-04 -7.20938e-04 6.41394e-04 -5.79266e-04 5.29244e-04 -4.88076e-04 4.53506e-04 -4.24019e-04 3.98548e-04
6.48908e-04 -6.24536e-04 8.40109e-04 -1.22150e-03 2.01084e-03 -4.47259e-03 -3.47257e-02 -5.06708e-03 2.55528e-03 -1.72728e-03 1.31317e-03 -1.06458e-03 8.98886e-04 -7.80686e-04 6.92023e-04 -6.23104e-04 5.67847e-04 -5.22543e-04 4.84669e-04 -4.52447e-04
-5.82507e-04 5.45997e-04 -7.04216e-04 9.55857e-04 -1.38882e-03 2.28250e-03 -5.06708e-03 -3.92715e-02 -5.66225e-03 2.82876e-03 -1.89739e-03 1.43318e-03 -1.15557e-03 9.71220e-04 -8.40244e-04 7.42356e-04 -6.66542e-04 6.05995e-04 -5.56491e-04 5.15219e-04
5.29334e-04 -4.86969e-04 6.10314e-04 -7.92759e-04 1.07419e-03 -1.55766e-03 2.55528e-03 -5.66225e-03 -4.38125e-02 -6.25788e-03 3.10273e-03 -2.06787e-03 1.55340e-03 -1.24663e-03 1.04353e-03 -8.99665e-04 7.92494e-04 -7.09709e-04 6.43769e-04 -5.90077e-04
-4.85652e-04 4.40688e-04 -5.41015e-04 6.81680e-04 -8.82995e-04 1.19345e-03 -1.72728e-03 2.82876e-03 -6.25788e-03 -4.83500e-02 -6.85387e-03 3.37705e-03 -2.23861e-03 1.67379e-03 -1.33777e-03 1.11584e-03 -9.59014e-04 8.42451e-04 -7.52707e-04 6.81268e-04
4.49040e-04 -4.03248e-04 4.87471e-04 -6.00747e-04 7.54039e-04 -9.73699e-04 1.31317e-03 -1.89739e-03 3.10273e-03 -6.85387e-03 -5.28850e-02 -7.45012e-03 3.65167e-03 -2.40957e-03 1.79434e-03 -1.42899e-03 1.18813e-03 -1.01835e-03 8.92281e-04 -7.95661e-04
-4.17855e-04 3.72220e-04 -4.44672e-04 5.38885e-04 -6.60946e-04 8.26491e-04 -1.06458e-03 1.43318e-03 -2.06787e-03 3.37705e-03 -7.45012e-03 -5.74180e-02 -8.04659e-03 3.92653e-03 -2.58072e-03 1.91498e-03 -1.52031e-03 1.26041e-03 -1.07776e-03 9.41972e-04
3.90933e-04 -3.46018e-04 4.09533e-04 -4.89914e-04 5.90359e-04 -7.20938e-04 8.98886e-04 -1.15557e-03 1.55340e-03 -2.23861e-03 3.65167e-03 -8.04659e-03 -6.19494e-02 -8.64325e-03 4.20156e-03 -2.75206e-03 2.03569e-03 -1.61181e-03 1.33264e-03 -1.13725e-03
-3.67427e-04 3.23540e-04 -3.80093e-04 4.50025e-04 -5.34899e-04 6.41394e-04 -7.80686e-04 9.71220e-04 -1.24663e-03 1.67379e-03 -2.40957e-03 3.92653e-03 -8.64325e-03 -6.64796e-02 -9.24011e-03 4.47672e-03 -2.92364e-03 2.15643e-03 -1.70345e-03 1.40478e-03
3.46705e-04 -3.04009e-04 3.54994e-04 -4.16832e-04 4.90018e-04 -5.79266e-04 6.92023e-04 -8.40244e-04 1.04353e-03 -1.33777e-03 1.79434e-03 -2.58072e-03 4.20156e-03 -9.24011e-03 -7.10088e-02 -9.83720e-03 4.75194e-03 -3.09543e-03 2.27712e-03 -1.79533e-03
-3.28284e-04 2.86856e-04 -3.33294e-04 3.88701e-04 -4.52893e-04 5.29244e-04 -6.23104e-04 7.42356e-04 -8.99665e-04 1.11584e-03 -1.42899e-03 1.91498e-03 -2.75206e-03 4.47672e-03 -9.83720e-03 -7.55372e-02 -1.04345e-02 5.02715e-03 -3.26749e-03 2.39770e-03
3.11788e-04 -2.71648e-04 3.14316e-04 -3.64504e-04 4.21582e-04 -4.88076e-04 5.67847e-04 -6.66542e-04 7.92494e-04 -9.59014e-04 1.18813e-03 -1.52031e-03 2.03569e-03 -2.92364e-03 4.75194e-03 -1.04345e-02 -8.00651e-02 -1.10321e-02 5.30227e-03 -3.43994e-03
-2.96921e-04 2.58057e-04 -2.97549e-04 3.43422e-04 -3.94778e-04 4.53506e-04 -5.22543e-04 6.05995e-04 -7.09709e-04 8.42451e-04 -1.01835e-03 1.26041e-03 -1.61181e-03 2.15643e-03 -3.09543e-03 5.02715e-03 -1.10321e-02 -8.45925e-02 -1.16301e-02 5.57717e-03
2.83446e-04 -2.45830e-04 2.82600e-04 -3.24870e-04 3.71519e-04 -4.24019e-04 4.84669e-04 -5.56491e-04 6.43769e-04 -7.52707e-04 8.92281e-04 -1.07776e-03 1.33264e-03 -1.70345e-03 2.27712e-03 -3.26749e-03 5.30227e-03 -1.16301e-02 -8.91197e-02 -1.22285e-02
-2.71171e-04 2.34757e-04 -2.69184e-04 3.08383e-04 -3.51111e-04 3.98548e-04 -4.52447e-04 5.15219e-04 -5.90077e-04 6.81268e-04 -7.95661e-04 9.41972e-04 -1.13725e-03 1.40478e-03 -1.79533e-03 2.39770e-03 -3.43994e-03 5.57717e-03 -1.22285e-02 -9.36470e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_20-21.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.12287e-03 -2.22665e-03 1.38494e-03 -1.05309e-03 8.75024e-04 -7.62235e-04 6.82426e-04 -6.21590e-04 5.72864e-04 -5.32511e-04 4.98298e-04 -4.68785e-04 4.42979e-04 -4.20171e-04 3.99837e-04 -3.81571e-04 3.65065e-04 -3.50057e-04 3.36337e-04 -3.23754e-04
-2.22665e-03 -1.21767e-02 -2.43505e-03 1.33832e-03 -9.51720e-04 7.62447e-04 -6.51023e-04 5.76318e-04 -5.21474e-04 4.78653e-04 -4.43817e-04 4.14639e-04 -3.89704e-04 3.68052e-04 -3.49008e-04 3.32115e-04 -3.16949e-04 3.03281e-04 -2.90914e-04 2.79566e-04
1.38494e-03 -2.43505e-03 -1.70593e-02 -3.10127e-03 1.62313e-03 -1.11506e-03 8.73531e-04 -7.35451e-04 6.45221e-04 -5.80362e-04 5.30530e-04 -4.90524e-04 4.57348e-04 -4.29215e-04 4.04980e-04 -3.83702e-04 3.64956e-04 -3.48218e-04 3.33060e-04 -3.19516e-04
-1.05309e-03 1.33832e-03 -3.10127e-03 -2.18660e-02 -3.78683e-03 1.92399e-03 -1.29134e-03 9.94958e-04 -8.28200e-04 7.20859e-04 -6.44782e-04 5.86997e-04 -5.41065e-04 5.03333e-04 -4.71458e-04 4.44261e-04 -4.20496e-04 3.99522e-04 -3.81084e-04 3.64163e-04
8.75024e-04 -9.51720e-04 1.62313e-03 -3.78683e-03 -2.66387e-02 -4.47583e-03 2.22807e-03 -1.47022e-03 1.11820e-03 -9.22088e-04 7.97055e-04 -7.09283e-04 6.43220e-04 -5.90988e-04 5.48510e-04 -5.12779e-04 4.82350e-04 -4.56133e-04 4.32709e-04 -4.12677e-04
-7.62235e-04 7.62447e-04 -1.11506e-03 1.92399e-03 -4.47583e-03 -3.13930e-02 -5.16570e-03 2.53307e-03 -1.64983e-03 1.24185e-03 -1.01602e-03 8.73032e-04 -7.73202e-04 6.98698e-04 -6.40049e-04 5.92538e-04 -5.53019e-04 5.19080e-04 -4.90577e-04 4.64317e-04
6.82426e-04 -6.51023e-04 8.73531e-04 -1.29134e-03 2.22807e-03 -5.16570e-03 -3.61363e-02 -5.85582e-03 2.83842e-03 -1.82971e-03 1.36564e-03 -1.10977e-03 9.48693e-04 -8.36675e-04 7.53430e-04 -6.88441e-04 6.35562e-04 -5.92466e-04 5.54536e-04 -5.24179e-04
-6.21590e-04 5.76318e-04 -7.35451e-04 9.94958e-04 -1.47022e-03 2.53307e-03 -5.85582e-03 -4.08723e-02 -6.54605e-03 3.14399e-03 -2.00967e-03 1.48946e-03 -1.20346e-03 1.02399e-03 -8.99877e-04 8.07516e-04 -7.36433e-04 6.77625e-04 -6.31464e-04 5.88895e-04
5.72864e-04 -5.21474e-04 6.45221e-04 -8.28200e-04 1.11820e-03 -1.64983e-03 2.83842e-03 -6.54605e-03 -4.56033e-02 -7.23627e-03 3.44969e-03 -2.18976e-03 1.61319e-03 -1.29717e-03 1.09894e-03 -9.63005e-04 8.60905e-04 -7.84311e-04 7.18819e-04 -6.70551e-04
-5.32511e-04 4.78653e-04 -5.80362e-04 7.20859e-04 -9.22088e-04 1.24185e-03 -1.82971e-03 3.14399e-03 -7.23627e-03 -5.03305e-02 -7.92660e-03 3.75537e-03 -2.37005e-03 1.73676e-03 -1.39106e-03 1.17339e-03 -1.02629e-03 9.13607e-04 -8.32571e-04 7.58906e-04
4.98298e-04 -4.43817e-04 5.30530e-04 -6.44782e-04 7.97055e-04 -1.01602e-03 1.36564e-03 -2.00967e-03 3.44969e-03 -7.92660e-03 -5.50551e-02 -8.61712e-03 4.06095e-03 -2.55065e-03 1.85998e-03 -1.48531e-03 1.24730e-03 -1.09019e-03 9.65308e-04 -8.81757e-04
-4.68785e-04 4.14639e-04 -4.90524e-04 5.86997e-04 -7.09283e-04 8.73032e-04 -1.10977e-03 1.48946e-03 -2.18976e-03 3.75537e-03 -8.61712e-03 -5.97777e-02 -9.30793e-03 4.36621e-03 -2.73171e-03 1.98275e-03 -1.58035e-03 1.32029e-03 -1.15524e-03 1.01513e-03
4.42979e-04 -3.89704e-04 4.57348e-04 -5.41065e-04 6.43220e-04 -7.73202e-04 9.48693e-04 -1.20346e-03 1.61319e-03 -2.37005e-03 4.06095e-03 -9.30793e-03 -6.44991e-02 -9.99921e-03 4.67104e-03 -2.91367e-03 2.10465e-03 -1.67670e-03 1.39142e-03 -1.22260e-03
-4.20171e-04 3.68052e-04 -4.29215e-04 5.03333e-04 -5.90988e-04 6.98698e-04 -8.36675e-04 1.02399e-03 -1.29717e-03 1.73676e-03 -2.55065e-03 4.36621e-03 -9.99921e-03 -6.92197e-02 -1.06914e-02 4.97499e-03 -3.09705e-03 2.22469e-03 -1.77555e-03 1.45895e-03
3.99837e-04 -3.49008e-04 4.04980e-04 -4.71458e-04 5.48510e-04 -6.40049e-04 7.53430e-04 -8.99877e-04 1.09894e-03 -1.39106e-03 1.85998e-03 -2.73171e-03 4.67104e-03 -1.06914e-02 -7.39400e-02 -1.13850e-02 5.27708e-03 -3.28303e-03 2.34109e-03 -1.87944e-03
-3.81571e-04 3.32115e-04 -3.83702e-04 4.44261e-04 -5.12779e-04 5.92538e-04 -6.88441e-04 8.07516e-04 -9.63005e-04 1.17339e-03 -1.48531e-03 1.98275e-03 -2.91367e-03 4.97499e-03 -1.13850e-02 -7.86614e-02 -1.20812e-02 5.57546e-03 -3.47420e-03 2.45040e-03
3.65065e-04 -3.16949e-04 3.64956e-04 -4.20496e-04 4.82350e-04 -5.53019e-04 6.35562e-04 -7.36433e-04 8.60905e-04 -1.02629e-03 1.24730e-03 -1.58035e-03 2.10465e-03 -3.09705e-03 5.27708e-03 -1.20812e-02 -8.33859e-02 -1.27827e-02 5.86666e-03 -3.67579e-03
-3.50057e-04 3.03281e-04 -3.48218e-04 3.99522e-04 -4.56133e-04 5.19080e-04 -5.92466e-04 6.77625e-04 -7.84311e-04 9.13607e-04 -1.09019e-03 1.32029e-03 -1.67670e-03 2.22469e-03 -3.28303e-03 5.57546e-03 -1.27827e-02 -8.81169e-02 -1.34947e-02 6.14327e-03
3.36337e-04 -2.90914e-04 3.33060e-04 -3.81084e-04 4.32709e-04 -4.90577e-04 5.54536e-04 -6.31464e-04 7.18819e-04 -8.32571e-04 9.65308e-04 -1.15524e-03 1.39142e-03 -1.77555e-03 2.34109e-03 -3.47420e-03 5.86666e-03 -1.34947e-02 -9.28621e-02 -1.42277e-02
-3.23754e-04 2.79566e-04 -3.19516e-04 3.64163e-04 -4.12677e-04 4.64317e-04 -5.24179e-04 5.88895e-04 -6.70551e-04 7.58906e-04 -8.81757e-04 1.01513e-03 -1.22260e-03 1.45895e-03 -1.87944e-03 2.45040e-03 -3.67579e-03 6.14327e-03 -1.42277e-02 -9.76371e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_21-22.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.05462e-03 -2.22120e-03 1.37718e-03 -1.04736e-03 8.71351e-04 -7.59906e-04 6.80860e-04 -6.20433e-04 5.71924e-04 -5.31689e-04 4.97544e-04 -4.68075e-04 4.42302e-04 -4.19520e-04 3.99207e-04 -3.80958e-04 3.64471e-04 -3.49483e-04 3.35782e-04 -3.23216e-04
-2.22120e-03 -1.20893e-02 -2.43675e-03 1.33238e-03 -9.46375e-04 7.58891e-04 -6.48790e-04 5.74860e-04 -5.20433e-04 4.77832e-04 -4.43114e-04 4.14002e-04 -3.89106e-04 3.67483e-04 -3.48458e-04 3.31590e-04 -3.16446e-04 3.02783e-04 -2.90434e-04 2.79103e-04
1.37718e-03 -2.43675e-03 -1.69425e-02 -3.10541e-03 1.61624e-03 -1.10852e-03 8.69170e-04 -7.32749e-04 6.43492e-04 -5.79158e-04 5.29597e-04 -4.89734e-04 4.56638e-04 -4.28546e-04 4.04357e-04 -3.83103e-04 3.64369e-04 -3.47670e-04 3.32511e-04 -3.18998e-04
-1.04736e-03 1.33238e-03 -3.10541e-03 -2.17193e-02 -3.79277e-03 1.91590e-03 -1.28351e-03 9.89757e-04 -8.25016e-04 7.18852e-04 -6.43406e-04 5.85947e-04 -5.40177e-04 5.02558e-04 -4.70727e-04 4.43566e-04 -4.19850e-04 3.98871e-04 -3.80500e-04 3.63565e-04
8.71351e-04 -9.46375e-04 1.61624e-03 -3.79277e-03 -2.64619e-02 -4.48339e-03 2.21872e-03 -1.46109e-03 1.11217e-03 -9.18427e-04 7.94774e-04 -7.07731e-04 6.42069e-04 -5.90016e-04 5.47654e-04 -5.11997e-04 4.81582e-04 -4.55459e-04 4.31998e-04 -4.12089e-04
-7.59906e-04 7.58891e-04 -1.10852e-03 1.91590e-03 -4.48339e-03 -3.11860e-02 -5.17479e-03 2.52244e-03 -1.63942e-03 1.23500e-03 -1.01188e-03 8.70500e-04 -7.71487e-04 6.97432e-04 -6.39006e-04 5.91596e-04 -5.52210e-04 5.18238e-04 -4.89911e-04 4.63524e-04
6.80860e-04 -6.48790e-04 8.69170e-04 -1.28351e-03 2.21872e-03 -5.17479e-03 -3.58990e-02 -5.86642e-03 2.82650e-03 -1.81801e-03 1.35799e-03 -1.10517e-03 9.45894e-04 -8.34815e-04 7.52039e-04 -6.87356e-04 6.34530e-04 -5.91671e-04 5.53593e-04 -5.23528e-04
-6.20433e-04 5.74860e-04 -7.32749e-04 9.89757e-04 -1.46109e-03 2.52244e-03 -5.86642e-03 -4.06047e-02 -6.55811e-03 3.13080e-03 -1.99668e-03 1.48100e-03 -1.19841e-03 1.02092e-03 -8.97901e-04 8.05992e-04 -7.35352e-04 6.76467e-04 -6.30695e-04 5.87754e-04
5.71924e-04 -5.20433e-04 6.43492e-04 -8.25016e-04 1.11217e-03 -1.63942e-03 2.82650e-03 -6.55811e-03 -4.53052e-02 -7.24980e-03 3.43519e-03 -2.17552e-03 1.60390e-03 -1.29172e-03 1.09557e-03 -9.60966e-04 8.59206e-04 -7.83252e-04 7.17428e-04 -6.69899e-04
-5.31689e-04 4.77832e-04 -5.79158e-04 7.18852e-04 -9.18427e-04 1.23500e-03 -1.81801e-03 3.13080e-03 -7.24980e-03 -5.00021e-02 -7.94160e-03 3.73956e-03 -2.35459e-03 1.72664e-03 -1.38525e-03 1.16969e-03 -1.02421e-03 9.11619e-04 -8.31634e-04 7.57163e-04
4.97544e-04 -4.43114e-04 5.29597e-04 -6.43406e-04 7.94774e-04 -1.01188e-03 1.35799e-03 -1.99668e-03 3.43519e-03 -7.94160e-03 -5.46963e-02 -8.63360e-03 4.04380e-03 -2.53402e-03 1.84898e-03 -1.47917e-03 1.24315e-03 -1.08818e-03 9.62898e-04 -8.81228e-04
-4.68075e-04 4.14002e-04 -4.89734e-04 5.85947e-04 -7.07731e-04 8.70500e-04 -1.10517e-03 1.48100e-03 -2.17552e-03 3.73956e-03 -8.63360e-03 -5.93885e-02 -9.32596e-03 4.34768e-03 -2.71395e-03 1.97074e-03 -1.57400e-03 1.31554e-03 -1.15360e-03 1.01197e-03
4.42302e-04 -3.89106e-04 4.56638e-04 -5.40177e-04 6.42069e-04 -7.71487e-04 9.45894e-04 -1.19841e-03 1.60390e-03 -2.35459e-03 4.04380e-03 -9.32596e-03 -6.40796e-02 -1.00188e-02 4.65098e-03 -2.89489e-03 2.09149e-03 -1.67045e-03 1.38573e-03 -1.22190e-03
-4.19520e-04 3.67483e-04 -4.28546e-04 5.02558e-04 -5.90016e-04 6.97432e-04 -8.34815e-04 1.02092e-03 -1.29172e-03 1.72664e-03 -2.53402e-03 4.34768e-03 -1.00188e-02 -6.87699e-02 -1.07127e-02 4.95327e-03 -3.07757e-03 2.21003e-03 -1.77000e-03 1.45149e-03
3.99207e-04 -3.48458e-04 4.04357e-04 -4.70727e-04 5.47654e-04 -6.39006e-04 7.52039e-04 -8.97901e-04 1.09557e-03 -1.38525e-03 1.84898e-03 -2.71395e-03 4.65098e-03 -1.07127e-02 -7.34601e-02 -1.14083e-02 5.25331e-03 -3.26347e-03 2.32406e-03 -1.87576e-03
-3.80958e-04 3.31590e-04 -3.83103e-04 4.43566e-04 -5.11997e-04 5.91596e-04 -6.87356e-04 8.05992e-04 -9.60966e-04 1.16969e-03 -1.47917e-03 1.97074e-03 -2.89489e-03 4.95327e-03 -1.14083e-02 -7.81518e-02 -1.21072e-02 5.54878e-03 -3.45576e-03 2.42912e-03
3.64471e-04 -3.16446e-04 3.64369e-04 -4.19850e-04 4.81582e-04 -5.52210e-04 6.34530e-04 -7.35352e-04 8.59206e-04 -1.02421e-03 1.24315e-03 -1.57400e-03 2.09149e-03 -3.07757e-03 5.25331e-03 -1.21072e-02 -8.28474e-02 -1.28125e-02 5.83516e-03 -3.66116e-03
-3.49483e-04 3.02783e-04 -3.47670e-04 3.98871e-04 -4.55459e-04 5.18238e-04 -5.91671e-04 6.76467e-04 -7.83252e-04 9.11619e-04 -1.08818e-03 1.31554e-03 -1.67045e-03 2.21003e-03 -3.26347e-03 5.54878e-03 -1.28125e-02 -8.75515e-02 -1.35310e-02 6.10303e-03
3.35782e-04 -2.90434e-04 3.32511e-04 -3.80500e-04 4.31998e-04 -4.89911e-04 5.53593e-04 -6.30695e-04 7.17428e-04 -8.31634e-04 9.62898e-04 -1.15360e-03 1.38573e-03 -1.77000e-03 2.32406e-03 -3.45576e-03 5.83516e-03 -1.35310e-02 -9.22737e-02 -1.42766e-02
-3.23216e-04 2.79103e-04 -3.18998e-04 3.63565e-04 -4.12089e-04 4.63524e-04 -5.23528e-04 5.87754e-04 -6.69899e-04 7.57163e-04 -8.81228e-04 1.01197e-03 -1.22190e-03 1.45149e-03 -1.87576e-03 2.42912e-03 -3.66116e-03 6.10303e-03 -1.42766e-02 -9.70356e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_22-23.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.97874e-03 -2.21380e-03 1.36839e-03 -1.04103e-03 8.67211e-04 -7.57116e-04 6.78811e-04 -6.18776e-04 5.70478e-04 -5.30364e-04 4.96297e-04 -4.66885e-04 4.41158e-04 -4.18416e-04 3.98139e-04 -3.79921e-04 3.63464e-04 -3.48510e-04 3.34841e-04 -3.22305e-04
-2.21380e-03 -1.19892e-02 -2.43639e-03 1.32519e-03 -9.40351e-04 7.54882e-04 -6.46154e-04 5.72995e-04 -5.18975e-04 4.76589e-04 -4.41991e-04 4.12953e-04 -3.88106e-04 3.66525e-04 -3.47530e-04 3.30697e-04 -3.15590e-04 3.01945e-04 -2.89623e-04 2.78314e-04
1.36839e-03 -2.43639e-03 -1.68082e-02 -3.10690e-03 1.60774e-03 -1.10113e-03 8.64280e-04 -7.29597e-04 6.41314e-04 -5.77493e-04 5.28197e-04 -4.88479e-04 4.55474e-04 -4.27432e-04 4.03301e-04 -3.82090e-04 3.63379e-04 -3.46732e-04 3.31584e-04 -3.18109e-04
-1.04103e-03 1.32519e-03 -3.10690e-03 -2.15504e-02 -3.79548e-03 1.90585e-03 -1.27468e-03 9.83957e-04 -8.21335e-04 7.16352e-04 -6.41524e-04 5.84385e-04 -5.38775e-04 5.01280e-04 -4.69510e-04 4.42398e-04 -4.18750e-04 3.97773e-04 -3.79483e-04 3.62546e-04
8.67211e-04 -9.40351e-04 1.60774e-03 -3.79548e-03 -2.62582e-02 -4.48715e-03 2.20707e-03 -1.45083e-03 1.10547e-03 -9.14223e-04 7.91960e-04 -7.05625e-04 6.40360e-04 -5.88489e-04 5.46252e-04 -5.10690e-04 4.80293e-04 -4.54287e-04 4.30795e-04 -4.11039e-04
-7.57116e-04 7.54882e-04 -1.10113e-03 1.90585e-03 -4.48715e-03 -3.09474e-02 -5.17953e-03 2.50918e-03 -1.62772e-03 1.22741e-03 -1.00715e-03 8.67391e-04 -7.69180e-04 6.95563e-04 -6.37369e-04 5.90058e-04 -5.50831e-04 5.16828e-04 -4.88718e-04 4.62211e-04
6.78811e-04 -6.46154e-04 8.64280e-04 -1.27468e-03 2.20707e-03 -5.17953e-03 -3.56254e-02 -5.87209e-03 2.81163e-03 -1.80488e-03 1.34954e-03 -1.09994e-03 9.42478e-04 -8.32323e-04 7.49994e-04 -6.85631e-04 6.32850e-04 -5.90277e-04 5.52049e-04 -5.22341e-04
-6.18776e-04 5.72995e-04 -7.29597e-04 9.83957e-04 -1.45083e-03 2.50918e-03 -5.87209e-03 -4.02960e-02 -6.56469e-03 3.11432e-03 -1.98214e-03 1.47167e-03 -1.19269e-03 1.01717e-03 -8.95251e-04 8.03761e-04 -7.33602e-04 6.74624e-04 -6.29319e-04 5.85961e-04
5.70478e-04 -5.18975e-04 6.41314e-04 -8.21335e-04 1.10547e-03 -1.62772e-03 2.81163e-03 -6.56469e-03 -4.49614e-02 -7.25728e-03 3.41710e-03 -2.15958e-03 1.59369e-03 -1.28555e-03 1.09149e-03 -9.58224e-04 8.56761e-04 -7.81516e-04 7.15296e-04 -6.68629e-04
-5.30364e-04 4.76589e-04 -5.77493e-04 7.16352e-04 -9.14223e-04 1.22741e-03 -1.80488e-03 3.11432e-03 -7.25728e-03 -4.96231e-02 -7.94999e-03 3.71982e-03 -2.33729e-03 1.71552e-03 -1.37870e-03 1.16524e-03 -1.02142e-03 9.08822e-04 -8.30011e-04 7.54560e-04
4.96297e-04 -4.41991e-04 5.28197e-04 -6.41524e-04 7.91960e-04 -1.00715e-03 1.34954e-03 -1.98214e-03 3.41710e-03 -7.94999e-03 -5.42821e-02 -8.64292e-03 4.02240e-03 -2.51544e-03 1.83692e-03 -1.47228e-03 1.23818e-03 -1.08545e-03 9.59554e-04 -8.80051e-04
-4.66885e-04 4.12953e-04 -4.88479e-04 5.84385e-04 -7.05625e-04 8.67391e-04 -1.09994e-03 1.47167e-03 -2.15958e-03 3.71982e-03 -8.64292e-03 -5.89393e-02 -9.33627e-03 4.32457e-03 -2.69413e-03 1.95759e-03 -1.56690e-03 1.30985e-03 -1.15128e-03 1.00767e-03
4.41158e-04 -3.88106e-04 4.55474e-04 -5.38775e-04 6.40360e-04 -7.69180e-04 9.42478e-04 -1.19269e-03 1.59369e-03 -2.33729e-03 4.02240e-03 -9.33627e-03 -6.35952e-02 -1.00302e-02 4.62601e-03 -2.87397e-03 2.07703e-03 -1.66351e-03 1.37887e-03 -1.22073e-03
-4.18416e-04 3.66525e-04 -4.27432e-04 5.01280e-04 -5.88489e-04 6.95563e-04 -8.32323e-04 1.01717e-03 -1.28555e-03 1.71552e-03 -2.51544e-03 4.32457e-03 -1.00302e-02 -6.82505e-02 -1.07252e-02 4.92620e-03 -3.05591e-03 2.19380e-03 -1.76396e-03 1.44246e-03
3.98139e-04 -3.47530e-04 4.03301e-04 -4.69510e-04 5.46252e-04 -6.37369e-04 7.49994e-04 -8.95251e-04 1.09149e-03 -1.37870e-03 1.83692e-03 -2.69413e-03 4.62601e-03 -1.07252e-02 -7.29061e-02 -1.14223e-02 5.22370e-03 -3.24185e-03 2.30504e-03 -1.87217e-03
-3.79921e-04 3.30697e-04 -3.82090e-04 4.42398e-04 -5.10690e-04 5.90058e-04 -6.85631e-04 8.03761e-04 -9.58224e-04 1.16524e-03 -1.47228e-03 1.95759e-03 -2.87397e-03 4.92620e-03 -1.14223e-02 -7.75635e-02 -1.21235e-02 5.51557e-03 -3.43575e-03 2.40491e-03
3.63464e-04 -3.15590e-04 3.63379e-04 -4.18750e-04 4.80293e-04 -5.50831e-04 6.32850e-04 -7.33602e-04 8.56761e-04 -1.02142e-03 1.23818e-03 -1.56690e-03 2.07703e-03 -3.05591e-03 5.22370e-03 -1.21235e-02 -8.22259e-02 -1.28327e-02 5.79590e-03 -3.64616e-03
-3.48510e-04 3.01945e-04 -3.46732e-04 3.97773e-04 -4.54287e-04 5.16828e-04 -5.90277e-04 6.74624e-04 -7.81516e-04 9.08822e-04 -1.08545e-03 1.30985e-03 -1.66351e-03 2.19380e-03 -3.24185e-03 5.51557e-03 -1.28327e-02 -8.68993e-02 -1.35586e-02 6.05256e-03
3.34841e-04 -2.89623e-04 3.31584e-04 -3.79483e-04 4.30795e-04 -4.88718e-04 5.52049e-04 -6.29319e-04 7.15296e-04 -8.30011e-04 9.59554e-04 -1.15128e-03 1.37887e-03 -1.76396e-03 2.30504e-03 -3.43575e-03 5.79590e-03 -1.35586e-02 -9.15959e-02 -1.43199e-02
-3.22305e-04 2.78314e-04 -3.18109e-04 3.62546e-04 -4.11039e-04 4.62211e-04 -5.22341e-04 5.85961e-04 -6.68629e-04 7.54560e-04 -8.80051e-04 1.00767e-03 -1.22073e-03 1.44246e-03 -1.87217e-03 2.40491e-03 -3.64616e-03 6.05256e-03 -1.43199e-02 -9.63462e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_23-24.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.89520e-03 -2.20442e-03 1.35857e-03 -1.03409e-03 8.62566e-04 -7.53820e-04 6.76235e-04 -6.16581e-04 5.68493e-04 -5.28510e-04 4.94534e-04 -4.65194e-04 4.39530e-04 -4.16845e-04 3.96621e-04 -3.78451e-04 3.62035e-04 -3.47127e-04 3.33504e-04 -3.21012e-04
-2.20442e-03 -1.18762e-02 -2.43381e-03 1.31672e-03 -9.33647e-04 7.50399e-04 -6.43085e-04 5.70690e-04 -5.17068e-04 4.74896e-04 -4.40426e-04 4.11473e-04 -3.86690e-04 3.65164e-04 -3.46211e-04 3.29424e-04 -3.14371e-04 3.00759e-04 -2.88476e-04 2.77196e-04
1.35857e-03 -2.43381e-03 -1.66563e-02 -3.10556e-03 1.59760e-03 -1.09291e-03 8.58845e-04 -7.25963e-04 6.38651e-04 -5.75332e-04 5.26302e-04 -4.86737e-04 4.53836e-04 -4.25856e-04 4.01796e-04 -3.80648e-04 3.61975e-04 -3.45397e-04 3.30273e-04 -3.16846e-04
-1.03409e-03 1.31672e-03 -3.10556e-03 -2.13591e-02 -3.79476e-03 1.89381e-03 -1.26487e-03 9.77543e-04 -8.17124e-04 7.13320e-04 -6.39097e-04 5.82280e-04 -5.36835e-04 4.99476e-04 -4.67789e-04 4.40739e-04 -4.17184e-04 3.96219e-04 -3.78027e-04 3.61096e-04
8.62566e-04 -9.33647e-04 1.59760e-03 -3.79476e-03 -2.60272e-02 -4.48686e-03 2.19311e-03 -1.43943e-03 1.09809e-03 -9.09442e-04 7.88569e-04 -7.02924e-04 6.38054e-04 -5.86378e-04 5.44281e-04 -5.08839e-04 4.78469e-04 -4.52605e-04 4.29086e-04 -4.09510e-04
-7.53820e-04 7.50399e-04 -1.09291e-03 1.89381e-03 -4.48686e-03 -3.06767e-02 -5.17961e-03 2.49328e-03 -1.61477e-03 1.21909e-03 -1.00180e-03 8.63655e-04 -7.66233e-04 6.93052e-04 -6.35109e-04 5.87901e-04 -5.48863e-04 5.14829e-04 -4.86976e-04 4.60356e-04
6.76235e-04 -6.43085e-04 8.58845e-04 -1.26487e-03 2.19311e-03 -5.17961e-03 -3.53148e-02 -5.87252e-03 2.79379e-03 -1.79035e-03 1.34028e-03 -1.09404e-03 9.38392e-04 -8.29152e-04 7.47255e-04 -6.83236e-04 6.30492e-04 -5.88256e-04 5.49874e-04 -5.20601e-04
-6.16581e-04 5.70690e-04 -7.25963e-04 9.77543e-04 -1.43943e-03 2.49328e-03 -5.87252e-03 -3.99455e-02 -6.56541e-03 3.09456e-03 -1.96607e-03 1.46149e-03 -1.18627e-03 1.01271e-03 -8.91875e-04 8.00772e-04 -7.31142e-04 6.72058e-04 -6.27312e-04 5.83492e-04
5.68493e-04 -5.17068e-04 6.38651e-04 -8.17124e-04 1.09809e-03 -1.61477e-03 2.79379e-03 -6.56541e-03 -4.45709e-02 -7.25830e-03 3.39540e-03 -2.14199e-03 1.58254e-03 -1.27862e-03 1.08663e-03 -9.54718e-04 8.53507e-04 -7.79064e-04 7.12385e-04 -6.66734e-04
-5.28510e-04 4.74896e-04 -5.75332e-04 7.13320e-04 -9.09442e-04 1.21909e-03 -1.79035e-03 3.09456e-03 -7.25830e-03 -4.91927e-02 -7.95132e-03 3.69614e-03 -2.31821e-03 1.70338e-03 -1.37136e-03 1.15995e-03 -1.01786e-03 9.05156e-04 -8.27680e-04 7.51054e-04
4.94534e-04 -4.40426e-04 5.26302e-04 -6.39097e-04 7.88569e-04 -1.00180e-03 1.34028e-03 -1.96607e-03 3.39540e-03 -7.95132e-03 -5.38118e-02 -8.64458e-03 3.99671e-03 -2.49494e-03 1.82377e-03 -1.46461e-03 1.23231e-03 -1.08197e-03 9.55205e-04 -8.78226e-04
-4.65194e-04 4.11473e-04 -4.86737e-04 5.82280e-04 -7.02924e-04 8.63655e-04 -1.09404e-03 1.46149e-03 -2.14199e-03 3.69614e-03 -8.64458e-03 -5.84290e-02 -9.33832e-03 4.29684e-03 -2.67232e-03 1.94326e-03 -1.55902e-03 1.30311e-03 -1.14828e-03 1.00210e-03
4.39530e-04 -3.86690e-04 4.53836e-04 -5.36835e-04 6.38054e-04 -7.66233e-04 9.38392e-04 -1.18627e-03 1.58254e-03 -2.31821e-03 3.99671e-03 -9.33832e-03 -6.30451e-02 -1.00327e-02 4.59608e-03 -2.85097e-03 2.06123e-03 -1.65585e-03 1.37071e-03 -1.21911e-03
-4.16845e-04 3.65164e-04 -4.25856e-04 4.99476e-04 -5.86378e-04 6.93052e-04 -8.29152e-04 1.01271e-03 -1.27862e-03 1.70338e-03 -2.49494e-03 4.29684e-03 -1.00327e-02 -6.76607e-02 -1.07283e-02 4.89376e-03 -3.03217e-03 2.17596e-03 -1.75746e-03 1.43161e-03
3.96621e-04 -3.46211e-04 4.01796e-04 -4.67789e-04 5.44281e-04 -6.35109e-04 7.47255e-04 -8.91875e-04 1.08663e-03 -1.37136e-03 1.82377e-03 -2.67232e-03 4.59608e-03 -1.07283e-02 -7.22768e-02 -1.14265e-02 5.18815e-03 -3.21831e-03 2.28385e-03 -1.86885e-03
-3.78451e-04 3.29424e-04 -3.80648e-04 4.40739e-04 -5.08839e-04 5.87901e-04 -6.83236e-04 8.00772e-04 -9.54718e-04 1.15995e-03 -1.46461e-03 1.94326e-03 -2.85097e-03 4.89376e-03 -1.14265e-02 -7.68954e-02 -1.21297e-02 5.47559e-03 -3.41448e-03 2.37735e-03
3.62035e-04 -3.14371e-04 3.61975e-04 -4.17184e-04 4.78469e-04 -5.48863e-04 6.30492e-04 -7.31142e-04 8.53507e-04 -1.01786e-03 1.23231e-03 -1.55902e-03 2.06123e-03 -3.03217e-03 5.18815e-03 -1.21297e-02 -8.15203e-02 -1.28431e-02 5.74844e-03 -3.63154e-03
-3.47127e-04 3.00759e-04 -3.45397e-04 3.96219e-04 -4.52605e-04 5.14829e-04 -5.88256e-04 6.72058e-04 -7.79064e-04 9.05156e-04 -1.08197e-03 1.30311e-03 -1.65585e-03 2.17596e-03 -3.21831e-03 5.47559e-03 -1.28431e-02 -8.61592e-02 -1.35774e-02 5.99056e-03
3.33504e-04 -2.88476e-04 3.30273e-04 -3.78027e-04 4.29086e-04 -4.86976e-04 5.49874e-04 -6.27312e-04 7.12385e-04 -8.27680e-04 9.55205e-04 -1.14828e-03 1.37071e-03 -1.75746e-03 2.28385e-03 -3.41448e-03 5.74844e-03 -1.35774e-02 -9.08285e-02 -1.43590e-02
-3.21012e-04 2.77196e-04 -3.16846e-04 3.61096e-04 -4.09510e-04 4.60356e-04 -5.20601e-04 5.83492e-04 -6.66734e-04 7.51054e-04 -8.78226e-04 1.00210e-03 -1.21911e-03 1.43161e-03 -1.86885e-03 2.37735e-03 -3.63154e-03 5.99056e-03 -1.43590e-02 -9.55717e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_24-25.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.80393e-03 -2.19298e-03 1.34770e-03 -1.02651e-03 8.57365e-04 -7.49962e-04 6.73081e-04 -6.13803e-04 5.65934e-04 -5.26095e-04 4.92228e-04 -4.62979e-04 4.37398e-04 -4.14789e-04 3.94637e-04 -3.76532e-04 3.60174e-04 -3.45323e-04 3.31758e-04 -3.19327e-04
-2.19298e-03 -1.17502e-02 -2.42887e-03 1.30696e-03 -9.26245e-04 7.45410e-04 -6.39541e-04 5.67904e-04 -5.14677e-04 4.72723e-04 -4.38392e-04 4.09540e-04 -3.84837e-04 3.63385e-04 -3.44489e-04 3.27759e-04 -3.12774e-04 2.99213e-04 -2.86983e-04 2.75744e-04
1.34770e-03 -2.42887e-03 -1.64864e-02 -3.10118e-03 1.58579e-03 -1.08384e-03 8.52836e-04 -7.21806e-04 6.35458e-04 -5.72637e-04 5.23877e-04 -4.84477e-04 4.51701e-04 -4.23799e-04 3.99825e-04 -3.78760e-04 3.60140e-04 -3.43653e-04 3.28569e-04 -3.15203e-04
-1.02651e-03 1.30696e-03 -3.10118e-03 -2.11448e-02 -3.79033e-03 1.87977e-03 -1.25406e-03 9.70485e-04 -8.12336e-04 7.09706e-04 -6.36082e-04 5.79595e-04 -5.34324e-04 4.97120e-04 -4.65539e-04 4.38570e-04 -4.15137e-04 3.94196e-04 -3.76120e-04 3.59205e-04
8.57365e-04 -9.26245e-04 1.58579e-03 -3.79033e-03 -2.57683e-02 -4.48222e-03 2.17679e-03 -1.42692e-03 1.09000e-03 -9.04032e-04 7.84549e-04 -6.99579e-04 6.35110e-04 -5.83647e-04 5.41708e-04 -5.06423e-04 4.76092e-04 -4.50399e-04 4.26856e-04 -4.07486e-04
-7.49962e-04 7.45410e-04 -1.08384e-03 1.87977e-03 -4.48222e-03 -3.03731e-02 -5.17469e-03 2.47469e-03 -1.60055e-03 1.20999e-03 -9.95757e-04 8.59234e-04 -7.62591e-04 6.89852e-04 -6.32188e-04 5.85096e-04 -5.46287e-04 5.12219e-04 -4.84666e-04 4.57933e-04
6.73081e-04 -6.39541e-04 8.52836e-04 -1.25406e-03 2.17679e-03 -5.17469e-03 -3.49664e-02 -5.86728e-03 2.77294e-03 -1.77442e-03 1.33019e-03 -1.08740e-03 9.33570e-04 -8.25246e-04 7.43775e-04 -6.80134e-04 6.27422e-04 -5.85580e-04 5.47037e-04 -5.18280e-04
-6.13803e-04 5.67904e-04 -7.21806e-04 9.70485e-04 -1.42692e-03 2.47469e-03 -5.86728e-03 -3.95522e-02 -6.55982e-03 3.07145e-03 -1.94846e-03 1.45039e-03 -1.17907e-03 1.00746e-03 -8.87716e-04 7.96973e-04 -7.27926e-04 6.68719e-04 -6.24639e-04 5.80309e-04
5.65934e-04 -5.14677e-04 6.35458e-04 -8.12336e-04 1.09000e-03 -1.60055e-03 2.77294e-03 -6.55982e-03 -4.41328e-02 -7.25236e-03 3.37003e-03 -2.12275e-03 1.57042e-03 -1.27088e-03 1.08090e-03 -9.50378e-04 8.49377e-04 -7.75846e-04 7.08644e-04 -6.64198e-04
-5.26095e-04 4.72723e-04 -5.72637e-04 7.09706e-04 -9.04032e-04 1.20999e-03 -1.77442e-03 3.07145e-03 -7.25236e-03 -4.87097e-02 -7.94505e-03 3.66847e-03 -2.29735e-03 1.69018e-03 -1.36314e-03 1.15374e-03 -1.01346e-03 9.00546e-04 -8.24609e-04 7.46582e-04
4.92228e-04 -4.38392e-04 5.23877e-04 -6.36082e-04 7.84549e-04 -9.95757e-04 1.33019e-03 -1.94846e-03 3.37003e-03 -7.94505e-03 -5.32839e-02 -8.63798e-03 3.96668e-03 -2.47254e-03 1.80947e-03 -1.45605e-03 1.22544e-03 -1.07767e-03 9.49764e-04 -8.75753e-04
-4.62979e-04 4.09540e-04 -4.84477e-04 5.79595e-04 -6.99579e-04 8.59234e-04 -1.08740e-03 1.45039e-03 -2.12275e-03 3.66847e-03 -8.63798e-03 -5.78563e-02 -9.33147e-03 4.26442e-03 -2.64851e-03 1.92770e-03 -1.55029e-03 1.29522e-03 -1.14456e-03 9.95146e-04
4.37398e-04 -3.84837e-04 4.51701e-04 -5.34324e-04 6.35110e-04 -7.62591e-04 9.33570e-04 -1.17907e-03 1.57042e-03 -2.29735e-03 3.96668e-03 -9.33147e-03 -6.24275e-02 -1.00257e-02 4.56110e-03 -2.82593e-03 2.04402e-03 -1.64746e-03 1.36109e-03 -1.21707e-03
-4.14789e-04 3.63385e-04 -4.23799e-04 4.97120e-04 -5.83647e-04 6.89852e-04 -8.25246e-04 1.00746e-03 -1.27088e-03 1.69018e-03 -2.47254e-03 4.26442e-03 -1.00257e-02 -6.69985e-02 -1.07214e-02 4.85583e-03 -3.00642e-03 2.15636e-03 -1.75054e-03 1.41861e-03
3.94637e-04 -3.44489e-04 3.99825e-04 -4.65539e-04 5.41708e-04 -6.32188e-04 7.43775e-04 -8.87716e-04 1.08090e-03 -1.36314e-03 1.80947e-03 -2.64851e-03 4.56110e-03 -1.07214e-02 -7.15704e-02 -1.14202e-02 5.14651e-03 -3.19301e-03 2.26018e-03 -1.86600e-03
-3.76532e-04 3.27759e-04 -3.78760e-04 4.38570e-04 -5.06423e-04 5.85096e-04 -6.80134e-04 7.96973e-04 -9.50378e-04 1.15374e-03 -1.45605e-03 1.92770e-03 -2.82593e-03 4.85583e-03 -1.14202e-02 -7.61455e-02 -1.21251e-02 5.42853e-03 -3.39229e-03 2.34586e-03
3.60174e-04 -3.12774e-04 3.60140e-04 -4.15137e-04 4.76092e-04 -5.46287e-04 6.27422e-04 -7.27926e-04 8.49377e-04 -1.01346e-03 1.22544e-03 -1.55029e-03 2.04402e-03 -3.00642e-03 5.14651e-03 -1.21251e-02 -8.07286e-02 -1.28428e-02 5.69216e-03 -3.61828e-03
-3.45323e-04 2.99213e-04 -3.43653e-04 3.94196e-04 -4.50399e-04 5.12219e-04 -5.85580e-04 6.68719e-04 -7.75846e-04 9.00546e-04 -1.07767e-03 1.29522e-03 -1.64746e-03 2.15636e-03 -3.19301e-03 5.42853e-03 -1.28428e-02 -8.53296e-02 -1.35875e-02 5.91518e-03
3.31758e-04 -2.86983e-04 3.28569e-04 -3.76120e-04 4.26856e-04 -4.84666e-04 5.47037e-04 -6.24639e-04 7.08644e-04 -8.24609e-04 9.49764e-04 -1.14456e-03 1.36109e-03 -1.75054e-03 2.26018e-03 -3.39229e-03 5.69216e-03 -1.35875e-02 -8.99708e-02 -1.43963e-02
-3.19327e-04 2.75744e-04 -3.15203e-04 3.59205e-04 -4.07486e-04 4.57933e-04 -5.18280e-04 5.80309e-04 -6.64198e-04 7.46582e-04 -8.75753e-04 9.95146e-04 -1.21707e-03 1.41861e-03 -1.86600e-03 2.34586e-03 -3.61828e-03 5.91518e-03 -1.43963e-02 -9.47165e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_25-26.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.70508e-03 -2.17949e-03 1.33581e-03 -1.01827e-03 8.51587e-04 -7.45518e-04 6.69327e-04 -6.10427e-04 5.62790e-04 -5.23115e-04 4.89379e-04 -4.60244e-04 4.34766e-04 -4.12254e-04 3.92194e-04 -3.74174e-04 3.57891e-04 -3.43112e-04 3.29617e-04 -3.17259e-04
-2.17949e-03 -1.16113e-02 -2.42149e-03 1.29593e-03 -9.18160e-04 7.39911e-04 -6.35509e-04 5.64623e-04 -5.11789e-04 4.70063e-04 -4.35887e-04 4.07155e-04 -3.82550e-04 3.61192e-04 -3.42372e-04 3.25711e-04 -3.10807e-04 2.97313e-04 -2.85154e-04 2.73969e-04
1.33581e-03 -2.42149e-03 -1.62987e-02 -3.09366e-03 1.57235e-03 -1.07394e-03 8.46253e-04 -7.17111e-04 6.31719e-04 -5.69394e-04 5.20915e-04 -4.81696e-04 4.49069e-04 -4.21267e-04 3.97394e-04 -3.76434e-04 3.57882e-04 -3.41506e-04 3.26482e-04 -3.13194e-04
-1.01827e-03 1.29593e-03 -3.09366e-03 -2.09078e-02 -3.78209e-03 1.86375e-03 -1.24231e-03 9.62788e-04 -8.06957e-04 7.05492e-04 -6.32463e-04 5.76322e-04 -5.31243e-04 4.94213e-04 -4.62765e-04 4.35893e-04 -4.12614e-04 3.91717e-04 -3.73778e-04 3.56888e-04
8.51587e-04 -9.18160e-04 1.57235e-03 -3.78209e-03 -2.54818e-02 -4.47309e-03 2.15818e-03 -1.41332e-03 1.08121e-03 -8.97977e-04 7.79879e-04 -6.95578e-04 6.31520e-04 -5.80292e-04 5.38533e-04 -5.03445e-04 4.73170e-04 -4.47684e-04 4.24122e-04 -4.04981e-04
-7.45518e-04 7.39911e-04 -1.07394e-03 1.86375e-03 -4.47309e-03 -3.00369e-02 -5.16461e-03 2.45348e-03 -1.58512e-03 1.20013e-03 -9.89021e-04 8.54104e-04 -7.58237e-04 6.85948e-04 -6.28602e-04 5.81646e-04 -5.43112e-04 5.09011e-04 -4.81800e-04 4.54949e-04
6.69327e-04 -6.35509e-04 8.46253e-04 -1.24231e-03 2.15818e-03 -5.16461e-03 -3.45805e-02 -5.85621e-03 2.74916e-03 -1.75716e-03 1.31926e-03 -1.08001e-03 9.27982e-04 -8.20585e-04 7.39544e-04 -6.76329e-04 6.23647e-04 -5.82257e-04 5.43538e-04 -5.15388e-04
-6.10427e-04 5.64623e-04 -7.17111e-04 9.62788e-04 -1.41332e-03 2.45348e-03 -5.85621e-03 -3.91166e-02 -6.54771e-03 3.04508e-03 -1.92940e-03 1.43839e-03 -1.17108e-03 1.00139e-03 -8.82759e-04 7.92355e-04 -7.23955e-04 6.64604e-04 -6.21304e-04 5.76405e-04
5.62790e-04 -5.11789e-04 6.31719e-04 -8.06957e-04 1.08121e-03 -1.58512e-03 2.74916e-03 -6.54771e-03 -4.36474e-02 -7.23923e-03 3.34106e-03 -2.10194e-03 1.55733e-03 -1.26230e-03 1.07429e-03 -9.45186e-04 8.44348e-04 -7.71857e-04 7.04055e-04 -6.61045e-04
-5.23115e-04 4.70063e-04 -5.69394e-04 7.05492e-04 -8.97977e-04 1.20013e-03 -1.75716e-03 3.04508e-03 -7.23923e-03 -4.81745e-02 -7.93092e-03 3.63688e-03 -2.27480e-03 1.67594e-03 -1.35404e-03 1.14655e-03 -1.00819e-03 8.94957e-04 -8.20813e-04 7.41119e-04
4.89379e-04 -4.35887e-04 5.20915e-04 -6.32463e-04 7.79879e-04 -9.89021e-04 1.31926e-03 -1.92940e-03 3.34106e-03 -7.93092e-03 -5.26990e-02 -8.62286e-03 3.93240e-03 -2.44833e-03 1.79404e-03 -1.44659e-03 1.21752e-03 -1.07255e-03 9.43184e-04 -8.72687e-04
-4.60244e-04 4.07155e-04 -4.81696e-04 5.76322e-04 -6.95578e-04 8.54104e-04 -1.08001e-03 1.43839e-03 -2.10194e-03 3.63688e-03 -8.62286e-03 -5.72217e-02 -9.31542e-03 4.22740e-03 -2.62280e-03 1.91090e-03 -1.54072e-03 1.28611e-03 -1.14016e-03 9.86702e-04
4.34766e-04 -3.82550e-04 4.49069e-04 -5.31243e-04 6.31520e-04 -7.58237e-04 9.27982e-04 -1.17108e-03 1.55733e-03 -2.27480e-03 3.93240e-03 -9.31542e-03 -6.17432e-02 -1.00089e-02 4.52116e-03 -2.79898e-03 2.02539e-03 -1.63836e-03 1.34987e-03 -1.21477e-03
-4.12254e-04 3.61192e-04 -4.21267e-04 4.94213e-04 -5.80292e-04 6.85948e-04 -8.20585e-04 1.00139e-03 -1.26230e-03 1.67594e-03 -2.44833e-03 4.22740e-03 -1.00089e-02 -6.62647e-02 -1.07041e-02 4.81250e-03 -2.97884e-03 2.13495e-03 -1.74335e-03 1.40318e-03
3.92194e-04 -3.42372e-04 3.97394e-04 -4.62765e-04 5.38533e-04 -6.28602e-04 7.39544e-04 -8.82759e-04 1.07429e-03 -1.35404e-03 1.79404e-03 -2.62280e-03 4.52116e-03 -1.07041e-02 -7.07876e-02 -1.14030e-02 5.09881e-03 -3.16627e-03 2.23383e-03 -1.86397e-03
-3.74174e-04 3.25711e-04 -3.76434e-04 4.35893e-04 -5.03445e-04 5.81646e-04 -6.76329e-04 7.92355e-04 -9.45186e-04 1.14655e-03 -1.44659e-03 1.91090e-03 -2.79898e-03 4.81250e-03 -1.14030e-02 -7.53147e-02 -1.21095e-02 5.37427e-03 -3.36969e-03 2.30973e-03
3.57891e-04 -3.10807e-04 3.57882e-04 -4.12614e-04 4.73170e-04 -5.43112e-04 6.23647e-04 -7.23955e-04 8.44348e-04 -1.00819e-03 1.21752e-03 -1.54072e-03 2.02539e-03 -2.97884e-03 5.09881e-03 -1.21095e-02 -7.98520e-02 -1.28321e-02 5.62643e-03 -3.60788e-03
-3.43112e-04 2.97313e-04 -3.41506e-04 3.91717e-04 -4.47684e-04 5.09011e-04 -5.82257e-04 6.64604e-04 -7.71857e-04 8.94957e-04 -1.07255e-03 1.28611e-03 -1.63836e-03 2.13495e-03 -3.16627e-03 5.37427e-03 -1.28321e-02 -8.44120e-02 -1.35898e-02 5.82402e-03
3.29617e-04 -2.85154e-04 3.26482e-04 -3.73778e-04 4.24122e-04 -4.81800e-04 5.43538e-04 -6.21304e-04 7.04055e-04 -8.20813e-04 9.43184e-04 -1.14016e-03 1.34987e-03 -1.74335e-03 2.23383e-03 -3.36969e-03 5.62643e-03 -1.35898e-02 -8.90264e-02 -1.44364e-02
-3.17259e-04 2.73969e-04 -3.13194e-04 3.56888e-04 -4.04981e-04 4.54949e-04 -5.15388e-04 5.76405e-04 -6.61045e-04 7.41119e-04 -8.72687e-04 9.86702e-04 -1.21477e-03 1.40318e-03 -1.86397e-03 2.30973e-03 -3.60788e-03 5.82402e-03 -1.44364e-02 -9.37926e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_26-27.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.59870e-03 -2.16389e-03 1.32287e-03 -1.00934e-03 8.45187e-04 -7.40441e-04 6.64936e-04 -6.06421e-04 5.59037e-04 -5.19552e-04 4.85973e-04 -4.56976e-04 4.31625e-04 -4.09230e-04 3.89283e-04 -3.71369e-04 3.55181e-04 -3.40489e-04 3.27075e-04 -3.14801e-04
-2.16389e-03 -1.14595e-02 -2.41157e-03 1.28361e-03 -9.09382e-04 7.33873e-04 -6.30954e-04 5.60814e-04 -5.08379e-04 4.66896e-04 -4.32895e-04 4.04305e-04 -3.79819e-04 3.58576e-04 -3.39853e-04 3.23274e-04 -3.08465e-04 2.95051e-04 -2.82982e-04 2.71869e-04
1.32287e-03 -2.41157e-03 -1.60930e-02 -3.08287e-03 1.55728e-03 -1.06323e-03 8.39069e-04 -7.11842e-04 6.27400e-04 -5.65574e-04 5.17392e-04 -4.78377e-04 4.45927e-04 -4.18249e-04 3.94496e-04 -3.73661e-04 3.55191e-04 -3.38947e-04 3.24005e-04 -3.10817e-04
-1.00934e-03 1.28361e-03 -3.08287e-03 -2.06478e-02 -3.76985e-03 1.84577e-03 -1.22960e-03 9.54424e-04 -8.00945e-04 7.00639e-04 -6.28207e-04 5.72435e-04 -5.27573e-04 4.90741e-04 -4.59454e-04 4.32697e-04 -4.09604e-04 3.88772e-04 -3.70995e-04 3.54142e-04
8.45187e-04 -9.09382e-04 1.55728e-03 -3.76985e-03 -2.51674e-02 -4.45926e-03 2.13727e-03 -1.39864e-03 1.07168e-03 -8.91230e-04 7.74516e-04 -6.90885e-04 6.27256e-04 -5.76293e-04 5.34735e-04 -4.99888e-04 4.69691e-04 -4.44453e-04 4.20881e-04 -4.01993e-04
-7.40441e-04 7.33873e-04 -1.06323e-03 1.84577e-03 -4.45926e-03 -2.96679e-02 -5.14912e-03 2.42965e-03 -1.56849e-03 1.18947e-03 -9.81539e-04 8.48221e-04 -7.53131e-04 6.81307e-04 -6.24327e-04 5.77530e-04 -5.39328e-04 5.05200e-04 -4.78374e-04 4.51394e-04
6.64936e-04 -6.30954e-04 8.39069e-04 -1.22960e-03 2.13727e-03 -5.14912e-03 -3.41568e-02 -5.83901e-03 2.72243e-03 -1.73858e-03 1.30746e-03 -1.07182e-03 9.21573e-04 -8.15122e-04 7.34526e-04 -6.71798e-04 6.19151e-04 -5.78279e-04 5.39365e-04 -5.11915e-04
-6.06421e-04 5.60814e-04 -7.11842e-04 9.54424e-04 -1.39864e-03 2.42965e-03 -5.83901e-03 -3.86382e-02 -6.52877e-03 3.01544e-03 -1.90889e-03 1.42546e-03 -1.16224e-03 9.94454e-04 -8.76962e-04 7.86886e-04 -7.19209e-04 6.59686e-04 -6.17294e-04 5.71749e-04
5.59037e-04 -5.08379e-04 6.27400e-04 -8.00945e-04 1.07168e-03 -1.56849e-03 2.72243e-03 -6.52877e-03 -4.31143e-02 -7.21855e-03 3.30850e-03 -2.07956e-03 1.54324e-03 -1.25283e-03 1.06674e-03 -9.39100e-04 8.38377e-04 -7.67069e-04 6.98574e-04 -6.57271e-04
-5.19552e-04 4.66896e-04 -5.65574e-04 7.00639e-04 -8.91230e-04 1.18947e-03 -1.73858e-03 3.01544e-03 -7.21855e-03 -4.75867e-02 -7.90854e-03 3.60139e-03 -2.25059e-03 1.66062e-03 -1.34399e-03 1.13832e-03 -1.00200e-03 8.88322e-04 -8.16277e-04 7.34599e-04
4.85973e-04 -4.32895e-04 5.17392e-04 -6.28207e-04 7.74516e-04 -9.81539e-04 1.30746e-03 -1.90889e-03 3.30850e-03 -7.90854e-03 -5.20564e-02 -8.59880e-03 3.89388e-03 -2.42234e-03 1.77741e-03 -1.43616e-03 1.20844e-03 -1.06657e-03 9.35375e-04 -8.69061e-04
-4.56976e-04 4.04305e-04 -4.78377e-04 5.72435e-04 -6.90885e-04 8.48221e-04 -1.07182e-03 1.42546e-03 -2.07956e-03 3.60139e-03 -8.59880e-03 -5.65245e-02 -9.28973e-03 4.18578e-03 -2.59523e-03 1.89279e-03 -1.53023e-03 1.27564e-03 -1.13509e-03 9.76603e-04
4.31625e-04 -3.79819e-04 4.45927e-04 -5.27573e-04 6.27256e-04 -7.53131e-04 9.21573e-04 -1.16224e-03 1.54324e-03 -2.25059e-03 3.89388e-03 -9.28973e-03 -6.09915e-02 -9.98177e-03 4.47625e-03 -2.77017e-03 2.00523e-03 -1.62855e-03 1.33685e-03 -1.21236e-03
-4.09230e-04 3.58576e-04 -4.18249e-04 4.90741e-04 -5.76293e-04 6.81307e-04 -8.15122e-04 9.94454e-04 -1.25283e-03 1.66062e-03 -2.42234e-03 4.18578e-03 -9.98177e-03 -6.54587e-02 -1.06758e-02 4.76372e-03 -2.94954e-03 2.11154e-03 -1.73603e-03 1.38492e-03
3.89283e-04 -3.39853e-04 3.94496e-04 -4.59454e-04 5.34735e-04 -6.24327e-04 7.34526e-04 -8.76962e-04 1.06674e-03 -1.34399e-03 1.77741e-03 -2.59523e-03 4.47625e-03 -1.06758e-02 -6.99278e-02 -1.13744e-02 5.04494e-03 -3.13833e-03 2.20441e-03 -1.86321e-03
-3.71369e-04 3.23274e-04 -3.73661e-04 4.32697e-04 -4.99888e-04 5.77530e-04 -6.71798e-04 7.86886e-04 -9.39100e-04 1.13832e-03 -1.43616e-03 1.89279e-03 -2.77017e-03 4.76372e-03 -1.13744e-02 -7.44023e-02 -1.20824e-02 5.31251e-03 -3.34727e-03 2.26783e-03
3.55181e-04 -3.08465e-04 3.55191e-04 -4.09604e-04 4.69691e-04 -5.39328e-04 6.19151e-04 -7.19209e-04 8.38377e-04 -1.00200e-03 1.20844e-03 -1.53023e-03 2.00523e-03 -2.94954e-03 5.04494e-03 -1.20824e-02 -7.88899e-02 -1.28108e-02 5.55022e-03 -3.60230e-03
-3.40489e-04 2.95051e-04 -3.38947e-04 3.88772e-04 -4.44453e-04 5.05200e-04 -5.78279e-04 6.59686e-04 -7.67069e-04 8.88322e-04 -1.06657e-03 1.27564e-03 -1.62855e-03 2.11154e-03 -3.13833e-03 5.31251e-03 -1.28108e-02 -8.34068e-02 -1.35856e-02 5.71323e-03
3.27075e-04 -2.82982e-04 3.24005e-04 -3.70995e-04 4.20881e-04 -4.78374e-04 5.39365e-04 -6.17294e-04 6.98574e-04 -8.16277e-04 9.35375e-04 -1.13509e-03 1.33685e-03 -1.73603e-03 2.20441e-03 -3.34727e-03 5.55022e-03 -1.35856e-02 -8.79981e-02 -1.44872e-02
-3.14801e-04 2.71869e-04 -3.10817e-04 3.54142e-04 -4.01993e-04 4.51394e-04 -5.11915e-04 5.71749e-04 -6.57271e-04 7.34599e-04 -8.69061e-04 9.76603e-04 -1.21236e-03 1.38492e-03 -1.86321e-03 2.26783e-03 -3.60230e-03 5.71323e-03 -1.44872e-02 -9.28190e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_27-28.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.48478e-03 -2.14615e-03 1.30887e-03 -9.99701e-04 8.38119e-04 -7.34690e-04 6.59871e-04 -6.01761e-04 5.54656e-04 -5.15390e-04 4.81998e-04 -4.53167e-04 4.27969e-04 -4.05715e-04 3.85902e-04 -3.68116e-04 3.52043e-04 -3.37456e-04 3.24137e-04 -3.11958e-04
-2.14615e-03 -1.12946e-02 -2.39900e-03 1.27001e-03 -8.99898e-04 7.27268e-04 -6.25844e-04 5.56452e-04 -5.04427e-04 4.63206e-04 -4.29404e-04 4.00982e-04 -3.76637e-04 3.55532e-04 -3.36929e-04 3.20450e-04 -3.05748e-04 2.92427e-04 -2.80463e-04 2.69441e-04
1.30887e-03 -2.39900e-03 -1.58693e-02 -3.06866e-03 1.54057e-03 -1.05168e-03 8.31256e-04 -7.05964e-04 6.22470e-04 -5.61155e-04 5.13293e-04 -4.74506e-04 4.42263e-04 -4.14741e-04 3.91127e-04 -3.70441e-04 3.52068e-04 -3.35974e-04 3.21134e-04 -3.08071e-04
-9.99701e-04 1.27001e-03 -3.06866e-03 -2.03648e-02 -3.75345e-03 1.82582e-03 -1.21595e-03 9.45362e-04 -7.94263e-04 6.95114e-04 -6.23286e-04 5.67914e-04 -5.23301e-04 4.86697e-04 -4.55603e-04 4.28977e-04 -4.06102e-04 3.85358e-04 -3.67771e-04 3.50969e-04
8.38119e-04 -8.99898e-04 1.54057e-03 -3.75345e-03 -2.48248e-02 -4.44051e-03 2.11406e-03 -1.38289e-03 1.06139e-03 -8.83747e-04 7.68421e-04 -6.85472e-04 6.22299e-04 -5.71636e-04 5.30302e-04 -4.95743e-04 4.65648e-04 -4.40702e-04 4.17136e-04 -3.98529e-04
-7.34690e-04 7.27268e-04 -1.05168e-03 1.82582e-03 -4.44051e-03 -2.92657e-02 -5.12797e-03 2.40321e-03 -1.55066e-03 1.17798e-03 -9.73264e-04 8.41542e-04 -7.47243e-04 6.75904e-04 -6.19342e-04 5.72733e-04 -5.34928e-04 5.00782e-04 -4.74394e-04 4.47270e-04
6.59871e-04 -6.25844e-04 8.31256e-04 -1.21595e-03 2.11406e-03 -5.12797e-03 -3.36950e-02 -5.81541e-03 2.69278e-03 -1.71868e-03 1.29477e-03 -1.06277e-03 9.14294e-04 -8.08819e-04 7.28690e-04 -6.66525e-04 6.13924e-04 -5.73647e-04 5.34511e-04 -5.07864e-04
-6.01761e-04 5.56452e-04 -7.05964e-04 9.45362e-04 -1.38289e-03 2.40321e-03 -5.81541e-03 -3.81166e-02 -6.50269e-03 2.98256e-03 -1.88695e-03 1.41154e-03 -1.15248e-03 9.86582e-04 -8.70287e-04 7.80540e-04 -7.13678e-04 6.53953e-04 -6.12607e-04 5.66314e-04
5.54656e-04 -5.04427e-04 6.22470e-04 -7.94263e-04 1.06139e-03 -1.55066e-03 2.69278e-03 -6.50269e-03 -4.25330e-02 -7.18998e-03 3.27237e-03 -2.05564e-03 1.52811e-03 -1.24240e-03 1.05819e-03 -9.32087e-04 8.31431e-04 -7.61472e-04 6.92164e-04 -6.52887e-04
-5.15390e-04 4.63206e-04 -5.61155e-04 6.95114e-04 -8.83747e-04 1.17798e-03 -1.71868e-03 2.98256e-03 -7.18998e-03 -4.69457e-02 -7.87753e-03 3.56200e-03 -2.22473e-03 1.64416e-03 -1.33294e-03 1.12899e-03 -9.94857e-04 8.80584e-04 -8.11000e-04 7.26953e-04
4.81998e-04 -4.29404e-04 5.13293e-04 -6.23286e-04 7.68421e-04 -9.73264e-04 1.29477e-03 -1.88695e-03 3.27237e-03 -7.87753e-03 -5.13558e-02 -8.56538e-03 3.85113e-03 -2.39459e-03 1.75954e-03 -1.42470e-03 1.19812e-03 -1.05970e-03 9.26243e-04 -8.64937e-04
-4.53167e-04 4.00982e-04 -4.74506e-04 5.67914e-04 -6.85472e-04 8.41542e-04 -1.06277e-03 1.41154e-03 -2.05564e-03 3.56200e-03 -8.56538e-03 -5.57643e-02 -9.25394e-03 4.13957e-03 -2.56582e-03 1.87327e-03 -1.51879e-03 1.26370e-03 -1.12938e-03 9.64653e-04
4.27969e-04 -3.76637e-04 4.42263e-04 -5.23301e-04 6.22299e-04 -7.47243e-04 9.14294e-04 -1.15248e-03 1.52811e-03 -2.22473e-03 3.85113e-03 -9.25394e-03 -6.01718e-02 -9.94383e-03 4.42634e-03 -2.73953e-03 1.98341e-03 -1.61804e-03 1.32178e-03 -1.21002e-03
-4.05715e-04 3.55532e-04 -4.14741e-04 4.86697e-04 -5.71636e-04 6.75904e-04 -8.08819e-04 9.86582e-04 -1.24240e-03 1.64416e-03 -2.39459e-03 4.13957e-03 -9.94383e-03 -6.45797e-02 -1.06362e-02 4.70944e-03 -2.91862e-03 2.08589e-03 -1.72875e-03 1.36338e-03
3.85902e-04 -3.36929e-04 3.91127e-04 -4.55603e-04 5.30302e-04 -6.19342e-04 7.28690e-04 -8.70287e-04 1.05819e-03 -1.33294e-03 1.75954e-03 -2.56582e-03 4.42634e-03 -1.06362e-02 -6.89902e-02 -1.13340e-02 4.98473e-03 -3.10948e-03 2.17147e-03 -1.86442e-03
-3.68116e-04 3.20450e-04 -3.70441e-04 4.28977e-04 -4.95743e-04 5.72733e-04 -6.66525e-04 7.80540e-04 -9.32087e-04 1.12899e-03 -1.42470e-03 1.87327e-03 -2.73953e-03 4.70944e-03 -1.13340e-02 -7.34077e-02 -1.20436e-02 5.24286e-03 -3.32585e-03 2.21862e-03
3.52043e-04 -3.05748e-04 3.52068e-04 -4.06102e-04 4.65648e-04 -5.34928e-04 6.13924e-04 -7.13678e-04 8.31431e-04 -9.94857e-04 1.19812e-03 -1.51879e-03 1.98341e-03 -2.91862e-03 4.98473e-03 -1.20436e-02 -7.78418e-02 -1.27790e-02 5.46202e-03 -3.60445e-03
-3.37456e-04 2.92427e-04 -3.35974e-04 3.85358e-04 -4.40702e-04 5.00782e-04 -5.73647e-04 6.53953e-04 -7.61472e-04 8.80584e-04 -1.05970e-03 1.26370e-03 -1.61804e-03 2.08589e-03 -3.10948e-03 5.24286e-03 -1.27790e-02 -8.23144e-02 -1.35771e-02 5.57655e-03
3.24137e-04 -2.80463e-04 3.21134e-04 -3.67771e-04 4.17136e-04 -4.74394e-04 5.34511e-04 -6.12607e-04 6.92164e-04 -8.11000e-04 9.26243e-04 -1.12938e-03 1.32178e-03 -1.72875e-03 2.17147e-03 -3.32585e-03 5.46202e-03 -1.35771e-02 -8.68914e-02 -1.45624e-02
-3.11958e-04 2.69441e-04 -3.08071e-04 3.50969e-04 -3.98529e-04 4.47270e-04 -5.07864e-04 5.66314e-04 -6.52887e-04 7.26953e-04 -8.64937e-04 9.64653e-04 -1.21002e-03 1.36338e-03 -1.86442e-03 2.21862e-03 -3.60445e-03 5.57655e-03 -1.45624e-02 -9.18271e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_28-29.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.36368e-03 -2.12634e-03 1.29387e-03 -9.89363e-04 8.30390e-04 -7.28271e-04 6.54146e-04 -5.96463e-04 5.49666e-04 -5.10652e-04 4.77478e-04 -4.48842e-04 4.23823e-04 -4.01733e-04 3.82075e-04 -3.64438e-04 3.48502e-04 -3.34039e-04 3.20830e-04 -3.08754e-04
-2.12634e-03 -1.11173e-02 -2.38380e-03 1.25518e-03 -8.89747e-04 7.20113e-04 -6.20188e-04 5.51544e-04 -4.99945e-04 4.59011e-04 -4.25433e-04 3.97205e-04 -3.73024e-04 3.52079e-04 -3.33621e-04 3.17260e-04 -3.02681e-04 2.89462e-04 -2.77616e-04 2.66703e-04
1.29387e-03 -2.38380e-03 -1.56282e-02 -3.05107e-03 1.52232e-03 -1.03936e-03 8.22837e-04 -6.99488e-04 6.16941e-04 -5.56150e-04 5.08636e-04 -4.70103e-04 4.38100e-04 -4.10764e-04 3.87313e-04 -3.66800e-04 3.48536e-04 -3.32608e-04 3.17888e-04 -3.04976e-04
-9.89363e-04 1.25518e-03 -3.05107e-03 -2.00595e-02 -3.73293e-03 1.80401e-03 -1.20141e-03 9.35631e-04 -7.86922e-04 6.88929e-04 -6.17718e-04 5.62777e-04 -5.18450e-04 4.82105e-04 -4.51241e-04 4.24759e-04 -4.02132e-04 3.81497e-04 -3.64130e-04 3.47396e-04
8.30390e-04 -8.89747e-04 1.52232e-03 -3.73293e-03 -2.44551e-02 -4.41691e-03 2.08870e-03 -1.36615e-03 1.05037e-03 -8.75540e-04 7.61603e-04 -6.79356e-04 6.16673e-04 -5.66351e-04 5.25263e-04 -4.91037e-04 4.61064e-04 -4.36458e-04 4.12914e-04 -3.94625e-04
-7.28271e-04 7.20113e-04 -1.03936e-03 1.80401e-03 -4.41691e-03 -2.88316e-02 -5.10121e-03 2.37431e-03 -1.53172e-03 1.16570e-03 -9.64209e-04 8.34081e-04 -7.40596e-04 6.69762e-04 -6.13674e-04 5.67278e-04 -5.29939e-04 4.95790e-04 -4.69896e-04 4.42608e-04
6.54146e-04 -6.20188e-04 8.22837e-04 -1.20141e-03 2.08870e-03 -5.10121e-03 -3.31964e-02 -5.78546e-03 2.66036e-03 -1.69757e-03 1.28121e-03 -1.05288e-03 9.06159e-04 -8.01694e-04 7.22056e-04 -6.60539e-04 6.07997e-04 -5.68402e-04 5.29012e-04 -5.03282e-04
-5.96463e-04 5.51544e-04 -6.99488e-04 9.35631e-04 -1.36615e-03 2.37431e-03 -5.78546e-03 -3.75535e-02 -6.46952e-03 2.94662e-03 -1.86368e-03 1.39668e-03 -1.14181e-03 9.77786e-04 -8.62753e-04 7.73343e-04 -7.07404e-04 6.47437e-04 -6.07293e-04 5.60115e-04
5.49666e-04 -4.99945e-04 6.16941e-04 -7.86922e-04 1.05037e-03 -1.53172e-03 2.66036e-03 -6.46952e-03 -4.19054e-02 -7.15358e-03 3.23286e-03 -2.03027e-03 1.51195e-03 -1.23103e-03 1.04865e-03 -9.24181e-04 8.23538e-04 -7.55115e-04 6.84836e-04 -6.47955e-04
-5.10652e-04 4.59011e-04 -5.56150e-04 6.88929e-04 -8.75540e-04 1.16570e-03 -1.69757e-03 2.94662e-03 -7.15358e-03 -4.62535e-02 -7.83796e-03 3.51893e-03 -2.19734e-03 1.62663e-03 -1.32091e-03 1.11857e-03 -9.86798e-04 8.71746e-04 -8.05049e-04 7.18151e-04
4.77478e-04 -4.25433e-04 5.08636e-04 -6.17718e-04 7.61603e-04 -9.64209e-04 1.28121e-03 -1.86368e-03 3.23286e-03 -7.83796e-03 -5.05991e-02 -8.52269e-03 3.80441e-03 -2.36523e-03 1.74047e-03 -1.41224e-03 1.18654e-03 -1.05201e-03 9.15747e-04 -8.60462e-04
-4.48842e-04 3.97205e-04 -4.70103e-04 5.62777e-04 -6.79356e-04 8.34081e-04 -1.05288e-03 1.39668e-03 -2.03027e-03 3.51893e-03 -8.52269e-03 -5.49432e-02 -9.20816e-03 4.08903e-03 -2.53473e-03 1.85238e-03 -1.50644e-03 1.25020e-03 -1.12318e-03 9.50690e-04
4.23823e-04 -3.73024e-04 4.38100e-04 -5.18450e-04 6.16673e-04 -7.40596e-04 9.06159e-04 -1.14181e-03 1.51195e-03 -2.19734e-03 3.80441e-03 -9.20816e-03 -5.92865e-02 -9.89520e-03 4.37169e-03 -2.70728e-03 1.95992e-03 -1.60698e-03 1.30449e-03 -1.20807e-03
-4.01733e-04 3.52079e-04 -4.10764e-04 4.82105e-04 -5.66351e-04 6.69762e-04 -8.01694e-04 9.77786e-04 -1.23103e-03 1.62663e-03 -2.36523e-03 4.08903e-03 -9.89520e-03 -6.36305e-02 -1.05853e-02 4.64988e-03 -2.88640e-03 2.05785e-03 -1.72183e-03 1.33802e-03
3.82075e-04 -3.33621e-04 3.87313e-04 -4.51241e-04 5.25263e-04 -6.13674e-04 7.22056e-04 -8.62753e-04 1.04865e-03 -1.32091e-03 1.74047e-03 -2.53473e-03 4.37169e-03 -1.05853e-02 -6.79779e-02 -1.12820e-02 4.91828e-03 -3.08022e-03 2.13451e-03 -1.86873e-03
-3.64438e-04 3.17260e-04 -3.66800e-04 4.24759e-04 -4.91037e-04 5.67278e-04 -6.60539e-04 7.73343e-04 -9.24181e-04 1.11857e-03 -1.41224e-03 1.85238e-03 -2.70728e-03 4.64988e-03 -1.12820e-02 -7.23342e-02 -1.19935e-02 5.16506e-03 -3.30676e-03 2.16003e-03
3.48502e-04 -3.02681e-04 3.48536e-04 -4.02132e-04 4.61064e-04 -5.29939e-04 6.07997e-04 -7.07404e-04 8.23538e-04 -9.86798e-04 1.18654e-03 -1.50644e-03 1.95992e-03 -2.88640e-03 4.91828e-03 -1.19935e-02 -7.67116e-02 -1.27380e-02 5.36004e-03 -3.61910e-03
-3.34039e-04 2.89462e-04 -3.32608e-04 3.81497e-04 -4.36458e-04 4.95790e-04 -5.68402e-04 6.47437e-04 -7.55115e-04 8.71746e-04 -1.05201e-03 1.25020e-03 -1.60698e-03 2.05785e-03 -3.08022e-03 5.16506e-03 -1.27380e-02 -8.11404e-02 -1.35690e-02 5.40378e-03
3.20830e-04 -2.77616e-04 3.17888e-04 -3.64130e-04 4.12914e-04 -4.69896e-04 5.29012e-04 -6.07293e-04 6.84836e-04 -8.05049e-04 9.15747e-04 -1.12318e-03 1.30449e-03 -1.72183e-03 2.13451e-03 -3.30676e-03 5.36004e-03 -1.35690e-02 -8.57204e-02 -1.46864e-02
-3.08754e-04 2.66703e-04 -3.04976e-04 3.47396e-04 -3.94625e-04 4.42608e-04 -5.03282e-04 5.60115e-04 -6.47955e-04 7.18151e-04 -8.60462e-04 9.50690e-04 -1.20807e-03 1.33802e-03 -1.86873e-03 2.16003e-03 -3.61910e-03 5.40378e-03 -1.46864e-02 -9.08685e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_29-30.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.23503e-03 -2.10428e-03 1.27777e-03 -9.78217e-04 8.21896e-04 -7.21091e-04 6.47680e-04 -5.90457e-04 5.44009e-04 -5.05285e-04 4.72365e-04 -4.43957e-04 4.19146e-04 -3.97247e-04 3.77767e-04 -3.60300e-04 3.44522e-04 -3.30207e-04 3.17126e-04 -3.05167e-04
-2.10428e-03 -1.09267e-02 -2.36573e-03 1.23905e-03 -8.78851e-04 7.12321e-04 -6.13909e-04 5.46026e-04 -4.94877e-04 4.54261e-04 -4.20939e-04 3.92935e-04 -3.68945e-04 3.48184e-04 -3.29896e-04 3.13676e-04 -2.99237e-04 2.86133e-04 -2.74415e-04 2.63626e-04
1.27777e-03 -2.36573e-03 -1.53687e-02 -3.02976e-03 1.50243e-03 -1.02618e-03 8.13716e-04 -6.92326e-04 6.10737e-04 -5.50497e-04 5.03366e-04 -4.65120e-04 4.33390e-04 -4.06278e-04 3.83017e-04 -3.62705e-04 3.44568e-04 -3.28819e-04 3.14236e-04 -3.01497e-04
-9.78217e-04 1.23905e-03 -3.02976e-03 -1.97305e-02 -3.70787e-03 1.78024e-03 -1.18589e-03 9.25123e-04 -7.78823e-04 6.81998e-04 -6.11430e-04 5.56963e-04 -5.12965e-04 4.76917e-04 -4.46325e-04 4.20007e-04 -3.97656e-04 3.77151e-04 -3.60035e-04 3.43388e-04
8.21896e-04 -8.78851e-04 1.50243e-03 -3.70787e-03 -2.40566e-02 -4.38795e-03 2.06105e-03 -1.34830e-03 1.03849e-03 -8.66498e-04 7.53968e-04 -6.72457e-04 6.10309e-04 -5.60382e-04 5.19566e-04 -4.85721e-04 4.55893e-04 -4.31676e-04 4.08176e-04 -3.90250e-04
-7.21091e-04 7.12321e-04 -1.02618e-03 1.78024e-03 -4.38795e-03 -2.83635e-02 -5.06829e-03 2.34279e-03 -1.51156e-03 1.15248e-03 -9.54250e-04 8.25735e-04 -7.33105e-04 6.62811e-04 -6.07258e-04 5.61104e-04 -5.24307e-04 4.90172e-04 -4.64842e-04 4.37369e-04
6.47680e-04 -6.13909e-04 8.13716e-04 -1.18589e-03 2.06105e-03 -5.06829e-03 -3.26587e-02 -5.74852e-03 2.62501e-03 -1.67511e-03 1.26665e-03 -1.04203e-03 8.97054e-04 -7.93654e-04 7.14539e-04 -6.53764e-04 6.01304e-04 -5.62493e-04 5.22816e-04 -4.98138e-04
-5.90457e-04 5.46026e-04 -6.92326e-04 9.25123e-04 -1.34830e-03 2.34279e-03 -5.74852e-03 -3.69461e-02 -6.42855e-03 2.90743e-03 -1.83895e-03 1.38072e-03 -1.13010e-03 9.67937e-04 -8.54254e-04 7.65203e-04 -7.00318e-04 6.40071e-04 -6.01311e-04 5.53081e-04
5.44009e-04 -4.94877e-04 6.10737e-04 -7.78823e-04 1.03849e-03 -1.51156e-03 2.62501e-03 -6.42855e-03 -4.12283e-02 -7.10858e-03 3.18977e-03 -2.00333e-03 1.49461e-03 -1.21856e-03 1.03799e-03 -9.15277e-04 8.14602e-04 -7.47942e-04 6.76499e-04 -6.42450e-04
-5.05285e-04 4.54261e-04 -5.50497e-04 6.81998e-04 -8.66498e-04 1.15248e-03 -1.67511e-03 2.90743e-03 -7.10858e-03 -4.55069e-02 -7.78894e-03 3.47194e-03 -2.16827e-03 1.60782e-03 -1.30774e-03 1.10690e-03 -9.77730e-04 8.61686e-04 -7.98382e-04 7.08034e-04
4.72365e-04 -4.20939e-04 5.03366e-04 -6.11430e-04 7.53968e-04 -9.54250e-04 1.26665e-03 -1.83895e-03 3.18977e-03 -7.78894e-03 -4.97829e-02 -8.46975e-03 3.75345e-03 -2.33411e-03 1.72000e-03 -1.39862e-03 1.17352e-03 -1.04340e-03 9.03690e-04 -8.55685e-04
-4.43957e-04 3.92935e-04 -4.65120e-04 5.56963e-04 -6.72457e-04 8.25735e-04 -1.04203e-03 1.38072e-03 -2.00333e-03 3.47194e-03 -8.46975e-03 -5.40575e-02 -9.15136e-03 4.03389e-03 -2.50181e-03 1.82988e-03 -1.49303e-03 1.23490e-03 -1.11651e-03 9.34374e-04
4.19146e-04 -3.68945e-04 4.33390e-04 -5.12965e-04 6.10309e-04 -7.33105e-04 8.97054e-04 -1.13010e-03 1.49461e-03 -2.16827e-03 3.75345e-03 -9.15136e-03 -5.83314e-02 -9.83479e-03 4.31199e-03 -2.67325e-03 1.93443e-03 -1.59531e-03 1.28455e-03 -1.20676e-03
-3.97247e-04 3.48184e-04 -4.06278e-04 4.76917e-04 -5.60382e-04 6.62811e-04 -7.93654e-04 9.67937e-04 -1.21856e-03 1.60782e-03 -2.33411e-03 4.03389e-03 -9.83479e-03 -6.26065e-02 -1.05220e-02 4.58464e-03 -2.85282e-03 2.02694e-03 -1.71544e-03 1.30787e-03
3.77767e-04 -3.29896e-04 3.83017e-04 -4.46325e-04 5.19566e-04 -6.07258e-04 7.14539e-04 -8.54254e-04 1.03799e-03 -1.30774e-03 1.72000e-03 -2.50181e-03 4.31199e-03 -1.05220e-02 -6.68859e-02 -1.12173e-02 4.84502e-03 -3.05072e-03 2.09246e-03 -1.87747e-03
-3.60300e-04 3.13676e-04 -3.62705e-04 4.20007e-04 -4.85721e-04 5.61104e-04 -6.53764e-04 7.65203e-04 -9.15277e-04 1.10690e-03 -1.39862e-03 1.82988e-03 -2.67325e-03 4.58464e-03 -1.12173e-02 -7.11769e-02 -1.19311e-02 5.07798e-03 -3.29137e-03 2.08856e-03
3.44522e-04 -2.99237e-04 3.44568e-04 -3.97656e-04 4.55893e-04 -5.24307e-04 6.01304e-04 -7.00318e-04 8.14602e-04 -9.77730e-04 1.17352e-03 -1.49303e-03 1.93443e-03 -2.85282e-03 4.84502e-03 -1.19311e-02 -7.54946e-02 -1.26881e-02 5.24063e-03 -3.65347e-03
-3.30207e-04 2.86133e-04 -3.28819e-04 3.77151e-04 -4.31676e-04 4.90172e-04 -5.62493e-04 6.40071e-04 -7.47942e-04 8.61686e-04 -1.04340e-03 1.23490e-03 -1.59531e-03 2.02694e-03 -3.05072e-03 5.07798e-03 -1.26881e-02 -7.98824e-02 -1.35674e-02 5.17705e-03
3.17126e-04 -2.74415e-04 3.14236e-04 -3.60035e-04 4.08176e-04 -4.64842e-04 5.22816e-04 -6.01311e-04 6.76499e-04 -7.98382e-04 9.03690e-04 -1.11651e-03 1.28455e-03 -1.71544e-03 2.09246e-03 -3.29137e-03 5.24063e-03 -1.35674e-02 -8.44966e-02 -1.48943e-02
-3.05167e-04 2.63626e-04 -3.01497e-04 3.43388e-04 -3.90250e-04 4.37369e-04 -4.98138e-04 5.53081e-04 -6.42450e-04 7.08034e-04 -8.55685e-04 9.34374e-04 -1.20676e-03 1.30787e-03 -1.87747e-03 2.08856e-03 -3.65347e-03 5.17705e-03 -1.48943e-02 -8.99870e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_3-4.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.15397e-03 -2.03449e-03 1.32770e-03 -1.03332e-03 8.59436e-04 -7.41160e-04 6.54321e-04 -5.87372e-04 5.33942e-04 -4.90169e-04 4.53560e-04 -4.22425e-04 3.95577e-04 -3.72150e-04 3.51504e-04 -3.33152e-04 3.16714e-04 -3.01896e-04 2.88458e-04 -2.76209e-04
-2.03449e-03 -1.18478e-02 -2.16271e-03 1.24719e-03 -9.19724e-04 7.43368e-04 -6.30440e-04 5.50888e-04 -4.91321e-04 4.44772e-04 -4.07226e-04 3.76178e-04 -3.49999e-04 3.27570e-04 -3.08093e-04 2.90991e-04 -2.75833e-04 2.62282e-04 -2.50085e-04 2.39039e-04
1.32770e-03 -2.16271e-03 -1.65595e-02 -2.73143e-03 1.49677e-03 -1.07122e-03 8.49436e-04 -7.11255e-04 6.16078e-04 -5.46099e-04 4.92205e-04 -4.49250e-04 4.14070e-04 -3.84633e-04 3.59570e-04 -3.37923e-04 3.18986e-04 -3.02264e-04 2.87356e-04 -2.73961e-04
-1.03332e-03 1.24719e-03 -2.73143e-03 -2.12080e-02 -3.32313e-03 1.76545e-03 -1.23745e-03 9.66905e-04 -8.01015e-04 6.88369e-04 -6.06594e-04 5.44296e-04 -4.95110e-04 4.55149e-04 -4.21947e-04 3.93833e-04 -3.69684e-04 3.48642e-04 -3.30123e-04 3.13679e-04
8.59436e-04 -9.19724e-04 1.49677e-03 -3.32313e-03 -2.58257e-02 -3.92066e-03 2.03927e-03 -1.40744e-03 1.08696e-03 -8.92452e-04 7.61639e-04 -6.67531e-04 5.96416e-04 -5.40689e-04 4.95698e-04 -4.58549e-04 4.27245e-04 -4.00475e-04 3.77257e-04 -3.56871e-04
-7.41160e-04 7.43368e-04 -1.07122e-03 1.76545e-03 -3.92066e-03 -3.04264e-02 -4.52047e-03 2.31519e-03 -1.57891e-03 1.20793e-03 -9.84325e-04 8.34966e-04 -7.28234e-04 6.48060e-04 -5.85616e-04 5.35452e-04 -4.94237e-04 4.59669e-04 -4.30200e-04 4.04764e-04
6.54321e-04 -6.30440e-04 8.49436e-04 -1.23745e-03 2.03927e-03 -4.52047e-03 -3.50168e-02 -5.12142e-03 2.59221e-03 -1.75113e-03 1.32931e-03 -1.07635e-03 9.08199e-04 -7.88660e-04 6.99273e-04 -6.29978e-04 5.74556e-04 -5.29178e-04 4.91293e-04 -4.59106e-04
-5.87372e-04 5.50888e-04 -7.11255e-04 9.66905e-04 -1.40744e-03 2.31519e-03 -5.12142e-03 -3.96004e-02 -5.72303e-03 2.86988e-03 -1.92382e-03 1.45095e-03 -1.16844e-03 9.81347e-04 -8.48861e-04 7.50166e-04 -6.73912e-04 6.13171e-04 -5.63599e-04 5.22284e-04
5.33942e-04 -4.91321e-04 6.16078e-04 -8.01015e-04 1.08696e-03 -1.57891e-03 2.59221e-03 -5.72303e-03 -4.41793e-02 -6.32510e-03 3.14801e-03 -2.09684e-03 1.57276e-03 -1.26058e-03 1.05445e-03 -9.08900e-04 8.00830e-04 -7.17578e-04 6.51392e-04 -5.97622e-04
-4.90169e-04 4.44772e-04 -5.46099e-04 6.88369e-04 -8.92452e-04 1.20793e-03 -1.75113e-03 2.86988e-03 -6.32510e-03 -4.87547e-02 -6.92749e-03 3.42647e-03 -2.27009e-03 1.69473e-03 -1.35276e-03 1.12752e-03 -9.68872e-04 8.51297e-04 -7.61042e-04 6.89292e-04
4.53560e-04 -4.07226e-04 4.92205e-04 -6.06594e-04 7.61639e-04 -9.84325e-04 1.32931e-03 -1.92382e-03 3.14801e-03 -6.92749e-03 -5.33276e-02 -7.53013e-03 3.70521e-03 -2.44352e-03 1.81683e-03 -1.44504e-03 1.20055e-03 -1.02880e-03 9.01592e-04 -8.04460e-04
-4.22425e-04 3.76178e-04 -4.49250e-04 5.44296e-04 -6.67531e-04 8.34966e-04 -1.07635e-03 1.45095e-03 -2.09684e-03 3.42647e-03 -7.53013e-03 -5.78985e-02 -8.13296e-03 3.98416e-03 -2.61716e-03 1.93899e-03 -1.53738e-03 1.27353e-03 -1.08880e-03 9.51733e-04
3.95577e-04 -3.49999e-04 4.14070e-04 -4.95110e-04 5.96416e-04 -7.28234e-04 9.08199e-04 -1.16844e-03 1.57276e-03 -2.27009e-03 3.70521e-03 -8.13296e-03 -6.24679e-02 -8.73600e-03 4.26326e-03 -2.79095e-03 2.06120e-03 -1.62990e-03 1.34644e-03 -1.14891e-03
-3.72150e-04 3.27570e-04 -3.84633e-04 4.55149e-04 -5.40689e-04 6.48060e-04 -7.88660e-04 9.81347e-04 -1.26058e-03 1.69473e-03 -2.44352e-03 3.98416e-03 -8.73600e-03 -6.70360e-02 -9.33920e-03 4.54245e-03 -2.96499e-03 2.18340e-03 -1.72261e-03 1.41922e-03
3.51504e-04 -3.08093e-04 3.59570e-04 -4.21947e-04 4.95698e-04 -5.85616e-04 6.99273e-04 -8.48861e-04 1.05445e-03 -1.35276e-03 1.81683e-03 -2.61716e-03 4.26326e-03 -9.33920e-03 -7.16031e-02 -9.94265e-03 4.82168e-03 -3.13927e-03 2.30553e-03 -1.81555e-03
-3.33152e-04 2.90991e-04 -3.37923e-04 3.93833e-04 -4.58549e-04 5.35452e-04 -6.29978e-04 7.50166e-04 -9.08900e-04 1.12752e-03 -1.44504e-03 1.93899e-03 -2.79095e-03 4.54245e-03 -9.94265e-03 -7.61695e-02 -1.05463e-02 5.10087e-03 -3.31384e-03 2.42747e-03
3.16714e-04 -2.75833e-04 3.18986e-04 -3.69684e-04 4.27245e-04 -4.94237e-04 5.74556e-04 -6.73912e-04 8.00830e-04 -9.68872e-04 1.20055e-03 -1.53738e-03 2.06120e-03 -2.96499e-03 4.82168e-03 -1.05463e-02 -8.07354e-02 -1.11503e-02 5.37990e-03 -3.48883e-03
-3.01896e-04 2.62282e-04 -3.02264e-04 3.48642e-04 -4.00475e-04 4.59669e-04 -5.29178e-04 6.13171e-04 -7.17578e-04 8.51297e-04 -1.02880e-03 1.27353e-03 -1.62990e-03 2.18340e-03 -3.13927e-03 5.10087e-03 -1.11503e-02 -8.53009e-02 -1.17548e-02 5.65864e-03
2.88458e-04 -2.50085e-04 2.87356e-04 -3.30123e-04 3.77257e-04 -4.30200e-04 4.91293e-04 -5.63599e-04 6.51392e-04 -7.61042e-04 9.01592e-04 -1.08880e-03 1.34644e-03 -1.72261e-03 2.30553e-03 -3.31384e-03 5.37990e-03 -1.17548e-02 -8.98662e-02 -1.23598e-02
-2.76209e-04 2.39039e-04 -2.73961e-04 3.13679e-04 -3.56871e-04 4.04764e-04 -4.59106e-04 5.22284e-04 -5.97622e-04 6.89292e-04 -8.04460e-04 9.51733e-04 -1.14891e-03 1.41922e-03 -1.81555e-03 2.42747e-03 -3.48883e-03 5.65864e-03 -1.23598e-02 -9.44318e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_30-31.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.09883e-03 -2.07990e-03 1.26051e-03 -9.66216e-04 8.12587e-04 -7.13112e-04 6.40446e-04 -5.83726e-04 5.37671e-04 -4.99281e-04 4.66655e-04 -4.38510e-04 4.13940e-04 -3.92259e-04 3.72981e-04 -3.55706e-04 3.40109e-04 -3.25964e-04 3.13033e-04 -3.01206e-04
-2.07990e-03 -1.07229e-02 -2.34465e-03 1.22159e-03 -8.67184e-04 7.03860e-04 -6.06973e-04 5.39872e-04 -4.89207e-04 4.48946e-04 -4.15916e-04 3.88171e-04 -3.64400e-04 3.43846e-04 -3.25755e-04 3.09700e-04 -2.95424e-04 2.82447e-04 -2.70866e-04 2.60213e-04
1.26051e-03 -2.34465e-03 -1.50904e-02 -3.00457e-03 1.48088e-03 -1.01212e-03 8.03858e-04 -6.84443e-04 6.03832e-04 -5.44177e-04 4.97473e-04 -4.59552e-04 4.28132e-04 -4.01281e-04 3.78239e-04 -3.58162e-04 3.40170e-04 -3.24617e-04 3.10182e-04 -2.97638e-04
-9.66216e-04 1.22159e-03 -3.00457e-03 -1.93776e-02 -3.67806e-03 1.75449e-03 -1.16937e-03 9.13800e-04 -7.69925e-04 6.74294e-04 -6.04402e-04 5.50458e-04 -5.06839e-04 4.71129e-04 -4.40858e-04 4.14725e-04 -3.92679e-04 3.72325e-04 -3.55491e-04 3.38947e-04
8.12587e-04 -8.67184e-04 1.48088e-03 -3.67806e-03 -2.36289e-02 -4.35338e-03 2.03109e-03 -1.32933e-03 1.02571e-03 -8.56577e-04 7.45480e-04 -6.64750e-04 6.03193e-04 -5.53724e-04 5.13212e-04 -4.79798e-04 4.50134e-04 -4.26355e-04 4.02923e-04 -3.85412e-04
-7.13112e-04 7.03860e-04 -1.01212e-03 1.75449e-03 -4.35338e-03 -2.78609e-02 -5.02889e-03 2.30866e-03 -1.49014e-03 1.13828e-03 -9.43335e-04 8.16463e-04 -7.24751e-04 6.55038e-04 -6.00091e-04 5.54206e-04 -5.18026e-04 4.83926e-04 -4.59238e-04 4.31555e-04
6.40446e-04 -6.06973e-04 8.03858e-04 -1.16937e-03 2.03109e-03 -5.02889e-03 -3.20812e-02 -5.70423e-03 2.58673e-03 -1.65129e-03 1.25103e-03 -1.03015e-03 8.86942e-04 -7.84675e-04 7.06119e-04 -6.46192e-04 5.93834e-04 -5.55923e-04 5.15922e-04 -4.92455e-04
-5.83726e-04 5.39872e-04 -6.84443e-04 9.13800e-04 -1.32933e-03 2.30866e-03 -5.70423e-03 -3.62938e-02 -6.37938e-03 2.86498e-03 -1.81275e-03 1.36361e-03 -1.11728e-03 9.56985e-04 -8.44759e-04 7.56096e-04 -6.92416e-04 6.31843e-04 -5.94683e-04 5.45195e-04
5.37671e-04 -4.89207e-04 6.03832e-04 -7.69925e-04 1.02571e-03 -1.49014e-03 2.58673e-03 -6.37938e-03 -4.05011e-02 -7.05451e-03 3.14310e-03 -1.97477e-03 1.47600e-03 -1.20492e-03 1.02614e-03 -9.05350e-04 8.04597e-04 -7.39964e-04 6.67126e-04 -6.36425e-04
-4.99281e-04 4.48946e-04 -5.44177e-04 6.74294e-04 -8.56577e-04 1.13828e-03 -1.65129e-03 2.86498e-03 -7.05451e-03 -4.47049e-02 -7.73000e-03 3.42105e-03 -2.13749e-03 1.58766e-03 -1.29336e-03 1.09393e-03 -9.67644e-04 8.50357e-04 -7.91045e-04 6.96496e-04
4.66655e-04 -4.15916e-04 4.97473e-04 -6.04402e-04 7.45480e-04 -9.43335e-04 1.25103e-03 -1.81275e-03 3.14310e-03 -7.73000e-03 -4.89061e-02 -8.40604e-03 3.69825e-03 -2.30118e-03 1.69804e-03 -1.38379e-03 1.15897e-03 -1.03392e-03 8.89940e-04 -8.50758e-04
-4.38510e-04 3.88171e-04 -4.59552e-04 5.50458e-04 -6.64750e-04 8.16463e-04 -1.03015e-03 1.36361e-03 -1.97477e-03 3.42105e-03 -8.40604e-03 -5.31060e-02 -9.08297e-03 3.97414e-03 -2.46706e-03 1.80566e-03 -1.47856e-03 1.21762e-03 -1.10949e-03 9.15415e-04
4.13940e-04 -3.64400e-04 4.28132e-04 -5.06839e-04 6.03193e-04 -7.24751e-04 8.86942e-04 -1.11728e-03 1.47600e-03 -2.13749e-03 3.69825e-03 -9.08297e-03 -5.73055e-02 -9.76202e-03 4.24720e-03 -2.63748e-03 1.90673e-03 -1.58312e-03 1.26162e-03 -1.20656e-03
-3.92259e-04 3.43846e-04 -4.01281e-04 4.71129e-04 -5.53724e-04 6.55038e-04 -7.84675e-04 9.56985e-04 -1.20492e-03 1.58766e-03 -2.30118e-03 3.97414e-03 -9.76202e-03 -6.15066e-02 -1.04456e-02 4.51358e-03 -2.81803e-03 1.99276e-03 -1.71004e-03 1.27176e-03
3.72981e-04 -3.25755e-04 3.78239e-04 -4.40858e-04 5.13212e-04 -6.00091e-04 7.06119e-04 -8.44759e-04 1.02614e-03 -1.29336e-03 1.69804e-03 -2.46706e-03 4.24720e-03 -1.04456e-02 -6.57134e-02 -1.11394e-02 4.76464e-03 -3.02150e-03 2.04409e-03 -1.89283e-03
-3.55706e-04 3.09700e-04 -3.58162e-04 4.14725e-04 -4.79798e-04 5.54206e-04 -6.46192e-04 7.56096e-04 -9.05350e-04 1.09393e-03 -1.38379e-03 1.80566e-03 -2.63748e-03 4.51358e-03 -1.11394e-02 -6.99346e-02 -1.18564e-02 4.98045e-03 -3.28194e-03 1.99895e-03
3.40109e-04 -2.95424e-04 3.40170e-04 -3.92679e-04 4.50134e-04 -5.18026e-04 5.93834e-04 -6.92416e-04 8.04597e-04 -9.67644e-04 1.15897e-03 -1.47856e-03 1.90673e-03 -2.81803e-03 4.76464e-03 -1.18564e-02 -7.41906e-02 -1.26307e-02 5.09859e-03 -3.71981e-03
-3.25964e-04 2.82447e-04 -3.24617e-04 3.72325e-04 -4.26355e-04 4.83926e-04 -5.55923e-04 6.31843e-04 -7.39964e-04 8.50357e-04 -1.03392e-03 1.21762e-03 -1.58312e-03 1.99276e-03 -3.02150e-03 4.98045e-03 -1.26307e-02 -7.85441e-02 -1.35838e-02 4.86928e-03
3.13033e-04 -2.70866e-04 3.10182e-04 -3.55491e-04 4.02923e-04 -4.59238e-04 5.15922e-04 -5.94683e-04 6.67126e-04 -7.91045e-04 8.89940e-04 -1.10949e-03 1.26162e-03 -1.71004e-03 2.04409e-03 -3.28194e-03 5.09859e-03 -1.35838e-02 -8.32456e-02 -1.52286e-02
-3.01206e-04 2.60213e-04 -2.97638e-04 3.38947e-04 -3.85412e-04 4.31555e-04 -4.92455e-04 5.45195e-04 -6.36425e-04 6.96496e-04 -8.50758e-04 9.15415e-04 -1.20656e-03 1.27176e-03 -1.89283e-03 1.99895e-03 -3.71981e-03 4.86928e-03 -1.52286e-02 -8.91868e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_31-32.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.95534e-03 -2.05319e-03 1.24209e-03 -9.53326e-04 8.02426e-04 -7.04305e-04 6.32424e-04 -5.76257e-04 5.30644e-04 -4.92635e-04 4.60345e-04 -4.32500e-04 4.08204e-04 -3.86771e-04 3.67720e-04 -3.50659e-04 3.35263e-04 -3.21311e-04 3.08554e-04 -2.96876e-04
-2.05319e-03 -1.05060e-02 -2.32051e-03 1.20283e-03 -8.54736e-04 6.94703e-04 -5.99359e-04 5.33066e-04 -4.82924e-04 4.43059e-04 -4.10358e-04 3.82909e-04 -3.59388e-04 3.39066e-04 -3.21197e-04 3.05331e-04 -2.91243e-04 2.78410e-04 -2.66974e-04 2.56467e-04
1.24209e-03 -2.32051e-03 -1.47939e-02 -2.97540e-03 1.45771e-03 -9.97171e-04 7.93233e-04 -6.75810e-04 5.96206e-04 -5.37179e-04 4.90951e-04 -4.53396e-04 4.22322e-04 -3.95769e-04 3.72976e-04 -3.53170e-04 3.35346e-04 -3.20005e-04 3.05731e-04 -2.93400e-04
-9.53326e-04 1.20283e-03 -2.97540e-03 -1.90012e-02 -3.64338e-03 1.72680e-03 -1.15184e-03 9.01627e-04 -7.60197e-04 6.65794e-04 -5.96623e-04 5.43253e-04 -5.00065e-04 4.64735e-04 -4.34839e-04 4.08917e-04 -3.87205e-04 3.67020e-04 -3.50496e-04 3.34071e-04
8.02426e-04 -8.54736e-04 1.45771e-03 -3.64338e-03 -2.31725e-02 -4.31305e-03 1.99889e-03 -1.30924e-03 1.01201e-03 -8.45741e-04 7.36113e-04 -6.56220e-04 5.95312e-04 -5.46374e-04 5.06201e-04 -4.73270e-04 4.43789e-04 -4.20494e-04 3.97149e-04 -3.80116e-04
-7.04305e-04 6.94703e-04 -9.97171e-04 1.72680e-03 -4.31305e-03 -2.73245e-02 -4.98283e-03 2.27197e-03 -1.46748e-03 1.12306e-03 -9.31421e-04 8.06234e-04 -7.15516e-04 6.46436e-04 -5.92170e-04 5.46580e-04 -5.11093e-04 4.77046e-04 -4.53086e-04 4.25159e-04
6.32424e-04 -5.99359e-04 7.93233e-04 -1.15184e-03 1.99889e-03 -4.98283e-03 -3.14648e-02 -5.65239e-03 2.54556e-03 -1.62609e-03 1.23429e-03 -1.01720e-03 8.75792e-04 -7.74741e-04 6.96786e-04 -6.37812e-04 5.85578e-04 -5.48693e-04 5.08319e-04 -4.86252e-04
-5.76257e-04 5.33066e-04 -6.75810e-04 9.01627e-04 -1.30924e-03 2.27197e-03 -5.65239e-03 -3.55974e-02 -6.32175e-03 2.81935e-03 -1.78507e-03 1.34529e-03 -1.10331e-03 9.44893e-04 -8.34245e-04 7.46000e-04 -6.83693e-04 6.22740e-04 -5.87427e-04 5.36432e-04
5.30644e-04 -4.82924e-04 5.96206e-04 -7.60197e-04 1.01201e-03 -1.46748e-03 2.54556e-03 -6.32175e-03 -3.97247e-02 -6.99113e-03 3.09293e-03 -1.94461e-03 1.45608e-03 -1.19005e-03 1.01306e-03 -8.94378e-04 7.93496e-04 -7.31199e-04 6.56682e-04 -6.29946e-04
-4.92635e-04 4.43059e-04 -5.37179e-04 6.65794e-04 -8.45741e-04 1.12306e-03 -1.62609e-03 2.81935e-03 -6.99113e-03 -4.38486e-02 -7.66085e-03 3.36631e-03 -2.10499e-03 1.56608e-03 -1.27771e-03 1.07960e-03 -9.56540e-04 8.37709e-04 -7.83107e-04 6.83414e-04
4.60345e-04 -4.10358e-04 4.90951e-04 -5.96623e-04 7.36113e-04 -9.31421e-04 1.23429e-03 -1.78507e-03 3.09293e-03 -7.66085e-03 -4.79699e-02 -8.33124e-03 3.63889e-03 -2.26648e-03 1.67452e-03 -1.36772e-03 1.14281e-03 -1.02361e-03 8.74353e-04 -8.45856e-04
-4.32500e-04 3.82909e-04 -4.53396e-04 5.43253e-04 -6.56220e-04 8.06234e-04 -1.01720e-03 1.34529e-03 -1.94461e-03 3.36631e-03 -8.33124e-03 -5.20899e-02 -9.00265e-03 3.90987e-03 -2.43050e-03 1.77959e-03 -1.46303e-03 1.19817e-03 -1.10230e-03 8.93453e-04
4.08204e-04 -3.59388e-04 4.22322e-04 -5.00065e-04 5.95312e-04 -7.15516e-04 8.75792e-04 -1.10331e-03 1.45608e-03 -2.10499e-03 3.63889e-03 -9.00265e-03 -5.62100e-02 -9.67653e-03 4.17739e-03 -2.60007e-03 1.87661e-03 -1.57055e-03 1.23528e-03 -1.20817e-03
-3.86771e-04 3.39066e-04 -3.95769e-04 4.64735e-04 -5.46374e-04 6.46436e-04 -7.74741e-04 9.44893e-04 -1.19005e-03 1.56608e-03 -2.26648e-03 3.90987e-03 -9.67653e-03 -6.03322e-02 -1.03560e-02 4.43669e-03 -2.78225e-03 1.95487e-03 -1.70630e-03 1.22805e-03
3.67720e-04 -3.21197e-04 3.72976e-04 -4.34839e-04 5.06201e-04 -5.92170e-04 6.96786e-04 -8.34245e-04 1.01306e-03 -1.27771e-03 1.67452e-03 -2.43050e-03 4.17739e-03 -1.03560e-02 -6.44616e-02 -1.10481e-02 4.67689e-03 -2.99336e-03 1.98770e-03 -1.91817e-03
-3.50659e-04 3.05331e-04 -3.53170e-04 4.08917e-04 -4.73270e-04 5.46580e-04 -6.37812e-04 7.46000e-04 -8.94378e-04 1.07960e-03 -1.36772e-03 1.77959e-03 -2.60007e-03 4.43669e-03 -1.10481e-02 -6.86094e-02 -1.17695e-02 4.87096e-03 -3.28201e-03 1.88277e-03
3.35263e-04 -2.91243e-04 3.35346e-04 -3.87205e-04 4.43789e-04 -5.11093e-04 5.85578e-04 -6.83693e-04 7.93496e-04 -9.56540e-04 1.14281e-03 -1.46303e-03 1.87661e-03 -2.78225e-03 4.67689e-03 -1.17695e-02 -7.28028e-02 -1.25690e-02 4.92563e-03 -3.83735e-03
-3.21311e-04 2.78410e-04 -3.20005e-04 3.67020e-04 -4.20494e-04 4.77046e-04 -5.48693e-04 6.22740e-04 -7.31199e-04 8.37709e-04 -1.02361e-03 1.19817e-03 -1.57055e-03 1.95487e-03 -2.99336e-03 4.87096e-03 -1.25690e-02 -7.71356e-02 -1.36371e-02 4.44583e-03
3.08554e-04 -2.66974e-04 3.05731e-04 -3.50496e-04 3.97149e-04 -4.53086e-04 5.08319e-04 -5.87427e-04 6.56682e-04 -7.83107e-04 8.74353e-04 -1.10230e-03 1.23528e-03 -1.70630e-03 1.98770e-03 -3.28201e-03 4.92563e-03 -1.36371e-02 -8.20039e-02 -1.57119e-02
-2.96876e-04 2.56467e-04 -2.93400e-04 3.34071e-04 -3.80116e-04 4.25159e-04 -4.86252e-04 5.36432e-04 -6.29946e-04 6.83414e-04 -8.45856e-04 8.93453e-04 -1.20817e-03 1.22805e-03 -1.91817e-03 1.88277e-03 -3.83735e-03 4.44583e-03 -1.57119e-02 -8.83379e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_32-33.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.80464e-03 -2.02404e-03 1.22247e-03 -9.39488e-04 7.91362e-04 -6.94630e-04 6.23587e-04 -5.68031e-04 5.22917e-04 -4.85338e-04 4.53429e-04 -4.25924e-04 4.01936e-04 -3.80784e-04 3.61986e-04 -3.45161e-04 3.29987e-04 -3.16248e-04 3.03689e-04 -2.92184e-04
-2.02404e-03 -1.02761e-02 -2.29314e-03 1.18274e-03 -8.41474e-04 6.84809e-04 -5.91031e-04 5.25584e-04 -4.76012e-04 4.36591e-04 -4.04261e-04 3.77145e-04 -3.53908e-04 3.33843e-04 -3.16222e-04 3.00568e-04 -2.86695e-04 2.74028e-04 -2.62747e-04 2.52392e-04
1.22247e-03 -2.29314e-03 -1.44790e-02 -2.94205e-03 1.43290e-03 -9.81302e-04 7.81796e-04 -6.66389e-04 5.87833e-04 -5.29484e-04 4.83788e-04 -4.46646e-04 4.15956e-04 -3.89742e-04 3.67227e-04 -3.47729e-04 3.30101e-04 -3.14992e-04 3.00890e-04 -2.88787e-04
-9.39488e-04 1.18274e-03 -2.94205e-03 -1.86009e-02 -3.60357e-03 1.69716e-03 -1.13328e-03 8.88554e-04 -7.49593e-04 6.56467e-04 -5.88073e-04 5.35337e-04 -4.92635e-04 4.57728e-04 -4.28265e-04 4.02585e-04 -3.81239e-04 3.61241e-04 -3.45056e-04 3.28762e-04
7.91362e-04 -8.41474e-04 1.43290e-03 -3.60357e-03 -2.26870e-02 -4.26664e-03 1.96442e-03 -1.28799e-03 9.97312e-04 -8.33939e-04 7.25832e-04 -6.46843e-04 5.86649e-04 -5.38323e-04 4.98530e-04 -4.66138e-04 4.36861e-04 -4.14094e-04 3.90853e-04 -3.74365e-04
-6.94630e-04 6.84809e-04 -9.81302e-04 1.69716e-03 -4.26664e-03 -2.67538e-02 -4.92976e-03 2.23270e-03 -1.44353e-03 1.10675e-03 -9.18451e-04 7.95004e-04 -7.05374e-04 6.36990e-04 -5.83491e-04 5.38224e-04 -5.03507e-04 4.69526e-04 -4.46388e-04 4.18175e-04
6.23587e-04 -5.91031e-04 7.81796e-04 -1.13328e-03 1.96442e-03 -4.92976e-03 -3.08089e-02 -5.59260e-03 2.50152e-03 -1.59948e-03 1.21637e-03 -1.00312e-03 8.63562e-04 -7.63831e-04 6.86525e-04 -6.28616e-04 5.76523e-04 -5.40800e-04 4.99998e-04 -4.79548e-04
-5.68031e-04 5.25584e-04 -6.66389e-04 8.88554e-04 -1.28799e-03 2.23270e-03 -5.59260e-03 -3.48563e-02 -6.25523e-03 2.77052e-03 -1.75586e-03 1.32570e-03 -1.08812e-03 9.31617e-04 -8.22681e-04 7.34890e-04 -6.74140e-04 6.12743e-04 -5.79560e-04 5.26758e-04
5.22917e-04 -4.76012e-04 5.87833e-04 -7.49593e-04 9.97312e-04 -1.44353e-03 2.50152e-03 -6.25523e-03 -3.88984e-02 -6.91791e-03 3.03926e-03 -1.91281e-03 1.43476e-03 -1.17387e-03 9.98692e-04 -8.82333e-04 7.81263e-04 -7.21656e-04 6.45123e-04 -6.23091e-04
-4.85338e-04 4.36591e-04 -5.29484e-04 6.56467e-04 -8.33939e-04 1.10675e-03 -1.59948e-03 2.77052e-03 -6.91791e-03 -4.29372e-02 -7.58093e-03 3.30773e-03 -2.07071e-03 1.54298e-03 -1.26073e-03 1.06384e-03 -9.44408e-04 8.23679e-04 -7.74643e-04 6.68654e-04
4.53429e-04 -4.04261e-04 4.83788e-04 -5.88073e-04 7.25832e-04 -9.18451e-04 1.21637e-03 -1.75586e-03 3.03926e-03 -7.58093e-03 -4.69735e-02 -8.24473e-03 3.57534e-03 -2.22992e-03 1.64932e-03 -1.35034e-03 1.12494e-03 -1.01253e-03 8.56769e-04 -8.41178e-04
-4.25924e-04 3.77145e-04 -4.46646e-04 5.35337e-04 -6.46843e-04 7.95004e-04 -1.00312e-03 1.32570e-03 -1.91281e-03 3.30773e-03 -8.24473e-03 -5.10086e-02 -8.90973e-03 3.84104e-03 -2.39210e-03 1.75154e-03 -1.44644e-03 1.17633e-03 -1.09513e-03 8.68005e-04
4.01936e-04 -3.53908e-04 4.15956e-04 -4.92635e-04 5.86649e-04 -7.05374e-04 8.63562e-04 -1.08812e-03 1.43476e-03 -2.07071e-03 3.57534e-03 -8.90973e-03 -5.50440e-02 -9.57764e-03 4.10250e-03 -2.56105e-03 1.84379e-03 -1.55773e-03 1.20498e-03 -1.21259e-03
-3.80784e-04 3.33843e-04 -3.89742e-04 4.57728e-04 -5.38323e-04 6.36990e-04 -7.63831e-04 9.31617e-04 -1.17387e-03 1.54298e-03 -2.22992e-03 3.84104e-03 -9.57764e-03 -5.90824e-02 -1.02523e-02 4.35378e-03 -2.74566e-03 1.91265e-03 -1.70518e-03 1.17440e-03
3.61986e-04 -3.16222e-04 3.67227e-04 -4.28265e-04 4.98530e-04 -5.83491e-04 6.86525e-04 -8.22681e-04 9.98692e-04 -1.26073e-03 1.64932e-03 -2.39210e-03 4.10250e-03 -1.02523e-02 -6.31300e-02 -1.09428e-02 4.58124e-03 -2.96728e-03 1.92084e-03 -1.95881e-03
-3.45161e-04 3.00568e-04 -3.47729e-04 4.02585e-04 -4.66138e-04 5.38224e-04 -6.28616e-04 7.34890e-04 -8.82333e-04 1.06384e-03 -1.35034e-03 1.75154e-03 -2.56105e-03 4.35378e-03 -1.09428e-02 -6.72007e-02 -1.16707e-02 4.74714e-03 -3.29700e-03 1.72687e-03
3.29987e-04 -2.86695e-04 3.30101e-04 -3.81239e-04 4.36861e-04 -5.03507e-04 5.76523e-04 -6.74140e-04 7.81263e-04 -9.44408e-04 1.12494e-03 -1.44644e-03 1.84379e-03 -2.74566e-03 4.58124e-03 -1.16707e-02 -7.13325e-02 -1.25075e-02 4.70855e-03 -4.03197e-03
-3.16248e-04 2.74028e-04 -3.14992e-04 3.61241e-04 -4.14094e-04 4.69526e-04 -5.40800e-04 6.12743e-04 -7.21656e-04 8.23679e-04 -1.01253e-03 1.17633e-03 -1.55773e-03 1.91265e-03 -2.96728e-03 4.74714e-03 -1.25075e-02 -7.56690e-02 -1.37523e-02 3.87909e-03
3.03689e-04 -2.62747e-04 3.00890e-04 -3.45056e-04 3.90853e-04 -4.46388e-04 4.99998e-04 -5.79560e-04 6.45123e-04 -7.74643e-04 8.56769e-04 -1.09513e-03 1.20498e-03 -1.70518e-03 1.92084e-03 -3.29700e-03 4.70855e-03 -1.37523e-02 -8.07983e-02 -1.62849e-02
-2.92184e-04 2.52392e-04 -2.88787e-04 3.28762e-04 -3.74365e-04 4.18175e-04 -4.79548e-04 5.26758e-04 -6.23091e-04 6.68654e-04 -8.41178e-04 8.68005e-04 -1.21259e-03 1.17440e-03 -1.95881e-03 1.72687e-03 -4.03197e-03 3.87909e-03 -1.62849e-02 -8.70596e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_33-34.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.64695e-03 -1.99240e-03 1.20159e-03 -9.24641e-04 7.79338e-04 -6.84045e-04 6.13904e-04 -5.59023e-04 5.14469e-04 -4.77374e-04 4.45893e-04 -4.18769e-04 3.95127e-04 -3.74287e-04 3.55771e-04 -3.39206e-04 3.24272e-04 -3.10767e-04 2.98429e-04 -2.87121e-04
-1.99240e-03 -1.00333e-02 -2.26244e-03 1.16132e-03 -8.27357e-04 6.74132e-04 -5.81952e-04 5.17399e-04 -4.68450e-04 4.29524e-04 -3.97610e-04 3.70868e-04 -3.47951e-04 3.28171e-04 -3.10821e-04 2.95403e-04 -2.81771e-04 2.69294e-04 -2.58183e-04 2.47984e-04
1.20159e-03 -2.26244e-03 -1.41457e-02 -2.90435e-03 1.40646e-03 -9.64474e-04 7.69493e-04 -6.56136e-04 5.78680e-04 -5.21068e-04 4.75965e-04 -4.39288e-04 4.09023e-04 -3.83187e-04 3.60980e-04 -3.41827e-04 3.24426e-04 -3.09571e-04 2.95655e-04 -2.83796e-04
-9.24641e-04 1.16132e-03 -2.90435e-03 -1.81772e-02 -3.55842e-03 1.66557e-03 -1.11364e-03 8.74521e-04 -7.38063e-04 6.46276e-04 -5.78727e-04 5.26690e-04 -4.84534e-04 4.50092e-04 -4.21120e-04 3.95718e-04 -3.74773e-04 3.54982e-04 -3.39163e-04 3.23008e-04
7.79338e-04 -8.27357e-04 1.40646e-03 -3.55842e-03 -2.21728e-02 -4.21390e-03 1.92770e-03 -1.26552e-03 9.81556e-04 -8.21117e-04 7.14598e-04 -6.36590e-04 5.77179e-04 -5.29548e-04 4.90184e-04 -4.58391e-04 4.29342e-04 -4.07146e-04 3.84019e-04 -3.68151e-04
-6.84045e-04 6.74132e-04 -9.64474e-04 1.66557e-03 -4.21390e-03 -2.61491e-02 -4.86936e-03 2.19087e-03 -1.41824e-03 1.08927e-03 -9.04361e-04 7.82724e-04 -6.94291e-04 6.26677e-04 -5.74038e-04 5.29125e-04 -4.95252e-04 4.61348e-04 -4.39132e-04 4.10577e-04
6.13904e-04 -5.81952e-04 7.69493e-04 -1.11364e-03 1.92770e-03 -4.86936e-03 -3.01138e-02 -5.52448e-03 2.45458e-03 -1.57139e-03 1.19717e-03 -9.87842e-04 8.50201e-04 -7.51911e-04 6.75310e-04 -6.18583e-04 5.66646e-04 -5.32230e-04 4.90929e-04 -4.72347e-04
-5.59023e-04 5.17399e-04 -6.56136e-04 8.74521e-04 -1.26552e-03 2.19087e-03 -5.52448e-03 -3.40708e-02 -6.17939e-03 2.71849e-03 -1.72506e-03 1.30472e-03 -1.07164e-03 9.17102e-04 -8.10031e-04 7.22730e-04 -6.63737e-04 6.01814e-04 -5.71084e-04 5.16109e-04
5.14469e-04 -4.68450e-04 5.78680e-04 -7.38063e-04 9.81556e-04 -1.41824e-03 2.45458e-03 -6.17939e-03 -3.80227e-02 -6.83442e-03 2.98207e-03 -1.87929e-03 1.41193e-03 -1.15630e-03 9.82963e-04 -8.69175e-04 7.67849e-04 -7.11333e-04 6.32373e-04 -6.15932e-04
-4.77374e-04 4.29524e-04 -5.21068e-04 6.46276e-04 -8.21117e-04 1.08927e-03 -1.57139e-03 2.71849e-03 -6.83442e-03 -4.19712e-02 -7.48975e-03 3.24531e-03 -2.03459e-03 1.51823e-03 -1.24231e-03 1.04656e-03 -9.31227e-04 8.08174e-04 -7.65724e-04 6.52058e-04
4.45893e-04 -3.97610e-04 4.75965e-04 -5.78727e-04 7.14598e-04 -9.04361e-04 1.19717e-03 -1.72506e-03 2.98207e-03 -7.48975e-03 -4.59174e-02 -8.14597e-03 3.50761e-03 -2.19144e-03 1.62229e-03 -1.33158e-03 1.10522e-03 -1.00073e-03 8.37001e-04 -8.36967e-04
-4.18769e-04 3.70868e-04 -4.39288e-04 5.26690e-04 -6.36590e-04 7.82724e-04 -9.87842e-04 1.30472e-03 -1.87929e-03 3.24531e-03 -8.14597e-03 -4.98624e-02 -8.80363e-03 3.76762e-03 -2.35180e-03 1.72130e-03 -1.42881e-03 1.15188e-03 -1.08820e-03 8.38395e-04
3.95127e-04 -3.47951e-04 4.09023e-04 -4.84534e-04 5.77179e-04 -6.94291e-04 8.50201e-04 -1.07164e-03 1.41193e-03 -2.03459e-03 3.50761e-03 -8.80363e-03 -5.38082e-02 -9.46474e-03 4.02245e-03 -2.52044e-03 1.80797e-03 -1.54485e-03 1.16998e-03 -1.22120e-03
-3.74287e-04 3.28171e-04 -3.83187e-04 4.50092e-04 -5.29548e-04 6.26677e-04 -7.51911e-04 9.17102e-04 -1.15630e-03 1.51823e-03 -2.19144e-03 3.76762e-03 -9.46474e-03 -5.77578e-02 -1.01342e-02 4.26468e-03 -2.70845e-03 1.86526e-03 -1.70805e-03 1.10728e-03
3.55771e-04 -3.10821e-04 3.60980e-04 -4.21120e-04 4.90184e-04 -5.74038e-04 6.75310e-04 -8.10031e-04 9.82963e-04 -1.24231e-03 1.62229e-03 -2.35180e-03 4.02245e-03 -1.01342e-02 -6.17192e-02 -1.08231e-02 4.47700e-03 -2.94470e-03 1.83983e-03 -2.02308e-03
-3.39206e-04 2.95403e-04 -3.41827e-04 3.95718e-04 -4.58391e-04 5.29125e-04 -6.18583e-04 7.22730e-04 -8.69175e-04 1.04656e-03 -1.33158e-03 1.72130e-03 -2.52044e-03 4.26468e-03 -1.08231e-02 -6.57097e-02 -1.15608e-02 4.60543e-03 -3.33539e-03 1.51275e-03
3.24272e-04 -2.81771e-04 3.24426e-04 -3.74773e-04 4.29342e-04 -4.95252e-04 5.66646e-04 -6.63737e-04 7.67849e-04 -9.31227e-04 1.10522e-03 -1.42881e-03 1.80797e-03 -2.70845e-03 4.47700e-03 -1.15608e-02 -6.97838e-02 -1.24541e-02 4.42885e-03 -4.32905e-03
-3.10767e-04 2.69294e-04 -3.09571e-04 3.54982e-04 -4.07146e-04 4.61348e-04 -5.32230e-04 6.01814e-04 -7.11333e-04 8.08174e-04 -1.00073e-03 1.15188e-03 -1.54485e-03 1.86526e-03 -2.94470e-03 4.60543e-03 -1.24541e-02 -7.41635e-02 -1.39544e-02 3.18518e-03
2.98429e-04 -2.58183e-04 2.95655e-04 -3.39163e-04 3.84019e-04 -4.39132e-04 4.90929e-04 -5.71084e-04 6.32373e-04 -7.65724e-04 8.37001e-04 -1.08820e-03 1.16998e-03 -1.70805e-03 1.83983e-03 -3.33539e-03 4.42885e-03 -1.39544e-02 -7.96131e-02 -1.67250e-02
-2.87121e-04 2.47984e-04 -2.83796e-04 3.23008e-04 -3.68151e-04 4.10577e-04 -4.72347e-04 5.16109e-04 -6.15932e-04 6.52058e-04 -8.36967e-04 8.38395e-04 -1.22120e-03 1.10728e-03 -2.02308e-03 1.51275e-03 -4.32905e-03 3.18518e-03 -1.67250e-02 -8.46890e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_34-35.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.48348e-03 -1.95855e-03 1.17964e-03 -9.08905e-04 7.66458e-04 -6.72650e-04 6.03470e-04 -5.49328e-04 5.05389e-04 -4.68828e-04 4.37818e-04 -4.11112e-04 3.87847e-04 -3.67349e-04 3.49142e-04 -3.32860e-04 3.18184e-04 -3.04927e-04 2.92827e-04 -2.81737e-04
-1.95855e-03 -9.77969e-03 -2.22872e-03 1.13877e-03 -8.12508e-04 6.62763e-04 -5.72204e-04 5.08590e-04 -4.60315e-04 4.21933e-04 -3.90475e-04 3.64145e-04 -3.41581e-04 3.22112e-04 -3.05055e-04 2.89889e-04 -2.76520e-04 2.64259e-04 -2.53334e-04 2.43294e-04
1.17964e-03 -2.22872e-03 -1.37969e-02 -2.86271e-03 1.37863e-03 -9.46829e-04 7.56428e-04 -6.45143e-04 5.68836e-04 -5.12017e-04 4.67565e-04 -4.31401e-04 4.01599e-04 -3.76176e-04 3.54299e-04 -3.35524e-04 3.18379e-04 -3.03802e-04 2.90088e-04 -2.78487e-04
-9.08905e-04 1.13877e-03 -2.86271e-03 -1.77333e-02 -3.50841e-03 1.63234e-03 -1.09308e-03 8.59641e-04 -7.25707e-04 6.35320e-04 -5.68681e-04 5.17403e-04 -4.75849e-04 4.41906e-04 -4.13477e-04 3.88389e-04 -3.67879e-04 3.48312e-04 -3.32885e-04 3.16869e-04
7.66458e-04 -8.12508e-04 1.37863e-03 -3.50841e-03 -2.16339e-02 -4.15539e-03 1.88907e-03 -1.24203e-03 9.64869e-04 -8.07386e-04 7.02518e-04 -6.25566e-04 5.66997e-04 -5.20142e-04 4.81249e-04 -4.50115e-04 4.21314e-04 -3.99729e-04 3.76717e-04 -3.61546e-04
-6.72650e-04 6.62763e-04 -9.46829e-04 1.63234e-03 -4.15539e-03 -2.55154e-02 -4.80228e-03 2.14687e-03 -1.39183e-03 1.07078e-03 -8.89274e-04 7.69508e-04 -6.82376e-04 6.15600e-04 -5.63912e-04 5.19382e-04 -4.86424e-04 4.52596e-04 -4.31405e-04 4.02429e-04
6.03470e-04 -5.72204e-04 7.56428e-04 -1.09308e-03 1.88907e-03 -4.80228e-03 -2.93853e-02 -5.44878e-03 2.40523e-03 -1.54207e-03 1.17684e-03 -9.71485e-04 8.35832e-04 -7.39106e-04 6.63260e-04 -6.07829e-04 5.56046e-04 -5.23084e-04 4.81187e-04 -4.64762e-04
-5.49328e-04 5.08590e-04 -6.45143e-04 8.59641e-04 -1.24203e-03 2.14687e-03 -5.44878e-03 -3.32475e-02 -6.09506e-03 2.66375e-03 -1.69292e-03 1.28254e-03 -1.05402e-03 9.01487e-04 -7.96431e-04 7.09639e-04 -6.52605e-04 5.90044e-04 -5.62132e-04 5.04522e-04
5.05389e-04 -4.60315e-04 5.68836e-04 -7.25707e-04 9.64869e-04 -1.39183e-03 2.40523e-03 -6.09506e-03 -3.71046e-02 -6.74153e-03 2.92193e-03 -1.84434e-03 1.38778e-03 -1.13751e-03 9.66014e-04 -8.55050e-04 7.53363e-04 -7.00386e-04 6.18481e-04 -6.08675e-04
-4.68828e-04 4.21933e-04 -5.12017e-04 6.35320e-04 -8.07386e-04 1.07078e-03 -1.54207e-03 2.66375e-03 -6.74153e-03 -4.09585e-02 -7.38829e-03 3.17965e-03 -1.99694e-03 1.49202e-03 -1.22263e-03 1.02790e-03 -9.17181e-04 7.91257e-04 -7.56592e-04 6.33576e-04
4.37818e-04 -3.90475e-04 4.67565e-04 -5.68681e-04 7.02518e-04 -8.89274e-04 1.17684e-03 -1.69292e-03 2.92193e-03 -7.38829e-03 -4.48101e-02 -8.03604e-03 3.43633e-03 -2.15138e-03 1.59361e-03 -1.31165e-03 1.08373e-03 -9.88494e-04 8.15012e-04 -8.33749e-04
-4.11112e-04 3.64145e-04 -4.31401e-04 5.17403e-04 -6.25566e-04 7.69508e-04 -9.71485e-04 1.28254e-03 -1.84434e-03 3.17965e-03 -8.03604e-03 -4.86607e-02 -8.68551e-03 3.69031e-03 -2.30999e-03 1.68900e-03 -1.41044e-03 1.12480e-03 -1.08210e-03 8.03840e-04
3.87847e-04 -3.41581e-04 4.01599e-04 -4.75849e-04 5.66997e-04 -6.82376e-04 8.35832e-04 -1.05402e-03 1.38778e-03 -1.99694e-03 3.43633e-03 -8.68551e-03 -5.25125e-02 -9.33910e-03 3.93793e-03 -2.47874e-03 1.76918e-03 -1.53254e-03 1.12949e-03 -1.23637e-03
-3.67349e-04 3.22112e-04 -3.76176e-04 4.41906e-04 -5.20142e-04 6.15600e-04 -7.39106e-04 9.01487e-04 -1.13751e-03 1.49202e-03 -2.15138e-03 3.69031e-03 -9.33910e-03 -5.63694e-02 -1.00029e-02 4.17001e-03 -2.67147e-03 1.81194e-03 -1.71737e-03 1.02150e-03
3.49142e-04 -3.05055e-04 3.54299e-04 -4.13477e-04 4.81249e-04 -5.63912e-04 6.63260e-04 -7.96431e-04 9.66014e-04 -1.22263e-03 1.59361e-03 -2.30999e-03 3.93793e-03 -1.00029e-02 -6.02409e-02 -1.06909e-02 4.36402e-03 -2.92832e-03 1.73943e-03 -2.12364e-03
-3.32860e-04 2.89889e-04 -3.35524e-04 3.88389e-04 -4.50115e-04 5.19382e-04 -6.07829e-04 7.09639e-04 -8.55050e-04 1.02790e-03 -1.31165e-03 1.68900e-03 -2.47874e-03 4.17001e-03 -1.06909e-02 -6.41499e-02 -1.14436e-02 4.44117e-03 -3.41025e-03 1.21971e-03
3.18184e-04 -2.76520e-04 3.18379e-04 -3.67879e-04 4.21314e-04 -4.86424e-04 5.56046e-04 -6.52605e-04 7.53363e-04 -9.17181e-04 1.08373e-03 -1.41044e-03 1.76918e-03 -2.67147e-03 4.36402e-03 -1.14436e-02 -6.81755e-02 -1.24231e-02 4.06628e-03 -4.73443e-03
-3.04927e-04 2.64259e-04 -3.03802e-04 3.48312e-04 -3.99729e-04 4.52596e-04 -5.23084e-04 5.90044e-04 -7.00386e-04 7.91257e-04 -9.88494e-04 1.12480e-03 -1.53254e-03 1.81194e-03 -2.92832e-03 4.44117e-03 -1.24231e-02 -7.26542e-02 -1.42505e-02 2.47977e-03
2.92827e-04 -2.53334e-04 2.90088e-04 -3.32885e-04 3.76717e-04 -4.31405e-04 4.81187e-04 -5.62132e-04 6.18481e-04 -7.56592e-04 8.15012e-04 -1.08210e-03 1.12949e-03 -1.71737e-03 1.73943e-03 -3.41025e-03 4.06628e-03 -1.42505e-02 -7.83482e-02 -1.65969e-02
-2.81737e-04 2.43294e-04 -2.78487e-04 3.16869e-04 -3.61546e-04 4.02429e-04 -4.64762e-04 5.04522e-04 -6.08675e-04 6.33576e-04 -8.33749e-04 8.03840e-04 -1.23637e-03 1.02150e-03 -2.12364e-03 1.21971e-03 -4.73443e-03 2.47977e-03 -1.65969e-02 -8.04484e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_35-36.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.31440e-03 -1.92249e-03 1.15658e-03 -8.92251e-04 7.52703e-04 -6.60437e-04 5.92289e-04 -5.38953e-04 4.95689e-04 -4.59712e-04 4.29218e-04 -4.02969e-04 3.80115e-04 -3.59990e-04 3.42119e-04 -3.26143e-04 3.11742e-04 -2.98748e-04 2.86902e-04 -2.76052e-04
-1.92249e-03 -9.51533e-03 -2.19195e-03 1.11509e-03 -7.96910e-04 6.50683e-04 -5.61782e-04 4.99159e-04 -4.51615e-04 4.13829e-04 -3.82870e-04 3.56988e-04 -3.34812e-04 3.15680e-04 -2.98940e-04 2.84042e-04 -2.70956e-04 2.58938e-04 -2.48218e-04 2.38344e-04
1.15658e-03 -2.19195e-03 -1.34328e-02 -2.81707e-03 1.34943e-03 -9.28352e-04 7.42578e-04 -6.33399e-04 5.58303e-04 -5.02340e-04 4.58598e-04 -4.22998e-04 3.93699e-04 -3.68727e-04 3.47204e-04 -3.28836e-04 3.11978e-04 -2.97703e-04 2.84207e-04 -2.72886e-04
-8.92251e-04 1.11509e-03 -2.81707e-03 -1.72696e-02 -3.45347e-03 1.59749e-03 -1.07159e-03 8.43891e-04 -7.12515e-04 6.23599e-04 -5.57944e-04 5.07491e-04 -4.66599e-04 4.33188e-04 -4.05354e-04 3.80615e-04 -3.60576e-04 3.41255e-04 -3.26248e-04 3.10367e-04
7.52703e-04 -7.96910e-04 1.34943e-03 -3.45347e-03 -2.10708e-02 -4.09102e-03 1.84857e-03 -1.21751e-03 9.47222e-04 -7.92734e-04 6.89596e-04 -6.13785e-04 5.56119e-04 -5.10120e-04 4.71744e-04 -4.41329e-04 4.12803e-04 -3.91872e-04 3.68968e-04 -3.54578e-04
-6.60437e-04 6.50683e-04 -9.28352e-04 1.59749e-03 -4.09102e-03 -2.48530e-02 -4.72841e-03 2.10075e-03 -1.36427e-03 1.05122e-03 -8.73179e-04 7.55357e-04 -6.69638e-04 6.03774e-04 -5.53135e-04 5.09018e-04 -4.77051e-04 4.43292e-04 -4.23238e-04 3.93738e-04
5.92289e-04 -5.61782e-04 7.42578e-04 -1.07159e-03 1.84857e-03 -4.72841e-03 -2.86236e-02 -5.36537e-03 2.35349e-03 -1.51150e-03 1.15534e-03 -9.54035e-04 8.20454e-04 -7.25428e-04 6.50396e-04 -5.96379e-04 5.44743e-04 -5.13395e-04 4.70778e-04 -4.56857e-04
-5.38953e-04 4.99159e-04 -6.33399e-04 8.43891e-04 -1.21751e-03 2.10075e-03 -5.36537e-03 -3.23867e-02 -6.00210e-03 2.60637e-03 -1.65942e-03 1.25910e-03 -1.03523e-03 8.84774e-04 -7.81901e-04 6.95631e-04 -6.40778e-04 5.77437e-04 -5.52770e-04 4.91952e-04
4.95689e-04 -4.51615e-04 5.58303e-04 -7.12515e-04 9.47222e-04 -1.36427e-03 2.35349e-03 -6.00210e-03 -3.61447e-02 -6.63909e-03 2.85889e-03 -1.80794e-03 1.36227e-03 -1.11747e-03 9.47841e-04 -8.39983e-04 7.37802e-04 -6.88886e-04 6.03392e-04 -6.01464e-04
-4.59712e-04 4.13829e-04 -5.02340e-04 6.23599e-04 -7.92734e-04 1.05122e-03 -1.51150e-03 2.60637e-03 -6.63909e-03 -3.98995e-02 -7.27637e-03 3.11083e-03 -1.95773e-03 1.46429e-03 -1.20168e-03 1.00781e-03 -9.02333e-04 7.72865e-04 -7.47396e-04 6.13011e-04
4.29218e-04 -3.82870e-04 4.58598e-04 -5.57944e-04 6.89596e-04 -8.73179e-04 1.15534e-03 -1.65942e-03 2.85889e-03 -7.27637e-03 -4.36523e-02 -7.91474e-03 3.36159e-03 -2.10972e-03 1.56320e-03 -1.29058e-03 1.06038e-03 -9.75967e-04 7.90578e-04 -8.32125e-04
-4.02969e-04 3.56988e-04 -4.22998e-04 5.07491e-04 -6.13785e-04 7.55357e-04 -9.54035e-04 1.25910e-03 -1.80794e-03 3.11083e-03 -7.91474e-03 -4.74042e-02 -8.55517e-03 3.60914e-03 -2.26669e-03 1.65450e-03 -1.39144e-03 1.09481e-03 -1.07744e-03 7.62990e-04
3.80115e-04 -3.34812e-04 3.93699e-04 -4.66599e-04 5.56119e-04 -6.69638e-04 8.20454e-04 -1.03523e-03 1.36227e-03 -1.95773e-03 3.36159e-03 -8.55517e-03 -5.11578e-02 -9.20055e-03 3.84890e-03 -2.43607e-03 1.72708e-03 -1.52137e-03 1.08207e-03 -1.26149e-03
-3.59990e-04 3.15680e-04 -3.68727e-04 4.33188e-04 -5.10120e-04 6.03774e-04 -7.25428e-04 8.84774e-04 -1.11747e-03 1.46429e-03 -2.10972e-03 3.60914e-03 -9.20055e-03 -5.49179e-02 -9.85842e-03 4.06955e-03 -2.63533e-03 1.75117e-03 -1.73657e-03 9.08939e-04
3.42119e-04 -2.98940e-04 3.47204e-04 -4.05354e-04 4.71744e-04 -5.53135e-04 6.50396e-04 -7.81901e-04 9.47841e-04 -1.20168e-03 1.56320e-03 -2.26669e-03 3.84890e-03 -9.85842e-03 -5.86963e-02 -1.05465e-02 4.24088e-03 -2.92164e-03 1.61130e-03 -2.27618e-03
-3.26143e-04 2.84042e-04 -3.28836e-04 3.80615e-04 -4.41329e-04 5.09018e-04 -5.96379e-04 6.95631e-04 -8.39983e-04 1.00781e-03 -1.29058e-03 1.65450e-03 -2.43607e-03 4.06955e-03 -1.05465e-02 -6.25235e-02 -1.13224e-02 4.24608e-03 -3.53753e-03 8.34130e-04
3.11742e-04 -2.70956e-04 3.11978e-04 -3.60576e-04 4.12803e-04 -4.77051e-04 5.44743e-04 -6.40778e-04 7.37802e-04 -9.02333e-04 1.06038e-03 -1.39144e-03 1.72708e-03 -2.63533e-03 4.24088e-03 -1.13224e-02 -6.65167e-02 -1.24303e-02 3.60714e-03 -5.19844e-03
-2.98748e-04 2.58938e-04 -2.97703e-04 3.41255e-04 -3.91872e-04 4.43292e-04 -5.13395e-04 5.77437e-04 -6.88886e-04 7.72865e-04 -9.75967e-04 1.09481e-03 -1.52137e-03 1.75117e-03 -2.92164e-03 4.24608e-03 -1.24303e-02 -7.11559e-02 -1.45906e-02 2.02838e-03
2.86902e-04 -2.48218e-04 2.84207e-04 -3.26248e-04 3.68968e-04 -4.23238e-04 4.70778e-04 -5.52770e-04 6.03392e-04 -7.47396e-04 7.90578e-04 -1.07744e-03 1.08207e-03 -1.73657e-03 1.61130e-03 -3.53753e-03 3.60714e-03 -1.45906e-02 -7.67386e-02 -1.52928e-02
-2.76052e-04 2.38344e-04 -2.72886e-04 3.10367e-04 -3.54578e-04 3.93738e-04 -4.56857e-04 4.91952e-04 -6.01464e-04 6.13011e-04 -8.32125e-04 7.62990e-04 -1.26149e-03 9.08939e-04 -2.27618e-03 8.34130e-04 -5.19844e-03 2.02838e-03 -1.52928e-02 -7.37852e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_36-37.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.13965e-03 -1.88413e-03 1.13237e-03 -8.74621e-04 7.38028e-04 -6.47375e-04 5.80338e-04 -5.27880e-04 4.85353e-04 -4.50014e-04 4.20080e-04 -3.94326e-04 3.71917e-04 -3.52196e-04 3.34688e-04 -3.19043e-04 3.04938e-04 -2.92220e-04 2.80642e-04 -2.70050e-04
-1.88413e-03 -9.24012e-03 -2.15204e-03 1.09027e-03 -7.80517e-04 6.37854e-04 -5.50655e-04 4.89085e-04 -4.42333e-04 4.05198e-04 -3.74782e-04 3.49385e-04 -3.27632e-04 3.08867e-04 -2.92468e-04 2.77855e-04 -2.65068e-04 2.53316e-04 -2.42826e-04 2.33125e-04
1.13237e-03 -2.15204e-03 -1.30530e-02 -2.76732e-03 1.31885e-03 -9.08992e-04 7.27897e-04 -6.20872e-04 5.47058e-04 -4.92017e-04 4.49049e-04 -4.14067e-04 3.85310e-04 -3.60831e-04 3.39683e-04 -3.21750e-04 3.05207e-04 -2.91261e-04 2.78001e-04 -2.66986e-04
-8.74621e-04 1.09027e-03 -2.76732e-03 -1.67857e-02 -3.39344e-03 1.56099e-03 -1.04910e-03 8.27214e-04 -6.98447e-04 6.11085e-04 -5.46494e-04 4.96937e-04 -4.56769e-04 4.23924e-04 -3.96733e-04 3.72380e-04 -3.52849e-04 3.33797e-04 -3.19241e-04 3.03485e-04
7.38028e-04 -7.80517e-04 1.31885e-03 -3.39344e-03 -2.04829e-02 -4.02060e-03 1.80616e-03 -1.19187e-03 9.28547e-04 -7.77113e-04 6.75798e-04 -6.01225e-04 5.44524e-04 -4.99461e-04 4.61648e-04 -4.32017e-04 4.03793e-04 -3.83563e-04 3.60754e-04 -3.47242e-04
-6.47375e-04 6.37854e-04 -9.08992e-04 1.56099e-03 -4.02060e-03 -2.41613e-02 -4.64752e-03 2.05247e-03 -1.33548e-03 1.03054e-03 -8.56025e-04 7.40234e-04 -6.56048e-04 5.91173e-04 -5.41685e-04 4.98016e-04 -4.67120e-04 4.33414e-04 -4.14626e-04 3.84465e-04
5.80338e-04 -5.50655e-04 7.27897e-04 -1.04910e-03 1.80616e-03 -4.64752e-03 -2.78282e-02 -5.27399e-03 2.29934e-03 -1.47958e-03 1.13260e-03 -9.35428e-04 8.04022e-04 -7.10846e-04 6.36692e-04 -5.84217e-04 5.32714e-04 -5.03157e-04 4.59658e-04 -4.48656e-04
-5.27880e-04 4.89085e-04 -6.20872e-04 8.27214e-04 -1.19187e-03 2.05247e-03 -5.27399e-03 -3.14877e-02 -5.90021e-03 2.54629e-03 -1.62446e-03 1.23430e-03 -1.01521e-03 8.66918e-04 -7.66413e-04 6.80677e-04 -6.28245e-04 5.63941e-04 -5.43029e-04 4.78297e-04
4.85353e-04 -4.42333e-04 5.47058e-04 -6.98447e-04 9.28547e-04 -1.33548e-03 2.29934e-03 -5.90021e-03 -3.51422e-02 -6.52676e-03 2.79289e-03 -1.76998e-03 1.33529e-03 -1.09612e-03 9.28390e-04 -8.23954e-04 7.21103e-04 -6.76864e-04 5.86991e-04 -5.94412e-04
-4.50014e-04 4.05198e-04 -4.92017e-04 6.11085e-04 -7.77113e-04 1.03054e-03 -1.47958e-03 2.54629e-03 -6.52676e-03 -3.87935e-02 -7.15363e-03 3.03878e-03 -1.91687e-03 1.43494e-03 -1.17939e-03 9.86230e-04 -8.86706e-04 7.52862e-04 -7.38264e-04 5.90000e-04
4.20080e-04 -3.74782e-04 4.49049e-04 -5.46494e-04 6.75798e-04 -8.56025e-04 1.13260e-03 -1.62446e-03 2.79289e-03 -7.15363e-03 -4.24429e-02 -7.78168e-03 3.28329e-03 -2.06634e-03 1.53091e-03 -1.26834e-03 1.03501e-03 -9.63274e-04 7.63304e-04 -8.32910e-04
-3.94326e-04 3.49385e-04 -4.14067e-04 4.96937e-04 -6.01225e-04 7.40234e-04 -9.35428e-04 1.23430e-03 -1.76998e-03 3.03878e-03 -7.78168e-03 -4.60918e-02 -8.41220e-03 3.52402e-03 -2.22183e-03 1.61754e-03 -1.37191e-03 1.06148e-03 -1.07507e-03 7.13728e-04
3.71917e-04 -3.27632e-04 3.85310e-04 -4.56769e-04 5.44524e-04 -6.56048e-04 8.04022e-04 -1.01521e-03 1.33529e-03 -1.91687e-03 3.28329e-03 -8.41220e-03 -4.97429e-02 -9.04869e-03 3.75518e-03 -2.39245e-03 1.68114e-03 -1.51219e-03 1.02551e-03 -1.30161e-03
-3.52196e-04 3.08867e-04 -3.60831e-04 4.23924e-04 -4.99461e-04 5.91173e-04 -7.10846e-04 8.66918e-04 -1.09612e-03 1.43494e-03 -2.06634e-03 3.52402e-03 -9.04869e-03 -5.34023e-02 -9.70043e-03 3.96284e-03 -2.60080e-03 1.68059e-03 -1.77078e-03 7.58505e-04
3.34688e-04 -2.92468e-04 3.39683e-04 -3.96733e-04 4.61648e-04 -5.41685e-04 6.36692e-04 -7.66413e-04 9.28390e-04 -1.17939e-03 1.53091e-03 -2.22183e-03 3.75518e-03 -9.70043e-03 -5.70845e-02 -1.03903e-02 4.10528e-03 -2.92982e-03 1.44401e-03 -2.49517e-03
-3.19043e-04 2.77855e-04 -3.21750e-04 3.72380e-04 -4.32017e-04 4.98016e-04 -5.84217e-04 6.80677e-04 -8.23954e-04 9.86230e-04 -1.26834e-03 1.61754e-03 -2.39245e-03 3.96284e-03 -1.03903e-02 -6.08314e-02 -1.12019e-02 4.00867e-03 -3.73190e-03 3.69932e-04
3.04938e-04 -2.65068e-04 3.05207e-04 -3.52849e-04 4.03793e-04 -4.67120e-04 5.32714e-04 -6.28245e-04 7.21103e-04 -8.86706e-04 1.03501e-03 -1.37191e-03 1.68114e-03 -2.60080e-03 4.10528e-03 -1.12019e-02 -6.48176e-02 -1.24901e-02 3.06533e-03 -5.57464e-03
-2.92220e-04 2.53316e-04 -2.91261e-04 3.33797e-04 -3.83563e-04 4.33414e-04 -5.03157e-04 5.63941e-04 -6.76864e-04 7.52862e-04 -9.63274e-04 1.06148e-03 -1.51219e-03 1.68059e-03 -2.92982e-03 4.00867e-03 -1.24901e-02 -6.96531e-02 -1.48274e-02 2.25448e-03
2.80642e-04 -2.42826e-04 2.78001e-04 -3.19241e-04 3.60754e-04 -4.14626e-04 4.59658e-04 -5.43029e-04 5.86991e-04 -7.38264e-04 7.63304e-04 -1.07507e-03 1.02551e-03 -1.77078e-03 1.44401e-03 -3.73190e-03 3.06533e-03 -1.48274e-02 -7.43583e-02 -1.22286e-02
-2.70050e-04 2.33125e-04 -2.66986e-04 3.03485e-04 -3.47242e-04 3.84465e-04 -4.48656e-04 4.78297e-04 -5.94412e-04 5.90000e-04 -8.32910e-04 7.13728e-04 -1.30161e-03 7.58505e-04 -2.49517e-03 3.69932e-04 -5.57464e-03 2.25448e-03 -1.22286e-02 -6.48551e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_37-38.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.95940e-03 -1.84350e-03 1.10699e-03 -8.56008e-04 7.22436e-04 -6.33475e-04 5.67632e-04 -5.16126e-04 4.74401e-04 -4.39752e-04 4.10424e-04 -3.85206e-04 3.63275e-04 -3.43987e-04 3.26869e-04 -3.11582e-04 2.97792e-04 -2.85365e-04 2.74067e-04 -2.63747e-04
-1.84350e-03 -8.95432e-03 -2.10902e-03 1.06432e-03 -7.63329e-04 6.24274e-04 -5.38831e-04 4.78382e-04 -4.32484e-04 3.96055e-04 -3.66228e-04 3.41354e-04 -3.20057e-04 3.01689e-04 -2.85658e-04 2.71345e-04 -2.58871e-04 2.47408e-04 -2.37172e-04 2.27655e-04
1.10699e-03 -2.10902e-03 -1.26580e-02 -2.71347e-03 1.28690e-03 -8.88746e-04 7.12381e-04 -6.07566e-04 5.35112e-04 -4.81066e-04 4.38935e-04 -4.04625e-04 3.76453e-04 -3.52507e-04 3.31757e-04 -3.14283e-04 2.98083e-04 -2.84492e-04 2.71486e-04 -2.60808e-04
-8.56008e-04 1.06432e-03 -2.71347e-03 -1.62819e-02 -3.32835e-03 1.52289e-03 -1.02562e-03 8.09606e-04 -6.83508e-04 5.97792e-04 -5.34350e-04 4.85760e-04 -4.46384e-04 4.14138e-04 -3.87635e-04 3.63703e-04 -3.44718e-04 3.25957e-04 -3.11890e-04 2.96242e-04
7.22436e-04 -7.63329e-04 1.28690e-03 -3.32835e-03 -1.98708e-02 -3.94416e-03 1.76191e-03 -1.16512e-03 9.08839e-04 -7.60531e-04 6.61142e-04 -5.87910e-04 5.32237e-04 -4.88189e-04 4.50984e-04 -4.22199e-04 3.94306e-04 -3.74832e-04 3.52097e-04 -3.39571e-04
-6.33475e-04 6.24274e-04 -8.88746e-04 1.52289e-03 -3.94416e-03 -2.34410e-02 -4.55965e-03 2.00210e-03 -1.30547e-03 1.00872e-03 -8.37821e-04 7.24157e-04 -6.41630e-04 5.77818e-04 -5.29586e-04 4.86401e-04 -4.56661e-04 4.22986e-04 -4.05610e-04 3.74609e-04
5.67632e-04 -5.38831e-04 7.12381e-04 -1.02562e-03 1.76191e-03 -4.55965e-03 -2.69998e-02 -5.17467e-03 2.24284e-03 -1.44633e-03 1.10860e-03 -9.15673e-04 7.86551e-04 -6.95384e-04 6.22174e-04 -5.71378e-04 5.19982e-04 -4.92413e-04 4.47822e-04 -4.40246e-04
-5.16126e-04 4.78382e-04 -6.07566e-04 8.09606e-04 -1.16512e-03 2.00210e-03 -5.17467e-03 -3.05512e-02 -5.78943e-03 2.48360e-03 -1.58804e-03 1.20813e-03 -9.93958e-04 8.47936e-04 -7.50002e-04 6.64797e-04 -6.15057e-04 5.49550e-04 -5.33004e-04 4.63491e-04
4.74401e-04 -4.32484e-04 5.35112e-04 -6.83508e-04 9.08839e-04 -1.30547e-03 2.24284e-03 -5.78943e-03 -3.40978e-02 -6.40459e-03 2.72403e-03 -1.73045e-03 1.30682e-03 -1.07348e-03 9.07673e-04 -8.07013e-04 7.03256e-04 -6.64424e-04 5.69204e-04 -5.87748e-04
-4.39752e-04 3.96055e-04 -4.81066e-04 5.97792e-04 -7.60531e-04 1.00872e-03 -1.44633e-03 2.48360e-03 -6.40459e-03 -3.76413e-02 -7.02012e-03 2.96360e-03 -1.87434e-03 1.40394e-03 -1.15580e-03 9.63121e-04 -8.70410e-04 7.31164e-04 -7.29444e-04 5.64071e-04
4.10424e-04 -3.66228e-04 4.38935e-04 -5.34350e-04 6.61142e-04 -8.37821e-04 1.10860e-03 -1.58804e-03 2.72403e-03 -7.02012e-03 -4.11831e-02 -7.63693e-03 3.20155e-03 -2.02128e-03 1.49667e-03 -1.24504e-03 1.00751e-03 -9.50680e-04 7.32685e-04 -8.37426e-04
-3.85206e-04 3.41354e-04 -4.04625e-04 4.85760e-04 -5.87910e-04 7.24157e-04 -9.15673e-04 1.20813e-03 -1.73045e-03 2.96360e-03 -7.63693e-03 -4.47246e-02 -8.25666e-03 3.43501e-03 -2.17550e-03 1.57799e-03 -1.35208e-03 1.02426e-03 -1.07636e-03 6.52904e-04
3.63275e-04 -3.20057e-04 3.76453e-04 -4.46384e-04 5.32237e-04 -6.41630e-04 7.86551e-04 -9.93958e-04 1.30682e-03 -1.87434e-03 3.20155e-03 -8.25666e-03 -4.82690e-02 -8.88367e-03 3.65677e-03 -2.34815e-03 1.63076e-03 -1.50639e-03 9.56534e-04 -1.36414e-03
-3.43987e-04 3.01689e-04 -3.52507e-04 4.14138e-04 -4.88189e-04 5.77818e-04 -6.95384e-04 8.47936e-04 -1.07348e-03 1.40394e-03 -2.02128e-03 3.43501e-03 -8.88367e-03 -5.18240e-02 -9.52925e-03 3.84941e-03 -2.56930e-03 1.59679e-03 -1.82760e-03 5.57768e-04
3.26869e-04 -2.85658e-04 3.31757e-04 -3.87635e-04 4.50984e-04 -5.29586e-04 6.22174e-04 -7.50002e-04 9.07673e-04 -1.15580e-03 1.49667e-03 -2.17550e-03 3.65677e-03 -9.52925e-03 -5.54073e-02 -1.02238e-02 3.95391e-03 -2.96057e-03 1.22480e-03 -2.78336e-03
-3.11582e-04 2.71345e-04 -3.14283e-04 3.63703e-04 -4.22199e-04 4.86401e-04 -5.71378e-04 6.64797e-04 -8.07013e-04 9.63121e-04 -1.24504e-03 1.57799e-03 -2.34815e-03 3.84941e-03 -1.02238e-02 -5.90784e-02 -1.10900e-02 3.71617e-03 -3.99634e-03 -1.02241e-04
2.97792e-04 -2.58871e-04 2.98083e-04 -3.44718e-04 3.94306e-04 -4.56661e-04 5.19982e-04 -6.15057e-04 7.03256e-04 -8.70410e-04 1.00751e-03 -1.35208e-03 1.63076e-03 -2.56930e-03 3.95391e-03 -1.10900e-02 -6.30925e-02 -1.26056e-02 2.51199e-03 -5.59320e-03
-2.85365e-04 2.47408e-04 -2.84492e-04 3.25957e-04 -3.74832e-04 4.22986e-04 -4.92413e-04 5.49550e-04 -6.64424e-04 7.31164e-04 -9.50680e-04 1.02426e-03 -1.50639e-03 1.59679e-03 -2.96057e-03 3.71617e-03 -1.26056e-02 -6.80763e-02 -1.46899e-02 3.65909e-03
2.74067e-04 -2.37172e-04 2.71486e-04 -3.11890e-04 3.52097e-04 -4.05610e-04 4.47822e-04 -5.33004e-04 5.69204e-04 -7.29444e-04 7.32685e-04 -1.07636e-03 9.56534e-04 -1.82760e-03 1.22480e-03 -3.99634e-03 2.51199e-03 -1.46899e-02 -7.07067e-02 -7.16395e-03
-2.63747e-04 2.27655e-04 -2.60808e-04 2.96242e-04 -3.39571e-04 3.74609e-04 -4.40246e-04 4.63491e-04 -5.87748e-04 5.64071e-04 -8.37426e-04 6.52904e-04 -1.36414e-03 5.57768e-04 -2.78336e-03 -1.02241e-04 -5.59320e-03 3.65909e-03 -7.16395e-03 -5.48564e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_38-39.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.77362e-03 -1.80055e-03 1.08043e-03 -8.36382e-04 7.05907e-04 -6.18729e-04 5.54168e-04 -5.03692e-04 4.62832e-04 -4.28928e-04 4.00253e-04 -3.75609e-04 3.54191e-04 -3.35364e-04 3.18664e-04 -3.03759e-04 2.90309e-04 -2.78187e-04 2.67179e-04 -2.57146e-04
-1.80055e-03 -8.65784e-03 -2.06287e-03 1.03724e-03 -7.45321e-04 6.09923e-04 -5.26300e-04 4.67045e-04 -4.22069e-04 3.86403e-04 -3.57209e-04 3.32895e-04 -3.12091e-04 2.94147e-04 -2.78513e-04 2.64518e-04 -2.52367e-04 2.41212e-04 -2.31255e-04 2.21936e-04
1.08043e-03 -2.06287e-03 -1.22476e-02 -2.65550e-03 1.25360e-03 -8.67588e-04 6.96007e-04 -5.93471e-04 5.22464e-04 -4.69486e-04 4.28256e-04 -3.94674e-04 3.67128e-04 -3.43759e-04 3.23431e-04 -3.06439e-04 2.90608e-04 -2.77396e-04 2.64660e-04 -2.54355e-04
-8.36382e-04 1.03724e-03 -2.65550e-03 -1.57582e-02 -3.25815e-03 1.48319e-03 -1.00112e-03 7.91038e-04 -6.67684e-04 5.83714e-04 -5.21511e-04 4.73959e-04 -4.35447e-04 4.03833e-04 -3.78061e-04 3.54584e-04 -3.36184e-04 3.17736e-04 -3.04200e-04 2.88634e-04
7.05907e-04 -7.45321e-04 1.25360e-03 -3.25815e-03 -1.92342e-02 -3.86162e-03 1.71581e-03 -1.13723e-03 8.88063e-04 -7.42968e-04 6.45618e-04 -5.73841e-04 5.19260e-04 -4.76305e-04 4.39752e-04 -4.11876e-04 3.84342e-04 -3.65684e-04 3.42992e-04 -3.31586e-04
-6.18729e-04 6.09923e-04 -8.67588e-04 1.48319e-03 -3.86162e-03 -2.26917e-02 -4.46472e-03 1.94962e-03 -1.27419e-03 9.85724e-04 -8.18550e-04 7.07122e-04 -6.26381e-04 5.63708e-04 -5.16838e-04 4.74171e-04 -4.45682e-04 4.12003e-04 -3.96212e-04 3.64134e-04
5.54168e-04 -5.26300e-04 6.96007e-04 -1.00112e-03 1.71581e-03 -4.46472e-03 -2.61380e-02 -5.06730e-03 2.18399e-03 -1.41169e-03 1.08330e-03 -8.94746e-04 7.68030e-04 -6.79038e-04 6.06836e-04 -5.57869e-04 5.06541e-04 -4.81190e-04 4.35228e-04 -4.31696e-04
-5.03692e-04 4.67045e-04 -5.93471e-04 7.91038e-04 -1.13723e-03 1.94962e-03 -5.06730e-03 -2.95770e-02 -5.66966e-03 2.41831e-03 -1.55010e-03 1.18054e-03 -9.71458e-04 8.27813e-04 -7.32672e-04 6.47982e-04 -6.01241e-04 5.34216e-04 -5.22774e-04 4.47419e-04
4.62832e-04 -4.22069e-04 5.22464e-04 -6.67684e-04 8.88063e-04 -1.27419e-03 2.18399e-03 -5.66966e-03 -3.30113e-02 -6.27244e-03 2.65230e-03 -1.68929e-03 1.27682e-03 -1.04953e-03 8.85669e-04 -7.89186e-04 6.84206e-04 -6.51655e-04 5.49895e-04 -5.81765e-04
-4.28928e-04 3.86403e-04 -4.69486e-04 5.83714e-04 -7.42968e-04 9.85724e-04 -1.41169e-03 2.41831e-03 -6.27244e-03 -3.64426e-02 -6.87568e-03 2.88530e-03 -1.83010e-03 1.37120e-03 -1.13090e-03 9.38416e-04 -8.53537e-04 7.07620e-04 -7.21255e-04 5.34453e-04
4.00253e-04 -3.57209e-04 4.28256e-04 -5.21511e-04 6.45618e-04 -8.18550e-04 1.08330e-03 -1.55010e-03 2.65230e-03 -6.87568e-03 -3.98723e-02 -7.48032e-03 3.11637e-03 -1.97448e-03 1.46035e-03 -1.22072e-03 9.77708e-04 -9.38519e-04 6.97898e-04 -8.47631e-04
-3.75609e-04 3.32895e-04 -3.94674e-04 4.73959e-04 -5.73841e-04 7.07122e-04 -8.94746e-04 1.18054e-03 -1.68929e-03 2.88530e-03 -7.48032e-03 -4.33021e-02 -8.08843e-03 3.34205e-03 -2.12773e-03 1.53558e-03 -1.33228e-03 9.82284e-04 -1.08337e-03 5.75791e-04
3.54191e-04 -3.12091e-04 3.67128e-04 -4.35447e-04 5.19260e-04 -6.26381e-04 7.68030e-04 -9.71458e-04 1.27682e-03 -1.83010e-03 3.11637e-03 -8.08843e-03 -4.67357e-02 -8.70540e-03 3.55349e-03 -2.30344e-03 1.57497e-03 -1.50604e-03 8.70227e-04 -1.45842e-03
-3.35364e-04 2.94147e-04 -3.43759e-04 4.03833e-04 -4.76305e-04 5.63708e-04 -6.79038e-04 8.27813e-04 -1.04953e-03 1.37120e-03 -1.97448e-03 3.34205e-03 -8.70540e-03 -5.01825e-02 -9.34504e-03 3.72836e-03 -2.54292e-03 1.49469e-03 -1.91660e-03 2.98034e-04
3.18664e-04 -2.78513e-04 3.23431e-04 -3.78061e-04 4.39752e-04 -5.16838e-04 6.06836e-04 -7.32672e-04 8.85669e-04 -1.13090e-03 1.46035e-03 -2.12773e-03 3.55349e-03 -9.34504e-03 -5.36652e-02 -1.00491e-02 3.78172e-03 -3.02360e-03 9.44596e-04 -3.11319e-03
-3.03759e-04 2.64518e-04 -3.06439e-04 3.54584e-04 -4.11876e-04 4.74171e-04 -5.57869e-04 6.47982e-04 -7.89186e-04 9.38416e-04 -1.22072e-03 1.53558e-03 -2.30344e-03 3.72836e-03 -1.00491e-02 -5.72692e-02 -1.09965e-02 3.35945e-03 -4.30318e-03 -4.25862e-04
2.90309e-04 -2.52367e-04 2.90608e-04 -3.36184e-04 3.84342e-04 -4.45682e-04 5.06541e-04 -6.01241e-04 6.84206e-04 -8.53537e-04 9.77708e-04 -1.33228e-03 1.57497e-03 -2.54292e-03 3.78172e-03 -1.09965e-02 -6.13500e-02 -1.27491e-02 2.10471e-03 -4.87745e-03
-2.78187e-04 2.41212e-04 -2.77396e-04 3.17736e-04 -3.65684e-04 4.12003e-04 -4.81190e-04 5.34216e-04 -6.51655e-04 7.07620e-04 -9.38519e-04 9.82284e-04 -1.50604e-03 1.49469e-03 -3.02360e-03 3.35945e-03 -1.27491e-02 -6.62668e-02 -1.37993e-02 6.63557e-03
2.67179e-04 -2.31255e-04 2.64660e-04 -3.04200e-04 3.42992e-04 -3.96212e-04 4.35228e-04 -5.22774e-04 5.49895e-04 -7.21255e-04 6.97898e-04 -1.08337e-03 8.70227e-04 -1.91660e-03 9.44596e-04 -4.30318e-03 2.10471e-03 -1.37993e-02 -6.53882e-02 -5.30875e-04
-2.57146e-04 2.21936e-04 -2.54355e-04 2.88634e-04 -3.31586e-04 3.64134e-04 -4.31696e-04 4.47419e-04 -5.81765e-04 5.34453e-04 -8.47631e-04 5.75791e-04 -1.45842e-03 2.98034e-04 -3.11319e-03 -4.25862e-04 -4.87745e-03 6.63557e-03 -5.30875e-04 -4.59574e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_39-40.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.58120e-03 -1.75484e-03 1.05240e-03 -8.15519e-04 6.88261e-04 -6.02986e-04 5.39817e-04 -4.90463e-04 4.50545e-04 -4.17449e-04 3.89479e-04 -3.65456e-04 3.44588e-04 -3.26258e-04 3.10004e-04 -2.95510e-04 2.82426e-04 -2.70631e-04 2.59926e-04 -2.50193e-04
-1.75484e-03 -8.34865e-03 -2.01304e-03 1.00878e-03 -7.26295e-04 5.94643e-04 -5.12934e-04 4.54965e-04 -4.10990e-04 3.76154e-04 -3.47648e-04 3.23938e-04 -3.03664e-04 2.86177e-04 -2.70973e-04 2.57320e-04 -2.45506e-04 2.34676e-04 -2.25027e-04 2.15922e-04
1.05240e-03 -2.01304e-03 -1.18189e-02 -2.59270e-03 1.21865e-03 -8.45285e-04 6.78590e-04 -5.78438e-04 5.08988e-04 -4.57171e-04 4.16918e-04 -3.84126e-04 3.57255e-04 -3.34513e-04 3.14638e-04 -2.98153e-04 2.82720e-04 -2.69914e-04 2.57464e-04 -2.47575e-04
-8.15519e-04 1.00878e-03 -2.59270e-03 -1.52108e-02 -3.18198e-03 1.44155e-03 -9.75319e-04 7.71299e-04 -6.50808e-04 5.68712e-04 -5.07857e-04 4.61429e-04 -4.23863e-04 3.92925e-04 -3.67933e-04 3.44948e-04 -3.27174e-04 3.09064e-04 -2.96109e-04 2.80593e-04
6.88261e-04 -7.26295e-04 1.21865e-03 -3.18198e-03 -1.85685e-02 -3.77197e-03 1.66747e-03 -1.10788e-03 8.65980e-04 -7.24237e-04 6.29073e-04 -5.58887e-04 5.05480e-04 -4.63706e-04 4.27855e-04 -4.00957e-04 3.73816e-04 -3.56047e-04 3.33361e-04 -3.23237e-04
-6.02986e-04 5.94643e-04 -8.45285e-04 1.44155e-03 -3.77197e-03 -2.19081e-02 -4.36153e-03 1.89461e-03 -1.24129e-03 9.61280e-04 -7.98007e-04 6.88961e-04 -6.10160e-04 5.48715e-04 -5.03325e-04 4.61221e-04 -4.34091e-04 4.00367e-04 -3.86374e-04 3.52923e-04
5.39817e-04 -5.12934e-04 6.78590e-04 -9.75319e-04 1.66747e-03 -4.36153e-03 -2.52365e-02 -4.95056e-03 2.12230e-03 -1.37529e-03 1.05641e-03 -8.72423e-04 7.48273e-04 -6.61651e-04 5.90540e-04 -5.43572e-04 4.92270e-04 -4.69415e-04 4.21735e-04 -4.22984e-04
-4.90463e-04 4.54965e-04 -5.78438e-04 7.71299e-04 -1.10788e-03 1.89461e-03 -4.95056e-03 -2.85578e-02 -5.53938e-03 2.34986e-03 -1.51023e-03 1.15121e-03 -9.47457e-04 8.06347e-04 -7.14259e-04 6.30074e-04 -5.86698e-04 5.17768e-04 -5.12310e-04 4.29832e-04
4.50545e-04 -4.10990e-04 5.08988e-04 -6.50808e-04 8.65980e-04 -1.24129e-03 2.12230e-03 -5.53938e-03 -3.18747e-02 -6.12866e-03 2.57709e-03 -1.64606e-03 1.24491e-03 -1.02400e-03 8.62149e-04 -7.70328e-04 6.63737e-04 -6.38507e-04 5.28776e-04 -5.76758e-04
-4.17449e-04 3.76154e-04 -4.57171e-04 5.68712e-04 -7.24237e-04 9.61280e-04 -1.37529e-03 2.34986e-03 -6.12866e-03 -3.51885e-02 -6.71849e-03 2.80320e-03 -1.78365e-03 1.33636e-03 -1.10446e-03 9.11821e-04 -8.35992e-04 6.81883e-04 -7.13995e-04 4.99898e-04
3.89479e-04 -3.47648e-04 4.16918e-04 -5.07857e-04 6.29073e-04 -7.98007e-04 1.05641e-03 -1.51023e-03 2.57709e-03 -6.71849e-03 -3.85010e-02 -7.30988e-03 3.02700e-03 -1.92547e-03 1.42149e-03 -1.19521e-03 9.45164e-04 -9.27059e-04 6.57586e-04 -8.66186e-04
-3.65456e-04 3.23938e-04 -3.84126e-04 4.61429e-04 -5.58887e-04 6.88961e-04 -8.72423e-04 1.15121e-03 -1.64606e-03 2.80320e-03 -7.30988e-03 -4.18139e-02 -7.90538e-03 3.24431e-03 -2.07805e-03 1.48971e-03 -1.31267e-03 9.34059e-04 -1.09882e-03 4.75997e-04
3.44588e-04 -3.03664e-04 3.57255e-04 -4.23863e-04 5.05480e-04 -6.10160e-04 7.48273e-04 -9.47457e-04 1.24491e-03 -1.78365e-03 3.02700e-03 -7.90538e-03 -4.51318e-02 -8.51168e-03 3.44431e-03 -2.25822e-03 1.51204e-03 -1.51383e-03 7.59887e-04 -1.59292e-03
-3.26258e-04 2.86177e-04 -3.34513e-04 3.92925e-04 -4.63706e-04 5.48715e-04 -6.61651e-04 8.06347e-04 -1.02400e-03 1.33636e-03 -1.92547e-03 3.24431e-03 -8.51168e-03 -4.84660e-02 -9.14584e-03 3.59754e-03 -2.52409e-03 1.36720e-03 -2.04640e-03 -1.44700e-05
3.10004e-04 -2.70973e-04 3.14638e-04 -3.67933e-04 4.27855e-04 -5.03325e-04 5.90540e-04 -7.14259e-04 8.62149e-04 -1.10446e-03 1.42149e-03 -2.07805e-03 3.44431e-03 -9.14584e-03 -5.18464e-02 -9.86658e-03 3.58108e-03 -3.12740e-03 6.09275e-04 -3.40182e-03
-2.95510e-04 2.57320e-04 -2.98153e-04 3.44948e-04 -4.00957e-04 4.61221e-04 -5.43572e-04 6.30074e-04 -7.70328e-04 9.11821e-04 -1.19521e-03 1.48971e-03 -2.25822e-03 3.59754e-03 -9.86658e-03 -5.53964e-02 -1.09277e-02 2.94380e-03 -4.56860e-03 -3.47176e-04
2.82426e-04 -2.45506e-04 2.82720e-04 -3.27174e-04 3.73816e-04 -4.34091e-04 4.92270e-04 -5.86698e-04 6.63737e-04 -8.35992e-04 9.45164e-04 -1.31267e-03 1.51204e-03 -2.52409e-03 3.58108e-03 -1.09277e-02 -5.95692e-02 -1.28340e-02 2.09867e-03 -3.03590e-03
-2.70631e-04 2.34676e-04 -2.69914e-04 3.09064e-04 -3.56047e-04 4.00367e-04 -4.69415e-04 5.17768e-04 -6.38507e-04 6.81883e-04 -9.27059e-04 9.34059e-04 -1.51383e-03 1.36720e-03 -3.12740e-03 2.94380e-03 -1.28340e-02 -6.39525e-02 -1.17594e-02 1.12004e-02
2.59926e-04 -2.25027e-04 2.57464e-04 -2.96109e-04 3.33361e-04 -3.86374e-04 4.21735e-04 -5.12310e-04 5.28776e-04 -7.13995e-04 6.57586e-04 -1.09882e-03 7.59887e-04 -2.04640e-03 6.09275e-04 -4.56860e-03 2.09867e-03 -1.17594e-02 -5.83681e-02 6.38215e-03
-2.50193e-04 2.15922e-04 -2.47575e-04 2.80593e-04 -3.23237e-04 3.52923e-04 -4.22984e-04 4.29832e-04 -5.76758e-04 4.99898e-04 -8.66186e-04 4.75997e-04 -1.59292e-03 -1.44700e-05 -3.40182e-03 -3.47176e-04 -3.03590e-03 1.12004e-02 6.38215e-03 -4.07113e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_4-5.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.20577e-03 -2.05970e-03 1.34328e-03 -1.04351e-03 8.66679e-04 -7.46856e-04 6.59264e-04 -5.92000e-04 5.38489e-04 -4.94757e-04 4.58243e-04 -4.27221e-04 4.00485e-04 -3.77160e-04 3.56599e-04 -3.38316e-04 3.21932e-04 -3.07151e-04 2.93737e-04 -2.81500e-04
-2.05970e-03 -1.19492e-02 -2.18747e-03 1.26275e-03 -9.29697e-04 7.50288e-04 -6.35759e-04 5.55412e-04 -4.95492e-04 4.48820e-04 -4.11268e-04 3.80277e-04 -3.54171e-04 3.31815e-04 -3.12413e-04 2.95369e-04 -2.80255e-04 2.66742e-04 -2.54569e-04 2.43535e-04
1.34328e-03 -2.18747e-03 -1.67016e-02 -2.76257e-03 1.51631e-03 -1.08358e-03 8.57875e-04 -7.17645e-04 6.21430e-04 -5.50972e-04 4.96893e-04 -4.53893e-04 4.18748e-04 -3.89380e-04 3.64378e-04 -3.42797e-04 3.23920e-04 -3.07234e-04 2.92359e-04 -2.78986e-04
-1.04351e-03 1.26275e-03 -2.76257e-03 -2.13895e-02 -3.36126e-03 1.78923e-03 -1.25233e-03 9.76935e-04 -8.08510e-04 6.94576e-04 -6.12181e-04 5.49629e-04 -5.00366e-04 4.60412e-04 -4.27270e-04 3.99215e-04 -3.75121e-04 3.54138e-04 -3.35653e-04 3.19239e-04
8.66679e-04 -9.29697e-04 1.51631e-03 -3.36126e-03 -2.60464e-02 -3.96591e-03 2.06730e-03 -1.42482e-03 1.09856e-03 -9.01020e-04 7.68663e-04 -6.73802e-04 6.02356e-04 -5.46518e-04 5.01516e-04 -4.64413e-04 4.33165e-04 -4.06444e-04 3.83287e-04 -3.62926e-04
-7.46856e-04 7.50288e-04 -1.08358e-03 1.78923e-03 -3.96591e-03 -3.06861e-02 -4.57285e-03 2.34745e-03 -1.59875e-03 1.22105e-03 -9.93928e-04 8.42762e-04 -7.35148e-04 6.54575e-04 -5.91981e-04 5.41790e-04 -5.00609e-04 4.66096e-04 -4.36665e-04 4.11281e-04
6.59264e-04 -6.35759e-04 8.57875e-04 -1.25233e-03 2.06730e-03 -4.57285e-03 -3.53154e-02 -5.18090e-03 2.62864e-03 -1.77339e-03 1.34391e-03 -1.08694e-03 9.16735e-04 -7.96179e-04 7.06330e-04 -6.36848e-04 5.81387e-04 -5.36026e-04 4.98186e-04 -4.66052e-04
-5.92000e-04 5.55412e-04 -7.17645e-04 9.76935e-04 -1.42482e-03 2.34745e-03 -5.18090e-03 -3.99379e-02 -5.78960e-03 2.91044e-03 -1.94845e-03 1.46698e-03 -1.17999e-03 9.90591e-04 -8.56959e-04 7.57741e-04 -6.81258e-04 6.20455e-04 -5.70912e-04 5.29625e-04
5.38489e-04 -4.95492e-04 6.21430e-04 -8.08510e-04 1.09856e-03 -1.59875e-03 2.62864e-03 -5.78960e-03 -4.45557e-02 -6.39872e-03 3.19266e-03 -2.12380e-03 1.59021e-03 -1.27306e-03 1.06438e-03 -9.17548e-04 8.08887e-04 -7.25394e-04 6.59116e-04 -6.05394e-04
-4.94757e-04 4.48820e-04 -5.50972e-04 6.94576e-04 -9.01020e-04 1.22105e-03 -1.77339e-03 2.91044e-03 -6.39872e-03 -4.91701e-02 -7.00813e-03 3.47519e-03 -2.29936e-03 1.71356e-03 -1.36614e-03 1.13810e-03 -9.78067e-04 8.59824e-04 -7.69324e-04 6.97412e-04
4.58243e-04 -4.11268e-04 4.96893e-04 -6.12181e-04 7.68663e-04 -9.93928e-04 1.34391e-03 -1.94845e-03 3.19266e-03 -7.00813e-03 -5.37820e-02 -7.61777e-03 3.75796e-03 -2.47507e-03 1.83701e-03 -1.45932e-03 1.21178e-03 -1.03854e-03 9.10544e-04 -8.13182e-04
-4.27221e-04 3.80277e-04 -4.53893e-04 5.49629e-04 -6.73802e-04 8.42762e-04 -1.08694e-03 1.46698e-03 -2.12380e-03 3.47519e-03 -7.61777e-03 -5.83919e-02 -8.22758e-03 4.04093e-03 -2.65098e-03 1.96052e-03 -1.55256e-03 1.28535e-03 -1.09907e-03 9.61085e-04
4.00485e-04 -3.54171e-04 4.18748e-04 -5.00366e-04 6.02356e-04 -7.35148e-04 9.16735e-04 -1.17999e-03 1.59021e-03 -2.29936e-03 3.75796e-03 -8.22758e-03 -6.30002e-02 -8.83760e-03 4.32402e-03 -2.82706e-03 2.08402e-03 -1.64596e-03 1.35883e-03 -1.15973e-03
-3.77160e-04 3.31815e-04 -3.89380e-04 4.60412e-04 -5.46518e-04 6.54575e-04 -7.96179e-04 9.90591e-04 -1.27306e-03 1.71356e-03 -2.47507e-03 4.04093e-03 -8.83760e-03 -6.76073e-02 -9.44778e-03 4.60716e-03 -3.00335e-03 2.20749e-03 -1.73957e-03 1.43215e-03
3.56599e-04 -3.12413e-04 3.64378e-04 -4.27270e-04 5.01516e-04 -5.91981e-04 7.06330e-04 -8.56959e-04 1.06438e-03 -1.36614e-03 1.83701e-03 -2.65098e-03 4.32402e-03 -9.44778e-03 -7.22134e-02 -1.00582e-02 4.89032e-03 -3.17992e-03 2.33085e-03 -1.83346e-03
-3.38316e-04 2.95369e-04 -3.42797e-04 3.99215e-04 -4.64413e-04 5.41790e-04 -6.36848e-04 7.57741e-04 -9.17548e-04 1.13810e-03 -1.45932e-03 1.96052e-03 -2.82706e-03 4.60716e-03 -1.00582e-02 -7.68189e-02 -1.06689e-02 5.17339e-03 -3.35681e-03 2.45396e-03
3.21932e-04 -2.80255e-04 3.23920e-04 -3.75121e-04 4.33165e-04 -5.00609e-04 5.81387e-04 -6.81258e-04 8.08887e-04 -9.78067e-04 1.21178e-03 -1.55256e-03 2.08402e-03 -3.00335e-03 4.89032e-03 -1.06689e-02 -8.14238e-02 -1.12799e-02 5.45624e-03 -3.53417e-03
-3.07151e-04 2.66742e-04 -3.07234e-04 3.54138e-04 -4.06444e-04 4.66096e-04 -5.36026e-04 6.20455e-04 -7.25394e-04 8.59824e-04 -1.03854e-03 1.28535e-03 -1.64596e-03 2.20749e-03 -3.17992e-03 5.17339e-03 -1.12799e-02 -8.60284e-02 -1.18914e-02 5.73871e-03
2.93737e-04 -2.54569e-04 2.92359e-04 -3.35653e-04 3.83287e-04 -4.36665e-04 4.98186e-04 -5.70912e-04 6.59116e-04 -7.69324e-04 9.10544e-04 -1.09907e-03 1.35883e-03 -1.73957e-03 2.33085e-03 -3.35681e-03 5.45624e-03 -1.18914e-02 -9.06330e-02 -1.25037e-02
-2.81500e-04 2.43535e-04 -2.78986e-04 3.19239e-04 -3.62926e-04 4.11281e-04 -4.66052e-04 5.29625e-04 -6.05394e-04 6.97412e-04 -8.13182e-04 9.61085e-04 -1.15973e-03 1.43215e-03 -1.83346e-03 2.45396e-03 -3.53417e-03 5.73871e-03 -1.25037e-02 -9.52379e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_40-41.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.38244e-03 -1.70630e-03 1.02284e-03 -7.93377e-04 6.69471e-04 -5.86230e-04 5.24569e-04 -4.76433e-04 4.37535e-04 -4.05309e-04 3.78100e-04 -3.54743e-04 3.34466e-04 -3.16665e-04 3.00888e-04 -2.86833e-04 2.74142e-04 -2.62695e-04 2.52309e-04 -2.42887e-04
-1.70630e-03 -8.02704e-03 -1.95950e-03 9.78926e-04 -7.06216e-04 5.78406e-04 -4.98714e-04 4.42134e-04 -3.99241e-04 3.65305e-04 -3.37542e-04 3.14479e-04 -2.94774e-04 2.77776e-04 -2.63036e-04 2.49752e-04 -2.38287e-04 2.27796e-04 -2.18482e-04 2.09608e-04
1.02284e-03 -1.95950e-03 -1.13721e-02 -2.52500e-03 1.18205e-03 -8.21799e-04 6.60098e-04 -5.62447e-04 4.94674e-04 -4.44114e-04 4.04914e-04 -3.72978e-04 3.46828e-04 -3.24768e-04 3.05378e-04 -2.89425e-04 2.74416e-04 -2.62044e-04 2.49892e-04 -2.40465e-04
-7.93377e-04 9.78926e-04 -2.52500e-03 -1.46400e-02 -3.09973e-03 1.39796e-03 -9.48179e-04 7.50350e-04 -6.32857e-04 5.52775e-04 -4.93381e-04 4.48160e-04 -4.11628e-04 3.81413e-04 -3.57248e-04 3.34793e-04 -3.17684e-04 2.99935e-04 -2.87620e-04 2.72109e-04
6.69471e-04 -7.06216e-04 1.18205e-03 -3.09973e-03 -1.78742e-02 -3.67507e-03 1.61689e-03 -1.07703e-03 8.42544e-04 -7.04313e-04 6.11488e-04 -5.43040e-04 4.90892e-04 -4.50389e-04 4.15291e-04 -3.89438e-04 3.62721e-04 -3.45920e-04 3.23189e-04 -3.14547e-04
-5.86230e-04 5.78406e-04 -8.21799e-04 1.39796e-03 -3.67507e-03 -2.10906e-02 -4.24993e-03 1.83705e-03 -1.20672e-03 9.35336e-04 -7.76162e-04 6.69659e-04 -5.92958e-04 5.32831e-04 -4.89040e-04 4.47541e-04 -4.21888e-04 3.88061e-04 -3.76123e-04 3.40932e-04
5.24569e-04 -4.98714e-04 6.60098e-04 -9.48179e-04 1.61689e-03 -4.24993e-03 -2.42961e-02 -4.82423e-03 2.05776e-03 -1.33706e-03 1.02787e-03 -8.48671e-04 7.27261e-04 -6.43210e-04 5.73272e-04 -5.28484e-04 4.77150e-04 -4.57115e-04 4.07289e-04 -4.14185e-04
-4.76433e-04 4.42134e-04 -5.62447e-04 7.50350e-04 -1.07703e-03 1.83705e-03 -4.82423e-03 -2.74945e-02 -5.39838e-03 2.27825e-03 -1.46835e-03 1.12007e-03 -9.21916e-04 7.83511e-04 -6.94757e-04 6.11048e-04 -5.71457e-04 5.00144e-04 -5.01698e-04 4.10523e-04
4.37535e-04 -3.99241e-04 4.94674e-04 -6.32857e-04 8.42544e-04 -1.20672e-03 2.05776e-03 -5.39838e-03 -3.06887e-02 -5.97299e-03 2.49841e-03 -1.60066e-03 1.21103e-03 -9.96855e-04 8.37074e-04 -7.50466e-04 6.41776e-04 -6.25072e-04 5.05613e-04 -5.73323e-04
-4.05309e-04 3.65305e-04 -4.44114e-04 5.52775e-04 -7.04313e-04 9.35336e-04 -1.33706e-03 2.27825e-03 -5.97299e-03 -3.38799e-02 -6.54827e-03 2.71731e-03 -1.73493e-03 1.29929e-03 -1.07645e-03 8.83243e-04 -8.17870e-04 6.53699e-04 -7.08299e-04 4.58790e-04
3.78100e-04 -3.37542e-04 4.04914e-04 -4.93381e-04 6.11488e-04 -7.76162e-04 1.02787e-03 -1.46835e-03 2.49841e-03 -6.54827e-03 -3.70700e-02 -7.12531e-03 2.93344e-03 -1.87418e-03 1.37991e-03 -1.16855e-03 9.09594e-04 -9.16966e-04 6.10038e-04 -8.96914e-04
-3.54743e-04 3.14479e-04 -3.72978e-04 4.48160e-04 -5.43040e-04 6.69659e-04 -8.48671e-04 1.12007e-03 -1.60066e-03 2.71731e-03 -7.12531e-03 -4.02610e-02 -7.70723e-03 3.14172e-03 -2.02648e-03 1.43999e-03 -1.29392e-03 8.77787e-04 -1.12669e-03 3.46761e-04
3.34466e-04 -2.94774e-04 3.46828e-04 -4.11628e-04 4.90892e-04 -5.92958e-04 7.27261e-04 -9.21916e-04 1.21103e-03 -1.73493e-03 2.93344e-03 -7.70723e-03 -4.34585e-02 -8.30227e-03 3.32898e-03 -2.21312e-03 1.44007e-03 -1.53384e-03 6.18471e-04 -1.76979e-03
-3.16665e-04 2.77776e-04 -3.24768e-04 3.81413e-04 -4.50389e-04 5.32831e-04 -6.43210e-04 7.83511e-04 -9.96855e-04 1.29929e-03 -1.87418e-03 3.14172e-03 -8.30227e-03 -4.66760e-02 -8.93200e-03 3.45509e-03 -2.51693e-03 1.20702e-03 -2.21934e-03 -3.41968e-04
3.00888e-04 -2.63036e-04 3.05378e-04 -3.57248e-04 4.15291e-04 -4.89040e-04 5.73272e-04 -6.94757e-04 8.37074e-04 -1.07645e-03 1.37991e-03 -2.02648e-03 3.32898e-03 -8.93200e-03 -4.99541e-02 -9.68010e-03 3.34468e-03 -3.27442e-03 2.56821e-04 -3.49464e-03
-2.86833e-04 2.49752e-04 -2.89425e-04 3.34793e-04 -3.89438e-04 4.47541e-04 -5.28484e-04 6.11048e-04 -7.50466e-04 8.83243e-04 -1.16855e-03 1.43999e-03 -2.21312e-03 3.45509e-03 -9.68010e-03 -5.34691e-02 -1.08858e-02 2.50752e-03 -4.63642e-03 4.46722e-04
2.74142e-04 -2.38287e-04 2.74416e-04 -3.17684e-04 3.62721e-04 -4.21888e-04 4.77150e-04 -5.71457e-04 6.41776e-04 -8.17870e-04 9.09594e-04 -1.29392e-03 1.44007e-03 -2.51693e-03 3.34468e-03 -1.08858e-02 -5.77134e-02 -1.27033e-02 2.80968e-03 1.53322e-04
-2.62695e-04 2.27796e-04 -2.62044e-04 2.99935e-04 -3.45920e-04 3.88061e-04 -4.57115e-04 5.00144e-04 -6.25072e-04 6.53699e-04 -9.16966e-04 8.77787e-04 -1.53384e-03 1.20702e-03 -3.27442e-03 2.50752e-03 -1.27033e-02 -6.08181e-02 -8.34570e-03 1.67483e-02
2.52309e-04 -2.18482e-04 2.49892e-04 -2.87620e-04 3.23189e-04 -3.76123e-04 4.07289e-04 -5.01698e-04 5.05613e-04 -7.08299e-04 6.10038e-04 -1.12669e-03 6.18471e-04 -2.21934e-03 2.56821e-04 -4.63642e-03 2.80968e-03 -8.34570e-03 -5.02536e-02 1.16055e-02
-2.42887e-04 2.09608e-04 -2.40465e-04 2.72109e-04 -3.14547e-04 3.40932e-04 -4.14185e-04 4.10523e-04 -5.73323e-04 4.58790e-04 -8.96914e-04 3.46761e-04 -1.76979e-03 -3.41968e-04 -3.49464e-03 4.46722e-04 1.53322e-04 1.67483e-02 1.16055e-02 -4.10346e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_41-42.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.17799e-03 -1.65502e-03 9.91822e-04 -7.69986e-04 6.49571e-04 -5.68501e-04 5.08465e-04 -4.61642e-04 4.23841e-04 -3.92551e-04 3.66153e-04 -3.43507e-04 3.23858e-04 -3.06620e-04 2.91346e-04 -2.77755e-04 2.65484e-04 -2.54408e-04 2.44354e-04 -2.35257e-04
-1.65502e-03 -7.69399e-03 -1.90233e-03 9.47756e-04 -6.85111e-04 5.61239e-04 -4.83676e-04 4.28586e-04 -3.86859e-04 3.53889e-04 -3.26923e-04 3.04552e-04 -2.85452e-04 2.68973e-04 -2.54728e-04 2.41841e-04 -2.30739e-04 2.20598e-04 -2.11640e-04 2.03014e-04
9.91822e-04 -1.90233e-03 -1.09088e-02 -2.45249e-03 1.14388e-03 -7.97158e-04 6.40558e-04 -5.45535e-04 4.79562e-04 -4.30354e-04 3.92284e-04 -3.61266e-04 3.35883e-04 -3.14553e-04 2.95685e-04 -2.80286e-04 2.65726e-04 -2.53814e-04 2.41967e-04 -2.33049e-04
-7.69986e-04 9.47756e-04 -2.45249e-03 -1.40475e-02 -3.01150e-03 1.35254e-03 -9.19729e-04 7.28219e-04 -6.13872e-04 5.35943e-04 -4.78125e-04 4.34193e-04 -3.98780e-04 3.69337e-04 -3.46043e-04 3.24153e-04 -3.07746e-04 2.90376e-04 -2.78765e-04 2.63199e-04
6.49571e-04 -6.85111e-04 1.14388e-03 -3.01150e-03 -1.71534e-02 -3.57104e-03 1.56420e-03 -1.04471e-03 8.17786e-04 -6.83236e-04 5.92908e-04 -5.26346e-04 4.75542e-04 -4.36397e-04 4.02102e-04 -3.77356e-04 3.51091e-04 -3.35342e-04 3.12496e-04 -3.05572e-04
-5.68501e-04 5.61239e-04 -7.97158e-04 1.35254e-03 -3.57104e-03 -2.02417e-02 -4.13003e-03 1.77711e-03 -1.17052e-03 9.07920e-04 -7.53059e-04 6.49269e-04 -5.74826e-04 5.16108e-04 -4.74028e-04 4.33175e-04 -4.09119e-04 3.75110e-04 -3.65524e-04 3.28158e-04
5.08465e-04 -4.83676e-04 6.40558e-04 -9.19729e-04 1.56420e-03 -4.13003e-03 -2.33193e-02 -4.68847e-03 1.99055e-03 -1.29704e-03 9.97718e-04 -8.23541e-04 7.05049e-04 -6.23768e-04 5.55082e-04 -5.12660e-04 4.61210e-04 -4.44368e-04 3.91885e-04 -4.05425e-04
-4.61642e-04 4.28586e-04 -5.45535e-04 7.28219e-04 -1.04471e-03 1.77711e-03 -4.68847e-03 -2.63901e-02 -5.24680e-03 2.20369e-03 -1.42452e-03 1.08714e-03 -8.94885e-04 7.59358e-04 -6.74228e-04 5.90938e-04 -5.55607e-04 4.81338e-04 -4.91084e-04 3.89254e-04
4.23841e-04 -3.86859e-04 4.79562e-04 -6.13872e-04 8.17786e-04 -1.17052e-03 1.99055e-03 -5.24680e-03 -2.94568e-02 -5.80560e-03 2.41646e-03 -1.55314e-03 1.17520e-03 -9.68161e-04 8.10483e-04 -7.29698e-04 6.18322e-04 -6.11518e-04 4.80153e-04 -5.72352e-04
-3.92551e-04 3.53889e-04 -4.30354e-04 5.35943e-04 -6.83236e-04 9.07920e-04 -1.29704e-03 2.20369e-03 -5.80560e-03 -3.25207e-02 -6.36520e-03 2.62785e-03 -1.68397e-03 1.26003e-03 -1.04699e-03 8.52682e-04 -7.99356e-04 6.22797e-04 -7.05126e-04 4.09015e-04
3.66153e-04 -3.26923e-04 3.92284e-04 -4.78125e-04 5.92908e-04 -7.53059e-04 9.97718e-04 -1.42452e-03 2.41646e-03 -6.36520e-03 -3.55836e-02 -6.92680e-03 2.83591e-03 -1.82072e-03 1.33561e-03 -1.14094e-03 8.70715e-04 -9.09254e-04 5.53032e-04 -9.44319e-04
-3.43507e-04 3.04552e-04 -3.61266e-04 4.34193e-04 -5.26346e-04 6.49269e-04 -8.23541e-04 1.08714e-03 -1.55314e-03 2.62785e-03 -6.92680e-03 -3.86481e-02 -7.49423e-03 3.03447e-03 -1.97322e-03 1.38611e-03 -1.27705e-03 8.11159e-04 -1.17170e-03 1.83890e-04
3.23858e-04 -2.85452e-04 3.35883e-04 -3.98780e-04 4.75542e-04 -5.74826e-04 7.05049e-04 -8.94885e-04 1.17520e-03 -1.68397e-03 2.83591e-03 -7.49423e-03 -4.17207e-02 -8.07753e-03 3.20739e-03 -2.16918e-03 1.35664e-03 -1.57094e-03 4.41542e-04 -1.97483e-03
-3.06620e-04 2.68973e-04 -3.14553e-04 3.69337e-04 -4.36397e-04 5.16108e-04 -6.23768e-04 7.59358e-04 -9.68161e-04 1.26003e-03 -1.82072e-03 3.03447e-03 -8.07753e-03 -4.48180e-02 -8.70477e-03 3.29885e-03 -2.52639e-03 1.00950e-03 -2.42118e-03 -5.99609e-04
2.91346e-04 -2.54728e-04 2.95685e-04 -3.46043e-04 4.02102e-04 -4.74028e-04 5.55082e-04 -6.74228e-04 8.10483e-04 -1.04699e-03 1.33561e-03 -1.97322e-03 3.20739e-03 -8.70477e-03 -4.79964e-02 -9.49487e-03 3.06807e-03 -3.45037e-03 -2.69140e-05 -3.17420e-03
-2.77755e-04 2.41841e-04 -2.80286e-04 3.24153e-04 -3.77356e-04 4.33175e-04 -5.12660e-04 5.90938e-04 -7.29698e-04 8.52682e-04 -1.14094e-03 1.38611e-03 -2.16918e-03 3.29885e-03 -9.49487e-03 -5.14978e-02 -1.08568e-02 2.13736e-03 -4.28660e-03 2.22145e-03
2.65484e-04 -2.30739e-04 2.65726e-04 -3.07746e-04 3.51091e-04 -4.09119e-04 4.61210e-04 -5.55607e-04 6.18322e-04 -7.99356e-04 8.70715e-04 -1.27705e-03 1.35664e-03 -2.52639e-03 3.06807e-03 -1.08568e-02 -5.57020e-02 -1.21357e-02 4.50675e-03 4.52666e-03
-2.54408e-04 2.20598e-04 -2.53814e-04 2.90376e-04 -3.35342e-04 3.75110e-04 -4.44368e-04 4.81338e-04 -6.11518e-04 6.22797e-04 -9.09254e-04 8.11159e-04 -1.57094e-03 1.00950e-03 -3.45037e-03 2.13736e-03 -1.21357e-02 -5.66005e-02 -3.72099e-03 2.20081e-02
2.44354e-04 -2.11640e-04 2.41967e-04 -2.78765e-04 3.12496e-04 -3.65524e-04 3.91885e-04 -4.91084e-04 4.80153e-04 -7.05126e-04 5.53032e-04 -1.17170e-03 4.41542e-04 -2.42118e-03 -2.69140e-05 -4.28660e-03 4.50675e-03 -3.72099e-03 -4.23247e-02 1.31290e-02
-2.35257e-04 2.03014e-04 -2.33049e-04 2.63199e-04 -3.05572e-04 3.28158e-04 -4.05425e-04 3.89254e-04 -5.72352e-04 4.09015e-04 -9.44319e-04 1.83890e-04 -1.97483e-03 -5.99609e-04 -3.17420e-03 2.22145e-03 4.52666e-03 2.20081e-02 1.31290e-02 -4.71101e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_42-43.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.96894e-03 -1.60114e-03 9.59399e-04 -7.45395e-04 6.28616e-04 -5.49856e-04 4.91562e-04 -4.46145e-04 4.09514e-04 -3.79218e-04 3.53682e-04 -3.31788e-04 3.12803e-04 -2.96159e-04 2.81413e-04 -2.68311e-04 2.56485e-04 -2.45804e-04 2.36101e-04 -2.27338e-04
-1.60114e-03 -7.35108e-03 -1.84169e-03 9.15363e-04 -6.63022e-04 5.43183e-04 -4.67863e-04 4.14366e-04 -3.73885e-04 3.41946e-04 -3.15830e-04 2.94190e-04 -2.75732e-04 2.59798e-04 -2.46078e-04 2.33617e-04 -2.22894e-04 2.13111e-04 -2.04530e-04 1.96166e-04
9.59399e-04 -1.84169e-03 -1.04309e-02 -2.37537e-03 1.10427e-03 -7.71410e-04 6.20014e-04 -5.27750e-04 4.63700e-04 -4.15938e-04 3.79071e-04 -3.49033e-04 3.24457e-04 -3.03906e-04 2.85597e-04 -2.70774e-04 2.56686e-04 -2.45260e-04 2.33718e-04 -2.25358e-04
-7.45395e-04 9.15363e-04 -2.37537e-03 -1.34361e-02 -2.91753e-03 1.30544e-03 -8.90023e-04 7.04954e-04 -5.93904e-04 5.18273e-04 -4.62143e-04 4.19577e-04 -3.85366e-04 3.56746e-04 -3.34364e-04 3.13073e-04 -2.97400e-04 2.80423e-04 -2.69585e-04 2.53882e-04
6.28616e-04 -6.63022e-04 1.10427e-03 -2.91753e-03 -1.64092e-02 -3.46013e-03 1.50959e-03 -1.01097e-03 7.91757e-04 -6.61068e-04 5.73392e-04 -5.08863e-04 4.59491e-04 -4.21786e-04 3.88343e-04 -3.64760e-04 3.38968e-04 -3.24360e-04 3.01302e-04 -2.96365e-04
-5.49856e-04 5.43183e-04 -7.71410e-04 1.30544e-03 -3.46013e-03 -1.93652e-02 -4.00215e-03 1.71499e-03 -1.13275e-03 8.79087e-04 -7.28763e-04 6.27859e-04 -5.55834e-04 4.98611e-04 -4.58346e-04 4.18174e-04 -3.95838e-04 3.61539e-04 -3.54642e-04 3.14599e-04
4.91562e-04 -4.67863e-04 6.20014e-04 -8.90023e-04 1.50959e-03 -4.00215e-03 -2.23107e-02 -4.54360e-03 1.92089e-03 -1.25530e-03 9.66011e-04 -7.97106e-04 6.81716e-04 -6.03396e-04 5.36035e-04 -4.96165e-04 4.44487e-04 -4.31252e-04 3.75522e-04 -3.96853e-04
-4.46145e-04 4.14366e-04 -5.27750e-04 7.04954e-04 -1.01097e-03 1.71499e-03 -4.54360e-03 -2.52496e-02 -5.08503e-03 2.12643e-03 -1.37881e-03 1.05252e-03 -8.66444e-04 7.33968e-04 -6.52751e-04 5.69794e-04 -5.39241e-04 4.61358e-04 -4.80642e-04 3.65679e-04
4.09514e-04 -3.73885e-04 4.63700e-04 -5.93904e-04 7.91757e-04 -1.13275e-03 1.92089e-03 -5.08503e-03 -2.81846e-02 -5.62691e-03 2.33156e-03 -1.50359e-03 1.13750e-03 -9.38001e-04 7.82437e-04 -7.08136e-04 5.93388e-04 -5.98041e-04 4.52026e-04 -5.75019e-04
-3.79218e-04 3.41946e-04 -4.15938e-04 5.18273e-04 -6.61068e-04 8.79087e-04 -1.25530e-03 2.12643e-03 -5.62691e-03 -3.11169e-02 -6.16972e-03 2.53513e-03 -1.63088e-03 1.21862e-03 -1.01619e-03 8.20162e-04 -7.80673e-04 5.88799e-04 -7.05739e-04 3.48052e-04
3.53682e-04 -3.15830e-04 3.79071e-04 -4.62143e-04 5.73392e-04 -7.28763e-04 9.66011e-04 -1.37881e-03 2.33156e-03 -6.16972e-03 -3.40485e-02 -6.71485e-03 2.73473e-03 -1.76520e-03 1.28857e-03 -1.11261e-03 8.28143e-04 -9.05260e-04 4.83917e-04 -1.01215e-03
-3.31788e-04 2.94190e-04 -3.49033e-04 4.19577e-04 -5.08863e-04 6.27859e-04 -7.97106e-04 1.05252e-03 -1.50359e-03 2.53513e-03 -6.71485e-03 -3.69823e-02 -7.26695e-03 2.92287e-03 -1.91850e-03 1.32767e-03 -1.26347e-03 7.31429e-04 -1.23783e-03 -8.95038e-06
3.12803e-04 -2.75732e-04 3.24457e-04 -3.85366e-04 4.59491e-04 -5.55834e-04 6.81716e-04 -8.66444e-04 1.13750e-03 -1.63088e-03 2.73473e-03 -7.26695e-03 -3.99263e-02 -7.83818e-03 3.07945e-03 -2.12783e-03 1.25892e-03 -1.62926e-03 2.32703e-04 -2.16657e-03
-2.96159e-04 2.59798e-04 -3.03906e-04 3.56746e-04 -4.21786e-04 4.98611e-04 -6.03396e-04 7.33968e-04 -9.38001e-04 1.21862e-03 -1.76520e-03 2.92287e-03 -7.83818e-03 -4.29010e-02 -8.46608e-03 3.12626e-03 -2.55672e-03 7.78183e-04 -2.60987e-03 -6.53098e-04
2.81413e-04 -2.46078e-04 2.85597e-04 -3.34364e-04 3.88343e-04 -4.58346e-04 5.36035e-04 -6.52751e-04 7.82437e-04 -1.01619e-03 1.28857e-03 -1.91850e-03 3.07945e-03 -8.46608e-03 -4.59853e-02 -9.31571e-03 2.75509e-03 -3.61282e-03 -1.05672e-04 -2.21438e-03
-2.68311e-04 2.33617e-04 -2.70774e-04 3.13073e-04 -3.64760e-04 4.18174e-04 -4.96165e-04 5.69794e-04 -7.08136e-04 8.20162e-04 -1.11261e-03 1.32767e-03 -2.12783e-03 3.12626e-03 -9.31571e-03 -4.94887e-02 -1.07986e-02 1.97115e-03 -3.28986e-03 5.03977e-03
2.56485e-04 -2.22894e-04 2.56686e-04 -2.97400e-04 3.38968e-04 -3.95838e-04 4.44487e-04 -5.39241e-04 5.93388e-04 -7.80673e-04 8.28143e-04 -1.26347e-03 1.25892e-03 -2.55672e-03 2.75509e-03 -1.07986e-02 -5.34076e-02 -1.09010e-02 7.25534e-03 9.40641e-03
-2.45804e-04 2.13111e-04 -2.45260e-04 2.80423e-04 -3.24360e-04 3.61539e-04 -4.31252e-04 4.61358e-04 -5.98041e-04 5.88799e-04 -9.05260e-04 7.31429e-04 -1.62926e-03 7.78183e-04 -3.61282e-03 1.97115e-03 -1.09010e-02 -5.12450e-02 1.43518e-03 2.53462e-02
2.36101e-04 -2.04530e-04 2.33718e-04 -2.69585e-04 3.01302e-04 -3.54642e-04 3.75522e-04 -4.80642e-04 4.52026e-04 -7.05739e-04 4.83917e-04 -1.23783e-03 2.32703e-04 -2.60987e-03 -1.05672e-04 -3.28986e-03 7.25534e-03 1.43518e-03 -3.62302e-02 9.80627e-03
-2.27338e-04 1.96166e-04 -2.25358e-04 2.53882e-04 -2.96365e-04 3.14599e-04 -3.96853e-04 3.65679e-04 -5.75019e-04 3.48052e-04 -1.01215e-03 -8.95038e-06 -2.16657e-03 -6.53098e-04 -2.21438e-03 5.03977e-03 9.40641e-03 2.53462e-02 9.80627e-03 -5.69335e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_43-44.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.75629e-03 -1.54473e-03 9.25610e-04 -7.19633e-04 6.06643e-04 -5.30338e-04 4.73903e-04 -4.29984e-04 3.94598e-04 -3.65355e-04 3.40728e-04 -3.19628e-04 3.01341e-04 -2.85318e-04 2.71125e-04 -2.58529e-04 2.47167e-04 -2.36901e-04 2.27563e-04 -2.19147e-04
-1.54473e-03 -6.99971e-03 -1.77769e-03 8.81809e-04 -6.39970e-04 5.24267e-04 -4.51312e-04 3.99513e-04 -3.60359e-04 3.29514e-04 -3.04299e-04 2.83430e-04 -2.65647e-04 2.50283e-04 -2.37111e-04 2.25105e-04 -2.14776e-04 2.05357e-04 -1.97168e-04 1.89076e-04
9.25610e-04 -1.77769e-03 -9.94033e-03 -2.29376e-03 1.06332e-03 -7.44577e-04 5.98498e-04 -5.09134e-04 4.47130e-04 -4.00910e-04 3.65316e-04 -3.36318e-04 3.12587e-04 -2.92858e-04 2.75145e-04 -2.60917e-04 2.47323e-04 -2.36406e-04 2.25169e-04 -2.17417e-04
-7.19633e-04 8.81809e-04 -2.29376e-03 -1.28082e-02 -2.81796e-03 1.25677e-03 -8.59086e-04 6.80587e-04 -5.73000e-04 4.99810e-04 -4.45481e-04 4.04351e-04 -3.71421e-04 3.43675e-04 -3.22243e-04 3.01587e-04 -2.86679e-04 2.70102e-04 -2.60116e-04 2.44182e-04
6.06643e-04 -6.39970e-04 1.06332e-03 -2.81796e-03 -1.56447e-02 -3.34251e-03 1.45318e-03 -9.75853e-04 7.64488e-04 -6.37856e-04 5.52985e-04 -4.90632e-04 4.42779e-04 -4.06593e-04 3.74054e-04 -3.51685e-04 3.26389e-04 -3.13019e-04 2.89635e-04 -2.86981e-04
-5.30338e-04 5.24267e-04 -7.44577e-04 1.25677e-03 -3.34251e-03 -1.84645e-02 -3.86645e-03 1.65083e-03 -1.09343e-03 8.48865e-04 -7.03317e-04 6.05477e-04 -5.36025e-04 4.80387e-04 -4.42036e-04 4.02583e-04 -3.82096e-04 3.47383e-04 -3.43545e-04 3.00276e-04
4.73903e-04 -4.51312e-04 5.98498e-04 -8.59086e-04 1.45318e-03 -3.86645e-03 -2.12742e-02 -4.38982e-03 1.84895e-03 -1.21187e-03 9.32782e-04 -7.69412e-04 6.57312e-04 -5.82141e-04 5.16181e-04 -4.79054e-04 4.27020e-04 -4.17842e-04 3.58222e-04 -3.88664e-04
-4.29984e-04 3.99513e-04 -5.09134e-04 6.80587e-04 -9.75853e-04 1.65083e-03 -4.38982e-03 -2.40775e-02 -4.91325e-03 2.04665e-03 -1.33124e-03 1.01622e-03 -8.36636e-04 7.07396e-04 -6.30390e-04 5.47662e-04 -5.22439e-04 4.40226e-04 -4.70587e-04 3.39360e-04
3.94598e-04 -3.60359e-04 4.47130e-04 -5.73000e-04 7.64488e-04 -1.09343e-03 1.84895e-03 -4.91325e-03 -2.68770e-02 -5.43712e-03 2.24388e-03 -1.45202e-03 1.09796e-03 -9.06438e-04 7.52986e-04 -6.85870e-04 5.67004e-04 -5.84874e-04 4.20764e-04 -5.82696e-04
-3.65355e-04 3.29514e-04 -4.00910e-04 4.99810e-04 -6.37856e-04 8.48865e-04 -1.21187e-03 2.04665e-03 -5.43712e-03 -2.96741e-02 -5.96207e-03 2.43938e-03 -1.57568e-03 1.17508e-03 -9.84138e-04 7.85715e-04 -7.62070e-04 5.51211e-04 -7.11597e-04 2.73625e-04
3.40728e-04 -3.04299e-04 3.65316e-04 -4.45481e-04 5.52985e-04 -7.03317e-04 9.32782e-04 -1.33124e-03 2.24388e-03 -5.96207e-03 -3.24706e-02 -6.48971e-03 2.63012e-03 -1.70770e-03 1.23882e-03 -1.08383e-03 7.81369e-04 -9.06520e-04 4.00281e-04 -1.10058e-03
-3.19628e-04 2.83430e-04 -3.36318e-04 4.04351e-04 -4.90632e-04 6.05477e-04 -7.69412e-04 1.01622e-03 -1.45202e-03 2.43938e-03 -6.48971e-03 -3.52702e-02 -7.02567e-03 2.80713e-03 -1.86256e-03 1.26409e-03 -1.25476e-03 6.36082e-04 -1.32538e-03 -2.13560e-04
3.01341e-04 -2.65647e-04 3.12587e-04 -3.71421e-04 4.42779e-04 -5.36025e-04 6.57312e-04 -8.36636e-04 1.09796e-03 -1.57568e-03 2.63012e-03 -7.02567e-03 -3.80824e-02 -7.58470e-03 2.94480e-03 -2.09067e-03 1.14428e-03 -1.70919e-03 1.04396e-05 -2.27085e-03
-2.85318e-04 2.50283e-04 -2.92858e-04 3.43675e-04 -4.06593e-04 4.80387e-04 -5.82141e-04 7.07396e-04 -9.06438e-04 1.17508e-03 -1.70770e-03 2.80713e-03 -7.58470e-03 -4.09331e-02 -8.21780e-03 2.93489e-03 -2.60832e-03 5.31703e-04 -2.70989e-03 -3.42786e-04
2.71125e-04 -2.37111e-04 2.75145e-04 -3.22243e-04 3.74054e-04 -4.42036e-04 5.16181e-04 -6.30390e-04 7.52986e-04 -9.84138e-04 1.23882e-03 -1.86256e-03 2.94480e-03 -8.21780e-03 -4.39314e-02 -9.14334e-03 2.42476e-03 -3.68533e-03 1.82951e-04 -4.77675e-04
-2.58529e-04 2.25105e-04 -2.60917e-04 3.01587e-04 -3.51685e-04 4.02583e-04 -4.79054e-04 5.47662e-04 -6.85870e-04 7.85715e-04 -1.08383e-03 1.26409e-03 -2.09067e-03 2.93489e-03 -9.14334e-03 -4.74317e-02 -1.06347e-02 2.17321e-03 -1.50564e-03 8.62694e-03
2.47167e-04 -2.14776e-04 2.47323e-04 -2.86679e-04 3.26389e-04 -3.82096e-04 4.27020e-04 -5.22439e-04 5.67004e-04 -7.62070e-04 7.81369e-04 -1.25476e-03 1.14428e-03 -2.60832e-03 2.42476e-03 -1.06347e-02 -5.06745e-02 -8.85744e-03 1.07811e-02 1.36874e-02
-2.36901e-04 2.05357e-04 -2.36406e-04 2.70102e-04 -3.13019e-04 3.47383e-04 -4.17842e-04 4.40226e-04 -5.84874e-04 5.51211e-04 -9.06520e-04 6.36082e-04 -1.70919e-03 5.31703e-04 -3.68533e-03 2.17321e-03 -8.85744e-03 -4.50353e-02 6.01346e-03 2.53715e-02
2.27563e-04 -1.97168e-04 2.25169e-04 -2.60116e-04 2.89635e-04 -3.43545e-04 3.58222e-04 -4.70587e-04 4.20764e-04 -7.11597e-04 4.00281e-04 -1.32538e-03 1.04396e-05 -2.70989e-03 1.82951e-04 -1.50564e-03 1.07811e-02 6.01346e-03 -3.33751e-02 2.04895e-03
-2.19147e-04 1.89076e-04 -2.17417e-04 2.44182e-04 -2.86981e-04 3.00276e-04 -3.88664e-04 3.39360e-04 -5.82696e-04 2.73625e-04 -1.10058e-03 -2.13560e-04 -2.27085e-03 -3.42786e-04 -4.77675e-04 8.62694e-03 1.36874e-02 2.53715e-02 2.04895e-03 -6.69312e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_44-45.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.54270e-03 -1.48656e-03 8.90901e-04 -6.93048e-04 5.83960e-04 -5.10224e-04 4.55741e-04 -4.13390e-04 3.79303e-04 -3.51156e-04 3.27474e-04 -3.07196e-04 2.89632e-04 -2.74252e-04 2.60626e-04 -2.48549e-04 2.37663e-04 -2.27828e-04 2.18866e-04 -2.10805e-04
-1.48656e-03 -6.64437e-03 -1.71124e-03 8.47538e-04 -6.16257e-04 5.04750e-04 -4.34256e-04 3.84238e-04 -3.46472e-04 3.16768e-04 -2.92493e-04 2.72423e-04 -2.55341e-04 2.40561e-04 -2.27954e-04 2.16425e-04 -2.06502e-04 1.97448e-04 -1.89661e-04 1.81845e-04
8.90901e-04 -1.71124e-03 -9.44350e-03 -2.20883e-03 1.02155e-03 -7.17006e-04 5.76301e-04 -4.89946e-04 4.30087e-04 -3.85483e-04 3.51213e-04 -3.23302e-04 3.00441e-04 -2.81562e-04 2.64475e-04 -2.50856e-04 2.37769e-04 -2.27382e-04 2.16438e-04 -2.09342e-04
-6.93048e-04 8.47538e-04 -2.20883e-03 -1.21718e-02 -2.71419e-03 1.20717e-03 -8.27313e-04 6.55447e-04 -5.51451e-04 4.80816e-04 -4.28378e-04 3.88734e-04 -3.57141e-04 3.30311e-04 -3.09854e-04 2.89858e-04 -2.75736e-04 2.59555e-04 -2.50500e-04 2.34224e-04
5.83960e-04 -6.16257e-04 1.02155e-03 -2.71419e-03 -1.48697e-02 -3.21984e-03 1.39571e-03 -9.39796e-04 7.36350e-04 -6.13927e-04 5.31980e-04 -4.71915e-04 4.25646e-04 -3.91036e-04 3.59440e-04 -3.38318e-04 3.13522e-04 -3.01487e-04 2.77638e-04 -2.77573e-04
-5.10224e-04 5.04750e-04 -7.17006e-04 1.20717e-03 -3.21984e-03 -1.75513e-02 -3.72486e-03 1.58549e-03 -1.05308e-03 8.17663e-04 -6.77079e-04 5.82444e-04 -5.15684e-04 4.61698e-04 -4.25332e-04 3.86613e-04 -3.68099e-04 3.32813e-04 -3.32415e-04 2.85310e-04
4.55741e-04 -4.34256e-04 5.76301e-04 -8.27313e-04 1.39571e-03 -3.72486e-03 -2.02232e-02 -4.22932e-03 1.77568e-03 -1.16729e-03 8.98481e-04 -7.40852e-04 6.32190e-04 -5.60311e-04 4.95795e-04 -4.61584e-04 4.09026e-04 -4.04363e-04 3.40132e-04 -3.81245e-04
-4.13390e-04 3.84238e-04 -4.89946e-04 6.55447e-04 -9.39796e-04 1.58549e-03 -4.22932e-03 -2.28888e-02 -4.73393e-03 1.96541e-03 -1.28241e-03 9.78736e-04 -8.05888e-04 6.80013e-04 -6.07480e-04 5.24822e-04 -5.05485e-04 4.18133e-04 -4.61365e-04 3.09873e-04
3.79303e-04 -3.46472e-04 4.30087e-04 -5.51451e-04 7.36350e-04 -1.05308e-03 1.77568e-03 -4.73393e-03 -2.55509e-02 -5.23895e-03 2.15459e-03 -1.39909e-03 1.05710e-03 -8.73934e-04 7.22515e-04 -6.63267e-04 5.39424e-04 -5.72537e-04 3.85945e-04 -5.96980e-04
-3.51156e-04 3.16768e-04 -3.85483e-04 4.80816e-04 -6.13927e-04 8.17663e-04 -1.16729e-03 1.96541e-03 -5.23895e-03 -2.82107e-02 -5.74521e-03 2.34183e-03 -1.51910e-03 1.12996e-03 -9.51345e-04 7.49703e-04 -7.44170e-04 5.09647e-04 -7.24457e-04 1.84894e-04
3.27474e-04 -2.92493e-04 3.51213e-04 -4.28378e-04 5.31980e-04 -6.77079e-04 8.98481e-04 -1.28241e-03 2.15459e-03 -5.74521e-03 -3.08703e-02 -6.25462e-03 2.52342e-03 -1.64898e-03 1.18687e-03 -1.05536e-03 7.30092e-04 -9.14963e-04 3.01251e-04 -1.20353e-03
-3.07196e-04 2.72423e-04 -3.23302e-04 3.88734e-04 -4.71915e-04 5.82444e-04 -7.40852e-04 9.78736e-04 -1.39909e-03 2.34183e-03 -6.25462e-03 -3.35339e-02 -6.77390e-03 2.68864e-03 -1.80647e-03 1.19525e-03 -1.25305e-03 5.24285e-04 -1.42830e-03 -3.93456e-04
2.89632e-04 -2.55341e-04 3.00441e-04 -3.57141e-04 4.25646e-04 -5.15684e-04 6.32190e-04 -8.05888e-04 1.05710e-03 -1.51910e-03 2.52342e-03 -6.77390e-03 -3.62128e-02 -7.32109e-03 2.80425e-03 -2.06016e-03 1.01203e-03 -1.80479e-03 -1.87854e-04 -2.19103e-03
-2.74252e-04 2.40561e-04 -2.81562e-04 3.30311e-04 -3.91036e-04 4.61698e-04 -5.60311e-04 6.80013e-04 -8.73934e-04 1.12996e-03 -1.64898e-03 2.68864e-03 -7.32109e-03 -3.89406e-02 -7.96557e-03 2.72500e-03 -2.67555e-03 3.08220e-04 -2.62272e-03 4.64071e-04
2.60626e-04 -2.27954e-04 2.64475e-04 -3.09854e-04 3.59440e-04 -4.25332e-04 4.95795e-04 -6.07480e-04 7.22515e-04 -9.51345e-04 1.18687e-03 -1.80647e-03 2.80425e-03 -7.96557e-03 -4.18636e-02 -8.97545e-03 2.11660e-03 -3.56838e-03 9.74865e-04 1.98738e-03
-2.48549e-04 2.16425e-04 -2.50856e-04 2.89858e-04 -3.38318e-04 3.86613e-04 -4.61584e-04 5.24822e-04 -6.63267e-04 7.49703e-04 -1.05536e-03 1.19525e-03 -2.06016e-03 2.72500e-03 -8.97545e-03 -4.53178e-02 -1.02683e-02 2.88233e-03 1.01862e-03 1.23685e-02
2.37663e-04 -2.06502e-04 2.37769e-04 -2.75736e-04 3.13522e-04 -3.68099e-04 4.09026e-04 -5.05485e-04 5.39424e-04 -7.44170e-04 7.30092e-04 -1.25305e-03 1.01203e-03 -2.67555e-03 2.11660e-03 -1.02683e-02 -4.73962e-02 -6.05552e-03 1.44682e-02 1.61910e-02
-2.27828e-04 1.97448e-04 -2.27382e-04 2.59555e-04 -3.01487e-04 3.32813e-04 -4.04363e-04 4.18133e-04 -5.72537e-04 5.09647e-04 -9.14963e-04 5.24285e-04 -1.80479e-03 3.08220e-04 -3.56838e-03 2.88233e-03 -6.05552e-03 -3.86230e-02 8.82569e-03 2.15814e-02
2.18866e-04 -1.89661e-04 2.16438e-04 -2.50500e-04 2.77638e-04 -3.32415e-04 3.40132e-04 -4.61365e-04 3.85945e-04 -7.24457e-04 3.01251e-04 -1.42830e-03 -1.87854e-04 -2.62272e-03 9.74865e-04 1.01862e-03 1.44682e-02 8.82569e-03 -3.43014e-02 -8.18105e-03
-2.10805e-04 1.81845e-04 -2.09342e-04 2.34224e-04 -2.77573e-04 2.85310e-04 -3.81245e-04 3.09873e-04 -5.96980e-04 1.84894e-04 -1.20353e-03 -3.93456e-04 -2.19103e-03 4.64071e-04 1.98738e-03 1.23685e-02 1.61910e-02 2.15814e-02 -8.18105e-03 -7.35170e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_45-46.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.29734e-03 -1.41302e-03 8.47093e-04 -6.59278e-04 5.55221e-04 -4.84851e-04 4.32912e-04 -3.92586e-04 3.60164e-04 -3.33413e-04 3.10925e-04 -2.91682e-04 2.75022e-04 -2.60444e-04 2.47525e-04 -2.36086e-04 2.25787e-04 -2.16483e-04 2.07991e-04 -2.00364e-04
-1.41302e-03 -6.22634e-03 -1.62673e-03 8.04796e-04 -5.86217e-04 4.80005e-04 -4.12723e-04 3.65029e-04 -3.29058e-04 3.00813e-04 -2.77735e-04 2.58675e-04 -2.42474e-04 2.28430e-04 -2.16512e-04 2.05585e-04 -1.96174e-04 1.87569e-04 -1.80260e-04 1.72792e-04
8.47093e-04 -1.62673e-03 -8.85674e-03 -2.10039e-03 9.69637e-04 -6.82098e-04 5.48137e-04 -4.65704e-04 4.08640e-04 -3.66132e-04 3.33551e-04 -3.07026e-04 2.85269e-04 -2.67436e-04 2.51162e-04 -2.38287e-04 2.25839e-04 -2.16095e-04 2.05532e-04 -1.99200e-04
-6.59278e-04 8.04796e-04 -2.10039e-03 -1.14191e-02 -2.58144e-03 1.14562e-03 -7.87087e-04 6.23517e-04 -5.24211e-04 4.56892e-04 -4.06917e-04 3.69171e-04 -3.39254e-04 3.13628e-04 -2.94353e-04 2.75228e-04 -2.62037e-04 2.46392e-04 -2.38428e-04 2.21858e-04
5.55221e-04 -5.86217e-04 9.69637e-04 -2.58144e-03 -1.39523e-02 -3.06272e-03 1.32445e-03 -8.94142e-04 7.00576e-04 -5.83660e-04 5.05508e-04 -4.48388e-04 4.04200e-04 -3.71530e-04 3.41212e-04 -3.21554e-04 2.97493e-04 -2.86991e-04 2.62763e-04 -2.65561e-04
-4.84851e-04 4.80005e-04 -6.82098e-04 1.14562e-03 -3.06272e-03 -1.64700e-02 -3.54336e-03 1.50448e-03 -1.00198e-03 7.77969e-04 -6.43842e-04 5.53431e-04 -4.90088e-04 4.38325e-04 -4.04330e-04 3.66727e-04 -3.50462e-04 3.14786e-04 -3.18169e-04 2.67074e-04
4.32912e-04 -4.12723e-04 5.48137e-04 -7.87087e-04 1.32445e-03 -3.54336e-03 -1.89782e-02 -4.02346e-03 1.68486e-03 -1.11080e-03 8.54850e-04 -7.04629e-04 6.00570e-04 -5.32768e-04 4.70347e-04 -4.39513e-04 3.86772e-04 -3.87067e-04 3.18136e-04 -3.71206e-04
-3.92586e-04 3.65029e-04 -4.65704e-04 6.23517e-04 -8.94142e-04 1.50448e-03 -4.02346e-03 -2.14807e-02 -4.50377e-03 1.86476e-03 -1.22051e-03 9.31082e-04 -7.66801e-04 6.45604e-04 -5.78444e-04 4.96494e-04 -4.83697e-04 3.91263e-04 -4.48857e-04 2.74010e-04
3.60164e-04 -3.29058e-04 4.08640e-04 -5.24211e-04 7.00576e-04 -1.00198e-03 1.68486e-03 -4.50377e-03 -2.39798e-02 -4.98451e-03 2.04403e-03 -1.33189e-03 1.00522e-03 -8.32458e-04 6.84437e-04 -6.34201e-04 5.05737e-04 -5.55892e-04 3.43654e-04 -6.12614e-04
-3.33413e-04 3.00813e-04 -3.66132e-04 4.56892e-04 -5.83660e-04 7.77969e-04 -1.11080e-03 1.86476e-03 -4.98451e-03 -2.64767e-02 -5.46662e-03 2.22115e-03 -1.44709e-03 1.07291e-03 -9.09027e-04 7.05296e-04 -7.20262e-04 4.59059e-04 -7.37916e-04 8.32553e-05
3.10925e-04 -2.77735e-04 3.33551e-04 -4.06917e-04 5.05508e-04 -6.43842e-04 8.54850e-04 -1.22051e-03 2.04403e-03 -5.46662e-03 -2.89738e-02 -5.95238e-03 2.39164e-03 -1.57377e-03 1.12187e-03 -1.01764e-03 6.67240e-04 -9.22455e-04 1.87259e-04 -1.29211e-03
-2.91682e-04 2.58675e-04 -3.07026e-04 3.69171e-04 -4.48388e-04 5.53431e-04 -7.04629e-04 9.31082e-04 -1.33189e-03 2.22115e-03 -5.95238e-03 -3.14760e-02 -6.44965e-03 2.54290e-03 -1.73367e-03 1.10977e-03 -1.24712e-03 3.94497e-04 -1.51508e-03 -4.90812e-04
2.75022e-04 -2.42474e-04 2.85269e-04 -3.39254e-04 4.04200e-04 -4.90088e-04 6.00570e-04 -7.66801e-04 1.00522e-03 -1.44709e-03 2.39164e-03 -6.44965e-03 -3.39964e-02 -6.98052e-03 2.63179e-03 -2.01759e-03 8.56159e-04 -1.88069e-03 -3.04749e-04 -1.81401e-03
-2.60444e-04 2.28430e-04 -2.67436e-04 3.13628e-04 -3.71530e-04 4.38325e-04 -5.32768e-04 6.45604e-04 -8.32458e-04 1.07291e-03 -1.57377e-03 2.54290e-03 -6.98052e-03 -3.65787e-02 -7.63684e-03 2.47508e-03 -2.71470e-03 1.61604e-04 -2.22881e-03 1.79029e-03
2.47525e-04 -2.16512e-04 2.51162e-04 -2.94353e-04 3.41212e-04 -4.04330e-04 4.70347e-04 -5.78444e-04 6.84437e-04 -9.09027e-04 1.12187e-03 -1.73367e-03 2.63179e-03 -7.63684e-03 -3.94071e-02 -8.71075e-03 1.86873e-03 -3.13197e-03 2.29018e-03 4.84747e-03
-2.36086e-04 2.05585e-04 -2.38287e-04 2.75228e-04 -3.21554e-04 3.66727e-04 -4.39513e-04 4.96494e-04 -6.34201e-04 7.05296e-04 -1.01764e-03 1.10977e-03 -2.01759e-03 2.47508e-03 -8.71075e-03 -4.26873e-02 -9.50757e-03 4.10253e-03 3.95728e-03 1.52955e-02
2.25787e-04 -1.96174e-04 2.25839e-04 -2.62037e-04 2.97493e-04 -3.50462e-04 3.86772e-04 -4.83697e-04 5.05737e-04 -7.20262e-04 6.67240e-04 -1.24712e-03 8.56159e-04 -2.71470e-03 1.86873e-03 -9.50757e-03 -4.31213e-02 -2.75701e-03 1.73229e-02 1.59388e-02
-2.16483e-04 1.87569e-04 -2.16095e-04 2.46392e-04 -2.86991e-04 3.14786e-04 -3.87067e-04 3.91263e-04 -5.55892e-04 4.59059e-04 -9.22455e-04 3.94497e-04 -1.88069e-03 1.61604e-04 -3.13197e-03 4.10253e-03 -2.75701e-03 -3.25318e-02 8.95506e-03 1.44916e-02
2.07991e-04 -1.80260e-04 2.05532e-04 -2.38428e-04 2.62763e-04 -3.18169e-04 3.18136e-04 -4.48857e-04 3.43654e-04 -7.37916e-04 1.87259e-04 -1.51508e-03 -3.04749e-04 -2.22881e-03 2.29018e-03 3.95728e-03 1.73229e-02 8.95506e-03 -3.79975e-02 -1.79353e-02
-2.00364e-04 1.72792e-04 -1.99200e-04 2.21858e-04 -2.65561e-04 2.67074e-04 -3.71206e-04 2.74010e-04 -6.12614e-04 8.32553e-05 -1.29211e-03 -4.90812e-04 -1.81401e-03 1.79029e-03 4.84747e-03 1.52955e-02 1.59388e-02 1.44916e-02 -1.79353e-02 -7.38153e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_46-47.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.12014e-03 -1.36686e-03 8.19813e-04 -6.38285e-04 5.37251e-04 -4.68917e-04 4.18541e-04 -3.79478e-04 3.48104e-04 -3.22238e-04 3.00513e-04 -2.81933e-04 2.65855e-04 -2.51797e-04 2.39336e-04 -2.28309e-04 2.18393e-04 -2.09440e-04 2.01253e-04 -1.93912e-04
-1.36686e-03 -5.93419e-03 -1.57339e-03 7.77930e-04 -5.67588e-04 4.64574e-04 -3.99224e-04 3.52954e-04 -3.18097e-04 2.90772e-04 -2.68451e-04 2.50035e-04 -2.34403e-04 2.20821e-04 -2.09356e-04 1.98824e-04 -1.89747e-04 1.81417e-04 -1.74441e-04 1.67163e-04
8.19813e-04 -1.57339e-03 -8.44830e-03 -2.03205e-03 9.36912e-04 -6.60489e-04 5.30608e-04 -4.50524e-04 3.95176e-04 -3.53961e-04 3.22446e-04 -2.96805e-04 2.75729e-04 -2.58594e-04 2.42827e-04 -2.30443e-04 2.18388e-04 -2.09108e-04 1.98693e-04 -1.93044e-04
-6.38285e-04 7.77930e-04 -2.03205e-03 -1.08959e-02 -2.49785e-03 1.10677e-03 -7.62216e-04 6.03680e-04 -5.07168e-04 4.41891e-04 -3.93439e-04 3.56859e-04 -3.28048e-04 3.03142e-04 -2.84672e-04 2.66051e-04 -2.53539e-04 2.38090e-04 -2.31142e-04 2.13821e-04
5.37251e-04 -5.67588e-04 9.36912e-04 -2.49785e-03 -1.33152e-02 -2.96386e-03 1.27945e-03 -8.65939e-04 6.78382e-04 -5.64748e-04 4.88900e-04 -4.33650e-04 3.90699e-04 -3.59344e-04 3.29724e-04 -3.11153e-04 2.87325e-04 -2.78247e-04 2.52986e-04 -2.59021e-04
-4.68917e-04 4.64574e-04 -6.60489e-04 1.10677e-03 -2.96386e-03 -1.57193e-02 -3.42920e-03 1.45331e-03 -9.70444e-04 7.53343e-04 -6.23120e-04 5.35219e-04 -4.74097e-04 4.23566e-04 -3.91300e-04 3.54050e-04 -3.39826e-04 3.02851e-04 -3.10482e-04 2.53583e-04
4.18541e-04 -3.99224e-04 5.30608e-04 -7.62216e-04 1.27945e-03 -3.42920e-03 -1.81143e-02 -3.89402e-03 1.62746e-03 -1.07599e-03 8.27776e-04 -6.82102e-04 5.80666e-04 -5.15670e-04 4.54102e-04 -4.26181e-04 3.71991e-04 -3.77721e-04 3.01785e-04 -3.70134e-04
-3.79478e-04 3.52954e-04 -4.50524e-04 6.03680e-04 -8.65939e-04 1.45331e-03 -3.89402e-03 -2.05036e-02 -4.35914e-03 1.80112e-03 -1.18243e-03 9.01453e-04 -7.42621e-04 6.23744e-04 -5.60829e-04 4.77733e-04 -4.71774e-04 3.71374e-04 -4.47034e-04 2.39472e-04
3.48104e-04 -3.18097e-04 3.95176e-04 -5.07168e-04 6.78382e-04 -9.70444e-04 1.62746e-03 -4.35914e-03 -2.28898e-02 -4.82469e-03 1.97403e-03 -1.29070e-03 9.72742e-04 -8.07250e-04 6.59500e-04 -6.17928e-04 4.81163e-04 -5.52177e-04 3.03646e-04 -6.48221e-04
-3.22238e-04 2.90772e-04 -3.53961e-04 4.41891e-04 -5.64748e-04 7.53343e-04 -1.07599e-03 1.80112e-03 -4.82469e-03 -2.52740e-02 -5.29178e-03 2.14450e-03 -1.40344e-03 1.03641e-03 -8.84763e-04 6.73754e-04 -7.12586e-04 4.12649e-04 -7.74440e-04 -2.32769e-05
3.00513e-04 -2.68451e-04 3.22446e-04 -3.93439e-04 4.88900e-04 -6.23120e-04 8.27776e-04 -1.18243e-03 1.97403e-03 -5.29178e-03 -2.76587e-02 -5.76319e-03 2.30712e-03 -1.52971e-03 1.07764e-03 -1.00191e-03 6.12288e-04 -9.57093e-04 6.96061e-05 -1.38111e-03
-2.81933e-04 2.50035e-04 -2.96805e-04 3.56859e-04 -4.33650e-04 5.35219e-04 -6.82102e-04 9.01453e-04 -1.29070e-03 2.14450e-03 -5.76319e-03 -3.00498e-02 -6.24819e-03 2.44671e-03 -1.69701e-03 1.04044e-03 -1.27491e-03 2.64400e-04 -1.60658e-03 -4.61871e-04
2.65855e-04 -2.34403e-04 2.75729e-04 -3.28048e-04 3.90699e-04 -4.74097e-04 5.80666e-04 -7.42621e-04 9.72742e-04 -1.40344e-03 2.30712e-03 -6.24819e-03 -3.24630e-02 -6.77474e-03 2.50624e-03 -2.02415e-03 7.08358e-04 -1.96830e-03 -2.89159e-04 -1.12886e-03
-2.51797e-04 2.20821e-04 -2.58594e-04 3.03142e-04 -3.59344e-04 4.23566e-04 -5.15670e-04 6.23744e-04 -8.07250e-04 1.03641e-03 -1.52971e-03 2.44671e-03 -6.77474e-03 -3.49558e-02 -7.46297e-03 2.26578e-03 -2.78195e-03 1.58221e-04 -1.52755e-03 3.61808e-03
2.39336e-04 -2.09356e-04 2.42827e-04 -2.84672e-04 3.29724e-04 -3.91300e-04 4.54102e-04 -5.60829e-04 6.59500e-04 -8.84763e-04 1.07764e-03 -1.69701e-03 2.50624e-03 -7.46297e-03 -3.77496e-02 -8.58685e-03 1.79981e-03 -2.40126e-03 4.12686e-03 7.81329e-03
-2.28309e-04 1.98824e-04 -2.30443e-04 2.66051e-04 -3.11153e-04 3.54050e-04 -4.26181e-04 4.77733e-04 -6.17928e-04 6.73754e-04 -1.00191e-03 1.04044e-03 -2.02415e-03 2.26578e-03 -8.58685e-03 -4.07707e-02 -8.57005e-03 5.88698e-03 6.99104e-03 1.71451e-02
2.18393e-04 -1.89747e-04 2.18388e-04 -2.53539e-04 2.87325e-04 -3.39826e-04 3.71991e-04 -4.71774e-04 4.81163e-04 -7.12586e-04 6.12288e-04 -1.27491e-03 7.08358e-04 -2.78195e-03 1.79981e-03 -8.57005e-03 -3.92268e-02 5.13849e-04 1.91375e-02 1.32560e-02
-2.09440e-04 1.81417e-04 -2.09108e-04 2.38090e-04 -2.78247e-04 3.02851e-04 -3.77721e-04 3.71374e-04 -5.52177e-04 4.12649e-04 -9.57093e-04 2.64400e-04 -1.96830e-03 1.58221e-04 -2.40126e-03 5.88698e-03 5.13849e-04 -2.84812e-02 6.51158e-03 6.03580e-03
2.01253e-04 -1.74441e-04 1.98693e-04 -2.31142e-04 2.52986e-04 -3.10482e-04 3.01785e-04 -4.47034e-04 3.03646e-04 -7.74440e-04 6.96061e-05 -1.60658e-03 -2.89159e-04 -1.52755e-03 4.12686e-03 6.99104e-03 1.91375e-02 6.51158e-03 -4.41183e-02 -2.53797e-02
-1.93912e-04 1.67163e-04 -1.93044e-04 2.13821e-04 -2.59021e-04 2.53583e-04 -3.70134e-04 2.39472e-04 -6.48221e-04 -2.32769e-05 -1.38111e-03 -4.61871e-04 -1.12886e-03 3.61808e-03 7.81329e-03 1.71451e-02 1.32560e-02 6.03580e-03 -2.53797e-02 -7.00411e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_47-48.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.91078e-03 -1.30520e-03 7.83318e-04 -6.10041e-04 5.13188e-04 -4.47696e-04 3.99479e-04 -3.62137e-04 3.32176e-04 -3.07494e-04 2.86780e-04 -2.69077e-04 2.53764e-04 -2.40386e-04 2.28522e-04 -2.18029e-04 2.08604e-04 -2.00101e-04 1.92311e-04 -1.85340e-04
-1.30520e-03 -5.57868e-03 -1.50191e-03 7.42474e-04 -5.42552e-04 4.43876e-04 -3.81222e-04 3.36923e-04 -3.03587e-04 2.77500e-04 -2.56195e-04 2.38633e-04 -2.23752e-04 2.10785e-04 -1.99896e-04 1.89882e-04 -1.81245e-04 1.73277e-04 -1.66714e-04 1.59690e-04
7.83318e-04 -1.50191e-03 -7.94904e-03 -1.94012e-03 8.93896e-04 -6.31439e-04 5.07061e-04 -4.30260e-04 3.77282e-04 -3.37844e-04 3.07758e-04 -2.83302e-04 2.63142e-04 -2.46896e-04 2.31824e-04 -2.20068e-04 2.08538e-04 -1.99840e-04 1.89655e-04 -1.84805e-04
-6.10041e-04 7.42474e-04 -1.94012e-03 -1.02553e-02 -2.38518e-03 1.05580e-03 -7.28765e-04 5.76993e-04 -4.84399e-04 4.21931e-04 -3.75577e-04 3.40579e-04 -3.13207e-04 2.89312e-04 -2.71852e-04 2.53947e-04 -2.42266e-04 2.27140e-04 -2.21380e-04 2.03349e-04
5.13188e-04 -5.42552e-04 8.93896e-04 -2.38518e-03 -1.25344e-02 -2.83040e-03 1.22045e-03 -8.27992e-04 6.48484e-04 -5.39461e-04 4.66796e-04 -4.14071e-04 3.72856e-04 -3.43177e-04 3.14595e-04 -2.97331e-04 2.73957e-04 -2.66522e-04 2.40294e-04 -2.49890e-04
-4.47696e-04 4.43876e-04 -6.31439e-04 1.05580e-03 -2.83040e-03 -1.47989e-02 -3.27496e-03 1.38626e-03 -9.27996e-04 7.20148e-04 -5.95353e-04 5.10993e-04 -4.52815e-04 4.04095e-04 -3.73944e-04 3.37416e-04 -3.25532e-04 2.87414e-04 -2.99703e-04 2.36560e-04
3.99479e-04 -3.81222e-04 5.07061e-04 -7.28765e-04 1.22045e-03 -3.27496e-03 -1.70546e-02 -3.71905e-03 1.55227e-03 -1.02907e-03 7.91286e-04 -6.51862e-04 5.54229e-04 -4.92827e-04 4.32753e-04 -4.08228e-04 3.52901e-04 -3.64586e-04 2.81230e-04 -3.67095e-04
-3.62137e-04 3.36923e-04 -4.30260e-04 5.76993e-04 -8.27992e-04 1.38626e-03 -3.71905e-03 -1.93050e-02 -4.16349e-03 1.71779e-03 -1.13105e-03 8.61561e-04 -7.10052e-04 5.94808e-04 -5.37064e-04 4.53431e-04 -4.55049e-04 3.46383e-04 -4.42645e-04 1.97481e-04
3.32176e-04 -3.03587e-04 3.77282e-04 -4.84399e-04 6.48484e-04 -9.27996e-04 1.55227e-03 -4.16349e-03 -2.15524e-02 -4.60838e-03 1.88246e-03 -1.23500e-03 9.29130e-04 -7.73027e-04 6.26893e-04 -5.95223e-04 4.50137e-04 -5.44928e-04 2.54973e-04 -6.83794e-04
-3.07494e-04 2.77500e-04 -3.37844e-04 4.21931e-04 -5.39461e-04 7.20148e-04 -1.02907e-03 1.71779e-03 -4.60838e-03 -2.37980e-02 -5.05497e-03 2.04435e-03 -1.34413e-03 9.87831e-04 -8.50987e-04 6.33449e-04 -6.99718e-04 3.55926e-04 -8.10212e-04 -1.27261e-04
2.86780e-04 -2.56195e-04 3.07758e-04 -3.75577e-04 4.66796e-04 -5.95353e-04 7.91286e-04 -1.13105e-03 1.88246e-03 -5.05497e-03 -2.60446e-02 -5.50661e-03 2.19712e-03 -1.46895e-03 1.01989e-03 -9.77758e-04 5.44392e-04 -9.89458e-04 -4.70891e-05 -1.39967e-03
-2.69077e-04 2.38633e-04 -2.83302e-04 3.40579e-04 -4.14071e-04 5.10993e-04 -6.51862e-04 8.61561e-04 -1.23500e-03 2.04435e-03 -5.50661e-03 -2.82990e-02 -5.97407e-03 2.32254e-03 -1.64425e-03 9.52971e-04 -1.29715e-03 1.32576e-04 -1.62412e-03 -2.36741e-04
2.53764e-04 -2.23752e-04 2.63142e-04 -3.13207e-04 3.72856e-04 -4.52815e-04 5.54229e-04 -7.10052e-04 9.29130e-04 -1.34413e-03 2.19712e-03 -5.97407e-03 -3.05798e-02 -6.49264e-03 2.34696e-03 -2.01709e-03 5.53356e-04 -1.97705e-03 -7.49730e-05 -6.38055e-05
-2.40386e-04 2.10785e-04 -2.46896e-04 2.89312e-04 -3.43177e-04 4.04095e-04 -4.92827e-04 5.94808e-04 -7.73027e-04 9.87831e-04 -1.46895e-03 2.32254e-03 -6.49264e-03 -3.29613e-02 -7.21106e-03 2.03271e-03 -2.76083e-03 3.51321e-04 -4.33010e-04 5.70791e-03
2.28522e-04 -1.99896e-04 2.31824e-04 -2.71852e-04 3.14595e-04 -3.73944e-04 4.32753e-04 -5.37064e-04 6.26893e-04 -8.50987e-04 1.01989e-03 -1.64425e-03 2.34696e-03 -7.21106e-03 -3.56828e-02 -8.30545e-03 1.91195e-03 -1.26176e-03 6.22919e-03 1.02351e-02
-2.18029e-04 1.89882e-04 -2.20068e-04 2.53947e-04 -2.97331e-04 3.37416e-04 -4.08228e-04 4.53431e-04 -5.95223e-04 6.33449e-04 -9.77758e-04 9.52971e-04 -2.01709e-03 2.03271e-03 -8.30545e-03 -3.82116e-02 -7.14764e-03 7.92421e-03 9.49252e-03 1.69780e-02
2.08604e-04 -1.81245e-04 2.08538e-04 -2.42266e-04 2.73957e-04 -3.25532e-04 3.52901e-04 -4.55049e-04 4.50137e-04 -6.99718e-04 5.44392e-04 -1.29715e-03 5.53356e-04 -2.76083e-03 1.91195e-03 -7.14764e-03 -3.45893e-02 3.33065e-03 1.89059e-02 8.13490e-03
-2.00101e-04 1.73277e-04 -1.99840e-04 2.27140e-04 -2.66522e-04 2.87414e-04 -3.64586e-04 3.46383e-04 -5.44928e-04 3.55926e-04 -9.89458e-04 1.32576e-04 -1.97705e-03 3.51321e-04 -1.26176e-03 7.92421e-03 3.33065e-03 -2.59643e-02 1.69805e-03 -2.42657e-03
1.92311e-04 -1.66714e-04 1.89655e-04 -2.21380e-04 2.40294e-04 -2.99703e-04 2.81230e-04 -4.42645e-04 2.54973e-04 -8.10212e-04 -4.70891e-05 -1.62412e-03 -7.49730e-05 -4.33010e-04 6.22919e-03 9.49252e-03 1.89059e-02 1.69805e-03 -4.97070e-02 -2.86063e-02
-1.85340e-04 1.59690e-04 -1.84805e-04 2.03349e-04 -2.49890e-04 2.36560e-04 -3.67095e-04 1.97481e-04 -6.83794e-04 -1.27261e-04 -1.39967e-03 -2.36741e-04 -6.38055e-05 5.70791e-03 1.02351e-02 1.69780e-02 8.13490e-03 -2.42657e-03 -2.86063e-02 -6.15509e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_48-49.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.70432e-03 -1.24280e-03 7.46467e-04 -5.81458e-04 4.88868e-04 -4.26293e-04 3.80288e-04 -3.44703e-04 3.16183e-04 -2.92705e-04 2.73018e-04 -2.56202e-04 2.41662e-04 -2.28971e-04 2.17710e-04 -2.07756e-04 1.98821e-04 -1.90772e-04 1.83382e-04 -1.76785e-04
-1.24280e-03 -5.22566e-03 -1.42934e-03 7.06845e-04 -5.17245e-04 4.22953e-04 -3.63063e-04 3.20784e-04 -2.89003e-04 2.64176e-04 -2.43904e-04 2.27207e-04 -2.13088e-04 2.00744e-04 -1.90430e-04 1.80939e-04 -1.72753e-04 1.65148e-04 -1.59000e-04 1.52217e-04
7.46467e-04 -1.42934e-03 -7.45260e-03 -1.84663e-03 8.50734e-04 -6.02085e-04 4.83255e-04 -4.09817e-04 3.59265e-04 -3.21644e-04 2.93010e-04 -2.69764e-04 2.50533e-04 -2.35178e-04 2.20818e-04 -2.09694e-04 1.98688e-04 -1.90590e-04 1.80611e-04 -1.76602e-04
-5.81458e-04 7.06845e-04 -1.84663e-03 -9.61804e-03 -2.27048e-03 1.00468e-03 -6.94966e-04 5.50004e-04 -4.61425e-04 4.01829e-04 -3.57627e-04 3.24233e-04 -2.98318e-04 2.75460e-04 -2.59013e-04 2.41839e-04 -2.31004e-04 2.16162e-04 -2.11676e-04 1.92816e-04
4.88868e-04 -5.17245e-04 8.50734e-04 -2.27048e-03 -1.17574e-02 -2.69448e-03 1.16130e-03 -7.89652e-04 6.18236e-04 -5.13948e-04 4.44532e-04 -3.94383e-04 3.54945e-04 -3.26957e-04 2.99442e-04 -2.83499e-04 2.60548e-04 -2.54861e-04 2.27492e-04 -2.41011e-04
-4.26293e-04 4.22953e-04 -6.02085e-04 1.00468e-03 -2.69448e-03 -1.38828e-02 -3.11782e-03 1.31904e-03 -8.85113e-04 6.86558e-04 -5.67321e-04 4.86591e-04 -4.31412e-04 3.84550e-04 -3.56542e-04 3.20717e-04 -3.11291e-04 2.71831e-04 -2.89230e-04 2.18754e-04
3.80288e-04 -3.63063e-04 4.83255e-04 -6.94966e-04 1.16130e-03 -3.11782e-03 -1.59998e-02 -3.54074e-03 1.47691e-03 -9.81665e-04 7.54358e-04 -6.21327e-04 5.27600e-04 -4.69862e-04 4.11280e-04 -3.90296e-04 3.33619e-04 -3.51785e-04 2.59753e-04 -3.66180e-04
-3.44703e-04 3.20784e-04 -4.09817e-04 5.50004e-04 -7.89652e-04 1.31904e-03 -3.54074e-03 -1.81119e-02 -3.96406e-03 1.63429e-03 -1.07913e-03 8.21187e-04 -6.77171e-04 5.65616e-04 -5.13244e-04 4.28858e-04 -4.38655e-04 3.20338e-04 -4.40614e-04 1.51452e-04
3.16183e-04 -2.89003e-04 3.59265e-04 -4.61425e-04 6.18236e-04 -8.85113e-04 1.47691e-03 -3.96406e-03 -2.02210e-02 -4.38786e-03 1.79071e-03 -1.17872e-03 8.84942e-04 -7.38547e-04 5.93859e-04 -5.72793e-04 4.17904e-04 -5.40202e-04 2.01798e-04 -7.21570e-04
-2.92705e-04 2.64176e-04 -3.21644e-04 4.01829e-04 -5.13948e-04 6.86558e-04 -9.81665e-04 1.63429e-03 -4.38786e-03 -2.23287e-02 -4.81354e-03 1.94396e-03 -1.28426e-03 9.38474e-04 -8.17284e-04 5.91719e-04 -6.89443e-04 2.94278e-04 -8.48594e-04 -2.11977e-04
2.73018e-04 -2.43904e-04 2.93010e-04 -3.57627e-04 4.44532e-04 -5.67321e-04 7.54358e-04 -1.07913e-03 1.79071e-03 -4.81354e-03 -2.44378e-02 -5.24506e-03 2.08670e-03 -1.40797e-03 9.60293e-04 -9.56076e-04 4.71134e-04 -1.02470e-03 -1.44358e-04 -1.32648e-03
-2.56202e-04 2.27207e-04 -2.69764e-04 3.24233e-04 -3.94383e-04 4.86591e-04 -6.21327e-04 8.21187e-04 -1.17872e-03 1.94396e-03 -5.24506e-03 -2.65562e-02 -5.69492e-03 2.19690e-03 -1.59372e-03 8.59546e-04 -1.32228e-03 2.01699e-05 -1.54733e-03 2.12989e-04
2.41662e-04 -2.13088e-04 2.50533e-04 -2.98318e-04 3.54945e-04 -4.31412e-04 5.27600e-04 -6.77171e-04 8.84942e-04 -1.28426e-03 2.08670e-03 -5.69492e-03 -2.87062e-02 -6.20763e-03 2.18204e-03 -2.01274e-03 4.17457e-04 -1.88938e-03 3.69865e-04 1.29939e-03
-2.28971e-04 2.00744e-04 -2.35178e-04 2.75460e-04 -3.26957e-04 3.84550e-04 -4.69862e-04 5.65616e-04 -7.38547e-04 9.38474e-04 -1.40797e-03 2.19690e-03 -6.20763e-03 -3.09813e-02 -6.95640e-03 1.81926e-03 -2.64172e-03 7.79011e-04 9.68983e-04 7.77828e-03
2.17710e-04 -1.90430e-04 2.20818e-04 -2.59013e-04 2.99442e-04 -3.56542e-04 4.11280e-04 -5.13244e-04 5.93859e-04 -8.17284e-04 9.60293e-04 -1.59372e-03 2.18204e-03 -6.95640e-03 -3.36058e-02 -7.91955e-03 2.26177e-03 1.91542e-04 8.31766e-03 1.16817e-02
-2.07756e-04 1.80939e-04 -2.09694e-04 2.41839e-04 -2.83499e-04 3.20717e-04 -3.90296e-04 4.28858e-04 -5.72793e-04 5.91719e-04 -9.56076e-04 8.59546e-04 -2.01274e-03 1.81926e-03 -7.91955e-03 -3.54239e-02 -5.40216e-03 9.95173e-03 1.10152e-02 1.48582e-02
1.98821e-04 -1.72753e-04 1.98688e-04 -2.31004e-04 2.60548e-04 -3.11291e-04 3.33619e-04 -4.38655e-04 4.17904e-04 -6.89443e-04 4.71134e-04 -1.32228e-03 4.17457e-04 -2.64172e-03 2.26177e-03 -5.40216e-03 -2.99708e-02 5.17340e-03 1.67093e-02 1.76427e-03
-1.90772e-04 1.65148e-04 -1.90590e-04 2.16162e-04 -2.54861e-04 2.71831e-04 -3.51785e-04 3.20338e-04 -5.40202e-04 2.94278e-04 -1.02470e-03 2.01699e-05 -1.88938e-03 7.79011e-04 1.91542e-04 9.95173e-03 5.17340e-03 -2.54277e-02 -4.36850e-03 -9.07040e-03
1.83382e-04 -1.59000e-04 1.80611e-04 -2.11676e-04 2.27492e-04 -2.89230e-04 2.59753e-04 -4.40614e-04 2.01798e-04 -8.48594e-04 -1.44358e-04 -1.54733e-03 3.69865e-04 9.68983e-04 8.31766e-03 1.10152e-02 1.67093e-02 -4.36850e-03 -5.34900e-02 -2.76597e-02
-1.76785e-04 1.52217e-04 -1.76602e-04 1.92816e-04 -2.41011e-04 2.18754e-04 -3.66180e-04 1.51452e-04 -7.21570e-04 -2.11977e-04 -1.32648e-03 2.12989e-04 1.29939e-03 7.77828e-03 1.16817e-02 1.48582e-02 1.76427e-03 -9.07040e-03 -2.76597e-02 -5.15755e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_49-50.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.50112e-03 -1.17975e-03 7.09288e-04 -5.52565e-04 4.64318e-04 -4.04728e-04 3.60980e-04 -3.27184e-04 3.00126e-04 -2.77868e-04 2.59218e-04 -2.43298e-04 2.29537e-04 -2.17536e-04 2.06885e-04 -1.97469e-04 1.89025e-04 -1.81429e-04 1.74440e-04 -1.68220e-04
-1.17975e-03 -4.87574e-03 -1.35582e-03 6.71063e-04 -4.91683e-04 4.01826e-04 -3.44762e-04 3.04546e-04 -2.74347e-04 2.50798e-04 -2.31574e-04 2.15749e-04 -2.02402e-04 1.90687e-04 -1.80944e-04 1.71979e-04 -1.64251e-04 1.57008e-04 -1.51279e-04 1.44723e-04
7.09288e-04 -1.35582e-03 -6.95985e-03 -1.75176e-03 8.07445e-04 -5.72440e-04 4.59209e-04 -3.89208e-04 3.41135e-04 -3.05365e-04 2.78200e-04 -2.56184e-04 2.37893e-04 -2.23427e-04 2.09791e-04 -1.99301e-04 1.88818e-04 -1.81336e-04 1.71536e-04 -1.68408e-04
-5.52565e-04 6.71063e-04 -1.75176e-03 -8.98516e-03 -2.15400e-03 9.53452e-04 -6.60833e-04 5.22734e-04 -4.38262e-04 3.81593e-04 -3.39592e-04 3.07820e-04 -2.83371e-04 2.61575e-04 -2.46138e-04 2.29706e-04 -2.19734e-04 2.05134e-04 -2.01999e-04 1.82193e-04
4.64318e-04 -4.91683e-04 8.07445e-04 -2.15400e-03 -1.09856e-02 -2.55637e-03 1.10204e-03 -7.50932e-04 5.87662e-04 -4.88222e-04 4.22118e-04 -3.74588e-04 3.36962e-04 -3.10674e-04 2.84251e-04 -2.69641e-04 2.47077e-04 -2.43236e-04 2.14553e-04 -2.32387e-04
-4.04728e-04 4.01826e-04 -5.72440e-04 9.53452e-04 -2.55637e-03 -1.29727e-02 -2.95810e-03 1.25171e-03 -8.41805e-04 6.52596e-04 -5.39041e-04 4.62026e-04 -4.09888e-04 3.64926e-04 -3.39082e-04 3.03936e-04 -2.97078e-04 2.56074e-04 -2.79073e-04 2.00030e-04
3.60980e-04 -3.44762e-04 4.59209e-04 -6.60833e-04 1.10204e-03 -2.95810e-03 -1.49518e-02 -3.35947e-03 1.40142e-03 -9.33772e-04 7.17020e-04 -5.90514e-04 5.00790e-04 -4.46776e-04 3.89676e-04 -3.72365e-04 3.14125e-04 -3.39333e-04 2.37208e-04 -3.67360e-04
-3.27184e-04 3.04546e-04 -3.89208e-04 5.22734e-04 -7.50932e-04 1.25171e-03 -3.35947e-03 -1.69263e-02 -3.76127e-03 1.55066e-03 -1.02667e-03 7.80360e-04 -6.43995e-04 5.36180e-04 -4.89362e-04 4.04006e-04 -4.22616e-04 2.93088e-04 -4.40924e-04 1.02610e-04
3.00126e-04 -2.74347e-04 3.41135e-04 -4.38262e-04 5.87662e-04 -8.41805e-04 1.40142e-03 -3.76127e-03 -1.88981e-02 -4.16360e-03 1.69881e-03 -1.12187e-03 8.40210e-04 -7.03820e-04 5.60412e-04 -5.50677e-04 3.84320e-04 -5.37995e-04 1.45411e-04 -7.55171e-04
-2.77868e-04 2.50798e-04 -3.05365e-04 3.81593e-04 -4.88222e-04 6.52596e-04 -9.33772e-04 1.55066e-03 -4.16360e-03 -2.08687e-02 -4.56799e-03 1.84337e-03 -1.22385e-03 8.88371e-04 -7.83717e-04 5.48434e-04 -6.81781e-04 2.29054e-04 -8.82911e-04 -2.59337e-04
2.59218e-04 -2.31574e-04 2.78200e-04 -3.39592e-04 4.22118e-04 -5.39041e-04 7.17020e-04 -1.02667e-03 1.69881e-03 -4.56799e-03 -2.28412e-02 -4.97910e-03 1.97590e-03 -1.34682e-03 8.98745e-04 -9.36915e-04 3.93922e-04 -1.05591e-03 -2.03276e-04 -1.13279e-03
-2.43298e-04 2.15749e-04 -2.56184e-04 3.07820e-04 -3.74588e-04 4.62026e-04 -5.90514e-04 7.80360e-04 -1.12187e-03 1.84337e-03 -4.97910e-03 -2.48245e-02 -5.41142e-03 2.06968e-03 -1.54543e-03 7.61622e-04 -1.34325e-03 -5.32437e-05 -1.34613e-03 8.86885e-04
2.29537e-04 -2.02402e-04 2.37893e-04 -2.83371e-04 3.36962e-04 -4.09888e-04 5.00790e-04 -6.43995e-04 8.40210e-04 -1.22385e-03 1.97590e-03 -5.41142e-03 -2.68459e-02 -5.92039e-03 2.01297e-03 -2.00392e-03 3.20702e-04 -1.67424e-03 1.04595e-03 2.83205e-03
-2.17536e-04 1.90687e-04 -2.23427e-04 2.61575e-04 -3.10674e-04 3.64926e-04 -4.46776e-04 5.36180e-04 -7.03820e-04 8.88371e-04 -1.34682e-03 2.06968e-03 -5.92039e-03 -2.90179e-02 -6.69246e-03 1.64576e-03 -2.39289e-03 1.44262e-03 2.54852e-03 9.50639e-03
2.06885e-04 -1.80944e-04 2.09791e-04 -2.46138e-04 2.84251e-04 -3.39082e-04 3.89676e-04 -4.89362e-04 5.60412e-04 -7.83717e-04 8.98745e-04 -1.54543e-03 2.01297e-03 -6.69246e-03 -3.15020e-02 -7.39784e-03 2.85107e-03 1.82798e-03 1.00651e-02 1.18583e-02
-1.97469e-04 1.71979e-04 -1.99301e-04 2.29706e-04 -2.69641e-04 3.03936e-04 -3.72365e-04 4.04006e-04 -5.50677e-04 5.48434e-04 -9.36915e-04 7.61622e-04 -2.00392e-03 1.64576e-03 -7.39784e-03 -3.24099e-02 -3.46548e-03 1.16397e-02 1.12594e-02 1.11126e-02
1.89025e-04 -1.64251e-04 1.88818e-04 -2.19734e-04 2.47077e-04 -2.97078e-04 3.14125e-04 -4.22616e-04 3.84320e-04 -6.81781e-04 3.93922e-04 -1.34325e-03 3.20702e-04 -2.39289e-03 2.85107e-03 -3.46548e-03 -2.57065e-02 5.73900e-03 1.28735e-02 -4.63939e-03
-1.81429e-04 1.57008e-04 -1.81336e-04 2.05134e-04 -2.43236e-04 2.56074e-04 -3.39333e-04 2.93088e-04 -5.37995e-04 2.29054e-04 -1.05591e-03 -5.32437e-05 -1.67424e-03 1.44262e-03 1.82798e-03 1.16397e-02 5.73900e-03 -2.65508e-02 -1.04690e-02 -1.29036e-02
1.74440e-04 -1.51279e-04 1.71536e-04 -2.01999e-04 2.14553e-04 -2.79073e-04 2.37208e-04 -4.40924e-04 1.45411e-04 -8.82911e-04 -2.03276e-04 -1.34613e-03 1.04595e-03 2.54852e-03 1.00651e-02 1.12594e-02 1.28735e-02 -1.04690e-02 -5.44773e-02 -2.35281e-02
-1.68220e-04 1.44723e-04 -1.68408e-04 1.82193e-04 -2.32387e-04 2.00030e-04 -3.67360e-04 1.02610e-04 -7.55171e-04 -2.59337e-04 -1.13279e-03 8.86885e-04 2.83205e-03 9.50639e-03 1.18583e-02 1.11126e-02 -4.63939e-03 -1.29036e-02 -2.35281e-02 -4.24276e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_5-6.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.25611e-03 -2.08441e-03 1.35760e-03 -1.05251e-03 8.73012e-04 -7.51934e-04 6.63830e-04 -5.96433e-04 5.42970e-04 -4.99361e-04 4.62993e-04 -4.32111e-04 4.05494e-04 -3.82268e-04 3.61785e-04 -3.43556e-04 3.27209e-04 -3.12448e-04 2.99041e-04 -2.86801e-04
-2.08441e-03 -1.20495e-02 -2.21286e-03 1.27758e-03 -9.38783e-04 7.56480e-04 -6.40570e-04 5.59620e-04 -4.99491e-04 4.52802e-04 -4.15314e-04 3.84415e-04 -3.58408e-04 3.36135e-04 -3.16798e-04 2.99809e-04 -2.84732e-04 2.71239e-04 -2.59076e-04 2.48043e-04
1.35760e-03 -2.21286e-03 -1.68423e-02 -2.79497e-03 1.53515e-03 -1.09496e-03 8.65481e-04 -7.23437e-04 6.26406e-04 -5.55630e-04 5.01483e-04 -4.58525e-04 4.23454e-04 -3.94175e-04 3.69256e-04 -3.47735e-04 3.28905e-04 -3.12255e-04 2.97396e-04 -2.84025e-04
-1.05251e-03 1.27758e-03 -2.79497e-03 -2.15694e-02 -3.40113e-03 1.81226e-03 -1.26607e-03 9.85987e-04 -8.15290e-04 7.00321e-04 -6.17502e-04 5.54825e-04 -5.05580e-04 4.65692e-04 -4.32631e-04 4.04656e-04 -3.80619e-04 3.59681e-04 -3.41225e-04 3.24828e-04
8.73012e-04 -9.38783e-04 1.53515e-03 -3.40113e-03 -2.62651e-02 -4.01331e-03 2.09449e-03 -1.44088e-03 1.10901e-03 -9.08748e-04 7.75130e-04 -6.79743e-04 6.08123e-04 -5.52280e-04 5.07334e-04 -4.70307e-04 4.39137e-04 -4.12469e-04 3.89358e-04 -3.69021e-04
-7.51934e-04 7.56480e-04 -1.09496e-03 1.81226e-03 -4.01331e-03 -3.09436e-02 -4.62777e-03 2.37873e-03 -1.61707e-03 1.23284e-03 -1.00255e-03 8.49912e-04 -7.41667e-04 6.60874e-04 -5.98254e-04 5.48112e-04 -5.06999e-04 4.72571e-04 -4.43187e-04 4.17828e-04
6.63830e-04 -6.40570e-04 8.65481e-04 -1.26607e-03 2.09449e-03 -4.62777e-03 -3.56116e-02 -5.24330e-03 2.66396e-03 -1.79391e-03 1.35699e-03 -1.09642e-03 9.24528e-04 -8.03244e-04 7.13130e-04 -6.43600e-04 5.88188e-04 -5.42888e-04 5.05113e-04 -4.73039e-04
-5.96433e-04 5.59620e-04 -7.23437e-04 9.85987e-04 -1.44088e-03 2.37873e-03 -5.24330e-03 -4.02728e-02 -5.85943e-03 2.94976e-03 -1.97113e-03 1.48132e-03 -1.19029e-03 9.99001e-04 -8.64539e-04 7.65023e-04 -6.88468e-04 6.27688e-04 -5.78219e-04 5.36992e-04
5.42970e-04 -4.99491e-04 6.26406e-04 -8.15290e-04 1.10901e-03 -1.61707e-03 2.66396e-03 -5.85943e-03 -4.49293e-02 -6.47594e-03 3.23593e-03 -2.14861e-03 1.60578e-03 -1.28415e-03 1.07339e-03 -9.25625e-04 8.16605e-04 -7.33040e-04 6.66774e-04 -6.13160e-04
-4.99361e-04 4.52802e-04 -5.55630e-04 7.00321e-04 -9.08748e-04 1.23284e-03 -1.79391e-03 2.94976e-03 -6.47594e-03 -4.95824e-02 -7.09273e-03 3.52238e-03 -2.32626e-03 1.73034e-03 -1.37801e-03 1.14767e-03 -9.86624e-04 8.67973e-04 -7.77424e-04 7.05458e-04
4.62993e-04 -4.15314e-04 5.01483e-04 -6.17502e-04 7.75130e-04 -1.00255e-03 1.35699e-03 -1.97113e-03 3.23593e-03 -7.09273e-03 -5.42329e-02 -7.70971e-03 3.80907e-03 -2.50405e-03 1.85496e-03 -1.47194e-03 1.22189e-03 -1.04760e-03 9.19089e-04 -8.21718e-04
-4.32111e-04 3.84415e-04 -4.58525e-04 5.54825e-04 -6.79743e-04 8.49912e-04 -1.09642e-03 1.48132e-03 -2.14861e-03 3.52238e-03 -7.70971e-03 -5.88815e-02 -8.32685e-03 4.09589e-03 -2.68202e-03 1.97963e-03 -1.56597e-03 1.29598e-03 -1.10861e-03 9.69986e-04
4.05494e-04 -3.58408e-04 4.23454e-04 -5.05580e-04 6.08123e-04 -7.41667e-04 9.24528e-04 -1.19029e-03 1.60578e-03 -2.32626e-03 3.80907e-03 -8.32685e-03 -6.35285e-02 -8.94419e-03 4.38284e-03 -2.86017e-03 2.10426e-03 -1.66013e-03 1.36994e-03 -1.16978e-03
-3.82268e-04 3.36135e-04 -3.94175e-04 4.65692e-04 -5.52280e-04 6.60874e-04 -8.03244e-04 9.99001e-04 -1.28415e-03 1.73034e-03 -2.50405e-03 4.09589e-03 -8.94419e-03 -6.81744e-02 -9.56172e-03 4.66980e-03 -3.03853e-03 2.22882e-03 -1.75454e-03 1.44369e-03
3.61785e-04 -3.16798e-04 3.69256e-04 -4.32631e-04 5.07334e-04 -5.98254e-04 7.13130e-04 -8.64539e-04 1.07339e-03 -1.37801e-03 1.85496e-03 -2.68202e-03 4.38284e-03 -9.56172e-03 -7.28193e-02 -1.01795e-02 4.95674e-03 -3.21719e-03 2.35322e-03 -1.84926e-03
-3.43556e-04 2.99809e-04 -3.47735e-04 4.04656e-04 -4.70307e-04 5.48112e-04 -6.43600e-04 7.65023e-04 -9.25625e-04 1.14767e-03 -1.47194e-03 1.97963e-03 -2.86017e-03 4.66980e-03 -1.01795e-02 -7.74635e-02 -1.07975e-02 5.24355e-03 -3.39622e-03 2.47732e-03
3.27209e-04 -2.84732e-04 3.28905e-04 -3.80619e-04 4.39137e-04 -5.06999e-04 5.88188e-04 -6.88468e-04 8.16605e-04 -9.86624e-04 1.22189e-03 -1.56597e-03 2.10426e-03 -3.03853e-03 4.95674e-03 -1.07975e-02 -8.21072e-02 -1.14160e-02 5.53007e-03 -3.57578e-03
-3.12448e-04 2.71239e-04 -3.12255e-04 3.59681e-04 -4.12469e-04 4.72571e-04 -5.42888e-04 6.27688e-04 -7.33040e-04 8.67973e-04 -1.04760e-03 1.29598e-03 -1.66013e-03 2.22882e-03 -3.21719e-03 5.24355e-03 -1.14160e-02 -8.67507e-02 -1.20350e-02 5.81609e-03
2.99041e-04 -2.59076e-04 2.97396e-04 -3.41225e-04 3.89358e-04 -4.43187e-04 5.05113e-04 -5.78219e-04 6.66774e-04 -7.77424e-04 9.19089e-04 -1.10861e-03 1.36994e-03 -1.75454e-03 2.35322e-03 -3.39622e-03 5.53007e-03 -1.20350e-02 -9.13943e-02 -1.26548e-02
-2.86801e-04 2.48043e-04 -2.84025e-04 3.24828e-04 -3.69021e-04 4.17828e-04 -4.73039e-04 5.36992e-04 -6.13160e-04 7.05458e-04 -8.21718e-04 9.69986e-04 -1.16978e-03 1.44369e-03 -1.84926e-03 2.47732e-03 -3.57578e-03 5.81609e-03 -1.26548e-02 -9.60384e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_50-51.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.30142e-03 -1.11607e-03 6.71774e-04 -5.23364e-04 4.39541e-04 -3.83000e-04 3.41553e-04 -3.09573e-04 2.83995e-04 -2.62970e-04 2.45366e-04 -2.30347e-04 2.17368e-04 -2.06060e-04 1.96020e-04 -1.87143e-04 1.79187e-04 -1.72043e-04 1.65454e-04 -1.59613e-04
-1.11607e-03 -4.52928e-03 -1.28141e-03 6.35111e-04 -4.65858e-04 3.80494e-04 -3.26317e-04 2.88205e-04 -2.59613e-04 2.37357e-04 -2.19193e-04 2.04246e-04 -1.91674e-04 1.80596e-04 -1.71420e-04 1.62980e-04 -1.55716e-04 1.48834e-04 -1.43527e-04 1.37185e-04
6.71774e-04 -1.28141e-03 -6.47134e-03 -1.65562e-03 7.64006e-04 -5.42490e-04 4.34922e-04 -3.68433e-04 3.22883e-04 -2.88998e-04 2.63316e-04 -2.42546e-04 2.25205e-04 -2.11622e-04 1.98723e-04 -1.88867e-04 1.78902e-04 -1.72052e-04 1.62408e-04 -1.60191e-04
-5.23364e-04 6.35111e-04 -1.65562e-03 -8.35739e-03 -2.03586e-03 9.02073e-04 -6.26343e-04 4.95179e-04 -4.14906e-04 3.61213e-04 -3.21456e-04 2.91327e-04 -2.68349e-04 2.47635e-04 -2.33205e-04 2.17523e-04 -2.08430e-04 1.94031e-04 -1.92311e-04 1.71450e-04
4.39541e-04 -4.65858e-04 7.64006e-04 -2.03586e-03 -1.02198e-02 -2.41623e-03 1.04263e-03 -7.11804e-04 5.56753e-04 -4.62280e-04 3.99544e-04 -3.54669e-04 3.18891e-04 -2.94304e-04 2.68998e-04 -2.55731e-04 2.33520e-04 -2.31611e-04 2.01449e-04 -2.24015e-04
-3.83000e-04 3.80494e-04 -5.42490e-04 9.02073e-04 -2.41623e-03 -1.20696e-02 -2.79598e-03 1.18420e-03 -7.98039e-04 6.18259e-04 -5.10504e-04 4.37283e-04 -3.88223e-04 3.45204e-04 -3.21540e-04 2.87052e-04 -2.82854e-04 2.40119e-04 -2.69231e-04 1.80330e-04
3.41553e-04 -3.26317e-04 4.34922e-04 -6.26343e-04 1.04263e-03 -2.79598e-03 -1.39119e-02 -3.17543e-03 1.32575e-03 -8.85356e-04 6.79264e-04 -5.59410e-04 4.73786e-04 -4.23547e-04 3.67928e-04 -3.54397e-04 2.94397e-04 -3.27231e-04 2.13534e-04 -3.70238e-04
-3.09573e-04 2.88205e-04 -3.68433e-04 4.95179e-04 -7.11804e-04 1.18420e-03 -3.17543e-03 -1.57498e-02 -3.55535e-03 1.46683e-03 -9.73621e-04 7.39072e-04 -6.10513e-04 5.06490e-04 -4.65383e-04 3.78863e-04 -4.06936e-04 2.64576e-04 -4.43156e-04 5.33391e-05
2.83995e-04 -2.59613e-04 3.22883e-04 -4.14906e-04 5.56753e-04 -7.98039e-04 1.32575e-03 -3.55535e-03 -1.75852e-02 -3.93583e-03 1.60671e-03 -1.06438e-03 7.94933e-04 -6.68822e-04 5.26547e-04 -5.28882e-04 3.49334e-04 -5.37874e-04 8.83470e-05 -7.76083e-04
-2.62970e-04 2.37357e-04 -2.88998e-04 3.61213e-04 -4.62280e-04 6.18259e-04 -8.85356e-04 1.46683e-03 -3.93583e-03 -1.94196e-02 -4.31859e-03 1.74252e-03 -1.16282e-03 8.37524e-04 -7.50303e-04 5.03550e-04 -6.76285e-04 1.62915e-04 -9.04187e-04 -2.51204e-04
2.45366e-04 -2.19193e-04 2.63316e-04 -3.21456e-04 3.99544e-04 -5.10504e-04 6.79264e-04 -9.73621e-04 1.60671e-03 -4.31859e-03 -2.12565e-02 -4.70899e-03 1.86467e-03 -1.28546e-03 8.35204e-04 -9.19829e-04 3.15513e-04 -1.07377e-03 -2.04746e-04 -8.02898e-04
-2.30347e-04 2.04246e-04 -2.42546e-04 2.91327e-04 -3.54669e-04 4.37283e-04 -5.59410e-04 7.39072e-04 -1.06438e-03 1.74252e-03 -4.70899e-03 -2.31059e-02 -5.12389e-03 1.94078e-03 -1.49890e-03 6.62029e-04 -1.35047e-03 -6.78311e-05 -1.00369e-03 1.74415e-03
2.17368e-04 -1.91674e-04 2.25205e-04 -2.68349e-04 3.18891e-04 -3.88223e-04 4.73786e-04 -6.10513e-04 7.94933e-04 -1.16282e-03 1.86467e-03 -5.12389e-03 -2.50008e-02 -5.63082e-03 1.84254e-03 -1.98081e-03 2.83449e-04 -1.31399e-03 1.91255e-03 4.35519e-03
-2.06060e-04 1.80596e-04 -2.11622e-04 2.47635e-04 -2.94304e-04 3.45204e-04 -4.23547e-04 5.06490e-04 -6.68822e-04 8.37524e-04 -1.28546e-03 1.94078e-03 -5.63082e-03 -2.70705e-02 -6.40975e-03 1.53281e-03 -1.99609e-03 2.30149e-03 4.12399e-03 1.06044e-02
1.96020e-04 -1.71420e-04 1.98723e-04 -2.33205e-04 2.68998e-04 -3.21540e-04 3.67928e-04 -4.65383e-04 5.26547e-04 -7.50303e-04 8.35204e-04 -1.49890e-03 1.84254e-03 -6.40975e-03 -2.93531e-02 -6.72224e-03 3.63911e-03 3.46429e-03 1.11787e-02 1.07040e-02
-1.87143e-04 1.62980e-04 -1.88867e-04 2.17523e-04 -2.55731e-04 2.87052e-04 -3.54397e-04 3.78863e-04 -5.28882e-04 5.03550e-04 -9.19829e-04 6.62029e-04 -1.98081e-03 1.53281e-03 -6.72224e-03 -2.92126e-02 -1.52220e-03 1.26925e-02 1.01606e-02 6.37435e-03
1.79187e-04 -1.55716e-04 1.78902e-04 -2.08430e-04 2.33520e-04 -2.82854e-04 2.94397e-04 -4.06936e-04 3.49334e-04 -6.76285e-04 3.15513e-04 -1.35047e-03 2.83449e-04 -1.99609e-03 3.63911e-03 -1.52220e-03 -2.20956e-02 4.96067e-03 8.03280e-03 -9.97436e-03
-1.72043e-04 1.48834e-04 -1.72052e-04 1.94031e-04 -2.31611e-04 2.40119e-04 -3.27231e-04 2.64576e-04 -5.37874e-04 1.62915e-04 -1.07377e-03 -6.78311e-05 -1.31399e-03 2.30149e-03 3.46429e-03 1.26925e-02 4.96067e-03 -2.87015e-02 -1.54979e-02 -1.37188e-02
1.65454e-04 -1.43527e-04 1.62408e-04 -1.92311e-04 2.01449e-04 -2.69231e-04 2.13534e-04 -4.43156e-04 8.83470e-05 -9.04187e-04 -2.04746e-04 -1.00369e-03 1.91255e-03 4.12399e-03 1.11787e-02 1.01606e-02 8.03280e-03 -1.54979e-02 -5.24628e-02 -1.77751e-02
-1.59613e-04 1.37185e-04 -1.60191e-04 1.71450e-04 -2.24015e-04 1.80330e-04 -3.70238e-04 5.33391e-05 -7.76083e-04 -2.51204e-04 -8.02898e-04 1.74415e-03 4.35519e-03 1.06044e-02 1.07040e-02 6.37435e-03 -9.97436e-03 -1.37188e-02 -1.77751e-02 -3.56062e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_51-52.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.10588e-03 -1.05198e-03 6.34039e-04 -4.93956e-04 4.14629e-04 -3.61190e-04 3.22076e-04 -2.91933e-04 2.67850e-04 -2.48064e-04 2.31511e-04 -2.17396e-04 2.05200e-04 -1.94585e-04 1.85156e-04 -1.76818e-04 1.69347e-04 -1.62651e-04 1.56460e-04 -1.50998e-04
-1.05198e-03 -4.18744e-03 -1.20640e-03 5.99085e-04 -4.39852e-04 3.59035e-04 -3.07798e-04 2.71820e-04 -2.44855e-04 2.23901e-04 -2.06804e-04 1.92739e-04 -1.80945e-04 1.70509e-04 -1.61895e-04 1.53977e-04 -1.47179e-04 1.40656e-04 -1.35775e-04 1.29634e-04
6.34039e-04 -1.20640e-03 -5.98874e-03 -1.55858e-03 7.20532e-04 -5.12326e-04 4.10481e-04 -3.47568e-04 3.04578e-04 -2.72601e-04 2.48412e-04 -2.28898e-04 2.12517e-04 -1.99810e-04 1.87653e-04 -1.78432e-04 1.68977e-04 -1.62773e-04 1.53265e-04 -1.51980e-04
-4.93956e-04 5.99085e-04 -1.55858e-03 -7.73692e-03 -1.91653e-03 8.50681e-04 -5.91603e-04 4.67438e-04 -3.91445e-04 3.40767e-04 -3.03286e-04 2.74816e-04 -2.53306e-04 2.33694e-04 -2.20261e-04 2.05334e-04 -1.97134e-04 1.82900e-04 -1.82644e-04 1.60625e-04
4.14629e-04 -4.39852e-04 7.20532e-04 -1.91653e-03 -9.46275e-03 -2.27461e-03 9.83210e-04 -6.72386e-04 5.25621e-04 -4.36216e-04 3.76897e-04 -3.34700e-04 3.00800e-04 -2.77907e-04 2.53741e-04 -2.41822e-04 2.19931e-04 -2.20021e-04 1.88227e-04 -2.15942e-04
-3.61190e-04 3.59035e-04 -5.12326e-04 8.50681e-04 -2.27461e-03 -1.11767e-02 -2.63211e-03 1.11670e-03 -7.53946e-04 5.83671e-04 -4.81817e-04 4.12461e-04 -3.66495e-04 3.25458e-04 -3.03979e-04 2.70134e-04 -2.68665e-04 2.24025e-04 -2.59759e-04 1.59798e-04
3.22076e-04 -3.07798e-04 4.10481e-04 -5.91603e-04 9.83210e-04 -2.63211e-03 -1.28835e-02 -2.98937e-03 1.25010e-03 -8.36560e-04 6.41229e-04 -5.28133e-04 4.46692e-04 -4.00260e-04 3.46123e-04 -3.36448e-04 2.74512e-04 -3.15542e-04 1.88896e-04 -3.74031e-04
-2.91933e-04 2.71820e-04 -3.47568e-04 4.67438e-04 -6.72386e-04 1.11670e-03 -2.98937e-03 -1.45863e-02 -3.34712e-03 1.38303e-03 -9.20147e-04 6.97476e-04 -5.76850e-04 4.76672e-04 -4.41382e-04 3.53527e-04 -3.91687e-04 2.34991e-04 -4.46473e-04 7.22242e-06
2.67850e-04 -2.44855e-04 3.04578e-04 -3.91445e-04 5.25621e-04 -7.53946e-04 1.25010e-03 -3.34712e-03 -1.62867e-02 -3.70548e-03 1.51465e-03 -1.00644e-03 7.49285e-04 -6.33669e-04 4.92401e-04 -5.07501e-04 3.13165e-04 -5.38958e-04 3.44452e-05 -7.74925e-04
-2.48064e-04 2.23901e-04 -2.72601e-04 3.40767e-04 -4.36216e-04 5.83671e-04 -8.36560e-04 1.38303e-03 -3.70548e-03 -1.79864e-02 -4.06635e-03 1.64169e-03 -1.10134e-03 7.86128e-04 -7.17180e-04 4.57334e-04 -6.72056e-04 9.99137e-05 -9.02470e-04 -1.73414e-04
2.31511e-04 -2.06804e-04 2.48412e-04 -3.03286e-04 3.76897e-04 -4.81817e-04 6.41229e-04 -9.20147e-04 1.51465e-03 -4.06635e-03 -1.96892e-02 -4.43584e-03 1.75332e-03 -1.22407e-03 7.70003e-04 -9.03939e-04 2.40150e-04 -1.06789e-03 -1.33666e-04 -3.40990e-04
-2.17396e-04 1.92739e-04 -2.28898e-04 2.74816e-04 -3.34700e-04 4.12461e-04 -5.28133e-04 6.97476e-04 -1.00644e-03 1.64169e-03 -4.43584e-03 -2.14064e-02 -4.83352e-03 1.81066e-03 -1.45327e-03 5.65177e-04 -1.33327e-03 -7.74232e-06 -5.23616e-04 2.70550e-03
2.05200e-04 -1.80945e-04 2.12517e-04 -2.53306e-04 3.00800e-04 -3.66495e-04 4.46692e-04 -5.76850e-04 7.49285e-04 -1.10134e-03 1.75332e-03 -4.83352e-03 -2.31775e-02 -5.33912e-03 1.67535e-03 -1.93258e-03 3.22109e-04 -8.11811e-04 2.88936e-03 5.67248e-03
-1.94585e-04 1.70509e-04 -1.99810e-04 2.33694e-04 -2.77907e-04 3.25458e-04 -4.00260e-04 4.76672e-04 -6.33669e-04 7.86128e-04 -1.22407e-03 1.81066e-03 -5.33912e-03 -2.51417e-02 -6.09848e-03 1.49722e-03 -1.45426e-03 3.27463e-03 5.49535e-03 1.08843e-02
1.85156e-04 -1.61895e-04 1.87653e-04 -2.20261e-04 2.53741e-04 -3.03979e-04 3.46123e-04 -4.41382e-04 4.92401e-04 -7.17180e-04 7.70003e-04 -1.45327e-03 1.67535e-03 -6.09848e-03 -2.71498e-02 -5.89678e-03 4.54464e-03 4.89796e-03 1.14659e-02 8.40315e-03
-1.76818e-04 1.53977e-04 -1.78432e-04 2.05334e-04 -2.41822e-04 2.70134e-04 -3.36448e-04 3.53527e-04 -5.07501e-04 4.57334e-04 -9.03939e-04 5.65177e-04 -1.93258e-03 1.49722e-03 -5.89678e-03 -2.59218e-02 2.22693e-04 1.29147e-02 7.90164e-03 1.42141e-03
1.69347e-04 -1.47179e-04 1.68977e-04 -1.97134e-04 2.19931e-04 -2.68665e-04 2.74512e-04 -3.91687e-04 3.13165e-04 -6.72056e-04 2.40150e-04 -1.33327e-03 3.22109e-04 -1.45426e-03 4.54464e-03 2.22693e-04 -1.93429e-02 3.01917e-03 2.96891e-03 -1.34961e-02
-1.62651e-04 1.40656e-04 -1.62773e-04 1.82900e-04 -2.20021e-04 2.24025e-04 -3.15542e-04 2.34991e-04 -5.38958e-04 9.99137e-05 -1.06789e-03 -7.74232e-06 -8.11811e-04 3.27463e-03 4.89796e-03 1.29147e-02 3.01917e-03 -3.11062e-02 -1.87083e-02 -1.20075e-02
1.56460e-04 -1.35775e-04 1.53265e-04 -1.82644e-04 1.88227e-04 -2.59759e-04 1.88896e-04 -4.46473e-04 3.44452e-05 -9.02470e-04 -1.33666e-04 -5.23616e-04 2.88936e-03 5.49535e-03 1.14659e-02 7.90164e-03 2.96891e-03 -1.87083e-02 -4.79472e-02 -1.19975e-02
-1.50998e-04 1.29634e-04 -1.51980e-04 1.60625e-04 -2.15942e-04 1.59798e-04 -3.74031e-04 7.22242e-06 -7.74925e-04 -1.73414e-04 -3.40990e-04 2.70550e-03 5.67248e-03 1.08843e-02 8.40315e-03 1.42141e-03 -1.34961e-02 -1.20075e-02 -1.19975e-02 -3.15741e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_52-53.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.91531e-03 -9.87723e-04 5.96236e-04 -4.64475e-04 3.89701e-04 -3.39404e-04 3.02646e-04 -2.74351e-04 2.51767e-04 -2.33225e-04 2.17723e-04 -2.04512e-04 1.93097e-04 -1.83173e-04 1.74356e-04 -1.66556e-04 1.59566e-04 -1.53314e-04 1.47515e-04 -1.42428e-04
-9.87723e-04 -3.85165e-03 -1.13113e-03 5.63118e-04 -4.13778e-04 3.37551e-04 -2.89293e-04 2.55470e-04 -2.30144e-04 2.10498e-04 -1.94473e-04 1.81288e-04 -1.70270e-04 1.60480e-04 -1.52422e-04 1.45021e-04 -1.38691e-04 1.32525e-04 -1.28068e-04 1.22121e-04
5.96236e-04 -1.13113e-03 -5.51407e-03 -1.46110e-03 6.77176e-04 -4.82076e-04 3.86002e-04 -3.26714e-04 2.86310e-04 -2.56260e-04 2.33565e-04 -2.15312e-04 1.99897e-04 -1.88052e-04 1.76644e-04 -1.68055e-04 1.59101e-04 -1.53549e-04 1.44166e-04 -1.43824e-04
-4.64475e-04 5.63118e-04 -1.46110e-03 -7.12635e-03 -1.79658e-03 7.99454e-04 -5.56755e-04 4.39643e-04 -3.67996e-04 3.20356e-04 -2.85175e-04 2.58374e-04 -2.38321e-04 2.19826e-04 -2.07375e-04 1.93205e-04 -1.85908e-04 1.71811e-04 -1.73047e-04 1.49783e-04
3.89701e-04 -4.13778e-04 6.77176e-04 -1.79658e-03 -8.71760e-03 -2.13221e-03 9.24001e-04 -6.32843e-04 4.94419e-04 -4.10161e-04 3.54295e-04 -3.14783e-04 2.82785e-04 -2.61569e-04 2.38557e-04 -2.27982e-04 2.06392e-04 -2.08522e-04 1.74970e-04 -2.08203e-04
-3.39404e-04 3.37551e-04 -4.82076e-04 7.99454e-04 -2.13221e-03 -1.02976e-02 -2.46730e-03 1.04944e-03 -7.09707e-04 5.49003e-04 -4.53125e-04 3.87686e-04 -3.44815e-04 3.05791e-04 -2.86486e-04 2.53278e-04 -2.54570e-04 2.07885e-04 -2.50690e-04 1.38788e-04
3.02646e-04 -2.89293e-04 3.86002e-04 -5.56755e-04 9.24001e-04 -2.46730e-03 -1.18710e-02 -2.80221e-03 1.17473e-03 -7.87586e-04 6.03103e-04 -4.96836e-04 4.19647e-04 -3.77028e-04 3.24386e-04 -3.18594e-04 2.54585e-04 -3.04301e-04 1.63690e-04 -3.77490e-04
-2.74351e-04 2.55470e-04 -3.26714e-04 4.39643e-04 -6.32843e-04 1.04944e-03 -2.80221e-03 -1.34407e-02 -3.13762e-03 1.29956e-03 -8.66461e-04 6.55775e-04 -5.43164e-04 4.46886e-04 -4.17462e-04 3.28145e-04 -3.76915e-04 2.04777e-04 -4.49513e-04 -3.13552e-05
2.51767e-04 -2.30144e-04 2.86310e-04 -3.67996e-04 4.94419e-04 -7.09707e-04 1.17473e-03 -3.13762e-03 -1.50082e-02 -3.47369e-03 1.42295e-03 -9.48259e-04 7.03502e-04 -5.98515e-04 4.58164e-04 -4.86606e-04 2.76311e-04 -5.39806e-04 -1.15643e-05 -7.43109e-04
-2.33225e-04 2.10498e-04 -2.56260e-04 3.20356e-04 -4.10161e-04 5.49003e-04 -7.87586e-04 1.29956e-03 -3.47369e-03 -1.65753e-02 -3.81252e-03 1.54123e-03 -1.03962e-03 7.34454e-04 -6.84469e-04 4.10345e-04 -6.67610e-04 4.50754e-05 -8.68575e-04 -1.98450e-05
2.17723e-04 -1.94473e-04 2.33565e-04 -2.85175e-04 3.54295e-04 -4.53125e-04 6.03103e-04 -8.66461e-04 1.42295e-03 -3.81252e-03 -1.81461e-02 -4.16095e-03 1.64224e-03 -1.16287e-03 7.03799e-04 -8.87758e-04 1.73107e-04 -1.02862e-03 1.68112e-05 2.26241e-04
-2.04512e-04 1.81288e-04 -2.15312e-04 2.58374e-04 -3.14783e-04 3.87686e-04 -4.96836e-04 6.55775e-04 -9.48259e-04 1.54123e-03 -4.16095e-03 -1.97332e-02 -4.54171e-03 1.68013e-03 -1.40710e-03 4.76571e-04 -1.28171e-03 1.34454e-04 6.72469e-05 3.66509e-03
1.93097e-04 -1.70270e-04 1.99897e-04 -2.38321e-04 2.82785e-04 -3.44815e-04 4.19647e-04 -5.43164e-04 7.03502e-04 -1.03962e-03 1.64224e-03 -4.54171e-03 -2.13831e-02 -5.04514e-03 1.51714e-03 -1.84913e-03 4.44590e-04 -1.94699e-04 3.86849e-03 6.61037e-03
-1.83173e-04 1.60480e-04 -1.88052e-04 2.19826e-04 -2.61569e-04 3.05791e-04 -3.77028e-04 4.46886e-04 -5.98515e-04 7.34454e-04 -1.16287e-03 1.68013e-03 -5.04514e-03 -2.32346e-02 -5.74983e-03 1.54732e-03 -7.94526e-04 4.25276e-03 6.48493e-03 1.02974e-02
1.74356e-04 -1.52422e-04 1.76644e-04 -2.07375e-04 2.38557e-04 -2.86486e-04 3.24386e-04 -4.17462e-04 4.58164e-04 -6.84469e-04 7.03799e-04 -1.40710e-03 1.51714e-03 -5.74983e-03 -2.48932e-02 -4.95007e-03 5.45766e-03 5.94857e-03 1.08750e-02 5.33339e-03
-1.66556e-04 1.45021e-04 -1.68055e-04 1.93205e-04 -2.27982e-04 2.53278e-04 -3.18594e-04 3.28145e-04 -4.86606e-04 4.10345e-04 -8.87758e-04 4.76571e-04 -1.84913e-03 1.54732e-03 -4.95007e-03 -2.26578e-02 1.58589e-03 1.22532e-02 4.86109e-03 -3.01062e-03
1.59566e-04 -1.38691e-04 1.59101e-04 -1.85908e-04 2.06392e-04 -2.54570e-04 2.54585e-04 -3.76915e-04 2.76311e-04 -6.67610e-04 1.73107e-04 -1.28171e-03 4.44590e-04 -7.94526e-04 5.45766e-03 1.58589e-03 -1.75132e-02 2.91907e-04 -1.57798e-03 -1.49361e-02
-1.53314e-04 1.32525e-04 -1.53549e-04 1.71811e-04 -2.08522e-04 2.07885e-04 -3.04301e-04 2.04777e-04 -5.39806e-04 4.50754e-05 -1.02862e-03 1.34454e-04 -1.94699e-04 4.25276e-03 5.94857e-03 1.22532e-02 2.91907e-04 -3.30344e-02 -1.98304e-02 -8.70091e-03
1.47515e-04 -1.28068e-04 1.44166e-04 -1.73047e-04 1.74970e-04 -2.50690e-04 1.63690e-04 -4.49513e-04 -1.15643e-05 -8.68575e-04 1.68112e-05 6.72469e-05 3.86849e-03 6.48493e-03 1.08750e-02 4.86109e-03 -1.57798e-03 -1.98304e-02 -4.18739e-02 -7.39104e-03
-1.42428e-04 1.22121e-04 -1.43824e-04 1.49783e-04 -2.08203e-04 1.38788e-04 -3.77490e-04 -3.13552e-05 -7.43109e-04 -1.98450e-05 2.26241e-04 3.66509e-03 6.61037e-03 1.02974e-02 5.33339e-03 -3.01062e-03 -1.49361e-02 -8.70091e-03 -7.39104e-03 -2.98974e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_53-54.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.73065e-03 -9.23625e-04 5.58529e-04 -4.35056e-04 3.64869e-04 -3.17735e-04 2.83341e-04 -2.56897e-04 2.35810e-04 -2.18508e-04 2.04051e-04 -1.91737e-04 1.81097e-04 -1.71854e-04 1.63643e-04 -1.56374e-04 1.49860e-04 -1.44045e-04 1.38635e-04 -1.33921e-04
-9.23625e-04 -3.52357e-03 -1.05601e-03 5.27352e-04 -3.87749e-04 3.16140e-04 -2.70883e-04 2.39225e-04 -2.15539e-04 1.97197e-04 -1.82240e-04 1.69930e-04 -1.59681e-04 1.50537e-04 -1.43026e-04 1.36134e-04 -1.30268e-04 1.24456e-04 -1.20422e-04 1.14664e-04
5.58529e-04 -1.05601e-03 -5.04973e-03 -1.36371e-03 6.34107e-04 -4.51868e-04 3.61595e-04 -3.05963e-04 2.68152e-04 -2.40033e-04 2.18826e-04 -2.01829e-04 1.87385e-04 -1.76385e-04 1.65724e-04 -1.57763e-04 1.49299e-04 -1.44400e-04 1.35136e-04 -1.35732e-04
-4.35056e-04 5.27352e-04 -1.36371e-03 -6.52878e-03 -1.67668e-03 7.48590e-04 -5.21948e-04 4.11918e-04 -3.44657e-04 3.00060e-04 -2.67186e-04 2.42058e-04 -2.23444e-04 2.06074e-04 -1.94589e-04 1.81173e-04 -1.74780e-04 1.60804e-04 -1.63530e-04 1.38958e-04
3.64869e-04 -3.87749e-04 6.34107e-04 -1.67668e-03 -7.98815e-03 -1.98982e-03 8.65220e-04 -5.93339e-04 4.63280e-04 -3.84222e-04 3.31823e-04 -2.94989e-04 2.64909e-04 -2.45343e-04 2.23501e-04 -2.14256e-04 1.92956e-04 -1.97130e-04 1.61732e-04 -2.00728e-04
-3.17735e-04 3.16140e-04 -4.51868e-04 7.48590e-04 -1.98982e-03 -9.43702e-03 -2.30246e-03 9.82672e-04 -6.65502e-04 5.14406e-04 -4.24545e-04 3.63057e-04 -3.23262e-04 2.86279e-04 -2.69118e-04 2.36560e-04 -2.40601e-04 1.91779e-04 -2.41943e-04 1.17800e-04
2.83341e-04 -2.70883e-04 3.61595e-04 -5.21948e-04 8.65220e-04 -2.30246e-03 -1.08797e-02 -2.61499e-03 1.09992e-03 -7.38631e-04 5.65054e-04 -4.65652e-04 3.92764e-04 -3.53932e-04 3.02815e-04 -3.00875e-04 2.34720e-04 -2.93424e-04 1.38498e-04 -3.78892e-04
-2.56897e-04 2.39225e-04 -3.05963e-04 4.11918e-04 -5.93339e-04 9.82672e-04 -2.61499e-03 -1.23190e-02 -2.92802e-03 1.21672e-03 -8.12784e-04 6.14160e-04 -5.09598e-04 4.17277e-04 -3.93688e-04 3.02853e-04 -3.62538e-04 1.74585e-04 -4.50399e-04 -5.79791e-05
2.35810e-04 -2.15539e-04 2.68152e-04 -3.44657e-04 4.63280e-04 -6.65502e-04 1.09992e-03 -2.92802e-03 -1.37563e-02 -3.24177e-03 1.33195e-03 -8.90085e-04 6.57812e-04 -5.63483e-04 4.24025e-04 -4.66130e-04 2.39493e-04 -5.38418e-04 -4.48702e-05 -6.74813e-04
-2.18508e-04 1.97197e-04 -2.40033e-04 3.00060e-04 -3.84222e-04 5.14406e-04 -7.38631e-04 1.21672e-03 -3.24177e-03 -1.51934e-02 -3.55852e-03 1.44155e-03 -9.77906e-04 6.82784e-04 -6.52162e-04 3.63388e-04 -6.60862e-04 3.54311e-06 -7.96145e-04 2.04630e-04
2.04051e-04 -1.82240e-04 2.18826e-04 -2.67186e-04 3.31823e-04 -4.24545e-04 5.65054e-04 -8.12784e-04 1.33195e-03 -3.55852e-03 -1.66348e-02 -3.88587e-03 1.53192e-03 -1.10193e-03 6.37517e-04 -8.69193e-04 1.19811e-04 -9.49213e-04 2.42138e-04 8.52083e-04
-1.91737e-04 1.69930e-04 -2.01829e-04 2.42058e-04 -2.94989e-04 3.63057e-04 -4.65652e-04 6.14160e-04 -8.90085e-04 1.44155e-03 -3.88587e-03 -1.80947e-02 -4.24996e-03 1.55032e-03 -1.35836e-03 4.01908e-04 -1.18879e-03 3.54498e-04 7.21242e-04 4.50988e-03
1.81097e-04 -1.59681e-04 1.87385e-04 -2.23444e-04 2.64909e-04 -3.23262e-04 3.92764e-04 -5.09598e-04 6.57812e-04 -9.77906e-04 1.53192e-03 -4.24996e-03 -1.96263e-02 -4.74833e-03 1.37393e-03 -1.72338e-03 6.46911e-04 4.88943e-04 4.73411e-03 7.05398e-03
-1.71854e-04 1.50537e-04 -1.76385e-04 2.06074e-04 -2.45343e-04 2.86279e-04 -3.53932e-04 4.17277e-04 -5.63483e-04 6.82784e-04 -1.10193e-03 1.55032e-03 -4.74833e-03 -2.13535e-02 -5.35821e-03 1.67945e-03 -6.58687e-05 5.11822e-03 6.97410e-03 8.94085e-03
1.63643e-04 -1.43026e-04 1.65724e-04 -1.94589e-04 2.23501e-04 -2.69118e-04 3.02815e-04 -3.93688e-04 4.24025e-04 -6.52162e-04 6.37517e-04 -1.35836e-03 1.37393e-03 -5.35821e-03 -2.25980e-02 -3.93304e-03 6.25959e-03 6.49490e-03 9.50179e-03 1.97142e-03
-1.56374e-04 1.36134e-04 -1.57763e-04 1.81173e-04 -2.14256e-04 2.36560e-04 -3.00875e-04 3.02853e-04 -4.66130e-04 3.63388e-04 -8.69193e-04 4.01908e-04 -1.72338e-03 1.67945e-03 -3.93304e-03 -1.95513e-02 2.44312e-03 1.08030e-02 1.51834e-03 -6.38184e-03
1.49860e-04 -1.30268e-04 1.49299e-04 -1.74780e-04 1.92956e-04 -2.40601e-04 2.34720e-04 -3.62538e-04 2.39493e-04 -6.60862e-04 1.19811e-04 -1.18879e-03 6.46911e-04 -6.58687e-05 6.25959e-03 2.44312e-03 -1.65241e-02 -2.74230e-03 -5.06330e-03 -1.44776e-02
-1.44045e-04 1.24456e-04 -1.44400e-04 1.60804e-04 -1.97130e-04 1.91779e-04 -2.93424e-04 1.74585e-04 -5.38418e-04 3.54311e-06 -9.49213e-04 3.54498e-04 4.88943e-04 5.11822e-03 6.49490e-03 1.08030e-02 -2.74230e-03 -3.39534e-02 -1.90481e-02 -4.84684e-03
1.38635e-04 -1.20422e-04 1.35136e-04 -1.63530e-04 1.61732e-04 -2.41943e-04 1.38498e-04 -4.50399e-04 -4.48702e-05 -7.96145e-04 2.42138e-04 7.21242e-04 4.73411e-03 6.97410e-03 9.50179e-03 1.51834e-03 -5.06330e-03 -1.90481e-02 -3.53058e-02 -4.53887e-03
-1.33921e-04 1.14664e-04 -1.35732e-04 1.38958e-04 -2.00728e-04 1.17800e-04 -3.78892e-04 -5.79791e-05 -6.74813e-04 2.04630e-04 8.52083e-04 4.50988e-03 7.05398e-03 8.94085e-03 1.97142e-03 -6.38184e-03 -1.44776e-02 -4.84684e-03 -4.53887e-03 -2.96290e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_54-55.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.55287e-03 -8.60028e-04 5.21109e-04 -4.05851e-04 3.40258e-04 -2.96287e-04 2.64249e-04 -2.39643e-04 2.20040e-04 -2.03963e-04 1.90537e-04 -1.79107e-04 1.69230e-04 -1.60657e-04 1.53040e-04 -1.46295e-04 1.40246e-04 -1.34859e-04 1.29828e-04 -1.25479e-04
-8.60028e-04 -3.20496e-03 -9.81469e-04 4.91949e-04 -3.61895e-04 2.94906e-04 -2.52653e-04 2.23153e-04 -2.01098e-04 1.84048e-04 -1.70148e-04 1.58701e-04 -1.49207e-04 1.40704e-04 -1.33730e-04 1.27333e-04 -1.21925e-04 1.16461e-04 -1.12840e-04 1.07270e-04
5.21109e-04 -9.81469e-04 -4.59827e-03 -1.26700e-03 5.91513e-04 -4.21851e-04 3.37379e-04 -2.85409e-04 2.50181e-04 -2.23986e-04 2.04251e-04 -1.88494e-04 1.75017e-04 -1.64841e-04 1.54920e-04 -1.47577e-04 1.39590e-04 -1.35333e-04 1.26192e-04 -1.27705e-04
-4.05851e-04 4.91949e-04 -1.26700e-03 -5.94751e-03 -1.55758e-03 6.98306e-04 -4.87350e-04 3.84399e-04 -3.21536e-04 2.79968e-04 -2.49388e-04 2.25928e-04 -2.08720e-04 1.92479e-04 -1.81934e-04 1.69265e-04 -1.63763e-04 1.49907e-04 -1.54091e-04 1.28193e-04
3.40258e-04 -3.61895e-04 5.91513e-04 -1.55758e-03 -7.27842e-03 -1.84832e-03 8.07119e-04 -5.54064e-04 4.32359e-04 -3.58515e-04 3.09581e-04 -2.75394e-04 2.47236e-04 -2.29279e-04 2.08614e-04 -2.00667e-04 1.79665e-04 -1.85842e-04 1.48577e-04 -1.93367e-04
-2.96287e-04 2.94906e-04 -4.21851e-04 6.98306e-04 -1.84832e-03 -8.59957e-03 -2.13862e-03 9.16677e-04 -6.21541e-04 4.80053e-04 -3.96207e-04 3.38680e-04 -3.01916e-04 2.66988e-04 -2.51918e-04 2.20038e-04 -2.26757e-04 1.75794e-04 -2.33344e-04 9.75100e-05
2.64249e-04 -2.52653e-04 3.37379e-04 -4.87350e-04 8.07119e-04 -2.13862e-03 -9.91499e-03 -2.42889e-03 1.02600e-03 -6.89929e-04 5.27271e-04 -4.34717e-04 3.66158e-04 -3.31049e-04 2.81502e-04 -2.83310e-04 2.15033e-04 -2.82721e-04 1.14092e-04 -3.76341e-04
-2.39643e-04 2.23153e-04 -2.85409e-04 3.84399e-04 -5.54064e-04 9.16677e-04 -2.42889e-03 -1.12273e-02 -2.71963e-03 1.13486e-03 -7.59366e-04 5.72839e-04 -4.76286e-04 3.87988e-04 -3.70110e-04 2.77807e-04 -3.48363e-04 1.45285e-04 -4.47037e-04 -6.90434e-05
2.20040e-04 -2.01098e-04 2.50181e-04 -3.21536e-04 4.32359e-04 -6.21541e-04 1.02600e-03 -2.71963e-03 -1.25378e-02 -3.01116e-03 1.24205e-03 -8.32174e-04 6.12460e-04 -5.28691e-04 3.90201e-04 -4.45901e-04 2.03676e-04 -5.32551e-04 -6.14781e-05 -5.68789e-04
-2.03963e-04 1.84048e-04 -2.23986e-04 2.79968e-04 -3.58515e-04 4.80053e-04 -6.89929e-04 1.13486e-03 -3.01116e-03 -1.38484e-02 -3.30594e-03 1.34310e-03 -9.16432e-04 6.31451e-04 -6.20145e-04 3.17535e-04 -6.49480e-04 -2.03559e-05 -6.83597e-04 4.83571e-04
1.90537e-04 -1.70148e-04 2.04251e-04 -2.49388e-04 3.09581e-04 -3.96207e-04 5.27271e-04 -7.59366e-04 1.24205e-03 -3.30594e-03 -1.51639e-02 -3.61227e-03 1.42289e-03 -1.04130e-03 5.72381e-04 -8.45888e-04 8.48823e-05 -8.27839e-04 5.25694e-04 1.47709e-03
-1.79107e-04 1.58701e-04 -1.88494e-04 2.25928e-04 -2.75394e-04 3.38680e-04 -4.34717e-04 5.72839e-04 -8.32174e-04 1.34310e-03 -3.61227e-03 -1.65000e-02 -3.95984e-03 1.42271e-03 -1.30478e-03 3.46097e-04 -1.05255e-03 6.35679e-04 1.37725e-03 5.14145e-03
1.69230e-04 -1.49207e-04 1.75017e-04 -2.08720e-04 2.47236e-04 -3.01916e-04 3.66158e-04 -4.76286e-04 6.12460e-04 -9.16432e-04 1.42289e-03 -3.95984e-03 -1.79159e-02 -4.44808e-03 1.25097e-03 -1.55337e-03 9.12392e-04 1.17673e-03 5.38481e-03 6.96847e-03
-1.60657e-04 1.40704e-04 -1.64841e-04 1.92479e-04 -2.29279e-04 2.66988e-04 -3.31049e-04 3.87988e-04 -5.28691e-04 6.31451e-04 -1.04130e-03 1.42271e-03 -4.44808e-03 -1.95042e-02 -4.92343e-03 1.87713e-03 6.68379e-04 5.76757e-03 6.92522e-03 7.02809e-03
1.53040e-04 -1.33730e-04 1.54920e-04 -1.81934e-04 2.08614e-04 -2.51918e-04 2.81502e-04 -3.70110e-04 3.90201e-04 -6.20145e-04 5.72381e-04 -1.30478e-03 1.25097e-03 -4.92343e-03 -2.02925e-02 -2.91133e-03 6.84596e-03 6.49737e-03 7.56042e-03 -1.21508e-03
-1.46295e-04 1.27333e-04 -1.47577e-04 1.69265e-04 -2.00667e-04 2.20038e-04 -2.83310e-04 2.77807e-04 -4.45901e-04 3.17535e-04 -8.45888e-04 3.46097e-04 -1.55337e-03 1.87713e-03 -2.91133e-03 -1.67198e-02 2.75187e-03 8.77880e-03 -1.65523e-03 -8.42962e-03
1.40246e-04 -1.21925e-04 1.39590e-04 -1.63763e-04 1.79665e-04 -2.26757e-04 2.15033e-04 -3.48363e-04 2.03676e-04 -6.49480e-04 8.48823e-05 -1.05255e-03 9.12392e-04 6.68379e-04 6.84596e-03 2.75187e-03 -1.61740e-02 -5.61227e-03 -7.22063e-03 -1.26217e-02
-1.34859e-04 1.16461e-04 -1.35333e-04 1.49907e-04 -1.85842e-04 1.75794e-04 -2.82721e-04 1.45285e-04 -5.32551e-04 -2.03559e-05 -8.27839e-04 6.35679e-04 1.17673e-03 5.76757e-03 6.49737e-03 8.77880e-03 -5.61227e-03 -3.36097e-02 -1.68649e-02 -1.33040e-03
1.29828e-04 -1.12840e-04 1.26192e-04 -1.54091e-04 1.48577e-04 -2.33344e-04 1.14092e-04 -4.47037e-04 -6.14781e-05 -6.83597e-04 5.25694e-04 1.37725e-03 5.38481e-03 6.92522e-03 7.56042e-03 -1.65523e-03 -7.22063e-03 -1.68649e-02 -2.91441e-02 -3.43039e-03
-1.25479e-04 1.07270e-04 -1.27705e-04 1.28193e-04 -1.93367e-04 9.75100e-05 -3.76341e-04 -6.90434e-05 -5.68789e-04 4.83571e-04 1.47709e-03 5.14145e-03 6.96847e-03 7.02809e-03 -1.21508e-03 -8.42962e-03 -1.26217e-02 -1.33040e-03 -3.43039e-03 -2.97354e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_55-56.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.38297e-03 -7.97361e-04 4.84230e-04 -3.77079e-04 3.16059e-04 -2.75230e-04 2.45526e-04 -2.22735e-04 2.04595e-04 -1.89725e-04 1.77313e-04 -1.66752e-04 1.57622e-04 -1.49705e-04 1.42671e-04 -1.36439e-04 1.30845e-04 -1.25877e-04 1.21217e-04 -1.17224e-04
-7.97361e-04 -2.89772e-03 -9.08046e-04 4.57134e-04 -3.36407e-04 2.74017e-04 -2.34751e-04 2.07390e-04 -1.86948e-04 1.71169e-04 -1.58312e-04 1.47713e-04 -1.38958e-04 1.31088e-04 -1.24639e-04 1.18725e-04 -1.13765e-04 1.08644e-04 -1.05426e-04 1.00047e-04
4.84230e-04 -9.08046e-04 -4.16241e-03 -1.17169e-03 5.49658e-04 -3.92246e-04 3.13549e-04 -2.65223e-04 2.32552e-04 -2.08263e-04 1.89977e-04 -1.75437e-04 1.62920e-04 -1.53544e-04 1.44352e-04 -1.37615e-04 1.30096e-04 -1.26462e-04 1.17460e-04 -1.19848e-04
-3.77079e-04 4.57134e-04 -1.17169e-03 -5.38609e-03 -1.44013e-03 6.48913e-04 -4.53216e-04 3.57306e-04 -2.98826e-04 2.60253e-04 -2.31943e-04 2.10136e-04 -1.94299e-04 1.79180e-04 -1.69547e-04 1.57619e-04 -1.52984e-04 1.39267e-04 -1.44841e-04 1.17669e-04
3.16059e-04 -3.36407e-04 5.49658e-04 -1.44013e-03 -6.59277e-03 -1.70876e-03 7.50054e-04 -5.15310e-04 4.01909e-04 -3.33257e-04 2.87763e-04 -2.56179e-04 2.29937e-04 -2.13539e-04 1.94057e-04 -1.87358e-04 1.66687e-04 -1.74776e-04 1.35727e-04 -1.86043e-04
-2.75230e-04 2.74017e-04 -3.92246e-04 6.48913e-04 -1.70876e-03 -7.79042e-03 -1.97701e-03 8.51862e-04 -5.78150e-04 4.46224e-04 -3.68352e-04 3.14771e-04 -2.80974e-04 2.48113e-04 -2.35052e-04 2.03906e-04 -2.13172e-04 1.60183e-04 -2.24783e-04 7.88293e-05
2.45526e-04 -2.34751e-04 3.13549e-04 -4.53216e-04 7.50054e-04 -1.97701e-03 -8.98281e-03 -2.24528e-03 9.53408e-04 -6.41843e-04 4.90067e-04 -4.04297e-04 3.40072e-04 -3.08582e-04 2.60678e-04 -2.66049e-04 1.95816e-04 -2.72063e-04 9.15147e-05 -3.68284e-04
-2.22735e-04 2.07390e-04 -2.65223e-04 3.57306e-04 -5.15310e-04 8.51862e-04 -2.24528e-03 -1.01724e-02 -2.51402e-03 1.05450e-03 -7.06607e-04 5.32158e-04 -4.43507e-04 3.59306e-04 -3.46914e-04 2.53348e-04 -3.34255e-04 1.18036e-04 -4.37679e-04 -6.24926e-05
2.04595e-04 -1.86948e-04 2.32552e-04 -2.98826e-04 4.01909e-04 -5.78150e-04 9.53408e-04 -2.51402e-03 -1.13603e-02 -2.78359e-03 1.15380e-03 -7.74948e-04 5.67851e-04 -4.94397e-04 3.57103e-04 -4.25798e-04 1.70134e-04 -5.20308e-04 -5.90231e-05 -4.29500e-04
-1.89725e-04 1.71169e-04 -2.08263e-04 2.60253e-04 -3.33257e-04 4.46224e-04 -6.41843e-04 1.05450e-03 -2.78359e-03 -1.25486e-02 -3.05665e-03 1.24649e-03 -8.55616e-04 5.80995e-04 -5.88363e-04 2.74180e-04 -6.31468e-04 -2.39834e-05 -5.35351e-04 7.91384e-04
1.77313e-04 -1.58312e-04 1.89977e-04 -2.31943e-04 2.87763e-04 -3.68352e-04 4.90067e-04 -7.06607e-04 1.15380e-03 -3.05665e-03 -1.37423e-02 -3.34218e-03 1.31596e-03 -9.81051e-04 5.09959e-04 -8.15834e-04 7.12056e-05 -6.68899e-04 8.41186e-04 2.04010e-03
-1.66752e-04 1.47713e-04 -1.75437e-04 2.10136e-04 -2.56179e-04 3.14771e-04 -4.04297e-04 5.32158e-04 -7.74948e-04 1.24649e-03 -3.34218e-03 -1.49587e-02 -3.67318e-03 1.29917e-03 -1.24448e-03 3.12290e-04 -8.77433e-04 9.51223e-04 1.97203e-03 5.49559e-03
1.57622e-04 -1.38958e-04 1.62920e-04 -1.94299e-04 2.29937e-04 -2.80974e-04 3.40072e-04 -4.43507e-04 5.67851e-04 -8.55616e-04 1.31596e-03 -3.67318e-03 -1.62613e-02 -4.14430e-03 1.15178e-03 -1.34374e-03 1.21402e-03 1.80379e-03 5.75371e-03 6.40159e-03
-1.49705e-04 1.31088e-04 -1.53544e-04 1.79180e-04 -2.13539e-04 2.48113e-04 -3.08582e-04 3.59306e-04 -4.94397e-04 5.80995e-04 -9.81051e-04 1.29917e-03 -4.14430e-03 -1.76953e-02 -4.45205e-03 2.11342e-03 1.34215e-03 6.13213e-03 6.38467e-03 4.83595e-03
1.42671e-04 -1.24639e-04 1.44352e-04 -1.69547e-04 1.94057e-04 -2.35052e-04 2.60678e-04 -3.46914e-04 3.57103e-04 -5.88363e-04 5.09959e-04 -1.24448e-03 1.15178e-03 -4.45205e-03 -1.80167e-02 -1.95362e-03 7.14730e-03 6.00128e-03 5.32994e-03 -3.86106e-03
-1.36439e-04 1.18725e-04 -1.37615e-04 1.57619e-04 -1.87358e-04 2.03906e-04 -2.66049e-04 2.53348e-04 -4.25798e-04 2.74180e-04 -8.15834e-04 3.12290e-04 -1.34374e-03 2.11342e-03 -1.95362e-03 -1.42469e-02 2.55478e-03 6.46134e-03 -4.29074e-03 -9.17109e-03
1.30845e-04 -1.13765e-04 1.30096e-04 -1.52984e-04 1.66687e-04 -2.13172e-04 1.95816e-04 -3.34255e-04 1.70134e-04 -6.31468e-04 7.12056e-05 -8.77433e-04 1.21402e-03 1.34215e-03 7.14730e-03 2.55478e-03 -1.61965e-02 -7.94948e-03 -8.06468e-03 -1.00035e-02
-1.25877e-04 1.08644e-04 -1.26462e-04 1.39267e-04 -1.74776e-04 1.60183e-04 -2.72063e-04 1.18036e-04 -5.20308e-04 -2.39834e-05 -6.68899e-04 9.51223e-04 1.80379e-03 6.13213e-03 6.00128e-03 6.46134e-03 -7.94948e-03 -3.20326e-02 -1.39194e-02 1.29330e-03
1.21217e-04 -1.05426e-04 1.17460e-04 -1.44841e-04 1.35727e-04 -2.24783e-04 9.15147e-05 -4.37679e-04 -5.90231e-05 -5.35351e-04 8.41186e-04 1.97203e-03 5.75371e-03 6.38467e-03 5.32994e-03 -4.29074e-03 -8.06468e-03 -1.39194e-02 -2.39611e-02 -3.64224e-03
-1.17224e-04 1.00047e-04 -1.19848e-04 1.17669e-04 -1.86043e-04 7.88293e-05 -3.68284e-04 -6.24926e-05 -4.29500e-04 7.91384e-04 2.04010e-03 5.49559e-03 6.40159e-03 4.83595e-03 -3.86106e-03 -9.17109e-03 -1.00035e-02 1.29330e-03 -3.64224e-03 -2.94243e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_56-57.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.22198e-03 -7.36029e-04 4.48109e-04 -3.48904e-04 2.92400e-04 -2.54664e-04 2.27249e-04 -2.06237e-04 1.89525e-04 -1.75832e-04 1.64407e-04 -1.54689e-04 1.46286e-04 -1.39004e-04 1.32536e-04 -1.26802e-04 1.21650e-04 -1.17085e-04 1.12784e-04 -1.09133e-04
-7.36029e-04 -2.60377e-03 -8.36244e-04 4.23093e-04 -3.11426e-04 2.53581e-04 -2.17261e-04 1.91998e-04 -1.73137e-04 1.58599e-04 -1.46759e-04 1.36988e-04 -1.28946e-04 1.21696e-04 -1.15756e-04 1.10308e-04 -1.05781e-04 1.00996e-04 -9.81605e-05 9.29784e-05
4.48109e-04 -8.36244e-04 -3.74492e-03 -1.07843e-03 5.08761e-04 -3.63216e-04 2.90225e-04 -2.45495e-04 2.15333e-04 -1.92913e-04 1.76042e-04 -1.62685e-04 1.51113e-04 -1.42505e-04 1.34025e-04 -1.27877e-04 1.20813e-04 -1.17768e-04 1.08930e-04 -1.12130e-04
-3.48904e-04 4.23093e-04 -1.07843e-03 -4.84808e-03 -1.32519e-03 6.00661e-04 -4.19734e-04 3.30778e-04 -2.76629e-04 2.40993e-04 -2.14904e-04 1.94725e-04 -1.80208e-04 1.66199e-04 -1.57439e-04 1.46240e-04 -1.42430e-04 1.28889e-04 -1.35741e-04 1.07436e-04
2.92400e-04 -3.11426e-04 5.08761e-04 -1.32519e-03 -5.93557e-03 -1.57216e-03 6.94312e-04 -4.77288e-04 3.72085e-04 -3.08560e-04 2.66452e-04 -2.37401e-04 2.13055e-04 -1.98151e-04 1.79851e-04 -1.74329e-04 1.54040e-04 -1.63891e-04 1.23261e-04 -1.78476e-04
-2.54664e-04 2.53581e-04 -3.63216e-04 6.00661e-04 -1.57216e-03 -7.01475e-03 -1.81880e-03 7.88553e-04 -5.35566e-04 4.13093e-04 -3.41102e-04 2.91421e-04 -2.60497e-04 2.29701e-04 -2.18538e-04 1.88206e-04 -1.99806e-04 1.45061e-04 -2.15930e-04 6.24644e-05
2.27249e-04 -2.17261e-04 2.90225e-04 -4.19734e-04 6.94312e-04 -1.81880e-03 -8.08912e-03 -2.06552e-03 8.82517e-04 -5.94633e-04 4.53631e-04 -3.74522e-04 3.14607e-04 -2.86582e-04 2.40416e-04 -2.49069e-04 1.77221e-04 -2.61087e-04 7.16025e-05 -3.53537e-04
-2.06237e-04 1.91998e-04 -2.45495e-04 3.30778e-04 -4.77288e-04 7.88553e-04 -2.06552e-03 -9.16097e-03 -2.31269e-03 9.76025e-04 -6.54789e-04 4.92329e-04 -4.11386e-04 3.31365e-04 -3.24110e-04 2.29675e-04 -3.19835e-04 9.37933e-05 -4.20973e-04 -3.87678e-05
1.89525e-04 -1.73137e-04 2.15333e-04 -2.76629e-04 3.72085e-04 -5.35566e-04 8.82517e-04 -2.31269e-03 -1.02313e-02 -2.56074e-03 1.06765e-03 -7.18701e-04 5.24237e-04 -4.60690e-04 3.25002e-04 -4.05454e-04 1.39935e-04 -5.00208e-04 -3.77827e-05 -2.66408e-04
-1.75832e-04 1.58599e-04 -1.92913e-04 2.40993e-04 -3.08560e-04 4.13093e-04 -5.94633e-04 9.76025e-04 -2.56074e-03 -1.13022e-02 -2.81248e-03 1.15225e-03 -7.95728e-04 5.31826e-04 -5.56512e-04 2.34520e-04 -6.05269e-04 -7.46145e-06 -3.61151e-04 1.09732e-03
1.64407e-04 -1.46759e-04 1.76042e-04 -2.14904e-04 2.66452e-04 -3.41102e-04 4.53631e-04 -6.54789e-04 1.06765e-03 -2.81248e-03 -1.23792e-02 -3.07751e-03 1.21181e-03 -9.21082e-04 4.51632e-04 -7.77480e-04 7.88237e-05 -4.82375e-04 1.15675e-03 2.48974e-03
-1.54689e-04 1.36988e-04 -1.62685e-04 1.94725e-04 -2.37401e-04 2.91421e-04 -3.74522e-04 4.92329e-04 -7.18701e-04 1.15225e-03 -3.07751e-03 -1.34806e-02 -3.39164e-03 1.18139e-03 -1.17604e-03 3.00750e-04 -6.73659e-04 1.26846e-03 2.45198e-03 5.55148e-03
1.46286e-04 -1.28946e-04 1.51113e-04 -1.80208e-04 2.13055e-04 -2.60497e-04 3.14607e-04 -4.11386e-04 5.24237e-04 -7.95728e-04 1.21181e-03 -3.39164e-03 -1.46721e-02 -3.83752e-03 1.07696e-03 -1.10499e-03 1.51868e-03 2.31487e-03 5.81807e-03 5.46662e-03
-1.39004e-04 1.21696e-04 -1.42505e-04 1.66199e-04 -1.98151e-04 2.29701e-04 -2.86582e-04 3.31365e-04 -4.60690e-04 5.31826e-04 -9.21082e-04 1.18139e-03 -3.83752e-03 -1.59383e-02 -3.95674e-03 2.35519e-03 1.89891e-03 6.18795e-03 5.46580e-03 2.64275e-03
1.32536e-04 -1.15756e-04 1.34025e-04 -1.57439e-04 1.79851e-04 -2.18538e-04 2.40416e-04 -3.24110e-04 3.25002e-04 -5.56512e-04 4.51632e-04 -1.17604e-03 1.07696e-03 -3.95674e-03 -1.58168e-02 -1.11918e-03 7.13916e-03 5.11985e-03 3.09194e-03 -5.75506e-03
-1.26802e-04 1.10308e-04 -1.27877e-04 1.46240e-04 -1.74329e-04 1.88206e-04 -2.49069e-04 2.29675e-04 -4.05454e-04 2.34520e-04 -7.77480e-04 3.00750e-04 -1.10499e-03 2.35519e-03 -1.11918e-03 -1.21712e-02 1.96277e-03 4.13437e-03 -6.17352e-03 -8.83586e-03
1.21650e-04 -1.05781e-04 1.20813e-04 -1.42430e-04 1.54040e-04 -1.99806e-04 1.77221e-04 -3.19835e-04 1.39935e-04 -6.05269e-04 7.88237e-05 -6.73659e-04 1.51868e-03 1.89891e-03 7.13916e-03 1.96277e-03 -1.63217e-02 -9.54008e-03 -7.82397e-03 -7.21876e-03
-1.17085e-04 1.00996e-04 -1.17768e-04 1.28889e-04 -1.63891e-04 1.45061e-04 -2.61087e-04 9.37933e-05 -5.00208e-04 -7.46145e-06 -4.82375e-04 1.26846e-03 2.31487e-03 6.18795e-03 5.11985e-03 4.13437e-03 -9.54008e-03 -2.94660e-02 -1.08116e-02 2.82924e-03
1.12784e-04 -9.81605e-05 1.08930e-04 -1.35741e-04 1.23261e-04 -2.15930e-04 7.16025e-05 -4.20973e-04 -3.77827e-05 -3.61151e-04 1.15675e-03 2.45198e-03 5.81807e-03 5.46580e-03 3.09194e-03 -6.17352e-03 -7.82397e-03 -1.08116e-02 -1.99688e-02 -4.58087e-03
-1.09133e-04 9.29784e-05 -1.12130e-04 1.07436e-04 -1.78476e-04 6.24644e-05 -3.53537e-04 -3.87678e-05 -2.66408e-04 1.09732e-03 2.48974e-03 5.55148e-03 5.46662e-03 2.64275e-03 -5.75506e-03 -8.83586e-03 -7.21876e-03 2.82924e-03 -4.58087e-03 -2.82901e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_57-58.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.07078e-03 -6.76445e-04 4.12977e-04 -3.21512e-04 2.69431e-04 -2.34717e-04 2.09531e-04 -1.90245e-04 1.74917e-04 -1.62363e-04 1.51892e-04 -1.42988e-04 1.35287e-04 -1.28616e-04 1.22691e-04 -1.17437e-04 1.12710e-04 -1.08533e-04 1.04578e-04 -1.01254e-04
-6.76445e-04 -2.32488e-03 -7.66574e-04 3.90030e-04 -2.87118e-04 2.33731e-04 -2.00290e-04 1.77072e-04 -1.59747e-04 1.46411e-04 -1.35556e-04 1.26585e-04 -1.19230e-04 1.12580e-04 -1.07131e-04 1.02129e-04 -9.80171e-05 9.35621e-05 -9.10848e-05 8.61089e-05
4.12977e-04 -7.66574e-04 -3.34835e-03 -9.87928e-04 4.69056e-04 -3.34952e-04 2.67559e-04 -2.26349e-04 1.98629e-04 -1.78029e-04 1.62528e-04 -1.50312e-04 1.39662e-04 -1.31790e-04 1.23998e-04 -1.18416e-04 1.11797e-04 -1.09300e-04 1.00660e-04 -1.04579e-04
-3.21512e-04 3.90030e-04 -9.87928e-04 -4.33680e-03 -1.21361e-03 5.53827e-04 -3.87124e-04 3.04988e-04 -2.55083e-04 2.22305e-04 -1.98373e-04 1.79783e-04 -1.66530e-04 1.53608e-04 -1.45679e-04 1.35199e-04 -1.32154e-04 1.18846e-04 -1.26819e-04 9.76255e-05
2.69431e-04 -2.87118e-04 4.69056e-04 -1.21361e-03 -5.31089e-03 -1.43954e-03 6.40211e-04 -4.40249e-04 3.43083e-04 -2.84576e-04 2.45780e-04 -2.19175e-04 1.96689e-04 -1.83205e-04 1.66082e-04 -1.61646e-04 1.41816e-04 -1.53213e-04 1.11350e-04 -1.70470e-04
-2.34717e-04 2.33731e-04 -3.34952e-04 5.53827e-04 -1.43954e-03 -6.27738e-03 -1.66519e-03 7.27110e-04 -4.94067e-04 3.80878e-04 -3.14629e-04 2.68773e-04 -2.40608e-04 2.11867e-04 -2.02462e-04 1.73049e-04 -1.86695e-04 1.30633e-04 -2.06544e-04 4.90306e-05
2.09531e-04 -2.00290e-04 2.67559e-04 -3.87124e-04 6.40211e-04 -1.66519e-03 -7.23949e-03 -1.89097e-03 8.13725e-04 -5.48612e-04 4.18206e-04 -3.45579e-04 2.89926e-04 -2.65173e-04 2.20861e-04 -2.32420e-04 1.59491e-04 -2.49519e-04 5.50877e-05 -3.31863e-04
-1.90245e-04 1.77072e-04 -2.26349e-04 3.04988e-04 -4.40249e-04 7.27110e-04 -1.89097e-03 -8.19934e-03 -2.11716e-03 8.99884e-04 -6.04255e-04 4.53624e-04 -3.80114e-04 3.04365e-04 -3.01781e-04 2.07081e-04 -3.04812e-04 7.33955e-05 -3.96586e-04 -6.12304e-07
1.74917e-04 -1.59747e-04 1.98629e-04 -2.55083e-04 3.43083e-04 -4.94067e-04 8.13725e-04 -2.11716e-03 -9.15787e-03 -2.34429e-03 9.84082e-04 -6.63794e-04 4.81942e-04 -4.27724e-04 2.94260e-04 -3.84588e-04 1.14024e-04 -4.71849e-04 -5.20330e-07 -9.26822e-05
-1.62363e-04 1.46411e-04 -1.78029e-04 2.22305e-04 -2.84576e-04 3.80878e-04 -5.48612e-04 8.99884e-04 -2.34429e-03 -1.01171e-02 -2.57527e-03 1.06094e-03 -7.37102e-04 4.84445e-04 -5.24370e-04 1.99616e-04 -5.70448e-04 2.64566e-05 -1.74741e-04 1.37156e-03
1.51892e-04 -1.35556e-04 1.62528e-04 -1.98373e-04 2.45780e-04 -3.14629e-04 4.18206e-04 -6.04255e-04 9.84082e-04 -2.57527e-03 -1.10828e-02 -2.82022e-03 1.11121e-03 -8.61346e-04 3.98638e-04 -7.30418e-04 1.05032e-04 -2.82485e-04 1.44125e-03 2.79310e-03
-1.42988e-04 1.26585e-04 -1.50312e-04 1.79783e-04 -2.19175e-04 2.68773e-04 -3.45579e-04 4.53624e-04 -6.63794e-04 1.06094e-03 -2.82022e-03 -1.20747e-02 -3.11695e-03 1.07091e-03 -1.09924e-03 3.08911e-04 -4.55846e-04 1.55530e-03 2.78231e-03 5.33200e-03
1.35287e-04 -1.19230e-04 1.39662e-04 -1.66530e-04 1.96689e-04 -2.40608e-04 2.89926e-04 -3.80114e-04 4.81942e-04 -7.37102e-04 1.11121e-03 -3.11695e-03 -1.31573e-02 -3.52937e-03 1.02426e-03 -8.52188e-04 1.79371e-03 2.67367e-03 5.59988e-03 4.31246e-03
-1.28616e-04 1.12580e-04 -1.31790e-04 1.53608e-04 -1.83205e-04 2.11867e-04 -2.65173e-04 3.04365e-04 -4.27724e-04 4.84445e-04 -8.61346e-04 1.07091e-03 -3.52937e-03 -1.42466e-02 -3.45466e-03 2.56966e-03 2.30121e-03 5.95649e-03 4.31882e-03 6.76200e-04
1.22691e-04 -1.07131e-04 1.23998e-04 -1.45679e-04 1.66082e-04 -2.02462e-04 2.20861e-04 -3.01781e-04 2.94260e-04 -5.24370e-04 3.98638e-04 -1.09924e-03 1.02426e-03 -3.45466e-03 -1.37377e-02 -4.48055e-04 6.84291e-03 4.00396e-03 1.07763e-03 -6.84776e-03
-1.17437e-04 1.02129e-04 -1.18416e-04 1.35199e-04 -1.61646e-04 1.73049e-04 -2.32420e-04 2.07081e-04 -3.84588e-04 1.99616e-04 -7.30418e-04 3.08911e-04 -8.52188e-04 2.56966e-03 -4.48055e-04 -1.04841e-02 1.12487e-03 2.03142e-03 -7.25217e-03 -7.76601e-03
1.12710e-04 -9.80171e-05 1.11797e-04 -1.32154e-04 1.41816e-04 -1.86695e-04 1.59491e-04 -3.04812e-04 1.14024e-04 -5.70448e-04 1.05032e-04 -4.55846e-04 1.79371e-03 2.30121e-03 6.84291e-03 1.12487e-03 -1.63292e-02 -1.03339e-02 -6.84068e-03 -4.70887e-03
-1.08533e-04 9.35621e-05 -1.09300e-04 1.18846e-04 -1.53213e-04 1.30633e-04 -2.49519e-04 7.33955e-05 -4.71849e-04 2.64566e-05 -2.82485e-04 1.55530e-03 2.67367e-03 5.95649e-03 4.00396e-03 2.03142e-03 -1.03339e-02 -2.62665e-02 -7.98681e-03 3.37215e-03
1.04578e-04 -9.10848e-05 1.00660e-04 -1.26819e-04 1.11350e-04 -2.06544e-04 5.50877e-05 -3.96586e-04 -5.20330e-07 -1.74741e-04 1.44125e-03 2.78231e-03 5.59988e-03 4.31882e-03 1.07763e-03 -7.25217e-03 -6.84068e-03 -7.98681e-03 -1.70879e-02 -5.69310e-03
-1.01254e-04 8.61089e-05 -1.04579e-04 9.76255e-05 -1.70470e-04 4.90306e-05 -3.31863e-04 -6.12304e-07 -9.26822e-05 1.37156e-03 2.79310e-03 5.33200e-03 4.31246e-03 6.76200e-04 -6.84776e-03 -7.76601e-03 -4.70887e-03 3.37215e-03 -5.69310e-03 -2.62963e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_58-59.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.30126e-04 -6.19013e-04 3.79058e-04 -2.95075e-04 2.47289e-04 -2.15497e-04 1.92460e-04 -1.74834e-04 1.60835e-04 -1.49372e-04 1.39813e-04 -1.31688e-04 1.24656e-04 -1.18567e-04 1.13160e-04 -1.08363e-04 1.04041e-04 -1.00232e-04 9.66060e-05 -9.35905e-05
-6.19013e-04 -2.06259e-03 -6.99527e-04 3.58137e-04 -2.63634e-04 2.14583e-04 -1.83931e-04 1.62685e-04 -1.46839e-04 1.34656e-04 -1.24745e-04 1.16542e-04 -1.09838e-04 1.03764e-04 -9.87846e-05 9.42077e-05 -9.04873e-05 8.63525e-05 -8.42039e-05 7.94450e-05
3.79058e-04 -6.99527e-04 -2.97497e-03 -9.00822e-04 4.30772e-04 -3.07630e-04 2.45684e-04 -2.07888e-04 1.82521e-04 -1.63676e-04 1.49492e-04 -1.38363e-04 1.28605e-04 -1.21430e-04 1.14298e-04 -1.09252e-04 1.03069e-04 -1.01063e-04 9.26657e-05 -9.71850e-05
-2.95075e-04 3.58137e-04 -9.00822e-04 -3.85521e-03 -1.10621e-03 5.08672e-04 -3.55591e-04 2.80087e-04 -2.34302e-04 2.04281e-04 -1.82422e-04 1.65371e-04 -1.53315e-04 1.41448e-04 -1.34300e-04 1.24525e-04 -1.22169e-04 1.09166e-04 -1.18057e-04 8.83226e-05
2.47289e-04 -2.63634e-04 4.30772e-04 -1.10621e-03 -4.72235e-03 -1.31187e-03 5.88050e-04 -4.04424e-04 3.15074e-04 -2.61433e-04 2.25844e-04 -2.01579e-04 1.80904e-04 -1.68752e-04 1.52797e-04 -1.49333e-04 1.30059e-04 -1.42721e-04 1.00113e-04 -1.61827e-04
-2.15497e-04 2.14583e-04 -3.07630e-04 5.08672e-04 -1.31187e-03 -5.58256e-03 -1.51731e-03 6.67871e-04 -4.53914e-04 3.49769e-04 -2.89073e-04 2.46936e-04 -2.21391e-04 1.94684e-04 -1.86870e-04 1.58500e-04 -1.73823e-04 1.17057e-04 -1.96381e-04 3.88096e-05
1.92460e-04 -1.83931e-04 2.45684e-04 -3.55591e-04 5.88050e-04 -1.51731e-03 -6.43884e-03 -1.72291e-03 7.47411e-04 -5.04068e-04 3.84000e-04 -3.17620e-04 2.66151e-04 -2.44431e-04 2.02110e-04 -2.16102e-04 1.42821e-04 -2.37085e-04 4.23391e-05 -3.03929e-04
-1.74834e-04 1.62685e-04 -2.07888e-04 2.80087e-04 -4.04424e-04 6.67871e-04 -1.72291e-03 -7.29308e-03 -1.92891e-03 8.26495e-04 -5.55320e-04 4.16276e-04 -3.49844e-04 2.78458e-04 -2.79958e-04 1.85806e-04 -2.88902e-04 5.72940e-05 -3.65174e-04 4.72074e-05
1.60835e-04 -1.46839e-04 1.82521e-04 -2.34302e-04 3.15074e-04 -4.53914e-04 7.47411e-04 -1.92891e-03 -8.14618e-03 -2.13587e-03 9.03568e-04 -6.10556e-04 4.41239e-04 -3.95607e-04 2.65189e-04 -3.62925e-04 9.29372e-05 -4.35887e-04 4.78001e-05 7.72075e-05
-1.49372e-04 1.34656e-04 -1.63676e-04 2.04281e-04 -2.61433e-04 3.49769e-04 -5.04068e-04 8.26495e-04 -2.13587e-03 -9.00015e-03 -2.34679e-03 9.73080e-04 -6.80038e-04 4.39301e-04 -4.91730e-04 1.70105e-04 -5.27683e-04 7.26745e-05 8.62976e-06 1.58994e-03
1.39813e-04 -1.24745e-04 1.49492e-04 -1.82422e-04 2.25844e-04 -2.89073e-04 3.84000e-04 -5.55320e-04 9.03568e-04 -2.34679e-03 -9.86092e-03 -2.57219e-03 1.01489e-03 -8.01832e-04 3.51786e-04 -6.75405e-04 1.44677e-04 -8.51010e-05 1.66918e-03 2.93926e-03
-1.31688e-04 1.16542e-04 -1.38363e-04 1.65371e-04 -2.01579e-04 2.46936e-04 -3.17620e-04 4.16276e-04 -6.10556e-04 9.73080e-04 -2.57219e-03 -1.07490e-02 -2.85077e-03 9.68853e-04 -1.01504e-03 3.31683e-04 -2.40396e-04 1.78528e-03 2.95071e-03 4.89318e-03
1.24656e-04 -1.09838e-04 1.28605e-04 -1.53315e-04 1.80904e-04 -2.21391e-04 2.66151e-04 -3.49844e-04 4.41239e-04 -6.80038e-04 1.01489e-03 -2.85077e-03 -1.17252e-02 -3.22264e-03 9.88835e-04 -6.02249e-04 2.01207e-03 2.86682e-03 5.15527e-03 3.09174e-03
-1.18567e-04 1.03764e-04 -1.21430e-04 1.41448e-04 -1.68752e-04 1.94684e-04 -2.44431e-04 2.78458e-04 -3.95607e-04 4.39301e-04 -8.01832e-04 9.68853e-04 -3.22264e-03 -1.26354e-02 -2.96484e-03 2.72971e-03 2.53477e-03 5.49407e-03 3.09840e-03 -9.15368e-04
1.13160e-04 -9.87846e-05 1.14298e-04 -1.34300e-04 1.52797e-04 -1.86870e-04 2.02110e-04 -2.79958e-04 2.65189e-04 -4.91730e-04 3.51786e-04 -1.01504e-03 9.88835e-04 -2.96484e-03 -1.18176e-02 4.30562e-05 6.31527e-03 2.80943e-03 -5.61508e-04 -7.21890e-03
-1.08363e-04 9.42077e-05 -1.09252e-04 1.24525e-04 -1.49333e-04 1.58500e-04 -2.16102e-04 1.85806e-04 -3.62925e-04 1.70105e-04 -6.75405e-04 3.31683e-04 -6.02249e-04 2.72971e-03 4.30562e-05 -9.14058e-03 1.95402e-04 3.06137e-04 -7.60552e-03 -6.31740e-03
1.04041e-04 -9.04873e-05 1.03069e-04 -1.22169e-04 1.30059e-04 -1.73823e-04 1.42821e-04 -2.88902e-04 9.29372e-05 -5.27683e-04 1.44677e-04 -2.40396e-04 2.01207e-03 2.53477e-03 6.31527e-03 1.95402e-04 -1.60769e-02 -1.04115e-02 -5.47140e-03 -2.72019e-03
-1.00232e-04 8.63525e-05 -1.01063e-04 1.09166e-04 -1.42721e-04 1.17057e-04 -2.37085e-04 5.72940e-05 -4.35887e-04 7.26745e-05 -8.51010e-05 1.78528e-03 2.86682e-03 5.49407e-03 2.80943e-03 3.06137e-04 -1.04115e-02 -2.28040e-02 -5.69505e-03 3.18240e-03
9.66060e-05 -8.42039e-05 9.26657e-05 -1.18057e-04 1.00113e-04 -1.96381e-04 4.23391e-05 -3.65174e-04 4.78001e-05 8.62976e-06 1.66918e-03 2.95071e-03 5.15527e-03 3.09840e-03 -5.61508e-04 -7.60552e-03 -5.47140e-03 -5.69505e-03 -1.50714e-02 -6.58907e-03
-9.35905e-05 7.94450e-05 -9.71850e-05 8.83226e-05 -1.61827e-04 3.88096e-05 -3.03929e-04 4.72074e-05 7.72075e-05 1.58994e-03 2.93926e-03 4.89318e-03 3.09174e-03 -9.15368e-04 -7.21890e-03 -6.31740e-03 -2.72019e-03 3.18240e-03 -6.58907e-03 -2.36539e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_59-60.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.00561e-04 -5.64126e-04 3.46591e-04 -2.69789e-04 2.26137e-04 -1.97150e-04 1.76170e-04 -1.60130e-04 1.47398e-04 -1.36973e-04 1.28282e-04 -1.20896e-04 1.14501e-04 -1.08964e-04 1.04048e-04 -9.96852e-05 9.57483e-05 -9.22868e-05 8.89747e-05 -8.62485e-05
-5.64126e-04 -1.81817e-03 -6.35573e-04 3.27626e-04 -2.41150e-04 1.96282e-04 -1.68311e-04 1.48953e-04 -1.34521e-04 1.23436e-04 -1.14425e-04 1.06954e-04 -1.00866e-04 9.53416e-05 -9.08079e-05 8.66337e-05 -8.32809e-05 7.94585e-05 -7.76069e-05 7.30797e-05
3.46591e-04 -6.35573e-04 -2.62662e-03 -8.17743e-04 3.94153e-04 -2.81459e-04 2.24771e-04 -1.90257e-04 1.67141e-04 -1.49976e-04 1.37050e-04 -1.26949e-04 1.18049e-04 -1.11531e-04 1.05029e-04 -1.00488e-04 9.47332e-05 -9.31591e-05 8.50540e-05 -9.00327e-05
-2.69789e-04 3.27626e-04 -8.17743e-04 -3.40571e-03 -1.00377e-03 4.65485e-04 -3.25376e-04 2.56272e-04 -2.14453e-04 1.87071e-04 -1.67188e-04 1.51617e-04 -1.40689e-04 1.29839e-04 -1.23418e-04 1.14338e-04 -1.12587e-04 9.99763e-05 -1.09546e-04 7.97020e-05
2.26137e-04 -2.41150e-04 3.94153e-04 -1.00377e-03 -4.17292e-03 -1.19010e-03 5.38160e-04 -3.70088e-04 2.88283e-04 -2.39319e-04 2.06813e-04 -1.84769e-04 1.65844e-04 -1.54932e-04 1.40133e-04 -1.37517e-04 1.18915e-04 -1.32511e-04 8.97613e-05 -1.52560e-04
-1.97150e-04 1.96282e-04 -2.81459e-04 4.65485e-04 -1.19010e-03 -4.93385e-03 -1.37626e-03 6.11214e-04 -4.15418e-04 3.20014e-04 -2.64644e-04 2.26096e-04 -2.03017e-04 1.78315e-04 -1.71907e-04 1.44724e-04 -1.61294e-04 1.04575e-04 -1.85433e-04 3.18519e-05
1.76170e-04 -1.68311e-04 2.24771e-04 -3.25376e-04 5.38160e-04 -1.37626e-03 -5.69125e-03 -1.56261e-03 6.83995e-04 -4.61350e-04 3.51289e-04 -2.90876e-04 2.43491e-04 -2.24537e-04 1.84357e-04 -2.00235e-04 1.27489e-04 -2.23764e-04 3.34489e-05 -2.71394e-04
-1.60130e-04 1.48953e-04 -1.90257e-04 2.56272e-04 -3.70088e-04 6.11214e-04 -1.56261e-03 -6.44683e-03 -1.74933e-03 7.56324e-04 -5.08368e-04 3.80591e-04 -3.20820e-04 2.53888e-04 -2.58794e-04 1.66167e-04 -2.72082e-04 4.56232e-05 -3.28489e-04 9.90074e-05
1.47398e-04 -1.34521e-04 1.67141e-04 -2.14453e-04 2.88283e-04 -4.15418e-04 6.83995e-04 -1.74933e-03 -7.20142e-03 -1.93703e-03 8.26621e-04 -5.59398e-04 4.02483e-04 -3.64559e-04 2.38167e-04 -3.40465e-04 7.68578e-05 -3.94157e-04 1.01155e-04 2.29956e-04
-1.36973e-04 1.23436e-04 -1.49976e-04 1.87071e-04 -2.39319e-04 3.20014e-04 -4.61350e-04 7.56324e-04 -1.93703e-03 -7.95702e-03 -2.12873e-03 8.89251e-04 -6.24936e-04 3.96897e-04 -4.58649e-04 1.46244e-04 -4.78895e-04 1.24917e-04 1.74813e-04 1.73791e-03
1.28282e-04 -1.14425e-04 1.37050e-04 -1.67188e-04 2.06813e-04 -2.64644e-04 3.51289e-04 -5.08368e-04 8.26621e-04 -2.12873e-03 -8.71961e-03 -2.33520e-03 9.23584e-04 -7.42786e-04 3.11467e-04 -6.14472e-04 1.91327e-04 9.49441e-05 1.82494e-03 2.93834e-03
-1.20896e-04 1.06954e-04 -1.26949e-04 1.51617e-04 -1.84769e-04 2.26096e-04 -2.90876e-04 3.80591e-04 -5.59398e-04 8.89251e-04 -2.33520e-03 -9.51017e-03 -2.59487e-03 8.75880e-04 -9.25718e-04 3.62620e-04 -4.26958e-05 1.94198e-03 2.96662e-03 4.30968e-03
1.14501e-04 -1.00866e-04 1.18049e-04 -1.40689e-04 1.65844e-04 -2.03017e-04 2.43491e-04 -3.20820e-04 4.02483e-04 -6.24936e-04 9.23584e-04 -2.59487e-03 -1.03830e-02 -2.92123e-03 9.64443e-04 -3.71094e-04 2.15691e-03 2.90319e-03 4.55987e-03 1.93346e-03
-1.08964e-04 9.53416e-05 -1.11531e-04 1.29839e-04 -1.54932e-04 1.78315e-04 -2.24537e-04 2.53888e-04 -3.64559e-04 3.96897e-04 -7.42786e-04 8.75880e-04 -2.92123e-03 -1.11194e-02 -2.50509e-03 2.81840e-03 2.60792e-03 4.87707e-03 1.93592e-03 -2.07054e-03
1.04048e-04 -9.08079e-05 1.05029e-04 -1.23418e-04 1.40133e-04 -1.71907e-04 1.84357e-04 -2.58794e-04 2.38167e-04 -4.58649e-04 3.11467e-04 -9.25718e-04 9.64443e-04 -2.50509e-03 -1.00827e-02 3.60459e-04 5.63328e-03 1.66896e-03 -1.76165e-03 -7.02871e-03
-9.96852e-05 8.66337e-05 -1.00488e-04 1.14338e-04 -1.37517e-04 1.44724e-04 -2.00235e-04 1.66167e-04 -3.40465e-04 1.46244e-04 -6.14472e-04 3.62620e-04 -3.71094e-04 2.81840e-03 3.60459e-04 -8.07313e-03 -6.94130e-04 -9.76011e-04 -7.39390e-03 -4.78797e-03
9.57483e-05 -8.32809e-05 9.47332e-05 -1.12587e-04 1.18915e-04 -1.61294e-04 1.27489e-04 -2.72082e-04 7.68578e-05 -4.78895e-04 1.91327e-04 -4.26958e-05 2.15691e-03 2.60792e-03 5.63328e-03 -6.94130e-04 -1.55091e-02 -9.93527e-03 -4.01506e-03 -1.32096e-03
-9.22868e-05 7.94585e-05 -9.31591e-05 9.99763e-05 -1.32511e-04 1.04575e-04 -2.23764e-04 4.56232e-05 -3.94157e-04 1.24917e-04 9.49441e-05 1.94198e-03 2.90319e-03 4.87707e-03 1.66896e-03 -9.76011e-04 -9.93527e-03 -1.93887e-02 -4.00750e-03 2.56698e-03
8.89747e-05 -7.76069e-05 8.50540e-05 -1.09546e-04 8.97613e-05 -1.85433e-04 3.34489e-05 -3.28489e-04 1.01155e-04 1.74813e-04 1.82494e-03 2.96662e-03 4.55987e-03 1.93592e-03 -1.76165e-03 -7.39390e-03 -4.01506e-03 -4.00750e-03 -1.36237e-02 -7.07743e-03
-8.62485e-05 7.30797e-05 -9.00327e-05 7.97020e-05 -1.52560e-04 3.18519e-05 -2.71394e-04 9.90074e-05 2.29956e-04 1.73791e-03 2.93834e-03 4.30968e-03 1.93346e-03 -2.07054e-03 -7.02871e-03 -4.78797e-03 -1.32096e-03 2.56698e-03 -7.07743e-03 -2.06773e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_6-7.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.30568e-03 -2.10904e-03 1.37110e-03 -1.06074e-03 8.78811e-04 -7.56715e-04 6.68285e-04 -6.00884e-04 5.47549e-04 -5.04107e-04 4.67900e-04 -4.37156e-04 4.10649e-04 -3.87503e-04 3.67074e-04 -3.48879e-04 3.32544e-04 -3.17782e-04 3.04362e-04 -2.92098e-04
-2.10904e-03 -1.21499e-02 -2.23920e-03 1.29202e-03 -9.47315e-04 7.62240e-04 -6.45123e-04 5.63720e-04 -5.03487e-04 4.56847e-04 -4.19461e-04 3.88669e-04 -3.62756e-04 3.40561e-04 -3.21278e-04 3.04321e-04 -2.89263e-04 2.75775e-04 -2.63602e-04 2.52554e-04
1.37110e-03 -2.23920e-03 -1.69833e-02 -2.82893e-03 1.55368e-03 -1.10571e-03 8.72575e-04 -7.28904e-04 6.31228e-04 -5.60259e-04 5.06116e-04 -4.63243e-04 4.28272e-04 -3.99080e-04 3.74232e-04 -3.52762e-04 3.33959e-04 -3.17320e-04 3.02463e-04 -2.89074e-04
-1.06074e-03 1.29202e-03 -2.82893e-03 -2.17499e-02 -3.44305e-03 1.83495e-03 -1.27906e-03 9.94409e-04 -8.21661e-04 7.05849e-04 -6.22755e-04 5.60046e-04 -5.10870e-04 4.71075e-04 -4.38099e-04 4.10190e-04 -3.86201e-04 3.65290e-04 -3.46833e-04 3.30436e-04
8.78811e-04 -9.47315e-04 1.55368e-03 -3.44305e-03 -2.64846e-02 -4.06321e-03 2.12129e-03 -1.45605e-03 1.11870e-03 -9.15968e-04 7.81322e-04 -6.85576e-04 6.13891e-04 -5.58105e-04 5.13246e-04 -4.76302e-04 4.45201e-04 -4.18570e-04 3.95488e-04 -3.75156e-04
-7.56715e-04 7.62240e-04 -1.10571e-03 1.83495e-03 -4.06321e-03 -3.12020e-02 -4.68559e-03 2.40957e-03 -1.63434e-03 1.24373e-03 -1.01057e-03 8.56720e-04 -7.48043e-04 6.67150e-04 -6.04577e-04 5.54524e-04 -5.13484e-04 4.79131e-04 -4.49790e-04 4.24436e-04
6.68285e-04 -6.45123e-04 8.72575e-04 -1.27906e-03 2.12129e-03 -4.68559e-03 -3.59090e-02 -5.30899e-03 2.69876e-03 -1.81323e-03 1.36905e-03 -1.10520e-03 9.31919e-04 -8.10128e-04 7.19890e-04 -6.50388e-04 5.95072e-04 -5.49851e-04 5.12128e-04 -4.80105e-04
-6.00884e-04 5.63720e-04 -7.28904e-04 9.94409e-04 -1.45605e-03 2.40957e-03 -5.30899e-03 -4.06091e-02 -5.93294e-03 2.98847e-03 -1.99246e-03 1.49450e-03 -1.19980e-03 1.00695e-03 -8.71900e-04 7.72243e-04 -6.95714e-04 6.35007e-04 -5.85626e-04 5.44435e-04
5.47549e-04 -5.03487e-04 6.31228e-04 -8.21661e-04 1.11870e-03 -1.63434e-03 2.69876e-03 -5.93294e-03 -4.53046e-02 -6.55724e-03 3.27851e-03 -2.17190e-03 1.62005e-03 -1.29436e-03 1.08187e-03 -9.33460e-04 8.24250e-04 -7.40713e-04 6.74501e-04 -6.21025e-04
-5.04107e-04 4.56847e-04 -5.60259e-04 7.05849e-04 -9.15968e-04 1.24373e-03 -1.81323e-03 2.98847e-03 -6.55724e-03 -4.99966e-02 -7.18179e-03 3.56881e-03 -2.35150e-03 1.74570e-03 -1.38892e-03 1.15666e-03 -9.94905e-04 8.76021e-04 -7.85545e-04 7.13580e-04
4.67900e-04 -4.19461e-04 5.06116e-04 -6.22755e-04 7.81322e-04 -1.01057e-03 1.36905e-03 -1.99246e-03 3.27851e-03 -7.18179e-03 -5.46861e-02 -7.80650e-03 3.85932e-03 -2.53122e-03 1.87136e-03 -1.48352e-03 1.23137e-03 -1.05635e-03 9.27525e-04 -8.30290e-04
-4.37156e-04 3.88669e-04 -4.63243e-04 5.60046e-04 -6.85576e-04 8.56720e-04 -1.10520e-03 1.49450e-03 -2.17190e-03 3.56881e-03 -7.80650e-03 -5.93735e-02 -8.43138e-03 4.14994e-03 -2.71110e-03 1.99706e-03 -1.57824e-03 1.30592e-03 -1.11783e-03 9.78764e-04
4.10649e-04 -3.62756e-04 4.28272e-04 -5.10870e-04 6.13891e-04 -7.48043e-04 9.31919e-04 -1.19980e-03 1.62005e-03 -2.35150e-03 3.85932e-03 -8.43138e-03 -6.40595e-02 -9.05643e-03 4.44066e-03 -2.89119e-03 2.12269e-03 -1.67311e-03 1.38030e-03 -1.17949e-03
-3.87503e-04 3.40561e-04 -3.99080e-04 4.71075e-04 -5.58105e-04 6.67150e-04 -8.10128e-04 1.00695e-03 -1.29436e-03 1.74570e-03 -2.53122e-03 4.14994e-03 -9.05643e-03 -6.87443e-02 -9.68170e-03 4.73138e-03 -3.07150e-03 2.24821e-03 -1.76823e-03 1.45444e-03
3.67074e-04 -3.21278e-04 3.74232e-04 -4.38099e-04 5.13246e-04 -6.04577e-04 7.19890e-04 -8.71900e-04 1.08187e-03 -1.38892e-03 1.87136e-03 -2.71110e-03 4.44066e-03 -9.68170e-03 -7.34282e-02 -1.03072e-02 5.02202e-03 -3.25211e-03 2.37354e-03 -1.86374e-03
-3.48879e-04 3.04321e-04 -3.52762e-04 4.10190e-04 -4.76302e-04 5.54524e-04 -6.50388e-04 7.72243e-04 -9.33460e-04 1.15666e-03 -1.48352e-03 1.99706e-03 -2.89119e-03 4.73138e-03 -1.03072e-02 -7.81114e-02 -1.09330e-02 5.31249e-03 -3.43317e-03 2.49847e-03
3.32544e-04 -2.89263e-04 3.33959e-04 -3.86201e-04 4.45201e-04 -5.13484e-04 5.95072e-04 -6.95714e-04 8.24250e-04 -9.94905e-04 1.23137e-03 -1.57824e-03 2.12269e-03 -3.07150e-03 5.02202e-03 -1.09330e-02 -8.27942e-02 -1.15593e-02 5.60260e-03 -3.61484e-03
-3.17782e-04 2.75775e-04 -3.17320e-04 3.65290e-04 -4.18570e-04 4.79131e-04 -5.49851e-04 6.35007e-04 -7.40713e-04 8.76021e-04 -1.05635e-03 1.30592e-03 -1.67311e-03 2.24821e-03 -3.25211e-03 5.31249e-03 -1.15593e-02 -8.74768e-02 -1.21862e-02 5.89205e-03
3.04362e-04 -2.63602e-04 3.02463e-04 -3.46833e-04 3.95488e-04 -4.49790e-04 5.12128e-04 -5.85626e-04 6.74501e-04 -7.85545e-04 9.27525e-04 -1.11783e-03 1.38030e-03 -1.76823e-03 2.37354e-03 -3.43317e-03 5.60260e-03 -1.21862e-02 -9.21596e-02 -1.28141e-02
-2.92098e-04 2.52554e-04 -2.89074e-04 3.30436e-04 -3.75156e-04 4.24436e-04 -4.80105e-04 5.44435e-04 -6.21025e-04 7.13580e-04 -8.30290e-04 9.78764e-04 -1.17949e-03 1.45444e-03 -1.86374e-03 2.49847e-03 -3.61484e-03 5.89205e-03 -1.28141e-02 -9.68432e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_60-61.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.82426e-04 -5.12095e-04 3.15750e-04 -2.45788e-04 2.06082e-04 -1.79762e-04 1.60733e-04 -1.46193e-04 1.34657e-04 -1.25214e-04 1.17341e-04 -1.10651e-04 1.04856e-04 -9.98384e-05 9.53838e-05 -9.14298e-05 8.78556e-05 -8.47202e-05 8.17049e-05 -7.92474e-05
-5.12095e-04 -1.59251e-03 -5.75084e-04 2.98649e-04 -2.19789e-04 1.78921e-04 -1.53501e-04 1.35934e-04 -1.22843e-04 1.12796e-04 -1.04633e-04 9.78547e-05 -9.23448e-05 8.73388e-05 -8.32262e-05 7.94314e-05 -7.64197e-05 7.29007e-05 -7.13115e-05 6.70318e-05
3.15750e-04 -5.75084e-04 -2.30465e-03 -7.39186e-04 3.59378e-04 -2.56581e-04 2.04923e-04 -1.73538e-04 1.52557e-04 -1.36985e-04 1.25249e-04 -1.16115e-04 1.08031e-04 -1.02127e-04 9.62205e-05 -9.21488e-05 8.68164e-05 -8.56086e-05 7.78504e-05 -8.31303e-05
-2.45788e-04 2.98649e-04 -7.39186e-04 -2.99007e-03 -9.06916e-04 4.24472e-04 -2.96645e-04 2.33663e-04 -1.95628e-04 1.70751e-04 -1.52736e-04 1.38575e-04 -1.28699e-04 1.18821e-04 -1.13071e-04 1.04674e-04 -1.03432e-04 9.13102e-05 -1.01294e-04 7.18216e-05
2.06082e-04 -2.19789e-04 3.59378e-04 -9.06916e-04 -3.66475e-03 -1.07497e-03 4.90780e-04 -3.37433e-04 2.62847e-04 -2.18337e-04 1.88769e-04 -1.68814e-04 1.51567e-04 -1.41795e-04 1.28135e-04 -1.26233e-04 1.08427e-04 -1.22588e-04 8.03707e-05 -1.42691e-04
-1.79762e-04 1.78921e-04 -2.56581e-04 4.24472e-04 -1.07497e-03 -4.33379e-03 -1.24290e-03 5.57408e-04 -3.78793e-04 2.91766e-04 -2.41457e-04 2.06342e-04 -1.85561e-04 1.62824e-04 -1.57625e-04 1.31780e-04 -1.49120e-04 9.32864e-05 -1.73713e-04 2.77810e-05
1.60733e-04 -1.53501e-04 2.04923e-04 -2.96645e-04 4.90780e-04 -1.24290e-03 -4.99967e-03 -1.41104e-03 6.23776e-04 -4.20696e-04 3.20241e-04 -2.65471e-04 2.22045e-04 -2.05568e-04 1.67681e-04 -1.84846e-04 1.13612e-04 -2.09571e-04 2.80287e-05 -2.36356e-04
-1.46193e-04 1.35934e-04 -1.73538e-04 2.33663e-04 -3.37433e-04 5.57408e-04 -1.41104e-03 -5.66393e-03 -1.57953e-03 6.89700e-04 -4.63660e-04 3.46758e-04 -2.93173e-04 2.30775e-04 -2.38341e-04 1.48313e-04 -2.54375e-04 3.79911e-05 -2.88796e-04 1.48951e-04
1.34657e-04 -1.22843e-04 1.52557e-04 -1.95628e-04 2.62847e-04 -3.78793e-04 6.23776e-04 -1.57953e-03 -6.32734e-03 -1.74900e-03 7.53603e-04 -5.10604e-04 3.65885e-04 -3.34689e-04 2.13389e-04 -3.17250e-04 6.54049e-05 -3.49068e-04 1.53290e-04 3.55572e-04
-1.25214e-04 1.12796e-04 -1.36985e-04 1.70751e-04 -2.18337e-04 2.91766e-04 -4.20696e-04 6.89700e-04 -1.74900e-03 -6.99187e-03 -1.92245e-03 8.09861e-04 -5.72066e-04 3.57536e-04 -4.25230e-04 1.27685e-04 -4.26620e-04 1.76612e-04 3.13041e-04 1.81103e-03
1.17341e-04 -1.04633e-04 1.25249e-04 -1.52736e-04 1.88769e-04 -2.41457e-04 3.20241e-04 -4.63660e-04 7.53603e-04 -1.92245e-03 -7.66342e-03 -2.11069e-03 8.37821e-04 -6.84482e-04 2.77439e-04 -5.50295e-04 2.38199e-04 2.46255e-04 1.90333e-03 2.81597e-03
-1.10651e-04 9.78547e-05 -1.16115e-04 1.38575e-04 -1.68814e-04 2.06342e-04 -2.65471e-04 3.46758e-04 -5.10604e-04 8.09861e-04 -2.11069e-03 -8.36302e-03 -2.35077e-03 7.91967e-04 -8.34171e-04 3.94875e-04 1.25350e-04 2.01970e-03 2.85567e-03 3.65822e-03
1.04856e-04 -9.23448e-05 1.08031e-04 -1.28699e-04 1.51567e-04 -1.85561e-04 2.22045e-04 -2.93173e-04 3.65885e-04 -5.72066e-04 8.37821e-04 -2.35077e-03 -9.13671e-03 -2.62946e-03 9.44363e-04 -1.71121e-04 2.22222e-03 2.80832e-03 3.89187e-03 9.28196e-04
-9.98384e-05 8.73388e-05 -1.02127e-04 1.18821e-04 -1.41795e-04 1.62824e-04 -2.05568e-04 2.30775e-04 -3.34689e-04 3.57536e-04 -6.84482e-04 7.91967e-04 -2.62946e-03 -9.71159e-03 -2.08942e-03 2.82974e-03 2.54596e-03 4.18483e-03 9.24090e-04 -2.80034e-03
9.53838e-05 -8.32262e-05 9.62205e-05 -1.13071e-04 1.28135e-04 -1.57625e-04 1.67681e-04 -2.38341e-04 2.13389e-04 -4.25230e-04 2.77439e-04 -8.34171e-04 9.44363e-04 -2.08942e-03 -8.54557e-03 5.27899e-04 4.87712e-03 6.76547e-04 -2.53231e-03 -6.46394e-03
-9.14298e-05 7.94314e-05 -9.21488e-05 1.04674e-04 -1.26233e-04 1.31780e-04 -1.84846e-04 1.48313e-04 -3.17250e-04 1.27685e-04 -5.50295e-04 3.94875e-04 -1.71121e-04 2.82974e-03 5.27899e-04 -7.20844e-03 -1.45065e-03 -1.82342e-03 -6.80482e-03 -3.38331e-03
8.78556e-05 -7.64197e-05 8.68164e-05 -1.03432e-04 1.08427e-04 -1.49120e-04 1.13612e-04 -2.54375e-04 6.54049e-05 -4.26620e-04 2.38199e-04 1.25350e-04 2.22222e-03 2.54596e-03 4.87712e-03 -1.45065e-03 -1.46416e-02 -9.09469e-03 -2.67818e-03 -4.55595e-04
-8.47202e-05 7.29007e-05 -8.56086e-05 9.13102e-05 -1.22588e-04 9.32864e-05 -2.09571e-04 3.79911e-05 -3.49068e-04 1.76612e-04 2.46255e-04 2.01970e-03 2.80832e-03 4.18483e-03 6.76547e-04 -1.82342e-03 -9.09469e-03 -1.62355e-02 -2.87070e-03 1.79316e-03
8.17049e-05 -7.13115e-05 7.78504e-05 -1.01294e-04 8.03707e-05 -1.73713e-04 2.80287e-05 -2.88796e-04 1.53290e-04 3.13041e-04 1.90333e-03 2.85567e-03 3.89187e-03 9.24090e-04 -2.53231e-03 -6.80482e-03 -2.67818e-03 -2.87070e-03 -1.24855e-02 -7.13078e-03
-7.92474e-05 6.70318e-05 -8.31303e-05 7.18216e-05 -1.42691e-04 2.77810e-05 -2.36356e-04 1.48951e-04 3.55572e-04 1.81103e-03 2.81597e-03 3.65822e-03 9.28196e-04 -2.80034e-03 -6.46394e-03 -3.38331e-03 -4.55595e-04 1.79316e-03 -7.13078e-03 -1.76669e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_61-62.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.75863e-04 -4.63149e-04 2.86657e-04 -2.23155e-04 1.87179e-04 -1.63370e-04 1.46173e-04 -1.33040e-04 1.22623e-04 -1.14097e-04 1.06986e-04 -1.00946e-04 9.57101e-05 -9.11755e-05 8.71502e-05 -8.35760e-05 8.03398e-05 -7.75064e-05 7.47687e-05 -7.25572e-05
-4.63149e-04 -1.38615e-03 -5.18335e-04 2.71310e-04 -1.99626e-04 1.62548e-04 -1.39533e-04 1.23649e-04 -1.11817e-04 1.02740e-04 -9.53701e-05 8.92398e-05 -8.42662e-05 7.97445e-05 -7.60246e-05 7.25840e-05 -6.98841e-05 6.66575e-05 -6.52944e-05 6.12765e-05
2.86657e-04 -5.18335e-04 -2.00987e-03 -6.65522e-04 3.26567e-04 -2.33085e-04 1.86196e-04 -1.57765e-04 1.38789e-04 -1.24713e-04 1.14094e-04 -1.05857e-04 9.85416e-05 -9.32079e-05 8.78595e-05 -8.42169e-05 7.92981e-05 -7.83886e-05 7.10301e-05 -7.64449e-05
-2.23155e-04 2.71310e-04 -6.65522e-04 -2.60937e-03 -8.16108e-04 3.85773e-04 -2.69502e-04 2.12324e-04 -1.77864e-04 1.55342e-04 -1.39074e-04 1.26245e-04 -1.17342e-04 1.08385e-04 -1.03245e-04 9.55161e-05 -9.46828e-05 8.31443e-05 -9.32649e-05 6.46521e-05
1.87179e-04 -1.99626e-04 3.26567e-04 -8.16108e-04 -3.19921e-03 -9.67034e-04 4.46069e-04 -3.06575e-04 2.38836e-04 -1.98528e-04 1.71734e-04 -1.53725e-04 1.38071e-04 -1.29336e-04 1.16792e-04 -1.15463e-04 9.85766e-05 -1.12919e-04 7.19161e-05 -1.32295e-04
-1.63370e-04 1.62548e-04 -2.33085e-04 3.85773e-04 -9.67034e-04 -3.78399e-03 -1.11789e-03 5.06632e-04 -3.44173e-04 2.65103e-04 -2.19559e-04 1.87698e-04 -1.69034e-04 1.48210e-04 -1.44016e-04 1.19654e-04 -1.37271e-04 8.31711e-05 -1.61309e-04 2.59181e-05
1.46173e-04 -1.39533e-04 1.86196e-04 -2.69502e-04 4.46069e-04 -1.11789e-03 -4.36596e-03 -1.26896e-03 5.66953e-04 -3.82258e-04 2.90942e-04 -2.41458e-04 2.01839e-04 -1.87536e-04 1.52081e-04 -1.69915e-04 1.01181e-04 -1.94605e-04 2.53394e-05 -2.01019e-04
-1.33040e-04 1.23649e-04 -1.57765e-04 2.12324e-04 -3.06575e-04 5.06632e-04 -1.26896e-03 -4.94650e-03 -1.42036e-03 6.26842e-04 -4.21365e-04 3.14866e-04 -2.66959e-04 2.09147e-04 -2.18599e-04 1.32248e-04 -2.35901e-04 3.36124e-05 -2.48513e-04 1.92062e-04
1.22623e-04 -1.11817e-04 1.38789e-04 -1.77864e-04 2.38836e-04 -3.44173e-04 5.66953e-04 -1.42036e-03 -5.52631e-03 -1.57271e-03 6.84756e-04 -4.64354e-04 3.31548e-04 -3.06045e-04 1.90893e-04 -2.93430e-04 5.77646e-05 -3.03218e-04 1.98808e-04 4.48484e-04
-1.14097e-04 1.02740e-04 -1.24713e-04 1.55342e-04 -1.98528e-04 2.65103e-04 -3.82258e-04 6.26842e-04 -1.57271e-03 -6.10729e-03 -1.72897e-03 7.35173e-04 -5.21615e-04 3.21332e-04 -3.91677e-04 1.13618e-04 -3.73611e-04 2.22032e-04 4.17142e-04 1.81398e-03
1.06986e-04 -9.53701e-05 1.14094e-04 -1.39074e-04 1.71734e-04 -2.19559e-04 2.90942e-04 -4.21365e-04 6.84756e-04 -1.72897e-03 -6.69523e-03 -1.89977e-03 7.57885e-04 -6.27278e-04 2.48953e-04 -4.85778e-04 2.79340e-04 3.62174e-04 1.90874e-03 2.60623e-03
-1.00946e-04 8.92398e-05 -1.05857e-04 1.26245e-04 -1.53725e-04 1.87698e-04 -2.41458e-04 3.14866e-04 -4.64354e-04 7.35173e-04 -1.89977e-03 -7.31066e-03 -2.11984e-03 7.16541e-04 -7.43534e-04 4.22401e-04 2.56680e-04 2.02259e-03 2.65242e-03 3.00534e-03
9.57101e-05 -8.42662e-05 9.85416e-05 -1.17342e-04 1.38071e-04 -1.69034e-04 2.01839e-04 -2.66959e-04 3.31548e-04 -5.21615e-04 7.57885e-04 -2.11984e-03 -7.99042e-03 -2.35153e-03 9.22641e-04 -9.78837e-06 2.21206e-03 2.61710e-03 3.21946e-03 1.23983e-04
-9.11755e-05 7.97445e-05 -9.32079e-05 1.08385e-04 -1.29336e-04 1.48210e-04 -1.87536e-04 2.09147e-04 -3.06045e-04 3.21332e-04 -6.27278e-04 7.16541e-04 -2.35153e-03 -8.42191e-03 -1.72654e-03 2.76791e-03 2.38386e-03 3.48675e-03 1.12715e-04 -3.16500e-03
8.71502e-05 -7.60246e-05 8.78595e-05 -1.03245e-04 1.16792e-04 -1.44016e-04 1.52081e-04 -2.18599e-04 1.90893e-04 -3.91677e-04 2.48953e-04 -7.43534e-04 9.22641e-04 -1.72654e-03 -7.20639e-03 5.79244e-04 4.11710e-03 -1.17033e-04 -2.93302e-03 -5.69818e-03
-8.35760e-05 7.25840e-05 -8.42169e-05 9.55161e-05 -1.15463e-04 1.19654e-04 -1.69915e-04 1.32248e-04 -2.93430e-04 1.13618e-04 -4.85778e-04 4.22401e-04 -9.78837e-06 2.76791e-03 5.79244e-04 -6.48043e-03 -2.02409e-03 -2.29504e-03 -6.01295e-03 -2.21423e-03
8.03398e-05 -6.98841e-05 7.92981e-05 -9.46828e-05 9.85766e-05 -1.37271e-04 1.01181e-04 -2.35901e-04 5.77646e-05 -3.73611e-04 2.79340e-04 2.56680e-04 2.21206e-03 2.38386e-03 4.11710e-03 -2.02409e-03 -1.35378e-02 -8.06627e-03 -1.57226e-03 -4.60069e-06
-7.75064e-05 6.66575e-05 -7.83886e-05 8.31443e-05 -1.12919e-04 8.31711e-05 -1.94605e-04 3.36124e-05 -3.03218e-04 2.22032e-04 3.62174e-04 2.02259e-03 2.61710e-03 3.48675e-03 -1.17033e-04 -2.29504e-03 -8.06627e-03 -1.34613e-02 -2.16661e-03 1.04789e-03
7.47687e-05 -6.52944e-05 7.10301e-05 -9.32649e-05 7.19161e-05 -1.61309e-04 2.53394e-05 -2.48513e-04 1.98808e-04 4.17142e-04 1.90874e-03 2.65242e-03 3.21946e-03 1.12715e-04 -2.93302e-03 -6.01295e-03 -1.57226e-03 -2.16661e-03 -1.14748e-02 -6.82499e-03
-7.25572e-05 6.12765e-05 -7.64449e-05 6.46521e-05 -1.32295e-04 2.59181e-05 -2.01019e-04 1.92062e-04 4.48484e-04 1.81398e-03 2.60623e-03 3.00534e-03 1.23983e-04 -3.16500e-03 -5.69818e-03 -2.21423e-03 -4.60069e-06 1.04789e-03 -6.82499e-03 -1.48453e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_62-63.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.80684e-04 -4.17528e-04 2.59476e-04 -2.02035e-04 1.69558e-04 -1.48098e-04 1.32610e-04 -1.20788e-04 1.11414e-04 -1.03740e-04 9.73402e-05 -9.19032e-05 8.71878e-05 -8.31026e-05 7.94761e-05 -7.62554e-05 7.33345e-05 -7.07816e-05 6.83044e-05 -6.63191e-05
-4.17528e-04 -1.19918e-03 -4.65589e-04 2.45759e-04 -1.80796e-04 1.47279e-04 -1.26517e-04 1.12204e-04 -1.01545e-04 9.33717e-05 -8.67398e-05 8.12146e-05 -7.67380e-05 7.26673e-05 -6.93134e-05 6.62039e-05 -6.37889e-05 6.08447e-05 -5.96743e-05 5.59332e-05
2.59476e-04 -4.65589e-04 -1.74245e-03 -5.97094e-04 2.95898e-04 -2.11132e-04 1.68728e-04 -1.43066e-04 1.25960e-04 -1.13280e-04 1.03705e-04 -9.62982e-05 8.97022e-05 -8.48966e-05 8.00701e-05 -7.68188e-05 7.23063e-05 -7.16317e-05 6.47234e-05 -7.01152e-05
-2.02035e-04 2.45759e-04 -5.97094e-04 -2.26385e-03 -7.31776e-04 3.49595e-04 -2.44136e-04 1.92416e-04 -1.61306e-04 1.40987e-04 -1.26343e-04 1.14763e-04 -1.06758e-04 9.86672e-05 -9.40795e-05 8.70039e-05 -8.64851e-05 7.56205e-05 -8.56155e-05 5.83106e-05
1.69558e-04 -1.80796e-04 2.95898e-04 -7.31776e-04 -2.77660e-03 -8.66812e-04 4.04267e-04 -2.77732e-04 2.16435e-04 -1.80059e-04 1.55867e-04 -1.39661e-04 1.25510e-04 -1.17713e-04 1.06256e-04 -1.05368e-04 8.95170e-05 -1.03674e-04 6.45174e-05 -1.21729e-04
-1.48098e-04 1.47279e-04 -2.11132e-04 3.49595e-04 -8.66812e-04 -3.28484e-03 -1.00182e-03 4.59161e-04 -3.11805e-04 2.40231e-04 -1.99138e-04 1.70339e-04 -1.53615e-04 1.34640e-04 -1.31258e-04 1.08509e-04 -1.25934e-04 7.43532e-05 -1.48622e-04 2.56897e-05
1.32610e-04 -1.26517e-04 1.68728e-04 -2.44136e-04 4.04267e-04 -1.00182e-03 -3.79059e-03 -1.13704e-03 5.13831e-04 -3.46312e-04 2.63618e-04 -2.19046e-04 1.83063e-04 -1.70640e-04 1.37734e-04 -1.55649e-04 9.03235e-05 -1.79310e-04 2.47222e-05 -1.67595e-04
-1.20788e-04 1.12204e-04 -1.43066e-04 1.92416e-04 -2.77732e-04 4.59161e-04 -1.13704e-03 -4.29507e-03 -1.27257e-03 5.68088e-04 -3.81791e-04 2.85166e-04 -2.42414e-04 1.89203e-04 -1.99801e-04 1.18109e-04 -2.17141e-04 3.17594e-05 -2.10084e-04 2.25194e-04
1.11414e-04 -1.01545e-04 1.25960e-04 -1.61306e-04 2.16435e-04 -3.11805e-04 5.13831e-04 -1.27257e-03 -4.79893e-03 -1.40902e-03 6.20445e-04 -4.20994e-04 2.99734e-04 -2.78900e-04 1.70835e-04 -2.69531e-04 5.31602e-05 -2.59251e-04 2.34208e-04 5.07325e-04
-1.03740e-04 9.33717e-05 -1.13280e-04 1.40987e-04 -1.80059e-04 2.40231e-04 -3.46312e-04 5.68088e-04 -1.40902e-03 -5.30397e-03 -1.54923e-03 6.65576e-04 -4.73974e-04 2.88509e-04 -3.58572e-04 1.03244e-04 -3.22681e-04 2.57400e-04 4.85377e-04 1.75837e-03
9.73402e-05 -8.67398e-05 1.03705e-04 -1.26343e-04 1.55867e-04 -1.99138e-04 2.63618e-04 -3.81791e-04 6.20445e-04 -1.54923e-03 -5.81577e-03 -1.70349e-03 6.84137e-04 -5.71890e-04 2.25250e-04 -4.23884e-04 3.10774e-04 4.40648e-04 1.85281e-03 2.34412e-03
-9.19032e-05 8.12146e-05 -9.62982e-05 1.14763e-04 -1.39661e-04 1.70339e-04 -2.19046e-04 2.85166e-04 -4.20994e-04 6.65576e-04 -1.70349e-03 -6.35398e-03 -1.90350e-03 6.48968e-04 -6.56974e-04 4.41140e-04 3.48978e-04 1.96235e-03 2.39273e-03 2.40032e-03
8.71878e-05 -7.67380e-05 8.97022e-05 -1.06758e-04 1.25510e-04 -1.53615e-04 1.83063e-04 -2.42414e-04 2.99734e-04 -4.73974e-04 6.84137e-04 -1.90350e-03 -6.94615e-03 -2.09142e-03 8.95282e-04 1.10300e-04 2.13824e-03 2.36597e-03 2.59349e-03 -4.68853e-04
-8.31026e-05 7.26673e-05 -8.48966e-05 9.86672e-05 -1.17713e-04 1.34640e-04 -1.70640e-04 1.89203e-04 -2.78900e-04 2.88509e-04 -5.71890e-04 6.48968e-04 -2.09142e-03 -7.25581e-03 -1.41994e-03 2.64487e-03 2.15832e-03 2.83487e-03 -4.86689e-04 -3.24817e-03
7.94761e-05 -6.93134e-05 8.00701e-05 -9.40795e-05 1.06256e-04 -1.31258e-04 1.37734e-04 -1.99801e-04 1.70835e-04 -3.58572e-04 2.25250e-04 -6.56974e-04 8.95282e-04 -1.41994e-03 -6.05468e-03 5.50530e-04 3.40608e-03 -6.99600e-04 -3.04733e-03 -4.86877e-03
-7.62554e-05 6.62039e-05 -7.68188e-05 8.70039e-05 -1.05368e-04 1.08509e-04 -1.55649e-04 1.18109e-04 -2.69531e-04 1.03244e-04 -4.23884e-04 4.41140e-04 1.10300e-04 2.64487e-03 5.50530e-04 -5.83769e-03 -2.40277e-03 -2.47424e-03 -5.15679e-03 -1.31431e-03
7.33345e-05 -6.37889e-05 7.23063e-05 -8.64851e-05 8.95170e-05 -1.25934e-04 9.03235e-05 -2.17141e-04 5.31602e-05 -3.22681e-04 3.10774e-04 3.48978e-04 2.13824e-03 2.15832e-03 3.40608e-03 -2.40277e-03 -1.22828e-02 -6.98992e-03 -7.31271e-04 1.65254e-04
-7.07816e-05 6.08447e-05 -7.16317e-05 7.56205e-05 -1.03674e-04 7.43532e-05 -1.79310e-04 3.17594e-05 -2.59251e-04 2.57400e-04 4.40648e-04 1.96235e-03 2.36597e-03 2.83487e-03 -6.99600e-04 -2.47424e-03 -6.98992e-03 -1.11019e-02 -1.76285e-03 4.33744e-04
6.83044e-05 -5.96743e-05 6.47234e-05 -8.56155e-05 6.45174e-05 -1.48622e-04 2.47222e-05 -2.10084e-04 2.34208e-04 4.85377e-04 1.85281e-03 2.39273e-03 2.59349e-03 -4.86689e-04 -3.04733e-03 -5.15679e-03 -7.31271e-04 -1.76285e-03 -1.04909e-02 -6.27870e-03
-6.63191e-05 5.59332e-05 -7.01152e-05 5.83106e-05 -1.21729e-04 2.56897e-05 -1.67595e-04 2.25194e-04 5.07325e-04 1.75837e-03 2.34412e-03 2.40032e-03 -4.68853e-04 -3.24817e-03 -4.86877e-03 -1.31431e-03 1.65254e-04 4.33744e-04 -6.27870e-03 -1.23394e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_63-64.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.96487e-04 -3.75244e-04 2.34199e-04 -1.82403e-04 1.53181e-04 -1.33898e-04 1.19992e-04 -1.09381e-04 1.00968e-04 -9.40803e-05 8.83342e-05 -8.34522e-05 7.92159e-05 -7.55439e-05 7.22840e-05 -6.93879e-05 6.67575e-05 -6.44611e-05 6.22253e-05 -6.04443e-05
-3.75244e-04 -1.03111e-03 -4.16858e-04 2.21982e-04 -1.63276e-04 1.33081e-04 -1.14410e-04 1.01552e-04 -9.19782e-05 8.46379e-05 -7.86855e-05 7.37192e-05 -6.96984e-05 6.60429e-05 -6.30260e-05 6.02227e-05 -5.80644e-05 5.53895e-05 -5.43788e-05 5.09242e-05
2.34199e-04 -4.16858e-04 -1.50178e-03 -5.33926e-04 2.67351e-04 -1.90699e-04 1.52480e-04 -1.29390e-04 1.14016e-04 -1.02627e-04 9.40166e-05 -8.73718e-05 8.14431e-05 -7.71215e-05 7.27782e-05 -6.98782e-05 6.57608e-05 -6.52604e-05 5.88428e-05 -6.40669e-05
-1.82403e-04 2.21982e-04 -5.33926e-04 -1.95276e-03 -6.53954e-04 3.15915e-04 -2.20520e-04 1.73892e-04 -1.45898e-04 1.27619e-04 -1.14474e-04 1.04056e-04 -9.68697e-05 8.95876e-05 -8.54934e-05 7.90509e-05 -7.87561e-05 6.86402e-05 -7.82714e-05 5.26490e-05
1.53181e-04 -1.63276e-04 2.67351e-04 -6.53954e-04 -2.39601e-03 -7.74345e-04 3.65346e-04 -2.50874e-04 1.95591e-04 -1.62867e-04 1.41092e-04 -1.26545e-04 1.13798e-04 -1.06840e-04 9.64339e-05 -9.58611e-05 8.11407e-05 -9.47791e-05 5.80021e-05 -1.11119e-04
-1.33898e-04 1.33081e-04 -1.90699e-04 3.15915e-04 -7.74345e-04 -2.83525e-03 -8.94737e-04 4.14962e-04 -2.81657e-04 2.17089e-04 -1.80122e-04 1.54182e-04 -1.39217e-04 1.22016e-04 -1.19264e-04 9.82296e-05 -1.15038e-04 6.66396e-05 -1.35818e-04 2.62730e-05
1.19992e-04 -1.14410e-04 1.52480e-04 -2.20520e-04 3.65346e-04 -8.94737e-04 -3.27230e-03 -1.01534e-03 4.64372e-04 -3.12823e-04 2.38202e-04 -1.98158e-04 1.65620e-04 -1.54795e-04 1.24517e-04 -1.41980e-04 8.08274e-05 -1.63885e-04 2.52438e-05 -1.37485e-04
-1.09381e-04 1.01552e-04 -1.29390e-04 1.73892e-04 -2.50874e-04 4.14962e-04 -1.01534e-03 -3.70823e-03 -1.13624e-03 5.13393e-04 -3.44901e-04 2.57577e-04 -2.19461e-04 1.70822e-04 -1.81884e-04 1.05667e-04 -1.98330e-04 3.14055e-05 -1.75105e-04 2.46624e-04
1.00968e-04 -9.19782e-05 1.14016e-04 -1.45898e-04 1.95591e-04 -2.81657e-04 4.64372e-04 -1.13624e-03 -4.14364e-03 -1.25800e-03 5.60615e-04 -3.80493e-04 2.70339e-04 -2.53204e-04 1.52983e-04 -2.45810e-04 5.04899e-05 -2.18925e-04 2.57506e-04 5.34596e-04
-9.40803e-05 8.46379e-05 -1.02627e-04 1.27619e-04 -1.62867e-04 2.17089e-04 -3.12823e-04 5.13393e-04 -1.25800e-03 -4.58021e-03 -1.38333e-03 6.00992e-04 -4.29146e-04 2.58847e-04 -3.26204e-04 9.54082e-05 -2.75717e-04 2.80518e-04 5.20114e-04 1.65842e-03
8.83342e-05 -7.86855e-05 9.40166e-05 -1.14474e-04 1.41092e-04 -1.80122e-04 2.38202e-04 -3.44901e-04 5.60615e-04 -1.38333e-03 -5.02321e-03 -1.52198e-03 6.16380e-04 -5.18676e-04 2.05158e-04 -3.66607e-04 3.30146e-04 4.83935e-04 1.75011e-03 2.06040e-03
-8.34522e-05 7.37192e-05 -8.73718e-05 1.04056e-04 -1.26545e-04 1.54182e-04 -1.98158e-04 2.57577e-04 -3.80493e-04 6.00992e-04 -1.52198e-03 -5.49107e-03 -1.70227e-03 5.88085e-04 -5.76609e-04 4.48646e-04 4.04411e-04 1.85380e-03 2.10833e-03 1.87225e-03
7.92159e-05 -6.96984e-05 8.14431e-05 -9.68697e-05 1.13798e-04 -1.39217e-04 1.65620e-04 -2.19461e-04 2.70339e-04 -4.29146e-04 6.16380e-04 -1.70227e-03 -6.00282e-03 -1.85145e-03 8.59802e-04 1.91188e-04 2.01576e-03 2.08736e-03 2.04434e-03 -8.66189e-04
-7.55439e-05 6.60429e-05 -7.71215e-05 8.95876e-05 -1.06840e-04 1.22016e-04 -1.54795e-04 1.70822e-04 -2.53204e-04 2.58847e-04 -5.18676e-04 5.88085e-04 -1.85145e-03 -6.21339e-03 -1.16779e-03 2.47576e-03 1.90216e-03 2.26048e-03 -8.89324e-04 -3.13586e-03
7.22840e-05 -6.30260e-05 7.27782e-05 -8.54934e-05 9.64339e-05 -1.19264e-04 1.24517e-04 -1.81884e-04 1.52983e-04 -3.26204e-04 2.05158e-04 -5.76609e-04 8.59802e-04 -1.16779e-03 -5.07269e-03 4.74617e-04 2.77592e-03 -1.08597e-03 -2.96163e-03 -4.06781e-03
-6.93879e-05 6.02227e-05 -6.98782e-05 7.90509e-05 -9.58611e-05 9.82296e-05 -1.41980e-04 1.05667e-04 -2.45810e-04 9.54082e-05 -3.66607e-04 4.48646e-04 1.91188e-04 2.47576e-03 4.74617e-04 -5.24543e-03 -2.60151e-03 -2.44759e-03 -4.32933e-03 -6.67044e-04
6.67575e-05 -5.80644e-05 6.57608e-05 -7.87561e-05 8.11407e-05 -1.15038e-04 8.08274e-05 -1.98330e-04 5.04899e-05 -2.75717e-04 3.30146e-04 4.04411e-04 2.01576e-03 1.90216e-03 2.77592e-03 -2.60151e-03 -1.09605e-02 -5.95932e-03 -1.38994e-04 1.70491e-04
-6.44611e-05 5.53895e-05 -6.52604e-05 6.86402e-05 -9.47791e-05 6.66396e-05 -1.63885e-04 3.14055e-05 -2.18925e-04 2.80518e-04 4.83935e-04 1.85380e-03 2.08736e-03 2.26048e-03 -1.08597e-03 -2.44759e-03 -5.95932e-03 -9.13827e-03 -1.54293e-03 -1.44312e-05
6.22253e-05 -5.43788e-05 5.88428e-05 -7.82714e-05 5.80021e-05 -1.35818e-04 2.52438e-05 -1.75105e-04 2.57506e-04 5.20114e-04 1.75011e-03 2.10833e-03 2.04434e-03 -8.89324e-04 -2.96163e-03 -4.32933e-03 -1.38994e-04 -1.54293e-03 -9.49558e-03 -5.60738e-03
-6.04443e-05 5.09242e-05 -6.40669e-05 5.26490e-05 -1.11119e-04 2.62730e-05 -1.37485e-04 2.46624e-04 5.34596e-04 1.65842e-03 2.06040e-03 1.87225e-03 -8.66189e-04 -3.13586e-03 -4.06781e-03 -6.67044e-04 1.70491e-04 -1.44312e-05 -5.60738e-03 -1.01935e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_64-65.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.22657e-04 -3.36255e-04 2.10799e-04 -1.64232e-04 1.38019e-04 -1.20742e-04 1.08290e-04 -9.87899e-05 9.12576e-05 -8.50900e-05 7.99424e-05 -7.55677e-05 7.17694e-05 -6.84750e-05 6.55497e-05 -6.29497e-05 6.05852e-05 -5.85222e-05 5.65082e-05 -5.49108e-05
-3.36255e-04 -8.81105e-04 -3.72083e-04 1.99953e-04 -1.47047e-04 1.19929e-04 -1.03187e-04 9.16667e-05 -8.30907e-05 7.65147e-05 -7.11841e-05 6.67310e-05 -6.31261e-05 5.98503e-05 -5.71416e-05 5.46200e-05 -5.26910e-05 5.02713e-05 -4.93901e-05 4.62274e-05
2.10799e-04 -3.72083e-04 -1.28670e-03 -4.75942e-04 2.40893e-04 -1.71762e-04 1.37422e-04 -1.16709e-04 1.02928e-04 -9.27258e-05 8.50033e-05 -7.90531e-05 7.37388e-05 -6.98586e-05 6.59601e-05 -6.33729e-05 5.96365e-05 -5.92566e-05 5.33587e-05 -5.82935e-05
-1.64232e-04 1.99953e-04 -4.75942e-04 -1.67461e-03 -5.82548e-04 2.84693e-04 -1.98628e-04 1.56722e-04 -1.31607e-04 1.15210e-04 -1.03437e-04 9.40917e-05 -8.76507e-05 8.11176e-05 -7.74614e-05 7.16282e-05 -7.14766e-05 6.21657e-05 -7.12334e-05 4.75752e-05
1.38019e-04 -1.47047e-04 2.40893e-04 -5.82548e-04 -2.05565e-03 -6.89523e-04 3.29260e-04 -2.25972e-04 1.76270e-04 -1.46916e-04 1.27376e-04 -1.14343e-04 1.02902e-04 -9.66894e-05 8.72902e-05 -8.69221e-05 7.34022e-05 -8.62427e-05 5.22511e-05 -1.00669e-04
-1.20742e-04 1.19929e-04 -1.71762e-04 2.84693e-04 -6.89523e-04 -2.43314e-03 -7.96527e-04 3.73980e-04 -2.53698e-04 1.95639e-04 -1.62475e-04 1.39186e-04 -1.25809e-04 1.10295e-04 -1.08012e-04 8.87606e-05 -1.04594e-04 5.98867e-05 -1.23148e-04 2.70514e-05
1.08290e-04 -1.03187e-04 1.37422e-04 -1.98628e-04 3.29260e-04 -7.96527e-04 -2.80871e-03 -9.03739e-04 4.18515e-04 -2.81761e-04 2.14650e-04 -1.78756e-04 1.49461e-04 -1.39975e-04 1.12365e-04 -1.28926e-04 7.25251e-05 -1.48625e-04 2.61830e-05 -1.11578e-04
-9.87899e-05 9.16667e-05 -1.16709e-04 1.56722e-04 -2.25972e-04 3.73980e-04 -9.03739e-04 -3.18328e-03 -1.01121e-03 4.62686e-04 -3.10665e-04 2.32044e-04 -1.98072e-04 1.53928e-04 -1.64866e-04 9.47333e-05 -1.79793e-04 3.17371e-05 -1.44618e-04 2.56276e-04
9.12576e-05 -8.30907e-05 1.02928e-04 -1.31607e-04 1.76270e-04 -2.53698e-04 4.18515e-04 -1.01121e-03 -3.55741e-03 -1.11950e-03 5.05185e-04 -3.42832e-04 2.43280e-04 -2.28975e-04 1.37126e-04 -2.22622e-04 4.88614e-05 -1.83407e-04 2.68478e-04 5.35003e-04
-8.50900e-05 7.65147e-05 -9.27258e-05 1.15210e-04 -1.46916e-04 1.95639e-04 -2.81761e-04 4.62686e-04 -1.11950e-03 -3.93265e-03 -1.23111e-03 5.41308e-04 -3.87164e-04 2.32122e-04 -2.94943e-04 8.91567e-05 -2.33986e-04 2.91036e-04 5.26122e-04 1.52880e-03
7.99424e-05 -7.11841e-05 8.50033e-05 -1.03437e-04 1.27376e-04 -1.62475e-04 2.14650e-04 -3.10665e-04 5.05185e-04 -1.23111e-03 -4.31391e-03 -1.35513e-03 5.54355e-04 -4.68031e-04 1.87678e-04 -3.15289e-04 3.37002e-04 4.96847e-04 1.61579e-03 1.77854e-03
-7.55677e-05 6.67310e-05 -7.90531e-05 9.40917e-05 -1.14343e-04 1.39186e-04 -1.78756e-04 2.32044e-04 -3.42832e-04 5.41308e-04 -1.35513e-03 -4.71815e-03 -1.51638e-03 5.32834e-04 -5.03843e-04 4.44392e-04 4.27814e-04 1.71243e-03 1.82363e-03 1.43345e-03
7.17694e-05 -6.31261e-05 7.37388e-05 -8.76507e-05 1.02902e-04 -1.25809e-04 1.49461e-04 -1.98072e-04 2.43280e-04 -3.87164e-04 5.54355e-04 -1.51638e-03 -5.15712e-03 -1.63285e-03 8.15595e-04 2.37713e-04 1.86037e-03 1.80638e-03 1.58524e-03 -1.09864e-03
-6.84750e-05 5.98503e-05 -6.98586e-05 8.11176e-05 -9.66894e-05 1.10295e-04 -1.39975e-04 1.53928e-04 -2.28975e-04 2.32122e-04 -4.68031e-04 5.32834e-04 -1.63285e-03 -5.29057e-03 -9.65044e-04 2.27644e-03 1.64092e-03 1.77745e-03 -1.12554e-03 -2.90287e-03
6.55497e-05 -5.71416e-05 6.59601e-05 -7.74614e-05 8.72902e-05 -1.08012e-04 1.12365e-04 -1.64866e-04 1.37126e-04 -2.94943e-04 1.87678e-04 -5.03843e-04 8.15595e-04 -9.65044e-04 -4.23953e-03 3.77477e-04 2.24082e-03 -1.30634e-03 -2.75128e-03 -3.34767e-03
-6.29497e-05 5.46200e-05 -6.33729e-05 7.16282e-05 -8.69221e-05 8.87606e-05 -1.28926e-04 9.47333e-05 -2.22622e-04 8.91567e-05 -3.15289e-04 4.44392e-04 2.37713e-04 2.27644e-03 3.77477e-04 -4.68399e-03 -2.65017e-03 -2.29085e-03 -3.58366e-03 -2.30726e-04
6.05852e-05 -5.26910e-05 5.96365e-05 -7.14766e-05 7.34022e-05 -1.04594e-04 7.25251e-05 -1.79793e-04 4.88614e-05 -2.33986e-04 3.37002e-04 4.27814e-04 1.86037e-03 1.64092e-03 2.24082e-03 -2.65017e-03 -9.64100e-03 -5.02761e-03 2.46101e-04 9.73587e-05
-5.85222e-05 5.02713e-05 -5.92566e-05 6.21657e-05 -8.62427e-05 5.98867e-05 -1.48625e-04 3.17371e-05 -1.83407e-04 2.91036e-04 4.96847e-04 1.71243e-03 1.80638e-03 1.77745e-03 -1.30634e-03 -2.29085e-03 -5.02761e-03 -7.52290e-03 -1.42017e-03 -3.04042e-04
5.65082e-05 -4.93901e-05 5.33587e-05 -7.12334e-05 5.22511e-05 -1.23148e-04 2.61830e-05 -1.44618e-04 2.68478e-04 5.26122e-04 1.61579e-03 1.82363e-03 1.58524e-03 -1.12554e-03 -2.75128e-03 -3.58366e-03 2.46101e-04 -1.42017e-03 -8.48998e-03 -4.90204e-03
-5.49108e-05 4.62274e-05 -5.82935e-05 4.75752e-05 -1.00669e-04 2.70514e-05 -1.11578e-04 2.56276e-04 5.35003e-04 1.52880e-03 1.77854e-03 1.43345e-03 -1.09864e-03 -2.90287e-03 -3.34767e-03 -2.30726e-04 9.73587e-05 -3.04042e-04 -4.90204e-03 -8.39728e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_65-66.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.58413e-04 -3.00493e-04 1.89258e-04 -1.47515e-04 1.24072e-04 -1.08637e-04 9.75181e-05 -8.90354e-05 8.23091e-05 -7.68000e-05 7.21997e-05 -6.82889e-05 6.48914e-05 -6.19423e-05 5.93230e-05 -5.69940e-05 5.48733e-05 -5.30234e-05 5.12142e-05 -4.97824e-05
-3.00493e-04 -7.48053e-04 -3.31167e-04 1.79653e-04 -1.32107e-04 1.07828e-04 -9.28584e-05 8.25650e-05 -7.49035e-05 6.90269e-05 -6.42649e-05 6.02824e-05 -5.70569e-05 5.41285e-05 -5.17019e-05 4.94398e-05 -4.77166e-05 4.55383e-05 -4.47618e-05 4.18931e-05
1.89258e-04 -3.31167e-04 -1.09566e-03 -4.23011e-04 2.16503e-04 -1.54324e-04 1.23565e-04 -1.05037e-04 9.27168e-05 -8.36025e-05 7.66948e-05 -7.13775e-05 6.66276e-05 -6.31503e-05 5.96613e-05 -5.73530e-05 5.39830e-05 -5.36798e-05 4.83202e-05 -5.28733e-05
-1.47515e-04 1.79653e-04 -4.23011e-04 -1.42744e-03 -5.17398e-04 2.55905e-04 -1.78466e-04 1.40917e-04 -1.18451e-04 1.03782e-04 -9.32646e-05 8.49065e-05 -7.91428e-05 7.33018e-05 -7.00346e-05 6.47850e-05 -6.47111e-05 5.62424e-05 -6.45951e-05 4.30848e-05
1.24072e-04 -1.32107e-04 2.16503e-04 -5.17398e-04 -1.75313e-03 -6.12154e-04 2.95982e-04 -2.03035e-04 1.58486e-04 -1.32229e-04 1.14746e-04 -1.03095e-04 9.28611e-05 -8.73117e-05 7.88719e-05 -7.86176e-05 6.63418e-05 -7.81712e-05 4.72359e-05 -9.06531e-05
-1.08637e-04 1.07828e-04 -1.54324e-04 2.55905e-04 -6.12154e-04 -2.07568e-03 -7.06962e-04 3.36186e-04 -2.27940e-04 1.75897e-04 -1.46223e-04 1.25383e-04 -1.13436e-04 9.95190e-05 -9.75685e-05 8.01350e-05 -9.47213e-05 5.40422e-05 -1.10941e-04 2.76893e-05
9.75181e-05 -9.28584e-05 1.23565e-04 -1.78466e-04 2.95982e-04 -7.06962e-04 -2.39654e-03 -8.01969e-04 3.76225e-04 -2.53140e-04 1.92979e-04 -1.60874e-04 1.34616e-04 -1.26245e-04 1.01301e-04 -1.16609e-04 6.53407e-05 -1.33900e-04 2.71168e-05 -9.03134e-05
-8.90354e-05 8.25650e-05 -1.05037e-04 1.40917e-04 -2.03035e-04 3.36186e-04 -8.01969e-04 -2.71654e-03 -8.97214e-04 4.15931e-04 -2.79105e-04 2.08583e-04 -1.78298e-04 1.38528e-04 -1.48874e-04 8.52069e-05 -1.61938e-04 3.22535e-05 -1.19163e-04 2.55325e-04
8.23091e-05 -7.49035e-05 9.27168e-05 -1.18451e-04 1.58486e-04 -2.27940e-04 3.76225e-04 -8.97214e-04 -3.03616e-03 -9.93209e-04 4.54106e-04 -3.08049e-04 2.18546e-04 -2.06331e-04 1.23138e-04 -2.00397e-04 4.77048e-05 -1.53323e-04 2.68254e-04 5.14143e-04
-7.68000e-05 6.90269e-05 -8.36025e-05 1.03782e-04 -1.32229e-04 1.75897e-04 -2.53140e-04 4.15931e-04 -9.93209e-04 -3.35681e-03 -1.09224e-03 4.86440e-04 -3.48130e-04 2.08180e-04 -2.65226e-04 8.38570e-05 -1.98180e-04 2.90033e-04 5.09183e-04 1.38264e-03
7.21997e-05 -6.42649e-05 7.66948e-05 -9.32646e-05 1.14746e-04 -1.46223e-04 1.92979e-04 -2.79105e-04 4.54106e-04 -1.09224e-03 -3.68299e-03 -1.20263e-03 4.97824e-04 -4.20391e-04 1.72125e-04 -2.70656e-04 3.32374e-04 4.85308e-04 1.46349e-03 1.51417e-03
-6.82889e-05 6.02824e-05 -7.13775e-05 8.49065e-05 -1.03095e-04 1.25383e-04 -1.60874e-04 2.08583e-04 -3.08049e-04 4.86440e-04 -1.20263e-03 -4.03004e-03 -1.34584e-03 4.82426e-04 -4.39422e-04 4.29362e-04 4.25229e-04 1.55229e-03 1.55506e-03 1.08403e-03
6.48914e-05 -5.70569e-05 6.66276e-05 -7.91428e-05 9.28611e-05 -1.13436e-04 1.34616e-04 -1.78298e-04 2.18546e-04 -3.48130e-04 4.97824e-04 -1.34584e-03 -4.40401e-03 -1.43593e-03 7.63543e-04 2.56001e-04 1.68636e-03 1.54004e-03 1.21689e-03 -1.20180e-03
-6.19423e-05 5.41285e-05 -6.31503e-05 7.33018e-05 -8.73117e-05 9.95190e-05 -1.26245e-04 1.38528e-04 -2.06331e-04 2.08180e-04 -4.20391e-04 4.82426e-04 -1.43593e-03 -4.48023e-03 -8.05050e-04 2.06128e-03 1.39203e-03 1.38689e-03 -1.23095e-03 -2.60707e-03
5.93230e-05 -5.17019e-05 5.96613e-05 -7.00346e-05 7.88719e-05 -9.75685e-05 1.01301e-04 -1.48874e-04 1.23138e-04 -2.65226e-04 1.72125e-04 -4.39422e-04 7.63543e-04 -8.05050e-04 -3.53407e-03 2.77261e-04 1.80205e-03 -1.39632e-03 -2.47476e-03 -2.73096e-03
-5.69940e-05 4.94398e-05 -5.73530e-05 6.47850e-05 -7.86176e-05 8.01350e-05 -1.16609e-04 8.52069e-05 -2.00397e-04 8.38570e-05 -2.70656e-04 4.29362e-04 2.56001e-04 2.06128e-03 2.77261e-04 -4.14491e-03 -2.58383e-03 -2.06291e-03 -2.94284e-03 4.32921e-05
5.48733e-05 -4.77166e-05 5.39830e-05 -6.47111e-05 6.63418e-05 -9.47213e-05 6.53407e-05 -1.61938e-04 4.77048e-05 -1.98180e-04 3.32374e-04 4.25229e-04 1.68636e-03 1.39203e-03 1.80205e-03 -2.58383e-03 -8.37580e-03 -4.21752e-03 4.72548e-04 1.54875e-06
-5.30234e-05 4.55383e-05 -5.36798e-05 5.62424e-05 -7.81712e-05 5.40422e-05 -1.33900e-04 3.22535e-05 -1.53323e-04 2.90033e-04 4.85308e-04 1.55229e-03 1.54004e-03 1.38689e-03 -1.39632e-03 -2.06291e-03 -4.21752e-03 -6.19932e-03 -1.33811e-03 -4.62733e-04
5.12142e-05 -4.47618e-05 4.83202e-05 -6.45951e-05 4.72359e-05 -1.10941e-04 2.71168e-05 -1.19163e-04 2.68254e-04 5.09183e-04 1.46349e-03 1.55506e-03 1.21689e-03 -1.23095e-03 -2.47476e-03 -2.94284e-03 4.72548e-04 -1.33811e-03 -7.49337e-03 -4.22362e-03
-4.97824e-05 4.18931e-05 -5.28733e-05 4.30848e-05 -9.06531e-05 2.76893e-05 -9.03134e-05 2.55325e-04 5.14143e-04 1.38264e-03 1.51417e-03 1.08403e-03 -1.20180e-03 -2.60707e-03 -2.73096e-03 4.32921e-05 1.54875e-06 -4.62733e-04 -4.22362e-03 -6.91214e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_66-67.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.03007e-04 -2.67799e-04 1.69478e-04 -1.32168e-04 1.11264e-04 -9.75138e-05 8.76119e-05 -8.00578e-05 7.40665e-05 -6.91579e-05 6.50570e-05 -6.15692e-05 5.85378e-05 -5.59042e-05 5.35645e-05 -5.14831e-05 4.95861e-05 -4.79307e-05 4.63104e-05 -4.50283e-05
-2.67799e-04 -6.30772e-04 -2.93912e-04 1.60994e-04 -1.18385e-04 9.67109e-05 -8.33648e-05 7.41923e-05 -6.73662e-05 6.21279e-05 -5.78842e-05 5.43321e-05 -5.14526e-05 4.88412e-05 -4.66725e-05 4.46493e-05 -4.31106e-05 4.11598e-05 -4.04679e-05 3.78903e-05
1.69478e-04 -2.93912e-04 -9.27020e-04 -3.74877e-04 1.94075e-04 -1.38302e-04 1.10832e-04 -9.43068e-05 8.33221e-05 -7.52012e-05 6.90394e-05 -6.42977e-05 6.00647e-05 -5.69545e-05 5.38417e-05 -5.17818e-05 4.87617e-05 -4.85011e-05 4.36855e-05 -4.77947e-05
-1.32168e-04 1.60994e-04 -3.74877e-04 -1.20913e-03 -4.58188e-04 2.29425e-04 -1.59938e-04 1.26395e-04 -1.06356e-04 9.32684e-05 -8.38953e-05 7.64429e-05 -7.12941e-05 6.60900e-05 -6.31685e-05 5.84739e-05 -5.84263e-05 5.08152e-05 -5.83515e-05 3.90769e-05
1.11264e-04 -1.18385e-04 1.94075e-04 -4.58188e-04 -1.48586e-03 -5.41865e-04 2.65369e-04 -1.81955e-04 1.42146e-04 -1.18724e-04 1.03127e-04 -9.27331e-05 8.36120e-05 -7.86525e-05 7.11199e-05 -7.09089e-05 5.98905e-05 -7.05648e-05 4.28220e-05 -8.11944e-05
-9.75138e-05 9.67109e-05 -1.38302e-04 2.29425e-04 -5.41865e-04 -1.75983e-03 -6.25611e-04 3.01419e-04 -2.04267e-04 1.57759e-04 -1.31277e-04 1.12690e-04 -1.02029e-04 8.96124e-05 -8.78875e-05 7.22674e-05 -8.54208e-05 4.89393e-05 -9.93575e-05 2.79077e-05
8.76119e-05 -8.33648e-05 1.10832e-04 -1.59938e-04 2.65369e-04 -6.25611e-04 -2.03231e-03 -7.09543e-04 3.37323e-04 -2.26833e-04 1.73076e-04 -1.44419e-04 1.20988e-04 -1.13542e-04 9.12184e-05 -1.05032e-04 5.90747e-05 -1.19904e-04 2.76908e-05 -7.35107e-05
-8.00578e-05 7.41923e-05 -9.43068e-05 1.26395e-04 -1.81955e-04 3.01419e-04 -7.09543e-04 -2.30404e-03 -7.93690e-04 3.72925e-04 -2.50084e-04 1.87061e-04 -1.60054e-04 1.24492e-04 -1.33899e-04 7.68539e-05 -1.44982e-04 3.25294e-05 -9.86062e-05 2.45613e-04
7.40665e-05 -6.73662e-05 8.33221e-05 -1.06356e-04 1.42146e-04 -2.04267e-04 3.37323e-04 -7.93690e-04 -2.57545e-03 -8.78517e-04 4.07149e-04 -2.76013e-04 1.95964e-04 -1.85240e-04 1.10746e-04 -1.79360e-04 4.65280e-05 -1.28578e-04 2.58704e-04 4.78081e-04
-6.91579e-05 6.21279e-05 -7.52012e-05 9.32684e-05 -1.18724e-04 1.57759e-04 -2.26833e-04 3.72925e-04 -8.78517e-04 -2.84780e-03 -9.66077e-04 4.36110e-04 -3.11970e-04 1.86699e-04 -2.37272e-04 7.89528e-05 -1.68225e-04 2.79390e-04 4.75640e-04 1.23059e-03
6.50570e-05 -5.78842e-05 6.90394e-05 -8.38953e-05 1.03127e-04 -1.31277e-04 1.73076e-04 -2.50084e-04 4.07149e-04 -9.66077e-04 -3.12515e-03 -1.06387e-03 4.46346e-04 -3.75935e-04 1.57870e-04 -2.32637e-04 3.18132e-04 4.55883e-04 1.30440e-03 1.27625e-03
-6.15692e-05 5.43321e-05 -6.42977e-05 7.64429e-05 -9.27331e-05 1.12690e-04 -1.44419e-04 1.87061e-04 -2.76013e-04 4.36110e-04 -1.06387e-03 -3.42115e-03 -1.19024e-03 4.36096e-04 -3.83237e-04 4.05393e-04 4.03401e-04 1.38494e-03 1.31225e-03 8.15564e-04
5.85378e-05 -5.14526e-05 6.00647e-05 -7.12941e-05 8.36120e-05 -1.02029e-04 1.20988e-04 -1.60054e-04 1.95964e-04 -3.11970e-04 4.46346e-04 -1.19024e-03 -3.73774e-03 -1.25995e-03 7.05356e-04 2.52949e-04 1.50555e-03 1.29850e-03 9.31179e-04 -1.21075e-03
-5.59042e-05 4.88412e-05 -5.69545e-05 6.60900e-05 -7.86525e-05 8.96124e-05 -1.13542e-04 1.24492e-04 -1.85240e-04 1.86699e-04 -3.75935e-04 4.36096e-04 -1.25995e-03 -3.77363e-03 -6.80167e-04 1.84211e-03 1.16600e-03 1.08088e-03 -1.24082e-03 -2.28993e-03
5.35645e-05 -4.66725e-05 5.38417e-05 -6.31685e-05 7.11199e-05 -8.78875e-05 9.12184e-05 -1.33899e-04 1.10746e-04 -2.37272e-04 1.57870e-04 -3.83237e-04 7.05356e-04 -6.80167e-04 -2.93696e-03 1.85375e-04 1.45170e-03 -1.39125e-03 -2.17411e-03 -2.21983e-03
-5.14831e-05 4.46493e-05 -5.17818e-05 5.84739e-05 -7.09089e-05 7.22674e-05 -1.05032e-04 7.68539e-05 -1.79360e-04 7.89528e-05 -2.32637e-04 4.05393e-04 2.52949e-04 1.84211e-03 1.85375e-04 -3.62810e-03 -2.43710e-03 -1.80632e-03 -2.40924e-03 2.00803e-04
4.95861e-05 -4.31106e-05 4.87617e-05 -5.84263e-05 5.98905e-05 -8.54208e-05 5.90747e-05 -1.44982e-04 4.65280e-05 -1.68225e-04 3.18132e-04 4.03401e-04 1.50555e-03 1.16600e-03 1.45170e-03 -2.43710e-03 -7.19910e-03 -3.53073e-03 5.86024e-04 -8.59444e-05
-4.79307e-05 4.11598e-05 -4.85011e-05 5.08152e-05 -7.05648e-05 4.89393e-05 -1.19904e-04 3.25294e-05 -1.28578e-04 2.79390e-04 4.55883e-04 1.38494e-03 1.29850e-03 1.08088e-03 -1.39125e-03 -1.80632e-03 -3.53073e-03 -5.11290e-03 -1.26479e-03 -5.25106e-04
4.63104e-05 -4.04679e-05 4.36855e-05 -5.83515e-05 4.28220e-05 -9.93575e-05 2.76908e-05 -9.86062e-05 2.58704e-04 4.75640e-04 1.30440e-03 1.31225e-03 9.31179e-04 -1.24082e-03 -2.17411e-03 -2.40924e-03 5.86024e-04 -1.26479e-03 -6.53101e-03 -3.60587e-03
-4.50283e-05 3.78903e-05 -4.77947e-05 3.90769e-05 -8.11944e-05 2.79077e-05 -7.35107e-05 2.45613e-04 4.78081e-04 1.23059e-03 1.27625e-03 8.15564e-04 -1.21075e-03 -2.28993e-03 -2.21983e-03 2.00803e-04 -8.59444e-05 -5.25106e-04 -3.60587e-03 -5.68922e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_67-68.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.55557e-04 -2.38039e-04 1.51393e-04 -1.18139e-04 9.95490e-05 -8.73301e-05 7.85323e-05 -7.18195e-05 6.64935e-05 -6.21280e-05 5.84783e-05 -5.53723e-05 5.26712e-05 -5.03222e-05 4.82345e-05 -4.63758e-05 4.46807e-05 -4.31996e-05 4.17504e-05 -4.06009e-05
-2.38039e-04 -5.27927e-04 -2.60139e-04 1.43913e-04 -1.05832e-04 8.65381e-05 -7.46694e-05 6.65146e-05 -6.04459e-05 5.57857e-05 -5.20105e-05 4.88481e-05 -4.62807e-05 4.39554e-05 -4.20192e-05 4.02127e-05 -3.88371e-05 3.70968e-05 -3.64706e-05 3.41747e-05
1.51393e-04 -2.60139e-04 -7.78908e-04 -3.31299e-04 1.73531e-04 -1.23641e-04 9.91771e-05 -8.44762e-05 7.47040e-05 -6.74839e-05 6.19992e-05 -5.77767e-05 5.40123e-05 -5.12334e-05 4.84622e-05 -4.66206e-05 4.39290e-05 -4.36820e-05 3.94026e-05 -4.30275e-05
-1.18139e-04 1.43913e-04 -3.31299e-04 -1.01730e-03 -4.04615e-04 2.05163e-04 -1.42982e-04 1.13098e-04 -9.52715e-05 8.36225e-05 -7.52850e-05 6.86567e-05 -6.40617e-05 5.94382e-05 -5.68206e-05 5.26466e-05 -5.25832e-05 4.58229e-05 -5.24796e-05 3.54500e-05
9.95490e-05 -1.05832e-04 1.73531e-04 -4.04615e-04 -1.25093e-03 -4.78290e-04 2.37314e-04 -1.62660e-04 1.27185e-04 -1.06344e-04 9.24658e-05 -8.32079e-05 7.51033e-05 -7.06646e-05 6.39798e-05 -6.37549e-05 5.39782e-05 -6.34082e-05 3.88833e-05 -7.23419e-05
-8.73301e-05 8.65381e-05 -1.23641e-04 2.05163e-04 -4.78290e-04 -1.48216e-03 -5.52046e-04 2.69553e-04 -1.82594e-04 1.41151e-04 -1.17574e-04 1.01045e-04 -9.15327e-05 8.05124e-05 -7.89246e-05 6.50780e-05 -7.66831e-05 4.44288e-05 -8.84790e-05 2.75575e-05
7.85323e-05 -7.46694e-05 9.91771e-05 -1.42982e-04 2.37314e-04 -5.52046e-04 -1.71209e-03 -6.25975e-04 3.01666e-04 -2.02746e-04 1.54854e-04 -1.29322e-04 1.08502e-04 -1.01818e-04 8.20254e-05 -9.41868e-05 5.35556e-05 -1.06745e-04 2.77097e-05 -6.07422e-05
-7.18195e-05 6.65146e-05 -8.44762e-05 1.13098e-04 -1.62660e-04 2.69553e-04 -6.25975e-04 -1.94136e-03 -7.00097e-04 3.33509e-04 -2.23502e-04 1.67378e-04 -1.43273e-04 1.11710e-04 -1.19932e-04 6.94800e-05 -1.29053e-04 3.23262e-05 -8.25337e-05 2.28991e-04
6.64935e-05 -6.04459e-05 7.47040e-05 -9.52715e-05 1.27185e-04 -1.82594e-04 3.01666e-04 -7.00097e-04 -2.17035e-03 -7.74823e-04 3.64131e-04 -2.46624e-04 1.75398e-04 -1.65683e-04 9.97314e-05 -1.59656e-04 4.50509e-05 -1.08770e-04 2.41753e-04 4.31817e-04
-6.21280e-05 5.57857e-05 -6.74839e-05 8.36225e-05 -1.06344e-04 1.41151e-04 -2.02746e-04 3.33509e-04 -7.74823e-04 -2.40019e-03 -8.51970e-04 3.90090e-04 -2.78626e-04 1.67421e-04 -2.11220e-04 7.41237e-05 -1.43726e-04 2.61077e-04 4.30752e-04 1.07997e-03
5.84783e-05 -5.20105e-05 6.19992e-05 -7.52850e-05 9.24658e-05 -1.17574e-04 1.54854e-04 -2.23502e-04 3.64131e-04 -8.51970e-04 -2.63445e-03 -9.38186e-04 3.99560e-04 -3.34772e-04 1.44543e-04 -2.00828e-04 2.96272e-04 4.14037e-04 1.14624e-03 1.06862e-03
-5.53723e-05 4.88481e-05 -5.77767e-05 6.86567e-05 -8.32079e-05 1.01045e-04 -1.29322e-04 1.67378e-04 -2.46624e-04 3.90090e-04 -9.38186e-04 -2.88514e-03 -1.04904e-03 3.93355e-04 -3.34851e-04 3.74474e-04 3.67957e-04 1.21841e-03 1.09946e-03 6.17249e-04
5.26712e-05 -4.62807e-05 5.40123e-05 -6.40617e-05 7.51033e-05 -9.15327e-05 1.08502e-04 -1.43273e-04 1.75398e-04 -2.78626e-04 3.99560e-04 -1.04904e-03 -3.15159e-03 -1.10376e-03 6.42926e-04 2.34326e-04 1.32615e-03 1.08635e-03 7.17424e-04 -1.15358e-03
-5.03222e-05 4.39554e-05 -5.12334e-05 5.94382e-05 -7.06646e-05 8.05124e-05 -1.01818e-04 1.11710e-04 -1.65683e-04 1.67421e-04 -3.34772e-04 3.93355e-04 -1.10376e-03 -3.16115e-03 -5.83829e-04 1.62717e-03 9.67707e-04 8.48804e-04 -1.18346e-03 -1.97738e-03
4.82345e-05 -4.20192e-05 4.84622e-05 -5.68206e-05 6.39798e-05 -7.89246e-05 8.20254e-05 -1.19932e-04 9.97314e-05 -2.11220e-04 1.44543e-04 -3.34851e-04 6.42926e-04 -5.83829e-04 -2.43162e-03 1.07597e-04 1.17906e-03 -1.31955e-03 -1.87573e-03 -1.80717e-03
-4.63758e-05 4.02127e-05 -4.66206e-05 5.26466e-05 -6.37549e-05 6.50780e-05 -9.41868e-05 6.94800e-05 -1.59656e-04 7.41237e-05 -2.00828e-04 3.74474e-04 2.34326e-04 1.62717e-03 1.07597e-04 -3.13545e-03 -2.23763e-03 -1.54784e-03 -1.97591e-03 2.77339e-04
4.46807e-05 -3.88371e-05 4.39290e-05 -5.25832e-05 5.39782e-05 -7.66831e-05 5.35556e-05 -1.29053e-04 4.50509e-05 -1.43726e-04 2.96272e-04 3.67957e-04 1.32615e-03 9.67707e-04 1.17906e-03 -2.23763e-03 -6.12846e-03 -2.95947e-03 6.21978e-04 -1.50329e-04
-4.31996e-05 3.70968e-05 -4.36820e-05 4.58229e-05 -6.34082e-05 4.44288e-05 -1.06745e-04 3.23262e-05 -1.08770e-04 2.61077e-04 4.14037e-04 1.21841e-03 1.08635e-03 8.48804e-04 -1.31955e-03 -1.54784e-03 -2.95947e-03 -4.21834e-03 -1.18443e-03 -5.20599e-04
4.17504e-05 -3.64706e-05 3.94026e-05 -5.24796e-05 3.88833e-05 -8.84790e-05 2.77097e-05 -8.25337e-05 2.41753e-04 4.30752e-04 1.14624e-03 1.09946e-03 7.17424e-04 -1.18346e-03 -1.87573e-03 -1.97591e-03 6.21978e-04 -1.18443e-03 -5.62202e-03 -3.06397e-03
-4.06009e-05 3.41747e-05 -4.30275e-05 3.54500e-05 -7.23419e-05 2.75575e-05 -6.07422e-05 2.28991e-04 4.31817e-04 1.07997e-03 1.06862e-03 6.17249e-04 -1.15358e-03 -1.97738e-03 -1.80717e-03 2.77339e-04 -1.50329e-04 -5.20599e-04 -3.06397e-03 -4.68321e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_68-69.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.15333e-04 -2.11004e-04 1.34881e-04 -1.05332e-04 8.88479e-05 -7.80202e-05 7.02249e-05 -6.42755e-05 5.95531e-05 -5.56805e-05 5.24407e-05 -4.96817e-05 4.72810e-05 -4.51911e-05 4.33328e-05 -4.16773e-05 4.01665e-05 -3.88446e-05 3.75525e-05 -3.65232e-05
-2.11004e-04 -4.38282e-04 -2.29595e-04 1.28300e-04 -9.43678e-05 7.72435e-05 -6.67183e-05 5.94880e-05 -5.41074e-05 4.99722e-05 -4.66221e-05 4.38144e-05 -4.15305e-05 3.94652e-05 -3.77409e-05 3.61329e-05 -3.49040e-05 3.33597e-05 -3.27870e-05 3.07612e-05
1.34881e-04 -2.29595e-04 -6.49575e-04 -2.91947e-04 1.54744e-04 -1.10249e-04 8.85270e-05 -7.54861e-05 6.68161e-05 -6.04143e-05 5.55456e-05 -5.17938e-05 4.84558e-05 -4.59781e-05 4.35189e-05 -4.18725e-05 3.94890e-05 -3.92387e-05 3.54782e-05 -3.86085e-05
-1.05332e-04 1.28300e-04 -2.91947e-04 -8.49681e-04 -3.56273e-04 1.82970e-04 -1.27493e-04 1.00948e-04 -8.51341e-05 7.47944e-05 -6.73967e-05 6.15189e-05 -5.74257e-05 5.33325e-05 -5.09861e-05 4.72986e-05 -4.71949e-05 4.12611e-05 -4.70239e-05 3.21776e-05
8.88479e-05 -9.43678e-05 1.54744e-04 -3.56273e-04 -1.04561e-03 -4.20948e-04 2.11649e-04 -1.45034e-04 1.13515e-04 -9.50213e-05 8.27088e-05 -7.44811e-05 6.73050e-05 -6.33314e-05 5.74350e-05 -5.71622e-05 4.85866e-05 -5.67513e-05 3.53656e-05 -6.41896e-05
-7.80202e-05 7.72435e-05 -1.10249e-04 1.82970e-04 -4.20948e-04 -1.23944e-03 -4.85712e-04 2.40402e-04 -1.62795e-04 1.25978e-04 -1.05041e-04 9.03899e-05 -8.19122e-05 7.21836e-05 -7.06751e-05 5.85312e-05 -6.85586e-05 4.04269e-05 -7.84245e-05 2.66996e-05
7.02249e-05 -6.67183e-05 8.85270e-05 -1.27493e-04 2.11649e-04 -4.85712e-04 -1.43214e-03 -5.50635e-04 2.69045e-04 -1.80742e-04 1.38210e-04 -1.15510e-04 9.70915e-05 -9.10464e-05 7.36628e-05 -8.41193e-05 4.86682e-05 -9.45602e-05 2.71954e-05 -5.13489e-05
-6.42755e-05 5.94880e-05 -7.54861e-05 1.00948e-04 -1.45034e-04 2.40402e-04 -5.50635e-04 -1.62425e-03 -6.15729e-04 2.97452e-04 -1.99212e-04 1.49414e-04 -1.27894e-04 1.00088e-04 -1.07003e-04 6.29336e-05 -1.14300e-04 3.16237e-05 -7.02593e-05 2.07831e-04
5.95531e-05 -5.41074e-05 6.68161e-05 -8.51341e-05 1.13515e-04 -1.62795e-04 2.69045e-04 -6.15729e-04 -1.81613e-03 -6.81353e-04 3.24794e-04 -2.19741e-04 1.56692e-04 -1.47649e-04 8.98954e-05 -1.41426e-04 4.32068e-05 -9.31882e-05 2.19883e-04 3.80224e-04
-5.56805e-05 4.99722e-05 -6.04143e-05 7.47944e-05 -9.50213e-05 1.25978e-04 -1.80742e-04 2.97452e-04 -6.81353e-04 -2.00874e-03 -7.49086e-04 3.48071e-04 -2.48009e-04 1.50077e-04 -1.87181e-04 6.92455e-05 -1.23942e-04 2.37651e-04 3.79707e-04 9.36456e-04
5.24407e-05 -4.66221e-05 5.55456e-05 -6.73967e-05 8.27088e-05 -1.05041e-04 1.38210e-04 -1.99212e-04 3.24794e-04 -7.49086e-04 -2.20522e-03 -8.24727e-04 3.57028e-04 -2.96931e-04 1.31940e-04 -1.74437e-04 2.69381e-04 3.65213e-04 9.95098e-04 8.91098e-04
-4.96817e-05 4.38144e-05 -5.17938e-05 6.15189e-05 -7.44811e-05 9.03899e-05 -1.15510e-04 1.49414e-04 -2.19741e-04 3.48071e-04 -8.24727e-04 -2.41595e-03 -9.21449e-04 3.53812e-04 -2.93371e-04 3.39170e-04 3.24560e-04 1.05905e-03 9.16890e-04 4.74818e-04
4.72810e-05 -4.15305e-05 4.84558e-05 -5.74257e-05 6.73050e-05 -8.19122e-05 9.70915e-05 -1.27894e-04 1.56692e-04 -2.48009e-04 3.57028e-04 -9.21449e-04 -2.63893e-03 -9.65588e-04 5.78657e-04 2.06008e-04 1.15464e-03 9.04088e-04 5.61315e-04 -1.05597e-03
-4.51911e-05 3.94652e-05 -4.59781e-05 5.33325e-05 -6.33314e-05 7.21836e-05 -9.10464e-05 1.00088e-04 -1.47649e-04 1.50077e-04 -2.96931e-04 3.53812e-04 -9.65588e-04 -2.63284e-03 -5.09164e-04 1.42287e-03 7.97908e-04 6.76268e-04 -1.08483e-03 -1.68533e-03
4.33328e-05 -3.77409e-05 4.35189e-05 -5.09861e-05 5.74350e-05 -7.06751e-05 7.36628e-05 -1.07003e-04 8.98954e-05 -1.87181e-04 1.31940e-04 -2.93371e-04 5.78657e-04 -5.09164e-04 -2.00359e-03 4.57743e-05 9.69546e-04 -1.20730e-03 -1.59599e-03 -1.47806e-03
-4.16773e-05 3.61329e-05 -4.18725e-05 4.72986e-05 -5.71622e-05 5.85312e-05 -8.41193e-05 6.29336e-05 -1.41426e-04 6.92455e-05 -1.74437e-04 3.39170e-04 2.06008e-04 1.42287e-03 4.57743e-05 -2.67300e-03 -2.01054e-03 -1.30428e-03 -1.62790e-03 3.02507e-04
4.01665e-05 -3.49040e-05 3.94890e-05 -4.71949e-05 4.85866e-05 -6.85586e-05 4.86682e-05 -1.14300e-04 4.32068e-05 -1.23942e-04 2.69381e-04 3.24560e-04 1.15464e-03 7.97908e-04 9.69546e-04 -2.01054e-03 -5.17166e-03 -2.48773e-03 6.09847e-04 -1.89111e-04
-3.88446e-05 3.33597e-05 -3.92387e-05 4.12611e-05 -5.67513e-05 4.04269e-05 -9.45602e-05 3.16237e-05 -9.31882e-05 2.37651e-04 3.65213e-04 1.05905e-03 9.04088e-04 6.76268e-04 -1.20730e-03 -1.30428e-03 -2.48773e-03 -3.47662e-03 -1.09334e-03 -4.76208e-04
3.75525e-05 -3.27870e-05 3.54782e-05 -4.70239e-05 3.53656e-05 -7.84245e-05 2.71954e-05 -7.02593e-05 2.19883e-04 3.79707e-04 9.95098e-04 9.16890e-04 5.61315e-04 -1.08483e-03 -1.59599e-03 -1.62790e-03 6.09847e-04 -1.09334e-03 -4.78335e-03 -2.59866e-03
-3.65232e-05 3.07612e-05 -3.86085e-05 3.21776e-05 -6.41896e-05 2.66996e-05 -5.13489e-05 2.07831e-04 3.80224e-04 9.36456e-04 8.91098e-04 4.74818e-04 -1.05597e-03 -1.68533e-03 -1.47806e-03 3.02507e-04 -1.89111e-04 -4.76208e-04 -2.59866e-03 -3.85149e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_69-70.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.16004e-05 -1.86504e-04 1.19831e-04 -9.36486e-05 7.90725e-05 -6.95019e-05 6.26110e-05 -5.73499e-05 5.31712e-05 -4.97425e-05 4.68717e-05 -4.44249e-05 4.22947e-05 -4.04382e-05 3.87864e-05 -3.73136e-05 3.59690e-05 -3.47900e-05 3.36400e-05 -3.27179e-05
-1.86504e-04 -3.60631e-04 -2.02048e-04 1.14050e-04 -8.39055e-05 6.87494e-05 -5.94398e-05 5.30444e-05 -4.82848e-05 4.46231e-05 -4.16559e-05 3.91680e-05 -3.71395e-05 3.53081e-05 -3.37747e-05 3.23463e-05 -3.12479e-05 2.98829e-05 -2.93532e-05 2.75808e-05
1.19831e-04 -2.02048e-04 -5.37326e-04 -2.56514e-04 1.37588e-04 -9.80251e-05 7.87915e-05 -6.72542e-05 5.95803e-05 -5.39168e-05 4.96050e-05 -4.62769e-05 4.33235e-05 -4.11175e-05 3.89403e-05 -3.74667e-05 3.53676e-05 -3.51018e-05 3.18323e-05 -3.44752e-05
-9.36486e-05 1.14050e-04 -2.56514e-04 -7.04107e-04 -3.12780e-04 1.62699e-04 -1.13352e-04 8.98403e-05 -7.58494e-05 6.66947e-05 -6.01446e-05 5.49457e-05 -5.13044e-05 4.76911e-05 -4.55853e-05 4.23463e-05 -4.21860e-05 3.70368e-05 -4.19224e-05 2.91471e-05
7.90725e-05 -8.39055e-05 1.37588e-04 -3.12780e-04 -8.67232e-04 -3.69382e-04 1.88203e-04 -1.28942e-04 1.01017e-04 -8.46498e-05 7.37553e-05 -6.64567e-05 6.01225e-05 -5.65627e-05 5.13907e-05 -5.10482e-05 4.36099e-05 -5.05321e-05 3.21328e-05 -5.66764e-05
-6.95019e-05 6.87494e-05 -9.80251e-05 1.62699e-04 -3.69382e-04 -1.02852e-03 -4.26078e-04 2.13770e-04 -1.44718e-04 1.12106e-04 -9.35604e-05 8.06128e-05 -7.30618e-05 6.45173e-05 -6.30474e-05 5.25070e-05 -6.09840e-05 3.67749e-05 -6.91448e-05 2.53379e-05
6.26110e-05 -5.94398e-05 7.87915e-05 -1.13352e-04 1.88203e-04 -4.26078e-04 -1.18883e-03 -4.82918e-04 2.39242e-04 -1.60651e-04 1.22995e-04 -1.02853e-04 8.66282e-05 -8.11219e-05 6.59933e-05 -7.47612e-05 4.42306e-05 -8.33106e-05 2.61319e-05 -4.45612e-05
-5.73499e-05 5.30444e-05 -6.72542e-05 8.98403e-05 -1.28942e-04 2.13770e-04 -4.82918e-04 -1.34863e-03 -5.39908e-04 2.64510e-04 -1.77031e-04 1.33002e-04 -1.13783e-04 8.94643e-05 -9.50316e-05 5.70077e-05 -1.00686e-04 3.03834e-05 -6.09736e-05 1.83942e-04
5.31712e-05 -4.82848e-05 5.95803e-05 -7.58494e-05 1.01017e-04 -1.44718e-04 2.39242e-04 -5.39908e-04 -1.50823e-03 -5.97356e-04 2.88865e-04 -1.95173e-04 1.39642e-04 -1.31035e-04 8.09999e-05 -1.24631e-04 4.09304e-05 -8.09895e-05 1.95013e-04 3.26917e-04
-4.97425e-05 4.46231e-05 -5.39168e-05 6.66947e-05 -8.46498e-05 1.12106e-04 -1.60651e-04 2.64510e-04 -5.97356e-04 -1.66845e-03 -6.56612e-04 3.09734e-04 -2.19952e-04 1.34378e-04 -1.65096e-04 6.42200e-05 -1.07995e-04 2.11108e-04 3.26367e-04 8.03091e-04
4.68717e-05 -4.16559e-05 4.96050e-05 -6.01446e-05 7.37553e-05 -9.35604e-05 1.22995e-04 -1.77031e-04 2.88865e-04 -6.56612e-04 -1.83197e-03 -7.22653e-04 3.18333e-04 -2.62290e-04 1.19906e-04 -1.52543e-04 2.39500e-04 3.13476e-04 8.54270e-04 7.41639e-04
-4.44249e-05 3.91680e-05 -4.62769e-05 5.49457e-05 -6.64567e-05 8.06128e-05 -1.02853e-04 1.33002e-04 -1.95173e-04 3.09734e-04 -7.22653e-04 -2.00772e-03 -8.06619e-04 3.17177e-04 -2.57795e-04 3.01516e-04 2.77442e-04 9.10362e-04 7.62685e-04 3.75817e-04
4.22947e-05 -3.71395e-05 4.33235e-05 -5.13044e-05 6.01225e-05 -7.30618e-05 8.66282e-05 -1.13783e-04 1.39642e-04 -2.19952e-04 3.18333e-04 -8.06619e-04 -2.19328e-03 -8.43648e-04 5.14469e-04 1.72396e-04 9.94646e-04 7.50036e-04 4.50297e-04 -9.35675e-04
-4.04382e-05 3.53081e-05 -4.11175e-05 4.76911e-05 -5.65627e-05 6.45173e-05 -8.11219e-05 8.94643e-05 -1.31035e-04 1.34378e-04 -2.62290e-04 3.17177e-04 -8.43648e-04 -2.17950e-03 -4.50882e-04 1.23276e-03 6.55102e-04 5.50614e-04 -9.62938e-04 -1.42132e-03
3.87864e-05 -3.37747e-05 3.89403e-05 -4.55853e-05 5.13907e-05 -6.30474e-05 6.59933e-05 -9.50316e-05 8.09999e-05 -1.65096e-04 1.19906e-04 -2.57795e-04 5.14469e-04 -4.50882e-04 -1.64149e-03 -6.48340e-07 8.10301e-04 -1.07256e-03 -1.34271e-03 -1.21806e-03
-3.73136e-05 3.23463e-05 -3.74667e-05 4.23463e-05 -5.10482e-05 5.25070e-05 -7.47612e-05 5.70077e-05 -1.24631e-04 6.42200e-05 -1.52543e-04 3.01516e-04 1.72396e-04 1.23276e-03 -6.48340e-07 -2.24534e-03 -1.77303e-03 -1.08380e-03 -1.35070e-03 2.95725e-04
3.59690e-05 -3.12479e-05 3.53676e-05 -4.21860e-05 4.36099e-05 -6.09840e-05 4.42306e-05 -1.00686e-04 4.09304e-05 -1.07995e-04 2.39500e-04 2.77442e-04 9.94646e-04 6.55102e-04 8.10301e-04 -1.77303e-03 -4.32817e-03 -2.10001e-03 5.68917e-04 -2.04466e-04
-3.47900e-05 2.98829e-05 -3.51018e-05 3.70368e-05 -5.05321e-05 3.67749e-05 -8.33106e-05 3.03834e-05 -8.09895e-05 2.11108e-04 3.13476e-04 9.10362e-04 7.50036e-04 5.50614e-04 -1.07256e-03 -1.08380e-03 -2.10001e-03 -2.85915e-03 -9.92632e-04 -4.10156e-04
3.36400e-05 -2.93532e-05 3.18323e-05 -4.19224e-05 3.21328e-05 -6.91448e-05 2.61319e-05 -6.09736e-05 1.95013e-04 3.26367e-04 8.54270e-04 7.62685e-04 4.50297e-04 -9.62938e-04 -1.34271e-03 -1.35070e-03 5.68917e-04 -9.92632e-04 -4.02350e-03 -2.20469e-03
-3.27179e-05 2.75808e-05 -3.44752e-05 2.91471e-05 -5.66764e-05 2.53379e-05 -4.45612e-05 1.83942e-04 3.26917e-04 8.03091e-04 7.41639e-04 3.75817e-04 -9.35675e-04 -1.42132e-03 -1.21806e-03 2.95725e-04 -2.04466e-04 -4.10156e-04 -2.20469e-03 -3.16180e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_7-8.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.34516e-03 -2.13107e-03 1.38225e-03 -1.06708e-03 8.83169e-04 -7.60420e-04 6.71928e-04 -6.04701e-04 5.51611e-04 -5.08408e-04 4.72404e-04 -4.41819e-04 4.15430e-04 -3.92368e-04 3.71991e-04 -3.53823e-04 3.37498e-04 -3.22730e-04 3.09292e-04 -2.97000e-04
-2.13107e-03 -1.22350e-02 -2.26372e-03 1.30460e-03 -9.54249e-04 7.66757e-04 -6.48736e-04 5.67108e-04 -5.06928e-04 4.60434e-04 -4.23213e-04 3.92569e-04 -3.66772e-04 3.44657e-04 -3.25432e-04 3.08512e-04 -2.93469e-04 2.79980e-04 -2.67796e-04 2.56728e-04
1.38225e-03 -2.26372e-03 -1.71031e-02 -2.86090e-03 1.57005e-03 -1.11460e-03 8.78209e-04 -7.33268e-04 6.35210e-04 -5.64236e-04 5.10221e-04 -4.67504e-04 4.32678e-04 -4.03602e-04 3.78835e-04 -3.57418e-04 3.38648e-04 -3.22017e-04 3.07156e-04 -2.93747e-04
-1.06708e-03 1.30460e-03 -2.86090e-03 -2.19033e-02 -3.48268e-03 1.85513e-03 -1.28986e-03 1.00111e-03 -8.26738e-04 7.10404e-04 -6.27252e-04 5.64654e-04 -5.15636e-04 4.75989e-04 -4.43132e-04 4.15305e-04 -3.91364e-04 3.70486e-04 -3.52032e-04 3.35626e-04
8.83169e-04 -9.54249e-04 1.57005e-03 -3.48268e-03 -2.66713e-02 -4.11045e-03 2.14517e-03 -1.46867e-03 1.12640e-03 -9.21700e-04 7.86395e-04 -6.90549e-04 6.18966e-04 -5.63341e-04 5.18636e-04 -4.81811e-04 4.50798e-04 -4.24210e-04 4.01162e-04 -3.80843e-04
-7.60420e-04 7.66757e-04 -1.11460e-03 1.85513e-03 -4.11045e-03 -3.14220e-02 -4.74036e-03 2.43705e-03 -1.64871e-03 1.25237e-03 -1.01691e-03 8.62272e-04 -7.53455e-04 6.72658e-04 -6.10247e-04 5.60360e-04 -5.19438e-04 4.85180e-04 -4.55896e-04 4.30556e-04
6.71928e-04 -6.48736e-04 8.78209e-04 -1.28986e-03 2.14517e-03 -4.74036e-03 -3.61622e-02 -5.37122e-03 2.72978e-03 -1.82929e-03 1.37858e-03 -1.11211e-03 9.37917e-04 -8.15947e-04 7.25805e-04 -6.56464e-04 6.01328e-04 -5.56245e-04 5.18602e-04 -4.86643e-04
-6.04701e-04 5.67108e-04 -7.33268e-04 1.00111e-03 -1.46867e-03 2.43705e-03 -5.37122e-03 -4.08955e-02 -6.00260e-03 3.02297e-03 -2.01017e-03 1.50489e-03 -1.20724e-03 1.01337e-03 -8.78101e-04 7.78544e-04 -7.02196e-04 6.41658e-04 -5.92431e-04 5.51289e-04
5.51611e-04 -5.06928e-04 6.35210e-04 -8.26738e-04 1.12640e-03 -1.64871e-03 2.72978e-03 -6.00260e-03 -4.56242e-02 -6.63429e-03 3.31647e-03 -2.19123e-03 1.63128e-03 -1.30232e-03 1.08870e-03 -9.40046e-04 8.30916e-04 -7.47577e-04 6.81507e-04 -6.28246e-04
-5.08408e-04 4.60434e-04 -5.64236e-04 7.10404e-04 -9.21700e-04 1.25237e-03 -1.82929e-03 3.02297e-03 -6.63429e-03 -5.03494e-02 -7.26619e-03 3.61019e-03 -2.37241e-03 1.75774e-03 -1.39739e-03 1.16387e-03 -1.00185e-03 8.83011e-04 -7.92801e-04 7.20931e-04
4.72404e-04 -4.23213e-04 5.10221e-04 -6.27252e-04 7.86395e-04 -1.01691e-03 1.37858e-03 -2.01017e-03 3.31647e-03 -7.26619e-03 -5.50721e-02 -7.89824e-03 3.90411e-03 -2.55373e-03 1.88420e-03 -1.49249e-03 1.23892e-03 -1.06368e-03 9.34831e-04 -8.37953e-04
-4.41819e-04 3.92569e-04 -4.67504e-04 5.64654e-04 -6.90549e-04 8.62272e-04 -1.11211e-03 1.50489e-03 -2.19123e-03 3.61019e-03 -7.89824e-03 -5.97928e-02 -8.53045e-03 4.19811e-03 -2.73518e-03 2.01066e-03 -1.58773e-03 1.31382e-03 -1.12556e-03 9.86341e-04
4.15430e-04 -3.66772e-04 4.32678e-04 -5.15636e-04 6.18966e-04 -7.53455e-04 9.37917e-04 -1.20724e-03 1.63128e-03 -2.37241e-03 3.90411e-03 -8.53045e-03 -6.45120e-02 -9.16282e-03 4.49218e-03 -2.91686e-03 2.13704e-03 -1.68313e-03 1.38849e-03 -1.18764e-03
-3.92368e-04 3.44657e-04 -4.03602e-04 4.75989e-04 -5.63341e-04 6.72658e-04 -8.15947e-04 1.01337e-03 -1.30232e-03 1.75774e-03 -2.55373e-03 4.19811e-03 -9.16282e-03 -6.92300e-02 -9.79544e-03 4.78622e-03 -3.09877e-03 2.26326e-03 -1.77881e-03 1.46287e-03
3.71991e-04 -3.25432e-04 3.78835e-04 -4.43132e-04 5.18636e-04 -6.10247e-04 7.25805e-04 -8.78101e-04 1.08870e-03 -1.39739e-03 1.88420e-03 -2.73518e-03 4.49218e-03 -9.79544e-03 -7.39471e-02 -1.04283e-02 5.08015e-03 -3.28103e-03 2.38923e-03 -1.87495e-03
-3.53823e-04 3.08512e-04 -3.57418e-04 4.15305e-04 -4.81811e-04 5.60360e-04 -6.56464e-04 7.78544e-04 -9.40046e-04 1.16387e-03 -1.49249e-03 2.01066e-03 -2.91686e-03 4.78622e-03 -1.04283e-02 -7.86636e-02 -1.10615e-02 5.37385e-03 -3.46379e-03 2.51473e-03
3.37498e-04 -2.93469e-04 3.38648e-04 -3.91364e-04 4.50798e-04 -5.19438e-04 6.01328e-04 -7.02196e-04 8.30916e-04 -1.00185e-03 1.23892e-03 -1.58773e-03 2.13704e-03 -3.09877e-03 5.08015e-03 -1.10615e-02 -8.33797e-02 -1.16953e-02 5.66710e-03 -3.64729e-03
-3.22730e-04 2.79980e-04 -3.22017e-04 3.70486e-04 -4.24210e-04 4.85180e-04 -5.56245e-04 6.41658e-04 -7.47577e-04 8.83011e-04 -1.06368e-03 1.31382e-03 -1.68313e-03 2.26326e-03 -3.28103e-03 5.37385e-03 -1.16953e-02 -8.80957e-02 -1.23298e-02 5.95951e-03
3.09292e-04 -2.67796e-04 3.07156e-04 -3.52032e-04 4.01162e-04 -4.55896e-04 5.18602e-04 -5.92431e-04 6.81507e-04 -7.92801e-04 9.34831e-04 -1.12556e-03 1.38849e-03 -1.77881e-03 2.38923e-03 -3.46379e-03 5.66710e-03 -1.23298e-02 -9.28122e-02 -1.29655e-02
-2.97000e-04 2.56728e-04 -2.93747e-04 3.35626e-04 -3.80843e-04 4.30556e-04 -4.86643e-04 5.51289e-04 -6.28246e-04 7.20931e-04 -8.37953e-04 9.86341e-04 -1.18764e-03 1.46287e-03 -1.87495e-03 2.51473e-03 -3.64729e-03 5.95951e-03 -1.29655e-02 -9.75296e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_70-71.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.36236e-05 -1.64418e-04 1.06195e-04 -8.30665e-05 7.02143e-05 -6.17783e-05 5.57033e-05 -5.10632e-05 4.73754e-05 -4.43476e-05 4.18104e-05 -3.96461e-05 3.77607e-05 -3.61157e-05 3.46513e-05 -3.33444e-05 3.21511e-05 -3.11021e-05 3.00817e-05 -2.92570e-05
-1.64418e-04 -2.93822e-04 -1.77333e-04 1.01125e-04 -7.44267e-05 6.10512e-05 -5.28399e-05 4.71982e-05 -4.29991e-05 3.97651e-05 -3.71435e-05 3.49450e-05 -3.31478e-05 3.15281e-05 -3.01677e-05 2.89028e-05 -2.79221e-05 2.67215e-05 -2.62287e-05 2.46917e-05
1.06195e-04 -1.77333e-04 -4.40540e-04 -2.24776e-04 1.22019e-04 -8.69494e-05 6.99680e-05 -5.97896e-05 5.30152e-05 -4.80181e-05 4.42099e-05 -4.12643e-05 3.86588e-05 -3.66990e-05 3.47777e-05 -3.34593e-05 3.16216e-05 -3.13360e-05 2.85238e-05 -3.07046e-05
-8.30665e-05 1.01125e-04 -2.24776e-04 -5.78496e-04 -2.73855e-04 1.44297e-04 -1.00540e-04 7.97734e-05 -6.74301e-05 5.93467e-05 -5.35611e-05 4.89761e-05 -4.57434e-05 4.25646e-05 -4.06751e-05 3.78470e-05 -3.76255e-05 3.32078e-05 -3.72627e-05 2.64107e-05
7.02143e-05 -7.44267e-05 1.22019e-04 -2.73855e-04 -7.13255e-04 -3.23255e-04 1.66916e-04 -1.14361e-04 8.96916e-05 -7.52457e-05 6.56333e-05 -5.91729e-05 5.36008e-05 -5.04126e-05 4.59020e-05 -4.54833e-05 3.91030e-05 -4.48478e-05 2.92269e-05 -4.98907e-05
-6.17783e-05 6.10512e-05 -8.69494e-05 1.44297e-04 -3.23255e-04 -8.46420e-04 -3.72750e-04 1.89589e-04 -1.28340e-04 9.95359e-05 -8.31514e-05 7.17451e-05 -6.50273e-05 5.75610e-05 -5.61091e-05 4.70543e-05 -5.40618e-05 3.35029e-05 -6.07438e-05 2.37019e-05
5.57033e-05 -5.28399e-05 6.99680e-05 -1.00540e-04 1.66916e-04 -3.72750e-04 -9.78737e-04 -4.22375e-04 2.12181e-04 -1.42450e-04 1.09210e-04 -9.13764e-05 7.71440e-05 -7.21035e-05 5.90553e-05 -6.62157e-05 4.02593e-05 -7.31109e-05 2.47453e-05 -3.98016e-05
-5.10632e-05 4.71982e-05 -5.97896e-05 7.97734e-05 -1.14361e-04 1.89589e-04 -4.22375e-04 -1.11061e-03 -4.72131e-04 2.34600e-04 -1.56935e-04 1.18140e-04 -1.00979e-04 7.98590e-05 -8.41152e-05 5.17008e-05 -8.83328e-05 2.88228e-05 -5.40574e-05 1.59130e-04
4.73754e-05 -4.29991e-05 5.30152e-05 -6.74301e-05 8.96916e-05 -1.28340e-04 2.12181e-04 -4.72131e-04 -1.24230e-03 -5.22275e-04 2.56248e-04 -1.72903e-04 1.24227e-04 -1.15917e-04 7.30182e-05 -1.09388e-04 3.84246e-05 -7.15182e-05 1.69061e-04 2.74533e-04
-4.43476e-05 3.97651e-05 -4.80181e-05 5.93467e-05 -7.52457e-05 9.95359e-05 -1.42450e-04 2.34600e-04 -5.22275e-04 -1.37451e-03 -5.73945e-04 2.74955e-04 -1.94474e-04 1.20252e-04 -1.45063e-04 5.92251e-05 -9.51950e-05 1.83446e-04 2.73581e-04 6.81765e-04
4.18104e-05 -3.71435e-05 4.42099e-05 -5.35611e-05 6.56333e-05 -8.31514e-05 1.09210e-04 -1.56935e-04 2.56248e-04 -5.73945e-04 -1.50951e-03 -6.31344e-04 2.83289e-04 -2.30886e-04 1.08572e-04 -1.34411e-04 2.08674e-04 2.61851e-04 7.25864e-04 6.16820e-04
-3.96461e-05 3.49450e-05 -4.12643e-05 4.89761e-05 -5.91729e-05 7.17451e-05 -9.13764e-05 1.18140e-04 -1.72903e-04 2.74955e-04 -6.31344e-04 -1.65484e-03 -7.03897e-04 2.83459e-04 -2.27309e-04 2.63560e-04 2.29778e-04 7.74594e-04 6.33545e-04 3.09197e-04
3.77607e-05 -3.31478e-05 3.86588e-05 -4.57434e-05 5.36008e-05 -6.50273e-05 7.71440e-05 -1.00979e-04 1.24227e-04 -1.94474e-04 2.83289e-04 -7.03897e-04 -1.80837e-03 -7.36369e-04 4.52311e-04 1.36815e-04 8.48474e-04 6.21006e-04 3.73185e-04 -8.06212e-04
-3.61157e-05 3.15281e-05 -3.66990e-05 4.25646e-05 -5.04126e-05 5.75610e-05 -7.21035e-05 7.98590e-05 -1.15917e-04 1.20252e-04 -2.30886e-04 2.83459e-04 -7.36369e-04 -1.79246e-03 -4.04820e-04 1.05909e-03 5.36234e-04 4.60524e-04 -8.31502e-04 -1.18781e-03
3.46513e-05 -3.01677e-05 3.47777e-05 -4.06751e-05 4.59020e-05 -5.61091e-05 5.90553e-05 -8.41152e-05 7.30182e-05 -1.45063e-04 1.08572e-04 -2.27309e-04 4.52311e-04 -4.04820e-04 -1.33590e-03 -3.38470e-05 6.89818e-04 -9.29157e-04 -1.11861e-03 -1.01351e-03
-3.33444e-05 2.89028e-05 -3.34593e-05 3.78470e-05 -4.54833e-05 4.70543e-05 -6.62157e-05 5.17008e-05 -1.09388e-04 5.92251e-05 -1.34411e-04 2.63560e-04 1.36815e-04 1.05909e-03 -3.38470e-05 -1.85637e-03 -1.53809e-03 -8.89346e-04 -1.13061e-03 2.70664e-04
3.21511e-05 -2.79221e-05 3.16216e-05 -3.76255e-05 3.91030e-05 -5.40618e-05 4.02593e-05 -8.83328e-05 3.84246e-05 -9.51950e-05 2.08674e-04 2.29778e-04 8.48474e-04 5.36234e-04 6.89818e-04 -1.53809e-03 -3.59288e-03 -1.78165e-03 5.12731e-04 -2.01617e-04
-3.11021e-05 2.67215e-05 -3.13360e-05 3.32078e-05 -4.48478e-05 3.35029e-05 -7.31109e-05 2.88228e-05 -7.15182e-05 1.83446e-04 2.61851e-04 7.74594e-04 6.21006e-04 4.60524e-04 -9.29157e-04 -8.89346e-04 -1.78165e-03 -2.34385e-03 -8.86526e-04 -3.35013e-04
3.00817e-05 -2.62287e-05 2.85238e-05 -3.72627e-05 2.92269e-05 -6.07438e-05 2.47453e-05 -5.40574e-05 1.69061e-04 2.73581e-04 7.25864e-04 6.33545e-04 3.73185e-04 -8.31502e-04 -1.11861e-03 -1.13061e-03 5.12731e-04 -8.86526e-04 -3.34608e-03 -1.87379e-03
-2.92570e-05 2.46917e-05 -3.07046e-05 2.64107e-05 -4.98907e-05 2.37019e-05 -3.98016e-05 1.59130e-04 2.74533e-04 6.81765e-04 6.16820e-04 3.09197e-04 -8.06212e-04 -1.18781e-03 -1.01351e-03 2.70664e-04 -2.01617e-04 -3.35013e-04 -1.87379e-03 -2.58849e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_71-72.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.07934e-05 -1.44558e-04 9.38568e-05 -7.34823e-05 6.21787e-05 -5.47604e-05 4.94167e-05 -4.53328e-05 4.20845e-05 -3.94157e-05 3.71773e-05 -3.52660e-05 3.36000e-05 -3.21447e-05 3.08483e-05 -2.96901e-05 2.86325e-05 -2.77002e-05 2.67963e-05 -2.60589e-05
-1.44558e-04 -2.36821e-04 -1.55224e-04 8.94148e-05 -6.58394e-05 5.40658e-05 -4.68407e-05 4.18751e-05 -3.81786e-05 3.53279e-05 -3.30160e-05 3.10770e-05 -2.94871e-05 2.80570e-05 -2.68518e-05 2.57340e-05 -2.48584e-05 2.38061e-05 -2.33452e-05 2.20222e-05
9.38568e-05 -1.55224e-04 -3.57754e-04 -1.96435e-04 1.07906e-04 -7.69139e-05 6.19602e-05 -5.30026e-05 4.70360e-05 -4.26365e-05 3.92802e-05 -3.66777e-05 3.43838e-05 -3.26453e-05 3.09535e-05 -2.97737e-05 2.81725e-05 -2.78659e-05 2.54702e-05 -2.72256e-05
-7.34823e-05 8.94148e-05 -1.96435e-04 -4.70961e-04 -2.39128e-04 1.27613e-04 -8.89310e-05 7.06368e-05 -5.97741e-05 5.26533e-05 -4.75537e-05 4.35196e-05 -4.06538e-05 3.78645e-05 -3.61687e-05 3.37117e-05 -3.34303e-05 2.96796e-05 -3.29706e-05 2.38663e-05
6.21787e-05 -6.58394e-05 1.07906e-04 -2.39128e-04 -5.81380e-04 -2.82124e-04 1.47615e-04 -1.01149e-04 7.94131e-05 -6.66936e-05 5.82335e-05 -5.25262e-05 4.76379e-05 -4.47831e-05 4.08683e-05 -4.03755e-05 3.49582e-05 -3.96206e-05 2.65280e-05 -4.37276e-05
-5.47604e-05 5.40658e-05 -7.69139e-05 1.27613e-04 -2.82124e-04 -6.90419e-04 -3.25214e-04 1.67662e-04 -1.13499e-04 8.81277e-05 -7.36860e-05 6.36653e-05 -5.76954e-05 5.11997e-05 -4.97576e-05 4.20522e-05 -4.77091e-05 3.04723e-05 -5.31166e-05 2.18430e-05
4.94167e-05 -4.68407e-05 6.19602e-05 -8.89310e-05 1.47615e-04 -3.25214e-04 -7.98724e-04 -3.68421e-04 1.87642e-04 -1.25958e-04 9.66994e-05 -8.09408e-05 6.85022e-05 -6.38733e-05 5.27108e-05 -5.83923e-05 3.65966e-05 -6.38551e-05 2.30812e-05 -3.63426e-05
-4.53328e-05 4.18751e-05 -5.30026e-05 7.06368e-05 -1.01149e-04 1.67662e-04 -3.68421e-04 -9.06645e-04 -4.11740e-04 2.07477e-04 -1.38727e-04 1.04652e-04 -8.93355e-05 7.11095e-05 -7.41494e-05 4.68335e-05 -7.71300e-05 2.69775e-05 -4.87302e-05 1.34701e-04
4.20845e-05 -3.81786e-05 4.70360e-05 -5.97741e-05 7.94131e-05 -1.13499e-04 1.87642e-04 -4.11740e-04 -1.01440e-03 -4.55385e-04 2.26671e-04 -1.52725e-04 1.10245e-04 -1.02162e-04 6.57412e-05 -9.55764e-05 3.57090e-05 -6.39488e-05 1.43431e-04 2.25232e-04
-3.94157e-05 3.53279e-05 -4.26365e-05 5.26533e-05 -6.66936e-05 8.81277e-05 -1.25958e-04 2.07477e-04 -4.55385e-04 -1.12258e-03 -5.00297e-04 2.43424e-04 -1.71377e-04 1.07441e-04 -1.26932e-04 5.42545e-05 -8.46729e-05 1.56136e-04 2.23693e-04 5.73097e-04
3.71773e-05 -3.30160e-05 3.92802e-05 -4.75537e-05 5.82335e-05 -7.36860e-05 9.66994e-05 -1.38727e-04 2.26671e-04 -5.00297e-04 -1.23307e-03 -5.49971e-04 2.51522e-04 -2.02504e-04 9.78833e-05 -1.19119e-04 1.78408e-04 2.12829e-04 6.10644e-04 5.13004e-04
-3.52660e-05 3.10770e-05 -3.66777e-05 4.35196e-05 -5.25262e-05 6.36653e-05 -8.09408e-05 1.04652e-04 -1.52725e-04 2.43424e-04 -5.49971e-04 -1.35217e-03 -6.12382e-04 2.52477e-04 -2.00904e-04 2.26799e-04 1.84193e-04 6.52608e-04 5.25898e-04 2.65186e-04
3.36000e-05 -2.94871e-05 3.43838e-05 -4.06538e-05 4.76379e-05 -5.76954e-05 6.85022e-05 -8.93355e-05 1.10245e-04 -1.71377e-04 2.51522e-04 -6.12382e-04 -1.47844e-03 -6.42000e-04 3.93571e-04 1.02035e-04 7.17021e-04 5.13499e-04 3.20045e-04 -6.77076e-04
-3.21447e-05 2.80570e-05 -3.26453e-05 3.78645e-05 -4.47831e-05 5.11997e-05 -6.38733e-05 7.11095e-05 -1.02162e-04 1.07441e-04 -2.02504e-04 2.52477e-04 -6.42000e-04 -1.46395e-03 -3.67383e-04 9.02669e-04 4.37916e-04 3.95920e-04 -7.00195e-04 -9.84446e-04
3.08483e-05 -2.68518e-05 3.09535e-05 -3.61687e-05 4.08683e-05 -4.97576e-05 5.27108e-05 -7.41494e-05 6.57412e-05 -1.26932e-04 9.78833e-05 -2.00904e-04 3.93571e-04 -3.67383e-04 -1.07917e-03 -5.63541e-05 5.97815e-04 -7.86800e-04 -9.23530e-04 -8.51905e-04
-2.96901e-05 2.57340e-05 -2.97737e-05 3.37117e-05 -4.03755e-05 4.20522e-05 -5.83923e-05 4.68335e-05 -9.55764e-05 5.42545e-05 -1.19119e-04 2.26799e-04 1.02035e-04 9.02669e-04 -5.63541e-05 -1.50915e-03 -1.31461e-03 -7.21030e-04 -9.55019e-04 2.36179e-04
2.86325e-05 -2.48584e-05 2.81725e-05 -3.34303e-05 3.49582e-05 -4.77091e-05 3.65966e-05 -7.71300e-05 3.57090e-05 -8.46729e-05 1.78408e-04 1.84193e-04 7.17021e-04 4.37916e-04 5.97815e-04 -1.31461e-03 -2.95826e-03 -1.51909e-03 4.50003e-04 -1.86328e-04
-2.77002e-05 2.38061e-05 -2.78659e-05 2.96796e-05 -3.96206e-05 3.04723e-05 -6.38551e-05 2.69775e-05 -6.39488e-05 1.56136e-04 2.12829e-04 6.52608e-04 5.13499e-04 3.95920e-04 -7.86800e-04 -7.21030e-04 -1.51909e-03 -1.91390e-03 -7.79809e-04 -2.59353e-04
2.67963e-05 -2.33452e-05 2.54702e-05 -3.29706e-05 2.65280e-05 -5.31166e-05 2.30812e-05 -4.87302e-05 1.43431e-04 2.23693e-04 6.10644e-04 5.25898e-04 3.20045e-04 -7.00195e-04 -9.23530e-04 -9.55019e-04 4.50003e-04 -7.79809e-04 -2.75114e-03 -1.59617e-03
-2.60589e-05 2.20222e-05 -2.72256e-05 2.38663e-05 -4.37276e-05 2.18430e-05 -3.63426e-05 1.34701e-04 2.25232e-04 5.73097e-04 5.13004e-04 2.65186e-04 -6.77076e-04 -9.84446e-04 -8.51905e-04 2.36179e-04 -1.86328e-04 -2.59353e-04 -1.59617e-03 -2.11172e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_72-73.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.24891e-05 -1.26776e-04 8.27363e-05 -6.48345e-05 5.49157e-05 -4.84061e-05 4.37148e-05 -4.01269e-05 3.72705e-05 -3.49218e-05 3.29498e-05 -3.12642e-05 2.97939e-05 -2.85079e-05 2.73614e-05 -2.63360e-05 2.53998e-05 -2.45716e-05 2.37719e-05 -2.31124e-05
-1.26776e-04 -1.88609e-04 -1.35531e-04 7.88491e-05 -5.80893e-05 4.77502e-05 -4.14068e-05 3.70449e-05 -3.37968e-05 3.12884e-05 -2.92528e-05 2.75453e-05 -2.61407e-05 2.48796e-05 -2.38132e-05 2.28267e-05 -2.20450e-05 2.11251e-05 -2.06928e-05 1.95613e-05
8.27363e-05 -1.35531e-04 -2.87528e-04 -1.71239e-04 9.51668e-05 -6.78557e-05 5.47189e-05 -4.68537e-05 4.16090e-05 -3.77430e-05 3.47905e-05 -3.24944e-05 3.04783e-05 -2.89381e-05 2.74509e-05 -2.63949e-05 2.50051e-05 -2.46799e-05 2.26567e-05 -2.40311e-05
-6.48345e-05 7.88491e-05 -1.71239e-04 -3.79650e-04 -2.08283e-04 1.12549e-04 -7.84520e-05 6.23744e-05 -5.28366e-05 4.65770e-05 -4.20901e-05 3.85480e-05 -3.60109e-05 3.35687e-05 -3.20467e-05 2.99210e-05 -2.95862e-05 2.64320e-05 -2.90392e-05 2.14946e-05
5.49157e-05 -5.80893e-05 9.51668e-05 -2.08283e-04 -4.69348e-04 -2.45612e-04 1.30185e-04 -8.92228e-05 7.01181e-05 -5.89441e-05 5.15148e-05 -4.64810e-05 4.22032e-05 -3.96476e-05 3.62641e-05 -3.57062e-05 3.11497e-05 -3.48433e-05 2.40082e-05 -3.81543e-05
-4.84061e-05 4.77502e-05 -6.78557e-05 1.12549e-04 -2.45612e-04 -5.57853e-04 -2.83033e-04 1.47860e-04 -1.00104e-04 7.78107e-05 -6.51095e-05 5.63276e-05 -5.10278e-05 4.53985e-05 -4.39674e-05 3.74668e-05 -4.19164e-05 2.76460e-05 -4.62298e-05 1.98864e-05
4.37148e-05 -4.14068e-05 5.47189e-05 -7.84520e-05 1.30185e-04 -2.83033e-04 -6.45724e-04 -3.20556e-04 1.65480e-04 -1.11074e-04 8.53849e-05 -7.14865e-05 6.06514e-05 -5.63932e-05 4.69148e-05 -5.12759e-05 3.31942e-05 -5.55076e-05 2.12685e-05 -3.36715e-05
-4.01269e-05 3.70449e-05 -4.68537e-05 6.23744e-05 -8.92228e-05 1.47860e-04 -3.20556e-04 -7.33262e-04 -3.58176e-04 1.82980e-04 -1.22296e-04 9.24518e-05 -7.87915e-05 6.31522e-05 -6.51073e-05 4.23432e-05 -6.70363e-05 2.49752e-05 -4.44343e-05 1.11688e-04
3.72705e-05 -3.37968e-05 4.16090e-05 -5.28366e-05 7.01181e-05 -1.00104e-04 1.65480e-04 -3.58176e-04 -8.20652e-04 -3.96064e-04 1.99955e-04 -1.34520e-04 9.75917e-05 -8.97190e-05 5.90848e-05 -8.31426e-05 3.29042e-05 -5.76835e-05 1.19232e-04 1.80343e-04
-3.49218e-05 3.12884e-05 -3.77430e-05 4.65770e-05 -5.89441e-05 7.78107e-05 -1.11074e-04 1.82980e-04 -3.96064e-04 -9.08380e-04 -4.34988e-04 2.14937e-04 -1.50550e-04 9.58186e-05 -1.10625e-04 4.94111e-05 -7.57916e-05 1.30343e-04 1.78164e-04 4.77037e-04
3.29498e-05 -2.92528e-05 3.47905e-05 -4.20901e-05 5.15148e-05 -6.51095e-05 8.53849e-05 -1.22296e-04 1.99955e-04 -4.34988e-04 -9.97983e-04 -4.77808e-04 2.22795e-04 -1.76998e-04 8.79008e-05 -1.05986e-04 1.49898e-04 1.67989e-04 5.08649e-04 4.26544e-04
-3.12642e-05 2.75453e-05 -3.24944e-05 3.85480e-05 -4.64810e-05 5.63276e-05 -7.14865e-05 9.24518e-05 -1.34520e-04 2.14937e-04 -4.77808e-04 -1.09467e-03 -5.31265e-04 2.24179e-04 -1.77814e-04 1.92418e-04 1.42366e-04 5.44498e-04 4.36115e-04 2.36165e-04
2.97939e-05 -2.61407e-05 3.04783e-05 -3.60109e-05 4.22032e-05 -5.10278e-05 6.06514e-05 -7.87915e-05 9.75917e-05 -1.50550e-04 2.22795e-04 -5.31265e-04 -1.19786e-03 -5.59052e-04 3.39333e-04 6.98608e-05 6.00387e-04 4.23921e-04 2.83101e-04 -5.54539e-04
-2.85079e-05 2.48796e-05 -2.89381e-05 3.35687e-05 -3.96476e-05 4.53985e-05 -5.63932e-05 6.31522e-05 -8.97190e-05 9.58186e-05 -1.76998e-04 2.24179e-04 -5.59052e-04 -1.18677e-03 -3.35980e-04 7.63494e-04 3.56635e-04 3.48880e-04 -5.75425e-04 -8.09058e-04
2.73614e-05 -2.38132e-05 2.74509e-05 -3.20467e-05 3.62641e-05 -4.39674e-05 4.69148e-05 -6.51073e-05 5.90848e-05 -1.10625e-04 8.79008e-05 -1.77814e-04 3.39333e-04 -3.35980e-04 -8.64774e-04 -7.08638e-05 5.26177e-04 -6.51929e-04 -7.55446e-04 -7.23109e-04
-2.63360e-05 2.28267e-05 -2.63949e-05 2.99210e-05 -3.57062e-05 3.74668e-05 -5.12759e-05 4.23432e-05 -8.31426e-05 4.94111e-05 -1.05986e-04 1.92418e-04 6.98608e-05 7.63494e-04 -7.08638e-05 -1.20487e-03 -1.10821e-03 -5.77015e-04 -8.13688e-04 1.97814e-04
2.53998e-05 -2.20450e-05 2.50051e-05 -2.95862e-05 3.11497e-05 -4.19164e-05 3.31942e-05 -6.70363e-05 3.29042e-05 -7.57916e-05 1.49898e-04 1.42366e-04 6.00387e-04 3.56635e-04 5.26177e-04 -1.10821e-03 -2.41512e-03 -1.30117e-03 3.86137e-04 -1.63955e-04
-2.45716e-05 2.11251e-05 -2.46799e-05 2.64320e-05 -3.48433e-05 2.76460e-05 -5.55076e-05 2.49752e-05 -5.76835e-05 1.30343e-04 1.67989e-04 5.44498e-04 4.23921e-04 3.48880e-04 -6.51929e-04 -5.77015e-04 -1.30117e-03 -1.55610e-03 -6.76890e-04 -1.88078e-04
2.37719e-05 -2.06928e-05 2.26567e-05 -2.90392e-05 2.40082e-05 -4.62298e-05 2.12685e-05 -4.44343e-05 1.19232e-04 1.78164e-04 5.08649e-04 4.36115e-04 2.83101e-04 -5.75425e-04 -7.55446e-04 -8.13688e-04 3.86137e-04 -6.76890e-04 -2.23539e-03 -1.36270e-03
-2.31124e-05 1.95613e-05 -2.40311e-05 2.14946e-05 -3.81543e-05 1.98864e-05 -3.36715e-05 1.11688e-04 1.80343e-04 4.77037e-04 4.26544e-04 2.36165e-04 -5.54539e-04 -8.09058e-04 -7.23109e-04 1.97814e-04 -1.63955e-04 -1.88078e-04 -1.36270e-03 -1.71591e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_73-74.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.88189e-06 -1.10932e-04 7.27667e-05 -5.70765e-05 4.83921e-05 -4.26920e-05 3.85818e-05 -3.54359e-05 3.29291e-05 -3.08661e-05 2.91322e-05 -2.76484e-05 2.63534e-05 -2.52192e-05 2.42073e-05 -2.33013e-05 2.24741e-05 -2.17400e-05 2.10340e-05 -2.04452e-05
-1.10932e-04 -1.48207e-04 -1.18078e-04 6.93672e-05 -5.11359e-05 4.20769e-05 -3.65196e-05 3.26960e-05 -2.98479e-05 2.76450e-05 -2.58561e-05 2.43555e-05 -2.31169e-05 2.20070e-05 -2.10652e-05 2.01966e-05 -1.94998e-05 1.86981e-05 -1.82934e-05 1.73316e-05
7.27667e-05 -1.18078e-04 -2.28482e-04 -1.48952e-04 8.37294e-05 -5.97290e-05 4.82142e-05 -4.13233e-05 3.67228e-05 -3.33324e-05 3.07406e-05 -2.87185e-05 2.69503e-05 -2.55883e-05 2.42840e-05 -2.33400e-05 2.21383e-05 -2.18002e-05 2.01053e-05 -2.11490e-05
-5.70765e-05 6.93672e-05 -1.48952e-04 -3.02788e-04 -1.81027e-04 9.90218e-05 -6.90510e-05 5.49531e-05 -4.65970e-05 4.11063e-05 -3.71662e-05 3.40629e-05 -3.18208e-05 2.96876e-05 -2.83234e-05 2.64915e-05 -2.61147e-05 2.34853e-05 -2.54982e-05 1.93210e-05
4.83921e-05 -5.11359e-05 8.37294e-05 -1.81027e-04 -3.74990e-04 -2.13365e-04 1.14532e-04 -7.85244e-05 6.17702e-05 -5.19751e-05 4.54654e-05 -4.10341e-05 3.72996e-05 -3.50148e-05 3.21016e-05 -3.14941e-05 2.76943e-05 -3.05460e-05 2.16893e-05 -3.31792e-05
-4.26920e-05 4.20769e-05 -5.97290e-05 9.90218e-05 -2.13365e-04 -4.46163e-04 -2.45793e-04 1.30078e-04 -8.80895e-05 6.85453e-05 -5.73985e-05 4.97204e-05 -4.50226e-05 4.01610e-05 -3.87509e-05 3.33093e-05 -3.67118e-05 2.50403e-05 -4.00905e-05 1.79848e-05
3.85818e-05 -3.65196e-05 4.82142e-05 -6.90510e-05 1.14532e-04 -2.45793e-04 -5.16789e-04 -2.78310e-04 1.45578e-04 -9.77259e-05 7.52235e-05 -6.29897e-05 5.35789e-05 -4.96643e-05 4.16685e-05 -4.48883e-05 3.00609e-05 -4.80717e-05 1.94662e-05 -3.14365e-05
-3.54359e-05 3.26960e-05 -4.13233e-05 5.49531e-05 -7.85244e-05 1.30078e-04 -2.78310e-04 -5.87126e-04 -3.10910e-04 1.60980e-04 -1.07565e-04 8.14923e-05 -6.93238e-05 5.59699e-05 -5.69990e-05 3.82263e-05 -5.80479e-05 2.29764e-05 -4.07797e-05 9.08809e-05
3.29291e-05 -2.98479e-05 3.67228e-05 -4.65970e-05 6.17702e-05 -8.80895e-05 1.45578e-04 -3.10910e-04 -6.57330e-04 -3.43729e-04 1.75959e-04 -1.18207e-04 8.62116e-05 -7.85730e-05 5.30242e-05 -7.20695e-05 3.01647e-05 -5.22967e-05 9.73151e-05 1.40634e-04
-3.08661e-05 2.76450e-05 -3.33324e-05 4.11063e-05 -5.19751e-05 6.85453e-05 -9.77259e-05 1.60980e-04 -3.43729e-04 -7.27796e-04 -3.77380e-04 1.89335e-04 -1.31913e-04 8.53165e-05 -9.60975e-05 4.48327e-05 -6.80899e-05 1.06959e-04 1.37862e-04 3.93182e-04
2.91322e-05 -2.58561e-05 3.07406e-05 -3.71662e-05 4.54654e-05 -5.73985e-05 7.52235e-05 -1.07565e-04 1.75959e-04 -3.77380e-04 -7.99761e-04 -4.14170e-04 1.96927e-04 -1.54254e-04 7.87198e-05 -9.45032e-05 1.24054e-04 1.28282e-04 4.19523e-04 3.54089e-04
-2.76484e-05 2.43555e-05 -2.87185e-05 3.40629e-05 -4.10341e-05 4.97204e-05 -6.29897e-05 8.14923e-05 -1.18207e-04 1.89335e-04 -4.14170e-04 -8.77474e-04 -4.59776e-04 1.98539e-04 -1.57447e-04 1.61306e-04 1.05336e-04 4.49932e-04 3.60835e-04 2.16207e-04
2.63534e-05 -2.31169e-05 2.69503e-05 -3.18208e-05 3.72996e-05 -4.50226e-05 5.35789e-05 -6.93238e-05 8.62116e-05 -1.31913e-04 1.96927e-04 -4.59776e-04 -9.61188e-04 -4.86222e-04 2.90372e-04 4.14433e-05 4.98222e-04 3.48927e-04 2.56279e-04 -4.42758e-04
-2.52192e-05 2.20070e-05 -2.55883e-05 2.96876e-05 -3.50148e-05 4.01610e-05 -4.96643e-05 5.59699e-05 -7.85730e-05 8.53165e-05 -1.54254e-04 1.98539e-04 -4.86222e-04 -9.54281e-04 -3.08685e-04 6.41099e-04 2.89123e-04 3.13188e-04 -4.61456e-04 -6.58695e-04
2.42073e-05 -2.10652e-05 2.42840e-05 -2.83234e-05 3.21016e-05 -3.87509e-05 4.16685e-05 -5.69990e-05 5.30242e-05 -9.60975e-05 7.87198e-05 -1.57447e-04 2.90372e-04 -3.08685e-04 -6.86919e-04 -7.98442e-05 4.68491e-04 -5.28805e-04 -6.11530e-04 -6.18845e-04
-2.33013e-05 2.01966e-05 -2.33400e-05 2.64915e-05 -3.14941e-05 3.33093e-05 -4.48883e-05 3.82263e-05 -7.20695e-05 4.48327e-05 -9.45032e-05 1.61306e-04 4.14433e-05 6.41099e-04 -7.98442e-05 -9.43304e-04 -9.22355e-04 -4.54672e-04 -6.98235e-04 1.59178e-04
2.24741e-05 -1.94998e-05 2.21383e-05 -2.61147e-05 2.76943e-05 -3.67118e-05 3.00609e-05 -5.80479e-05 3.01647e-05 -6.80899e-05 1.24054e-04 1.05336e-04 4.98222e-04 2.89123e-04 4.68491e-04 -9.22355e-04 -1.95381e-03 -1.11860e-03 3.24586e-04 -1.39124e-04
-2.17400e-05 1.86981e-05 -2.18002e-05 2.34853e-05 -3.05460e-05 2.50403e-05 -4.80717e-05 2.29764e-05 -5.22967e-05 1.06959e-04 1.28282e-04 4.49932e-04 3.48927e-04 3.13188e-04 -5.28805e-04 -4.54672e-04 -1.11860e-03 -1.25955e-03 -5.81450e-04 -1.23950e-04
2.10340e-05 -1.82934e-05 2.01053e-05 -2.54982e-05 2.16893e-05 -4.00905e-05 1.94662e-05 -4.07797e-05 9.73151e-05 1.37862e-04 4.19523e-04 3.60835e-04 2.56279e-04 -4.61456e-04 -6.11530e-04 -6.98235e-04 3.24586e-04 -5.81450e-04 -1.79379e-03 -1.16521e-03
-2.04452e-05 1.73316e-05 -2.11490e-05 1.93210e-05 -3.31792e-05 1.79848e-05 -3.14365e-05 9.08809e-05 1.40634e-04 3.93182e-04 3.54089e-04 2.16207e-04 -4.42758e-04 -6.58695e-04 -6.18845e-04 1.59178e-04 -1.39124e-04 -1.23950e-04 -1.16521e-03 -1.38829e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_74-75.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.28581e-05 -9.68596e-05 6.38487e-05 -5.01257e-05 4.25351e-05 -3.75514e-05 3.39552e-05 -3.12002e-05 2.90024e-05 -2.71918e-05 2.56684e-05 -2.43631e-05 2.32231e-05 -2.22231e-05 2.13303e-05 -2.05298e-05 1.97991e-05 -1.91483e-05 1.85251e-05 -1.79992e-05
-9.68596e-05 -1.14688e-04 -1.02660e-04 6.08776e-05 -4.49050e-05 3.69820e-05 -3.21212e-05 2.87742e-05 -2.62799e-05 2.43474e-05 -2.27768e-05 2.14592e-05 -2.03677e-05 1.93913e-05 -1.85600e-05 1.77955e-05 -1.71743e-05 1.64763e-05 -1.60978e-05 1.52832e-05
6.38487e-05 -1.02660e-04 -1.79301e-04 -1.29303e-04 7.34846e-05 -5.24460e-05 4.23717e-05 -3.63443e-05 3.23150e-05 -2.93457e-05 2.70732e-05 -2.52941e-05 2.37449e-05 -2.25412e-05 2.13982e-05 -2.05545e-05 1.95172e-05 -1.91718e-05 1.77602e-05 -1.85234e-05
-5.01257e-05 6.08776e-05 -1.29303e-04 -2.38682e-04 -1.57021e-04 8.69031e-05 -6.06259e-05 4.82871e-05 -4.09788e-05 3.61700e-05 -3.27148e-05 2.99995e-05 -2.80199e-05 2.61590e-05 -2.49367e-05 2.33615e-05 -2.29543e-05 2.07774e-05 -2.22856e-05 1.72861e-05
4.25351e-05 -4.49050e-05 7.34846e-05 -1.57021e-04 -2.96239e-04 -1.84982e-04 1.00509e-04 -6.89367e-05 5.42717e-05 -4.57000e-05 4.00055e-05 -3.61098e-05 3.28546e-05 -3.08136e-05 2.83114e-05 -2.76701e-05 2.45228e-05 -2.66604e-05 1.95057e-05 -2.87105e-05
-3.75514e-05 3.69820e-05 -5.24460e-05 8.69031e-05 -1.84982e-04 -3.52910e-04 -2.13027e-04 1.14146e-04 -7.73228e-05 6.02221e-05 -5.04561e-05 4.37550e-05 -3.95959e-05 3.54070e-05 -3.40295e-05 2.95026e-05 -3.20190e-05 2.25828e-05 -3.45974e-05 1.61537e-05
3.39552e-05 -3.21212e-05 4.23717e-05 -6.06259e-05 1.00509e-04 -2.13027e-04 -4.09110e-04 -2.41150e-04 1.27745e-04 -8.57661e-05 6.60941e-05 -5.53428e-05 4.71871e-05 -4.35943e-05 3.68836e-05 -3.91438e-05 2.71166e-05 -4.14360e-05 1.76937e-05 -2.93097e-05
-3.12002e-05 2.87742e-05 -3.63443e-05 4.82871e-05 -6.89367e-05 1.14146e-04 -2.41150e-04 -4.65059e-04 -2.69344e-04 1.41265e-04 -9.43689e-05 7.16403e-05 -6.08151e-05 4.94554e-05 -4.97241e-05 3.43912e-05 -5.00410e-05 2.10008e-05 -3.74046e-05 7.26092e-05
2.90024e-05 -2.62799e-05 3.23150e-05 -4.09788e-05 5.42717e-05 -7.73228e-05 1.27745e-04 -2.69344e-04 -5.20889e-04 -2.97713e-04 1.54450e-04 -1.03607e-04 7.59593e-05 -6.85962e-05 4.74480e-05 -6.22161e-05 2.75053e-05 -4.73951e-05 7.80457e-05 1.06478e-04
-2.71918e-05 2.43474e-05 -2.93457e-05 3.61700e-05 -4.57000e-05 6.02221e-05 -8.57661e-05 1.41265e-04 -2.97713e-04 -5.76917e-04 -3.26742e-04 1.66366e-04 -1.15272e-04 7.57823e-05 -8.31772e-05 4.05177e-05 -6.11413e-05 8.63719e-05 1.03218e-04 3.20654e-04
2.56684e-05 -2.27768e-05 2.70732e-05 -3.27148e-05 4.00055e-05 -5.04561e-05 6.60941e-05 -9.43689e-05 1.54450e-04 -3.26742e-04 -6.34122e-04 -3.58260e-04 1.73651e-04 -1.34030e-04 7.02983e-05 -8.42009e-05 1.01267e-04 9.41970e-05 3.42391e-04 2.92974e-04
-2.43631e-05 2.14592e-05 -2.52941e-05 2.99995e-05 -3.61098e-05 4.37550e-05 -5.53428e-05 7.16403e-05 -1.03607e-04 1.66366e-04 -3.58260e-04 -6.95924e-04 -3.97017e-04 1.75394e-04 -1.39248e-04 1.33826e-04 7.36509e-05 3.68024e-04 2.97362e-04 2.01060e-04
2.32231e-05 -2.03677e-05 2.37449e-05 -2.80199e-05 3.28546e-05 -3.95959e-05 4.71871e-05 -6.08151e-05 7.59593e-05 -1.15272e-04 1.73651e-04 -3.97017e-04 -7.63285e-04 -4.22249e-04 2.46930e-04 1.74331e-05 4.09601e-04 2.85821e-04 2.35190e-04 -3.43694e-04
-2.22231e-05 1.93913e-05 -2.25412e-05 2.61590e-05 -3.08136e-05 3.54070e-05 -4.35943e-05 4.94554e-05 -6.85962e-05 7.57823e-05 -1.34030e-04 1.75394e-04 -4.22249e-04 -7.60545e-04 -2.84084e-04 5.34421e-04 2.32746e-04 2.84327e-04 -3.60316e-04 -5.30330e-04
2.13303e-05 -1.85600e-05 2.13982e-05 -2.49367e-05 2.83114e-05 -3.40295e-05 3.68836e-05 -4.97241e-05 4.74480e-05 -8.31772e-05 7.02983e-05 -1.39248e-04 2.46930e-04 -2.84084e-04 -5.40579e-04 -8.51361e-05 4.20040e-04 -4.19437e-04 -4.88856e-04 -5.32729e-04
-2.05298e-05 1.77955e-05 -2.05545e-05 2.33615e-05 -2.76701e-05 2.95026e-05 -3.91438e-05 3.43912e-05 -6.22161e-05 4.05177e-05 -8.42009e-05 1.33826e-04 1.74331e-05 5.34421e-04 -8.51361e-05 -7.22719e-04 -7.58221e-04 -3.51261e-04 -6.02169e-04 1.22162e-04
1.97991e-05 -1.71743e-05 1.95172e-05 -2.29543e-05 2.45228e-05 -3.20190e-05 2.71166e-05 -5.00410e-05 2.75053e-05 -6.11413e-05 1.01267e-04 7.36509e-05 4.09601e-04 2.32746e-04 4.20040e-04 -7.58221e-04 -1.56474e-03 -9.63974e-04 2.67076e-04 -1.14968e-04
-1.91483e-05 1.64763e-05 -1.91718e-05 2.07774e-05 -2.66604e-05 2.25828e-05 -4.14360e-05 2.10008e-05 -4.73951e-05 8.63719e-05 9.41970e-05 3.68024e-04 2.85821e-04 2.84327e-04 -4.19437e-04 -3.51261e-04 -9.63974e-04 -1.01529e-03 -4.95686e-04 -6.82010e-05
1.85251e-05 -1.60978e-05 1.77602e-05 -2.22856e-05 1.95057e-05 -3.45974e-05 1.76937e-05 -3.74046e-05 7.80457e-05 1.03218e-04 3.42391e-04 2.97362e-04 2.35190e-04 -3.60316e-04 -4.88856e-04 -6.02169e-04 2.67076e-04 -4.95686e-04 -1.41991e-03 -9.96775e-04
-1.79992e-05 1.52832e-05 -1.85234e-05 1.72861e-05 -2.87105e-05 1.61537e-05 -2.93097e-05 7.26092e-05 1.06478e-04 3.20654e-04 2.92974e-04 2.01060e-04 -3.43694e-04 -5.30330e-04 -5.32729e-04 1.22162e-04 -1.14968e-04 -6.82010e-05 -9.96775e-04 -1.11847e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_75-76.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.09798e-05 -8.44395e-05 5.59330e-05 -4.39543e-05 3.73315e-05 -3.29817e-05 2.98406e-05 -2.74321e-05 2.55087e-05 -2.39227e-05 2.25867e-05 -2.14408e-05 2.04392e-05 -1.95595e-05 1.87734e-05 -1.80679e-05 1.74239e-05 -1.68483e-05 1.62995e-05 -1.58312e-05
-8.44395e-05 -8.71619e-05 -8.91251e-05 5.33358e-05 -3.93732e-05 3.24557e-05 -2.82117e-05 2.52870e-05 -2.31063e-05 2.14141e-05 -2.00376e-05 1.88829e-05 -1.79230e-05 1.70659e-05 -1.63337e-05 1.56622e-05 -1.51098e-05 1.45036e-05 -1.41517e-05 1.34645e-05
5.59330e-05 -8.91251e-05 -1.38727e-04 -1.12086e-04 6.43809e-05 -4.59810e-05 3.71821e-05 -3.19195e-05 2.83964e-05 -2.58004e-05 2.38115e-05 -2.22491e-05 2.08942e-05 -1.98327e-05 1.88331e-05 -1.80807e-05 1.71878e-05 -1.68425e-05 1.56734e-05 -1.62063e-05
-4.39543e-05 5.33358e-05 -1.12086e-04 -1.85713e-04 -1.36007e-04 7.61330e-05 -5.31479e-05 4.23673e-05 -3.59866e-05 3.17824e-05 -2.87574e-05 2.63860e-05 -2.46415e-05 2.30211e-05 -2.19287e-05 2.05776e-05 -2.01537e-05 1.83625e-05 -1.94546e-05 1.54538e-05
3.73315e-05 -3.93732e-05 6.43809e-05 -1.36007e-04 -2.31120e-04 -1.60151e-04 8.80460e-05 -6.04279e-05 4.76137e-05 -4.01257e-05 3.51529e-05 -3.17339e-05 2.89017e-05 -2.70822e-05 2.49383e-05 -2.42814e-05 2.16902e-05 -2.32391e-05 1.75252e-05 -2.47917e-05
-3.29817e-05 3.24557e-05 -4.59810e-05 7.61330e-05 -1.60151e-04 -2.75764e-04 -1.84374e-04 9.99862e-05 -6.77695e-05 5.28325e-05 -4.42911e-05 3.84529e-05 -3.47769e-05 3.11757e-05 -2.98458e-05 2.60996e-05 -2.78881e-05 2.03431e-05 -2.97892e-05 1.45206e-05
2.98406e-05 -2.82117e-05 3.71821e-05 -5.31479e-05 8.80460e-05 -1.84374e-04 -3.20004e-04 -2.08665e-04 1.11896e-04 -7.51564e-05 5.79885e-05 -4.85562e-05 4.15018e-05 -3.82153e-05 3.26067e-05 -3.40858e-05 2.44292e-05 -3.56323e-05 1.60875e-05 -2.72217e-05
-2.74321e-05 2.52870e-05 -3.19195e-05 4.23673e-05 -6.04279e-05 9.99862e-05 -2.08665e-04 -3.64025e-04 -2.33014e-04 1.23744e-04 -8.26673e-05 6.28885e-05 -5.32757e-05 4.36410e-05 -4.33139e-05 3.09001e-05 -4.30375e-05 1.91897e-05 -3.42175e-05 5.71434e-05
2.55087e-05 -2.31063e-05 2.83964e-05 -3.59866e-05 4.76137e-05 -6.77695e-05 1.11896e-04 -2.33014e-04 -4.07940e-04 -2.57503e-04 1.35328e-04 -9.06725e-05 6.68309e-05 -5.97956e-05 4.24033e-05 -5.35887e-05 2.50657e-05 -4.28645e-05 6.17163e-05 7.78005e-05
-2.39227e-05 2.14141e-05 -2.58004e-05 3.17824e-05 -4.01257e-05 5.28325e-05 -7.51564e-05 1.23744e-04 -2.57503e-04 -4.51998e-04 -2.82508e-04 1.45923e-04 -1.00572e-04 6.72246e-05 -7.18425e-05 3.65937e-05 -5.48054e-05 6.88868e-05 7.41892e-05 2.58705e-04
2.25867e-05 -2.00376e-05 2.38115e-05 -2.87574e-05 3.51529e-05 -4.42911e-05 5.79885e-05 -8.26673e-05 1.35328e-04 -2.82508e-04 -4.96967e-04 -3.09457e-04 1.52863e-04 -1.16232e-04 6.27249e-05 -7.49015e-05 8.18410e-05 6.57242e-05 2.76493e-04 2.40933e-04
-2.14408e-05 1.88829e-05 -2.22491e-05 2.63860e-05 -3.17339e-05 3.84529e-05 -4.85562e-05 6.28885e-05 -9.06725e-05 1.45923e-04 -3.09457e-04 -5.45558e-04 -3.42285e-04 1.54713e-04 -1.22960e-04 1.10249e-04 4.73475e-05 2.97991e-04 2.43391e-04 1.87886e-04
2.04392e-05 -1.79230e-05 2.08942e-05 -2.46415e-05 2.89017e-05 -3.47769e-05 4.15018e-05 -5.32757e-05 6.68309e-05 -1.00572e-04 1.52863e-04 -3.42285e-04 -5.99251e-04 -3.66213e-04 2.09153e-04 -2.04576e-06 3.33689e-04 2.32291e-04 2.16881e-04 -2.58506e-04
-1.95595e-05 1.70659e-05 -1.98327e-05 2.30211e-05 -2.70822e-05 3.11757e-05 -3.82153e-05 4.36410e-05 -5.97956e-05 6.72246e-05 -1.16232e-04 1.54713e-04 -3.66213e-04 -6.00125e-04 -2.61344e-04 4.42488e-04 1.85252e-04 2.59225e-04 -2.73215e-04 -4.21051e-04
1.87734e-05 -1.63337e-05 1.88331e-05 -2.19287e-05 2.49383e-05 -2.98458e-05 3.26067e-05 -4.33139e-05 4.24033e-05 -7.18425e-05 6.27249e-05 -1.22960e-04 2.09153e-04 -2.61344e-04 -4.21082e-04 -8.82534e-05 3.77570e-04 -3.24998e-04 -3.84599e-04 -4.59999e-04
-1.80679e-05 1.56622e-05 -1.80807e-05 2.05776e-05 -2.42814e-05 2.60996e-05 -3.40858e-05 3.09001e-05 -5.35887e-05 3.65937e-05 -7.49015e-05 1.10249e-04 -2.04576e-06 4.42488e-04 -8.82534e-05 -5.40375e-04 -6.16214e-04 -2.64130e-04 -5.20626e-04 8.82469e-05
1.74239e-05 -1.51098e-05 1.71878e-05 -2.01537e-05 2.16902e-05 -2.78881e-05 2.44292e-05 -4.30375e-05 2.50657e-05 -5.48054e-05 8.18410e-05 4.73475e-05 3.33689e-04 1.85252e-04 3.77570e-04 -6.16214e-04 -1.23888e-03 -8.31586e-04 2.14929e-04 -9.39080e-05
-1.68483e-05 1.45036e-05 -1.68425e-05 1.83625e-05 -2.32391e-05 2.03431e-05 -3.56323e-05 1.91897e-05 -4.28645e-05 6.88868e-05 6.57242e-05 2.97991e-04 2.32291e-04 2.59225e-04 -3.24998e-04 -2.64130e-04 -8.31586e-04 -8.15257e-04 -4.21134e-04 -2.12143e-05
1.62995e-05 -1.41517e-05 1.56734e-05 -1.94546e-05 1.75252e-05 -2.97892e-05 1.60875e-05 -3.42175e-05 6.17163e-05 7.41892e-05 2.76493e-04 2.43391e-04 2.16881e-04 -2.73215e-04 -3.84599e-04 -5.20626e-04 2.14929e-04 -4.21134e-04 -1.10708e-03 -8.51973e-04
-1.58312e-05 1.34645e-05 -1.62063e-05 1.54538e-05 -2.47917e-05 1.45206e-05 -2.72217e-05 5.71434e-05 7.78005e-05 2.58705e-04 2.40933e-04 1.87886e-04 -2.58506e-04 -4.21051e-04 -4.59999e-04 8.82469e-05 -9.39080e-05 -2.12143e-05 -8.51973e-04 -8.97274e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_76-77.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.66959e-05 -7.34965e-05 4.89095e-05 -3.84692e-05 3.26974e-05 -2.89048e-05 2.61637e-05 -2.40598e-05 2.23777e-05 -2.09893e-05 1.98184e-05 -1.88128e-05 1.79333e-05 -1.71597e-05 1.64679e-05 -1.58462e-05 1.52789e-05 -1.47701e-05 1.42869e-05 -1.38700e-05
-7.34965e-05 -6.48130e-05 -7.72649e-05 4.66397e-05 -3.44564e-05 2.84243e-05 -2.47228e-05 2.21696e-05 -2.02649e-05 1.87843e-05 -1.75788e-05 1.65675e-05 -1.57237e-05 1.49717e-05 -1.43270e-05 1.37376e-05 -1.32466e-05 1.27202e-05 -1.23944e-05 1.18155e-05
4.89095e-05 -7.72649e-05 -1.05600e-04 -9.70305e-05 5.62958e-05 -4.02349e-05 3.25597e-05 -2.79700e-05 2.48928e-05 -2.26253e-05 2.08861e-05 -1.95150e-05 1.83309e-05 -1.73955e-05 1.65217e-05 -1.58515e-05 1.50831e-05 -1.47438e-05 1.37783e-05 -1.41268e-05
-3.84692e-05 4.66397e-05 -9.70305e-05 -1.42385e-04 -1.17650e-04 6.65670e-05 -4.65017e-05 3.70946e-05 -3.15305e-05 2.78588e-05 -2.52132e-05 2.31440e-05 -2.16080e-05 2.01981e-05 -1.92230e-05 1.80649e-05 -1.76358e-05 1.61676e-05 -1.69245e-05 1.37558e-05
3.26974e-05 -3.44564e-05 5.62958e-05 -1.17650e-04 -1.77803e-04 -1.38473e-04 7.69763e-05 -5.28661e-05 4.16837e-05 -3.51503e-05 3.08127e-05 -2.78153e-05 2.53535e-05 -2.37338e-05 2.18985e-05 -2.12416e-05 1.91162e-05 -2.01914e-05 1.56752e-05 -2.13192e-05
-2.89048e-05 2.84243e-05 -4.02349e-05 6.65670e-05 -1.38473e-04 -2.12567e-04 -1.59368e-04 8.74099e-05 -5.92806e-05 4.62508e-05 -3.87897e-05 3.37091e-05 -3.04645e-05 2.73717e-05 -2.61018e-05 2.30118e-05 -2.42173e-05 1.82440e-05 -2.55481e-05 1.30309e-05
2.61637e-05 -2.47228e-05 3.25597e-05 -4.65017e-05 7.69763e-05 -1.59368e-04 -2.46981e-04 -1.80322e-04 9.78192e-05 -6.57306e-05 5.07678e-05 -4.25037e-05 3.64090e-05 -3.34136e-05 2.87379e-05 -2.95997e-05 2.19155e-05 -3.05281e-05 1.45943e-05 -2.50247e-05
-2.40598e-05 2.21696e-05 -2.79700e-05 3.70946e-05 -5.28661e-05 8.74099e-05 -1.80322e-04 -2.81207e-04 -2.01326e-04 1.08179e-04 -7.22757e-05 5.50863e-05 -4.65652e-05 3.84074e-05 -3.76360e-05 2.76595e-05 -3.68878e-05 1.74889e-05 -3.10491e-05 4.43597e-05
2.23777e-05 -2.02649e-05 2.48928e-05 -3.15305e-05 4.16837e-05 -5.92806e-05 9.78192e-05 -2.01326e-04 -3.15337e-04 -2.22439e-04 1.18336e-04 -7.92001e-05 5.86680e-05 -5.20091e-05 3.77774e-05 -4.60166e-05 2.27857e-05 -3.85121e-05 4.82045e-05 5.44258e-05
-2.09893e-05 1.87843e-05 -2.26253e-05 2.78588e-05 -3.51503e-05 4.62508e-05 -6.57306e-05 1.08179e-04 -2.22439e-04 -3.49567e-04 -2.43951e-04 1.27731e-04 -8.75800e-05 5.94893e-05 -6.18889e-05 3.29836e-05 -4.88622e-05 5.43771e-05 5.06120e-05 2.06291e-04
1.98184e-05 -1.75788e-05 2.08861e-05 -2.52132e-05 3.08127e-05 -3.87897e-05 5.07678e-05 -7.22757e-05 1.18336e-04 -2.43951e-04 -3.84491e-04 -2.66957e-04 1.34285e-04 -1.00581e-04 5.58806e-05 -6.63453e-05 6.56329e-05 4.27199e-05 2.20740e-04 1.96408e-04
-1.88128e-05 1.65675e-05 -1.95150e-05 2.31440e-05 -2.78153e-05 3.37091e-05 -4.25037e-05 5.50863e-05 -7.92001e-05 1.27731e-04 -2.66957e-04 -4.22224e-04 -2.94679e-04 1.36246e-04 -1.08239e-04 9.03880e-05 2.63174e-05 2.38699e-04 1.97323e-04 1.74783e-04
1.79333e-05 -1.57237e-05 1.83309e-05 -2.16080e-05 2.53535e-05 -3.04645e-05 3.64090e-05 -4.65652e-05 5.86680e-05 -8.75800e-05 1.34285e-04 -2.94679e-04 -4.64559e-04 -3.17102e-04 1.76716e-04 -1.70155e-05 2.69286e-04 1.86731e-04 1.99343e-04 -1.87135e-04
-1.71597e-05 1.49717e-05 -1.73955e-05 2.01981e-05 -2.37338e-05 2.73717e-05 -3.34136e-05 3.84074e-05 -5.20091e-05 5.94893e-05 -1.00581e-04 1.36246e-04 -3.17102e-04 -4.68219e-04 -2.39773e-04 3.63938e-04 1.45095e-04 2.35763e-04 -2.00116e-04 -3.28459e-04
1.64679e-05 -1.43270e-05 1.65217e-05 -1.92230e-05 2.18985e-05 -2.61018e-05 2.87379e-05 -3.76360e-05 3.77774e-05 -6.18889e-05 5.58806e-05 -1.08239e-04 1.76716e-04 -2.39773e-04 -3.24316e-04 -8.99948e-05 3.38763e-04 -2.45397e-04 -2.96440e-04 -3.96952e-04
-1.58462e-05 1.37376e-05 -1.58515e-05 1.80649e-05 -2.12416e-05 2.30118e-05 -2.95997e-05 2.76595e-05 -4.60166e-05 3.29836e-05 -6.63453e-05 9.03880e-05 -1.70155e-05 3.63938e-04 -8.99948e-05 -3.92772e-04 -4.95457e-04 -1.91145e-04 -4.49796e-04 5.81583e-05
1.52789e-05 -1.32466e-05 1.50831e-05 -1.76358e-05 1.91162e-05 -2.42173e-05 2.19155e-05 -3.68878e-05 2.27857e-05 -4.88622e-05 6.56329e-05 2.63174e-05 2.69286e-04 1.45095e-04 3.38763e-04 -4.95457e-04 -9.67947e-04 -7.16767e-04 1.68689e-04 -7.70618e-05
-1.47701e-05 1.27202e-05 -1.47438e-05 1.61676e-05 -2.01914e-05 1.82440e-05 -3.05281e-05 1.74889e-05 -3.85121e-05 5.43771e-05 4.27199e-05 2.38699e-04 1.86731e-04 2.35763e-04 -2.45397e-04 -1.91145e-04 -7.16767e-04 -6.52387e-04 -3.58018e-04 1.69129e-05
1.42869e-05 -1.23944e-05 1.37783e-05 -1.69245e-05 1.56752e-05 -2.55481e-05 1.45943e-05 -3.10491e-05 4.82045e-05 5.06120e-05 2.20740e-04 1.97323e-04 1.99343e-04 -2.00116e-04 -2.96440e-04 -4.49796e-04 1.68689e-04 -3.58018e-04 -8.48500e-04 -7.26269e-04
-1.38700e-05 1.18155e-05 -1.41268e-05 1.37558e-05 -2.13192e-05 1.30309e-05 -2.50247e-05 4.43597e-05 5.44258e-05 2.06291e-04 1.96408e-04 1.74783e-04 -1.87135e-04 -3.28459e-04 -3.96952e-04 5.81583e-05 -7.70618e-05 1.69129e-05 -7.26269e-04 -7.16738e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_77-78.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.04364e-05 -6.38757e-05 4.26903e-05 -3.36028e-05 2.85773e-05 -2.52730e-05 2.28825e-05 -2.10457e-05 1.95752e-05 -1.83601e-05 1.73342e-05 -1.64519e-05 1.56797e-05 -1.49994e-05 1.43905e-05 -1.38427e-05 1.33428e-05 -1.28929e-05 1.24673e-05 -1.20962e-05
-6.38757e-05 -4.68637e-05 -6.68942e-05 4.07073e-05 -3.00942e-05 2.48395e-05 -2.16139e-05 1.93868e-05 -1.77241e-05 1.64292e-05 -1.53739e-05 1.44884e-05 -1.37470e-05 1.30873e-05 -1.25198e-05 1.20023e-05 -1.15661e-05 1.11087e-05 -1.08084e-05 1.03204e-05
4.26903e-05 -6.68942e-05 -7.88152e-05 -8.38917e-05 4.91313e-05 -3.51368e-05 2.84491e-05 -2.44500e-05 2.17645e-05 -1.97853e-05 1.82653e-05 -1.70628e-05 1.60284e-05 -1.52044e-05 1.44405e-05 -1.38441e-05 1.31825e-05 -1.28541e-05 1.20577e-05 -1.22621e-05
-3.36028e-05 4.07073e-05 -8.38917e-05 -1.07272e-04 -1.01646e-04 5.80898e-05 -4.06052e-05 3.24060e-05 -2.75586e-05 2.43549e-05 -2.20430e-05 2.02384e-05 -1.88872e-05 1.76606e-05 -1.67914e-05 1.57986e-05 -1.53741e-05 1.41728e-05 -1.46665e-05 1.21800e-05
2.85773e-05 -3.00942e-05 4.91313e-05 -1.01646e-04 -1.34547e-04 -1.19585e-04 6.71667e-05 -4.61577e-05 3.64106e-05 -3.07160e-05 2.69359e-05 -2.43106e-05 2.21718e-05 -2.07322e-05 1.91612e-05 -1.85175e-05 1.67776e-05 -1.74813e-05 1.39450e-05 -1.82500e-05
-2.52730e-05 2.48395e-05 -3.51368e-05 5.80898e-05 -1.19585e-04 -1.61260e-04 -1.37590e-04 7.62651e-05 -5.17507e-05 4.03978e-05 -3.38876e-05 2.94702e-05 -2.66101e-05 2.39550e-05 -2.27552e-05 2.02110e-05 -2.09618e-05 1.62742e-05 -2.18190e-05 1.16756e-05
2.28825e-05 -2.16139e-05 2.84491e-05 -4.06052e-05 6.71667e-05 -1.37590e-04 -1.87673e-04 -1.55646e-04 8.53444e-05 -5.73715e-05 4.43455e-05 -3.71140e-05 3.18520e-05 -2.91333e-05 2.52400e-05 -2.56293e-05 1.95617e-05 -2.60546e-05 1.32095e-05 -2.27101e-05
-2.10457e-05 1.93868e-05 -2.44500e-05 3.24060e-05 -4.61577e-05 7.62651e-05 -1.55646e-04 -2.13922e-04 -1.73743e-04 9.43854e-05 -6.30640e-05 4.81409e-05 -4.06020e-05 3.37000e-05 -3.26181e-05 2.46485e-05 -3.15077e-05 1.58951e-05 -2.78759e-05 3.40532e-05
1.95752e-05 -1.77241e-05 2.17645e-05 -2.75586e-05 3.64106e-05 -5.17507e-05 8.53444e-05 -1.73743e-04 -2.40085e-04 -1.91926e-04 1.03271e-04 -6.90437e-05 5.13768e-05 -4.51357e-05 3.35328e-05 -3.93948e-05 2.06578e-05 -3.42966e-05 3.72972e-05 3.59039e-05
-1.83601e-05 1.64292e-05 -1.97853e-05 2.43549e-05 -3.07160e-05 4.03978e-05 -5.73715e-05 9.43854e-05 -1.91926e-04 -2.66316e-04 -2.10412e-04 1.11579e-04 -7.61253e-05 5.24980e-05 -5.31782e-05 2.96648e-05 -4.32474e-05 4.26185e-05 3.20291e-05 1.62412e-04
1.73342e-05 -1.53739e-05 1.82653e-05 -2.20430e-05 2.69359e-05 -3.38876e-05 4.43455e-05 -6.30640e-05 1.03271e-04 -2.10412e-04 -2.93064e-04 -2.30031e-04 1.17710e-04 -8.68603e-05 4.97012e-05 -5.84313e-05 5.23972e-05 2.47312e-05 1.74077e-04 1.58193e-04
-1.64519e-05 1.44884e-05 -1.70628e-05 2.02384e-05 -2.43106e-05 2.94702e-05 -3.71140e-05 4.81409e-05 -6.90437e-05 1.11579e-04 -2.30031e-04 -3.21960e-04 -2.53378e-04 1.19791e-04 -9.49000e-05 7.39493e-05 1.01320e-05 1.89037e-04 1.57906e-04 1.60833e-04
1.56797e-05 -1.37470e-05 1.60284e-05 -1.88872e-05 2.21718e-05 -2.66101e-05 3.18520e-05 -4.06020e-05 5.13768e-05 -7.61253e-05 1.17710e-04 -2.53378e-04 -3.54911e-04 -2.74081e-04 1.49175e-04 -2.78236e-05 2.15207e-04 1.47877e-04 1.81566e-04 -1.28934e-04
-1.49994e-05 1.30873e-05 -1.52044e-05 1.76606e-05 -2.07322e-05 2.39550e-05 -2.91333e-05 3.37000e-05 -4.51357e-05 5.24980e-05 -8.68603e-05 1.19791e-04 -2.74081e-04 -3.60443e-04 -2.19025e-04 2.97411e-04 1.11073e-04 2.12825e-04 -1.40378e-04 -2.50419e-04
1.43905e-05 -1.25198e-05 1.44405e-05 -1.67914e-05 1.91612e-05 -2.27552e-05 2.52400e-05 -3.26181e-05 3.35328e-05 -5.31782e-05 4.97012e-05 -9.49000e-05 1.49175e-04 -2.19025e-04 -2.46488e-04 -9.08368e-05 3.02307e-04 -1.79925e-04 -2.22315e-04 -3.41064e-04
-1.38427e-05 1.20023e-05 -1.38441e-05 1.57986e-05 -1.85175e-05 2.02110e-05 -2.56293e-05 2.46485e-05 -3.93948e-05 2.96648e-05 -5.84313e-05 7.39493e-05 -2.78236e-05 2.97411e-04 -9.08368e-05 -2.75749e-04 -3.94466e-04 -1.30434e-04 -3.87050e-04 3.23944e-05
1.33428e-05 -1.15661e-05 1.31825e-05 -1.53741e-05 1.67776e-05 -2.09618e-05 1.95617e-05 -3.15077e-05 2.06578e-05 -4.32474e-05 5.23972e-05 1.01320e-05 2.15207e-04 1.11073e-04 3.02307e-04 -3.94466e-04 -7.44245e-04 -6.16052e-04 1.28664e-04 -6.47986e-05
-1.28929e-05 1.11087e-05 -1.28541e-05 1.41728e-05 -1.74813e-05 1.62742e-05 -2.60546e-05 1.58951e-05 -3.42966e-05 4.26185e-05 2.47312e-05 1.89037e-04 1.47877e-04 2.12825e-04 -1.79925e-04 -1.30434e-04 -6.16052e-04 -5.20229e-04 -3.05830e-04 4.65086e-05
1.24673e-05 -1.08084e-05 1.20577e-05 -1.46665e-05 1.39450e-05 -2.18190e-05 1.32095e-05 -2.78759e-05 3.72972e-05 3.20291e-05 1.74077e-04 1.57906e-04 1.81566e-04 -1.40378e-04 -2.22315e-04 -3.87050e-04 1.28664e-04 -3.05830e-04 -6.37386e-04 -6.16297e-04
-1.20962e-05 1.03204e-05 -1.22621e-05 1.21800e-05 -1.82500e-05 1.16756e-05 -2.27101e-05 3.40532e-05 3.59039e-05 1.62412e-04 1.58193e-04 1.60833e-04 -1.28934e-04 -2.50419e-04 -3.41064e-04 3.23944e-05 -6.47986e-05 4.65086e-05 -6.16297e-04 -5.69707e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_78-79.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.26097e-05 -5.54544e-05 3.72181e-05 -2.93202e-05 2.49503e-05 -2.20756e-05 1.99939e-05 -1.83927e-05 1.71094e-05 -1.60480e-05 1.51508e-05 -1.43783e-05 1.37017e-05 -1.31048e-05 1.25703e-05 -1.20888e-05 1.16494e-05 -1.12528e-05 1.08789e-05 -1.05499e-05
-5.54544e-05 -3.25933e-05 -5.78622e-05 3.54851e-05 -2.62560e-05 2.16845e-05 -1.88777e-05 1.69377e-05 -1.54885e-05 1.43581e-05 -1.34359e-05 1.26620e-05 -1.20119e-05 1.14343e-05 -1.09360e-05 1.04826e-05 -1.00964e-05 9.69964e-06 -9.42499e-06 9.01403e-06
3.72181e-05 -5.78622e-05 -5.73490e-05 -7.24702e-05 4.28238e-05 -3.06522e-05 2.48324e-05 -2.13527e-05 1.90125e-05 -1.72876e-05 1.59614e-05 -1.49087e-05 1.40065e-05 -1.32823e-05 1.26158e-05 -1.20868e-05 1.15178e-05 -1.12055e-05 1.05493e-05 -1.06458e-05
-2.93202e-05 3.54851e-05 -7.24702e-05 -7.90562e-05 -8.77482e-05 5.06267e-05 -3.54192e-05 2.82820e-05 -2.40647e-05 2.12734e-05 -1.92561e-05 1.76848e-05 -1.64984e-05 1.54330e-05 -1.46607e-05 1.38103e-05 -1.33997e-05 1.24184e-05 -1.27120e-05 1.07782e-05
2.49503e-05 -2.62560e-05 4.28238e-05 -8.77482e-05 -9.97425e-05 -1.03192e-04 5.85312e-05 -4.02588e-05 3.17736e-05 -2.68169e-05 2.35271e-05 -2.12314e-05 1.93757e-05 -1.80997e-05 1.67561e-05 -1.61377e-05 1.47155e-05 -1.51366e-05 1.23920e-05 -1.56101e-05
-2.20756e-05 2.16845e-05 -3.06522e-05 5.06267e-05 -1.03192e-04 -1.19946e-04 -1.18696e-04 6.64549e-05 -4.51310e-05 3.52515e-05 -2.95789e-05 2.57429e-05 -2.32269e-05 2.09494e-05 -1.98289e-05 1.77365e-05 -1.81441e-05 1.44954e-05 -1.86188e-05 1.05085e-05
1.99939e-05 -1.88777e-05 2.48324e-05 -3.54192e-05 5.85312e-05 -1.18696e-04 -1.39892e-04 -1.34244e-04 7.43636e-05 -5.00246e-05 3.86984e-05 -3.23802e-05 2.78414e-05 -2.53864e-05 2.21467e-05 -2.21885e-05 1.74304e-05 -2.22183e-05 1.19939e-05 -2.03910e-05
-1.83927e-05 1.69377e-05 -2.13527e-05 2.82820e-05 -4.02588e-05 6.64549e-05 -1.34244e-04 -1.59695e-04 -1.49826e-04 8.22426e-05 -5.49716e-05 4.20297e-05 -3.53756e-05 2.95386e-05 -2.82605e-05 2.19259e-05 -2.68903e-05 1.44735e-05 -2.48022e-05 2.60098e-05
1.71094e-05 -1.54885e-05 1.90125e-05 -2.40647e-05 3.17736e-05 -4.51310e-05 7.43636e-05 -1.49826e-04 -1.79422e-04 -1.65474e-04 9.00042e-05 -6.01330e-05 4.49418e-05 -3.91499e-05 2.97149e-05 -3.36982e-05 1.87461e-05 -3.03099e-05 2.87680e-05 2.15863e-05
-1.60480e-05 1.43581e-05 -1.72876e-05 2.12734e-05 -2.68169e-05 3.52515e-05 -5.00246e-05 8.22426e-05 -1.65474e-04 -1.99191e-04 -1.81351e-04 9.73335e-05 -6.61162e-05 4.62590e-05 -4.56549e-05 2.66896e-05 -3.80342e-05 3.33704e-05 1.77718e-05 1.26185e-04
1.51508e-05 -1.34359e-05 1.59614e-05 -1.92561e-05 2.35271e-05 -2.95789e-05 3.86984e-05 -5.49716e-05 9.00042e-05 -1.81351e-04 -2.19340e-04 -1.98074e-04 1.03022e-04 -7.49414e-05 4.42002e-05 -5.12004e-05 4.18711e-05 1.10833e-05 1.35560e-04 1.25334e-04
-1.43783e-05 1.26620e-05 -1.49087e-05 1.76848e-05 -2.12314e-05 2.57429e-05 -3.23802e-05 4.20297e-05 -6.01330e-05 9.73335e-05 -1.98074e-04 -2.41102e-04 -2.17697e-04 1.05228e-04 -8.29049e-05 6.06226e-05 -1.86773e-06 1.48001e-04 1.24142e-04 1.45861e-04
1.37017e-05 -1.20119e-05 1.40065e-05 -1.64984e-05 1.93757e-05 -2.32269e-05 2.78414e-05 -3.53756e-05 4.49418e-05 -6.61162e-05 1.03022e-04 -2.17697e-04 -2.66349e-04 -2.36510e-04 1.26074e-04 -3.50583e-05 1.70372e-04 1.14717e-04 1.63299e-04 -8.29415e-05
-1.31048e-05 1.14343e-05 -1.32823e-05 1.54330e-05 -1.80997e-05 2.09494e-05 -2.53864e-05 2.95386e-05 -3.91499e-05 4.62590e-05 -7.49414e-05 1.05228e-04 -2.36510e-04 -2.72878e-04 -1.99054e-04 2.41658e-04 8.22312e-05 1.90073e-04 -9.30366e-05 -1.85061e-04
1.25703e-05 -1.09360e-05 1.26158e-05 -1.46607e-05 1.67561e-05 -1.98289e-05 2.21467e-05 -2.82605e-05 2.97149e-05 -4.56549e-05 4.42002e-05 -8.29049e-05 1.26074e-04 -1.99054e-04 -1.84179e-04 -9.10665e-05 2.67674e-04 -1.27547e-04 -1.60420e-04 -2.90798e-04
-1.20888e-05 1.04826e-05 -1.20868e-05 1.38103e-05 -1.61377e-05 1.77365e-05 -2.21885e-05 2.19259e-05 -3.36982e-05 2.66896e-05 -5.12004e-05 6.06226e-05 -3.50583e-05 2.41658e-04 -9.10665e-05 -1.84870e-04 -3.11492e-04 -8.03712e-05 -3.30750e-04 1.13414e-05
1.16494e-05 -1.00964e-05 1.15178e-05 -1.33997e-05 1.47155e-05 -1.81441e-05 1.74304e-05 -2.68903e-05 1.87461e-05 -3.80342e-05 4.18711e-05 -1.86773e-06 1.70372e-04 8.22312e-05 2.67674e-04 -3.11492e-04 -5.60886e-04 -5.27037e-04 9.50538e-05 -5.69864e-05
-1.12528e-05 9.69964e-06 -1.12055e-05 1.24184e-05 -1.51366e-05 1.44954e-05 -2.22183e-05 1.44735e-05 -3.03099e-05 3.33704e-05 1.10833e-05 1.48001e-04 1.14717e-04 1.90073e-04 -1.27547e-04 -8.03712e-05 -5.27037e-04 -4.13018e-04 -2.63628e-04 6.82018e-05
1.08789e-05 -9.42499e-06 1.05493e-05 -1.27120e-05 1.23920e-05 -1.86188e-05 1.19939e-05 -2.48022e-05 2.87680e-05 1.77718e-05 1.35560e-04 1.24142e-04 1.63299e-04 -9.30366e-05 -1.60420e-04 -3.30750e-04 9.50538e-05 -2.63628e-04 -4.67242e-04 -5.19744e-04
-1.05499e-05 9.01403e-06 -1.06458e-05 1.07782e-05 -1.56101e-05 1.05085e-05 -2.03910e-05 2.60098e-05 2.15863e-05 1.26185e-04 1.25334e-04 1.45861e-04 -8.29415e-05 -1.85061e-04 -2.90798e-04 1.13414e-05 -5.69864e-05 6.82018e-05 -5.19744e-04 -4.49847e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_79-80.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.35090e-05 -4.80687e-05 3.23847e-05 -2.55290e-05 2.17326e-05 -1.92334e-05 1.74219e-05 -1.60269e-05 1.49076e-05 -1.39808e-05 1.31965e-05 -1.25204e-05 1.19278e-05 -1.14044e-05 1.09352e-05 -1.05122e-05 1.01262e-05 -9.77671e-06 9.44833e-06 -9.15676e-06
-4.80687e-05 -2.14086e-05 -4.99825e-05 3.08715e-05 -2.28584e-05 1.88852e-05 -1.64449e-05 1.47564e-05 -1.34942e-05 1.25078e-05 -1.17025e-05 1.10266e-05 -1.04568e-05 9.95139e-06 -9.51401e-06 9.11691e-06 -8.77528e-06 8.43089e-06 -8.18100e-06 7.83423e-06
3.23847e-05 -4.99825e-05 -4.03513e-05 -6.25249e-05 3.72511e-05 -2.66826e-05 2.16234e-05 -1.85985e-05 1.65610e-05 -1.50588e-05 1.39024e-05 -1.29816e-05 1.21952e-05 -1.15592e-05 1.09778e-05 -1.05093e-05 1.00195e-05 -9.72614e-06 9.18471e-06 -9.20256e-06
-2.55290e-05 3.08715e-05 -6.25249e-05 -5.66382e-05 -7.56582e-05 4.40333e-05 -3.08292e-05 2.46231e-05 -2.09577e-05 1.85279e-05 -1.67694e-05 1.54021e-05 -1.43615e-05 1.34364e-05 -1.27516e-05 1.20225e-05 -1.16319e-05 1.08296e-05 -1.09748e-05 9.48143e-06
2.17326e-05 -2.28584e-05 3.72511e-05 -7.56582e-05 -7.20435e-05 -8.89398e-05 5.09025e-05 -3.50382e-05 2.76598e-05 -2.33498e-05 2.04895e-05 -1.84843e-05 1.68750e-05 -1.57464e-05 1.45966e-05 -1.40116e-05 1.28483e-05 -1.30600e-05 1.09448e-05 -1.32953e-05
-1.92334e-05 1.88852e-05 -2.66826e-05 4.40333e-05 -8.89398e-05 -8.70346e-05 -1.02276e-04 5.77888e-05 -3.92734e-05 3.06858e-05 -2.57486e-05 2.24203e-05 -2.02107e-05 1.82569e-05 -1.72208e-05 1.54988e-05 -1.56549e-05 1.28326e-05 -1.58278e-05 9.43599e-06
1.74219e-05 -1.64449e-05 2.16234e-05 -3.08292e-05 5.09025e-05 -1.02276e-04 -1.01804e-04 -1.15650e-04 6.46637e-05 -4.35251e-05 3.36875e-05 -2.81749e-05 2.42616e-05 -2.20551e-05 1.93575e-05 -1.91544e-05 1.54418e-05 -1.88829e-05 1.08539e-05 -1.80452e-05
-1.60269e-05 1.47564e-05 -1.85985e-05 2.46231e-05 -3.50382e-05 5.77888e-05 -1.15650e-04 -1.16450e-04 -1.29053e-04 7.15158e-05 -4.78160e-05 3.66025e-05 -3.07429e-05 2.58048e-05 -2.44225e-05 1.94032e-05 -2.28811e-05 1.31283e-05 -2.17937e-05 1.98232e-05
1.49076e-05 -1.34942e-05 1.65610e-05 -2.09577e-05 2.76598e-05 -3.92734e-05 6.46637e-05 -1.29053e-04 -1.31028e-04 -1.42506e-04 7.82802e-05 -5.22647e-05 3.92071e-05 -3.38826e-05 2.62182e-05 -2.87509e-05 1.69483e-05 -2.65019e-05 2.21899e-05 1.09743e-05
-1.39808e-05 1.25078e-05 -1.50588e-05 1.85279e-05 -2.33498e-05 3.06858e-05 -4.35251e-05 7.15158e-05 -1.42506e-04 -1.45628e-04 -1.56129e-04 8.47250e-05 -5.73175e-05 4.06282e-05 -3.91100e-05 2.39395e-05 -3.31516e-05 2.61845e-05 7.32174e-06 9.66225e-05
1.31965e-05 -1.17025e-05 1.39024e-05 -1.67694e-05 2.04895e-05 -2.57486e-05 3.36875e-05 -4.78160e-05 7.82802e-05 -1.56129e-04 -1.60503e-04 -1.70376e-04 8.99526e-05 -6.45425e-05 3.92198e-05 -4.45479e-05 3.35786e-05 1.25207e-06 1.04135e-04 9.73247e-05
-1.25204e-05 1.10266e-05 -1.29816e-05 1.54021e-05 -1.84843e-05 2.24203e-05 -2.81749e-05 3.66025e-05 -5.22647e-05 8.47250e-05 -1.70376e-04 -1.76570e-04 -1.86839e-04 9.22668e-05 -7.20719e-05 4.98819e-05 -1.01906e-05 1.14476e-04 9.54832e-05 1.29871e-04
1.19278e-05 -1.04568e-05 1.21952e-05 -1.43615e-05 1.68750e-05 -2.02107e-05 2.42616e-05 -3.07429e-05 3.92071e-05 -5.73175e-05 8.99526e-05 -1.86839e-04 -1.95551e-04 -2.03657e-04 1.06739e-04 -3.91586e-05 1.33589e-04 8.66984e-05 1.44475e-04 -4.78632e-05
-1.14044e-05 9.95139e-06 -1.15592e-05 1.34364e-05 -1.57464e-05 1.82569e-05 -2.20551e-05 2.58048e-05 -3.38826e-05 4.06282e-05 -6.45425e-05 9.22668e-05 -2.03657e-04 -2.02322e-04 -1.79713e-04 1.95316e-04 5.80738e-05 1.67355e-04 -5.67821e-05 -1.31118e-04
1.09352e-05 -9.51401e-06 1.09778e-05 -1.27516e-05 1.45966e-05 -1.72208e-05 1.93575e-05 -2.44225e-05 2.62182e-05 -3.91100e-05 3.92198e-05 -7.20719e-05 1.06739e-04 -1.79713e-04 -1.34618e-04 -9.05627e-05 2.34530e-04 -8.68751e-05 -1.09548e-04 -2.44997e-04
-1.05122e-05 9.11691e-06 -1.05093e-05 1.20225e-05 -1.40116e-05 1.54988e-05 -1.91544e-05 1.94032e-05 -2.87509e-05 2.39395e-05 -4.45479e-05 4.98819e-05 -3.91586e-05 1.95316e-04 -9.05627e-05 -1.16068e-04 -2.44487e-04 -3.99265e-05 -2.79648e-04 -4.90607e-06
1.01262e-05 -8.77528e-06 1.00195e-05 -1.16319e-05 1.28483e-05 -1.56549e-05 1.54418e-05 -2.28811e-05 1.69483e-05 -3.31516e-05 3.35786e-05 -1.01906e-05 1.33589e-04 5.80738e-05 2.34530e-04 -2.44487e-04 -4.12172e-04 -4.47765e-04 6.77694e-05 -5.28313e-05
-9.77671e-06 8.43089e-06 -9.72614e-06 1.08296e-05 -1.30600e-05 1.28326e-05 -1.88829e-05 1.31283e-05 -2.65019e-05 2.61845e-05 1.25207e-06 1.14476e-04 8.66984e-05 1.67355e-04 -8.68751e-05 -3.99265e-05 -4.47765e-04 -3.25910e-04 -2.29873e-04 8.23800e-05
9.44833e-06 -8.18100e-06 9.18471e-06 -1.09748e-05 1.09448e-05 -1.58278e-05 1.08539e-05 -2.17937e-05 2.21899e-05 7.32174e-06 1.04135e-04 9.54832e-05 1.44475e-04 -5.67821e-05 -1.09548e-04 -2.79648e-04 6.77694e-05 -2.29873e-04 -3.32481e-04 -4.34768e-04
-9.15676e-06 7.83423e-06 -9.20256e-06 9.48143e-06 -1.32953e-05 9.43599e-06 -1.80452e-05 1.98232e-05 1.09743e-05 9.66225e-05 9.73247e-05 1.29871e-04 -4.78632e-05 -1.31118e-04 -2.44997e-04 -4.90607e-06 -5.28313e-05 8.23800e-05 -4.34768e-04 -3.51900e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_8-9.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.37695e-03 -2.15124e-03 1.39164e-03 -1.07205e-03 8.86545e-04 -7.63441e-04 6.75092e-04 -6.08166e-04 5.55390e-04 -5.12460e-04 4.76670e-04 -4.46242e-04 4.19962e-04 -3.96969e-04 3.76633e-04 -3.58481e-04 3.42152e-04 -3.27367e-04 3.13904e-04 -3.01578e-04
-2.15124e-03 -1.23087e-02 -2.28718e-03 1.31580e-03 -9.60010e-04 7.70401e-04 -6.51729e-04 5.70054e-04 -5.10040e-04 4.63758e-04 -4.26733e-04 3.96248e-04 -3.70570e-04 3.48533e-04 -3.29353e-04 3.12458e-04 -2.97423e-04 2.83928e-04 -2.71722e-04 2.60629e-04
1.39164e-03 -2.28718e-03 -1.72072e-02 -2.89180e-03 1.58484e-03 -1.12209e-03 8.82792e-04 -7.36882e-04 6.38658e-04 -5.67812e-04 5.14005e-04 -4.71490e-04 4.36824e-04 -4.07867e-04 3.83179e-04 -3.61807e-04 3.43058e-04 -3.26428e-04 3.11558e-04 -2.98119e-04
-1.07205e-03 1.31580e-03 -2.89180e-03 -2.20367e-02 -3.52110e-03 1.87343e-03 -1.29899e-03 1.00656e-03 -8.30917e-04 7.14319e-04 -6.31275e-04 5.68886e-04 -5.20078e-04 4.80602e-04 -4.47871e-04 4.20127e-04 -3.96226e-04 3.75371e-04 -3.56907e-04 3.40482e-04
8.86545e-04 -9.60010e-04 1.58484e-03 -3.52110e-03 -2.68339e-02 -4.15628e-03 2.16685e-03 -1.47933e-03 1.13263e-03 -9.26388e-04 7.90727e-04 -6.94976e-04 6.23610e-04 -5.68210e-04 5.23688e-04 -4.86993e-04 4.56071e-04 -4.29515e-04 4.06484e-04 -3.86176e-04
-7.63441e-04 7.70401e-04 -1.12209e-03 1.87343e-03 -4.15628e-03 -3.16137e-02 -4.79351e-03 2.46201e-03 -1.66084e-03 1.25933e-03 -1.02206e-03 8.66984e-04 -7.58253e-04 6.77686e-04 -6.15510e-04 5.65825e-04 -5.25030e-04 4.90867e-04 -4.61640e-04 4.36303e-04
6.75092e-04 -6.51729e-04 8.82792e-04 -1.29899e-03 2.16685e-03 -4.79351e-03 -3.63829e-02 -5.43164e-03 2.75795e-03 -1.84283e-03 1.38622e-03 -1.11768e-03 9.42982e-04 -8.21086e-04 7.31195e-04 -6.62093e-04 6.07174e-04 -5.62250e-04 5.24693e-04 -4.92801e-04
-6.08166e-04 5.70054e-04 -7.36882e-04 1.00656e-03 -1.47933e-03 2.46201e-03 -5.43164e-03 -4.11453e-02 -6.07021e-03 3.05430e-03 -2.02507e-03 1.51319e-03 -1.21322e-03 1.01877e-03 -8.83557e-04 7.84268e-04 -7.08200e-04 6.47877e-04 -5.98830e-04 5.57733e-04
5.55390e-04 -5.10040e-04 6.38658e-04 -8.30917e-04 1.13263e-03 -1.66084e-03 2.75795e-03 -6.07021e-03 -4.59029e-02 -6.70908e-03 3.35093e-03 -2.20747e-03 1.64022e-03 -1.30867e-03 1.09441e-03 -9.45832e-04 8.36968e-04 -7.53941e-04 6.88050e-04 -6.35038e-04
-5.12460e-04 4.63758e-04 -5.67812e-04 7.14319e-04 -9.26388e-04 1.25933e-03 -1.84283e-03 3.05430e-03 -6.70908e-03 -5.06572e-02 -7.34812e-03 3.64776e-03 -2.38996e-03 1.76730e-03 -1.40414e-03 1.16989e-03 -1.00796e-03 8.89344e-04 -7.99528e-04 7.27782e-04
4.76670e-04 -4.26733e-04 5.14005e-04 -6.31275e-04 7.90727e-04 -1.02206e-03 1.38622e-03 -2.02507e-03 3.35093e-03 -7.34812e-03 -5.54089e-02 -7.98730e-03 3.94475e-03 -2.57261e-03 1.89437e-03 -1.49961e-03 1.24520e-03 -1.07010e-03 9.41431e-04 -8.45064e-04
-4.46242e-04 3.96248e-04 -4.71490e-04 5.68886e-04 -6.94976e-04 8.66984e-04 -1.11768e-03 1.51319e-03 -2.20747e-03 3.64776e-03 -7.98730e-03 -6.01586e-02 -8.62665e-03 4.24183e-03 -2.75538e-03 2.02139e-03 -1.59524e-03 1.32034e-03 -1.13234e-03 9.93161e-04
4.19962e-04 -3.70570e-04 4.36824e-04 -5.20078e-04 6.23610e-04 -7.58253e-04 9.42982e-04 -1.21322e-03 1.64022e-03 -2.38996e-03 3.94475e-03 -8.62665e-03 -6.49069e-02 -9.26615e-03 4.53892e-03 -2.93838e-03 2.14832e-03 -1.69106e-03 1.39521e-03 -1.19480e-03
-3.96969e-04 3.48533e-04 -4.07867e-04 4.80602e-04 -5.68210e-04 6.77686e-04 -8.21086e-04 1.01877e-03 -1.30867e-03 1.76730e-03 -2.57261e-03 4.24183e-03 -9.26615e-03 -6.96539e-02 -9.90590e-03 4.83597e-03 -3.12164e-03 2.27504e-03 -1.78720e-03 1.46971e-03
3.76633e-04 -3.29353e-04 3.83179e-04 -4.47871e-04 5.23688e-04 -6.15510e-04 7.31195e-04 -8.83557e-04 1.09441e-03 -1.40414e-03 1.89437e-03 -2.75538e-03 4.53892e-03 -9.90590e-03 -7.44001e-02 -1.05459e-02 5.13285e-03 -3.30529e-03 2.40144e-03 -1.88388e-03
-3.58481e-04 3.12458e-04 -3.61807e-04 4.20127e-04 -4.86993e-04 5.65825e-04 -6.62093e-04 7.84268e-04 -9.45832e-04 1.16989e-03 -1.49961e-03 2.02139e-03 -2.93838e-03 4.83597e-03 -1.05459e-02 -7.91457e-02 -1.11864e-02 5.42944e-03 -3.48953e-03 2.52727e-03
3.42152e-04 -2.97423e-04 3.43058e-04 -3.96226e-04 4.56071e-04 -5.25030e-04 6.07174e-04 -7.08200e-04 8.36968e-04 -1.00796e-03 1.24520e-03 -1.59524e-03 2.14832e-03 -3.12164e-03 5.13285e-03 -1.11864e-02 -8.38910e-02 -1.18274e-02 5.72547e-03 -3.67466e-03
-3.27367e-04 2.83928e-04 -3.26428e-04 3.75371e-04 -4.29515e-04 4.90867e-04 -5.62250e-04 6.47877e-04 -7.53941e-04 8.89344e-04 -1.07010e-03 1.32034e-03 -1.69106e-03 2.27504e-03 -3.30529e-03 5.42944e-03 -1.18274e-02 -8.86363e-02 -1.24694e-02 6.02047e-03
3.13904e-04 -2.71722e-04 3.11558e-04 -3.56907e-04 4.06484e-04 -4.61640e-04 5.24693e-04 -5.98830e-04 6.88050e-04 -7.99528e-04 9.41431e-04 -1.13234e-03 1.39521e-03 -1.78720e-03 2.40144e-03 -3.48953e-03 5.72547e-03 -1.24694e-02 -9.33821e-02 -1.31128e-02
-3.01578e-04 2.60629e-04 -2.98119e-04 3.40482e-04 -3.86176e-04 4.36303e-04 -4.92801e-04 5.57733e-04 -6.35038e-04 7.27782e-04 -8.45064e-04 9.93161e-04 -1.19480e-03 1.46971e-03 -1.88388e-03 2.52727e-03 -3.67466e-03 6.02047e-03 -1.31128e-02 -9.81295e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_80-81.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.34155e-05 -4.15912e-05 2.81141e-05 -2.21698e-05 1.88736e-05 -1.67017e-05 1.51253e-05 -1.39098e-05 1.29331e-05 -1.21233e-05 1.14371e-05 -1.08447e-05 1.03250e-05 -9.86523e-06 9.45269e-06 -9.08028e-06 8.74029e-06 -8.43164e-06 8.14237e-06 -7.88341e-06
-4.15912e-05 -1.27674e-05 -4.31065e-05 2.67945e-05 -1.98477e-05 1.63972e-05 -1.42766e-05 1.28074e-05 -1.17080e-05 1.08472e-05 -1.01436e-05 9.55255e-06 -9.05269e-06 8.60990e-06 -8.22545e-06 7.87694e-06 -7.57437e-06 7.27446e-06 -7.04745e-06 6.75336e-06
2.81141e-05 -4.31065e-05 -2.70484e-05 -5.38620e-05 3.23261e-05 -2.31646e-05 1.87706e-05 -1.61426e-05 1.43694e-05 -1.30615e-05 1.20530e-05 -1.12473e-05 1.05612e-05 -1.00023e-05 9.49441e-06 -9.07934e-06 8.65631e-06 -8.38293e-06 7.93424e-06 -7.89624e-06
-2.21698e-05 2.67945e-05 -5.38620e-05 -3.90191e-05 -6.51367e-05 3.82061e-05 -2.67610e-05 2.13700e-05 -1.81865e-05 1.60724e-05 -1.45400e-05 1.33501e-05 -1.24374e-05 1.16334e-05 -1.10264e-05 1.03997e-05 -1.00325e-05 9.37415e-06 -9.41192e-06 8.26424e-06
1.88736e-05 -1.98477e-05 3.23261e-05 -6.51367e-05 -5.02295e-05 -7.65436e-05 4.41606e-05 -3.04110e-05 2.40017e-05 -2.02572e-05 1.77716e-05 -1.60210e-05 1.46252e-05 -1.36279e-05 1.26424e-05 -1.20951e-05 1.11407e-05 -1.12011e-05 9.57913e-06 -1.12483e-05
-1.67017e-05 1.63972e-05 -2.31646e-05 3.82061e-05 -7.65436e-05 -6.10845e-05 -8.79996e-05 5.01303e-05 -3.40820e-05 2.66252e-05 -2.23322e-05 1.94456e-05 -1.75074e-05 1.58299e-05 -1.48791e-05 1.34586e-05 -1.34358e-05 1.12623e-05 -1.33763e-05 8.41590e-06
1.51253e-05 -1.42766e-05 1.87706e-05 -2.67610e-05 4.41606e-05 -8.79996e-05 -7.17488e-05 -9.94876e-05 5.60913e-05 -3.77655e-05 2.92297e-05 -2.44256e-05 2.10519e-05 -1.90769e-05 1.68264e-05 -1.64589e-05 1.35713e-05 -1.59660e-05 9.75081e-06 -1.57134e-05
-1.39098e-05 1.28074e-05 -1.61426e-05 2.13700e-05 -3.04110e-05 5.01303e-05 -9.94876e-05 -8.23070e-05 -1.11000e-04 6.20349e-05 -4.14773e-05 3.17696e-05 -2.66210e-05 2.24391e-05 -2.10227e-05 1.70510e-05 -1.93840e-05 1.18226e-05 -1.88827e-05 1.51191e-05
1.29331e-05 -1.17080e-05 1.43694e-05 -1.81865e-05 2.40017e-05 -3.40820e-05 5.60913e-05 -1.11000e-04 -9.28042e-05 -1.22550e-04 6.79137e-05 -4.53037e-05 3.40827e-05 -2.92294e-05 2.30010e-05 -2.44393e-05 1.52255e-05 -2.28936e-05 1.71699e-05 3.45675e-06
-1.21233e-05 1.08472e-05 -1.30615e-05 1.60724e-05 -2.02572e-05 2.66252e-05 -3.77655e-05 6.20349e-05 -1.22550e-04 -1.03311e-04 -1.34226e-04 7.35593e-05 -4.95674e-05 3.55323e-05 -3.34031e-05 2.13648e-05 -2.86046e-05 2.06495e-05 4.06197e-08 7.27841e-05
1.14371e-05 -1.01436e-05 1.20530e-05 -1.45400e-05 1.77716e-05 -2.23322e-05 2.92297e-05 -4.14773e-05 6.79137e-05 -1.34226e-04 -1.14011e-04 -1.46354e-04 7.83171e-05 -5.54594e-05 3.46775e-05 -3.84516e-05 2.70850e-05 -5.41391e-06 7.87976e-05 7.37126e-05
-1.08447e-05 9.55255e-06 -1.12473e-05 1.33501e-05 -1.60210e-05 1.94456e-05 -2.44256e-05 3.17696e-05 -4.53037e-05 7.35593e-05 -1.46354e-04 -1.25577e-04 -1.60144e-04 8.07058e-05 -6.23115e-05 4.12492e-05 -1.54808e-05 8.73962e-05 7.14371e-05 1.13281e-04
1.03250e-05 -9.05269e-06 1.05612e-05 -1.24374e-05 1.46252e-05 -1.75074e-05 2.10519e-05 -2.66210e-05 3.40827e-05 -4.95674e-05 7.83171e-05 -1.60144e-04 -1.39509e-04 -1.74939e-04 9.05600e-05 -4.07114e-05 1.03723e-04 6.33135e-05 1.25458e-04 -2.21367e-05
-9.86523e-06 8.60990e-06 -1.00023e-05 1.16334e-05 -1.36279e-05 1.58299e-05 -1.90769e-05 2.24391e-05 -2.92294e-05 3.55323e-05 -5.54594e-05 8.07058e-05 -1.74939e-04 -1.45943e-04 -1.61070e-04 1.57093e-04 3.81408e-05 1.44964e-04 -3.00344e-05 -8.73145e-05
9.45269e-06 -8.22545e-06 9.49441e-06 -1.10264e-05 1.26424e-05 -1.48791e-05 1.68264e-05 -2.10227e-05 2.30010e-05 -3.34031e-05 3.46775e-05 -6.23115e-05 9.05600e-05 -1.61070e-04 -9.54261e-05 -8.92403e-05 2.03005e-04 -5.62598e-05 -6.84704e-05 -2.03170e-04
-9.08028e-06 7.87694e-06 -9.07934e-06 1.03997e-05 -1.20951e-05 1.34586e-05 -1.64589e-05 1.70510e-05 -2.44393e-05 2.13648e-05 -3.84516e-05 4.12492e-05 -4.07114e-05 1.57093e-04 -8.92403e-05 -6.53122e-05 -1.91210e-04 -8.02960e-06 -2.33168e-04 -1.65557e-05
8.74029e-06 -7.57437e-06 8.65631e-06 -1.00325e-05 1.11407e-05 -1.34358e-05 1.35713e-05 -1.93840e-05 1.52255e-05 -2.86046e-05 2.70850e-05 -1.54808e-05 1.03723e-04 3.81408e-05 2.03005e-04 -1.91210e-04 -2.92887e-04 -3.77034e-04 4.64349e-05 -5.13559e-05
-8.43164e-06 7.27446e-06 -8.38293e-06 9.37415e-06 -1.12011e-05 1.12623e-05 -1.59660e-05 1.18226e-05 -2.28936e-05 2.06495e-05 -5.41391e-06 8.73962e-05 6.33135e-05 1.44964e-04 -5.62598e-05 -8.02960e-06 -3.77034e-04 -2.54904e-04 -2.02922e-04 8.98733e-05
8.14237e-06 -7.04745e-06 7.93424e-06 -9.41192e-06 9.57913e-06 -1.33763e-05 9.75081e-06 -1.88827e-05 1.71699e-05 4.06197e-08 7.87976e-05 7.14371e-05 1.25458e-04 -3.00344e-05 -6.84704e-05 -2.33168e-04 4.64349e-05 -2.02922e-04 -2.27657e-04 -3.60184e-04
-7.88341e-06 6.75336e-06 -7.89624e-06 8.26424e-06 -1.12483e-05 8.41590e-06 -1.57134e-05 1.51191e-05 3.45675e-06 7.27841e-05 7.37126e-05 1.13281e-04 -2.21367e-05 -8.73145e-05 -2.03170e-04 -1.65557e-05 -5.13559e-05 8.98733e-05 -3.60184e-04 -2.71585e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_81-82.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.25740e-05 -3.59231e-05 2.43569e-05 -1.92115e-05 1.63539e-05 -1.44692e-05 1.30996e-05 -1.20422e-05 1.11913e-05 -1.04850e-05 9.88566e-06 -9.36766e-06 8.91275e-06 -8.50977e-06 8.14786e-06 -7.82078e-06 7.52209e-06 -7.25023e-06 6.99600e-06 -6.76681e-06
-3.59231e-05 -6.20136e-06 -3.71179e-05 2.32076e-05 -1.71969e-05 1.42050e-05 -1.23650e-05 1.10887e-05 -1.01326e-05 9.38267e-06 -8.76900e-06 8.25323e-06 -7.81566e-06 7.42848e-06 -7.09132e-06 6.78607e-06 -6.51896e-06 6.25807e-06 -6.05332e-06 5.80355e-06
2.43569e-05 -3.71179e-05 -1.67720e-05 -4.63300e-05 2.79936e-05 -2.00679e-05 1.62575e-05 -1.39780e-05 1.24374e-05 -1.13004e-05 1.04224e-05 -9.71884e-06 9.12134e-06 -8.63131e-06 8.18836e-06 -7.82187e-06 7.45664e-06 -7.20499e-06 6.83230e-06 -6.75786e-06
-1.92115e-05 2.32076e-05 -4.63300e-05 -2.53361e-05 -5.59971e-05 3.30806e-05 -2.31807e-05 1.85051e-05 -1.57445e-05 1.39082e-05 -1.25752e-05 1.15413e-05 -1.07426e-05 1.00448e-05 -9.50862e-06 8.97011e-06 -8.62978e-06 8.08827e-06 -8.05260e-06 7.17400e-06
1.63539e-05 -1.71969e-05 2.79936e-05 -5.59971e-05 -3.32451e-05 -6.57813e-05 3.82315e-05 -2.63396e-05 2.07808e-05 -1.75329e-05 1.53763e-05 -1.38511e-05 1.26421e-05 -1.17636e-05 1.09190e-05 -1.04137e-05 9.62918e-06 -9.58593e-06 8.34707e-06 -9.49385e-06
-1.44692e-05 1.42050e-05 -2.00679e-05 3.30806e-05 -6.57813e-05 -4.08496e-05 -7.56094e-05 4.33957e-05 -2.95151e-05 2.30503e-05 -1.93238e-05 1.68241e-05 -1.51281e-05 1.36885e-05 -1.28241e-05 1.16502e-05 -1.15078e-05 9.83936e-06 -1.12811e-05 7.49334e-06
1.30996e-05 -1.23650e-05 1.62575e-05 -2.31807e-05 3.82315e-05 -7.56094e-05 -4.82903e-05 -8.54649e-05 4.85535e-05 -3.27002e-05 2.53051e-05 -2.11265e-05 1.82207e-05 -1.64622e-05 1.45823e-05 -1.41155e-05 1.18737e-05 -1.34752e-05 8.73502e-06 -1.35182e-05
-1.20422e-05 1.10887e-05 -1.39780e-05 1.85051e-05 -2.63396e-05 4.33957e-05 -8.54649e-05 -5.56393e-05 -9.53406e-05 5.36981e-05 -3.59053e-05 2.75122e-05 -2.30014e-05 1.94581e-05 -1.80627e-05 1.49206e-05 -1.63947e-05 1.06095e-05 -1.61860e-05 1.16574e-05
1.11913e-05 -1.01326e-05 1.24374e-05 -1.57445e-05 2.07808e-05 -2.95151e-05 4.85535e-05 -9.53406e-05 -6.29344e-05 -1.05245e-04 5.87953e-05 -3.91925e-05 2.95555e-05 -2.51699e-05 2.01030e-05 -2.07431e-05 1.36284e-05 -1.95922e-05 1.34517e-05 -1.60113e-06
-1.04850e-05 9.38267e-06 -1.13004e-05 1.39082e-05 -1.75329e-05 2.30503e-05 -3.27002e-05 5.36981e-05 -1.05245e-04 -7.02293e-05 -1.15241e-04 6.37246e-05 -4.27914e-05 3.09795e-05 -2.84880e-05 1.90055e-05 -2.44853e-05 1.64926e-05 -4.73010e-06 5.39626e-05
9.88566e-06 -8.76900e-06 1.04224e-05 -1.25752e-05 1.53763e-05 -1.93238e-05 2.53051e-05 -3.59053e-05 5.87953e-05 -1.15241e-04 -7.76586e-05 -1.25560e-04 6.80174e-05 -4.75861e-05 3.05811e-05 -3.29771e-05 2.20948e-05 -9.58359e-06 5.87822e-05 5.40648e-05
-9.36766e-06 8.25323e-06 -9.71884e-06 1.15413e-05 -1.38511e-05 1.68241e-05 -2.11265e-05 2.75122e-05 -3.91925e-05 6.37246e-05 -1.25560e-04 -8.57034e-05 -1.37101e-04 7.04391e-05 -5.36255e-05 3.43873e-05 -1.83985e-05 6.59430e-05 5.15365e-05 9.66558e-05
8.91275e-06 -7.81566e-06 9.12134e-06 -1.07426e-05 1.26421e-05 -1.51281e-05 1.82207e-05 -2.30014e-05 2.95555e-05 -4.27914e-05 6.80174e-05 -1.37101e-04 -9.56150e-05 -1.49925e-04 7.70738e-05 -4.03210e-05 7.98876e-05 4.40880e-05 1.06763e-04 -4.50092e-06
-8.50977e-06 7.42848e-06 -8.63131e-06 1.00448e-05 -1.17636e-05 1.36885e-05 -1.64622e-05 1.94581e-05 -2.51699e-05 3.09795e-05 -4.75861e-05 7.04391e-05 -1.49925e-04 -1.01294e-04 -1.43271e-04 1.25957e-04 2.20060e-05 1.23350e-04 -1.15113e-05 -5.26006e-05
8.14786e-06 -7.09132e-06 8.18836e-06 -9.50862e-06 1.09190e-05 -1.28241e-05 1.45823e-05 -1.80627e-05 2.01030e-05 -2.84880e-05 3.05811e-05 -5.36255e-05 7.70738e-05 -1.43271e-04 -6.45291e-05 -8.70410e-05 1.73396e-04 -3.43490e-05 -3.61843e-05 -1.65209e-04
-7.82078e-06 6.78607e-06 -7.82187e-06 8.97011e-06 -1.04137e-05 1.16502e-05 -1.41155e-05 1.49206e-05 -2.07431e-05 1.90055e-05 -3.29771e-05 3.43873e-05 -4.03210e-05 1.25957e-04 -8.70410e-05 -2.89988e-05 -1.49786e-04 1.61734e-05 -1.91125e-04 -2.36371e-05
7.52209e-06 -6.51896e-06 7.45664e-06 -8.62978e-06 9.62918e-06 -1.15078e-05 1.18737e-05 -1.63947e-05 1.36284e-05 -2.44853e-05 2.20948e-05 -1.83985e-05 7.98876e-05 2.20060e-05 1.73396e-04 -1.49786e-04 -1.98671e-04 -3.14104e-04 3.08604e-05 -5.15843e-05
-7.25023e-06 6.25807e-06 -7.20499e-06 8.08827e-06 -9.58593e-06 9.83936e-06 -1.34752e-05 1.06095e-05 -1.95922e-05 1.64926e-05 -9.58359e-06 6.59430e-05 4.40880e-05 1.23350e-04 -3.43490e-05 1.61734e-05 -3.14104e-04 -1.96484e-04 -1.81210e-04 9.15078e-05
6.99600e-06 -6.05332e-06 6.83230e-06 -8.05260e-06 8.34707e-06 -1.12811e-05 8.73502e-06 -1.61860e-05 1.34517e-05 -4.73010e-06 5.87822e-05 5.15365e-05 1.06763e-04 -1.15113e-05 -3.61843e-05 -1.91125e-04 3.08604e-05 -1.81210e-04 -1.48039e-04 -2.95344e-04
-6.76681e-06 5.80355e-06 -6.75786e-06 7.17400e-06 -9.49385e-06 7.49334e-06 -1.35182e-05 1.16574e-05 -1.60113e-06 5.39626e-05 5.40648e-05 9.66558e-05 -4.50092e-06 -5.26006e-05 -1.65209e-04 -2.36371e-05 -5.15843e-05 9.15078e-05 -2.95344e-04 -2.05194e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_82-83.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.11652e-05 -3.09527e-05 2.10414e-05 -1.65952e-05 1.41212e-05 -1.24876e-05 1.12990e-05 -1.03799e-05 9.63919e-06 -9.02357e-06 8.50044e-06 -8.04769e-06 7.64967e-06 -7.29657e-06 6.97913e-06 -6.69192e-06 6.42950e-06 -6.19007e-06 5.96656e-06 -5.76379e-06
-3.09527e-05 -1.32725e-06 -3.18906e-05 2.00427e-05 -1.48526e-05 1.22622e-05 -1.06679e-05 9.56047e-06 -8.72993e-06 8.07719e-06 -7.54242e-06 7.09259e-06 -6.70980e-06 6.37139e-06 -6.07583e-06 5.80847e-06 -5.57289e-06 5.34569e-06 -5.16170e-06 4.94874e-06
2.10414e-05 -3.18906e-05 -8.97161e-06 -3.97662e-05 2.41710e-05 -1.73294e-05 1.40304e-05 -1.20560e-05 1.07192e-05 -9.73200e-06 8.96833e-06 -8.35468e-06 7.83466e-06 -7.40538e-06 7.01916e-06 -6.69605e-06 6.38026e-06 -6.15048e-06 5.83949e-06 -5.74283e-06
-1.65952e-05 2.00427e-05 -3.97662e-05 -1.48772e-05 -4.80389e-05 2.85588e-05 -2.00147e-05 1.59664e-05 -1.35760e-05 1.19833e-05 -1.08253e-05 9.92784e-06 -9.22991e-06 8.62453e-06 -8.15186e-06 7.68851e-06 -7.37632e-06 6.92897e-06 -6.84532e-06 6.17330e-06
1.41212e-05 -1.48526e-05 2.41710e-05 -4.80389e-05 -2.02192e-05 -5.64151e-05 3.30013e-05 -2.27395e-05 1.79267e-05 -1.51140e-05 1.32455e-05 -1.19188e-05 1.08724e-05 -1.01003e-05 9.37596e-06 -8.91416e-06 8.26675e-06 -8.15583e-06 7.21072e-06 -7.96515e-06
-1.24876e-05 1.22622e-05 -1.73294e-05 2.85588e-05 -5.64151e-05 -2.53005e-05 -6.48301e-05 3.74554e-05 -2.54776e-05 1.98824e-05 -1.66531e-05 1.44912e-05 -1.30104e-05 1.17750e-05 -1.09951e-05 1.00222e-05 -9.80456e-06 8.52469e-06 -9.46427e-06 6.61879e-06
1.12990e-05 -1.06679e-05 1.40304e-05 -2.00147e-05 3.30013e-05 -6.48301e-05 -3.02415e-05 -7.32686e-05 4.19050e-05 -2.82227e-05 2.18266e-05 -1.81994e-05 1.56985e-05 -1.41402e-05 1.25667e-05 -1.20489e-05 1.03078e-05 -1.13208e-05 7.75903e-06 -1.14647e-05
-1.03799e-05 9.56047e-06 -1.20560e-05 1.59664e-05 -2.27395e-05 3.74554e-05 -7.32686e-05 -3.51033e-05 -8.17238e-05 4.63446e-05 -3.09818e-05 2.37360e-05 -1.97957e-05 1.67914e-05 -1.54552e-05 1.29655e-05 -1.38111e-05 9.44191e-06 -1.37002e-05 9.10799e-06
9.63919e-06 -8.72993e-06 1.07192e-05 -1.35760e-05 1.79267e-05 -2.54776e-05 4.19050e-05 -8.17238e-05 -3.99176e-05 -9.02010e-05 5.07499e-05 -3.37988e-05 2.55286e-05 -2.15974e-05 1.74662e-05 -1.75453e-05 1.21074e-05 -1.65832e-05 1.06892e-05 -4.69974e-06
-9.02357e-06 8.07719e-06 -9.73200e-06 1.19833e-05 -1.51140e-05 1.98824e-05 -2.82227e-05 4.63446e-05 -9.02010e-05 -4.47256e-05 -9.87436e-05 5.50358e-05 -3.68346e-05 2.68849e-05 -2.42245e-05 1.68018e-05 -2.07649e-05 1.33516e-05 -7.51245e-06 3.93299e-05
8.50044e-06 -7.54242e-06 8.96833e-06 -1.08253e-05 1.32455e-05 -1.66531e-05 2.18266e-05 -3.09818e-05 5.07499e-05 -9.87436e-05 -4.96241e-05 -1.07514e-04 5.88737e-05 -4.07292e-05 2.68432e-05 -2.80716e-05 1.82261e-05 -1.17892e-05 4.32055e-05 3.80783e-05
-8.04769e-06 7.09259e-06 -8.35468e-06 9.92784e-06 -1.19188e-05 1.44912e-05 -1.81994e-05 2.37360e-05 -3.37988e-05 5.50358e-05 -1.07514e-04 -5.49519e-05 -1.17163e-04 6.12776e-05 -4.59047e-05 2.88780e-05 -1.94690e-05 4.91816e-05 3.54451e-05 8.05065e-05
7.64967e-06 -6.70980e-06 7.83466e-06 -9.22991e-06 1.08724e-05 -1.30104e-05 1.56985e-05 -1.97957e-05 2.55286e-05 -3.68346e-05 5.88737e-05 -1.17163e-04 -6.17080e-05 -1.28125e-04 6.57491e-05 -3.84650e-05 6.10898e-05 2.86757e-05 8.88559e-05 6.59156e-06
-7.29657e-06 6.37139e-06 -7.40538e-06 8.62453e-06 -1.01003e-05 1.17750e-05 -1.41402e-05 1.67914e-05 -2.15974e-05 2.68849e-05 -4.07292e-05 6.12776e-05 -1.28125e-04 -6.63856e-05 -1.26391e-04 1.00780e-04 9.36288e-06 1.02925e-04 3.56153e-07 -2.60130e-05
6.97913e-06 -6.07583e-06 7.01916e-06 -8.15186e-06 9.37596e-06 -1.09951e-05 1.25667e-05 -1.54552e-05 1.74662e-05 -2.42245e-05 2.68432e-05 -4.59047e-05 6.57491e-05 -1.26391e-04 -4.03660e-05 -8.38503e-05 1.45974e-04 -1.95104e-05 -1.17624e-05 -1.31123e-04
-6.69192e-06 5.80847e-06 -6.69605e-06 7.68851e-06 -8.91416e-06 1.00222e-05 -1.20489e-05 1.29655e-05 -1.75453e-05 1.68018e-05 -2.80716e-05 2.88780e-05 -3.84650e-05 1.00780e-04 -8.38503e-05 -3.99348e-06 -1.18126e-04 3.34775e-05 -1.53463e-04 -2.66776e-05
6.42950e-06 -5.57289e-06 6.38026e-06 -7.37632e-06 8.26675e-06 -9.80456e-06 1.03078e-05 -1.38111e-05 1.21074e-05 -2.07649e-05 1.82261e-05 -1.94690e-05 6.10898e-05 9.36288e-06 1.45974e-04 -1.18126e-04 -1.25692e-04 -2.58432e-04 2.03741e-05 -5.24081e-05
-6.19007e-06 5.34569e-06 -6.15048e-06 6.92897e-06 -8.15583e-06 8.52469e-06 -1.13208e-05 9.44191e-06 -1.65832e-05 1.33516e-05 -1.17892e-05 4.91816e-05 2.86757e-05 1.02925e-04 -1.95104e-05 3.34775e-05 -2.58432e-04 -1.48115e-04 -1.63115e-04 8.82560e-05
5.96656e-06 -5.16170e-06 5.83949e-06 -6.84532e-06 7.21072e-06 -9.46427e-06 7.75903e-06 -1.37002e-05 1.06892e-05 -7.51245e-06 4.32055e-05 3.54451e-05 8.88559e-05 3.56153e-07 -1.17624e-05 -1.53463e-04 2.03741e-05 -1.63115e-04 -8.92717e-05 -2.39638e-04
-5.76379e-06 4.94874e-06 -5.74283e-06 6.17330e-06 -7.96515e-06 6.61879e-06 -1.14647e-05 9.10799e-06 -4.69974e-06 3.93299e-05 3.80783e-05 8.05065e-05 6.59156e-06 -2.60130e-05 -1.31123e-04 -2.66776e-05 -5.24081e-05 8.82560e-05 -2.39638e-04 -1.50134e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_83-84.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.93647e-05 -2.66084e-05 1.81336e-05 -1.43018e-05 1.21655e-05 -1.07535e-05 9.72487e-06 -8.92854e-06 8.28598e-06 -7.75131e-06 7.29642e-06 -6.90228e-06 6.55549e-06 -6.24744e-06 5.97029e-06 -5.71929e-06 5.48984e-06 -5.28008e-06 5.08456e-06 -4.90625e-06
-2.66084e-05 2.19534e-06 -2.73399e-05 1.72674e-05 -1.27985e-05 1.05614e-05 -9.18366e-06 8.22558e-06 -7.50632e-06 6.94009e-06 -6.47575e-06 6.08486e-06 -5.75135e-06 5.45678e-06 -5.19884e-06 4.96569e-06 -4.75904e-06 4.56188e-06 -4.39801e-06 4.21656e-06
1.81336e-05 -2.73399e-05 -3.16160e-06 -3.40604e-05 2.08196e-05 -1.49306e-05 1.20817e-05 -1.03759e-05 9.21944e-06 -8.36492e-06 7.70287e-06 -7.16957e-06 6.71854e-06 -6.34406e-06 6.00859e-06 -5.72525e-06 5.45288e-06 -5.24559e-06 4.98577e-06 -4.87843e-06
-1.43018e-05 1.72674e-05 -3.40604e-05 -7.01543e-06 -4.11266e-05 2.45952e-05 -1.72423e-05 1.37459e-05 -1.16816e-05 1.03040e-05 -9.30118e-06 8.52454e-06 -7.91697e-06 7.39343e-06 -6.97889e-06 6.58100e-06 -6.29834e-06 5.92806e-06 -5.81665e-06 5.30269e-06
1.21655e-05 -1.27985e-05 2.08196e-05 -4.11266e-05 -1.03853e-05 -4.82836e-05 2.84174e-05 -1.95876e-05 1.54312e-05 -1.30018e-05 1.13874e-05 -1.02370e-05 9.33383e-06 -8.65847e-06 8.03830e-06 -7.62122e-06 7.08598e-06 -6.93560e-06 6.21477e-06 -6.68309e-06
-1.07535e-05 1.05614e-05 -1.49306e-05 2.45952e-05 -4.82836e-05 -1.35324e-05 -5.54750e-05 3.22500e-05 -2.19436e-05 1.71132e-05 -1.43223e-05 1.24573e-05 -1.11692e-05 1.01108e-05 -9.41365e-06 8.60604e-06 -8.34792e-06 7.36579e-06 -7.94099e-06 5.83857e-06
9.72487e-06 -9.18366e-06 1.20817e-05 -1.72423e-05 2.84174e-05 -5.54750e-05 -1.65594e-05 -6.26863e-05 3.60793e-05 -2.43049e-05 1.87862e-05 -1.56466e-05 1.34985e-05 -1.21259e-05 1.08078e-05 -1.02758e-05 8.92189e-06 -9.51141e-06 6.87461e-06 -9.64134e-06
-8.92854e-06 8.22558e-06 -1.03759e-05 1.37459e-05 -1.95876e-05 3.22500e-05 -6.26863e-05 -1.95182e-05 -6.99116e-05 3.99012e-05 -2.66756e-05 2.04340e-05 -1.70048e-05 1.44583e-05 -1.32089e-05 1.12316e-05 -1.16333e-05 8.37489e-06 -1.15084e-05 7.29064e-06
8.28598e-06 -7.50632e-06 9.21944e-06 -1.16816e-05 1.54312e-05 -2.19436e-05 3.60793e-05 -6.99116e-05 -2.24355e-05 -7.71535e-05 4.36986e-05 -2.90865e-05 2.19995e-05 -1.85043e-05 1.51284e-05 -1.48347e-05 1.07170e-05 -1.39423e-05 8.69176e-06 -6.37873e-06
-7.75131e-06 6.94009e-06 -8.36492e-06 1.03040e-05 -1.30018e-05 1.71132e-05 -2.43049e-05 3.99012e-05 -7.71535e-05 -2.53426e-05 -8.44419e-05 4.74123e-05 -3.16484e-05 2.32633e-05 -2.05823e-05 1.48012e-05 -1.75074e-05 1.10250e-05 -8.86610e-06 2.82464e-05
7.29642e-06 -6.47575e-06 7.70287e-06 -9.30118e-06 1.13874e-05 -1.43223e-05 1.87862e-05 -2.66756e-05 4.36986e-05 -8.44419e-05 -2.83087e-05 -9.18889e-05 5.08163e-05 -3.48127e-05 2.34878e-05 -2.37793e-05 1.52613e-05 -1.25999e-05 3.13807e-05 2.53428e-05
-6.90228e-06 6.08486e-06 -7.16957e-06 8.52454e-06 -1.02370e-05 1.24573e-05 -1.56466e-05 2.04340e-05 -2.90865e-05 4.74123e-05 -9.18889e-05 -3.15676e-05 -9.99521e-05 5.31552e-05 -3.91441e-05 2.44730e-05 -1.92563e-05 3.63819e-05 2.27213e-05 6.54105e-05
6.55549e-06 -5.75135e-06 6.71854e-06 -7.91697e-06 9.33383e-06 -1.11692e-05 1.34985e-05 -1.70048e-05 2.19995e-05 -3.16484e-05 5.08163e-05 -9.99521e-05 -3.58853e-05 -1.09208e-04 5.62378e-05 -3.56652e-05 4.65475e-05 1.66251e-05 7.22778e-05 1.24639e-05
-6.24744e-06 5.45678e-06 -6.34406e-06 7.39343e-06 -8.65847e-06 1.01108e-05 -1.21259e-05 1.44583e-05 -1.85043e-05 2.32633e-05 -3.48127e-05 5.31552e-05 -1.09208e-04 -3.94533e-05 -1.10611e-04 8.06633e-05 -2.05626e-07 8.41784e-05 6.91083e-06 -6.51764e-06
5.97029e-06 -5.19884e-06 6.00859e-06 -6.97889e-06 8.03830e-06 -9.41365e-06 1.08078e-05 -1.32089e-05 1.51284e-05 -2.05823e-05 2.34878e-05 -3.91441e-05 5.62378e-05 -1.10611e-04 -2.15846e-05 -7.97249e-05 1.21111e-04 -1.03451e-05 5.79931e-06 -1.01155e-04
-5.71929e-06 4.96569e-06 -5.72525e-06 6.58100e-06 -7.62122e-06 8.60604e-06 -1.02758e-05 1.12316e-05 -1.48347e-05 1.48012e-05 -2.37793e-05 2.44730e-05 -3.56652e-05 8.06633e-05 -7.97249e-05 1.24693e-05 -9.44386e-05 4.47708e-05 -1.20364e-04 -2.61993e-05
5.48984e-06 -4.75904e-06 5.45288e-06 -6.29834e-06 7.08598e-06 -8.34792e-06 8.92189e-06 -1.16333e-05 1.07170e-05 -1.75074e-05 1.52613e-05 -1.92563e-05 4.65475e-05 -2.05626e-07 1.21111e-04 -9.44386e-05 -7.05162e-05 -2.09788e-04 1.43243e-05 -5.29809e-05
-5.28008e-06 4.56188e-06 -5.24559e-06 5.92806e-06 -6.93560e-06 7.36579e-06 -9.51141e-06 8.37489e-06 -1.39423e-05 1.10250e-05 -1.25999e-05 3.63819e-05 1.66251e-05 8.41784e-05 -1.03451e-05 4.47708e-05 -2.09788e-04 -1.07763e-04 -1.47350e-04 8.13119e-05
5.08456e-06 -4.39801e-06 4.98577e-06 -5.81665e-06 6.21477e-06 -7.94099e-06 6.87461e-06 -1.15084e-05 8.69176e-06 -8.86610e-06 3.13807e-05 2.27213e-05 7.22778e-05 6.91083e-06 5.79931e-06 -1.20364e-04 1.43243e-05 -1.47350e-04 -4.73276e-05 -1.92702e-04
-4.90625e-06 4.21656e-06 -4.87843e-06 5.30269e-06 -6.68309e-06 5.83857e-06 -9.64134e-06 7.29064e-06 -6.37873e-06 2.82464e-05 2.53428e-05 6.54105e-05 1.24639e-05 -6.51764e-06 -1.01155e-04 -2.61993e-05 -5.29809e-05 8.13119e-05 -1.92702e-04 -1.04380e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_84-85.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.72792e-05 -2.27973e-05 1.55690e-05 -1.22754e-05 1.04350e-05 -9.21736e-06 8.32922e-06 -7.64075e-06 7.08449e-06 -6.62110e-06 6.22636e-06 -5.88394e-06 5.58239e-06 -5.31418e-06 5.07269e-06 -4.85377e-06 4.65356e-06 -4.47018e-06 4.29944e-06 -4.14303e-06
-2.27973e-05 4.62198e-06 -2.33640e-05 1.48203e-05 -1.09837e-05 9.05662e-06 -7.86888e-06 7.04195e-06 -6.42047e-06 5.93040e-06 -5.52808e-06 5.18913e-06 -4.89921e-06 4.64332e-06 -4.41869e-06 4.21574e-06 -4.03497e-06 3.86403e-06 -3.71881e-06 3.56393e-06
1.55690e-05 -2.33640e-05 1.02773e-06 -2.90825e-05 1.78651e-05 -1.28116e-05 1.03576e-05 -8.88772e-06 7.88965e-06 -7.15171e-06 6.57909e-06 -6.11674e-06 5.72637e-06 -5.40050e-06 5.10965e-06 -4.86193e-06 4.62710e-06 -4.44159e-06 4.22377e-06 -4.11344e-06
-1.22754e-05 1.48203e-05 -2.90825e-05 -1.27134e-06 -3.51006e-05 2.11016e-05 -1.47934e-05 1.17817e-05 -1.00035e-05 8.81503e-06 -7.94881e-06 7.27824e-06 -6.75075e-06 6.29884e-06 -5.93652e-06 5.59500e-06 -5.34139e-06 5.03374e-06 -4.90864e-06 4.51418e-06
1.04350e-05 -1.09837e-05 1.78651e-05 -3.51006e-05 -3.15599e-06 -4.11980e-05 2.43778e-05 -1.68040e-05 1.32240e-05 -1.11312e-05 9.73980e-06 -8.74509e-06 7.96714e-06 -7.37843e-06 6.84784e-06 -6.47451e-06 6.03056e-06 -5.86053e-06 5.30906e-06 -5.57442e-06
-9.21736e-06 9.05662e-06 -1.28116e-05 2.11016e-05 -4.11980e-05 -4.85064e-06 -4.73256e-05 2.76630e-05 -1.88230e-05 1.46639e-05 -1.22585e-05 1.06536e-05 -9.53676e-06 8.63111e-06 -8.01253e-06 7.34056e-06 -7.06615e-06 6.31008e-06 -6.62816e-06 5.09842e-06
8.32922e-06 -7.86888e-06 1.03576e-05 -1.47934e-05 2.43778e-05 -4.73256e-05 -6.44288e-06 -5.34702e-05 3.09462e-05 -2.08459e-05 1.60969e-05 -1.33875e-05 1.15459e-05 -1.03433e-05 9.23786e-06 -8.71668e-06 7.66011e-06 -7.95406e-06 6.02812e-06 -8.01095e-06
-7.64075e-06 7.04195e-06 -8.88772e-06 1.17817e-05 -1.68040e-05 2.76630e-05 -5.34702e-05 -7.97642e-06 -5.96264e-05 3.42238e-05 -2.28752e-05 1.75117e-05 -1.45388e-05 1.23810e-05 -1.12342e-05 9.65794e-06 -9.75809e-06 7.35424e-06 -9.56448e-06 5.95180e-06
7.08449e-06 -6.42047e-06 7.88965e-06 -1.00035e-05 1.32240e-05 -1.88230e-05 3.09462e-05 -5.96264e-05 -9.47390e-06 -6.57953e-05 3.74841e-05 -2.49317e-05 1.88694e-05 -1.57854e-05 1.30190e-05 -1.24955e-05 9.40012e-06 -1.16128e-05 7.19471e-06 -6.98486e-06
-6.62110e-06 5.93040e-06 -7.15171e-06 8.81503e-06 -1.11312e-05 1.46639e-05 -2.08459e-05 3.42238e-05 -6.57953e-05 -1.09591e-05 -7.19968e-05 4.06865e-05 -2.70907e-05 2.00224e-05 -1.74274e-05 1.29381e-05 -1.46432e-05 9.23676e-06 -9.15096e-06 2.00071e-05
6.22636e-06 -5.52808e-06 6.57909e-06 -7.94881e-06 9.73980e-06 -1.22585e-05 1.60969e-05 -2.28752e-05 3.74841e-05 -7.19968e-05 -1.24810e-05 -7.83069e-05 4.36791e-05 -2.96618e-05 2.04274e-05 -2.00111e-05 1.29097e-05 -1.23807e-05 2.25601e-05 1.55753e-05
-5.88394e-06 5.18913e-06 -6.11674e-06 7.27824e-06 -8.74509e-06 1.06536e-05 -1.33875e-05 1.75117e-05 -2.49317e-05 4.06865e-05 -7.83069e-05 -1.41980e-05 -8.50390e-05 4.59058e-05 -3.32112e-05 2.08539e-05 -1.81182e-05 2.67565e-05 1.30565e-05 5.17190e-05
5.58239e-06 -4.89921e-06 5.72637e-06 -6.75075e-06 7.96714e-06 -9.53676e-06 1.15459e-05 -1.45388e-05 1.88694e-05 -2.70907e-05 4.36791e-05 -8.50390e-05 -1.66742e-05 -9.27694e-05 4.81347e-05 -3.22417e-05 3.54273e-05 7.61972e-06 5.73447e-05 1.44933e-05
-5.31418e-06 4.64332e-06 -5.40050e-06 6.29884e-06 -7.37843e-06 8.63111e-06 -1.03433e-05 1.23810e-05 -1.57854e-05 2.00224e-05 -2.96618e-05 4.59058e-05 -9.27694e-05 -1.91445e-05 -9.59613e-05 6.46709e-05 -6.98592e-06 6.73832e-05 9.54911e-06 6.76159e-06
5.07269e-06 -4.41869e-06 5.10965e-06 -5.93652e-06 6.84784e-06 -8.01253e-06 9.23786e-06 -1.12342e-05 1.30190e-05 -1.74274e-05 2.04274e-05 -3.32112e-05 4.81347e-05 -9.59613e-05 -7.24628e-06 -7.46489e-05 9.89717e-05 -5.40703e-06 1.73519e-05 -7.54181e-05
-4.85377e-06 4.21574e-06 -4.86193e-06 5.59500e-06 -6.47451e-06 7.34056e-06 -8.71668e-06 9.65794e-06 -1.24955e-05 1.29381e-05 -2.00111e-05 2.08539e-05 -3.22417e-05 6.46709e-05 -7.46489e-05 2.25500e-05 -7.69474e-05 5.08041e-05 -9.18883e-05 -2.30359e-05
4.65356e-06 -4.03497e-06 4.62710e-06 -5.34139e-06 6.03056e-06 -7.06615e-06 7.66011e-06 -9.75809e-06 9.40012e-06 -1.46432e-05 1.29097e-05 -1.81182e-05 3.54273e-05 -6.98592e-06 9.89717e-05 -7.69474e-05 -3.02754e-05 -1.67883e-04 1.17639e-05 -5.24831e-05
-4.47018e-06 3.86403e-06 -4.44159e-06 5.03374e-06 -5.86053e-06 6.31008e-06 -7.95406e-06 7.35424e-06 -1.16128e-05 9.23676e-06 -1.23807e-05 2.67565e-05 7.61972e-06 6.73832e-05 -5.40703e-06 5.08041e-05 -1.67883e-04 -7.41397e-05 -1.32727e-04 7.17798e-05
4.29944e-06 -3.71881e-06 4.22377e-06 -4.90864e-06 5.30906e-06 -6.62816e-06 6.02812e-06 -9.56448e-06 7.19471e-06 -9.15096e-06 2.25601e-05 1.30565e-05 5.73447e-05 9.54911e-06 1.73519e-05 -9.18883e-05 1.17639e-05 -1.32727e-04 -1.87432e-05 -1.53974e-04
-4.14303e-06 3.56393e-06 -4.11344e-06 4.51418e-06 -5.57442e-06 5.09842e-06 -8.01095e-06 5.95180e-06 -6.98486e-06 2.00071e-05 1.55753e-05 5.17190e-05 1.44933e-05 6.76159e-06 -7.54181e-05 -2.30359e-05 -5.24831e-05 7.17798e-05 -1.53974e-04 -6.67296e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_85-86.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.50025e-05 -1.94440e-05 1.32960e-05 -1.04723e-05 8.88966e-06 -7.84086e-06 7.07451e-06 -6.47937e-06 5.99762e-06 -5.59562e-06 5.25258e-06 -4.95452e-06 4.69167e-06 -4.45748e-06 4.24635e-06 -4.05469e-06 3.87921e-06 -3.71815e-06 3.56825e-06 -3.43034e-06
-1.94440e-05 6.17142e-06 -1.98795e-05 1.26522e-05 -9.36831e-06 7.71188e-06 -6.68956e-06 5.97657e-06 -5.43983e-06 5.01563e-06 -4.66684e-06 4.37255e-06 -4.12011e-06 3.89731e-06 -3.70115e-06 3.52388e-06 -3.36522e-06 3.21626e-06 -3.08724e-06 2.95393e-06
1.32960e-05 -1.98795e-05 3.91188e-06 -2.47253e-05 1.52476e-05 -1.09249e-05 8.81616e-06 -7.55175e-06 6.69158e-06 -6.05481e-06 5.55961e-06 -5.15869e-06 4.82044e-06 -4.53648e-06 4.28374e-06 -4.06676e-06 3.86338e-06 -3.69749e-06 3.51327e-06 -3.40422e-06
-1.04723e-05 1.26522e-05 -2.47253e-05 2.76360e-06 -2.98293e-05 1.80065e-05 -1.26125e-05 1.00249e-05 -8.49617e-06 7.47246e-06 -6.72506e-06 6.14625e-06 -5.68839e-06 5.29789e-06 -4.98109e-06 4.68698e-06 -4.46012e-06 4.20242e-06 -4.07238e-06 3.76667e-06
8.88966e-06 -9.36831e-06 1.52476e-05 -2.98293e-05 1.96888e-06 -3.50021e-05 2.07991e-05 -1.43245e-05 1.12492e-05 -9.45020e-06 8.25306e-06 -7.39420e-06 6.72437e-06 -6.21176e-06 5.75696e-06 -5.42418e-06 5.05352e-06 -4.87649e-06 4.45106e-06 -4.57603e-06
-7.84086e-06 7.71188e-06 -1.09249e-05 1.80065e-05 -3.50021e-05 1.33559e-06 -4.02013e-05 2.35995e-05 -1.60432e-05 1.24718e-05 -1.04035e-05 9.02469e-06 -8.05836e-06 7.28326e-06 -6.73679e-06 6.17512e-06 -5.89982e-06 5.31339e-06 -5.45491e-06 4.35586e-06
7.07451e-06 -6.68956e-06 8.81616e-06 -1.26125e-05 2.07991e-05 -4.02013e-05 7.89365e-07 -4.54148e-05 2.63986e-05 -1.77646e-05 1.36890e-05 -1.13570e-05 9.78034e-06 -8.73086e-06 7.80149e-06 -7.30628e-06 6.47609e-06 -6.57016e-06 5.17846e-06 -6.53198e-06
-6.47937e-06 5.97657e-06 -7.55175e-06 1.00249e-05 -1.43245e-05 2.35995e-05 -4.54148e-05 2.93383e-07 -5.06379e-05 2.91936e-05 -1.94901e-05 1.48932e-05 -1.23247e-05 1.04962e-05 -9.45825e-06 8.19440e-06 -8.09861e-06 6.33928e-06 -7.81886e-06 4.89049e-06
5.99762e-06 -5.43983e-06 6.69158e-06 -8.49617e-06 1.12492e-05 -1.60432e-05 2.63986e-05 -5.06379e-05 -1.71432e-07 -5.58706e-05 3.19765e-05 -2.12338e-05 1.60583e-05 -1.33554e-05 1.10804e-05 -1.04312e-05 8.11429e-06 -9.53638e-06 5.98989e-06 -6.81266e-06
-5.59562e-06 5.01563e-06 -6.05481e-06 7.47246e-06 -9.45020e-06 1.24718e-05 -1.77646e-05 2.91936e-05 -5.58706e-05 -6.23267e-07 -6.11261e-05 3.47200e-05 -2.30457e-05 1.70873e-05 -1.46489e-05 1.11642e-05 -1.21036e-05 7.77108e-06 -8.67239e-06 1.39665e-05
5.25258e-06 -4.66684e-06 5.55961e-06 -6.72506e-06 8.25306e-06 -1.04035e-05 1.36890e-05 -1.94901e-05 3.19765e-05 -6.11261e-05 -1.09635e-06 -6.64546e-05 3.73242e-05 -2.51319e-05 1.75962e-05 -1.66824e-05 1.09446e-05 -1.14412e-05 1.60620e-05 8.43586e-06
-4.95452e-06 4.37255e-06 -5.15869e-06 6.14625e-06 -7.39420e-06 9.02469e-06 -1.13570e-05 1.48932e-05 -2.12338e-05 3.47200e-05 -6.64546e-05 -1.69602e-06 -7.20646e-05 3.93962e-05 -2.79851e-05 1.77727e-05 -1.63586e-05 1.95912e-05 6.08490e-06 3.96664e-05
4.69167e-06 -4.12011e-06 4.82044e-06 -5.68839e-06 6.72437e-06 -8.05836e-06 9.78034e-06 -1.23247e-05 1.60583e-05 -2.30457e-05 3.73242e-05 -7.20646e-05 -2.82111e-06 -7.84565e-05 4.11179e-05 -2.84670e-05 2.69772e-05 1.28442e-06 4.42595e-05 1.39510e-05
-4.45748e-06 3.89731e-06 -4.53648e-06 5.29789e-06 -6.21176e-06 7.28326e-06 -8.73086e-06 1.04962e-05 -1.33554e-05 1.70873e-05 -2.51319e-05 3.93962e-05 -7.84565e-05 -4.29403e-06 -8.24716e-05 5.19629e-05 -1.13300e-05 5.27038e-05 9.55703e-06 1.48099e-05
4.24635e-06 -3.70115e-06 4.28374e-06 -4.98109e-06 5.75696e-06 -6.73679e-06 7.80149e-06 -9.45825e-06 1.10804e-05 -1.46489e-05 1.75962e-05 -2.79851e-05 4.11179e-05 -8.24716e-05 3.39483e-06 -6.87199e-05 7.96279e-05 -3.36934e-06 2.38623e-05 -5.39278e-05
-4.05469e-06 3.52388e-06 -4.06676e-06 4.68698e-06 -5.42418e-06 6.17512e-06 -7.30628e-06 8.19440e-06 -1.04312e-05 1.11642e-05 -1.66824e-05 1.77727e-05 -2.84670e-05 5.19629e-05 -6.87199e-05 2.80083e-05 -6.40479e-05 5.24600e-05 -6.80080e-05 -1.81388e-05
3.87921e-06 -3.36522e-06 3.86338e-06 -4.46012e-06 5.05352e-06 -5.89982e-06 6.47609e-06 -8.09861e-06 8.11429e-06 -1.21036e-05 1.09446e-05 -1.63586e-05 2.69772e-05 -1.13300e-05 7.96279e-05 -6.40479e-05 -2.29389e-06 -1.32393e-04 1.16441e-05 -5.04345e-05
-3.71815e-06 3.21626e-06 -3.69749e-06 4.20242e-06 -4.87649e-06 5.31339e-06 -6.57016e-06 6.33928e-06 -9.53638e-06 7.77108e-06 -1.14412e-05 1.95912e-05 1.28442e-06 5.27038e-05 -3.36934e-06 5.24600e-05 -1.32393e-04 -4.64020e-05 -1.18454e-04 6.08227e-05
3.56825e-06 -3.08724e-06 3.51327e-06 -4.07238e-06 4.45106e-06 -5.45491e-06 5.17846e-06 -7.81886e-06 5.98989e-06 -8.67239e-06 1.60620e-05 6.08490e-06 4.42595e-05 9.55703e-06 2.38623e-05 -6.80080e-05 1.16441e-05 -1.18454e-04 -3.59498e-07 -1.22717e-04
-3.43034e-06 2.95393e-06 -3.40422e-06 3.76667e-06 -4.57603e-06 4.35586e-06 -6.53198e-06 4.89049e-06 -6.81266e-06 1.39665e-05 8.43586e-06 3.96664e-05 1.39510e-05 1.48099e-05 -5.39278e-05 -1.81388e-05 -5.04345e-05 6.08227e-05 -1.22717e-04 -3.64128e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_86-87.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.26419e-05 -1.65162e-05 1.13097e-05 -8.90047e-06 7.54652e-06 -6.64834e-06 5.99132e-06 -5.48048e-06 5.06650e-06 -4.72068e-06 4.42528e-06 -4.16836e-06 3.94161e-06 -3.73938e-06 3.55695e-06 -3.39121e-06 3.23940e-06 -3.09987e-06 2.97011e-06 -2.85036e-06
-1.65162e-05 7.04842e-06 -1.68470e-05 1.07585e-05 -7.96137e-06 6.54464e-06 -5.66957e-06 5.05865e-06 -4.59828e-06 4.23390e-06 -3.93402e-06 3.68078e-06 -3.46312e-06 3.27113e-06 -3.10173e-06 2.94868e-06 -2.81124e-06 2.68295e-06 -2.57022e-06 2.45662e-06
1.13097e-05 -1.68470e-05 5.78286e-06 -2.09383e-05 1.29626e-05 -9.28291e-06 7.47972e-06 -6.39794e-06 5.66114e-06 -5.11535e-06 4.69027e-06 -4.34551e-06 4.05494e-06 -3.80995e-06 3.59251e-06 -3.40469e-06 3.23028e-06 -3.08449e-06 2.92967e-06 -2.82710e-06
-8.90047e-06 1.07585e-05 -2.09383e-05 5.46659e-06 -2.52511e-05 1.53058e-05 -1.07157e-05 8.50333e-06 -7.19597e-06 6.31942e-06 -5.67884e-06 5.18277e-06 -4.78867e-06 4.45399e-06 -4.17990e-06 3.92870e-06 -3.72912e-06 3.51414e-06 -3.38787e-06 3.15023e-06
7.54652e-06 -7.96137e-06 1.29626e-05 -2.52511e-05 5.45083e-06 -2.96234e-05 1.76776e-05 -1.21692e-05 9.54014e-06 -8.00185e-06 6.97775e-06 -6.24115e-06 5.66827e-06 -5.22586e-06 4.83865e-06 -4.54636e-06 4.23785e-06 -4.06558e-06 3.73626e-06 -3.77127e-06
-6.64834e-06 6.54464e-06 -9.28291e-06 1.53058e-05 -2.96234e-05 5.57180e-06 -3.40187e-05 2.00562e-05 -1.36281e-05 1.05759e-05 -8.80681e-06 7.62882e-06 -6.79853e-06 6.13893e-06 -5.66184e-06 5.19363e-06 -4.93129e-06 4.47481e-06 -4.50383e-06 3.72329e-06
5.99132e-06 -5.66957e-06 7.47972e-06 -1.07157e-05 1.76776e-05 -3.40187e-05 5.76655e-06 -3.84262e-05 2.24341e-05 -1.50890e-05 1.16076e-05 -9.61113e-06 8.26803e-06 -7.35998e-06 6.58087e-06 -6.12493e-06 5.47033e-06 -5.44000e-06 4.44355e-06 -5.31833e-06
-5.48048e-06 5.05865e-06 -6.39794e-06 8.50333e-06 -1.21692e-05 2.00562e-05 -3.84262e-05 6.00420e-06 -4.28417e-05 2.48091e-05 -1.65525e-05 1.26300e-05 -1.04242e-05 8.87981e-06 -7.95619e-06 6.93999e-06 -6.73086e-06 5.45101e-06 -6.38178e-06 4.12020e-06
5.06650e-06 -4.59828e-06 5.66114e-06 -7.19597e-06 9.54014e-06 -1.36281e-05 2.24341e-05 -4.28417e-05 6.26866e-06 -4.72646e-05 2.71758e-05 -1.80278e-05 1.36261e-05 -1.12780e-05 9.40529e-06 -8.71069e-06 6.98030e-06 -7.81757e-06 5.08820e-06 -6.25976e-06
-4.72068e-06 4.23390e-06 -5.11535e-06 6.31942e-06 -8.00185e-06 1.05759e-05 -1.50890e-05 2.48091e-05 -4.72646e-05 6.54601e-06 -5.17032e-05 2.95161e-05 -1.95477e-05 1.45334e-05 -1.23018e-05 9.59424e-06 -9.98425e-06 6.63418e-06 -7.83656e-06 9.77104e-06
4.42528e-06 -3.93402e-06 4.69027e-06 -5.67884e-06 6.97775e-06 -8.80681e-06 1.16076e-05 -1.65525e-05 2.71758e-05 -5.17032e-05 6.81240e-06 -5.61902e-05 3.17657e-05 -2.12453e-05 1.50914e-05 -1.38734e-05 9.36291e-06 -1.01895e-05 1.15047e-05 3.41828e-06
-4.16836e-06 3.68078e-06 -4.34551e-06 5.18277e-06 -6.24115e-06 7.62882e-06 -9.61113e-06 1.26300e-05 -1.80278e-05 2.95161e-05 -5.61902e-05 6.99909e-06 -6.08603e-05 3.36583e-05 -2.35098e-05 1.52049e-05 -1.43775e-05 1.44765e-05 1.28050e-06 2.95860e-05
3.94161e-06 -3.46312e-06 4.05494e-06 -4.78867e-06 5.66827e-06 -6.79853e-06 8.26803e-06 -1.04242e-05 1.36261e-05 -1.95477e-05 3.17657e-05 -6.08603e-05 6.83515e-06 -6.61080e-05 3.50913e-05 -2.47081e-05 2.07524e-05 -2.91158e-06 3.33267e-05 1.16864e-05
-3.73938e-06 3.27113e-06 -3.80995e-06 4.45399e-06 -5.22586e-06 6.13893e-06 -7.35998e-06 8.87981e-06 -1.12780e-05 1.45334e-05 -2.12453e-05 3.36583e-05 -6.61080e-05 6.21389e-06 -7.02911e-05 4.20108e-05 -1.37425e-05 4.04076e-05 7.79924e-06 1.87064e-05
3.55695e-06 -3.10173e-06 3.59251e-06 -4.17990e-06 4.83865e-06 -5.66184e-06 6.58087e-06 -7.95619e-06 9.40529e-06 -1.23018e-05 1.50914e-05 -2.35098e-05 3.50913e-05 -7.02911e-05 1.11022e-05 -6.22150e-05 6.32587e-05 -3.32634e-06 2.63900e-05 -3.68979e-05
-3.39121e-06 2.94868e-06 -3.40469e-06 3.92870e-06 -4.54636e-06 5.19363e-06 -6.12493e-06 6.93999e-06 -8.71069e-06 9.59424e-06 -1.38734e-05 1.52049e-05 -2.47081e-05 4.20108e-05 -6.22150e-05 3.03969e-05 -5.45864e-05 5.07153e-05 -4.88909e-05 -1.22190e-05
3.23940e-06 -2.81124e-06 3.23028e-06 -3.72912e-06 4.23785e-06 -4.93129e-06 5.47033e-06 -6.73086e-06 6.98030e-06 -9.98425e-06 9.36291e-06 -1.43775e-05 2.07524e-05 -1.37425e-05 6.32587e-05 -5.45864e-05 1.58653e-05 -1.03222e-04 1.31585e-05 -4.67523e-05
-3.09987e-06 2.68295e-06 -3.08449e-06 3.51414e-06 -4.06558e-06 4.47481e-06 -5.44000e-06 5.45101e-06 -7.81757e-06 6.63418e-06 -1.01895e-05 1.44765e-05 -2.91158e-06 4.04076e-05 -3.32634e-06 5.07153e-05 -1.03222e-04 -2.38162e-05 -1.04172e-04 4.97559e-05
2.97011e-06 -2.57022e-06 2.92967e-06 -3.38787e-06 3.73626e-06 -4.50383e-06 4.44355e-06 -6.38178e-06 5.08820e-06 -7.83656e-06 1.15047e-05 1.28050e-06 3.33267e-05 7.79924e-06 2.63900e-05 -4.88909e-05 1.31585e-05 -1.04172e-04 1.07649e-05 -9.83402e-05
-2.85036e-06 2.45662e-06 -2.82710e-06 3.15023e-06 -3.77127e-06 3.72329e-06 -5.31833e-06 4.12020e-06 -6.25976e-06 9.77104e-06 3.41828e-06 2.95860e-05 1.16864e-05 1.87064e-05 -3.68979e-05 -1.22190e-05 -4.67523e-05 4.97559e-05 -9.83402e-05 -1.27489e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_87-88.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.02416e-05 -1.39410e-05 9.55167e-06 -7.50430e-06 6.34970e-06 -5.58252e-06 5.02038e-06 -4.58256e-06 4.22716e-06 -3.92981e-06 3.67541e-06 -3.45383e-06 3.25802e-06 -3.08314e-06 2.92520e-06 -2.78154e-06 2.64983e-06 -2.52858e-06 2.41583e-06 -2.31147e-06
-1.39410e-05 7.39168e-06 -1.41888e-05 9.08303e-06 -6.71123e-06 5.50390e-06 -4.75712e-06 4.23494e-06 -3.84080e-06 3.52821e-06 -3.27058e-06 3.05270e-06 -2.86500e-06 2.69940e-06 -2.55292e-06 2.42053e-06 -2.30124e-06 2.19038e-06 -2.09172e-06 1.99432e-06
9.55167e-06 -1.41888e-05 6.84323e-06 -1.76221e-05 1.09412e-05 -7.82349e-06 6.28750e-06 -5.36500e-06 4.73562e-06 -4.26883e-06 3.90453e-06 -3.60840e-06 3.35888e-06 -3.14753e-06 2.96031e-06 -2.79763e-06 2.64766e-06 -2.51967e-06 2.38866e-06 -2.29379e-06
-7.50430e-06 9.08303e-06 -1.76221e-05 7.10078e-06 -2.12442e-05 1.29167e-05 -9.02942e-06 7.14541e-06 -6.03127e-06 5.28300e-06 -4.73536e-06 4.31096e-06 -3.97229e-06 3.68558e-06 -3.44865e-06 3.23377e-06 -3.05867e-06 2.87819e-06 -2.75901e-06 2.57187e-06
6.34970e-06 -6.71123e-06 1.09412e-05 -2.12442e-05 7.61226e-06 -2.49173e-05 1.49163e-05 -1.02528e-05 8.01447e-06 -6.70392e-06 5.83060e-06 -5.20069e-06 4.71164e-06 -4.33073e-06 4.00100e-06 -3.74532e-06 3.48730e-06 -3.32478e-06 3.06687e-06 -3.04555e-06
-5.58252e-06 5.50390e-06 -7.82349e-06 1.29167e-05 -2.49173e-05 8.23894e-06 -2.86102e-05 1.69218e-05 -1.14805e-05 8.88294e-06 -7.37557e-06 6.37236e-06 -5.66140e-06 5.10088e-06 -4.68635e-06 4.29494e-06 -4.05138e-06 3.69248e-06 -3.65196e-06 3.10057e-06
5.02038e-06 -4.75712e-06 6.28750e-06 -9.02942e-06 1.49163e-05 -2.86102e-05 8.92780e-06 -3.23135e-05 1.89271e-05 -1.27096e-05 9.74823e-06 -8.04613e-06 6.90533e-06 -6.12347e-06 5.46997e-06 -5.05763e-06 4.53732e-06 -4.43307e-06 3.72207e-06 -4.24515e-06
-4.58256e-06 4.23494e-06 -5.36500e-06 7.14541e-06 -1.02528e-05 1.69218e-05 -3.23135e-05 9.65305e-06 -3.60235e-05 2.09302e-05 -1.39402e-05 1.06071e-05 -8.72176e-06 7.41962e-06 -6.60678e-06 5.78524e-06 -5.51727e-06 4.58692e-06 -5.11964e-06 3.44495e-06
4.22716e-06 -3.84080e-06 4.73562e-06 -6.03127e-06 8.01447e-06 -1.14805e-05 1.89271e-05 -3.60235e-05 1.04012e-05 -3.97390e-05 2.29278e-05 -1.51783e-05 1.14484e-05 -9.42301e-06 7.87843e-06 -7.18881e-06 5.89365e-06 -6.31435e-06 4.28971e-06 -5.42224e-06
-3.92981e-06 3.52821e-06 -4.26883e-06 5.28300e-06 -6.70392e-06 8.88294e-06 -1.27096e-05 2.09302e-05 -3.97390e-05 1.11615e-05 -4.34654e-05 2.49080e-05 -1.64449e-05 1.22331e-05 -1.02308e-05 8.11941e-06 -8.13437e-06 5.62205e-06 -6.74316e-06 6.82610e-06
3.67541e-06 -3.27058e-06 3.90453e-06 -4.73536e-06 5.83060e-06 -7.37557e-06 9.74823e-06 -1.39402e-05 2.29278e-05 -4.34654e-05 1.19176e-05 -4.72234e-05 2.68306e-05 -1.78233e-05 1.27921e-05 -1.14218e-05 7.95440e-06 -8.72553e-06 8.26877e-06 2.10659e-07
-3.45383e-06 3.05270e-06 -3.60840e-06 4.31096e-06 -5.20069e-06 6.37236e-06 -8.04613e-06 1.06071e-05 -1.51783e-05 2.49080e-05 -4.72234e-05 1.26253e-05 -5.10969e-05 2.85225e-05 -1.95977e-05 1.29265e-05 -1.22694e-05 1.07708e-05 -1.68950e-06 2.13455e-05
3.25802e-06 -2.86500e-06 3.35888e-06 -3.97229e-06 4.71164e-06 -5.66140e-06 6.90533e-06 -8.72176e-06 1.14484e-05 -1.64449e-05 2.68306e-05 -5.10969e-05 1.31083e-05 -5.53741e-05 2.97785e-05 -2.10366e-05 1.60859e-05 -5.31049e-06 2.43863e-05 8.73877e-06
-3.08314e-06 2.69940e-06 -3.14753e-06 3.68558e-06 -4.33073e-06 5.10088e-06 -6.12347e-06 7.41962e-06 -9.42301e-06 1.22331e-05 -1.78233e-05 2.85225e-05 -5.53741e-05 1.31577e-05 -5.93204e-05 3.40851e-05 -1.45511e-05 3.03046e-05 5.32146e-06 1.94383e-05
2.92520e-06 -2.55292e-06 2.96031e-06 -3.44865e-06 4.00100e-06 -4.68635e-06 5.46997e-06 -6.60678e-06 7.87843e-06 -1.02308e-05 1.27921e-05 -1.95977e-05 2.97785e-05 -5.93204e-05 1.62709e-05 -5.52848e-05 4.96054e-05 -4.20639e-06 2.59122e-05 -2.38862e-05
-2.78154e-06 2.42053e-06 -2.79763e-06 3.23377e-06 -3.74532e-06 4.29494e-06 -5.05763e-06 5.78524e-06 -7.18881e-06 8.11941e-06 -1.14218e-05 1.29265e-05 -2.10366e-05 3.40851e-05 -5.52848e-05 3.06531e-05 -4.72977e-05 4.64876e-05 -3.40607e-05 -6.32267e-06
2.64983e-06 -2.30124e-06 2.64766e-06 -3.05867e-06 3.48730e-06 -4.05138e-06 4.53732e-06 -5.51727e-06 5.89365e-06 -8.13437e-06 7.95440e-06 -1.22694e-05 1.60859e-05 -1.45511e-05 4.96054e-05 -4.72977e-05 2.63917e-05 -7.96878e-05 1.51909e-05 -4.15389e-05
-2.52858e-06 2.19038e-06 -2.51967e-06 2.87819e-06 -3.32478e-06 3.69248e-06 -4.43307e-06 4.58692e-06 -6.31435e-06 5.62205e-06 -8.72553e-06 1.07708e-05 -5.31049e-06 3.03046e-05 -4.20639e-06 4.64876e-05 -7.96878e-05 -6.15714e-06 -8.97688e-05 3.94097e-05
2.41583e-06 -2.09172e-06 2.38866e-06 -2.75901e-06 3.06687e-06 -3.65196e-06 3.72207e-06 -5.11964e-06 4.28971e-06 -6.74316e-06 8.26877e-06 -1.68950e-06 2.43863e-05 5.32146e-06 2.59122e-05 -3.40607e-05 1.51909e-05 -8.97688e-05 1.68756e-05 -7.95404e-05
-2.31147e-06 1.99432e-06 -2.29379e-06 2.57187e-06 -3.04555e-06 3.10057e-06 -4.24515e-06 3.44495e-06 -5.42224e-06 6.82610e-06 2.10659e-07 2.13455e-05 8.73877e-06 1.94383e-05 -2.38862e-05 -6.32267e-06 -4.15389e-05 3.94097e-05 -7.95404e-05 4.58054e-06


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_88-89.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.78802e-05 -1.16992e-05 8.02259e-06 -6.29434e-06 5.31662e-06 -4.66625e-06 4.18919e-06 -3.81721e-06 3.51489e-06 -3.26170e-06 3.04486e-06 -2.85580e-06 2.68861e-06 -2.53913e-06 2.40405e-06 -2.28109e-06 2.16829e-06 -2.06433e-06 1.96768e-06 -1.87804e-06
-1.16992e-05 7.34787e-06 -1.18802e-05 7.62626e-06 -5.62863e-06 4.60671e-06 -3.97405e-06 3.53122e-06 -3.19664e-06 2.93090e-06 -2.71168e-06 2.52611e-06 -2.36597e-06 2.22471e-06 -2.09951e-06 1.98636e-06 -1.88416e-06 1.78952e-06 -1.70448e-06 1.62185e-06
8.02259e-06 -1.18802e-05 7.30149e-06 -1.47448e-05 9.18427e-06 -6.56051e-06 5.26087e-06 -4.47977e-06 3.94629e-06 -3.55036e-06 3.24090e-06 -2.98897e-06 2.77677e-06 -2.59639e-06 2.43692e-06 -2.29771e-06 2.17012e-06 -2.05951e-06 1.94951e-06 -1.86444e-06
-6.29434e-06 7.62626e-06 -1.47448e-05 7.93501e-06 -1.77695e-05 1.08409e-05 -7.57092e-06 5.97716e-06 -5.03428e-06 4.40034e-06 -3.93598e-06 3.57598e-06 -3.28770e-06 3.04436e-06 -2.84183e-06 2.65974e-06 -2.50841e-06 2.35781e-06 -2.24941e-06 2.10151e-06
5.31662e-06 -5.62863e-06 9.18427e-06 -1.77695e-05 8.78183e-06 -2.08376e-05 1.25179e-05 -8.59598e-06 6.70283e-06 -5.59399e-06 4.85474e-06 -4.32044e-06 3.90635e-06 -3.58160e-06 3.30311e-06 -3.08253e-06 2.86784e-06 -2.71997e-06 2.51717e-06 -2.46524e-06
-4.66625e-06 4.60671e-06 -6.56051e-06 1.08409e-05 -2.08376e-05 9.72513e-06 -2.39229e-05 1.41999e-05 -9.62453e-06 7.42823e-06 -6.15272e-06 5.30446e-06 -4.70075e-06 4.22791e-06 -3.87195e-06 3.54630e-06 -3.32692e-06 3.04371e-06 -2.96610e-06 2.57789e-06
4.18919e-06 -3.97405e-06 5.26087e-06 -7.57092e-06 1.25179e-05 -2.39229e-05 1.07205e-05 -2.70168e-05 1.58820e-05 -1.06541e-05 8.15123e-06 -6.71017e-06 5.74767e-06 -5.08079e-06 4.53535e-06 -4.17055e-06 3.75588e-06 -3.61545e-06 3.10879e-06 -3.38860e-06
-3.81721e-06 3.53122e-06 -4.47977e-06 5.97716e-06 -8.59598e-06 1.41999e-05 -2.70168e-05 1.17466e-05 -3.01163e-05 1.75626e-05 -1.16844e-05 8.86976e-06 -7.27031e-06 6.17829e-06 -5.47320e-06 4.80837e-06 -4.52171e-06 3.84458e-06 -4.10585e-06 2.91362e-06
3.51489e-06 -3.19664e-06 3.94629e-06 -5.03428e-06 6.70283e-06 -9.62453e-06 1.58820e-05 -3.01163e-05 1.27921e-05 -3.32202e-05 1.92396e-05 -1.27194e-05 9.57686e-06 -7.84605e-06 6.57390e-06 -5.92504e-06 4.95227e-06 -5.09610e-06 3.64431e-06 -4.55411e-06
-3.26170e-06 2.93090e-06 -3.55036e-06 4.40034e-06 -5.59399e-06 7.42823e-06 -1.06541e-05 1.75626e-05 -3.32202e-05 1.38487e-05 -3.63315e-05 2.09054e-05 -1.37721e-05 1.02485e-05 -8.48643e-06 6.83401e-06 -6.61722e-06 4.78356e-06 -5.64968e-06 4.88083e-06
3.04486e-06 -2.71168e-06 3.24090e-06 -3.93598e-06 4.85474e-06 -6.15272e-06 8.15123e-06 -1.16844e-05 1.92396e-05 -3.63315e-05 1.49051e-05 -3.94630e-05 2.25354e-05 -1.48929e-05 1.07802e-05 -9.38000e-06 6.76306e-06 -7.30627e-06 6.08631e-06 -1.68511e-06
-2.85580e-06 2.52611e-06 -2.98897e-06 3.57598e-06 -4.32044e-06 5.30446e-06 -6.71017e-06 8.86976e-06 -1.27194e-05 2.09054e-05 -3.94630e-05 1.59336e-05 -4.26654e-05 2.40223e-05 -1.62753e-05 1.09675e-05 -1.02840e-05 8.18902e-06 -3.33919e-06 1.49779e-05
2.68861e-06 -2.36597e-06 2.77677e-06 -3.28770e-06 3.90635e-06 -4.70075e-06 5.74767e-06 -7.27031e-06 9.57686e-06 -1.37721e-05 2.25354e-05 -4.26654e-05 1.68244e-05 -4.61346e-05 2.51569e-05 -1.76774e-05 1.26693e-05 -6.43097e-06 1.74471e-05 5.63296e-06
-2.53913e-06 2.22471e-06 -2.59639e-06 3.04436e-06 -3.58160e-06 4.22791e-06 -5.08079e-06 6.17829e-06 -7.84605e-06 1.02485e-05 -1.48929e-05 2.40223e-05 -4.61346e-05 1.73653e-05 -4.96288e-05 2.78160e-05 -1.42562e-05 2.23743e-05 2.65518e-06 1.80772e-05
2.40405e-06 -2.09951e-06 2.43692e-06 -2.84183e-06 3.30311e-06 -3.87195e-06 4.53535e-06 -5.47320e-06 6.57390e-06 -8.48643e-06 1.07802e-05 -1.62753e-05 2.51569e-05 -4.96288e-05 1.94379e-05 -4.82675e-05 3.85800e-05 -5.45105e-06 2.34873e-05 -1.46566e-05
-2.28109e-06 1.98636e-06 -2.29771e-06 2.65974e-06 -3.08253e-06 3.54630e-06 -4.17055e-06 4.80837e-06 -5.92504e-06 6.83401e-06 -9.38000e-06 1.09675e-05 -1.76774e-05 2.78160e-05 -4.82675e-05 2.96526e-05 -4.14477e-05 4.07741e-05 -2.32457e-05 -1.03891e-06
2.16829e-06 -1.88416e-06 2.17012e-06 -2.50841e-06 2.86784e-06 -3.32692e-06 3.75588e-06 -4.52171e-06 4.95227e-06 -6.61722e-06 6.76306e-06 -1.02840e-05 1.26693e-05 -1.42562e-05 3.85800e-05 -4.14477e-05 3.13075e-05 -6.13277e-05 1.70824e-05 -3.53099e-05
-2.06433e-06 1.78952e-06 -2.05951e-06 2.35781e-06 -2.71997e-06 3.04371e-06 -3.61545e-06 3.84458e-06 -5.09610e-06 4.78356e-06 -7.30627e-06 8.18902e-06 -6.43097e-06 2.23743e-05 -5.45105e-06 4.07741e-05 -6.13277e-05 6.99720e-06 -7.55637e-05 3.06350e-05
1.96768e-06 -1.70448e-06 1.94951e-06 -2.24941e-06 2.51717e-06 -2.96610e-06 3.10879e-06 -4.10585e-06 3.64431e-06 -5.64968e-06 6.08631e-06 -3.33919e-06 1.74471e-05 2.65518e-06 2.34873e-05 -2.32457e-05 1.70824e-05 -7.55637e-05 1.99641e-05 -6.52688e-05
-1.87804e-06 1.62185e-06 -1.86444e-06 2.10151e-06 -2.46524e-06 2.57789e-06 -3.38860e-06 2.91362e-06 -4.55411e-06 4.88083e-06 -1.68511e-06 1.49779e-05 5.63296e-06 1.80772e-05 -1.46566e-05 -1.03891e-06 -3.53099e-05 3.06350e-05 -6.52688e-05 1.62193e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_89-90.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.55709e-05 -9.72960e-06 6.67301e-06 -5.22409e-06 4.40126e-06 -3.85313e-06 3.45051e-06 -3.13613e-06 2.88027e-06 -2.66571e-06 2.48172e-06 -2.32113e-06 2.17895e-06 -2.05171e-06 1.93662e-06 -1.83176e-06 1.73549e-06 -1.64666e-06 1.56408e-06 -1.48734e-06
-9.72960e-06 7.00191e-06 -9.85800e-06 6.34117e-06 -4.67094e-06 3.81161e-06 -3.27890e-06 2.90557e-06 -2.62312e-06 2.39842e-06 -2.21283e-06 2.05552e-06 -1.91954e-06 1.79956e-06 -1.69300e-06 1.59666e-06 -1.50947e-06 1.42891e-06 -1.35596e-06 1.28594e-06
6.67301e-06 -9.85800e-06 7.28471e-06 -1.22267e-05 7.63479e-06 -5.44319e-06 4.35093e-06 -3.69374e-06 3.24433e-06 -2.91045e-06 2.64904e-06 -2.43587e-06 2.25629e-06 -2.10310e-06 1.96786e-06 -1.84930e-06 1.74111e-06 -1.64611e-06 1.55375e-06 -1.47859e-06
-5.22409e-06 6.34117e-06 -1.22267e-05 8.13590e-06 -1.47300e-05 9.01056e-06 -6.28059e-06 4.94162e-06 -4.14886e-06 3.61519e-06 -3.22384e-06 2.92020e-06 -2.67624e-06 2.47074e-06 -2.29858e-06 2.14485e-06 -2.01501e-06 1.88931e-06 -1.79268e-06 1.67470e-06
4.40126e-06 -4.67094e-06 7.63479e-06 -1.47300e-05 9.16473e-06 -1.72700e-05 1.04033e-05 -7.13018e-06 5.54014e-06 -4.60822e-06 3.98648e-06 -3.53618e-06 3.18756e-06 -2.91247e-06 2.67830e-06 -2.48948e-06 2.31097e-06 -2.17925e-06 2.01840e-06 -1.95212e-06
-3.85313e-06 3.81161e-06 -5.44319e-06 9.01056e-06 -1.72700e-05 1.02737e-05 -1.98245e-05 1.18003e-05 -7.98260e-06 6.13863e-06 -5.06667e-06 4.35406e-06 -3.84493e-06 3.44818e-06 -3.14499e-06 2.87460e-06 -2.68078e-06 2.45575e-06 -2.36163e-06 2.08687e-06
3.45051e-06 -3.27890e-06 4.35093e-06 -6.28059e-06 1.04033e-05 -1.98245e-05 1.14260e-05 -2.23864e-05 1.31976e-05 -8.83571e-06 6.73533e-06 -5.52387e-06 4.71687e-06 -4.15255e-06 3.69895e-06 -3.38124e-06 3.04924e-06 -2.89644e-06 2.53320e-06 -2.65344e-06
-3.13613e-06 2.90557e-06 -3.69374e-06 4.94162e-06 -7.13018e-06 1.18003e-05 -2.23864e-05 1.26039e-05 -2.49529e-05 1.45940e-05 -9.68927e-06 7.32897e-06 -5.98227e-06 5.07128e-06 -4.46692e-06 3.92807e-06 -3.64736e-06 3.15105e-06 -3.23758e-06 2.41717e-06
2.88027e-06 -2.62312e-06 3.24433e-06 -4.14886e-06 5.54014e-06 -7.98260e-06 1.31976e-05 -2.49529e-05 1.37982e-05 -2.75229e-05 1.59879e-05 -1.05456e-05 7.91530e-06 -6.44980e-06 5.40407e-06 -4.81569e-06 4.07987e-06 -4.05241e-06 3.04037e-06 -3.67401e-06
-2.66571e-06 2.39842e-06 -2.91045e-06 3.61519e-06 -4.60822e-06 6.13863e-06 -8.83571e-06 1.45940e-05 -2.75229e-05 1.50023e-05 -3.00980e-05 1.73750e-05 -1.14125e-05 8.48006e-06 -6.95517e-06 5.65607e-06 -5.31415e-06 4.00358e-06 -4.57243e-06 3.55267e-06
2.48172e-06 -2.21283e-06 2.64904e-06 -3.22384e-06 3.98648e-06 -5.06667e-06 6.73533e-06 -9.68927e-06 1.59879e-05 -3.00980e-05 1.62086e-05 -3.26857e-05 1.87403e-05 -1.23195e-05 8.96155e-06 -7.61833e-06 5.66787e-06 -5.94360e-06 4.55899e-06 -2.54727e-06
-2.32113e-06 2.05552e-06 -2.43587e-06 2.92020e-06 -3.53618e-06 4.35406e-06 -5.52387e-06 7.32897e-06 -1.05456e-05 1.73750e-05 -3.26857e-05 1.73997e-05 -3.53156e-05 2.00207e-05 -1.33897e-05 9.19419e-06 -8.42462e-06 6.31738e-06 -3.95764e-06 1.01963e-05
2.17895e-06 -1.91954e-06 2.25629e-06 -2.67624e-06 3.18756e-06 -3.84493e-06 4.71687e-06 -5.98227e-06 7.91530e-06 -1.14125e-05 1.87403e-05 -3.53156e-05 1.85107e-05 -3.81121e-05 2.10470e-05 -1.46112e-05 1.00685e-05 -6.56428e-06 1.21978e-05 2.92255e-06
-2.05171e-06 1.79956e-06 -2.10310e-06 2.47074e-06 -2.91247e-06 3.44818e-06 -4.15255e-06 5.07128e-06 -6.44980e-06 8.48006e-06 -1.23195e-05 2.00207e-05 -3.81121e-05 1.93698e-05 -4.10645e-05 2.27170e-05 -1.31325e-05 1.62785e-05 3.58372e-07 1.54110e-05
1.93662e-06 -1.69300e-06 1.96786e-06 -2.29858e-06 2.67830e-06 -3.14499e-06 3.69895e-06 -4.46692e-06 5.40407e-06 -6.95517e-06 8.96155e-06 -1.33897e-05 2.10470e-05 -4.10645e-05 2.08768e-05 -4.13007e-05 2.97849e-05 -6.48039e-06 1.98907e-05 -8.53864e-06
-1.83176e-06 1.59666e-06 -1.84930e-06 2.14485e-06 -2.48948e-06 2.87460e-06 -3.38124e-06 3.92807e-06 -4.81569e-06 5.65607e-06 -7.61833e-06 9.19419e-06 -1.46112e-05 2.27170e-05 -4.13007e-05 2.78050e-05 -3.63088e-05 3.42968e-05 -1.57428e-05 2.99858e-06
1.73549e-06 -1.50947e-06 1.74111e-06 -2.01501e-06 2.31097e-06 -2.68078e-06 3.04924e-06 -3.64736e-06 4.07987e-06 -5.31415e-06 5.66787e-06 -8.42462e-06 1.00685e-05 -1.31325e-05 2.97849e-05 -3.63088e-05 3.21934e-05 -4.72785e-05 1.81397e-05 -2.85467e-05
-1.64666e-06 1.42891e-06 -1.64611e-06 1.88931e-06 -2.17925e-06 2.45575e-06 -2.89644e-06 3.15105e-06 -4.05241e-06 4.00358e-06 -5.94360e-06 6.31738e-06 -6.56428e-06 1.62785e-05 -6.48039e-06 3.42968e-05 -4.72785e-05 1.58602e-05 -6.18731e-05 2.36850e-05
1.56408e-06 -1.35596e-06 1.55375e-06 -1.79268e-06 2.01840e-06 -2.36163e-06 2.53320e-06 -3.23758e-06 3.04037e-06 -4.57243e-06 4.55899e-06 -3.95764e-06 1.21978e-05 3.58372e-07 1.98907e-05 -1.57428e-05 1.81397e-05 -6.18731e-05 2.12389e-05 -5.41360e-05
-1.48734e-06 1.28594e-06 -1.47859e-06 1.67470e-06 -1.95212e-06 2.08687e-06 -2.65344e-06 2.41717e-06 -3.67401e-06 3.55267e-06 -2.54727e-06 1.01963e-05 2.92255e-06 1.54110e-05 -8.53864e-06 2.99858e-06 -2.85467e-05 2.36850e-05 -5.41360e-05 2.27595e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m3_Magma_9-10.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.39931e-03 -2.16904e-03 1.39904e-03 -1.07554e-03 8.88868e-04 -7.65714e-04 6.77699e-04 -6.11185e-04 5.58779e-04 -5.16143e-04 4.80572e-04 -4.50298e-04 4.24117e-04 -4.01182e-04 3.80874e-04 -3.62730e-04 3.46392e-04 -3.31585e-04 3.18090e-04 -3.05727e-04
-2.16904e-03 -1.23679e-02 -2.30895e-03 1.32534e-03 -9.64455e-04 7.73088e-04 -6.54032e-04 5.72482e-04 -5.12739e-04 4.66730e-04 -4.29925e-04 3.99602e-04 -3.74039e-04 3.52080e-04 -3.32943e-04 3.16061e-04 -3.01023e-04 2.87516e-04 -2.75291e-04 2.64171e-04
1.39904e-03 -2.30895e-03 -1.72913e-02 -2.92080e-03 1.59767e-03 -1.12799e-03 8.86210e-04 -7.39659e-04 6.41485e-04 -5.70899e-04 5.17370e-04 -4.75088e-04 4.40597e-04 -4.11761e-04 3.87148e-04 -3.65815e-04 3.47081e-04 -3.30442e-04 3.15559e-04 -3.02093e-04
-1.07554e-03 1.32534e-03 -2.92080e-03 -2.21448e-02 -3.55727e-03 1.88938e-03 -1.30622e-03 1.01062e-03 -8.34105e-04 7.17499e-04 -6.34723e-04 5.72636e-04 -5.24083e-04 4.84792e-04 -4.52187e-04 4.24526e-04 -4.00665e-04 3.79826e-04 -3.61346e-04 3.44889e-04
8.88868e-04 -9.64455e-04 1.59767e-03 -3.55727e-03 -2.69657e-02 -4.19949e-03 2.18577e-03 -1.48778e-03 1.13725e-03 -9.29928e-04 7.94221e-04 -6.98752e-04 6.27711e-04 -5.72587e-04 5.28270e-04 -4.91709e-04 4.60883e-04 -4.34359e-04 4.11330e-04 -3.91021e-04
-7.65714e-04 7.73088e-04 -1.12799e-03 1.88938e-03 -4.19949e-03 -3.17692e-02 -4.84364e-03 2.48380e-03 -1.67042e-03 1.26445e-03 -1.02591e-03 8.70754e-04 -7.62323e-04 6.82113e-04 -6.20236e-04 5.70782e-04 -5.30122e-04 4.96047e-04 -4.66874e-04 4.41530e-04
6.77699e-04 -6.54032e-04 8.86210e-04 -1.30622e-03 2.18577e-03 -4.84364e-03 -3.65621e-02 -5.48861e-03 2.78254e-03 -1.85350e-03 1.39181e-03 -1.12182e-03 9.47007e-04 -8.25430e-04 7.35936e-04 -6.67146e-04 6.12464e-04 -5.67707e-04 5.30233e-04 -4.98425e-04
-6.11185e-04 5.72482e-04 -7.39659e-04 1.01062e-03 -1.48778e-03 2.48380e-03 -5.48861e-03 -4.13482e-02 -6.13400e-03 3.08165e-03 -2.03680e-03 1.51923e-03 -1.21762e-03 1.02304e-03 -8.88156e-04 7.89284e-04 -7.13576e-04 6.53498e-04 -6.04657e-04 5.63596e-04
5.58779e-04 -5.12739e-04 6.41485e-04 -8.34105e-04 1.13725e-03 -1.67042e-03 2.78254e-03 -6.13400e-03 -4.61295e-02 -6.77963e-03 3.38101e-03 -2.22023e-03 1.64670e-03 -1.31331e-03 1.09889e-03 -9.50686e-04 8.42260e-04 -7.59649e-04 6.93963e-04 -6.41226e-04
-5.16143e-04 4.66730e-04 -5.70899e-04 7.17499e-04 -9.29928e-04 1.26445e-03 -1.85350e-03 3.08165e-03 -6.77963e-03 -5.09075e-02 -7.42543e-03 3.68055e-03 -2.40374e-03 1.77418e-03 -1.40902e-03 1.17458e-03 -1.01308e-03 8.94873e-04 -8.05565e-04 7.33957e-04
4.80572e-04 -4.29925e-04 5.17370e-04 -6.34723e-04 7.94221e-04 -1.02591e-03 1.39181e-03 -2.03680e-03 3.38101e-03 -7.42543e-03 -5.56828e-02 -8.07133e-03 3.98022e-03 -2.58740e-03 1.90165e-03 -1.50476e-03 1.25006e-03 -1.07549e-03 9.47168e-04 -8.51457e-04
-4.50298e-04 3.99602e-04 -4.75088e-04 5.72636e-04 -6.98752e-04 8.70754e-04 -1.12182e-03 1.51923e-03 -2.22023e-03 3.68055e-03 -8.07133e-03 -6.04562e-02 -8.71742e-03 4.27997e-03 -2.77120e-03 2.02903e-03 -1.60065e-03 1.32535e-03 -1.13803e-03 9.99063e-04
4.24117e-04 -3.74039e-04 4.40597e-04 -5.24083e-04 6.27711e-04 -7.62323e-04 9.47007e-04 -1.21762e-03 1.64670e-03 -2.40374e-03 3.98022e-03 -8.71742e-03 -6.52281e-02 -9.36367e-03 4.57970e-03 -2.95523e-03 2.15629e-03 -1.69677e-03 1.40031e-03 -1.20083e-03
-4.01182e-04 3.52080e-04 -4.11761e-04 4.84792e-04 -5.72587e-04 6.82113e-04 -8.25430e-04 1.02304e-03 -1.31331e-03 1.77418e-03 -2.58740e-03 4.27997e-03 -9.36367e-03 -6.99988e-02 -1.00102e-02 4.87935e-03 -3.13956e-03 2.28330e-03 -1.79324e-03 1.47483e-03
3.80874e-04 -3.32943e-04 3.87148e-04 -4.52187e-04 5.28270e-04 -6.20236e-04 7.35936e-04 -8.88156e-04 1.09889e-03 -1.40902e-03 1.90165e-03 -2.77120e-03 4.57970e-03 -1.00102e-02 -7.47687e-02 -1.06570e-02 5.17878e-03 -3.32431e-03 2.40989e-03 -1.89036e-03
-3.62730e-04 3.16061e-04 -3.65815e-04 4.24526e-04 -4.91709e-04 5.70782e-04 -6.67146e-04 7.89284e-04 -9.50686e-04 1.17458e-03 -1.50476e-03 2.02903e-03 -2.95523e-03 4.87935e-03 -1.06570e-02 -7.95380e-02 -1.13043e-02 5.47782e-03 -3.50976e-03 2.53580e-03
3.46392e-04 -3.01023e-04 3.47081e-04 -4.00665e-04 4.60883e-04 -5.30122e-04 6.12464e-04 -7.13576e-04 8.42260e-04 -1.01308e-03 1.25006e-03 -1.60065e-03 2.15629e-03 -3.13956e-03 5.17878e-03 -1.13043e-02 -8.43071e-02 -1.19522e-02 5.77619e-03 -3.69631e-03
-3.31585e-04 2.87516e-04 -3.30442e-04 3.79826e-04 -4.34359e-04 4.96047e-04 -5.67707e-04 6.53498e-04 -7.59649e-04 8.94873e-04 -1.07549e-03 1.32535e-03 -1.69677e-03 2.28330e-03 -3.32431e-03 5.47782e-03 -1.19522e-02 -8.90764e-02 -1.26013e-02 6.07329e-03
3.18090e-04 -2.75291e-04 3.15559e-04 -3.61346e-04 4.11330e-04 -4.66874e-04 5.30233e-04 -6.04657e-04 6.93963e-04 -8.05565e-04 9.47168e-04 -1.13803e-03 1.40031e-03 -1.79324e-03 2.40989e-03 -3.50976e-03 5.77619e-03 -1.26013e-02 -9.38464e-02 -1.32523e-02
-3.05727e-04 2.64171e-04 -3.02093e-04 3.44889e-04 -3.91021e-04 4.41530e-04 -4.98425e-04 5.63596e-04 -6.41226e-04 7.33957e-04 -8.51457e-04 9.99063e-04 -1.20083e-03 1.47483e-03 -1.89036e-03 2.53580e-03 -3.69631e-03 6.07329e-03 -1.32523e-02 -9.86184e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_0-1.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.88903e-03 2.39473e-03 -1.53225e-03 1.18834e-03 -9.89464e-04 8.55056e-04 -7.56229e-04 6.79649e-04 -6.18144e-04 5.67435e-04 -5.24783e-04 4.88332e-04 -4.56773e-04 4.29151e-04 -4.04751e-04 3.83027e-04 -3.63548e-04 3.45978e-04 -3.30041e-04 3.15517e-04
2.39473e-03 1.34176e-02 2.38598e-03 -1.34555e-03 9.85484e-04 -7.95190e-04 6.74213e-04 -5.89026e-04 5.25059e-04 -4.74867e-04 4.34208e-04 -4.00465e-04 3.71928e-04 -3.47421e-04 3.26109e-04 -3.07379e-04 2.90768e-04 -2.75924e-04 2.62568e-04 -2.50477e-04
-1.53225e-03 2.38598e-03 1.80362e-02 2.92432e-03 -1.57038e-03 1.11692e-03 -8.84260e-04 7.40063e-04 -6.40663e-04 5.67321e-04 -5.10600e-04 4.65197e-04 -4.27882e-04 3.96579e-04 -3.69876e-04 3.46782e-04 -3.26579e-04 3.08732e-04 -2.92832e-04 2.78568e-04
1.18834e-03 -1.34555e-03 2.92432e-03 2.25770e-02 3.49283e-03 -1.82163e-03 1.27011e-03 -9.91395e-04 8.21139e-04 -7.05319e-04 6.20867e-04 -5.56226e-04 5.04950e-04 -4.63135e-04 4.28294e-04 -3.98746e-04 3.73320e-04 -3.51172e-04 3.31684e-04 -3.14372e-04
-9.89464e-04 9.85484e-04 -1.57038e-03 3.49283e-03 2.70773e-02 4.06887e-03 -2.08022e-03 1.42935e-03 -1.10342e-03 9.06138e-04 -7.73124e-04 6.76944e-04 -6.03883e-04 5.46333e-04 -4.99692e-04 4.61046e-04 -4.28432e-04 4.00498e-04 -3.76250e-04 3.55000e-04
8.55056e-04 -7.95190e-04 1.11692e-03 -1.82163e-03 4.06887e-03 3.15545e-02 4.64775e-03 -2.34186e-03 1.59112e-03 -1.21741e-03 9.92646e-04 -8.42045e-04 7.33816e-04 -6.52074e-04 5.88034e-04 -5.36390e-04 4.93802e-04 -4.57999e-04 4.27466e-04 -4.01042e-04
-7.56229e-04 6.74213e-04 -8.84260e-04 1.27011e-03 -2.08022e-03 4.64775e-03 3.60171e-02 5.22800e-03 -2.60509e-03 1.75421e-03 -1.33243e-03 1.07990e-03 -9.11473e-04 7.90998e-04 -7.00407e-04 6.29748e-04 -5.72980e-04 5.26363e-04 -4.87293e-04 4.54074e-04
6.79649e-04 -5.89026e-04 7.40063e-04 -9.91395e-04 1.42935e-03 -2.34186e-03 5.22800e-03 4.04699e-02 5.80903e-03 -2.86926e-03 1.91810e-03 -1.44805e-03 1.16759e-03 -9.81182e-04 8.48335e-04 -7.48772e-04 6.71408e-04 -6.09432e-04 5.58696e-04 -5.16349e-04
-6.18144e-04 5.25059e-04 -6.40663e-04 8.21139e-04 -1.10342e-03 1.59112e-03 -2.60509e-03 5.80903e-03 4.49159e-02 6.39057e-03 -3.13408e-03 2.08254e-03 -1.56410e-03 1.25558e-03 -1.05107e-03 9.05770e-04 -7.97150e-04 7.12985e-04 -6.45793e-04 5.90856e-04
5.67435e-04 -4.74867e-04 5.67321e-04 -7.05319e-04 9.06138e-04 -1.21741e-03 1.75421e-03 -2.86926e-03 6.39057e-03 4.93569e-02 6.97246e-03 -3.39937e-03 2.24738e-03 -1.68044e-03 1.34379e-03 -1.12111e-03 9.63254e-04 -8.45568e-04 7.54515e-04 -6.82069e-04
-5.24783e-04 4.34208e-04 -5.10600e-04 6.20867e-04 -7.73124e-04 9.92646e-04 -1.33243e-03 1.91810e-03 -3.13408e-03 6.97246e-03 5.37940e-02 7.55464e-03 -3.66500e-03 2.41253e-03 -1.79702e-03 1.43216e-03 -1.19129e-03 1.02080e-03 -8.94010e-04 7.95985e-04
4.88332e-04 -4.00465e-04 4.65197e-04 -5.56226e-04 6.76944e-04 -8.42045e-04 1.07990e-03 -1.44805e-03 2.08254e-03 -3.39937e-03 7.55464e-03 5.82281e-02 8.13703e-03 -3.93091e-03 2.57791e-03 -1.91384e-03 1.52068e-03 -1.26159e-03 1.07836e-03 -9.42473e-04
-4.56773e-04 3.71928e-04 -4.27882e-04 5.04950e-04 -6.03883e-04 7.33816e-04 -9.11473e-04 1.16759e-03 -1.56410e-03 2.24738e-03 -3.66500e-03 8.13703e-03 6.26599e-02 8.71958e-03 -4.19709e-03 2.74348e-03 -2.03083e-03 1.60928e-03 -1.33197e-03 1.13599e-03
4.29151e-04 -3.47421e-04 3.96579e-04 -4.63135e-04 5.46333e-04 -6.52074e-04 7.90998e-04 -9.81182e-04 1.25558e-03 -1.68044e-03 2.41253e-03 -3.93091e-03 8.71958e-03 6.70898e-02 9.30227e-03 -4.46347e-03 2.90919e-03 -2.14797e-03 1.69800e-03 -1.40247e-03
-4.04751e-04 3.26109e-04 -3.69876e-04 4.28294e-04 -4.99692e-04 5.88034e-04 -7.00407e-04 8.48335e-04 -1.05107e-03 1.34379e-03 -1.79702e-03 2.57791e-03 -4.19709e-03 9.30227e-03 7.15181e-02 9.88506e-03 -4.73003e-03 3.07505e-03 -2.26527e-03 1.78682e-03
3.83027e-04 -3.07379e-04 3.46782e-04 -3.98746e-04 4.61046e-04 -5.36390e-04 6.29748e-04 -7.48772e-04 9.05770e-04 -1.12111e-03 1.43216e-03 -1.91384e-03 2.74348e-03 -4.46347e-03 9.88506e-03 7.59451e-02 1.04680e-02 -4.99676e-03 3.24104e-03 -2.38269e-03
-3.63548e-04 2.90768e-04 -3.26579e-04 3.73320e-04 -4.28432e-04 4.93802e-04 -5.72980e-04 6.71408e-04 -7.97150e-04 9.63254e-04 -1.19129e-03 1.52068e-03 -2.03083e-03 2.90919e-03 -4.73003e-03 1.04680e-02 8.03710e-02 1.10510e-02 -5.26363e-03 3.40712e-03
3.45978e-04 -2.75924e-04 3.08732e-04 -3.51172e-04 4.00498e-04 -4.57999e-04 5.26363e-04 -6.09432e-04 7.12985e-04 -8.45568e-04 1.02080e-03 -1.26159e-03 1.60928e-03 -2.14797e-03 3.07505e-03 -4.99676e-03 1.10510e-02 8.47960e-02 1.16340e-02 -5.53064e-03
-3.30041e-04 2.62568e-04 -2.92832e-04 3.31684e-04 -3.76250e-04 4.27466e-04 -4.87293e-04 5.58696e-04 -6.45793e-04 7.54515e-04 -8.94010e-04 1.07836e-03 -1.33197e-03 1.69800e-03 -2.26527e-03 3.24104e-03 -5.26363e-03 1.16340e-02 8.92201e-02 1.22171e-02
3.15517e-04 -2.50477e-04 2.78568e-04 -3.14372e-04 3.55000e-04 -4.01042e-04 4.54074e-04 -5.16349e-04 5.90856e-04 -6.82069e-04 7.95985e-04 -9.42473e-04 1.13599e-03 -1.40247e-03 1.78682e-03 -2.38269e-03 3.40712e-03 -5.53064e-03 1.22171e-02 9.36435e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_1-2.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.87513e-03 2.39450e-03 -1.53228e-03 1.18705e-03 -9.87272e-04 8.52428e-04 -7.53504e-04 6.77043e-04 -6.15783e-04 5.65389e-04 -5.23081e-04 4.86979e-04 -4.55760e-04 4.28461e-04 -4.04361e-04 3.82913e-04 -3.63686e-04 3.46343e-04 -3.30613e-04 3.16275e-04
2.39450e-03 1.34013e-02 2.38287e-03 -1.34585e-03 9.85034e-04 -7.93973e-04 6.72576e-04 -5.87252e-04 5.23333e-04 -4.73300e-04 4.32860e-04 -3.99363e-04 3.71077e-04 -3.46817e-04 3.25739e-04 -3.07226e-04 2.90817e-04 -2.76156e-04 2.62964e-04 -2.51023e-04
-1.53228e-03 2.38287e-03 1.80131e-02 2.91982e-03 -1.57117e-03 1.11697e-03 -8.83396e-04 7.38665e-04 -6.39060e-04 5.65729e-04 -5.09152e-04 4.63960e-04 -4.26891e-04 3.95843e-04 -3.69388e-04 3.46534e-04 -3.26553e-04 3.08908e-04 -2.93195e-04 2.79098e-04
1.18705e-03 -1.34585e-03 2.91982e-03 2.25469e-02 3.48732e-03 -1.82302e-03 1.27070e-03 -9.90884e-04 8.19960e-04 -7.03861e-04 6.19379e-04 -5.54866e-04 5.03798e-04 -4.62230e-04 4.27654e-04 -3.98360e-04 3.73180e-04 -3.51264e-04 3.31983e-04 -3.14863e-04
-9.87272e-04 9.85034e-04 -1.57117e-03 3.48732e-03 2.70404e-02 4.06252e-03 -2.08226e-03 1.43050e-03 -1.10325e-03 9.05167e-04 -7.71797e-04 6.75545e-04 -6.02594e-04 5.45253e-04 -4.98859e-04 4.60487e-04 -4.28137e-04 4.00456e-04 -3.76449e-04 3.55415e-04
8.52428e-04 -7.93973e-04 1.11697e-03 -1.82302e-03 4.06252e-03 3.15108e-02 4.64062e-03 -2.34456e-03 1.59280e-03 -1.21759e-03 9.91864e-04 -8.40827e-04 7.32490e-04 -6.50838e-04 5.87008e-04 -5.35617e-04 4.93308e-04 -4.57780e-04 4.27509e-04 -4.01336e-04
-7.53504e-04 6.72576e-04 -8.83396e-04 1.27070e-03 -2.08226e-03 4.64062e-03 3.59666e-02 5.22012e-03 -2.60843e-03 1.75640e-03 -1.33290e-03 1.07928e-03 -9.10340e-04 7.89722e-04 -6.99207e-04 6.28757e-04 -5.72247e-04 5.25920e-04 -4.87137e-04 4.54182e-04
6.77043e-04 -5.87252e-04 7.38665e-04 -9.90884e-04 1.43050e-03 -2.34456e-03 5.22012e-03 4.04128e-02 5.80040e-03 -2.87323e-03 1.92078e-03 -1.44881e-03 1.16711e-03 -9.80112e-04 8.47086e-04 -7.47587e-04 6.70434e-04 -6.08725e-04 5.58280e-04 -5.16237e-04
-6.15783e-04 5.23333e-04 -6.39060e-04 8.19960e-04 -1.10325e-03 1.59280e-03 -2.60843e-03 5.80040e-03 4.48521e-02 6.38118e-03 -3.13865e-03 2.08568e-03 -1.56510e-03 1.25522e-03 -1.05004e-03 9.04529e-04 -7.95962e-04 7.12003e-04 -6.45091e-04 5.90457e-04
5.65389e-04 -4.73300e-04 5.65729e-04 -7.03861e-04 9.05167e-04 -1.21759e-03 1.75640e-03 -2.87323e-03 6.38118e-03 4.92864e-02 6.96229e-03 -3.40450e-03 2.25095e-03 -1.68167e-03 1.34353e-03 -1.12010e-03 9.61993e-04 -8.44355e-04 7.53513e-04 -6.81367e-04
-5.23081e-04 4.32860e-04 -5.09152e-04 6.19379e-04 -7.71797e-04 9.91864e-04 -1.33290e-03 1.92078e-03 -3.13865e-03 6.96229e-03 5.37170e-02 7.54366e-03 -3.67067e-03 2.41651e-03 -1.79846e-03 1.43196e-03 -1.19028e-03 1.01950e-03 -8.92768e-04 7.94955e-04
4.86979e-04 -3.99363e-04 4.63960e-04 -5.54866e-04 6.75545e-04 -8.40827e-04 1.07928e-03 -1.44881e-03 2.08568e-03 -3.40450e-03 7.54366e-03 5.81446e-02 8.12524e-03 -3.93711e-03 2.58226e-03 -1.91545e-03 1.52052e-03 -1.26056e-03 1.07703e-03 -9.41173e-04
-4.55760e-04 3.71077e-04 -4.26891e-04 5.03798e-04 -6.02594e-04 7.32490e-04 -9.10340e-04 1.16711e-03 -1.56510e-03 2.25095e-03 -3.67067e-03 8.12524e-03 6.25699e-02 8.70695e-03 -4.20379e-03 2.74820e-03 -2.03262e-03 1.60917e-03 -1.33092e-03 1.13459e-03
4.28461e-04 -3.46817e-04 3.95843e-04 -4.62230e-04 5.45253e-04 -6.50838e-04 7.89722e-04 -9.80112e-04 1.25522e-03 -1.68167e-03 2.41651e-03 -3.93711e-03 8.70695e-03 6.69933e-02 9.28879e-03 -4.47067e-03 2.91426e-03 -2.14991e-03 1.69790e-03 -1.40136e-03
-4.04361e-04 3.25739e-04 -3.69388e-04 4.27654e-04 -4.98859e-04 5.87008e-04 -6.99207e-04 8.47086e-04 -1.05004e-03 1.34353e-03 -1.79846e-03 2.58226e-03 -4.20379e-03 9.28879e-03 7.14151e-02 9.87071e-03 -4.73769e-03 3.08045e-03 -2.26733e-03 1.78671e-03
3.82913e-04 -3.07226e-04 3.46534e-04 -3.98360e-04 4.60487e-04 -5.35617e-04 6.28757e-04 -7.47587e-04 9.04529e-04 -1.12010e-03 1.43196e-03 -1.91545e-03 2.74820e-03 -4.47067e-03 9.87071e-03 7.58357e-02 1.04527e-02 -5.00487e-03 3.24675e-03 -2.38488e-03
-3.63686e-04 2.90817e-04 -3.26553e-04 3.73180e-04 -4.28137e-04 4.93308e-04 -5.72247e-04 6.70434e-04 -7.95962e-04 9.61993e-04 -1.19028e-03 1.52052e-03 -2.03262e-03 2.91426e-03 -4.73769e-03 1.04527e-02 8.02552e-02 1.10348e-02 -5.27221e-03 3.41312e-03
3.46343e-04 -2.76156e-04 3.08908e-04 -3.51264e-04 4.00456e-04 -4.57780e-04 5.25920e-04 -6.08725e-04 7.12003e-04 -8.44355e-04 1.01950e-03 -1.26056e-03 1.60917e-03 -2.14991e-03 3.08045e-03 -5.00487e-03 1.10348e-02 8.46737e-02 1.16170e-02 -5.53967e-03
-3.30613e-04 2.62964e-04 -2.93195e-04 3.31983e-04 -3.76449e-04 4.27509e-04 -4.87137e-04 5.58280e-04 -6.45091e-04 7.53513e-04 -8.92768e-04 1.07703e-03 -1.33092e-03 1.69790e-03 -2.26733e-03 3.24675e-03 -5.27221e-03 1.16170e-02 8.90915e-02 1.21992e-02
3.16275e-04 -2.51023e-04 2.79098e-04 -3.14863e-04 3.55415e-04 -4.01336e-04 4.54182e-04 -5.16237e-04 5.90457e-04 -6.81367e-04 7.94955e-04 -9.41173e-04 1.13459e-03 -1.40136e-03 1.78671e-03 -2.38488e-03 3.41312e-03 -5.53967e-03 1.21992e-02 9.35084e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_10-11.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.01181e-02 2.21266e-03 -1.24951e-03 8.78001e-04 -6.86334e-04 5.75126e-04 -5.05887e-04 4.60401e-04 -4.29090e-04 4.06579e-04 -3.89716e-04 3.76583e-04 -3.65982e-04 3.57144e-04 -3.49563e-04 3.42902e-04 -3.36927e-04 3.31479e-04 -3.26445e-04 3.21742e-04
2.21266e-03 1.48240e-02 2.36078e-03 -1.21446e-03 8.16081e-04 -6.21232e-04 5.11026e-04 -4.42892e-04 3.97884e-04 -3.66487e-04 3.43532e-04 -3.26042e-04 3.12226e-04 -3.00962e-04 2.91526e-04 -2.83431e-04 2.76353e-04 -2.70058e-04 2.64385e-04 -2.59211e-04
-1.24951e-03 2.36078e-03 1.97921e-02 3.00131e-03 -1.51421e-03 1.00534e-03 -7.58085e-04 6.18125e-04 -5.30983e-04 4.72758e-04 -4.31581e-04 4.01051e-04 -3.77493e-04 3.58695e-04 -3.43254e-04 3.30272e-04 -3.19125e-04 3.09400e-04 -3.00787e-04 2.93034e-04
8.78001e-04 -1.21446e-03 3.00131e-03 2.46666e-02 3.67846e-03 -1.84187e-03 1.21571e-03 -9.11318e-04 7.38325e-04 -6.29883e-04 5.56800e-04 -5.04636e-04 4.65623e-04 -4.35284e-04 4.10947e-04 -3.90869e-04 3.73970e-04 -3.59451e-04 3.46761e-04 -3.35619e-04
-6.86334e-04 8.16081e-04 -1.51421e-03 3.67846e-03 2.94933e-02 4.36424e-03 -2.17546e-03 1.42981e-03 -1.06676e-03 8.59720e-04 -7.29299e-04 6.40911e-04 -5.77447e-04 5.29754e-04 -4.92488e-04 4.62525e-04 -4.37744e-04 4.16829e-04 -3.98959e-04 3.83294e-04
5.75126e-04 -6.21232e-04 1.00534e-03 -1.84187e-03 4.36424e-03 3.42965e-02 5.04985e-03 -2.50796e-03 1.64213e-03 -1.22003e-03 9.78751e-04 -8.26261e-04 7.22573e-04 -6.47840e-04 5.91547e-04 -5.47429e-04 5.11865e-04 -4.82535e-04 4.57682e-04 -4.36515e-04
-5.05887e-04 5.11026e-04 -7.58085e-04 1.21571e-03 -2.17546e-03 5.04985e-03 3.90882e-02 5.73196e-03 -2.83688e-03 1.85084e-03 -1.36975e-03 1.09437e-03 -9.19963e-04 8.01167e-04 -7.15331e-04 6.50544e-04 -5.99814e-04 5.58779e-04 -5.25023e-04 4.96312e-04
4.60401e-04 -4.42892e-04 6.18125e-04 -9.11318e-04 1.42981e-03 -2.50796e-03 5.73196e-03 4.38747e-02 6.40961e-03 -3.16159e-03 2.05560e-03 -1.51576e-03 1.20656e-03 -1.01045e-03 8.76716e-04 -7.80077e-04 7.06957e-04 -6.49789e-04 6.03384e-04 -5.65384e-04
-4.29090e-04 3.97884e-04 -5.30983e-04 7.38325e-04 -1.06676e-03 1.64213e-03 -2.83688e-03 6.40961e-03 4.86589e-02 7.08286e-03 -3.48227e-03 2.25668e-03 -1.65838e-03 1.31557e-03 -1.09813e-03 9.49634e-04 -8.42403e-04 7.61062e-04 -6.97671e-04 6.46044e-04
4.06579e-04 -3.66487e-04 4.72758e-04 -6.29883e-04 8.59720e-04 -1.22003e-03 1.85084e-03 -3.16159e-03 7.08286e-03 5.34423e-02 7.75222e-03 -3.79945e-03 2.45452e-03 -1.79815e-03 1.42195e-03 -1.18341e-03 1.02028e-03 -9.02700e-04 8.13287e-04 -7.43821e-04
-3.89716e-04 3.43532e-04 -4.31581e-04 5.56800e-04 -7.29299e-04 9.78751e-04 -1.36975e-03 2.05560e-03 -3.48227e-03 7.75222e-03 5.82256e-02 8.41820e-03 -4.11373e-03 2.64972e-03 -1.93555e-03 1.52610e-03 -1.26673e-03 1.08911e-03 -9.61347e-04 8.63932e-04
3.76583e-04 -3.26042e-04 4.01051e-04 -5.04636e-04 6.40911e-04 -8.26261e-04 1.09437e-03 -1.51576e-03 2.25668e-03 -3.79945e-03 8.41820e-03 6.30089e-02 9.08147e-03 -4.42564e-03 2.84269e-03 -2.07103e-03 1.62848e-03 -1.34846e-03 1.15643e-03 -1.01865e-03
-3.65982e-04 3.12226e-04 -3.77493e-04 4.65623e-04 -5.77447e-04 7.22573e-04 -9.19963e-04 1.20656e-03 -1.65838e-03 2.45452e-03 -4.11373e-03 9.08147e-03 6.77922e-02 9.74248e-03 -4.73564e-03 3.03393e-03 -2.20499e-03 1.72941e-03 -1.42893e-03 1.22250e-03
3.57144e-04 -3.00962e-04 3.58695e-04 -4.35284e-04 5.29754e-04 -6.47840e-04 8.01167e-04 -1.01045e-03 1.31557e-03 -1.79815e-03 2.64972e-03 -4.42564e-03 9.74248e-03 7.25756e-02 1.04017e-02 -5.04413e-03 3.22374e-03 -2.33772e-03 1.82913e-03 -1.50847e-03
-3.49563e-04 2.91526e-04 -3.43254e-04 4.10947e-04 -4.92488e-04 5.91547e-04 -7.15331e-04 8.76716e-04 -1.09813e-03 1.42195e-03 -1.93555e-03 2.84269e-03 -4.73564e-03 1.04017e-02 7.73591e-02 1.10595e-02 -5.35140e-03 3.41237e-03 -2.46956e-03 1.92785e-03
3.42902e-04 -2.83431e-04 3.30272e-04 -3.90869e-04 4.62525e-04 -5.47429e-04 6.50544e-04 -7.80077e-04 9.49634e-04 -1.18341e-03 1.52610e-03 -2.07103e-03 3.03393e-03 -5.04413e-03 1.10595e-02 8.21424e-02 1.17161e-02 -5.65782e-03 3.60002e-03 -2.60089e-03
-3.36927e-04 2.76353e-04 -3.19125e-04 3.73970e-04 -4.37744e-04 5.11865e-04 -5.99814e-04 7.06957e-04 -8.42403e-04 1.02028e-03 -1.26673e-03 1.62848e-03 -2.20499e-03 3.22374e-03 -5.35140e-03 1.17161e-02 8.69257e-02 1.23718e-02 -5.96373e-03 3.78669e-03
3.31479e-04 -2.70058e-04 3.09400e-04 -3.59451e-04 4.16829e-04 -4.82535e-04 5.58779e-04 -6.49789e-04 7.61062e-04 -9.02700e-04 1.08911e-03 -1.34846e-03 1.72941e-03 -2.33772e-03 3.41237e-03 -5.65782e-03 1.23718e-02 9.17085e-02 1.30264e-02 -6.26955e-03
-3.26445e-04 2.64385e-04 -3.00787e-04 3.46761e-04 -3.98959e-04 4.57682e-04 -5.25023e-04 6.03384e-04 -6.97671e-04 8.13287e-04 -9.61347e-04 1.15643e-03 -1.42893e-03 1.82913e-03 -2.46956e-03 3.60002e-03 -5.96373e-03 1.30264e-02 9.64906e-02 1.36798e-02
3.21742e-04 -2.59211e-04 2.93034e-04 -3.35619e-04 3.83294e-04 -4.36515e-04 4.96312e-04 -5.65384e-04 6.46044e-04 -7.43821e-04 8.63932e-04 -1.01865e-03 1.22250e-03 -1.50847e-03 1.92785e-03 -2.60089e-03 3.78669e-03 -6.26955e-03 1.36798e-02 1.01272e-01


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_11-12.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.02972e-02 2.10272e-03 -1.14087e-03 7.78281e-04 -5.98205e-04 4.98733e-04 -4.40322e-04 4.04419e-04 -3.81429e-04 3.66088e-04 -3.55391e-04 3.47573e-04 -3.41568e-04 3.36723e-04 -3.32628e-04 3.29026e-04 -3.25749e-04 3.22690e-04 -3.19779e-04 3.16972e-04
2.10272e-03 1.49310e-02 2.30480e-03 -1.15310e-03 7.58238e-04 -5.69970e-04 4.66805e-04 -4.05211e-04 3.65965e-04 -3.39538e-04 3.20842e-04 -3.07001e-04 2.96321e-04 -2.87764e-04 2.80682e-04 -2.74646e-04 2.69375e-04 -2.64673e-04 2.60413e-04 -2.56508e-04
-1.14087e-03 2.30480e-03 1.98962e-02 2.96587e-03 -1.46899e-03 9.60902e-04 -7.18384e-04 5.84008e-04 -5.02164e-04 4.48613e-04 -4.11451e-04 3.84341e-04 -3.63698e-04 3.47399e-04 -3.34111e-04 3.22998e-04 -3.13482e-04 3.05191e-04 -2.97854e-04 2.91221e-04
7.78281e-04 -1.15310e-03 2.96587e-03 2.47680e-02 3.66186e-03 -1.81072e-03 1.18254e-03 -8.81145e-04 7.12471e-04 -6.08297e-04 5.39007e-04 -4.90090e-04 4.53830e-04 -4.25819e-04 4.03467e-04 -3.85089e-04 3.69664e-04 -3.56442e-04 3.44867e-04 -3.34716e-04
-5.98205e-04 7.58238e-04 -1.46899e-03 3.66186e-03 2.95929e-02 4.36455e-03 -2.15629e-03 1.40594e-03 -1.04434e-03 8.40552e-04 -7.13563e-04 6.28268e-04 -5.67440e-04 5.21965e-04 -4.86553e-04 4.58163e-04 -4.34732e-04 4.14949e-04 -3.98081e-04 3.83282e-04
4.98733e-04 -5.69970e-04 9.60902e-04 -1.81072e-03 4.36455e-03 3.43962e-02 5.06482e-03 -2.49864e-03 1.62565e-03 -1.20367e-03 9.64792e-04 -8.15089e-04 7.13960e-04 -6.41394e-04 5.86913e-04 -5.44302e-04 5.09966e-04 -4.81695e-04 4.57720e-04 -4.37339e-04
-4.40322e-04 4.66805e-04 -7.18384e-04 1.18254e-03 -2.15629e-03 5.06482e-03 3.91902e-02 5.75949e-03 -2.83550e-03 1.84008e-03 -1.35799e-03 1.08436e-03 -9.12256e-04 7.95636e-04 -7.11642e-04 6.48339e-04 -5.98844e-04 5.58789e-04 -5.25888e-04 4.97854e-04
4.04419e-04 -4.05211e-04 5.84008e-04 -8.81145e-04 1.40594e-03 -2.49864e-03 5.75949e-03 4.39807e-02 6.44793e-03 -3.16660e-03 2.04920e-03 -1.50743e-03 1.19949e-03 -1.00536e-03 8.73503e-04 -7.78468e-04 7.06606e-04 -6.50493e-04 6.04875e-04 -5.67562e-04
-3.81429e-04 3.65965e-04 -5.02164e-04 7.12471e-04 -1.04434e-03 1.62565e-03 -2.83550e-03 6.44793e-03 4.87705e-02 7.13060e-03 -3.49245e-03 2.25360e-03 -1.65261e-03 1.31066e-03 -1.09497e-03 9.48156e-04 -8.42388e-04 7.62135e-04 -6.99657e-04 6.48678e-04
3.66088e-04 -3.39538e-04 4.48613e-04 -6.08297e-04 8.40552e-04 -1.20367e-03 1.84008e-03 -3.16660e-03 7.13060e-03 5.35607e-02 7.80831e-03 -3.81391e-03 2.45397e-03 -1.79426e-03 1.41862e-03 -1.18170e-03 1.02011e-03 -9.03890e-04 8.15449e-04 -7.46812e-04
-3.55391e-04 3.20842e-04 -4.11451e-04 5.39007e-04 -7.13563e-04 9.64792e-04 -1.35799e-03 2.04920e-03 -3.49245e-03 7.80831e-03 5.83515e-02 8.48186e-03 -4.13177e-03 2.65111e-03 -1.93305e-03 1.52392e-03 -1.26608e-03 1.08992e-03 -9.63474e-04 8.66948e-04
3.47573e-04 -3.07001e-04 3.84341e-04 -4.90090e-04 6.28268e-04 -8.15089e-04 1.08436e-03 -1.50743e-03 2.25360e-03 -3.81391e-03 8.48186e-03 6.31430e-02 9.15210e-03 -4.44678e-03 2.84561e-03 -2.06954e-03 1.62713e-03 -1.34862e-03 1.15799e-03 -1.02152e-03
-3.41568e-04 2.96321e-04 -3.63698e-04 4.53830e-04 -5.67440e-04 7.13960e-04 -9.12256e-04 1.19949e-03 -1.65261e-03 2.45397e-03 -4.13177e-03 9.15210e-03 6.79351e-02 9.81966e-03 -4.75950e-03 3.03805e-03 -2.20425e-03 1.72866e-03 -1.42970e-03 1.22460e-03
3.36723e-04 -2.87764e-04 3.47399e-04 -4.25819e-04 5.21965e-04 -6.41394e-04 7.95636e-04 -1.00536e-03 1.31066e-03 -1.79426e-03 2.65111e-03 -4.44678e-03 9.81966e-03 7.27276e-02 1.04851e-02 -5.07045e-03 3.22884e-03 -2.33754e-03 1.82878e-03 -1.50969e-03
-3.32628e-04 2.80682e-04 -3.34111e-04 4.03467e-04 -4.86553e-04 5.86913e-04 -7.11642e-04 8.73503e-04 -1.09497e-03 1.41862e-03 -1.93305e-03 2.84561e-03 -4.75950e-03 1.04851e-02 7.75203e-02 1.11490e-02 -5.38000e-03 3.41823e-03 -2.46980e-03 1.92770e-03
3.29026e-04 -2.74646e-04 3.22998e-04 -3.85089e-04 4.58163e-04 -5.44302e-04 6.48339e-04 -7.78468e-04 9.48156e-04 -1.18170e-03 1.52392e-03 -2.06954e-03 3.03805e-03 -5.07045e-03 1.11490e-02 8.23131e-02 1.18114e-02 -5.68854e-03 3.60645e-03 -2.60149e-03
-3.25749e-04 2.69375e-04 -3.13482e-04 3.69664e-04 -4.34732e-04 5.09966e-04 -5.98844e-04 7.06606e-04 -8.42388e-04 1.02011e-03 -1.26608e-03 1.62713e-03 -2.20425e-03 3.22884e-03 -5.38000e-03 1.18114e-02 8.71060e-02 1.24726e-02 -5.99653e-03 3.79349e-03
3.22690e-04 -2.64673e-04 3.05191e-04 -3.56442e-04 4.14949e-04 -4.81695e-04 5.58789e-04 -6.50493e-04 7.62135e-04 -9.03890e-04 1.08992e-03 -1.34862e-03 1.72866e-03 -2.33754e-03 3.41823e-03 -5.68854e-03 1.24726e-02 9.18984e-02 1.31326e-02 -6.30451e-03
-3.19779e-04 2.60413e-04 -2.97854e-04 3.44867e-04 -3.98081e-04 4.57720e-04 -5.25888e-04 6.04875e-04 -6.99657e-04 8.15449e-04 -9.63474e-04 1.15799e-03 -1.42970e-03 1.82878e-03 -2.46980e-03 3.60645e-03 -5.99653e-03 1.31326e-02 9.66901e-02 1.37912e-02
3.16972e-04 -2.56508e-04 2.91221e-04 -3.34716e-04 3.83282e-04 -4.37339e-04 4.97854e-04 -5.67562e-04 6.48678e-04 -7.46812e-04 8.66948e-04 -1.02152e-03 1.22460e-03 -1.50969e-03 1.92770e-03 -2.60149e-03 3.79349e-03 -6.30451e-03 1.37912e-02 1.01480e-01


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_12-13.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.04906e-02 1.97759e-03 -1.02076e-03 6.70187e-04 -5.04115e-04 4.18165e-04 -3.71867e-04 3.46460e-04 -3.32435e-04 3.24720e-04 -3.20514e-04 3.18240e-04 -3.16995e-04 3.16261e-04 -3.15737e-04 3.15255e-04 -3.14720e-04 3.14082e-04 -3.13319e-04 3.12424e-04
1.97759e-03 1.50334e-02 2.24175e-03 -1.08650e-03 6.96905e-04 -5.16538e-04 4.21321e-04 -3.66864e-04 3.33762e-04 -3.12546e-04 2.98257e-04 -2.88154e-04 2.80661e-04 -2.74839e-04 2.70119e-04 -2.66137e-04 2.62665e-04 -2.59547e-04 2.56685e-04 -2.54030e-04
-1.02076e-03 2.24175e-03 1.99885e-02 2.92611e-03 -1.42068e-03 9.14711e-04 -6.77916e-04 5.49749e-04 -4.73563e-04 4.24876e-04 -3.91815e-04 3.68154e-04 -3.50422e-04 3.36596e-04 -3.25425e-04 3.16140e-04 -3.08211e-04 3.01310e-04 -2.95211e-04 2.89667e-04
6.70187e-04 -1.08650e-03 2.92611e-03 2.48514e-02 3.64262e-03 -1.77768e-03 1.14857e-03 -8.50964e-04 6.87067e-04 -5.87383e-04 5.21964e-04 -4.76291e-04 4.42738e-04 -4.16993e-04 3.96556e-04 -3.79806e-04 3.65781e-04 -3.53793e-04 3.43279e-04 -3.34066e-04
-5.04115e-04 6.96905e-04 -1.42068e-03 3.64262e-03 2.96694e-02 4.36306e-03 -2.13577e-03 1.38167e-03 -1.02221e-03 8.22060e-04 -6.98655e-04 6.16471e-04 -5.58227e-04 5.14889e-04 -4.81238e-04 4.54322e-04 -4.32157e-04 4.13430e-04 -3.97490e-04 3.83489e-04
4.18165e-04 -5.16538e-04 9.14711e-04 -1.77768e-03 4.36306e-03 3.44683e-02 5.07823e-03 -2.48803e-03 1.60879e-03 -1.18761e-03 9.51499e-04 -8.04713e-04 7.06143e-04 -6.35671e-04 5.82899e-04 -5.41696e-04 5.08491e-04 -4.81189e-04 4.58005e-04 -4.38328e-04
-3.71867e-04 4.21321e-04 -6.77916e-04 1.14857e-03 -2.13577e-03 5.07823e-03 3.92604e-02 5.78532e-03 -2.83260e-03 1.82873e-03 -1.34638e-03 1.07488e-03 -9.05219e-04 7.90765e-04 -7.08546e-04 6.46629e-04 -5.98268e-04 5.59087e-04 -5.26948e-04 4.99507e-04
3.46460e-04 -3.66864e-04 5.49749e-04 -8.50964e-04 1.38167e-03 -2.48803e-03 5.78532e-03 4.40512e-02 6.48422e-03 -3.16970e-03 2.04191e-03 -1.49902e-03 1.19275e-03 -1.00078e-03 8.70798e-04 -7.77305e-04 7.06598e-04 -6.51440e-04 6.06510e-04 -5.69795e-04
-3.32435e-04 3.33762e-04 -4.73563e-04 6.87067e-04 -1.02221e-03 1.60879e-03 -2.83260e-03 6.48422e-03 4.88430e-02 7.17585e-03 -3.50027e-03 2.24928e-03 -1.64650e-03 1.30588e-03 -1.09214e-03 9.47020e-04 -8.42658e-04 7.63400e-04 -7.01740e-04 6.51317e-04
3.24720e-04 -3.12546e-04 4.24876e-04 -5.87383e-04 8.22060e-04 -1.18761e-03 1.82873e-03 -3.16970e-03 7.17585e-03 5.36363e-02 7.86142e-03 -3.82553e-03 2.45183e-03 -1.78975e-03 1.41520e-03 -1.18013e-03 1.02012e-03 -9.05219e-04 8.17666e-04 -7.49772e-04
-3.20514e-04 2.98257e-04 -3.91815e-04 5.21964e-04 -6.98655e-04 9.51499e-04 -1.34638e-03 2.04191e-03 -3.50027e-03 7.86142e-03 5.84312e-02 8.54204e-03 -4.14652e-03 2.65056e-03 -1.92967e-03 1.52146e-03 -1.26541e-03 1.09077e-03 -9.65612e-04 8.69897e-04
3.18240e-04 -2.88154e-04 3.68154e-04 -4.76291e-04 6.16471e-04 -8.04713e-04 1.07488e-03 -1.49902e-03 2.24928e-03 -3.82553e-03 8.54204e-03 6.32275e-02 9.21876e-03 -4.46416e-03 2.84624e-03 -2.06694e-03 1.62532e-03 -1.34862e-03 1.15947e-03 -1.02430e-03
-3.16995e-04 2.80661e-04 -3.50422e-04 4.42738e-04 -5.58227e-04 7.06143e-04 -9.05219e-04 1.19275e-03 -1.64650e-03 2.45183e-03 -4.14652e-03 9.21876e-03 6.80247e-02 9.89241e-03 -4.77916e-03 3.03956e-03 -2.20218e-03 1.72730e-03 -1.43019e-03 1.22652e-03
3.16261e-04 -2.74839e-04 3.36596e-04 -4.16993e-04 5.14889e-04 -6.35671e-04 7.90765e-04 -1.00078e-03 1.30588e-03 -1.78975e-03 2.65056e-03 -4.46416e-03 9.89241e-03 7.28227e-02 1.05637e-02 -5.09216e-03 3.23103e-03 -2.33586e-03 1.82769e-03 -1.51057e-03
-3.15737e-04 2.70119e-04 -3.25425e-04 3.96556e-04 -4.81238e-04 5.82899e-04 -7.08546e-04 8.70798e-04 -1.09214e-03 1.41520e-03 -1.92967e-03 2.84624e-03 -4.77916e-03 1.05637e-02 7.76211e-02 1.12331e-02 -5.40360e-03 3.42093e-03 -2.46839e-03 1.92666e-03
3.15255e-04 -2.66137e-04 3.16140e-04 -3.79806e-04 4.54322e-04 -5.41696e-04 6.46629e-04 -7.77305e-04 9.47020e-04 -1.18013e-03 1.52146e-03 -2.06694e-03 3.03956e-03 -5.09216e-03 1.12331e-02 8.24198e-02 1.19009e-02 -5.71391e-03 3.60944e-03 -2.60031e-03
-3.14720e-04 2.62665e-04 -3.08211e-04 3.65781e-04 -4.32157e-04 5.08491e-04 -5.98268e-04 7.06598e-04 -8.42658e-04 1.02012e-03 -1.26541e-03 1.62532e-03 -2.20218e-03 3.23103e-03 -5.40360e-03 1.19009e-02 8.72186e-02 1.25673e-02 -6.02364e-03 3.79654e-03
3.14082e-04 -2.59547e-04 3.01310e-04 -3.53793e-04 4.13430e-04 -4.81189e-04 5.59087e-04 -6.51440e-04 7.63400e-04 -9.05219e-04 1.09077e-03 -1.34862e-03 1.72730e-03 -2.33586e-03 3.42093e-03 -5.71391e-03 1.25673e-02 9.20171e-02 1.32323e-02 -6.33349e-03
-3.13319e-04 2.56685e-04 -2.95211e-04 3.43279e-04 -3.97490e-04 4.58005e-04 -5.26948e-04 6.06510e-04 -7.01740e-04 8.17666e-04 -9.65612e-04 1.15947e-03 -1.43019e-03 1.82769e-03 -2.46839e-03 3.60944e-03 -6.02364e-03 1.32323e-02 9.68146e-02 1.38955e-02
3.12424e-04 -2.54030e-04 2.89667e-04 -3.34066e-04 3.83489e-04 -4.38328e-04 4.99507e-04 -5.69795e-04 6.51317e-04 -7.49772e-04 8.69897e-04 -1.02430e-03 1.22652e-03 -1.51057e-03 1.92666e-03 -2.60031e-03 3.79654e-03 -6.33349e-03 1.38955e-02 1.01610e-01


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_13-14.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.06990e-02 1.83826e-03 -8.90430e-04 5.55058e-04 -4.05379e-04 3.34644e-04 -3.01625e-04 2.87503e-04 -2.82974e-04 2.83236e-04 -2.85753e-04 2.89176e-04 -2.92790e-04 2.96228e-04 -2.99312e-04 3.01968e-04 -3.04180e-04 3.05962e-04 -3.07342e-04 3.08352e-04
1.83826e-03 1.51317e-02 2.17278e-03 -1.01581e-03 6.33183e-04 -4.61935e-04 3.75452e-04 -3.28611e-04 3.01931e-04 -2.86076e-04 2.76266e-04 -2.69927e-04 2.65619e-04 -2.62513e-04 2.60128e-04 -2.58167e-04 2.56459e-04 -2.54888e-04 2.53387e-04 -2.51946e-04
-8.90430e-04 2.17278e-03 2.00697e-02 2.88328e-03 -1.37042e-03 8.67807e-04 -6.37585e-04 5.16114e-04 -4.45826e-04 4.02092e-04 -3.73138e-04 3.52886e-04 -3.38002e-04 3.26582e-04 -3.17456e-04 3.09930e-04 -3.03522e-04 2.97942e-04 -2.93021e-04 2.88516e-04
5.55058e-04 -1.01581e-03 2.88328e-03 2.49181e-02 3.62192e-03 -1.74380e-03 1.11471e-03 -8.21541e-04 6.62745e-04 -5.67660e-04 5.06100e-04 -4.63596e-04 4.32650e-04 -4.09064e-04 3.90440e-04 -3.75221e-04 3.62499e-04 -3.51660e-04 3.42135e-04 -3.33793e-04
-4.05379e-04 6.33183e-04 -1.37042e-03 3.62192e-03 2.97245e-02 4.36079e-03 -2.11477e-03 1.35775e-03 -1.00101e-03 8.04746e-04 -6.84977e-04 6.05846e-04 -5.50078e-04 5.08752e-04 -4.76737e-04 4.51172e-04 -4.30166e-04 4.12399e-04 -3.97302e-04 3.84023e-04
3.34644e-04 -4.61935e-04 8.67807e-04 -1.74380e-03 4.36079e-03 3.45151e-02 5.09095e-03 -2.47685e-03 1.59217e-03 -1.17237e-03 9.39276e-04 -7.95448e-04 6.99368e-04 -6.30874e-04 5.79671e-04 -5.39749e-04 5.07557e-04 -4.81121e-04 4.58634e-04 -4.39577e-04
-3.01625e-04 3.75452e-04 -6.37585e-04 1.11471e-03 -2.11477e-03 5.09095e-03 3.93020e-02 5.81021e-03 -2.82879e-03 1.81734e-03 -1.33535e-03 1.06627e-03 -8.99101e-04 7.86745e-04 -7.06190e-04 6.45531e-04 -5.98184e-04 5.59764e-04 -5.28288e-04 5.01354e-04
2.87503e-04 -3.28611e-04 5.16114e-04 -8.21541e-04 1.35775e-03 -2.47685e-03 5.81021e-03 4.40900e-02 6.51914e-03 -3.17143e-03 2.03422e-03 -1.49090e-03 1.18663e-03 -9.96890e-04 8.68751e-04 -7.76702e-04 7.07030e-04 -6.52712e-04 6.08365e-04 -5.72152e-04
-2.82974e-04 3.01931e-04 -4.45826e-04 6.62745e-04 -1.00101e-03 1.59217e-03 -2.82879e-03 6.51914e-03 4.88806e-02 7.21923e-03 -3.50623e-03 2.24417e-03 -1.64038e-03 1.30148e-03 -1.08981e-03 9.46360e-04 -8.43319e-04 7.64944e-04 -7.03992e-04 6.54020e-04
2.83236e-04 -2.86076e-04 4.02092e-04 -5.67660e-04 8.04746e-04 -1.17237e-03 1.81734e-03 -3.17143e-03 7.21923e-03 5.36741e-02 7.91215e-03 -3.83481e-03 2.44853e-03 -1.78497e-03 1.41196e-03 -1.17889e-03 1.02045e-03 -9.06781e-04 8.20005e-04 -7.52752e-04
-2.85753e-04 2.76266e-04 -3.73138e-04 5.06100e-04 -6.84977e-04 9.39276e-04 -1.33535e-03 2.03422e-03 -3.50623e-03 7.91215e-03 5.84700e-02 8.59934e-03 -4.15844e-03 2.64850e-03 -1.92577e-03 1.51897e-03 -1.26491e-03 1.09178e-03 -9.67837e-04 8.72834e-04
2.89176e-04 -2.69927e-04 3.52886e-04 -4.63596e-04 6.05846e-04 -7.95448e-04 1.06627e-03 -1.49090e-03 2.24417e-03 -3.83481e-03 8.59934e-03 6.32679e-02 9.28209e-03 -4.47828e-03 2.84504e-03 -2.06358e-03 1.62331e-03 -1.34862e-03 1.16097e-03 -1.02706e-03
-2.92790e-04 2.65619e-04 -3.38002e-04 4.32650e-04 -5.50078e-04 6.99368e-04 -8.99101e-04 1.18663e-03 -1.64038e-03 2.44853e-03 -4.15844e-03 9.28209e-03 6.80672e-02 9.96138e-03 -4.79515e-03 3.03895e-03 -2.19915e-03 1.72558e-03 -1.43059e-03 1.22836e-03
2.96228e-04 -2.62513e-04 3.26582e-04 -4.09064e-04 5.08752e-04 -6.30874e-04 7.86745e-04 -9.96890e-04 1.30148e-03 -1.78497e-03 2.64850e-03 -4.47828e-03 9.96138e-03 7.28675e-02 1.06380e-02 -5.10979e-03 3.23081e-03 -2.33304e-03 1.82610e-03 -1.51130e-03
-2.99312e-04 2.60128e-04 -3.17456e-04 3.90440e-04 -4.76737e-04 5.79671e-04 -7.06190e-04 8.68751e-04 -1.08981e-03 1.41196e-03 -1.92577e-03 2.84504e-03 -4.79515e-03 1.06380e-02 7.76685e-02 1.13126e-02 -5.42277e-03 3.42096e-03 -2.46571e-03 1.92503e-03
3.01968e-04 -2.58167e-04 3.09930e-04 -3.75221e-04 4.51172e-04 -5.39749e-04 6.45531e-04 -7.76702e-04 9.46360e-04 -1.17889e-03 1.51897e-03 -2.06358e-03 3.03895e-03 -5.10979e-03 1.13126e-02 8.24699e-02 1.19854e-02 -5.73455e-03 3.60953e-03 -2.59778e-03
-3.04180e-04 2.56459e-04 -3.03522e-04 3.62499e-04 -4.30166e-04 5.07557e-04 -5.98184e-04 7.07030e-04 -8.43319e-04 1.02045e-03 -1.26491e-03 1.62331e-03 -2.19915e-03 3.23081e-03 -5.42277e-03 1.19854e-02 8.72714e-02 1.26567e-02 -6.04574e-03 3.79641e-03
3.05962e-04 -2.54888e-04 2.97942e-04 -3.51660e-04 4.12399e-04 -4.81121e-04 5.59764e-04 -6.52712e-04 7.64944e-04 -9.06781e-04 1.09178e-03 -1.34862e-03 1.72558e-03 -2.33304e-03 3.42096e-03 -5.73455e-03 1.26567e-02 9.20726e-02 1.33262e-02 -6.35721e-03
-3.07342e-04 2.53387e-04 -2.93021e-04 3.42135e-04 -3.97302e-04 4.58634e-04 -5.28288e-04 6.08365e-04 -7.03992e-04 8.20005e-04 -9.67837e-04 1.16097e-03 -1.43059e-03 1.82610e-03 -2.46571e-03 3.60953e-03 -6.04574e-03 1.33262e-02 9.68727e-02 1.39936e-02
3.08352e-04 -2.51946e-04 2.88516e-04 -3.33793e-04 3.84023e-04 -4.39577e-04 5.01354e-04 -5.72152e-04 6.54020e-04 -7.52752e-04 8.72834e-04 -1.02706e-03 1.22836e-03 -1.51130e-03 1.92503e-03 -2.59778e-03 3.79641e-03 -6.35721e-03 1.39936e-02 1.01670e-01


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_14-15.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.09218e-02 1.68490e-03 -7.50468e-04 4.33671e-04 -3.02800e-04 2.48928e-04 -2.30278e-04 2.28145e-04 -2.33559e-04 2.42080e-04 -2.51493e-04 2.60715e-04 -2.69244e-04 2.76881e-04 -2.83579e-04 2.89370e-04 -2.94317e-04 2.98501e-04 -3.02002e-04 3.04893e-04
1.68490e-03 1.52242e-02 2.09835e-03 -9.41677e-04 5.67752e-04 -4.06785e-04 3.29738e-04 -2.90908e-04 2.70852e-04 -2.60448e-04 2.55138e-04 -2.52545e-04 2.51387e-04 -2.50952e-04 2.50851e-04 -2.50862e-04 2.50868e-04 -2.50797e-04 2.50609e-04 -2.50333e-04
-7.50468e-04 2.09835e-03 2.01374e-02 2.83785e-03 -1.31883e-03 8.20785e-04 -5.97908e-04 4.83531e-04 -4.19298e-04 3.80540e-04 -3.55644e-04 3.38721e-04 -3.26592e-04 3.17481e-04 -3.10310e-04 3.04458e-04 -2.99495e-04 2.95160e-04 -2.91343e-04 2.87818e-04
4.33671e-04 -9.41677e-04 2.83785e-03 2.49652e-02 3.60005e-03 -1.70952e-03 1.08140e-03 -7.93249e-04 6.39801e-04 -5.49354e-04 4.91585e-04 -4.52135e-04 4.23668e-04 -4.02111e-04 3.85180e-04 -3.71385e-04 3.59863e-04 -3.50081e-04 3.41465e-04 -3.33919e-04
-3.02800e-04 5.67752e-04 -1.31883e-03 3.60005e-03 2.97550e-02 4.35782e-03 -2.09357e-03 1.33447e-03 -9.80957e-04 7.88784e-04 -6.72650e-04 5.96473e-04 -5.43042e-04 5.03585e-04 -4.73069e-04 4.48723e-04 -4.28764e-04 4.11859e-04 -3.97517e-04 3.84882e-04
2.48928e-04 -4.06785e-04 8.20785e-04 -1.70952e-03 4.35782e-03 3.45333e-02 5.10284e-03 -2.46520e-03 1.57595e-03 -1.15807e-03 9.28202e-04 -7.87332e-04 6.93645e-04 -6.26992e-04 5.77211e-04 -5.38437e-04 5.07136e-04 -4.81463e-04 4.59581e-04 -4.41061e-04
-2.30278e-04 3.29738e-04 -5.97908e-04 1.08140e-03 -2.09357e-03 5.10284e-03 3.93112e-02 5.83382e-03 -2.82404e-03 1.80596e-03 -1.32494e-03 1.05853e-03 -8.93887e-04 7.83538e-04 -7.04523e-04 6.44989e-04 -5.98538e-04 5.60767e-04 -5.29857e-04 5.03352e-04
2.28145e-04 -2.90908e-04 4.83531e-04 -7.93249e-04 1.33447e-03 -2.46520e-03 5.83382e-03 4.40928e-02 6.55218e-03 -3.17168e-03 2.02610e-03 -1.48306e-03 1.18110e-03 -9.93652e-04 8.67288e-04 -7.76581e-04 7.07821e-04 -6.54234e-04 6.10374e-04 -5.74577e-04
-2.33559e-04 2.70852e-04 -4.19298e-04 6.39801e-04 -9.80957e-04 1.57595e-03 -2.82404e-03 6.55218e-03 4.88789e-02 7.26013e-03 -3.51015e-03 2.23820e-03 -1.63422e-03 1.29741e-03 -1.08790e-03 9.46080e-04 -8.44271e-04 7.66674e-04 -7.06333e-04 6.56718e-04
2.42080e-04 -2.60448e-04 3.80540e-04 -5.49354e-04 7.88784e-04 -1.15807e-03 1.80596e-03 -3.17168e-03 7.26013e-03 5.36692e-02 7.95978e-03 -3.84149e-03 2.44396e-03 -1.77986e-03 1.40880e-03 -1.17787e-03 1.02098e-03 -9.08477e-04 8.22376e-04 -7.55669e-04
-2.51493e-04 2.55138e-04 -3.55644e-04 4.91585e-04 -6.72650e-04 9.28202e-04 -1.32494e-03 2.02610e-03 -3.51015e-03 7.95978e-03 5.84627e-02 8.65297e-03 -4.16728e-03 2.64482e-03 -1.92128e-03 1.51638e-03 -1.26446e-03 1.09284e-03 -9.70049e-04 8.75651e-04
2.60715e-04 -2.52545e-04 3.38721e-04 -4.52135e-04 5.96473e-04 -7.87332e-04 1.05853e-03 -1.48306e-03 2.23820e-03 -3.84149e-03 8.65297e-03 6.32587e-02 9.34120e-03 -4.48885e-03 2.84190e-03 -2.05941e-03 1.62101e-03 -1.34853e-03 1.16238e-03 -1.02969e-03
-2.69244e-04 2.51387e-04 -3.26592e-04 4.23668e-04 -5.43042e-04 6.93645e-04 -8.93887e-04 1.18110e-03 -1.63422e-03 2.44396e-03 -4.16728e-03 9.34120e-03 6.80565e-02 1.00256e-02 -4.80715e-03 3.03608e-03 -2.19509e-03 1.72340e-03 -1.43077e-03 1.22999e-03
2.76881e-04 -2.50952e-04 3.17481e-04 -4.02111e-04 5.03585e-04 -6.26992e-04 7.83538e-04 -9.93652e-04 1.29741e-03 -1.77986e-03 2.64482e-03 -4.48885e-03 1.00256e-02 7.28557e-02 1.07071e-02 -5.12301e-03 3.22805e-03 -2.32900e-03 1.82392e-03 -1.51173e-03
-2.83579e-04 2.50851e-04 -3.10310e-04 3.85180e-04 -4.73069e-04 5.77211e-04 -7.04523e-04 8.67288e-04 -1.08790e-03 1.40880e-03 -1.92128e-03 2.84190e-03 -4.80715e-03 1.07071e-02 7.76557e-02 1.13864e-02 -5.43713e-03 3.41818e-03 -2.46169e-03 1.92267e-03
2.89370e-04 -2.50862e-04 3.04458e-04 -3.71385e-04 4.48723e-04 -5.38437e-04 6.44989e-04 -7.76581e-04 9.46080e-04 -1.17787e-03 1.51638e-03 -2.05941e-03 3.03608e-03 -5.12301e-03 1.13864e-02 8.24562e-02 1.20638e-02 -5.75005e-03 3.60655e-03 -2.59385e-03
-2.94317e-04 2.50868e-04 -2.99495e-04 3.59863e-04 -4.28764e-04 5.07136e-04 -5.98538e-04 7.07821e-04 -8.44271e-04 1.02098e-03 -1.26446e-03 1.62101e-03 -2.19509e-03 3.22805e-03 -5.43713e-03 1.20638e-02 8.72568e-02 1.27395e-02 -6.06245e-03 3.79294e-03
2.98501e-04 -2.50797e-04 2.95160e-04 -3.50081e-04 4.11859e-04 -4.81463e-04 5.60767e-04 -6.54234e-04 7.66674e-04 -9.08477e-04 1.09284e-03 -1.34853e-03 1.72340e-03 -2.32900e-03 3.41818e-03 -5.75005e-03 1.27395e-02 9.20569e-02 1.34131e-02 -6.37533e-03
-3.02002e-04 2.50609e-04 -2.91343e-04 3.41465e-04 -3.97517e-04 4.59581e-04 -5.29857e-04 6.10374e-04 -7.06333e-04 8.22376e-04 -9.70049e-04 1.16238e-03 -1.43077e-03 1.82392e-03 -2.46169e-03 3.60655e-03 -6.06245e-03 1.34131e-02 9.68558e-02 1.40841e-02
3.04893e-04 -2.50333e-04 2.87818e-04 -3.33919e-04 3.84882e-04 -4.41061e-04 5.03352e-04 -5.74577e-04 6.56718e-04 -7.55669e-04 8.75651e-04 -1.02969e-03 1.22999e-03 -1.51173e-03 1.92267e-03 -2.59385e-03 3.79294e-03 -6.37533e-03 1.40841e-02 1.01652e-01


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_15-16.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.11592e-02 1.51762e-03 -6.01396e-04 3.06713e-04 -1.97091e-04 1.61681e-04 -1.58409e-04 1.68891e-04 -1.84626e-04 2.01625e-04 -2.18056e-04 2.33136e-04 -2.46601e-04 2.58434e-04 -2.68731e-04 2.77632e-04 -2.85287e-04 2.91843e-04 -2.97435e-04 3.02177e-04
1.51762e-03 1.53097e-02 2.01894e-03 -8.64737e-04 5.01232e-04 -3.51643e-04 2.84650e-04 -2.54143e-04 2.40844e-04 -2.35922e-04 2.35090e-04 -2.36194e-04 2.38123e-04 -2.40291e-04 2.42408e-04 -2.44324e-04 2.45982e-04 -2.47356e-04 2.48429e-04 -2.49263e-04
-6.01396e-04 2.01894e-03 2.01899e-02 2.79036e-03 -1.26648e-03 7.74183e-04 -5.59338e-04 4.52361e-04 -3.94262e-04 3.60439e-04 -3.39507e-04 3.25797e-04 -3.16306e-04 3.09390e-04 -3.04068e-04 2.99793e-04 -2.96190e-04 2.93017e-04 -2.90226e-04 2.87612e-04
3.06713e-04 -8.64737e-04 2.79036e-03 2.49909e-02 3.57742e-03 -1.67529e-03 1.04904e-03 -7.66403e-04 6.18471e-04 -5.32638e-04 4.78545e-04 -4.42002e-04 4.15861e-04 -3.96188e-04 3.80818e-04 -3.68333e-04 3.57901e-04 -3.49078e-04 3.41285e-04 -3.34458e-04
-1.97091e-04 5.01232e-04 -1.26648e-03 3.57742e-03 2.97593e-02 4.35434e-03 -2.07241e-03 1.31207e-03 -9.62254e-04 7.74308e-04 -6.61758e-04 5.88401e-04 -5.37144e-04 4.99398e-04 -4.70241e-04 4.46979e-04 -4.27948e-04 4.11802e-04 -3.98126e-04 3.86058e-04
1.61681e-04 -3.51643e-04 7.74183e-04 -1.67529e-03 4.35434e-03 3.45210e-02 5.11389e-03 -2.45320e-03 1.56025e-03 -1.14480e-03 9.18332e-04 -7.80382e-04 6.88964e-04 -6.24007e-04 5.75492e-04 -5.37728e-04 5.07197e-04 -4.82185e-04 4.60820e-04 -4.42758e-04
-1.58409e-04 2.84650e-04 -5.59338e-04 1.04904e-03 -2.07241e-03 5.11389e-03 3.92862e-02 5.85599e-03 -2.81837e-03 1.79465e-03 -1.31519e-03 1.05167e-03 -8.89553e-04 7.81103e-04 -7.03492e-04 6.44944e-04 -5.99272e-04 5.62046e-04 -5.31614e-04 5.05466e-04
1.68891e-04 -2.54143e-04 4.52361e-04 -7.66403e-04 1.31207e-03 -2.45320e-03 5.85599e-03 4.40578e-02 6.58311e-03 -3.17038e-03 2.01758e-03 -1.47552e-03 1.17613e-03 -9.91013e-04 8.66339e-04 -7.76864e-04 7.08899e-04 -6.55942e-04 6.12481e-04 -5.77026e-04
-1.84626e-04 2.40844e-04 -3.94262e-04 6.18471e-04 -9.62254e-04 1.56025e-03 -2.81837e-03 6.58311e-03 4.88358e-02 7.29822e-03 -3.51192e-03 2.23136e-03 -1.62799e-03 1.29361e-03 -1.08636e-03 9.46100e-04 -8.45432e-04 7.68514e-04 -7.08696e-04 6.59357e-04
2.01625e-04 -2.35922e-04 3.60439e-04 -5.32638e-04 7.74308e-04 -1.14480e-03 1.79465e-03 -3.17038e-03 7.29822e-03 5.36191e-02 8.00394e-03 -3.84546e-03 2.43812e-03 -1.77438e-03 1.40569e-03 -1.17701e-03 1.02164e-03 -9.10223e-04 8.24703e-04 -7.58460e-04
-2.18056e-04 2.35090e-04 -3.39507e-04 4.78545e-04 -6.61758e-04 9.18332e-04 -1.31519e-03 2.01758e-03 -3.51192e-03 8.00394e-03 5.84065e-02 8.70251e-03 -4.17289e-03 2.63949e-03 -1.91616e-03 1.51364e-03 -1.26401e-03 1.09387e-03 -9.72170e-04 8.78274e-04
2.33136e-04 -2.36194e-04 3.25797e-04 -4.42002e-04 5.88401e-04 -7.80382e-04 1.05167e-03 -1.47552e-03 2.23136e-03 -3.84546e-03 8.70251e-03 6.31970e-02 9.39565e-03 -4.49572e-03 2.83679e-03 -2.05439e-03 1.61839e-03 -1.34830e-03 1.16361e-03 -1.03210e-03
-2.46601e-04 2.38123e-04 -3.16306e-04 4.15861e-04 -5.37144e-04 6.88964e-04 -8.89553e-04 1.17613e-03 -1.62799e-03 2.43812e-03 -4.17289e-03 9.39565e-03 6.79897e-02 1.00847e-02 -4.81501e-03 3.03095e-03 -2.18999e-03 1.72073e-03 -1.43068e-03 1.23131e-03
2.58434e-04 -2.40291e-04 3.09390e-04 -3.96188e-04 4.99398e-04 -6.24007e-04 7.81103e-04 -9.91013e-04 1.29361e-03 -1.77438e-03 2.63949e-03 -4.49572e-03 1.00847e-02 7.27839e-02 1.07706e-02 -5.13170e-03 3.22273e-03 -2.32375e-03 1.82110e-03 -1.51182e-03
-2.68731e-04 2.42408e-04 -3.04068e-04 3.80818e-04 -4.70241e-04 5.75492e-04 -7.03492e-04 8.66339e-04 -1.08636e-03 1.40569e-03 -1.91616e-03 2.83679e-03 -4.81501e-03 1.07706e-02 7.75791e-02 1.14540e-02 -5.44657e-03 3.41256e-03 -2.45633e-03 1.91951e-03
2.77632e-04 -2.44324e-04 2.99793e-04 -3.68333e-04 4.46979e-04 -5.37728e-04 6.44944e-04 -7.76864e-04 9.46100e-04 -1.17701e-03 1.51364e-03 -2.05439e-03 3.03095e-03 -5.13170e-03 1.14540e-02 8.23749e-02 1.21356e-02 -5.76028e-03 3.60046e-03 -2.58852e-03
-2.85287e-04 2.45982e-04 -2.96190e-04 3.57901e-04 -4.27948e-04 5.07197e-04 -5.99272e-04 7.08899e-04 -8.45432e-04 1.02164e-03 -1.26401e-03 1.61839e-03 -2.18999e-03 3.22273e-03 -5.44657e-03 1.21356e-02 8.71707e-02 1.28151e-02 -6.07361e-03 3.78607e-03
2.91843e-04 -2.47356e-04 2.93017e-04 -3.49078e-04 4.11802e-04 -4.82185e-04 5.62046e-04 -6.55942e-04 7.68514e-04 -9.10223e-04 1.09387e-03 -1.34830e-03 1.72073e-03 -2.32375e-03 3.41256e-03 -5.76028e-03 1.28151e-02 9.19659e-02 1.34924e-02 -6.38776e-03
-2.97435e-04 2.48429e-04 -2.90226e-04 3.41285e-04 -3.98126e-04 4.60820e-04 -5.31614e-04 6.12481e-04 -7.08696e-04 8.24703e-04 -9.72170e-04 1.16361e-03 -1.43068e-03 1.82110e-03 -2.45633e-03 3.60046e-03 -6.07361e-03 1.34924e-02 9.67595e-02 1.41662e-02
3.02177e-04 -2.49263e-04 2.87612e-04 -3.34458e-04 3.86058e-04 -4.42758e-04 5.05466e-04 -5.77026e-04 6.59357e-04 -7.58460e-04 8.78274e-04 -1.03210e-03 1.23131e-03 -1.51182e-03 1.91951e-03 -2.58852e-03 3.78607e-03 -6.38776e-03 1.41662e-02 1.01549e-01


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_16-17.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.14130e-02 1.33678e-03 -4.43869e-04 1.74961e-04 -8.90259e-05 7.36106e-05 -8.66461e-05 1.10284e-04 -1.36642e-04 1.62280e-04 -1.85800e-04 2.06760e-04 -2.25151e-04 2.41153e-04 -2.55011e-04 2.66979e-04 -2.77296e-04 2.86179e-04 -2.93820e-04 3.00375e-04
1.33678e-03 1.53892e-02 1.93541e-03 -7.85769e-04 4.34339e-04 -2.97124e-04 2.40702e-04 -2.18741e-04 2.12260e-04 -2.12794e-04 2.16376e-04 -2.21093e-04 2.26018e-04 -2.30700e-04 2.34950e-04 -2.38692e-04 2.41927e-04 -2.44682e-04 2.46957e-04 -2.48842e-04
-4.43869e-04 1.93541e-03 2.02286e-02 2.74179e-03 -1.21417e-03 7.28646e-04 -5.22396e-04 4.23019e-04 -3.71048e-04 3.42058e-04 -3.24948e-04 3.14301e-04 -3.07302e-04 3.02449e-04 -2.98853e-04 2.96044e-04 -2.93705e-04 2.91609e-04 -2.89760e-04 2.87982e-04
1.74961e-04 -7.85769e-04 2.74179e-03 2.49970e-02 3.55495e-03 -1.64175e-03 1.01813e-03 -7.41407e-04 5.99066e-04 -5.17750e-04 4.67166e-04 -4.33343e-04 4.09350e-04 -3.91398e-04 3.77444e-04 -3.66147e-04 3.56695e-04 -3.48726e-04 3.41667e-04 -3.35474e-04
-8.90259e-05 4.34339e-04 -1.21417e-03 3.55495e-03 2.97396e-02 4.35118e-03 -2.05185e-03 1.29096e-03 -9.45206e-04 7.61541e-04 -6.52463e-04 5.81750e-04 -5.32480e-04 4.96268e-04 -4.68320e-04 4.46004e-04 -4.27780e-04 4.12287e-04 -3.99180e-04 3.87599e-04
7.36106e-05 -2.97124e-04 7.28646e-04 -1.64175e-03 4.35118e-03 3.44812e-02 5.12487e-03 -2.44131e-03 1.54542e-03 -1.13283e-03 9.09837e-04 -7.74717e-04 6.85409e-04 -6.21981e-04 5.74571e-04 -5.37675e-04 5.07785e-04 -4.83327e-04 4.62388e-04 -4.44701e-04
-8.66461e-05 2.40702e-04 -5.22396e-04 1.01813e-03 -2.05185e-03 5.12487e-03 3.92305e-02 5.87748e-03 -2.81219e-03 1.78370e-03 -1.30632e-03 1.04584e-03 -8.86196e-04 7.79507e-04 -7.03151e-04 6.45441e-04 -6.00422e-04 5.63632e-04 -5.33588e-04 5.07727e-04
1.10284e-04 -2.18741e-04 4.23019e-04 -7.41407e-04 1.29096e-03 -2.44131e-03 5.87748e-03 4.39891e-02 6.61268e-03 -3.16794e-03 2.00892e-03 -1.46848e-03 1.17187e-03 -9.89066e-04 8.65967e-04 -7.77594e-04 7.10295e-04 -6.57861e-04 6.14714e-04 -5.79532e-04
-1.36642e-04 2.12260e-04 -3.71048e-04 5.99066e-04 -9.45206e-04 1.54542e-03 -2.81219e-03 6.61268e-03 4.87559e-02 7.33430e-03 -3.51196e-03 2.22396e-03 -1.62193e-03 1.29024e-03 -1.08526e-03 9.46476e-04 -8.46841e-04 7.70494e-04 -7.11116e-04 6.61980e-04
1.62280e-04 -2.12794e-04 3.42058e-04 -5.17750e-04 7.61541e-04 -1.13283e-03 1.78370e-03 -3.16794e-03 7.33430e-03 5.35292e-02 8.04548e-03 -3.84717e-03 2.43130e-03 -1.76877e-03 1.40276e-03 -1.17639e-03 1.02248e-03 -9.12069e-04 8.27034e-04 -7.61183e-04
-1.85800e-04 2.16376e-04 -3.24948e-04 4.67166e-04 -6.52463e-04 9.09837e-04 -1.30632e-03 2.00892e-03 -3.51196e-03 8.04548e-03 5.83074e-02 8.74888e-03 -4.17574e-03 2.63285e-03 -1.91067e-03 1.51090e-03 -1.26367e-03 1.09496e-03 -9.74270e-04 8.80767e-04
2.06760e-04 -2.21093e-04 3.14301e-04 -4.33343e-04 5.81750e-04 -7.74717e-04 1.04584e-03 -1.46848e-03 2.22396e-03 -3.84717e-03 8.74888e-03 6.30892e-02 9.44642e-03 -4.49939e-03 2.83008e-03 -2.04881e-03 1.61564e-03 -1.34805e-03 1.16477e-03 -1.03438e-03
-2.25151e-04 2.26018e-04 -3.07302e-04 4.09350e-04 -5.32480e-04 6.85409e-04 -8.86196e-04 1.17187e-03 -1.62193e-03 2.43130e-03 -4.17574e-03 9.44642e-03 6.78734e-02 1.01396e-02 -4.81930e-03 3.02396e-03 -2.18416e-03 1.71779e-03 -1.43047e-03 1.23241e-03
2.41153e-04 -2.30700e-04 3.02449e-04 -3.91398e-04 4.96268e-04 -6.21981e-04 7.79507e-04 -9.89066e-04 1.29024e-03 -1.76877e-03 2.63285e-03 -4.49939e-03 1.01396e-02 7.26593e-02 1.08295e-02 -5.13644e-03 3.21530e-03 -2.31761e-03 1.81784e-03 -1.51172e-03
-2.55011e-04 2.34950e-04 -2.98853e-04 3.77444e-04 -4.68320e-04 5.74571e-04 -7.03151e-04 8.65967e-04 -1.08526e-03 1.40276e-03 -1.91067e-03 2.83008e-03 -4.81930e-03 1.08295e-02 7.74464e-02 1.15167e-02 -5.45171e-03 3.40457e-03 -2.44998e-03 1.91577e-03
2.66979e-04 -2.38692e-04 2.96044e-04 -3.66147e-04 4.46004e-04 -5.37675e-04 6.45441e-04 -7.77594e-04 9.46476e-04 -1.17639e-03 1.51090e-03 -2.04881e-03 3.02396e-03 -5.13644e-03 1.15167e-02 8.22341e-02 1.22019e-02 -5.76591e-03 3.59173e-03 -2.58216e-03
-2.77296e-04 2.41927e-04 -2.93705e-04 3.56695e-04 -4.27780e-04 5.07785e-04 -6.00422e-04 7.10295e-04 -8.46841e-04 1.02248e-03 -1.26367e-03 1.61564e-03 -2.18416e-03 3.21530e-03 -5.45171e-03 1.22019e-02 8.70217e-02 1.28850e-02 -6.07995e-03 3.77625e-03
2.86179e-04 -2.44682e-04 2.91609e-04 -3.48726e-04 4.12287e-04 -4.83327e-04 5.63632e-04 -6.57861e-04 7.70494e-04 -9.12069e-04 1.09496e-03 -1.34805e-03 1.71779e-03 -2.31761e-03 3.40457e-03 -5.76591e-03 1.28850e-02 9.18085e-02 1.35654e-02 -6.39533e-03
-2.93820e-04 2.46957e-04 -2.89760e-04 3.41667e-04 -3.99180e-04 4.62388e-04 -5.33588e-04 6.14714e-04 -7.11116e-04 8.27034e-04 -9.74270e-04 1.16477e-03 -1.43047e-03 1.81784e-03 -2.44998e-03 3.59173e-03 -6.07995e-03 1.35654e-02 9.65931e-02 1.42414e-02
3.00375e-04 -2.48842e-04 2.87982e-04 -3.35474e-04 3.87599e-04 -4.44701e-04 5.07727e-04 -5.79532e-04 6.61980e-04 -7.61183e-04 8.80767e-04 -1.03438e-03 1.23241e-03 -1.51172e-03 1.91577e-03 -2.58216e-03 3.77625e-03 -6.39533e-03 1.42414e-02 1.01373e-01


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_17-18.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.16842e-02 1.14234e-03 -2.78306e-04 3.90123e-05 2.07776e-05 -1.47154e-05 -1.54805e-05 5.27422e-05 -8.99646e-05 1.24347e-04 -1.54988e-04 1.81816e-04 -2.05098e-04 2.25221e-04 -2.42586e-04 2.57567e-04 -2.70492e-04 2.81649e-04 -2.91287e-04 2.99608e-04
1.14234e-03 1.54622e-02 1.84829e-03 -7.05365e-04 3.67635e-04 -2.43713e-04 1.98290e-04 -1.85020e-04 1.85355e-04 -1.91273e-04 1.99164e-04 -2.07383e-04 2.15195e-04 -2.22288e-04 2.28575e-04 -2.34052e-04 2.38781e-04 -2.42841e-04 2.46256e-04 -2.49132e-04
-2.78306e-04 1.84829e-03 2.02525e-02 2.69274e-03 -1.16241e-03 6.84636e-04 -4.87451e-04 3.95786e-04 -3.49868e-04 3.25555e-04 -3.12088e-04 3.04330e-04 -2.99661e-04 2.96723e-04 -2.94721e-04 2.93258e-04 -2.92082e-04 2.90972e-04 -2.89978e-04 2.88961e-04
3.90123e-05 -7.05365e-04 2.69274e-03 2.49826e-02 3.53309e-03 -1.60929e-03 9.89005e-04 -7.18497e-04 5.81748e-04 -5.04798e-04 4.57520e-04 -4.26211e-04 4.04174e-04 -3.87770e-04 3.75078e-04 -3.64841e-04 3.56253e-04 -3.49036e-04 3.42619e-04 -3.36976e-04
2.07776e-05 3.67635e-04 -1.16241e-03 3.53309e-03 2.96953e-02 4.34862e-03 -2.03208e-03 1.27132e-03 -9.29939e-04 7.50558e-04 -6.44801e-04 5.76535e-04 -5.29049e-04 4.94185e-04 -4.67291e-04 4.45784e-04 -4.28248e-04 4.13303e-04 -4.00670e-04 3.89494e-04
-1.47154e-05 -2.43713e-04 6.84636e-04 -1.60929e-03 4.34862e-03 3.44133e-02 5.13591e-03 -2.42962e-03 1.53155e-03 -1.12219e-03 9.02736e-04 -7.70324e-04 6.82948e-04 -6.20878e-04 5.74409e-04 -5.38244e-04 5.08873e-04 -4.84862e-04 4.64259e-04 -4.46864e-04
-1.54805e-05 1.98290e-04 -4.87451e-04 9.89005e-04 -2.03208e-03 5.13591e-03 3.91435e-02 5.89832e-03 -2.80552e-03 1.77316e-03 -1.29834e-03 1.04101e-03 -8.83774e-04 7.78701e-04 -7.03448e-04 6.46431e-04 -6.01945e-04 5.65484e-04 -5.35736e-04 5.10092e-04
5.27422e-05 -1.85020e-04 3.95786e-04 -7.18497e-04 1.27132e-03 -2.42962e-03 5.89832e-03 4.38859e-02 6.64086e-03 -3.16434e-03 2.00016e-03 -1.46193e-03 1.16829e-03 -9.87763e-04 8.66115e-04 -7.78715e-04 7.11952e-04 -6.59936e-04 6.17018e-04 -5.82045e-04
-8.99646e-05 1.85355e-04 -3.49868e-04 5.81748e-04 -9.29939e-04 1.53155e-03 -2.80552e-03 6.64086e-03 4.86384e-02 7.36829e-03 -3.51025e-03 2.21599e-03 -1.61603e-03 1.28726e-03 -1.08455e-03 9.47147e-04 -8.48430e-04 7.72549e-04 -7.13532e-04 6.64533e-04
1.24347e-04 -1.91273e-04 3.25555e-04 -5.04798e-04 7.50558e-04 -1.12219e-03 1.77316e-03 -3.16434e-03 7.36829e-03 5.33986e-02 8.08434e-03 -3.84657e-03 2.42354e-03 -1.76303e-03 1.39999e-03 -1.17597e-03 1.02343e-03 -9.13943e-04 8.29305e-04 -7.63786e-04
-1.54988e-04 1.99164e-04 -3.12088e-04 4.57520e-04 -6.44801e-04 9.02736e-04 -1.29834e-03 2.00016e-03 -3.51025e-03 8.08434e-03 5.81643e-02 8.79199e-03 -4.17580e-03 2.62492e-03 -1.90480e-03 1.50813e-03 -1.26337e-03 1.09604e-03 -9.76294e-04 8.83079e-04
1.81816e-04 -2.07383e-04 3.04330e-04 -4.26211e-04 5.76535e-04 -7.70324e-04 1.04101e-03 -1.46193e-03 2.21599e-03 -3.84657e-03 8.79199e-03 6.29340e-02 9.49344e-03 -4.49982e-03 2.82178e-03 -2.04267e-03 1.61272e-03 -1.34775e-03 1.16580e-03 -1.03649e-03
-2.05098e-04 2.15195e-04 -2.99661e-04 4.04174e-04 -5.29049e-04 6.82948e-04 -8.83774e-04 1.16829e-03 -1.61603e-03 2.42354e-03 -4.17580e-03 9.49344e-03 6.77065e-02 1.01903e-02 -4.81997e-03 3.01515e-03 -2.17763e-03 1.71456e-03 -1.43011e-03 1.23324e-03
2.25221e-04 -2.22288e-04 2.96723e-04 -3.87770e-04 4.94185e-04 -6.20878e-04 7.78701e-04 -9.87763e-04 1.28726e-03 -1.76303e-03 2.62492e-03 -4.49982e-03 1.01903e-02 7.24807e-02 1.08837e-02 -5.13724e-03 3.20582e-03 -2.31065e-03 1.81414e-03 -1.51143e-03
-2.42586e-04 2.28575e-04 -2.94721e-04 3.75078e-04 -4.67291e-04 5.74409e-04 -7.03448e-04 8.66115e-04 -1.08455e-03 1.39999e-03 -1.90480e-03 2.82178e-03 -4.81997e-03 1.08837e-02 7.72563e-02 1.15744e-02 -5.45259e-03 3.39426e-03 -2.44272e-03 1.91143e-03
2.57567e-04 -2.34052e-04 2.93258e-04 -3.64841e-04 4.45784e-04 -5.38244e-04 6.46431e-04 -7.78715e-04 9.47147e-04 -1.17597e-03 1.50813e-03 -2.04267e-03 3.01515e-03 -5.13724e-03 1.15744e-02 8.20324e-02 1.22628e-02 -5.76699e-03 3.58040e-03 -2.57489e-03
-2.70492e-04 2.38781e-04 -2.92082e-04 3.56253e-04 -4.28248e-04 5.08873e-04 -6.01945e-04 7.11952e-04 -8.48430e-04 1.02343e-03 -1.26337e-03 1.61272e-03 -2.17763e-03 3.20582e-03 -5.45259e-03 1.22628e-02 8.68083e-02 1.29489e-02 -6.08154e-03 3.76346e-03
2.81649e-04 -2.42841e-04 2.90972e-04 -3.49036e-04 4.13303e-04 -4.84862e-04 5.65484e-04 -6.59936e-04 7.72549e-04 -9.13943e-04 1.09604e-03 -1.34775e-03 1.71456e-03 -2.31065e-03 3.39426e-03 -5.76699e-03 1.29489e-02 9.15831e-02 1.36319e-02 -6.39816e-03
-2.91287e-04 2.46256e-04 -2.89978e-04 3.42619e-04 -4.00670e-04 4.64259e-04 -5.35736e-04 6.17018e-04 -7.13532e-04 8.29305e-04 -9.76294e-04 1.16580e-03 -1.43011e-03 1.81414e-03 -2.44272e-03 3.58040e-03 -6.08154e-03 1.36319e-02 9.63550e-02 1.43095e-02
2.99608e-04 -2.49132e-04 2.88961e-04 -3.36976e-04 3.89494e-04 -4.46864e-04 5.10092e-04 -5.82045e-04 6.64533e-04 -7.63786e-04 8.83079e-04 -1.03649e-03 1.23324e-03 -1.51143e-03 1.91143e-03 -2.57489e-03 3.76346e-03 -6.39816e-03 1.43095e-02 1.01121e-01


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_18-19.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.19719e-02 9.34172e-04 -1.05164e-04 -1.00487e-04 1.31678e-04 -1.02735e-04 5.46205e-05 -3.35396e-06 -4.48993e-05 8.80759e-05 -1.25824e-04 1.58473e-04 -1.86585e-04 2.10761e-04 -2.31563e-04 2.49488e-04 -2.64956e-04 2.78324e-04 -2.89899e-04 2.99932e-04
9.34172e-04 1.55253e-02 1.75784e-03 -6.24018e-04 3.01619e-04 -1.91831e-04 1.57742e-04 -1.53228e-04 1.60313e-04 -1.71495e-04 1.83559e-04 -1.95141e-04 2.05710e-04 -2.15096e-04 2.23312e-04 -2.30428e-04 2.36559e-04 -2.41841e-04 2.46327e-04 -2.50132e-04
-1.05164e-04 1.75784e-03 2.02573e-02 2.64328e-03 -1.11151e-03 6.42459e-04 -4.54743e-04 3.70828e-04 -3.30826e-04 3.10991e-04 -3.00958e-04 2.95892e-04 -2.93376e-04 2.92198e-04 -2.91653e-04 2.91410e-04 -2.91289e-04 2.91073e-04 -2.90847e-04 2.90512e-04
-1.00487e-04 -6.24018e-04 2.64328e-03 2.49427e-02 3.51160e-03 -1.57794e-03 9.61741e-04 -6.97731e-04 5.66532e-04 -4.93761e-04 4.49559e-04 -4.20540e-04 4.00261e-04 -3.85230e-04 3.73643e-04 -3.64338e-04 3.56504e-04 -3.49937e-04 3.44076e-04 -3.38900e-04
1.31678e-04 3.01619e-04 -1.11151e-03 3.51160e-03 2.96204e-02 4.34607e-03 -2.01293e-03 1.25307e-03 -9.16375e-04 7.41259e-04 -6.38656e-04 5.72628e-04 -5.26723e-04 4.93023e-04 -4.67033e-04 4.46202e-04 -4.29244e-04 4.14749e-04 -4.02502e-04 3.91655e-04
-1.02735e-04 -1.91831e-04 6.42459e-04 -1.57794e-03 4.34607e-03 3.43107e-02 5.14616e-03 -2.41777e-03 1.51843e-03 -1.11272e-03 8.96855e-04 -7.67028e-04 6.81405e-04 -6.20526e-04 5.74845e-04 -5.39286e-04 5.10322e-04 -4.86665e-04 4.66317e-04 -4.49136e-04
5.46205e-05 1.57742e-04 -4.54743e-04 9.61741e-04 -2.01293e-03 5.14616e-03 3.90180e-02 5.91742e-03 -2.79786e-03 1.76273e-03 -1.29103e-03 1.03696e-03 -8.82071e-04 7.78475e-04 -7.04191e-04 6.47736e-04 -6.03678e-04 5.67454e-04 -5.37919e-04 5.12429e-04
-3.35396e-06 -1.53228e-04 3.70828e-04 -6.97731e-04 1.25307e-03 -2.41777e-03 5.91742e-03 4.37404e-02 6.66642e-03 -3.15899e-03 1.99094e-03 -1.45561e-03 1.16513e-03 -9.86869e-04 8.66563e-04 -7.80022e-04 7.13684e-04 -6.61994e-04 6.19229e-04 -5.84411e-04
-4.48993e-05 1.60313e-04 -3.30826e-04 5.66532e-04 -9.16375e-04 1.51843e-03 -2.79786e-03 6.66642e-03 4.84747e-02 7.39882e-03 -3.50611e-03 2.20710e-03 -1.60999e-03 1.28442e-03 -1.08400e-03 9.47882e-04 -8.49984e-04 7.74473e-04 -7.15753e-04 6.66838e-04
8.80759e-05 -1.71495e-04 3.10991e-04 -4.93761e-04 7.41259e-04 -1.11272e-03 1.76273e-03 -3.15899e-03 7.39882e-03 5.32176e-02 8.11899e-03 -3.84297e-03 2.41444e-03 -1.75686e-03 1.39712e-03 -1.17549e-03 1.02425e-03 -9.15614e-04 8.31297e-04 -7.66079e-04
-1.25824e-04 1.83559e-04 -3.00958e-04 4.49559e-04 -6.38656e-04 8.96855e-04 -1.29103e-03 1.99094e-03 -3.50611e-03 8.11899e-03 5.79668e-02 8.83024e-03 -4.17233e-03 2.61529e-03 -1.89824e-03 1.50505e-03 -1.26284e-03 1.09684e-03 -9.78006e-04 8.84995e-04
1.58473e-04 -1.95141e-04 2.95892e-04 -4.20540e-04 5.72628e-04 -7.67028e-04 1.03696e-03 -1.45561e-03 2.20710e-03 -3.84297e-03 8.83024e-03 6.27203e-02 9.53496e-03 -4.49624e-03 2.81145e-03 -2.03564e-03 1.60934e-03 -1.34712e-03 1.16644e-03 -1.03822e-03
-1.86585e-04 2.05710e-04 -2.93376e-04 4.00261e-04 -5.26723e-04 6.81405e-04 -8.82071e-04 1.16513e-03 -1.60999e-03 2.41444e-03 -4.17233e-03 9.53496e-03 6.74767e-02 1.02350e-02 -4.81619e-03 3.00405e-03 -2.17007e-03 1.71074e-03 -1.42936e-03 1.23355e-03
2.10761e-04 -2.15096e-04 2.92198e-04 -3.85230e-04 4.93023e-04 -6.20526e-04 7.78475e-04 -9.86869e-04 1.28442e-03 -1.75686e-03 2.61529e-03 -4.49624e-03 1.02350e-02 7.22350e-02 1.09314e-02 -5.13320e-03 3.19380e-03 -2.30255e-03 1.80971e-03 -1.51070e-03
-2.31563e-04 2.23312e-04 -2.91653e-04 3.73643e-04 -4.67033e-04 5.74845e-04 -7.04191e-04 8.66563e-04 -1.08400e-03 1.39712e-03 -1.89824e-03 2.81145e-03 -4.81619e-03 1.09314e-02 7.69947e-02 1.16249e-02 -5.44828e-03 3.38114e-03 -2.43422e-03 1.90614e-03
2.49488e-04 -2.30428e-04 2.91410e-04 -3.64338e-04 4.46202e-04 -5.39286e-04 6.47736e-04 -7.80022e-04 9.47882e-04 -1.17549e-03 1.50505e-03 -2.03564e-03 3.00405e-03 -5.13320e-03 1.16249e-02 8.17549e-02 1.23161e-02 -5.76257e-03 3.56594e-03 -2.56641e-03
-2.64956e-04 2.36559e-04 -2.91289e-04 3.56504e-04 -4.29244e-04 5.10322e-04 -6.03678e-04 7.13684e-04 -8.49984e-04 1.02425e-03 -1.26284e-03 1.60934e-03 -2.17007e-03 3.19380e-03 -5.44828e-03 1.23161e-02 8.65147e-02 1.30046e-02 -6.07742e-03 3.74704e-03
2.78324e-04 -2.41841e-04 2.91073e-04 -3.49937e-04 4.14749e-04 -4.86665e-04 5.67454e-04 -6.61994e-04 7.74473e-04 -9.15614e-04 1.09684e-03 -1.34712e-03 1.71074e-03 -2.30255e-03 3.38114e-03 -5.76257e-03 1.30046e-02 9.12731e-02 1.36894e-02 -6.39530e-03
-2.89899e-04 2.46327e-04 -2.90847e-04 3.44076e-04 -4.02502e-04 4.66317e-04 -5.37919e-04 6.19229e-04 -7.15753e-04 8.31297e-04 -9.78006e-04 1.16644e-03 -1.42936e-03 1.80971e-03 -2.43422e-03 3.56594e-03 -6.07742e-03 1.36894e-02 9.60275e-02 1.43676e-02
2.99932e-04 -2.50132e-04 2.90512e-04 -3.38900e-04 3.91655e-04 -4.49136e-04 5.12429e-04 -5.84411e-04 6.66838e-04 -7.66079e-04 8.84995e-04 -1.03822e-03 1.23355e-03 -1.51070e-03 1.90614e-03 -2.56641e-03 3.74704e-03 -6.39530e-03 1.43676e-02 1.00773e-01


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_19-20.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.22758e-02 7.13030e-04 7.44273e-05 -2.42380e-04 2.42645e-04 -1.89585e-04 1.22953e-04 -5.74342e-05 -1.91185e-06 5.38501e-05 -9.86281e-05 1.37003e-04 -1.69842e-04 1.97971e-04 -2.22115e-04 2.42894e-04 -2.60823e-04 2.76325e-04 -2.89765e-04 3.01440e-04
7.13030e-04 1.55771e-02 1.66491e-03 -5.42612e-04 2.37065e-04 -1.42099e-04 1.19538e-04 -1.23732e-04 1.37416e-04 -1.53680e-04 1.69733e-04 -1.84508e-04 1.97678e-04 -2.09214e-04 2.19235e-04 -2.27880e-04 2.35311e-04 -2.41723e-04 2.47198e-04 -2.51864e-04
7.44273e-05 1.66491e-03 2.02414e-02 2.59408e-03 -1.06211e-03 6.02636e-04 -4.24662e-04 3.48422e-04 -3.14117e-04 2.98501e-04 -2.91654e-04 2.89055e-04 -2.88494e-04 2.88905e-04 -2.89668e-04 2.90511e-04 -2.91327e-04 2.91906e-04 -2.92359e-04 2.92626e-04
-2.42380e-04 -5.42612e-04 2.59408e-03 2.48756e-02 3.49079e-03 -1.54805e-03 9.36626e-04 -6.79306e-04 5.53536e-04 -4.84700e-04 4.43311e-04 -4.16336e-04 3.97601e-04 -3.83761e-04 3.73117e-04 -3.64607e-04 3.57412e-04 -3.51393e-04 3.46002e-04 -3.41214e-04
2.42645e-04 2.37065e-04 -1.06211e-03 3.49079e-03 2.95137e-02 4.34357e-03 -1.99451e-03 1.23633e-03 -9.04582e-04 7.33660e-04 -6.34003e-04 5.69985e-04 -5.25448e-04 4.92722e-04 -4.67483e-04 4.47196e-04 -4.30707e-04 4.16572e-04 -4.04626e-04 3.94034e-04
-1.89585e-04 -1.42099e-04 6.02636e-04 -1.54805e-03 4.34357e-03 3.41722e-02 5.15544e-03 -2.40572e-03 1.50609e-03 -1.10442e-03 8.92150e-04 -7.64759e-04 6.80695e-04 -6.20835e-04 5.75790e-04 -5.40716e-04 5.12057e-04 -4.88668e-04 4.68501e-04 -4.51459e-04
1.22953e-04 1.19538e-04 -4.24662e-04 9.36626e-04 -1.99451e-03 5.15544e-03 3.88526e-02 5.93449e-03 -2.78913e-03 1.75241e-03 -1.28434e-03 1.03363e-03 -8.80990e-04 7.78723e-04 -7.05272e-04 6.49260e-04 -6.05535e-04 5.69466e-04 -5.40068e-04 5.14670e-04
-5.74342e-05 -1.23732e-04 3.48422e-04 -6.79306e-04 1.23633e-03 -2.40572e-03 5.93449e-03 4.35510e-02 6.68895e-03 -3.15178e-03 1.98123e-03 -1.44947e-03 1.16232e-03 -9.86279e-04 8.67199e-04 -7.81410e-04 7.15397e-04 -6.63948e-04 6.21267e-04 -5.86551e-04
-1.91185e-06 1.37416e-04 -3.14117e-04 5.53536e-04 -9.04582e-04 1.50609e-03 -2.78913e-03 6.68895e-03 4.82629e-02 7.42546e-03 -3.49941e-03 2.19722e-03 -1.60378e-03 1.28163e-03 -1.08350e-03 9.48577e-04 -8.51401e-04 7.76171e-04 -7.17686e-04 6.68806e-04
5.38501e-05 -1.53680e-04 2.98501e-04 -4.84700e-04 7.33660e-04 -1.10442e-03 1.75241e-03 -3.15178e-03 7.42546e-03 5.29845e-02 8.14895e-03 -3.83620e-03 2.40395e-03 -1.75022e-03 1.39406e-03 -1.17484e-03 1.02484e-03 -9.16971e-04 8.32906e-04 -7.67970e-04
-9.86281e-05 1.69733e-04 -2.91654e-04 4.43311e-04 -6.34003e-04 8.92150e-04 -1.28434e-03 1.98123e-03 -3.49941e-03 8.14895e-03 5.77128e-02 8.86310e-03 -4.16516e-03 2.60392e-03 -1.89098e-03 1.50158e-03 -1.26198e-03 1.09726e-03 -9.79298e-04 8.86408e-04
1.37003e-04 -1.84508e-04 2.89055e-04 -4.16336e-04 5.69985e-04 -7.64759e-04 1.03363e-03 -1.44947e-03 2.19722e-03 -3.83620e-03 8.86310e-03 6.24457e-02 9.57046e-03 -4.48847e-03 2.79908e-03 -2.02768e-03 1.60541e-03 -1.34606e-03 1.16658e-03 -1.03948e-03
-1.69842e-04 1.97678e-04 -2.88494e-04 3.97601e-04 -5.25448e-04 6.80695e-04 -8.80990e-04 1.16232e-03 -1.60378e-03 2.40395e-03 -4.16516e-03 9.57046e-03 6.71818e-02 1.02730e-02 -4.80777e-03 2.99063e-03 -2.16144e-03 1.70626e-03 -1.42813e-03 1.23321e-03
1.97971e-04 -2.09214e-04 2.88905e-04 -3.83761e-04 4.92722e-04 -6.20835e-04 7.78723e-04 -9.86279e-04 1.28163e-03 -1.75022e-03 2.60392e-03 -4.48847e-03 1.02730e-02 7.19198e-02 1.09719e-02 -5.12414e-03 3.17923e-03 -2.29330e-03 1.80446e-03 -1.50948e-03
-2.22115e-04 2.19235e-04 -2.89668e-04 3.73117e-04 -4.67483e-04 5.75790e-04 -7.05272e-04 8.67199e-04 -1.08350e-03 1.39406e-03 -1.89098e-03 2.79908e-03 -4.80777e-03 1.09719e-02 7.66590e-02 1.16678e-02 -5.43864e-03 3.36522e-03 -2.42453e-03 1.89980e-03
2.42894e-04 -2.27880e-04 2.90511e-04 -3.64607e-04 4.47196e-04 -5.40716e-04 6.49260e-04 -7.81410e-04 9.48577e-04 -1.17484e-03 1.50158e-03 -2.02768e-03 2.99063e-03 -5.12414e-03 1.16678e-02 8.13987e-02 1.23610e-02 -5.75253e-03 3.54832e-03 -2.55684e-03
-2.60823e-04 2.35311e-04 -2.91327e-04 3.57412e-04 -4.30707e-04 5.12057e-04 -6.05535e-04 7.15397e-04 -8.51401e-04 1.02484e-03 -1.26198e-03 1.60541e-03 -2.16144e-03 3.17923e-03 -5.43864e-03 1.23610e-02 8.61379e-02 1.30514e-02 -6.06754e-03 3.72693e-03
2.76325e-04 -2.41723e-04 2.91906e-04 -3.51393e-04 4.16572e-04 -4.88668e-04 5.69466e-04 -6.63948e-04 7.76171e-04 -9.16971e-04 1.09726e-03 -1.34606e-03 1.70626e-03 -2.29330e-03 3.36522e-03 -5.75253e-03 1.30514e-02 9.08750e-02 1.37371e-02 -6.38678e-03
-2.89765e-04 2.47198e-04 -2.92359e-04 3.46002e-04 -4.04626e-04 4.68501e-04 -5.40068e-04 6.21267e-04 -7.17686e-04 8.32906e-04 -9.79298e-04 1.16658e-03 -1.42813e-03 1.80446e-03 -2.42453e-03 3.54832e-03 -6.06754e-03 1.37371e-02 9.56071e-02 1.44145e-02
3.01440e-04 -2.51864e-04 2.92626e-04 -3.41214e-04 3.94034e-04 -4.51459e-04 5.14670e-04 -5.86551e-04 6.68806e-04 -7.67970e-04 8.86408e-04 -1.03948e-03 1.23321e-03 -1.50948e-03 1.89980e-03 -2.55684e-03 3.72693e-03 -6.38678e-03 1.44145e-02 1.00327e-01


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_2-3.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.09541e-03 2.46038e-03 -1.57395e-03 1.21674e-03 -1.00987e-03 8.70577e-04 -7.68791e-04 6.90457e-04 -6.27961e-04 5.76744e-04 -5.33888e-04 4.97420e-04 -4.65957e-04 4.38494e-04 -4.14285e-04 3.92761e-04 -3.73483e-04 3.56102e-04 -3.40341e-04 3.25976e-04
2.46038e-03 1.37438e-02 2.44424e-03 -1.38332e-03 1.01098e-03 -8.13291e-04 6.87840e-04 -5.99954e-04 5.34378e-04 -4.83258e-04 4.42092e-04 -4.08106e-04 3.79488e-04 -3.54997e-04 3.33759e-04 -3.15132e-04 2.98637e-04 -2.83912e-04 2.70670e-04 -2.58685e-04
-1.57395e-03 2.44424e-03 1.84716e-02 2.99431e-03 -1.61604e-03 1.14769e-03 -9.06032e-04 7.56399e-04 -6.53716e-04 5.78396e-04 -5.20509e-04 4.74438e-04 -4.36765e-04 4.05299e-04 -3.78547e-04 3.55474e-04 -3.35334e-04 3.17565e-04 -3.01750e-04 2.87571e-04
1.21674e-03 -1.38332e-03 2.99431e-03 2.31190e-02 3.57653e-03 -1.87633e-03 1.30694e-03 -1.01741e-03 8.40619e-04 -7.20842e-04 6.33979e-04 -5.67886e-04 5.15755e-04 -4.73443e-04 4.38340e-04 -4.08670e-04 3.83202e-04 -3.61066e-04 3.41617e-04 -3.24351e-04
-1.00987e-03 1.01098e-03 -1.61604e-03 3.57653e-03 2.77248e-02 4.16701e-03 -2.14437e-03 1.47250e-03 -1.13386e-03 9.28885e-04 -7.91199e-04 6.92154e-04 -6.17336e-04 5.58727e-04 -5.11444e-04 4.72427e-04 -4.39608e-04 4.11567e-04 -3.87277e-04 3.66021e-04
8.70577e-04 -8.13291e-04 1.14769e-03 -1.87633e-03 4.16701e-03 3.23067e-02 4.76065e-03 -2.41560e-03 1.64065e-03 -1.25231e-03 1.01867e-03 -8.62664e-04 7.51107e-04 -6.67296e-04 6.01986e-04 -5.49549e-04 5.06478e-04 -4.70385e-04 4.39678e-04 -4.13166e-04
-7.68791e-04 6.87840e-04 -9.06032e-04 1.30694e-03 -2.14437e-03 4.76065e-03 3.68738e-02 5.35579e-03 -2.68843e-03 1.81011e-03 -1.37174e-03 1.10916e-03 -9.34592e-04 8.10317e-04 -7.17343e-04 6.45202e-04 -5.87488e-04 5.40278e-04 -5.00844e-04 4.67366e-04
6.90457e-04 -5.99954e-04 7.56399e-04 -1.01741e-03 1.47250e-03 -2.41560e-03 5.35579e-03 4.14310e-02 5.95173e-03 -2.96218e-03 1.98032e-03 -1.49173e-03 1.20002e-03 -1.00673e-03 8.69617e-04 -7.67357e-04 6.88301e-04 -6.25241e-04 5.73780e-04 -5.30983e-04
-6.27961e-04 5.34378e-04 -6.53716e-04 8.40619e-04 -1.13386e-03 1.64065e-03 -2.68843e-03 5.95173e-03 4.59812e-02 6.54816e-03 -3.23651e-03 2.15099e-03 -1.61205e-03 1.29111e-03 -1.07898e-03 9.28945e-04 -8.17330e-04 7.31243e-04 -6.62817e-04 6.07046e-04
5.76744e-04 -4.83258e-04 5.78396e-04 -7.20842e-04 9.28885e-04 -1.25231e-03 1.81011e-03 -2.96218e-03 6.54816e-03 5.05264e-02 7.14489e-03 -3.51123e-03 2.32199e-03 -1.73259e-03 1.38235e-03 -1.15132e-03 9.88244e-04 -8.67257e-04 7.74073e-04 -7.00284e-04
-5.33888e-04 4.42092e-04 -5.20509e-04 6.33979e-04 -7.91199e-04 1.01867e-03 -1.37174e-03 1.98032e-03 -3.23651e-03 7.14489e-03 5.50678e-02 7.74184e-03 -3.78622e-03 2.49323e-03 -1.85332e-03 1.47366e-03 -1.22371e-03 1.04754e-03 -9.17183e-04 8.16815e-04
4.97420e-04 -4.08106e-04 4.74438e-04 -5.67886e-04 6.92154e-04 -8.62664e-04 1.10916e-03 -1.49173e-03 2.15099e-03 -3.51123e-03 7.74184e-03 5.96063e-02 8.33895e-03 -4.06144e-03 2.66461e-03 -1.97419e-03 1.56505e-03 -1.29620e-03 1.10682e-03 -9.67063e-04
-4.65957e-04 3.79488e-04 -4.36765e-04 5.15755e-04 -6.17336e-04 7.51107e-04 -9.34592e-04 1.20002e-03 -1.61205e-03 2.32199e-03 -3.78622e-03 8.33895e-03 6.41424e-02 8.93615e-03 -4.33683e-03 2.83612e-03 -2.09521e-03 1.65649e-03 -1.36871e-03 1.16609e-03
4.38494e-04 -3.54997e-04 4.05299e-04 -4.73443e-04 5.58727e-04 -6.67296e-04 8.10317e-04 -1.00673e-03 1.29111e-03 -1.73259e-03 2.49323e-03 -4.06144e-03 8.93615e-03 6.86767e-02 9.53343e-03 -4.61241e-03 3.00773e-03 -2.21631e-03 1.74798e-03 -1.44126e-03
-4.14285e-04 3.33759e-04 -3.78547e-04 4.38340e-04 -5.11444e-04 6.01986e-04 -7.17343e-04 8.69617e-04 -1.07898e-03 1.38235e-03 -1.85332e-03 2.66461e-03 -4.33683e-03 9.53343e-03 7.32094e-02 1.01308e-02 -4.88809e-03 3.17942e-03 -2.33750e-03 1.83950e-03
3.92761e-04 -3.15132e-04 3.55474e-04 -4.08670e-04 4.72427e-04 -5.49549e-04 6.45202e-04 -7.67357e-04 9.28945e-04 -1.15132e-03 1.47366e-03 -1.97419e-03 2.83612e-03 -4.61241e-03 1.01308e-02 7.77408e-02 1.07282e-02 -5.16389e-03 3.35118e-03 -2.45881e-03
-3.73483e-04 2.98637e-04 -3.35334e-04 3.83202e-04 -4.39608e-04 5.06478e-04 -5.87488e-04 6.88301e-04 -8.17330e-04 9.88244e-04 -1.22371e-03 1.56505e-03 -2.09521e-03 3.00773e-03 -4.88809e-03 1.07282e-02 8.22712e-02 1.13256e-02 -5.43983e-03 3.52298e-03
3.56102e-04 -2.83912e-04 3.17565e-04 -3.61066e-04 4.11567e-04 -4.70385e-04 5.40278e-04 -6.25241e-04 7.31243e-04 -8.67257e-04 1.04754e-03 -1.29620e-03 1.65649e-03 -2.21631e-03 3.17942e-03 -5.16389e-03 1.13256e-02 8.68006e-02 1.19231e-02 -5.71589e-03
-3.40341e-04 2.70670e-04 -3.01750e-04 3.41617e-04 -3.87277e-04 4.39678e-04 -5.00844e-04 5.73780e-04 -6.62817e-04 7.74073e-04 -9.17183e-04 1.10682e-03 -1.36871e-03 1.74798e-03 -2.33750e-03 3.35118e-03 -5.43983e-03 1.19231e-02 9.13292e-02 1.25205e-02
3.25976e-04 -2.58685e-04 2.87571e-04 -3.24351e-04 3.66021e-04 -4.13166e-04 4.67366e-04 -5.30983e-04 6.07046e-04 -7.00284e-04 8.16815e-04 -9.67063e-04 1.16609e-03 -1.44126e-03 1.83950e-03 -2.45881e-03 3.52298e-03 -5.71589e-03 1.25205e-02 9.58570e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_20-21.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.25940e-02 4.79953e-04 2.59081e-04 -3.85343e-04 3.52559e-04 -2.74371e-04 1.88817e-04 -1.08951e-04 3.85678e-05 2.20103e-05 -7.36722e-05 1.17624e-04 -1.55048e-04 1.86996e-04 -2.14360e-04 2.37881e-04 -2.58169e-04 2.75715e-04 -2.90937e-04 3.04177e-04
4.79953e-04 1.56145e-02 1.57027e-03 -4.62012e-04 1.74714e-04 -9.50844e-05 8.40927e-05 -9.68275e-05 1.16876e-04 -1.37979e-04 1.57796e-04 -1.75558e-04 1.91148e-04 -2.04676e-04 2.16361e-04 -2.26414e-04 2.35036e-04 -2.42474e-04 2.48851e-04 -2.54303e-04
2.59081e-04 1.57027e-03 2.02010e-02 2.54545e-03 -1.01465e-03 5.65557e-04 -3.97478e-04 3.28733e-04 -2.99829e-04 2.88127e-04 -2.84182e-04 2.83805e-04 -2.84987e-04 2.86804e-04 -2.88722e-04 2.90511e-04 -2.92141e-04 2.93412e-04 -2.94449e-04 2.95236e-04
-3.85343e-04 -4.62012e-04 2.54545e-03 2.47776e-02 3.47049e-03 -1.51969e-03 9.13767e-04 -6.63267e-04 5.42743e-04 -4.77555e-04 4.38691e-04 -4.13503e-04 3.96094e-04 -3.83264e-04 3.73399e-04 -3.65551e-04 3.58878e-04 -3.53307e-04 3.48302e-04 -3.43826e-04
3.52559e-04 1.74714e-04 -1.01465e-03 3.47049e-03 2.93710e-02 4.34054e-03 -1.97665e-03 1.22101e-03 -8.94460e-04 7.27628e-04 -6.30691e-04 5.68446e-04 -5.25072e-04 4.93134e-04 -4.68498e-04 4.48630e-04 -4.32505e-04 4.18644e-04 -4.06923e-04 3.96526e-04
-2.74371e-04 -9.50844e-05 5.65557e-04 -1.51969e-03 4.34054e-03 3.39931e-02 5.16288e-03 -2.39316e-03 1.49432e-03 -1.09710e-03 8.88425e-04 -7.63316e-04 6.80623e-04 -6.21616e-04 5.77065e-04 -5.42367e-04 5.13924e-04 -4.90727e-04 4.70683e-04 -4.53717e-04
1.88817e-04 8.40927e-05 -3.97478e-04 9.13767e-04 -1.97665e-03 5.16288e-03 3.86421e-02 5.94846e-03 -2.77888e-03 1.74193e-03 -1.27806e-03 1.03080e-03 -8.80306e-04 7.79224e-04 -7.06486e-04 6.50812e-04 -6.07342e-04 5.71365e-04 -5.42044e-04 5.16684e-04
-1.08951e-04 -9.68275e-05 3.28733e-04 -6.63267e-04 1.22101e-03 -2.39316e-03 5.94846e-03 4.33119e-02 6.70724e-03 -3.14219e-03 1.97075e-03 -1.44327e-03 1.15961e-03 -9.85751e-04 8.67796e-04 -7.82671e-04 7.16905e-04 -6.65632e-04 6.22979e-04 -5.88319e-04
3.85678e-05 1.16876e-04 -2.99829e-04 5.42743e-04 -8.94460e-04 1.49432e-03 -2.77888e-03 6.70724e-03 4.79968e-02 7.44684e-03 -3.48959e-03 2.18607e-03 -1.59713e-03 1.27864e-03 -1.08282e-03 9.49009e-04 -8.52480e-04 7.77457e-04 -7.19160e-04 6.70269e-04
2.20103e-05 -1.37979e-04 2.88127e-04 -4.77555e-04 7.27628e-04 -1.09710e-03 1.74193e-03 -3.14219e-03 7.44684e-03 5.26922e-02 8.17277e-03 -3.82568e-03 2.39177e-03 -1.74287e-03 1.39059e-03 -1.17381e-03 1.02496e-03 -9.17808e-04 8.33928e-04 -7.69276e-04
-7.36722e-05 1.57796e-04 -2.84182e-04 4.38691e-04 -6.30691e-04 8.88425e-04 -1.27806e-03 1.97075e-03 -3.48959e-03 8.17277e-03 5.73947e-02 8.88901e-03 -4.15369e-03 2.59053e-03 -1.88275e-03 1.49749e-03 -1.26056e-03 1.09704e-03 -9.79949e-04 8.87101e-04
1.17624e-04 -1.75558e-04 2.83805e-04 -4.13503e-04 5.68446e-04 -7.63316e-04 1.03080e-03 -1.44327e-03 2.18607e-03 -3.82568e-03 8.88901e-03 6.21021e-02 9.59827e-03 -4.47589e-03 2.78436e-03 -2.01856e-03 1.60069e-03 -1.34431e-03 1.16596e-03 -1.04005e-03
-1.55048e-04 1.91148e-04 -2.84987e-04 3.96094e-04 -5.25072e-04 6.80623e-04 -8.80306e-04 1.15961e-03 -1.59713e-03 2.39177e-03 -4.15369e-03 9.59827e-03 6.68126e-02 1.03026e-02 -4.79406e-03 2.97456e-03 -2.15150e-03 1.70084e-03 -1.42618e-03 1.23197e-03
1.86996e-04 -2.04676e-04 2.86804e-04 -3.83264e-04 4.93134e-04 -6.21616e-04 7.79224e-04 -9.85751e-04 1.27864e-03 -1.74287e-03 2.59053e-03 -4.47589e-03 1.03026e-02 7.15252e-02 1.10032e-02 -5.10938e-03 3.16176e-03 -2.28266e-03 1.79813e-03 -1.50755e-03
-2.14360e-04 2.16361e-04 -2.88722e-04 3.73399e-04 -4.68498e-04 5.77065e-04 -7.06486e-04 8.67796e-04 -1.08282e-03 1.39059e-03 -1.88275e-03 2.78436e-03 -4.79406e-03 1.10032e-02 7.62389e-02 1.17008e-02 -5.42295e-03 3.34611e-03 -2.41344e-03 1.89210e-03
2.37881e-04 -2.26414e-04 2.90511e-04 -3.65551e-04 4.48630e-04 -5.42367e-04 6.50812e-04 -7.82671e-04 9.49009e-04 -1.17381e-03 1.49749e-03 -2.01856e-03 2.97456e-03 -5.10938e-03 1.17008e-02 8.09529e-02 1.23955e-02 -5.73615e-03 3.52712e-03 -2.54603e-03
-2.58169e-04 2.35036e-04 -2.92141e-04 3.58878e-04 -4.32505e-04 5.13924e-04 -6.07342e-04 7.16905e-04 -8.52480e-04 1.02496e-03 -1.26056e-03 1.60069e-03 -2.15150e-03 3.16176e-03 -5.42295e-03 1.23955e-02 8.56662e-02 1.30869e-02 -6.05123e-03 3.70262e-03
2.75715e-04 -2.42474e-04 2.93412e-04 -3.53307e-04 4.18644e-04 -4.90727e-04 5.71365e-04 -6.65632e-04 7.77457e-04 -9.17808e-04 1.09704e-03 -1.34431e-03 1.70084e-03 -2.28266e-03 3.34611e-03 -5.73615e-03 1.30869e-02 9.03766e-02 1.37726e-02 -6.37212e-03
-2.90937e-04 2.48851e-04 -2.94449e-04 3.48302e-04 -4.06923e-04 4.70683e-04 -5.42044e-04 6.22979e-04 -7.19160e-04 8.33928e-04 -9.79949e-04 1.16596e-03 -1.42618e-03 1.79813e-03 -2.41344e-03 3.52712e-03 -6.05123e-03 1.37726e-02 9.50804e-02 1.44472e-02
3.04177e-04 -2.54303e-04 2.95236e-04 -3.43826e-04 3.96526e-04 -4.53717e-04 5.16684e-04 -5.88319e-04 6.70269e-04 -7.69276e-04 8.87101e-04 -1.04005e-03 1.23197e-03 -1.50755e-03 1.89210e-03 -2.54603e-03 3.70262e-03 -6.37212e-03 1.44472e-02 9.97668e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_21-22.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.29257e-02 2.36957e-04 4.46797e-04 -5.27643e-04 4.60023e-04 -3.55996e-04 2.51355e-04 -1.57230e-04 7.60020e-05 -7.00767e-06 -5.13157e-05 1.00636e-04 -1.42457e-04 1.78055e-04 -2.08485e-04 2.34610e-04 -2.57134e-04 2.76615e-04 -2.93520e-04 3.08234e-04
2.36957e-04 1.56373e-02 1.47537e-03 -3.83436e-04 1.15515e-04 -5.14893e-05 5.19169e-05 -7.28917e-05 9.89755e-05 -1.24608e-04 1.47913e-04 -1.68424e-04 1.86225e-04 -2.01564e-04 2.14756e-04 -2.26082e-04 2.35776e-04 -2.44130e-04 2.51307e-04 -2.57459e-04
4.46797e-04 1.47537e-03 2.01369e-02 2.49838e-03 -9.69934e-04 5.31799e-04 -3.73583e-04 3.12021e-04 -2.88134e-04 2.79980e-04 -2.78620e-04 2.80194e-04 -2.82888e-04 2.85915e-04 -2.88824e-04 2.91415e-04 -2.93731e-04 2.95584e-04 -2.97106e-04 2.98324e-04
-5.27643e-04 -3.83436e-04 2.49838e-03 2.46500e-02 3.45128e-03 -1.49334e-03 8.93485e-04 -6.49805e-04 5.34252e-04 -4.72371e-04 4.35712e-04 -4.12033e-04 3.95721e-04 -3.83714e-04 3.74468e-04 -3.67141e-04 3.60872e-04 -3.55643e-04 3.50940e-04 -3.46703e-04
4.60023e-04 1.15515e-04 -9.69934e-04 3.45128e-03 2.91944e-02 4.33730e-03 -1.95961e-03 1.20730e-03 -8.86097e-04 7.23182e-04 -6.28697e-04 5.67971e-04 -5.25545e-04 4.94214e-04 -4.70033e-04 4.50457e-04 -4.34590e-04 4.20921e-04 -4.09352e-04 3.99091e-04
-3.55996e-04 -5.14893e-05 5.31799e-04 -1.49334e-03 4.33730e-03 3.37762e-02 5.16869e-03 -2.38026e-03 1.48327e-03 -1.09082e-03 8.85667e-04 -7.62656e-04 6.81133e-04 -6.22815e-04 5.78615e-04 -5.44184e-04 5.15870e-04 -4.92794e-04 4.72822e-04 -4.55880e-04
2.51355e-04 5.19169e-05 -3.73583e-04 8.93485e-04 -1.95961e-03 5.16869e-03 3.83898e-02 5.95950e-03 -2.76728e-03 1.73142e-03 -1.27224e-03 1.02844e-03 -8.79978e-04 7.79925e-04 -7.07775e-04 6.52336e-04 -6.09050e-04 5.73113e-04 -5.43817e-04 5.18450e-04
-1.57230e-04 -7.28917e-05 3.12021e-04 -6.49805e-04 1.20730e-03 -2.38026e-03 5.95950e-03 4.30270e-02 6.72147e-03 -3.13041e-03 1.95965e-03 -1.43707e-03 1.15700e-03 -9.85252e-04 8.68305e-04 -7.83756e-04 7.18168e-04 -6.67018e-04 6.24344e-04 -5.89704e-04
7.60020e-05 9.89755e-05 -2.88134e-04 5.34252e-04 -8.86097e-04 1.48327e-03 -2.76728e-03 6.72147e-03 4.76806e-02 7.46317e-03 -3.47688e-03 2.17382e-03 -1.59015e-03 1.27548e-03 -1.08192e-03 9.49147e-04 -8.53195e-04 7.78312e-04 -7.20163e-04 6.71211e-04
-7.00767e-06 -1.24608e-04 2.79980e-04 -4.72371e-04 7.23182e-04 -1.09082e-03 1.73142e-03 -3.13041e-03 7.46317e-03 5.23453e-02 8.19068e-03 -3.81166e-03 2.37812e-03 -1.73493e-03 1.38674e-03 -1.17239e-03 1.02461e-03 -9.18114e-04 8.34349e-04 -7.69989e-04
-5.13157e-05 1.47913e-04 -2.78620e-04 4.35712e-04 -6.28697e-04 8.85667e-04 -1.27224e-03 1.95965e-03 -3.47688e-03 8.19068e-03 5.70175e-02 8.90825e-03 -4.13822e-03 2.57536e-03 -1.87374e-03 1.49285e-03 -1.25859e-03 1.09618e-03 -9.79955e-04 8.87047e-04
1.00636e-04 -1.68424e-04 2.80194e-04 -4.12033e-04 5.67971e-04 -7.62656e-04 1.02844e-03 -1.43707e-03 2.17382e-03 -3.81166e-03 8.90825e-03 6.16946e-02 9.61872e-03 -4.45886e-03 2.76759e-03 -2.00847e-03 1.59525e-03 -1.34191e-03 1.16456e-03 -1.03995e-03
-1.42457e-04 1.86225e-04 -2.82888e-04 3.95721e-04 -5.25545e-04 6.81133e-04 -8.79978e-04 1.15700e-03 -1.59015e-03 2.37812e-03 -4.13822e-03 9.61872e-03 6.63750e-02 1.03241e-02 -4.77545e-03 2.95618e-03 -2.14044e-03 1.69456e-03 -1.42355e-03 1.22981e-03
1.78055e-04 -2.01564e-04 2.85915e-04 -3.83714e-04 4.94214e-04 -6.22815e-04 7.79925e-04 -9.85252e-04 1.27548e-03 -1.73493e-03 2.57536e-03 -4.45886e-03 1.03241e-02 7.10574e-02 1.10259e-02 -5.08932e-03 3.14172e-03 -2.27086e-03 1.79078e-03 -1.50504e-03
-2.08485e-04 2.14756e-04 -2.88824e-04 3.74468e-04 -4.70033e-04 5.78615e-04 -7.07775e-04 8.68305e-04 -1.08192e-03 1.38674e-03 -1.87374e-03 2.76759e-03 -4.77545e-03 1.10259e-02 7.57409e-02 1.17245e-02 -5.40165e-03 3.32418e-03 -2.40125e-03 1.88307e-03
2.34610e-04 -2.26082e-04 2.91415e-04 -3.67141e-04 4.50457e-04 -5.44184e-04 6.52336e-04 -7.83756e-04 9.49147e-04 -1.17239e-03 1.49285e-03 -2.00847e-03 2.95618e-03 -5.08932e-03 1.17245e-02 8.04244e-02 1.24201e-02 -5.71399e-03 3.50266e-03 -2.53437e-03
-2.57134e-04 2.35776e-04 -2.93731e-04 3.60872e-04 -4.34590e-04 5.15870e-04 -6.09050e-04 7.18168e-04 -8.53195e-04 1.02461e-03 -1.25859e-03 1.59525e-03 -2.14044e-03 3.14172e-03 -5.40165e-03 1.24201e-02 8.51068e-02 1.31115e-02 -6.02914e-03 3.67434e-03
2.76615e-04 -2.44130e-04 2.95584e-04 -3.55643e-04 4.20921e-04 -4.92794e-04 5.73113e-04 -6.67018e-04 7.78312e-04 -9.18114e-04 1.09618e-03 -1.34191e-03 1.69456e-03 -2.27086e-03 3.32418e-03 -5.71399e-03 1.31115e-02 8.97854e-02 1.37961e-02 -6.35238e-03
-2.93520e-04 2.51307e-04 -2.97106e-04 3.50940e-04 -4.09352e-04 4.72822e-04 -5.43817e-04 6.24344e-04 -7.20163e-04 8.34349e-04 -9.79955e-04 1.16456e-03 -1.42355e-03 1.79078e-03 -2.40125e-03 3.50266e-03 -6.02914e-03 1.37961e-02 9.44550e-02 1.44653e-02
3.08234e-04 -2.57459e-04 2.98324e-04 -3.46703e-04 3.99091e-04 -4.55880e-04 5.18450e-04 -5.89704e-04 6.71211e-04 -7.69989e-04 8.87047e-04 -1.03995e-03 1.22981e-03 -1.50504e-03 1.88307e-03 -2.53437e-03 3.67434e-03 -6.35238e-03 1.44653e-02 9.90996e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_22-23.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.32695e-02 -1.40279e-05 6.35694e-04 -6.67717e-04 5.63829e-04 -4.33558e-04 3.09894e-04 -2.01765e-04 1.10003e-04 -3.29021e-05 -3.17967e-05 8.62297e-05 -1.32220e-04 1.71269e-04 -2.04589e-04 2.33162e-04 -2.57781e-04 2.79074e-04 -2.97553e-04 3.13641e-04
-1.40279e-05 1.56443e-02 1.38138e-03 -3.07889e-04 6.02149e-05 -1.18291e-05 2.33563e-05 -5.21540e-05 8.38662e-05 -1.13667e-04 1.40151e-04 -1.63147e-04 1.82935e-04 -1.99890e-04 2.14418e-04 -2.26874e-04 2.37516e-04 -2.46672e-04 2.54545e-04 -2.61303e-04
6.35694e-04 1.38138e-03 2.00483e-02 2.45351e-03 -9.28476e-04 5.01719e-04 -3.53182e-04 2.98382e-04 -2.79063e-04 2.74055e-04 -2.74940e-04 2.78182e-04 -2.82151e-04 2.86187e-04 -2.89922e-04 2.93170e-04 -2.96042e-04 2.98364e-04 -3.00272e-04 3.01830e-04
-6.67717e-04 -3.07889e-04 2.45351e-03 2.44929e-02 3.43334e-03 -1.46917e-03 8.75890e-04 -6.38937e-04 5.28017e-04 -4.69067e-04 4.34278e-04 -4.11831e-04 3.96386e-04 -3.85021e-04 3.76235e-04 -3.69296e-04 3.63318e-04 -3.58326e-04 3.53839e-04 -3.49769e-04
5.63829e-04 6.02149e-05 -9.28476e-04 3.43334e-03 2.89843e-02 4.33375e-03 -1.94340e-03 1.19520e-03 -8.79425e-04 7.20212e-04 -6.27895e-04 5.68428e-04 -5.26744e-04 4.95846e-04 -4.71985e-04 4.52583e-04 -4.36874e-04 4.23317e-04 -4.11829e-04 4.01653e-04
-4.33558e-04 -1.18291e-05 5.01719e-04 -1.46917e-03 4.33375e-03 3.35221e-02 5.17261e-03 -2.36695e-03 1.47289e-03 -1.08547e-03 8.83749e-04 -7.62639e-04 6.82089e-04 -6.24305e-04 5.80327e-04 -5.46064e-04 5.17800e-04 -4.94781e-04 4.74840e-04 -4.57880e-04
3.09894e-04 2.33563e-05 -3.53182e-04 8.75890e-04 -1.94340e-03 5.17261e-03 3.80966e-02 5.96727e-03 -2.75425e-03 1.72084e-03 -1.26679e-03 1.02644e-03 -8.79877e-04 7.80698e-04 -7.09021e-04 6.53726e-04 -6.10561e-04 5.74623e-04 -5.45317e-04 5.19910e-04
-2.01765e-04 -5.21540e-05 2.98382e-04 -6.38937e-04 1.19520e-03 -2.36695e-03 5.96727e-03 4.26970e-02 6.73128e-03 -3.11639e-03 1.94792e-03 -1.43082e-03 1.15439e-03 -9.84664e-04 8.68607e-04 -7.84553e-04 7.19090e-04 -6.68029e-04 6.25303e-04 -5.90657e-04
1.10003e-04 8.38662e-05 -2.79063e-04 5.28017e-04 -8.79425e-04 1.47289e-03 -2.75425e-03 6.73128e-03 4.73150e-02 7.47411e-03 -3.46125e-03 2.16050e-03 -1.58279e-03 1.27206e-03 -1.08071e-03 9.48888e-04 -8.53457e-04 7.78666e-04 -7.20640e-04 6.71580e-04
-3.29021e-05 -1.13667e-04 2.74055e-04 -4.69067e-04 7.20212e-04 -1.08547e-03 1.72084e-03 -3.11639e-03 7.47411e-03 5.19447e-02 8.20233e-03 -3.79415e-03 2.36304e-03 -1.72636e-03 1.38244e-03 -1.17049e-03 1.02371e-03 -9.17826e-04 8.34108e-04 -7.70066e-04
-3.17967e-05 1.40151e-04 -2.74940e-04 4.34278e-04 -6.27895e-04 8.83749e-04 -1.26679e-03 1.94792e-03 -3.46125e-03 8.20233e-03 5.65820e-02 8.92045e-03 -4.11874e-03 2.55849e-03 -1.86393e-03 1.48762e-03 -1.25602e-03 1.09462e-03 -9.79261e-04 8.86172e-04
8.62297e-05 -1.63147e-04 2.78182e-04 -4.11831e-04 5.68428e-04 -7.62639e-04 1.02644e-03 -1.43082e-03 2.16050e-03 -3.79415e-03 8.92045e-03 6.12243e-02 9.63144e-03 -4.43740e-03 2.74887e-03 -1.99743e-03 1.58906e-03 -1.33881e-03 1.16229e-03 -1.03912e-03
-1.32220e-04 1.82935e-04 -2.82151e-04 3.96386e-04 -5.26744e-04 6.82089e-04 -8.79877e-04 1.15439e-03 -1.58279e-03 2.36304e-03 -4.11874e-03 9.63144e-03 6.58700e-02 1.03373e-02 -4.75202e-03 2.93560e-03 -2.12833e-03 1.68736e-03 -1.42020e-03 1.22661e-03
1.71269e-04 -1.99890e-04 2.86187e-04 -3.85021e-04 4.95846e-04 -6.24305e-04 7.80698e-04 -9.84664e-04 1.27206e-03 -1.72636e-03 2.55849e-03 -4.43740e-03 1.03373e-02 7.05176e-02 1.10395e-02 -5.06407e-03 3.11923e-03 -2.25796e-03 1.78234e-03 -1.50196e-03
-2.04589e-04 2.14418e-04 -2.89922e-04 3.76235e-04 -4.71985e-04 5.80327e-04 -7.09021e-04 8.68607e-04 -1.08071e-03 1.38244e-03 -1.86393e-03 2.74887e-03 -4.75202e-03 1.10395e-02 7.51661e-02 1.17385e-02 -5.37487e-03 3.29952e-03 -2.38810e-03 1.87258e-03
2.33162e-04 -2.26874e-04 2.93170e-04 -3.69296e-04 4.52583e-04 -5.46064e-04 6.53726e-04 -7.84553e-04 9.48888e-04 -1.17049e-03 1.48762e-03 -1.99743e-03 2.93560e-03 -5.06407e-03 1.17385e-02 7.98144e-02 1.24341e-02 -5.68622e-03 3.47502e-03 -2.52212e-03
-2.57781e-04 2.37516e-04 -2.96042e-04 3.63318e-04 -4.36874e-04 5.17800e-04 -6.10561e-04 7.19090e-04 -8.53457e-04 1.02371e-03 -1.25602e-03 1.58906e-03 -2.12833e-03 3.11923e-03 -5.37487e-03 1.24341e-02 8.44610e-02 1.31249e-02 -6.00154e-03 3.64190e-03
2.79074e-04 -2.46672e-04 2.98364e-04 -3.58326e-04 4.23317e-04 -4.94781e-04 5.74623e-04 -6.68029e-04 7.78666e-04 -9.17826e-04 1.09462e-03 -1.33881e-03 1.68736e-03 -2.25796e-03 3.29952e-03 -5.68622e-03 1.31249e-02 8.91026e-02 1.38069e-02 -6.32845e-03
-2.97553e-04 2.54545e-04 -3.00272e-04 3.53839e-04 -4.11829e-04 4.74840e-04 -5.45317e-04 6.25303e-04 -7.20640e-04 8.34108e-04 -9.79261e-04 1.16229e-03 -1.42020e-03 1.78234e-03 -2.38810e-03 3.47502e-03 -6.00154e-03 1.38069e-02 9.37316e-02 1.44671e-02
3.13641e-04 -2.61303e-04 3.01830e-04 -3.49769e-04 4.01653e-04 -4.57880e-04 5.19910e-04 -5.90657e-04 6.71580e-04 -7.70066e-04 8.86172e-04 -1.03912e-03 1.22661e-03 -1.50196e-03 1.87258e-03 -2.52212e-03 3.64190e-03 -6.32845e-03 1.44671e-02 9.83239e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_23-24.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.36232e-02 -2.71101e-04 8.23991e-04 -8.04151e-04 6.62943e-04 -5.06318e-04 3.63912e-04 -2.42183e-04 1.40300e-04 -5.54743e-05 -1.52619e-05 7.45134e-05 -1.24419e-04 1.66697e-04 -2.02714e-04 2.33563e-04 -2.60126e-04 2.83095e-04 -3.03030e-04 3.20389e-04
-2.71101e-04 1.56341e-02 1.28932e-03 -2.36205e-04 9.39142e-06 2.35355e-05 -1.37937e-06 -3.47280e-05 7.16032e-05 -1.05176e-04 1.34505e-04 -1.59706e-04 1.81245e-04 -1.99613e-04 2.15302e-04 -2.28736e-04 2.40201e-04 -2.50048e-04 2.58511e-04 -2.65780e-04
8.23991e-04 1.28932e-03 1.99343e-02 2.41121e-03 -8.90605e-04 4.75502e-04 -3.36334e-04 2.87793e-04 -2.72548e-04 2.70264e-04 -2.73046e-04 2.77671e-04 -2.82678e-04 2.87521e-04 -2.91915e-04 2.95680e-04 -2.98983e-04 3.01669e-04 -3.03864e-04 3.05671e-04
-8.04151e-04 -2.36205e-04 2.41121e-03 2.43054e-02 3.41658e-03 -1.44720e-03 8.60945e-04 -6.30559e-04 5.23891e-04 -4.67481e-04 4.34232e-04 -4.12744e-04 3.97944e-04 -3.87049e-04 3.78575e-04 -3.71901e-04 3.66107e-04 -3.61254e-04 3.56899e-04 -3.52928e-04
6.62943e-04 9.39142e-06 -8.90605e-04 3.41658e-03 2.87402e-02 4.32953e-03 -1.92789e-03 1.18456e-03 -8.74275e-04 7.18527e-04 -6.28090e-04 5.69632e-04 -5.28499e-04 4.97877e-04 -4.74215e-04 4.54885e-04 -4.39240e-04 4.25721e-04 -4.14249e-04 4.04110e-04
-5.06318e-04 2.35355e-05 4.75502e-04 -1.44720e-03 4.32953e-03 3.32305e-02 5.17417e-03 -2.35305e-03 1.46303e-03 -1.08089e-03 8.82472e-04 -7.63070e-04 6.83311e-04 -6.25928e-04 5.82059e-04 -5.47878e-04 5.19595e-04 -4.96574e-04 4.76627e-04 -4.59623e-04
3.63912e-04 -1.37937e-06 -3.36334e-04 8.60945e-04 -1.92789e-03 5.17417e-03 3.77619e-02 5.97126e-03 -2.73960e-03 1.71005e-03 -1.26155e-03 1.02462e-03 -8.79824e-04 7.81382e-04 -7.10076e-04 6.54847e-04 -6.11750e-04 5.75784e-04 -5.46444e-04 5.20978e-04
-2.42183e-04 -3.47280e-05 2.87793e-04 -6.30559e-04 1.18456e-03 -2.35305e-03 5.97126e-03 4.23214e-02 6.73611e-03 -3.09994e-03 1.93544e-03 -1.42438e-03 1.15163e-03 -9.83823e-04 8.68549e-04 -7.84922e-04 7.19545e-04 -6.68555e-04 6.25762e-04 -5.91109e-04
1.40300e-04 7.16032e-05 -2.72548e-04 5.23891e-04 -8.74275e-04 1.46303e-03 -2.73960e-03 6.73611e-03 4.68995e-02 7.47908e-03 -3.44254e-03 2.14601e-03 -1.57493e-03 1.26822e-03 -1.07903e-03 9.48083e-04 -8.53139e-04 7.78414e-04 -7.20513e-04 6.71302e-04
-5.54743e-05 -1.05176e-04 2.70264e-04 -4.67481e-04 7.18527e-04 -1.08089e-03 1.71005e-03 -3.09994e-03 7.47908e-03 5.14896e-02 8.20714e-03 -3.77300e-03 2.34647e-03 -1.71708e-03 1.37755e-03 -1.16799e-03 1.02213e-03 -9.16844e-04 8.33113e-04 -7.69446e-04
-1.52619e-05 1.34505e-04 -2.73046e-04 4.34232e-04 -6.28090e-04 8.82472e-04 -1.26155e-03 1.93544e-03 -3.44254e-03 8.20714e-03 5.60876e-02 8.92502e-03 -4.09516e-03 2.53987e-03 -1.85325e-03 1.48167e-03 -1.25272e-03 1.09224e-03 -9.77785e-04 8.84380e-04
7.45134e-05 -1.59706e-04 2.77671e-04 -4.12744e-04 5.69632e-04 -7.63070e-04 1.02462e-03 -1.42438e-03 2.14601e-03 -3.77300e-03 8.92502e-03 6.06905e-02 9.63580e-03 -4.41142e-03 2.72820e-03 -1.98539e-03 1.58201e-03 -1.33490e-03 1.15903e-03 -1.03748e-03
-1.24419e-04 1.81245e-04 -2.82678e-04 3.97944e-04 -5.28499e-04 6.83311e-04 -8.79824e-04 1.15163e-03 -1.57493e-03 2.34647e-03 -4.09516e-03 9.63580e-03 6.52966e-02 1.03414e-02 -4.72368e-03 2.91284e-03 -2.11513e-03 1.67914e-03 -1.41603e-03 1.22218e-03
1.66697e-04 -1.99613e-04 2.87521e-04 -3.87049e-04 4.97877e-04 -6.25928e-04 7.81382e-04 -9.83823e-04 1.26822e-03 -1.71708e-03 2.53987e-03 -4.41142e-03 1.03414e-02 6.99047e-02 1.10433e-02 -5.03356e-03 3.09429e-03 -2.24395e-03 1.77263e-03 -1.49826e-03
-2.02714e-04 2.15302e-04 -2.91915e-04 3.78575e-04 -4.74215e-04 5.82059e-04 -7.10076e-04 8.68549e-04 -1.07903e-03 1.37755e-03 -1.85325e-03 2.72820e-03 -4.72368e-03 1.10433e-02 7.45134e-02 1.17420e-02 -5.34255e-03 3.27209e-03 -2.37403e-03 1.86042e-03
2.33563e-04 -2.28736e-04 2.95680e-04 -3.71901e-04 4.54885e-04 -5.47878e-04 6.54847e-04 -7.84922e-04 9.48083e-04 -1.16799e-03 1.48167e-03 -1.98539e-03 2.91284e-03 -5.03356e-03 1.17420e-02 7.91216e-02 1.24369e-02 -5.65286e-03 3.44409e-03 -2.50950e-03
-2.60126e-04 2.40201e-04 -2.98983e-04 3.66107e-04 -4.39240e-04 5.19595e-04 -6.11750e-04 7.19545e-04 -8.53139e-04 1.02213e-03 -1.25272e-03 1.58201e-03 -2.11513e-03 3.09429e-03 -5.34255e-03 1.24369e-02 8.37273e-02 1.31259e-02 -5.96867e-03 3.60477e-03
2.83095e-04 -2.50048e-04 3.01669e-04 -3.61254e-04 4.25721e-04 -4.96574e-04 5.75784e-04 -6.68555e-04 7.78414e-04 -9.16844e-04 1.09224e-03 -1.33490e-03 1.67914e-03 -2.24395e-03 3.27209e-03 -5.65286e-03 1.31259e-02 8.83264e-02 1.38035e-02 -6.30131e-03
-3.03030e-04 2.58511e-04 -3.03864e-04 3.56899e-04 -4.14249e-04 4.76627e-04 -5.46444e-04 6.25762e-04 -7.20513e-04 8.33113e-04 -9.77785e-04 1.15903e-03 -1.41603e-03 1.77263e-03 -2.37403e-03 3.44409e-03 -5.96867e-03 1.38035e-02 9.29078e-02 1.44495e-02
3.20389e-04 -2.65780e-04 3.05671e-04 -3.52928e-04 4.04110e-04 -4.59623e-04 5.20978e-04 -5.91109e-04 6.71302e-04 -7.69446e-04 8.84380e-04 -1.03748e-03 1.22218e-03 -1.49826e-03 1.86042e-03 -2.50950e-03 3.60477e-03 -6.30131e-03 1.44495e-02 9.74332e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_24-25.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.39847e-02 -5.32363e-04 1.00999e-03 -9.35675e-04 7.56481e-04 -5.73684e-04 4.13014e-04 -2.78218e-04 1.66715e-04 -7.46028e-05 -1.79344e-06 6.55405e-05 -1.19085e-04 1.64355e-04 -2.02864e-04 2.35810e-04 -2.64156e-04 2.88659e-04 -3.09925e-04 3.28446e-04
-5.32363e-04 1.56049e-02 1.20004e-03 -1.69072e-04 -3.65226e-05 5.43743e-05 -2.21893e-05 -2.06394e-05 6.21692e-05 -9.90911e-05 1.30918e-04 -1.58037e-04 1.81086e-04 -2.00665e-04 2.17337e-04 -2.31595e-04 2.43754e-04 -2.54181e-04 2.63137e-04 -2.70822e-04
1.00999e-03 1.20004e-03 1.97935e-02 2.37167e-03 -8.56501e-04 4.53204e-04 -3.22986e-04 2.80144e-04 -2.68453e-04 2.68462e-04 -2.72793e-04 2.78523e-04 -2.84339e-04 2.89793e-04 -2.94685e-04 2.98831e-04 -3.02448e-04 3.05396e-04 -3.07789e-04 3.09759e-04
-9.35675e-04 -1.69072e-04 2.37167e-03 2.40870e-02 3.40073e-03 -1.42732e-03 8.48518e-04 -6.24488e-04 5.21667e-04 -4.67406e-04 4.35376e-04 -4.14592e-04 4.00229e-04 -3.89640e-04 3.81345e-04 -3.74824e-04 3.69121e-04 -3.64316e-04 3.60017e-04 -3.56079e-04
7.56481e-04 -3.65226e-05 -8.56501e-04 3.40073e-03 2.84616e-02 4.32416e-03 -1.91285e-03 1.17521e-03 -8.70425e-04 7.17895e-04 -6.29063e-04 5.71378e-04 -5.30622e-04 5.00138e-04 -4.76572e-04 4.57227e-04 -4.41567e-04 4.28021e-04 -4.16503e-04 4.06357e-04
-5.73684e-04 5.43743e-05 4.53204e-04 -1.42732e-03 4.32416e-03 3.29007e-02 5.17278e-03 -2.33831e-03 1.45350e-03 -1.07686e-03 8.81613e-04 -7.63734e-04 6.84603e-04 -6.27510e-04 5.83661e-04 -5.49493e-04 5.21135e-04 -4.98059e-04 4.78079e-04 -4.61010e-04
4.13014e-04 -2.21893e-05 -3.22986e-04 8.48518e-04 -1.91285e-03 5.17278e-03 3.73851e-02 5.97084e-03 -2.72310e-03 1.69889e-03 -1.25633e-03 1.02278e-03 -8.79624e-04 7.81802e-04 -7.10789e-04 6.55566e-04 -6.12495e-04 5.76480e-04 -5.47097e-04 5.21561e-04
-2.78218e-04 -2.06394e-05 2.80144e-04 -6.24488e-04 1.17521e-03 -2.33831e-03 5.97084e-03 4.18995e-02 6.73533e-03 -3.08085e-03 1.92208e-03 -1.41759e-03 1.14853e-03 -9.82559e-04 8.67976e-04 -7.84722e-04 7.19405e-04 -6.68484e-04 6.25623e-04 -5.90981e-04
1.66715e-04 6.21692e-05 -2.68453e-04 5.21667e-04 -8.70425e-04 1.45350e-03 -2.72310e-03 6.73533e-03 4.64331e-02 7.47741e-03 -3.42058e-03 2.13027e-03 -1.56645e-03 1.26381e-03 -1.07671e-03 9.46581e-04 -8.52109e-04 7.77439e-04 -7.19692e-04 6.70294e-04
-7.46028e-05 -9.90911e-05 2.68462e-04 -4.67406e-04 7.17895e-04 -1.07686e-03 1.69889e-03 -3.08085e-03 7.47741e-03 5.09790e-02 8.20443e-03 -3.74807e-03 2.32832e-03 -1.70694e-03 1.37192e-03 -1.16472e-03 1.01973e-03 -9.15058e-04 8.31264e-04 -7.68064e-04
-1.79344e-06 1.30918e-04 -2.72793e-04 4.35376e-04 -6.29063e-04 8.81613e-04 -1.25633e-03 1.92208e-03 -3.42058e-03 8.20443e-03 5.55328e-02 8.92123e-03 -4.06733e-03 2.51944e-03 -1.84158e-03 1.47485e-03 -1.24858e-03 1.08890e-03 -9.75441e-04 8.81567e-04
6.55405e-05 -1.58037e-04 2.78523e-04 -4.14592e-04 5.71378e-04 -7.63734e-04 1.02278e-03 -1.41759e-03 2.13027e-03 -3.74807e-03 8.92123e-03 6.00915e-02 9.63104e-03 -4.38079e-03 2.70551e-03 -1.97227e-03 1.57397e-03 -1.33009e-03 1.15465e-03 -1.03499e-03
-1.19085e-04 1.81086e-04 -2.84339e-04 4.00229e-04 -5.30622e-04 6.84603e-04 -8.79624e-04 1.14853e-03 -1.56645e-03 2.32832e-03 -4.06733e-03 9.63104e-03 6.46533e-02 1.03357e-02 -4.69034e-03 2.88785e-03 -2.10077e-03 1.66975e-03 -1.41098e-03 1.21634e-03
1.64355e-04 -2.00665e-04 2.89793e-04 -3.89640e-04 5.00138e-04 -6.27510e-04 7.81802e-04 -9.82559e-04 1.26381e-03 -1.70694e-03 2.51944e-03 -4.38079e-03 1.03357e-02 6.92169e-02 1.10366e-02 -4.99772e-03 3.06687e-03 -2.22879e-03 1.76144e-03 -1.49391e-03
-2.02864e-04 2.17337e-04 -2.94685e-04 3.81345e-04 -4.76572e-04 5.83661e-04 -7.10789e-04 8.67976e-04 -1.07671e-03 1.37192e-03 -1.84158e-03 2.70551e-03 -4.69034e-03 1.10366e-02 7.37809e-02 1.17341e-02 -5.30465e-03 3.24177e-03 -2.35904e-03 1.84626e-03
2.35810e-04 -2.31595e-04 2.98831e-04 -3.74824e-04 4.57227e-04 -5.49493e-04 6.55566e-04 -7.84722e-04 9.46581e-04 -1.16472e-03 1.47485e-03 -1.97227e-03 2.88785e-03 -4.99772e-03 1.17341e-02 7.83440e-02 1.24274e-02 -5.61389e-03 3.40967e-03 -2.49685e-03
-2.64156e-04 2.43754e-04 -3.02448e-04 3.69121e-04 -4.41567e-04 5.21135e-04 -6.12495e-04 7.19405e-04 -8.52109e-04 1.01973e-03 -1.24858e-03 1.57397e-03 -2.10077e-03 3.06687e-03 -5.30465e-03 1.24274e-02 8.29035e-02 1.31136e-02 -5.93083e-03 3.56211e-03
2.88659e-04 -2.54181e-04 3.05396e-04 -3.64316e-04 4.28021e-04 -4.98059e-04 5.76480e-04 -6.68484e-04 7.77439e-04 -9.15058e-04 1.08890e-03 -1.33009e-03 1.66975e-03 -2.22879e-03 3.24177e-03 -5.61389e-03 1.31136e-02 8.74543e-02 1.37841e-02 -6.27249e-03
-3.09925e-04 2.63137e-04 -3.07789e-04 3.60017e-04 -4.16503e-04 4.78079e-04 -5.47097e-04 6.25623e-04 -7.19692e-04 8.31264e-04 -9.75441e-04 1.15465e-03 -1.41098e-03 1.76144e-03 -2.35904e-03 3.40967e-03 -5.93083e-03 1.37841e-02 9.19794e-02 1.44078e-02
3.28446e-04 -2.70822e-04 3.09759e-04 -3.56079e-04 4.06357e-04 -4.61010e-04 5.21561e-04 -5.90981e-04 6.70294e-04 -7.68064e-04 8.81567e-04 -1.03499e-03 1.21634e-03 -1.49391e-03 1.84626e-03 -2.49685e-03 3.56211e-03 -6.27249e-03 1.44078e-02 9.64159e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_25-26.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.43518e-02 -7.95843e-04 1.19207e-03 -1.06112e-03 8.43676e-04 -6.35165e-04 4.56887e-04 -3.09670e-04 1.89116e-04 -9.02026e-05 8.55458e-06 5.93441e-05 -1.16235e-04 1.64249e-04 -2.05037e-04 2.39894e-04 -2.69859e-04 2.95748e-04 -3.18216e-04 3.37787e-04
-7.95843e-04 1.55558e-02 1.11440e-03 -1.07092e-04 -7.71894e-05 8.05382e-05 -3.90359e-05 -9.86591e-06 5.55119e-05 -9.53469e-05 1.29319e-04 -1.58065e-04 1.82383e-04 -2.02971e-04 2.20449e-04 -2.35379e-04 2.48104e-04 -2.59002e-04 2.68355e-04 -2.76369e-04
1.19207e-03 1.11440e-03 1.96259e-02 2.33508e-03 -8.26283e-04 4.34821e-04 -3.13042e-04 2.75290e-04 -2.66620e-04 2.68494e-04 -2.74036e-04 2.80601e-04 -2.87010e-04 2.92888e-04 -2.98121e-04 3.02520e-04 -3.06338e-04 3.09457e-04 -3.11965e-04 3.14021e-04
-1.06112e-03 -1.07092e-04 2.33508e-03 2.38378e-02 3.38561e-03 -1.40942e-03 8.38458e-04 -6.20527e-04 5.21135e-04 -4.68638e-04 4.37523e-04 -4.17208e-04 4.03091e-04 -3.92661e-04 3.84420e-04 -3.77950e-04 3.72259e-04 -3.67426e-04 3.63111e-04 -3.59146e-04
8.43676e-04 -7.71894e-05 -8.26283e-04 3.38561e-03 2.81490e-02 4.31727e-03 -1.89810e-03 1.16695e-03 -8.67666e-04 7.18102e-04 -6.30613e-04 5.73489e-04 -5.32955e-04 5.02488e-04 -4.78932e-04 4.59504e-04 -4.43764e-04 4.30138e-04 -4.18519e-04 4.08321e-04
-6.35165e-04 8.05382e-05 4.34821e-04 -1.40942e-03 4.31727e-03 3.25333e-02 5.16803e-03 -2.32257e-03 1.44415e-03 -1.07321e-03 8.80983e-04 -7.64453e-04 6.85806e-04 -6.28913e-04 5.85019e-04 -5.50812e-04 5.22339e-04 -4.99165e-04 4.79123e-04 -4.61976e-04
4.56887e-04 -3.90359e-05 -3.13042e-04 8.38458e-04 -1.89810e-03 5.16803e-03 3.69667e-02 5.96560e-03 -2.70465e-03 1.68725e-03 -1.25098e-03 1.02074e-03 -8.79126e-04 7.81830e-04 -7.11054e-04 6.55796e-04 -6.12718e-04 5.76642e-04 -5.47211e-04 5.21599e-04
-3.09670e-04 -9.86591e-06 2.75290e-04 -6.20527e-04 1.16695e-03 -2.32257e-03 5.96560e-03 4.14317e-02 6.72854e-03 -3.05907e-03 1.90776e-03 -1.41032e-03 1.14496e-03 -9.80750e-04 8.66784e-04 -7.83865e-04 7.18592e-04 -6.67747e-04 6.24823e-04 -5.90235e-04
1.89116e-04 5.55119e-05 -2.66620e-04 5.21135e-04 -8.67666e-04 1.44415e-03 -2.70465e-03 6.72854e-03 4.59164e-02 7.46874e-03 -3.39533e-03 2.11324e-03 -1.55725e-03 1.25871e-03 -1.07365e-03 9.44287e-04 -8.50285e-04 7.75672e-04 -7.18133e-04 6.68514e-04
-9.02026e-05 -9.53469e-05 2.68494e-04 -4.68638e-04 7.18102e-04 -1.07321e-03 1.68725e-03 -3.05907e-03 7.46874e-03 5.04135e-02 8.19383e-03 -3.71937e-03 2.30862e-03 -1.69590e-03 1.36544e-03 -1.16058e-03 1.01643e-03 -9.12410e-04 8.28507e-04 -7.65907e-04
8.55458e-06 1.29319e-04 -2.74036e-04 4.37523e-04 -6.30613e-04 8.80983e-04 -1.25098e-03 1.90776e-03 -3.39533e-03 8.19383e-03 5.49184e-02 8.90875e-03 -4.03527e-03 2.49721e-03 -1.82887e-03 1.46709e-03 -1.24350e-03 1.08454e-03 -9.72199e-04 8.77681e-04
5.93441e-05 -1.58065e-04 2.80601e-04 -4.17208e-04 5.73489e-04 -7.64453e-04 1.02074e-03 -1.41032e-03 2.11324e-03 -3.71937e-03 8.90875e-03 5.94280e-02 9.61680e-03 -4.34555e-03 2.68085e-03 -1.95804e-03 1.56486e-03 -1.32431e-03 1.14906e-03 -1.03167e-03
-1.16235e-04 1.82383e-04 -2.87010e-04 4.03091e-04 -5.32955e-04 6.85806e-04 -8.79126e-04 1.14496e-03 -1.55725e-03 2.30862e-03 -4.03527e-03 9.61680e-03 6.39406e-02 1.03198e-02 -4.65206e-03 2.86070e-03 -2.08526e-03 1.65910e-03 -1.40504e-03 1.20894e-03
1.64249e-04 -2.02971e-04 2.92888e-04 -3.92661e-04 5.02488e-04 -6.28913e-04 7.81830e-04 -9.80750e-04 1.25871e-03 -1.69590e-03 2.49721e-03 -4.34555e-03 1.03198e-02 6.84549e-02 1.10190e-02 -4.95665e-03 3.03703e-03 -2.21256e-03 1.74863e-03 -1.48896e-03
-2.05037e-04 2.20449e-04 -2.98121e-04 3.84420e-04 -4.78932e-04 5.85019e-04 -7.11054e-04 8.66784e-04 -1.07365e-03 1.36544e-03 -1.82887e-03 2.68085e-03 -4.65206e-03 1.10190e-02 7.29693e-02 1.17145e-02 -5.26135e-03 3.20860e-03 -2.34328e-03 1.82974e-03
2.39894e-04 -2.35379e-04 3.02520e-04 -3.77950e-04 4.59504e-04 -5.50812e-04 6.55796e-04 -7.83865e-04 9.44287e-04 -1.16058e-03 1.46709e-03 -1.95804e-03 2.86070e-03 -4.95665e-03 1.17145e-02 7.74822e-02 1.24052e-02 -5.56957e-03 3.37154e-03 -2.48481e-03
-2.69859e-04 2.48104e-04 -3.06338e-04 3.72259e-04 -4.43764e-04 5.22339e-04 -6.12718e-04 7.18592e-04 -8.50285e-04 1.01643e-03 -1.24350e-03 1.56486e-03 -2.08526e-03 3.03703e-03 -5.26135e-03 1.24052e-02 8.19904e-02 1.30871e-02 -5.88880e-03 3.51279e-03
2.95748e-04 -2.59002e-04 3.09457e-04 -3.67426e-04 4.30138e-04 -4.99165e-04 5.76642e-04 -6.67747e-04 7.75672e-04 -9.12410e-04 1.08454e-03 -1.32431e-03 1.65910e-03 -2.21256e-03 3.20860e-03 -5.56957e-03 1.30871e-02 8.64864e-02 1.37470e-02 -6.24493e-03
-3.18216e-04 2.68355e-04 -3.11965e-04 3.63111e-04 -4.18519e-04 4.79123e-04 -5.47211e-04 6.24823e-04 -7.18133e-04 8.28507e-04 -9.72199e-04 1.14906e-03 -1.40504e-03 1.74863e-03 -2.34328e-03 3.37154e-03 -5.88880e-03 1.37470e-02 9.09445e-02 1.43347e-02
3.37787e-04 -2.76369e-04 3.14021e-04 -3.59146e-04 4.08321e-04 -4.61976e-04 5.21599e-04 -5.90235e-04 6.68514e-04 -7.65907e-04 8.77681e-04 -1.03167e-03 1.20894e-03 -1.48896e-03 1.82974e-03 -2.48481e-03 3.51279e-03 -6.24493e-03 1.43347e-02 9.52568e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_26-27.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.47224e-02 -1.05972e-03 1.36877e-03 -1.17954e-03 9.23955e-04 -6.90440e-04 4.95362e-04 -3.36460e-04 2.07479e-04 -1.02282e-04 1.58108e-05 5.58813e-05 -1.15818e-04 1.66318e-04 -2.09167e-04 2.45747e-04 -2.77165e-04 3.04293e-04 -3.27828e-04 3.48330e-04
-1.05972e-03 1.54855e-02 1.03303e-03 -5.06830e-05 -1.12432e-04 1.02013e-04 -5.19906e-05 -2.29732e-06 5.15064e-05 -9.38138e-05 1.29577e-04 -1.59663e-04 1.85013e-04 -2.06412e-04 2.24528e-04 -2.39979e-04 2.53140e-04 -2.64404e-04 2.74064e-04 -2.82325e-04
1.36877e-03 1.03303e-03 1.94307e-02 2.30141e-03 -7.99917e-04 4.20218e-04 -3.06300e-04 2.73007e-04 -2.66828e-04 2.70152e-04 -2.76582e-04 2.83728e-04 -2.90525e-04 2.96655e-04 -3.02083e-04 3.06612e-04 -3.10526e-04 3.13729e-04 -3.16280e-04 3.18353e-04
-1.17954e-03 -5.06830e-05 2.30141e-03 2.35577e-02 3.37083e-03 -1.39328e-03 8.30523e-04 -6.18407e-04 5.22027e-04 -4.70929e-04 4.40448e-04 -4.20393e-04 4.06351e-04 -3.95947e-04 3.87651e-04 -3.81141e-04 3.75394e-04 -3.70468e-04 3.66078e-04 -3.62031e-04
9.23955e-04 -1.12432e-04 -7.99917e-04 3.37083e-03 2.78024e-02 4.30837e-03 -1.88339e-03 1.15954e-03 -8.65738e-04 7.18892e-04 -6.32510e-04 5.75758e-04 -5.35317e-04 5.04764e-04 -4.81147e-04 4.61585e-04 -4.45714e-04 4.31969e-04 -4.20205e-04 4.09912e-04
-6.90440e-04 1.02013e-04 4.20218e-04 -1.39328e-03 4.30837e-03 3.21284e-02 5.15940e-03 -2.30560e-03 1.43476e-03 -1.06969e-03 8.80360e-04 -7.65024e-04 6.86738e-04 -6.29977e-04 5.85993e-04 -5.51716e-04 5.23105e-04 -4.99799e-04 4.79673e-04 -4.62439e-04
4.95362e-04 -5.19906e-05 -3.06300e-04 8.30523e-04 -1.88339e-03 5.15940e-03 3.65068e-02 5.95504e-03 -2.68404e-03 1.67496e-03 -1.24530e-03 1.01833e-03 -8.78149e-04 7.81309e-04 -7.10740e-04 6.55428e-04 -6.12326e-04 5.76182e-04 -5.46705e-04 5.21010e-04
-3.36460e-04 -2.29732e-06 2.73007e-04 -6.18407e-04 1.15954e-03 -2.30560e-03 5.95504e-03 4.09179e-02 6.71525e-03 -3.03444e-03 1.89237e-03 -1.40243e-03 1.14075e-03 -9.78245e-04 8.64847e-04 -7.82242e-04 7.17011e-04 -6.66259e-04 6.23280e-04 -5.88805e-04
2.07479e-04 5.15064e-05 -2.66828e-04 5.22027e-04 -8.65738e-04 1.43476e-03 -2.68404e-03 6.71525e-03 4.53491e-02 7.45256e-03 -3.36668e-03 2.09483e-03 -1.54721e-03 1.25281e-03 -1.06972e-03 9.41085e-04 -8.47566e-04 7.73017e-04 -7.15765e-04 6.65887e-04
-1.02282e-04 -9.38138e-05 2.70152e-04 -4.70929e-04 7.18892e-04 -1.06969e-03 1.67496e-03 -3.03444e-03 7.45256e-03 4.97926e-02 8.17484e-03 -3.68681e-03 2.28730e-03 -1.68384e-03 1.35799e-03 -1.15544e-03 1.01210e-03 -9.08811e-04 8.24756e-04 -7.62933e-04
1.58108e-05 1.29577e-04 -2.76582e-04 4.40448e-04 -6.32510e-04 8.80360e-04 -1.24530e-03 1.89237e-03 -3.36668e-03 8.17484e-03 5.42438e-02 8.88705e-03 -3.99893e-03 2.47315e-03 -1.81502e-03 1.45823e-03 -1.23737e-03 1.07904e-03 -9.68001e-04 8.72616e-04
5.58813e-05 -1.59663e-04 2.83728e-04 -4.20393e-04 5.75758e-04 -7.65024e-04 1.01833e-03 -1.40243e-03 2.09483e-03 -3.68681e-03 8.88705e-03 5.86996e-02 9.59255e-03 -4.30565e-03 2.65418e-03 -1.94261e-03 1.55453e-03 -1.31748e-03 1.14214e-03 -1.02753e-03
-1.15818e-04 1.85013e-04 -2.90525e-04 4.06351e-04 -5.35317e-04 6.86738e-04 -8.78149e-04 1.14075e-03 -1.54721e-03 2.28730e-03 -3.99893e-03 9.59255e-03 6.31581e-02 1.02931e-02 -4.60882e-03 2.83135e-03 -2.06854e-03 1.64704e-03 -1.39818e-03 1.19982e-03
1.66318e-04 -2.06412e-04 2.96655e-04 -3.95947e-04 5.04764e-04 -6.29977e-04 7.81309e-04 -9.78245e-04 1.25281e-03 -1.68384e-03 2.47315e-03 -4.30565e-03 1.02931e-02 6.76181e-02 1.09898e-02 -4.91036e-03 3.00472e-03 -2.19525e-03 1.73401e-03 -1.48351e-03
-2.09167e-04 2.24528e-04 -3.02083e-04 3.87651e-04 -4.81147e-04 5.85993e-04 -7.10740e-04 8.64847e-04 -1.06972e-03 1.35799e-03 -1.81502e-03 2.65418e-03 -4.60882e-03 1.09898e-02 7.20779e-02 1.16825e-02 -5.21272e-03 3.17247e-03 -2.32687e-03 1.81026e-03
2.45747e-04 -2.39979e-04 3.06612e-04 -3.81141e-04 4.61585e-04 -5.51716e-04 6.55428e-04 -7.82242e-04 9.41085e-04 -1.15544e-03 1.45823e-03 -1.94261e-03 2.83135e-03 -4.91036e-03 1.16825e-02 7.65355e-02 1.23694e-02 -5.52010e-03 3.32923e-03 -2.47423e-03
-2.77165e-04 2.53140e-04 -3.10526e-04 3.75394e-04 -4.45714e-04 5.23105e-04 -6.12326e-04 7.17011e-04 -8.47566e-04 1.01210e-03 -1.23737e-03 1.55453e-03 -2.06854e-03 3.00472e-03 -5.21272e-03 1.23694e-02 8.09868e-02 1.30452e-02 -5.84352e-03 3.45482e-03
3.04293e-04 -2.64404e-04 3.13729e-04 -3.70468e-04 4.31969e-04 -4.99799e-04 5.76182e-04 -6.66259e-04 7.73017e-04 -9.08811e-04 1.07904e-03 -1.31748e-03 1.64704e-03 -2.19525e-03 3.17247e-03 -5.52010e-03 1.30452e-02 8.54210e-02 1.36895e-02 -6.22353e-03
-3.27828e-04 2.74064e-04 -3.16280e-04 3.66078e-04 -4.20205e-04 4.79673e-04 -5.46705e-04 6.23280e-04 -7.15765e-04 8.24756e-04 -9.68001e-04 1.14214e-03 -1.39818e-03 1.73401e-03 -2.32687e-03 3.32923e-03 -5.84352e-03 1.36895e-02 8.97974e-02 1.42175e-02
3.48330e-04 -2.82325e-04 3.18353e-04 -3.62031e-04 4.09912e-04 -4.62439e-04 5.21010e-04 -5.88805e-04 6.65887e-04 -7.62933e-04 8.72616e-04 -1.02753e-03 1.19982e-03 -1.48351e-03 1.81026e-03 -2.47423e-03 3.45482e-03 -6.22353e-03 1.42175e-02 9.39283e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_27-28.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.50942e-02 -1.32225e-03 1.53879e-03 -1.29013e-03 9.96878e-04 -7.39294e-04 5.28351e-04 -3.58570e-04 2.21824e-04 -1.10882e-04 2.00299e-05 5.50905e-05 -1.17766e-04 1.70494e-04 -2.15183e-04 2.53298e-04 -2.86004e-04 3.14221e-04 -3.38689e-04 3.60005e-04
-1.32225e-03 1.53931e-02 9.56447e-04 -1.40170e-07 -1.42180e-04 1.18863e-04 -6.11817e-05 2.21697e-06 4.99982e-05 -9.43420e-05 1.31550e-04 -1.62695e-04 1.88846e-04 -2.10867e-04 2.29459e-04 -2.45288e-04 2.58759e-04 -2.70281e-04 2.80162e-04 -2.88599e-04
1.53879e-03 9.56447e-04 1.92077e-02 2.27053e-03 -7.77280e-04 4.09198e-04 -3.02514e-04 2.73045e-04 -2.68839e-04 2.73219e-04 -2.80233e-04 2.87722e-04 -2.94722e-04 3.00945e-04 -3.06434e-04 3.10979e-04 -3.14891e-04 3.18098e-04 -3.20628e-04 3.22661e-04
-1.29013e-03 -1.40170e-07 2.27053e-03 2.32466e-02 3.35597e-03 -1.37863e-03 8.24440e-04 -6.17845e-04 5.24071e-04 -4.74031e-04 4.43932e-04 -4.23954e-04 4.09840e-04 -3.99347e-04 3.90898e-04 -3.84268e-04 3.78408e-04 -3.73337e-04 3.68825e-04 -3.64653e-04
9.96878e-04 -1.42180e-04 -7.77280e-04 3.35597e-03 2.74218e-02 4.29695e-03 -1.86844e-03 1.15273e-03 -8.64378e-04 7.20017e-04 -6.34534e-04 5.77996e-04 -5.37543e-04 5.06819e-04 -4.83083e-04 4.63350e-04 -4.47314e-04 4.33424e-04 -4.21485e-04 4.11059e-04
-7.39294e-04 1.18863e-04 4.09198e-04 -1.37863e-03 4.29695e-03 3.16857e-02 5.14638e-03 -2.28718e-03 1.42513e-03 -1.06610e-03 8.79534e-04 -7.65262e-04 6.87238e-04 -6.30561e-04 5.86461e-04 -5.52099e-04 5.23345e-04 -4.99889e-04 4.79663e-04 -4.62343e-04
5.28351e-04 -6.11817e-05 -3.02514e-04 8.24440e-04 -1.86844e-03 5.14638e-03 3.60050e-02 5.93864e-03 -2.66111e-03 1.66187e-03 -1.23913e-03 1.01534e-03 -8.76533e-04 7.80103e-04 -7.09732e-04 6.54371e-04 -6.11243e-04 5.75034e-04 -5.45522e-04 5.19732e-04
-3.58570e-04 2.21697e-06 2.73045e-04 -6.17845e-04 1.15273e-03 -2.28718e-03 5.93864e-03 4.03578e-02 6.69496e-03 -3.00683e-03 1.87579e-03 -1.39375e-03 1.13576e-03 -9.74907e-04 8.62056e-04 -7.79767e-04 7.14587e-04 -6.63957e-04 6.20928e-04 -5.86645e-04
2.21824e-04 4.99982e-05 -2.68839e-04 5.24071e-04 -8.64378e-04 1.42513e-03 -2.66111e-03 6.69496e-03 4.47309e-02 7.42838e-03 -3.33454e-03 2.07496e-03 -1.53620e-03 1.24595e-03 -1.06480e-03 9.36880e-04 -8.43875e-04 7.69401e-04 -7.12535e-04 6.62352e-04
-1.10882e-04 -9.43420e-05 2.73219e-04 -4.74031e-04 7.20017e-04 -1.06610e-03 1.66187e-03 -3.00683e-03 7.42838e-03 4.91160e-02 8.14697e-03 -3.65034e-03 2.26431e-03 -1.67066e-03 1.34945e-03 -1.14920e-03 1.00664e-03 -9.04192e-04 8.19933e-04 -7.59123e-04
2.00299e-05 1.31550e-04 -2.80233e-04 4.43932e-04 -6.34534e-04 8.79534e-04 -1.23913e-03 1.87579e-03 -3.33454e-03 8.14697e-03 5.35086e-02 8.85563e-03 -3.95828e-03 2.44721e-03 -1.79992e-03 1.44815e-03 -1.23009e-03 1.07229e-03 -9.62811e-04 8.66269e-04
5.50905e-05 -1.62695e-04 2.87722e-04 -4.23954e-04 5.77996e-04 -7.65262e-04 1.01534e-03 -1.39375e-03 2.07496e-03 -3.65034e-03 8.85563e-03 5.79056e-02 9.55775e-03 -4.26108e-03 2.62546e-03 -1.92588e-03 1.54287e-03 -1.30953e-03 1.13374e-03 -1.02257e-03
-1.17766e-04 1.88846e-04 -2.94722e-04 4.09840e-04 -5.37543e-04 6.87238e-04 -8.76533e-04 1.13576e-03 -1.53620e-03 2.26431e-03 -3.95828e-03 9.55775e-03 6.23051e-02 1.02551e-02 -4.56060e-03 2.79977e-03 -2.05056e-03 1.63339e-03 -1.39040e-03 1.18879e-03
1.70494e-04 -2.10867e-04 3.00945e-04 -3.99347e-04 5.06819e-04 -6.30561e-04 7.80103e-04 -9.74907e-04 1.24595e-03 -1.67066e-03 2.44721e-03 -4.26108e-03 1.02551e-02 6.67057e-02 1.09484e-02 -4.85888e-03 2.96987e-03 -2.17689e-03 1.71735e-03 -1.47779e-03
-2.15183e-04 2.29459e-04 -3.06434e-04 3.90898e-04 -4.83083e-04 5.86461e-04 -7.09732e-04 8.62056e-04 -1.06480e-03 1.34945e-03 -1.79992e-03 2.62546e-03 -4.56060e-03 1.09484e-02 7.11059e-02 1.16373e-02 -5.15886e-03 3.13326e-03 -2.31007e-03 1.78702e-03
2.53298e-04 -2.45288e-04 3.10979e-04 -3.84268e-04 4.63350e-04 -5.52099e-04 6.54371e-04 -7.79767e-04 9.36880e-04 -1.14920e-03 1.44815e-03 -1.92588e-03 2.79977e-03 -4.85888e-03 1.16373e-02 7.55029e-02 1.23194e-02 -5.46586e-03 3.28204e-03 -2.46648e-03
-2.86004e-04 2.58759e-04 -3.14891e-04 3.78408e-04 -4.47314e-04 5.23345e-04 -6.11243e-04 7.14587e-04 -8.43875e-04 1.00664e-03 -1.23009e-03 1.54287e-03 -2.05056e-03 2.96987e-03 -5.15886e-03 1.23194e-02 7.98916e-02 1.29867e-02 -5.79647e-03 3.38468e-03
3.14221e-04 -2.70281e-04 3.18098e-04 -3.73337e-04 4.33424e-04 -4.99889e-04 5.75034e-04 -6.63957e-04 7.69401e-04 -9.04192e-04 1.07229e-03 -1.30953e-03 1.63339e-03 -2.17689e-03 3.13326e-03 -5.46586e-03 1.29867e-02 8.42555e-02 1.36072e-02 -6.21699e-03
-3.38689e-04 2.80162e-04 -3.20628e-04 3.68825e-04 -4.21485e-04 4.79663e-04 -5.45522e-04 6.20928e-04 -7.12535e-04 8.19933e-04 -9.62811e-04 1.13374e-03 -1.39040e-03 1.71735e-03 -2.31007e-03 3.28204e-03 -5.79647e-03 1.36072e-02 8.85283e-02 1.40353e-02
3.60005e-04 -2.88599e-04 3.22661e-04 -3.64653e-04 4.11059e-04 -4.62343e-04 5.19732e-04 -5.86645e-04 6.62352e-04 -7.59123e-04 8.66269e-04 -1.02257e-03 1.18879e-03 -1.47779e-03 1.78702e-03 -2.46648e-03 3.38468e-03 -6.21699e-03 1.40353e-02 9.23946e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_28-29.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.54654e-02 -1.58158e-03 1.70084e-03 -1.39210e-03 1.06202e-03 -7.81497e-04 5.55731e-04 -3.75930e-04 2.32107e-04 -1.15972e-04 2.11852e-05 5.69958e-05 -1.22104e-04 1.76801e-04 -2.23109e-04 2.62571e-04 -2.96403e-04 3.25567e-04 -3.50838e-04 3.72846e-04
-1.58158e-03 1.52780e-02 8.85233e-04 4.42432e-05 -1.66363e-04 1.31140e-04 -6.67086e-05 3.78695e-06 5.08825e-05 -9.68355e-05 1.35152e-04 -1.67086e-04 1.93814e-04 -2.16275e-04 2.35191e-04 -2.51262e-04 2.64924e-04 -2.76599e-04 2.86617e-04 -2.95162e-04
1.70084e-03 8.85233e-04 1.89574e-02 2.24243e-03 -7.58304e-04 4.01605e-04 -3.01489e-04 2.75206e-04 -2.72477e-04 2.77541e-04 -2.84857e-04 2.92469e-04 -2.99501e-04 3.05676e-04 -3.11104e-04 3.15562e-04 -3.19378e-04 3.22517e-04 -3.24968e-04 3.26910e-04
-1.39210e-03 4.42432e-05 2.24243e-03 2.29058e-02 3.34082e-03 -1.36532e-03 8.20019e-04 -6.18630e-04 5.27070e-04 -4.77774e-04 4.47831e-04 -4.27769e-04 4.13457e-04 -4.02778e-04 3.94094e-04 -3.87271e-04 3.81247e-04 -3.75992e-04 3.71319e-04 -3.66990e-04
1.06202e-03 -1.66363e-04 -7.58304e-04 3.34082e-03 2.70086e-02 4.28277e-03 -1.85315e-03 1.14638e-03 -8.63418e-04 7.21315e-04 -6.36546e-04 5.80091e-04 -5.39545e-04 5.08583e-04 -4.84681e-04 4.64750e-04 -4.48524e-04 4.34476e-04 -4.22343e-04 4.11754e-04
-7.81497e-04 1.31140e-04 4.01605e-04 -1.36532e-03 4.28277e-03 3.12071e-02 5.12879e-03 -2.26725e-03 1.41517e-03 -1.06233e-03 8.78389e-04 -7.65071e-04 6.87230e-04 -6.30603e-04 5.86375e-04 -5.51925e-04 5.23037e-04 -4.99425e-04 4.79088e-04 -4.61689e-04
5.55731e-04 -6.67086e-05 -3.01489e-04 8.20019e-04 -1.85315e-03 5.12879e-03 3.54632e-02 5.91630e-03 -2.63589e-03 1.64797e-03 -1.23239e-03 1.01172e-03 -8.74206e-04 7.78157e-04 -7.07992e-04 6.52603e-04 -6.09462e-04 5.73196e-04 -5.43671e-04 5.17765e-04
-3.75930e-04 3.78695e-06 2.75206e-04 -6.18630e-04 1.14638e-03 -2.26725e-03 5.91630e-03 3.97534e-02 6.66764e-03 -2.97635e-03 1.85804e-03 -1.38424e-03 1.12991e-03 -9.70687e-04 8.58383e-04 -7.76430e-04 7.11322e-04 -6.60852e-04 6.17768e-04 -5.83770e-04
2.32107e-04 5.08825e-05 -2.72477e-04 5.27070e-04 -8.63418e-04 1.41517e-03 -2.63589e-03 6.66764e-03 4.40636e-02 7.39620e-03 -3.29904e-03 2.05368e-03 -1.52421e-03 1.23810e-03 -1.05889e-03 9.31663e-04 -8.39220e-04 7.64822e-04 -7.08462e-04 6.57902e-04
-1.15972e-04 -9.68355e-05 2.77541e-04 -4.77774e-04 7.21315e-04 -1.06233e-03 1.64797e-03 -2.97635e-03 7.39620e-03 4.83857e-02 8.11022e-03 -3.61012e-03 2.23973e-03 -1.65638e-03 1.33979e-03 -1.14185e-03 1.00004e-03 -8.98569e-04 8.14031e-04 -7.54534e-04
2.11852e-05 1.35152e-04 -2.84857e-04 4.47831e-04 -6.36546e-04 8.78389e-04 -1.23239e-03 1.85804e-03 -3.29904e-03 8.11022e-03 5.27150e-02 8.81455e-03 -3.91353e-03 2.41953e-03 -1.78362e-03 1.43684e-03 -1.22167e-03 1.06427e-03 -9.56684e-04 8.58598e-04
5.69958e-05 -1.67086e-04 2.92469e-04 -4.27769e-04 5.80091e-04 -7.65071e-04 1.01172e-03 -1.38424e-03 2.05368e-03 -3.61012e-03 8.81455e-03 5.70485e-02 9.51249e-03 -4.21207e-03 2.59480e-03 -1.90791e-03 1.52983e-03 -1.30050e-03 1.12380e-03 -1.01692e-03
-1.22104e-04 1.93814e-04 -2.99501e-04 4.13457e-04 -5.39545e-04 6.87230e-04 -8.74206e-04 1.12991e-03 -1.52421e-03 2.23973e-03 -3.91353e-03 9.51249e-03 6.13842e-02 1.02058e-02 -4.50768e-03 2.76607e-03 -2.03140e-03 1.61809e-03 -1.38179e-03 1.17565e-03
1.76801e-04 -2.16275e-04 3.05676e-04 -4.02778e-04 5.08583e-04 -6.30603e-04 7.78157e-04 -9.70687e-04 1.23810e-03 -1.65638e-03 2.41953e-03 -4.21207e-03 1.02058e-02 6.57207e-02 1.08949e-02 -4.80253e-03 2.93255e-03 -2.15760e-03 1.69842e-03 -1.47234e-03
-2.23109e-04 2.35191e-04 -3.11104e-04 3.94094e-04 -4.84681e-04 5.86375e-04 -7.07992e-04 8.58383e-04 -1.05889e-03 1.33979e-03 -1.78362e-03 2.59480e-03 -4.50768e-03 1.08949e-02 7.00562e-02 1.15791e-02 -5.10016e-03 3.09093e-03 -2.29349e-03 1.75900e-03
2.62571e-04 -2.51262e-04 3.15562e-04 -3.87271e-04 4.64750e-04 -5.51925e-04 6.52603e-04 -7.76430e-04 9.31663e-04 -1.14185e-03 1.43684e-03 -1.90791e-03 2.76607e-03 -4.80253e-03 1.15791e-02 7.43874e-02 1.22550e-02 -5.40770e-03 3.22909e-03 -2.46407e-03
-2.96403e-04 2.64924e-04 -3.19378e-04 3.81247e-04 -4.48524e-04 5.23037e-04 -6.09462e-04 7.11322e-04 -8.39220e-04 1.00004e-03 -1.22167e-03 1.52983e-03 -2.03140e-03 2.93255e-03 -5.10016e-03 1.22550e-02 7.87075e-02 1.29104e-02 -5.75049e-03 3.29640e-03
3.25567e-04 -2.76599e-04 3.22517e-04 -3.75992e-04 4.34476e-04 -4.99425e-04 5.73196e-04 -6.60852e-04 7.64822e-04 -8.98569e-04 1.06427e-03 -1.30050e-03 1.61809e-03 -2.15760e-03 3.09093e-03 -5.40770e-03 1.29104e-02 8.29911e-02 1.34942e-02 -6.24049e-03
-3.50838e-04 2.86617e-04 -3.24968e-04 3.71319e-04 -4.22343e-04 4.79088e-04 -5.43671e-04 6.17768e-04 -7.08462e-04 8.14031e-04 -9.56684e-04 1.12380e-03 -1.38179e-03 1.69842e-03 -2.29349e-03 3.22909e-03 -5.75049e-03 1.34942e-02 8.71261e-02 1.37600e-02
3.72846e-04 -2.95162e-04 3.26910e-04 -3.66990e-04 4.11754e-04 -4.61689e-04 5.17765e-04 -5.83770e-04 6.57902e-04 -7.54534e-04 8.58598e-04 -1.01692e-03 1.17565e-03 -1.47234e-03 1.75900e-03 -2.46407e-03 3.29640e-03 -6.24049e-03 1.37600e-02 9.06395e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_29-30.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.58331e-02 -1.83622e-03 1.85393e-03 -1.48500e-03 1.11924e-03 -8.17093e-04 5.77629e-04 -3.88706e-04 2.38514e-04 -1.17745e-04 1.94727e-05 6.14015e-05 -1.28637e-04 1.85044e-04 -2.32752e-04 2.73372e-04 -3.08172e-04 3.38143e-04 -3.64087e-04 3.86669e-04
-1.83622e-03 1.51388e-02 8.19493e-04 8.24906e-05 -1.85169e-04 1.39114e-04 -6.88606e-05 2.69504e-06 5.38919e-05 -1.01044e-04 1.40148e-04 -1.72612e-04 1.99706e-04 -2.22433e-04 2.41529e-04 -2.57720e-04 2.71460e-04 -2.83187e-04 2.93257e-04 -3.01846e-04
1.85393e-03 8.19493e-04 1.86787e-02 2.21659e-03 -7.42607e-04 3.97042e-04 -3.02828e-04 2.79122e-04 -2.77409e-04 2.82820e-04 -2.90182e-04 2.97719e-04 -3.04632e-04 3.10633e-04 -3.15895e-04 3.20175e-04 -3.23814e-04 3.26815e-04 -3.29132e-04 3.30942e-04
-1.48500e-03 8.24906e-05 2.21659e-03 2.25341e-02 3.32459e-03 -1.35287e-03 8.16842e-04 -6.20366e-04 5.30666e-04 -4.81841e-04 4.51861e-04 -4.31587e-04 4.16978e-04 -4.06038e-04 3.97053e-04 -3.89974e-04 3.83747e-04 -3.78274e-04 3.73414e-04 -3.68906e-04
1.11924e-03 -1.85169e-04 -7.42607e-04 3.32459e-03 2.65613e-02 4.26499e-03 -1.83706e-03 1.14010e-03 -8.62502e-04 7.22463e-04 -6.38266e-04 5.81799e-04 -5.41108e-04 5.09865e-04 -4.85763e-04 4.65621e-04 -4.49190e-04 4.34983e-04 -4.22655e-04 4.11880e-04
-8.17093e-04 1.39114e-04 3.97042e-04 -1.35287e-03 4.26499e-03 3.06905e-02 5.10578e-03 -2.24542e-03 1.40457e-03 -1.05804e-03 8.76641e-04 -7.64206e-04 6.86504e-04 -6.29914e-04 5.85564e-04 -5.51036e-04 5.22039e-04 -4.98283e-04 4.77833e-04 -4.60381e-04
5.77629e-04 -6.88606e-05 -3.02828e-04 8.16842e-04 -1.83706e-03 5.10578e-03 3.48791e-02 5.88715e-03 -2.60803e-03 1.63295e-03 -1.22481e-03 1.00719e-03 -8.70947e-04 7.75279e-04 -7.05348e-04 6.49974e-04 -6.06852e-04 5.70554e-04 -5.41052e-04 5.15005e-04
-3.88706e-04 2.69504e-06 2.79122e-04 -6.20366e-04 1.14010e-03 -2.24542e-03 5.88715e-03 3.91018e-02 6.63236e-03 -2.94267e-03 1.83888e-03 -1.37365e-03 1.12297e-03 -9.65376e-04 8.53650e-04 -7.72084e-04 7.07086e-04 -6.56835e-04 6.13690e-04 -5.80094e-04
2.38514e-04 5.38919e-05 -2.77409e-04 5.30666e-04 -8.62502e-04 1.40457e-03 -2.60803e-03 6.63236e-03 4.33444e-02 7.35507e-03 -3.25988e-03 2.03074e-03 -1.51098e-03 1.22905e-03 -1.05177e-03 9.25273e-04 -8.33469e-04 7.59154e-04 -7.03446e-04 6.52406e-04
-1.17745e-04 -1.01044e-04 2.82820e-04 -4.81841e-04 7.22463e-04 -1.05804e-03 1.63295e-03 -2.94267e-03 7.35507e-03 4.75985e-02 8.06361e-03 -3.56585e-03 2.21335e-03 -1.64075e-03 1.32881e-03 -1.13322e-03 9.92146e-04 -8.91816e-04 8.06895e-04 -7.49105e-04
1.94727e-05 1.40148e-04 -2.90182e-04 4.51861e-04 -6.38266e-04 8.76641e-04 -1.22481e-03 1.83888e-03 -3.25988e-03 8.06361e-03 5.18593e-02 8.76274e-03 -3.86439e-03 2.38986e-03 -1.76587e-03 1.42405e-03 -1.21191e-03 1.05479e-03 -9.49535e-04 8.49420e-04
6.14015e-05 -1.72612e-04 2.97719e-04 -4.31587e-04 5.81799e-04 -7.64206e-04 1.00719e-03 -1.37365e-03 2.03074e-03 -3.56585e-03 8.76274e-03 5.61242e-02 9.45564e-03 -4.15833e-03 2.56198e-03 -1.88845e-03 1.51514e-03 -1.29025e-03 1.11209e-03 -1.01055e-03
-1.28637e-04 1.99706e-04 -3.04632e-04 4.16978e-04 -5.41108e-04 6.86504e-04 -8.70947e-04 1.12297e-03 -1.51098e-03 2.21335e-03 -3.86439e-03 9.45564e-03 6.03910e-02 1.01440e-02 -4.44975e-03 2.72997e-03 -2.01087e-03 1.60081e-03 -1.37229e-03 1.15990e-03
1.85044e-04 -2.22433e-04 3.10633e-04 -4.06038e-04 5.09865e-04 -6.29914e-04 7.75279e-04 -9.65376e-04 1.22905e-03 -1.64075e-03 2.38986e-03 -4.15833e-03 1.01440e-02 6.46582e-02 1.08281e-02 -4.74105e-03 2.89245e-03 -2.13727e-03 1.67663e-03 -1.46770e-03
-2.32752e-04 2.41529e-04 -3.15895e-04 3.97053e-04 -4.85763e-04 5.85564e-04 -7.05348e-04 8.53650e-04 -1.05177e-03 1.32881e-03 -1.76587e-03 2.56198e-03 -4.44975e-03 1.08281e-02 6.89237e-02 1.15064e-02 -5.03645e-03 3.04485e-03 -2.27761e-03 1.72427e-03
2.73372e-04 -2.57720e-04 3.20175e-04 -3.89974e-04 4.65621e-04 -5.51036e-04 6.49974e-04 -7.72084e-04 9.25273e-04 -1.13322e-03 1.42405e-03 -1.88845e-03 2.72997e-03 -4.74105e-03 1.15064e-02 7.31837e-02 1.21745e-02 -5.34607e-03 3.16840e-03 -2.47099e-03
-3.08172e-04 2.71460e-04 -3.23814e-04 3.83747e-04 -4.49190e-04 5.22039e-04 -6.06852e-04 7.07086e-04 -8.33469e-04 9.92146e-04 -1.21191e-03 1.51514e-03 -2.01087e-03 2.89245e-03 -5.03645e-03 1.21745e-02 7.74282e-02 1.28133e-02 -5.70955e-03 3.17914e-03
3.38143e-04 -2.83187e-04 3.26815e-04 -3.78274e-04 4.34983e-04 -4.98283e-04 5.70554e-04 -6.56835e-04 7.59154e-04 -8.91816e-04 1.05479e-03 -1.29025e-03 1.60081e-03 -2.13727e-03 3.04485e-03 -5.34607e-03 1.28133e-02 8.16175e-02 1.33382e-02 -6.31553e-03
-3.64087e-04 2.93257e-04 -3.29132e-04 3.73414e-04 -4.22655e-04 4.77833e-04 -5.41052e-04 6.13690e-04 -7.03446e-04 8.06895e-04 -9.49535e-04 1.11209e-03 -1.37229e-03 1.67663e-03 -2.27761e-03 3.16840e-03 -5.70955e-03 1.33382e-02 8.55625e-02 1.33662e-02
3.86669e-04 -3.01846e-04 3.30942e-04 -3.68906e-04 4.11880e-04 -4.60381e-04 5.15005e-04 -5.80094e-04 6.52406e-04 -7.49105e-04 8.49420e-04 -1.01055e-03 1.15990e-03 -1.46770e-03 1.72427e-03 -2.47099e-03 3.17914e-03 -6.31553e-03 1.33662e-02 8.87127e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_3-4.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.17682e-03 2.47847e-03 -1.58071e-03 1.21733e-03 -1.00732e-03 8.66665e-04 -7.64544e-04 6.86465e-04 -6.24546e-04 5.74071e-04 -5.32023e-04 4.96375e-04 -4.65708e-04 4.39002e-04 -4.15500e-04 3.94631e-04 -3.75953e-04 3.59121e-04 -3.43861e-04 3.29950e-04
2.47847e-03 1.38694e-02 2.46217e-03 -1.39226e-03 1.01415e-03 -8.13394e-04 6.86513e-04 -5.98136e-04 5.32594e-04 -4.81795e-04 4.41098e-04 -4.07643e-04 3.79573e-04 -3.55621e-04 3.34893e-04 -3.16745e-04 3.00695e-04 -2.86374e-04 2.73504e-04 -2.61857e-04
-1.58071e-03 2.46217e-03 1.86371e-02 3.01779e-03 -1.62925e-03 1.15384e-03 -9.08330e-04 7.56809e-04 -6.53363e-04 5.77909e-04 -5.20223e-04 4.74538e-04 -4.37330e-04 4.06351e-04 -3.80091e-04 3.57486e-04 -3.37779e-04 3.20421e-04 -3.04976e-04 2.91134e-04
1.21733e-03 -1.39226e-03 3.01779e-03 2.33228e-02 3.60664e-03 -1.89439e-03 1.31643e-03 -1.02216e-03 8.42953e-04 -7.22089e-04 6.34897e-04 -5.68870e-04 5.17021e-04 -4.75107e-04 4.40427e-04 -4.11191e-04 3.86153e-04 -3.64404e-04 3.45325e-04 -3.28400e-04
-1.00732e-03 1.01415e-03 -1.62925e-03 3.60664e-03 2.79662e-02 4.20424e-03 -2.16754e-03 1.48552e-03 -1.14117e-03 9.33220e-04 -7.94101e-04 6.94505e-04 -6.19612e-04 5.61172e-04 -5.14204e-04 4.75550e-04 -4.43102e-04 4.15443e-04 -3.91497e-04 3.70559e-04
8.66665e-04 -8.13394e-04 1.15384e-03 -1.89439e-03 4.20424e-03 3.25853e-02 4.80520e-03 -2.44394e-03 1.65722e-03 -1.26218e-03 1.02498e-03 -8.67194e-04 7.54853e-04 -6.70818e-04 6.05572e-04 -5.53358e-04 5.10589e-04 -4.74806e-04 4.44422e-04 -4.18231e-04
-7.64544e-04 6.86513e-04 -9.08330e-04 1.31643e-03 -2.16754e-03 4.80520e-03 3.71894e-02 5.40771e-03 -2.72193e-03 1.83016e-03 -1.38410e-03 1.11737e-03 -9.40667e-04 8.15388e-04 -7.22032e-04 6.49853e-04 -5.92278e-04 5.45296e-04 -5.06140e-04 4.72929e-04
6.86465e-04 -5.98136e-04 7.56809e-04 -1.02216e-03 1.48552e-03 -2.44394e-03 5.40771e-03 4.17836e-02 6.01098e-03 -3.00074e-03 2.00375e-03 -1.50647e-03 1.21003e-03 -1.01425e-03 8.75917e-04 -7.73125e-04 6.93920e-04 -6.30946e-04 5.79644e-04 -5.37062e-04
-6.24546e-04 5.32594e-04 -6.53363e-04 8.42953e-04 -1.14117e-03 1.65722e-03 -2.72193e-03 6.01098e-03 4.63709e-02 6.61463e-03 -3.28002e-03 2.17770e-03 -1.62906e-03 1.30281e-03 -1.08784e-03 9.36365e-04 -8.24103e-04 7.37758e-04 -6.69337e-04 6.13658e-04
5.74071e-04 -4.81795e-04 5.77909e-04 -7.22089e-04 9.33220e-04 -1.26218e-03 1.83016e-03 -3.00074e-03 6.61463e-03 5.09533e-02 7.21849e-03 -3.55956e-03 2.35184e-03 -1.75175e-03 1.39562e-03 -1.16143e-03 9.96702e-04 -8.74926e-04 7.81381e-04 -7.07544e-04
-5.32023e-04 4.41098e-04 -5.20223e-04 6.34897e-04 -7.94101e-04 1.02498e-03 -1.38410e-03 2.00375e-03 -3.28002e-03 7.21849e-03 5.55319e-02 7.82244e-03 -3.83925e-03 2.52610e-03 -1.87454e-03 1.48842e-03 -1.23498e-03 1.05692e-03 -9.25671e-04 8.24854e-04
4.96375e-04 -4.07643e-04 4.74538e-04 -5.68870e-04 6.94505e-04 -8.67194e-04 1.11737e-03 -1.50647e-03 2.17770e-03 -3.55956e-03 7.82244e-03 6.01077e-02 8.42644e-03 -4.11907e-03 2.70040e-03 -1.99735e-03 1.58118e-03 -1.30852e-03 1.11708e-03 -9.76321e-04
-4.65708e-04 3.79573e-04 -4.37330e-04 5.17021e-04 -6.19612e-04 7.54853e-04 -9.40667e-04 1.21003e-03 -1.62906e-03 2.35184e-03 -3.83925e-03 8.42644e-03 6.46813e-02 9.03044e-03 -4.39895e-03 2.87472e-03 -2.12024e-03 1.67393e-03 -1.38205e-03 1.17715e-03
4.39002e-04 -3.55621e-04 4.06351e-04 -4.75107e-04 5.61172e-04 -6.70818e-04 8.15388e-04 -1.01425e-03 1.30281e-03 -1.75175e-03 2.52610e-03 -4.11907e-03 9.03044e-03 6.92531e-02 9.63441e-03 -4.67894e-03 3.04908e-03 -2.24315e-03 1.76666e-03 -1.45555e-03
-4.15500e-04 3.34893e-04 -3.80091e-04 4.40427e-04 -5.14204e-04 6.05572e-04 -7.22032e-04 8.75917e-04 -1.08784e-03 1.39562e-03 -1.87454e-03 2.70040e-03 -4.39895e-03 9.63441e-03 7.38234e-02 1.02384e-02 -4.95898e-03 3.22345e-03 -2.36608e-03 1.85935e-03
3.94631e-04 -3.16745e-04 3.57486e-04 -4.11191e-04 4.75550e-04 -5.53358e-04 6.49853e-04 -7.73125e-04 9.36365e-04 -1.16143e-03 1.48842e-03 -1.99735e-03 2.87472e-03 -4.67894e-03 1.02384e-02 7.83925e-02 1.08424e-02 -5.23906e-03 3.39781e-03 -2.48907e-03
-3.75953e-04 3.00695e-04 -3.37779e-04 3.86153e-04 -4.43102e-04 5.10589e-04 -5.92278e-04 6.93920e-04 -8.24103e-04 9.96702e-04 -1.23498e-03 1.58118e-03 -2.12024e-03 3.04908e-03 -4.95898e-03 1.08424e-02 8.29606e-02 1.14463e-02 -5.51923e-03 3.57216e-03
3.59121e-04 -2.86374e-04 3.20421e-04 -3.64404e-04 4.15443e-04 -4.74806e-04 5.45296e-04 -6.30946e-04 7.37758e-04 -8.74926e-04 1.05692e-03 -1.30852e-03 1.67393e-03 -2.24315e-03 3.22345e-03 -5.23906e-03 1.14463e-02 8.75278e-02 1.20502e-02 -5.79950e-03
-3.43861e-04 2.73504e-04 -3.04976e-04 3.45325e-04 -3.91497e-04 4.44422e-04 -5.06140e-04 5.79644e-04 -6.69337e-04 7.81381e-04 -9.25671e-04 1.11708e-03 -1.38205e-03 1.76666e-03 -2.36608e-03 3.39781e-03 -5.51923e-03 1.20502e-02 9.20942e-02 1.26540e-02
3.29950e-04 -2.61857e-04 2.91134e-04 -3.28400e-04 3.70559e-04 -4.18231e-04 4.72929e-04 -5.37062e-04 6.13658e-04 -7.07544e-04 8.24854e-04 -9.76321e-04 1.17715e-03 -1.45555e-03 1.85935e-03 -2.48907e-03 3.57216e-03 -5.79950e-03 1.26540e-02 9.66598e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_30-31.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.61943e-02 -2.08436e-03 1.99699e-03 -1.56830e-03 1.16836e-03 -8.46045e-04 5.94084e-04 -3.96968e-04 2.41122e-04 -1.16280e-04 1.49699e-05 6.82334e-05 -1.37295e-04 1.95158e-04 -2.44049e-04 2.85644e-04 -3.21252e-04 3.51895e-04 -3.78393e-04 4.01436e-04
-2.08436e-03 1.49745e-02 7.59428e-04 1.14587e-04 -1.98751e-04 1.43007e-04 -6.78701e-05 -8.41340e-07 5.88305e-05 -1.06791e-04 1.46379e-04 -1.79133e-04 2.06394e-04 -2.29222e-04 2.48366e-04 -2.64564e-04 2.78282e-04 -2.89966e-04 3.00006e-04 -3.08578e-04
1.99699e-03 7.59428e-04 1.83713e-02 2.19260e-03 -7.29888e-04 3.95184e-04 -3.06209e-04 2.84501e-04 -2.83380e-04 2.88835e-04 -2.96021e-04 3.03307e-04 -3.09966e-04 3.15687e-04 -3.20693e-04 3.24720e-04 -3.28109e-04 3.30911e-04 -3.33048e-04 3.34686e-04
-1.56830e-03 1.14587e-04 2.19260e-03 2.21313e-02 3.30671e-03 -1.34096e-03 8.14589e-04 -6.22751e-04 5.34593e-04 -4.86007e-04 4.55832e-04 -4.35246e-04 4.20261e-04 -4.09006e-04 3.99674e-04 -3.92289e-04 3.85826e-04 -3.80112e-04 3.75048e-04 -3.70351e-04
1.16836e-03 -1.98751e-04 -7.29888e-04 3.30671e-03 2.60799e-02 4.24303e-03 -1.81991e-03 1.13366e-03 -8.61383e-04 7.23243e-04 -6.39507e-04 5.82967e-04 -5.42108e-04 5.10564e-04 -4.86242e-04 4.65885e-04 -4.49245e-04 4.34886e-04 -4.22375e-04 4.11402e-04
-8.46045e-04 1.43007e-04 3.95184e-04 -1.34096e-03 4.24303e-03 3.01358e-02 5.07678e-03 -2.22151e-03 1.39313e-03 -1.05305e-03 8.74112e-04 -7.62525e-04 6.84947e-04 -6.28405e-04 5.83952e-04 -5.49367e-04 5.20296e-04 -4.96421e-04 4.75865e-04 -4.58399e-04
5.94084e-04 -6.78701e-05 -3.06209e-04 8.14589e-04 -1.81991e-03 5.07678e-03 3.42522e-02 5.85064e-03 -2.57739e-03 1.61669e-03 -1.21622e-03 1.00164e-03 -8.66643e-04 7.71375e-04 -7.01726e-04 6.46424e-04 -6.03370e-04 5.67070e-04 -5.37649e-04 5.11432e-04
-3.96968e-04 -8.41340e-07 2.84501e-04 -6.22751e-04 1.13366e-03 -2.22151e-03 5.85064e-03 3.84027e-02 6.58862e-03 -2.90569e-03 1.81818e-03 -1.36184e-03 1.11481e-03 -9.58869e-04 8.47778e-04 -7.66671e-04 7.01838e-04 -6.51886e-04 6.08669e-04 -5.75618e-04
2.41122e-04 5.88305e-05 -2.83380e-04 5.34593e-04 -8.61383e-04 1.39313e-03 -2.57739e-03 6.58862e-03 4.25725e-02 7.30446e-03 -3.21699e-03 2.00607e-03 -1.49638e-03 1.21866e-03 -1.04337e-03 9.17646e-04 -8.26589e-04 7.52360e-04 -6.97486e-04 6.45813e-04
-1.16280e-04 -1.06791e-04 2.88835e-04 -4.86007e-04 7.23243e-04 -1.05305e-03 1.61669e-03 -2.90569e-03 7.30446e-03 4.67535e-02 8.00657e-03 -3.51748e-03 2.18506e-03 -1.62366e-03 1.31639e-03 -1.12323e-03 9.82884e-04 -8.83918e-04 7.98460e-04 -7.42865e-04
1.49699e-05 1.46379e-04 -2.96021e-04 4.55832e-04 -6.39507e-04 8.74112e-04 -1.21622e-03 1.81818e-03 -3.21699e-03 8.00657e-03 5.09408e-02 8.69962e-03 -3.81082e-03 2.35816e-03 -1.74660e-03 1.40969e-03 -1.20078e-03 1.04375e-03 -9.41382e-04 8.38632e-04
6.82334e-05 -1.79133e-04 3.03307e-04 -4.35246e-04 5.82967e-04 -7.62525e-04 1.00164e-03 -1.36184e-03 2.00607e-03 -3.51748e-03 8.69962e-03 5.51318e-02 9.38659e-03 -4.09986e-03 2.52693e-03 -1.86742e-03 1.49867e-03 -1.27877e-03 1.09847e-03 -1.00364e-03
-1.37295e-04 2.06394e-04 -3.09966e-04 4.20261e-04 -5.42108e-04 6.84947e-04 -8.66643e-04 1.11481e-03 -1.49638e-03 2.18506e-03 -3.81082e-03 9.38659e-03 5.93245e-02 1.00691e-02 -4.38682e-03 2.69138e-03 -1.98891e-03 1.58136e-03 -1.36203e-03 1.14097e-03
1.95158e-04 -2.29222e-04 3.15687e-04 -4.09006e-04 5.10564e-04 -6.28405e-04 7.71375e-04 -9.58869e-04 1.21866e-03 -1.62366e-03 2.35816e-03 -4.09986e-03 1.00691e-02 6.35171e-02 1.07470e-02 -4.67450e-03 2.84942e-03 -2.11602e-03 1.65134e-03 -1.46494e-03
-2.44049e-04 2.48366e-04 -3.20693e-04 3.99674e-04 -4.86242e-04 5.83952e-04 -7.01726e-04 8.47778e-04 -1.04337e-03 1.31639e-03 -1.74660e-03 2.52693e-03 -4.38682e-03 1.07470e-02 6.77073e-02 1.14184e-02 -4.96794e-03 2.99442e-03 -2.26351e-03 1.67987e-03
2.85644e-04 -2.64564e-04 3.24720e-04 -3.92289e-04 4.65885e-04 -5.49367e-04 6.46424e-04 -7.66671e-04 9.17646e-04 -1.12323e-03 1.40969e-03 -1.86742e-03 2.69138e-03 -4.67450e-03 1.14184e-02 7.18902e-02 1.20764e-02 -5.28216e-03 3.09704e-03 -2.49443e-03
-3.21252e-04 2.78282e-04 -3.28109e-04 3.85826e-04 -4.49245e-04 5.20296e-04 -6.03370e-04 7.01838e-04 -8.26589e-04 9.82884e-04 -1.20078e-03 1.49867e-03 -1.98891e-03 2.84942e-03 -4.96794e-03 1.20764e-02 7.60510e-02 1.26915e-02 -5.68104e-03 3.01669e-03
3.51895e-04 -2.89966e-04 3.30911e-04 -3.80112e-04 4.34886e-04 -4.96421e-04 5.67070e-04 -6.51886e-04 7.52360e-04 -8.83918e-04 1.04375e-03 -1.27877e-03 1.58136e-03 -2.11602e-03 2.99442e-03 -5.28216e-03 1.26915e-02 8.01257e-02 1.31220e-02 -6.46485e-03
-3.78393e-04 3.00006e-04 -3.33048e-04 3.75048e-04 -4.22375e-04 4.75865e-04 -5.37649e-04 6.08669e-04 -6.97486e-04 7.98460e-04 -9.41382e-04 1.09847e-03 -1.36203e-03 1.65134e-03 -2.26351e-03 3.09704e-03 -5.68104e-03 1.31220e-02 8.38131e-02 1.28723e-02
4.01436e-04 -3.08578e-04 3.34686e-04 -3.70351e-04 4.11402e-04 -4.58399e-04 5.11432e-04 -5.75618e-04 6.45813e-04 -7.42865e-04 8.38632e-04 -1.00364e-03 1.14097e-03 -1.46494e-03 1.67987e-03 -2.49443e-03 3.01669e-03 -6.46485e-03 1.28723e-02 8.68441e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_31-32.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.65460e-02 -2.32416e-03 2.12901e-03 -1.64163e-03 1.20931e-03 -8.68466e-04 6.05273e-04 -4.00922e-04 2.40150e-04 -1.11799e-04 7.89964e-06 7.72692e-05 -1.47856e-04 2.06924e-04 -2.56781e-04 2.99165e-04 -3.35424e-04 3.66605e-04 -3.93539e-04 4.16931e-04
-2.32416e-03 1.47846e-02 7.05152e-04 1.40635e-04 -2.07376e-04 1.43142e-04 -6.40578e-05 -6.52262e-06 6.54219e-05 -1.13822e-04 1.53609e-04 -1.86426e-04 2.13666e-04 -2.36442e-04 2.55508e-04 -2.71610e-04 2.85216e-04 -2.96771e-04 3.06700e-04 -3.15192e-04
2.12901e-03 7.05152e-04 1.80359e-02 2.17000e-03 -7.19781e-04 3.95637e-04 -3.11246e-04 2.90995e-04 -2.90083e-04 2.95316e-04 -3.02131e-04 3.09011e-04 -3.15299e-04 3.20648e-04 -3.25323e-04 3.29036e-04 -3.32113e-04 3.34663e-04 -3.36578e-04 3.38008e-04
-1.64163e-03 1.40635e-04 2.17000e-03 2.16985e-02 3.28660e-03 -1.32924e-03 8.12913e-04 -6.25449e-04 5.38551e-04 -4.90014e-04 4.59520e-04 -4.38544e-04 4.23128e-04 -4.11521e-04 4.01814e-04 -3.94088e-04 3.87362e-04 -3.81391e-04 3.76109e-04 -3.71223e-04
1.20931e-03 -2.07376e-04 -7.19781e-04 3.28660e-03 2.55654e-02 4.21636e-03 -1.80144e-03 1.12676e-03 -8.59797e-04 7.23416e-04 -6.40068e-04 5.83419e-04 -5.42395e-04 5.10552e-04 -4.86005e-04 4.65439e-04 -4.48589e-04 4.34090e-04 -4.21420e-04 4.10243e-04
-8.68466e-04 1.43142e-04 3.95637e-04 -1.32924e-03 4.21636e-03 2.95439e-02 5.04136e-03 -2.19535e-03 1.38065e-03 -1.04714e-03 8.70613e-04 -7.59871e-04 6.82432e-04 -6.25964e-04 5.81442e-04 -5.46826e-04 5.17722e-04 -4.93768e-04 4.73116e-04 -4.55693e-04
6.05273e-04 -6.40578e-05 -3.11246e-04 8.12913e-04 -1.80144e-03 5.04136e-03 3.35835e-02 5.80639e-03 -2.54386e-03 1.59904e-03 -1.20646e-03 9.94896e-04 -8.61171e-04 7.66346e-04 -6.97036e-04 6.41875e-04 -5.98950e-04 5.62685e-04 -5.33419e-04 5.06995e-04
-4.00922e-04 -6.52262e-06 2.90995e-04 -6.25449e-04 1.12676e-03 -2.19535e-03 5.80639e-03 3.76569e-02 6.53602e-03 -2.86539e-03 1.79587e-03 -1.34869e-03 1.10530e-03 -9.51060e-04 8.40680e-04 -7.60124e-04 6.95516e-04 -6.45967e-04 6.02656e-04 -5.70332e-04
2.40150e-04 6.54219e-05 -2.90083e-04 5.38551e-04 -8.59797e-04 1.38065e-03 -2.54386e-03 6.53602e-03 4.17490e-02 7.24401e-03 -3.17038e-03 1.97959e-03 -1.48031e-03 1.20682e-03 -1.03359e-03 9.08709e-04 -8.18537e-04 7.44392e-04 -6.90574e-04 6.38053e-04
-1.11799e-04 -1.13822e-04 2.95316e-04 -4.90014e-04 7.23416e-04 -1.04714e-03 1.59904e-03 -2.86539e-03 7.24401e-03 4.58518e-02 7.93874e-03 -3.46503e-03 2.15484e-03 -1.60501e-03 1.30242e-03 -1.11181e-03 9.72192e-04 -8.74864e-04 7.88648e-04 -7.35838e-04
7.89964e-06 1.53609e-04 -3.02131e-04 4.59520e-04 -6.40068e-04 8.70613e-04 -1.20646e-03 1.79587e-03 -3.17038e-03 7.93874e-03 4.99604e-02 8.62479e-03 -3.75287e-03 2.32437e-03 -1.72569e-03 1.39366e-03 -1.18823e-03 1.03104e-03 -9.32245e-04 8.26092e-04
7.72692e-05 -1.86426e-04 3.09011e-04 -4.38544e-04 5.83419e-04 -7.59871e-04 9.94896e-04 -1.34869e-03 1.97959e-03 -3.46503e-03 8.62479e-03 5.40725e-02 9.30493e-03 -4.03673e-03 2.48962e-03 -1.84478e-03 1.48025e-03 -1.26604e-03 1.08277e-03 -9.96477e-04
-1.47856e-04 2.13666e-04 -3.15299e-04 4.23128e-04 -5.42395e-04 6.82432e-04 -8.61171e-04 1.10530e-03 -1.48031e-03 2.15484e-03 -3.75287e-03 9.30493e-03 5.81859e-02 9.98060e-03 -4.31902e-03 2.65022e-03 -1.96551e-03 1.55951e-03 -1.35129e-03 1.11804e-03
2.06924e-04 -2.36442e-04 3.20648e-04 -4.11521e-04 5.10552e-04 -6.25964e-04 7.66346e-04 -9.51060e-04 1.20682e-03 -1.60501e-03 2.32437e-03 -4.03673e-03 9.98060e-03 6.22987e-02 1.06514e-02 -4.60303e-03 2.80331e-03 -2.09410e-03 1.62164e-03 -1.46583e-03
-2.56781e-04 2.55508e-04 -3.25323e-04 4.01814e-04 -4.86005e-04 5.81442e-04 -6.97036e-04 8.40680e-04 -1.03359e-03 1.30242e-03 -1.72569e-03 2.48962e-03 -4.31902e-03 1.06514e-02 6.64081e-02 1.13145e-02 -4.89509e-03 2.93882e-03 -2.25299e-03 1.62089e-03
2.99165e-04 -2.71610e-04 3.29036e-04 -3.94088e-04 4.65439e-04 -5.46826e-04 6.41875e-04 -7.60124e-04 9.08709e-04 -1.11181e-03 1.39366e-03 -1.84478e-03 2.65022e-03 -4.60303e-03 1.13145e-02 7.05079e-02 1.19596e-02 -5.21801e-03 3.01008e-03 -2.54572e-03
-3.35424e-04 2.85216e-04 -3.32113e-04 3.87362e-04 -4.48589e-04 5.17722e-04 -5.98950e-04 6.95516e-04 -8.18537e-04 9.72192e-04 -1.18823e-03 1.48025e-03 -1.96551e-03 2.80331e-03 -4.89509e-03 1.19596e-02 7.45755e-02 1.25397e-02 -5.67668e-03 2.78991e-03
3.66605e-04 -2.96771e-04 3.34663e-04 -3.81391e-04 4.34090e-04 -4.93768e-04 5.62685e-04 -6.45967e-04 7.44392e-04 -8.74864e-04 1.03104e-03 -1.26604e-03 1.55951e-03 -2.09410e-03 2.93882e-03 -5.21801e-03 1.25397e-02 7.85057e-02 1.28257e-02 -6.68900e-03
-3.93539e-04 3.06700e-04 -3.36578e-04 3.76109e-04 -4.21420e-04 4.73116e-04 -5.33419e-04 6.02656e-04 -6.90574e-04 7.88648e-04 -9.32245e-04 1.08277e-03 -1.35129e-03 1.62164e-03 -2.25299e-03 3.01008e-03 -5.67668e-03 1.28257e-02 8.18791e-02 1.24110e-02
4.16931e-04 -3.15192e-04 3.38008e-04 -3.71223e-04 4.10243e-04 -4.55693e-04 5.06995e-04 -5.70332e-04 6.38053e-04 -7.35838e-04 8.26092e-04 -9.96477e-04 1.11804e-03 -1.46583e-03 1.62089e-03 -2.54572e-03 2.78991e-03 -6.68900e-03 1.24110e-02 8.55209e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_32-33.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.68843e-02 -2.55376e-03 2.24908e-03 -1.70468e-03 1.24209e-03 -8.84461e-04 6.11340e-04 -4.00715e-04 2.35739e-04 -1.04435e-04 -1.61469e-06 8.83954e-05 -1.60218e-04 2.20246e-04 -2.70862e-04 3.13855e-04 -3.50613e-04 3.82203e-04 -4.09462e-04 4.33103e-04
-2.55376e-03 1.45687e-02 6.56607e-04 1.60832e-04 -2.11358e-04 1.39854e-04 -5.77318e-05 -1.40786e-05 7.34315e-05 -1.21932e-04 1.61657e-04 -1.94332e-04 2.21383e-04 -2.43967e-04 2.62840e-04 -2.78754e-04 2.92174e-04 -3.03526e-04 3.13271e-04 -3.21623e-04
2.24908e-03 6.56607e-04 1.76725e-02 2.14822e-03 -7.11873e-04 3.97992e-04 -3.17566e-04 2.98285e-04 -2.97250e-04 3.02037e-04 -3.08319e-04 3.14669e-04 -3.20489e-04 3.25391e-04 -3.29676e-04 3.33030e-04 -3.35751e-04 3.38006e-04 -3.39662e-04 3.40853e-04
-1.70468e-03 1.60832e-04 2.14822e-03 2.12359e-02 3.26361e-03 -1.31733e-03 8.11467e-04 -6.28144e-04 5.42277e-04 -4.93648e-04 4.62747e-04 -4.41334e-04 4.25452e-04 -4.13476e-04 4.03385e-04 -3.95298e-04 3.88296e-04 -3.82057e-04 3.76550e-04 -3.71485e-04
1.24209e-03 -2.11358e-04 -7.11873e-04 3.26361e-03 2.50177e-02 4.18437e-03 -1.78138e-03 1.11917e-03 -8.57500e-04 7.22780e-04 -6.39782e-04 5.83021e-04 -5.41859e-04 5.09742e-04 -4.84982e-04 4.64225e-04 -4.47176e-04 4.32553e-04 -4.19756e-04 4.08375e-04
-8.84461e-04 1.39854e-04 3.97992e-04 -1.31733e-03 4.18437e-03 2.89146e-02 4.99892e-03 -2.16676e-03 1.36695e-03 -1.04013e-03 8.65980e-04 -7.56115e-04 6.78864e-04 -6.22522e-04 5.77980e-04 -5.43368e-04 5.14278e-04 -4.90294e-04 4.69559e-04 -4.52252e-04
6.11340e-04 -5.77318e-05 -3.17566e-04 8.11467e-04 -1.78138e-03 4.99892e-03 3.28728e-02 5.75382e-03 -2.50734e-03 1.57986e-03 -1.19538e-03 9.86842e-04 -8.54435e-04 7.60123e-04 -6.91224e-04 6.36281e-04 -5.93559e-04 5.57369e-04 -5.28353e-04 5.01676e-04
-4.00715e-04 -1.40786e-05 2.98285e-04 -6.28144e-04 1.11917e-03 -2.16676e-03 5.75382e-03 3.68641e-02 6.47399e-03 -2.82166e-03 1.77183e-03 -1.33405e-03 1.09435e-03 -9.41864e-04 8.32292e-04 -7.52399e-04 6.88086e-04 -6.39062e-04 5.95626e-04 -5.64262e-04
2.35739e-04 7.34315e-05 -2.97250e-04 5.42277e-04 -8.57500e-04 1.36695e-03 -2.50734e-03 6.47399e-03 4.08734e-02 7.17314e-03 -3.11998e-03 1.95121e-03 -1.46262e-03 1.19343e-03 -1.02235e-03 8.98404e-04 -8.09284e-04 7.35212e-04 -6.82733e-04 6.29084e-04
-1.04435e-04 -1.21932e-04 3.02037e-04 -4.93648e-04 7.22780e-04 -1.04013e-03 1.57986e-03 -2.82166e-03 7.17314e-03 4.48928e-02 7.85949e-03 -3.40845e-03 2.12256e-03 -1.58467e-03 1.28681e-03 -1.09890e-03 9.60008e-04 -8.64661e-04 7.77399e-04 -7.28071e-04
-1.61469e-06 1.61657e-04 -3.08319e-04 4.62747e-04 -6.39782e-04 8.65980e-04 -1.19538e-03 1.77183e-03 -3.11998e-03 7.85949e-03 4.89176e-02 8.53759e-03 -3.69050e-03 2.28841e-03 -1.70305e-03 1.37582e-03 -1.17423e-03 1.01659e-03 -9.22163e-04 8.11598e-04
8.83954e-05 -1.94332e-04 3.14669e-04 -4.41334e-04 5.83021e-04 -7.56115e-04 9.86842e-04 -1.33405e-03 1.95121e-03 -3.40845e-03 8.53759e-03 5.29455e-02 9.20996e-03 -3.96892e-03 2.44995e-03 -1.82043e-03 1.45975e-03 -1.25207e-03 1.06474e-03 -9.89530e-04
-1.60218e-04 2.21383e-04 -3.20489e-04 4.25452e-04 -5.41859e-04 6.78864e-04 -8.54435e-04 1.09435e-03 -1.46262e-03 2.12256e-03 -3.69050e-03 9.20996e-03 5.69744e-02 9.87780e-03 -4.24636e-03 2.60637e-03 -1.94061e-03 1.53494e-03 -1.34051e-03 1.08988e-03
2.20246e-04 -2.43967e-04 3.25391e-04 -4.13476e-04 5.09742e-04 -6.22522e-04 7.60123e-04 -9.41864e-04 1.19343e-03 -1.58467e-03 2.28841e-03 -3.96892e-03 9.87780e-03 6.10022e-02 1.05403e-02 -4.52670e-03 2.75381e-03 -2.07192e-03 1.58620e-03 -1.47336e-03
-2.70862e-04 2.62840e-04 -3.29676e-04 4.03385e-04 -4.84982e-04 5.77980e-04 -6.91224e-04 8.32292e-04 -1.02235e-03 1.28681e-03 -1.70305e-03 2.44995e-03 -4.24636e-03 1.05403e-02 6.50253e-02 1.11935e-02 -4.81844e-03 2.87669e-03 -2.24906e-03 1.53951e-03
3.13855e-04 -2.78754e-04 3.33030e-04 -3.95298e-04 4.64225e-04 -5.43368e-04 6.36281e-04 -7.52399e-04 8.98404e-04 -1.09890e-03 1.37582e-03 -1.82043e-03 2.60637e-03 -4.52670e-03 1.11935e-02 6.90355e-02 1.18217e-02 -5.15681e-03 2.89957e-03 -2.63943e-03
-3.50613e-04 2.92174e-04 -3.35751e-04 3.88296e-04 -4.47176e-04 5.14278e-04 -5.93559e-04 6.88086e-04 -8.09284e-04 9.60008e-04 -1.17423e-03 1.45975e-03 -1.94061e-03 2.75381e-03 -4.81844e-03 1.18217e-02 7.29976e-02 1.23488e-02 -5.71137e-03 2.48955e-03
3.82203e-04 -3.03526e-04 3.38006e-04 -3.82057e-04 4.32553e-04 -4.90294e-04 5.57369e-04 -6.39062e-04 7.35212e-04 -8.64661e-04 1.01659e-03 -1.25207e-03 1.53494e-03 -2.07192e-03 2.87669e-03 -5.15681e-03 1.23488e-02 7.67415e-02 1.24391e-02 -6.91945e-03
-4.09462e-04 3.13271e-04 -3.39662e-04 3.76550e-04 -4.19756e-04 4.69559e-04 -5.28353e-04 5.95626e-04 -6.82733e-04 7.77399e-04 -9.22163e-04 1.06474e-03 -1.34051e-03 1.58620e-03 -2.24906e-03 2.89957e-03 -5.71137e-03 1.24391e-02 7.98280e-02 1.23001e-02
4.33103e-04 -3.21623e-04 3.40853e-04 -3.71485e-04 4.08375e-04 -4.52252e-04 5.01676e-04 -5.64262e-04 6.29084e-04 -7.28071e-04 8.11598e-04 -9.89530e-04 1.08988e-03 -1.47336e-03 1.53951e-03 -2.63943e-03 2.48955e-03 -6.91945e-03 1.23001e-02 8.54169e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_33-34.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.72054e-02 -2.77145e-03 2.35652e-03 -1.75735e-03 1.26686e-03 -8.94265e-04 6.12541e-04 -3.96601e-04 2.28134e-04 -9.44205e-05 -1.33542e-05 1.01404e-04 -1.74181e-04 2.34936e-04 -2.86112e-04 3.29543e-04 -3.66649e-04 3.98523e-04 -4.26004e-04 4.49803e-04
-2.77145e-03 1.43264e-02 6.13589e-04 1.75505e-04 -2.11115e-04 1.33556e-04 -4.92628e-05 -2.31838e-05 8.25729e-05 -1.30866e-04 1.70294e-04 -2.02644e-04 2.29358e-04 -2.51624e-04 2.70201e-04 -2.85846e-04 2.99015e-04 -3.10106e-04 3.19604e-04 -3.27760e-04
2.35652e-03 6.13589e-04 1.72818e-02 2.12658e-03 -7.05689e-04 4.01794e-04 -3.24758e-04 3.06018e-04 -3.04585e-04 3.08741e-04 -3.14366e-04 3.20086e-04 -3.25362e-04 3.29758e-04 -3.33610e-04 3.36575e-04 -3.38909e-04 3.40836e-04 -3.42211e-04 3.43136e-04
-1.75735e-03 1.75505e-04 2.12658e-03 2.07441e-02 3.23707e-03 -1.30485e-03 8.09885e-04 -6.30506e-04 5.45490e-04 -4.96674e-04 4.65319e-04 -4.43447e-04 4.27086e-04 -4.14740e-04 4.04275e-04 -3.95822e-04 3.88541e-04 -3.82033e-04 3.76298e-04 -3.71073e-04
1.26686e-03 -2.11115e-04 -7.05689e-04 3.23707e-03 2.44377e-02 4.14646e-03 -1.75947e-03 1.11061e-03 -8.54237e-04 7.21119e-04 -6.38475e-04 5.81627e-04 -5.40375e-04 5.08030e-04 -4.83085e-04 4.62169e-04 -4.44939e-04 4.30209e-04 -4.17328e-04 4.05746e-04
-8.94265e-04 1.33556e-04 4.01794e-04 -1.30485e-03 4.14646e-03 2.82486e-02 4.94894e-03 -2.13555e-03 1.35182e-03 -1.03181e-03 8.60042e-04 -7.51118e-04 6.74133e-04 -6.17988e-04 5.73492e-04 -5.38928e-04 5.09902e-04 -4.85948e-04 4.65144e-04 -4.48041e-04
6.12541e-04 -4.92628e-05 -3.24758e-04 8.09885e-04 -1.75947e-03 4.94894e-03 3.21206e-02 5.69244e-03 -2.46769e-03 1.55897e-03 -1.18279e-03 9.77332e-04 -8.46327e-04 7.52623e-04 -6.84219e-04 6.29580e-04 -5.87145e-04 5.51071e-04 -5.22421e-04 4.95426e-04
-3.96601e-04 -2.31838e-05 3.06018e-04 -6.30506e-04 1.11061e-03 -2.13555e-03 5.69244e-03 3.60247e-02 6.40203e-03 -2.77443e-03 1.74592e-03 -1.31778e-03 1.08181e-03 -9.31187e-04 8.22536e-04 -7.43434e-04 6.79489e-04 -6.31139e-04 5.87524e-04 -5.57407e-04
2.28134e-04 8.25729e-05 -3.04585e-04 5.45490e-04 -8.54237e-04 1.35182e-03 -2.46769e-03 6.40203e-03 3.99461e-02 7.09131e-03 -3.06574e-03 1.92081e-03 -1.44317e-03 1.17835e-03 -1.00957e-03 8.86656e-04 -7.98786e-04 7.24756e-04 -6.73962e-04 6.18842e-04
-9.44205e-05 -1.30866e-04 3.08741e-04 -4.96674e-04 7.21119e-04 -1.03181e-03 1.55897e-03 -2.77443e-03 7.09131e-03 4.38770e-02 7.76829e-03 -3.34771e-03 2.08814e-03 -1.56250e-03 1.26941e-03 -1.08443e-03 9.46243e-04 -8.53301e-04 7.64636e-04 -7.19628e-04
-1.33542e-05 1.70294e-04 -3.14366e-04 4.65319e-04 -6.38475e-04 8.60042e-04 -1.18279e-03 1.74592e-03 -3.06574e-03 7.76829e-03 4.78129e-02 8.43744e-03 -3.62369e-03 2.25016e-03 -1.67855e-03 1.35603e-03 -1.15874e-03 1.00027e-03 -9.11194e-04 7.94821e-04
1.01404e-04 -2.02644e-04 3.20086e-04 -4.43447e-04 5.81627e-04 -7.51118e-04 9.77332e-04 -1.31778e-03 1.92081e-03 -3.34771e-03 8.43744e-03 5.17514e-02 9.10103e-03 -3.89642e-03 2.40779e-03 -1.79428e-03 1.43699e-03 -1.23689e-03 1.04402e-03 -9.83492e-04
-1.74181e-04 2.29358e-04 -3.25362e-04 4.27086e-04 -5.40375e-04 6.74133e-04 -8.46327e-04 1.08181e-03 -1.44317e-03 2.08814e-03 -3.62369e-03 9.10103e-03 5.56906e-02 9.76000e-03 -4.16888e-03 2.55966e-03 -1.91418e-03 1.50721e-03 -1.33038e-03 1.05456e-03
2.34936e-04 -2.51624e-04 3.29758e-04 -4.14740e-04 5.08030e-04 -6.17988e-04 7.52623e-04 -9.31187e-04 1.17835e-03 -1.56250e-03 2.25016e-03 -3.89642e-03 9.76000e-03 5.96279e-02 1.04129e-02 -4.44564e-03 2.70049e-03 -2.05013e-03 1.54294e-03 -1.49234e-03
-2.86112e-04 2.70201e-04 -3.33610e-04 4.04275e-04 -4.83085e-04 5.73492e-04 -6.84219e-04 8.22536e-04 -1.00957e-03 1.26941e-03 -1.67855e-03 2.40779e-03 -4.16888e-03 1.04129e-02 6.35592e-02 1.10545e-02 -4.73880e-03 2.80594e-03 -2.25659e-03 1.42507e-03
3.29543e-04 -2.85846e-04 3.36575e-04 -3.95822e-04 4.62169e-04 -5.38928e-04 6.29580e-04 -7.43434e-04 8.86656e-04 -1.08443e-03 1.35603e-03 -1.79428e-03 2.55966e-03 -4.44564e-03 1.10545e-02 6.74725e-02 1.16601e-02 -5.10366e-03 2.75467e-03 -2.78676e-03
-3.66649e-04 2.99015e-04 -3.38909e-04 3.88541e-04 -4.44939e-04 5.09902e-04 -5.87145e-04 6.79489e-04 -7.98786e-04 9.46243e-04 -1.15874e-03 1.43699e-03 -1.91418e-03 2.70049e-03 -4.73880e-03 1.16601e-02 7.13126e-02 1.21073e-02 -5.79674e-03 2.14488e-03
3.98523e-04 -3.10106e-04 3.40836e-04 -3.82033e-04 4.30209e-04 -4.85948e-04 5.51071e-04 -6.31139e-04 7.24756e-04 -8.53301e-04 1.00027e-03 -1.23689e-03 1.50721e-03 -2.05013e-03 2.80594e-03 -5.10366e-03 1.21073e-02 7.48220e-02 1.19906e-02 -6.96245e-03
-4.26004e-04 3.19604e-04 -3.42211e-04 3.76298e-04 -4.17328e-04 4.65144e-04 -5.22421e-04 5.87524e-04 -6.73962e-04 7.64636e-04 -9.11194e-04 1.04402e-03 -1.33038e-03 1.54294e-03 -2.25659e-03 2.75467e-03 -5.79674e-03 1.19906e-02 7.78546e-02 1.30385e-02
4.49803e-04 -3.27760e-04 3.43136e-04 -3.71073e-04 4.05746e-04 -4.48041e-04 4.95426e-04 -5.57407e-04 6.18842e-04 -7.19628e-04 7.94821e-04 -9.83492e-04 1.05456e-03 -1.49234e-03 1.42507e-03 -2.78676e-03 2.14488e-03 -6.96245e-03 1.30385e-02 8.70796e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_34-35.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.75075e-02 -2.97556e-03 2.45073e-03 -1.79958e-03 1.28376e-03 -8.98101e-04 6.09103e-04 -3.88798e-04 2.17538e-04 -8.19478e-05 -2.71338e-05 1.16117e-04 -1.89574e-04 2.50828e-04 -3.02370e-04 3.46070e-04 -3.83378e-04 4.15410e-04 -4.43008e-04 4.66875e-04
-2.97556e-03 1.40600e-02 5.76193e-04 1.84868e-04 -2.06968e-04 1.24565e-04 -3.89284e-05 -3.36005e-05 9.26403e-05 -1.40444e-04 1.79359e-04 -2.11216e-04 2.37457e-04 -2.59292e-04 2.77478e-04 -2.92775e-04 3.05637e-04 -3.16418e-04 3.25614e-04 -3.33522e-04
2.45073e-03 5.76193e-04 1.68675e-02 2.10502e-03 -7.01018e-04 4.06772e-04 -3.32570e-04 3.13986e-04 -3.11915e-04 3.15287e-04 -3.20152e-04 3.25162e-04 -3.29832e-04 3.33672e-04 -3.37051e-04 3.39607e-04 -3.41533e-04 3.43109e-04 -3.44184e-04 3.44819e-04
-1.79958e-03 1.84868e-04 2.10502e-03 2.02277e-02 3.20706e-03 -1.29177e-03 8.08037e-04 -6.32400e-04 5.48079e-04 -4.99012e-04 4.67173e-04 -4.44838e-04 4.27993e-04 -4.15279e-04 4.04459e-04 -3.95645e-04 3.88087e-04 -3.81315e-04 3.75348e-04 -3.69984e-04
1.28376e-03 -2.06968e-04 -7.01018e-04 3.20706e-03 2.38301e-02 4.10295e-03 -1.73583e-03 1.10107e-03 -8.49975e-04 7.18409e-04 -6.36137e-04 5.79236e-04 -5.37947e-04 5.05430e-04 -4.80334e-04 4.59294e-04 -4.41906e-04 4.27084e-04 -4.14160e-04 4.02377e-04
-8.98101e-04 1.24565e-04 4.06772e-04 -1.29177e-03 4.10295e-03 2.75514e-02 4.89192e-03 -2.10201e-03 1.33536e-03 -1.02222e-03 8.52831e-04 -7.44917e-04 6.68286e-04 -6.12414e-04 5.68034e-04 -5.33563e-04 5.04644e-04 -4.80782e-04 4.59915e-04 -4.43116e-04
6.09103e-04 -3.89284e-05 -3.32570e-04 8.08037e-04 -1.73583e-03 4.89192e-03 3.13329e-02 5.62289e-03 -2.42531e-03 1.53655e-03 -1.16879e-03 9.66442e-04 -8.36926e-04 7.43930e-04 -6.76107e-04 6.21849e-04 -5.79786e-04 5.43854e-04 -5.15700e-04 4.88290e-04
-3.88798e-04 -3.36005e-05 3.13986e-04 -6.32400e-04 1.10107e-03 -2.10201e-03 5.62289e-03 3.51456e-02 6.32092e-03 -2.72416e-03 1.71836e-03 -1.30000e-03 1.06781e-03 -9.19137e-04 8.11518e-04 -7.33332e-04 6.69814e-04 -6.22300e-04 5.78411e-04 -5.49878e-04
2.17538e-04 9.26403e-05 -3.11915e-04 5.48079e-04 -8.49975e-04 1.33536e-03 -2.42531e-03 6.32092e-03 3.89746e-02 6.99941e-03 -3.00821e-03 1.88866e-03 -1.42213e-03 1.16172e-03 -9.95378e-04 8.73577e-04 -7.87175e-04 7.13106e-04 -6.64400e-04 6.07384e-04
-8.19478e-05 -1.40444e-04 3.15287e-04 -4.99012e-04 7.18409e-04 -1.02222e-03 1.53655e-03 -2.72416e-03 6.99941e-03 4.28126e-02 7.66612e-03 -3.28341e-03 2.05185e-03 -1.53867e-03 1.25036e-03 -1.06854e-03 9.31006e-04 -8.40954e-04 7.50433e-04 -7.10782e-04
-2.71338e-05 1.79359e-04 -3.20152e-04 4.67173e-04 -6.36137e-04 8.52831e-04 -1.16879e-03 1.71836e-03 -3.00821e-03 7.66612e-03 4.66551e-02 8.32541e-03 -3.55310e-03 2.20993e-03 -1.65238e-03 1.33443e-03 -1.14196e-03 9.82198e-04 -8.99653e-04 7.75442e-04
1.16117e-04 -2.11216e-04 3.25162e-04 -4.44838e-04 5.79236e-04 -7.44917e-04 9.66442e-04 -1.30000e-03 1.88866e-03 -3.28341e-03 8.32541e-03 5.04999e-02 8.97933e-03 -3.81997e-03 2.36345e-03 -1.76658e-03 1.41208e-03 -1.22084e-03 1.02027e-03 -9.79670e-04
-1.89574e-04 2.37457e-04 -3.29832e-04 4.27993e-04 -5.37947e-04 6.68286e-04 -8.36926e-04 1.06781e-03 -1.42213e-03 2.05185e-03 -3.55310e-03 8.97933e-03 5.43448e-02 9.62841e-03 -4.08740e-03 2.51040e-03 -1.88665e-03 1.47600e-03 -1.32229e-03 1.00921e-03
2.50828e-04 -2.59292e-04 3.33672e-04 -4.15279e-04 5.05430e-04 -6.12414e-04 7.43930e-04 -9.19137e-04 1.16172e-03 -1.53867e-03 2.20993e-03 -3.81997e-03 9.62841e-03 5.81871e-02 1.02706e-02 -4.36086e-03 2.64323e-03 -2.03021e-03 1.48892e-03 -1.53010e-03
-3.02370e-04 2.77478e-04 -3.37051e-04 4.04459e-04 -4.80334e-04 5.68034e-04 -6.76107e-04 8.11518e-04 -9.95378e-04 1.25036e-03 -1.65238e-03 2.36345e-03 -4.08740e-03 1.02706e-02 6.20216e-02 1.08983e-02 -4.65832e-03 2.72378e-03 -2.28317e-03 1.26727e-03
3.46070e-04 -2.92775e-04 3.39607e-04 -3.95645e-04 4.59294e-04 -5.33563e-04 6.21849e-04 -7.33332e-04 8.73577e-04 -1.06854e-03 1.33443e-03 -1.76658e-03 2.51040e-03 -4.36086e-03 1.08983e-02 6.58306e-02 1.14730e-02 -5.06694e-03 2.56503e-03 -2.98017e-03
-3.83378e-04 3.05637e-04 -3.41533e-04 3.88087e-04 -4.41906e-04 5.04644e-04 -5.79786e-04 6.69814e-04 -7.87175e-04 9.31006e-04 -1.14196e-03 1.41208e-03 -1.88665e-03 2.64323e-03 -4.65832e-03 1.14730e-02 6.95266e-02 1.18058e-02 -5.92608e-03 1.86350e-03
4.15410e-04 -3.16418e-04 3.43109e-04 -3.81315e-04 4.27084e-04 -4.80782e-04 5.43854e-04 -6.22300e-04 7.13106e-04 -8.40954e-04 9.82198e-04 -1.22084e-03 1.47600e-03 -2.03021e-03 2.72378e-03 -5.06694e-03 1.18058e-02 7.27690e-02 1.15895e-02 -6.47809e-03
-4.43008e-04 3.25614e-04 -3.44184e-04 3.75348e-04 -4.14160e-04 4.59915e-04 -5.15700e-04 5.78411e-04 -6.64400e-04 7.50433e-04 -8.99653e-04 1.02027e-03 -1.32229e-03 1.48892e-03 -2.28317e-03 2.56503e-03 -5.92608e-03 1.15895e-02 7.63156e-02 1.51451e-02
4.66875e-04 -3.33522e-04 3.44819e-04 -3.69984e-04 4.02377e-04 -4.43116e-04 4.88290e-04 -5.49878e-04 6.07384e-04 -7.10782e-04 7.75442e-04 -9.79670e-04 1.00921e-03 -1.53010e-03 1.26727e-03 -2.98017e-03 1.86350e-03 -6.47809e-03 1.51451e-02 9.04382e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_35-36.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.77883e-02 -3.16519e-03 2.53163e-03 -1.83166e-03 1.29318e-03 -8.96337e-04 6.01364e-04 -3.77611e-04 2.04230e-04 -6.72743e-05 -4.27145e-05 1.32310e-04 -2.06185e-04 2.67719e-04 -3.19443e-04 3.63253e-04 -4.00621e-04 4.32688e-04 -4.60301e-04 4.84153e-04
-3.16519e-03 1.37697e-02 5.44025e-04 1.89371e-04 -1.99377e-04 1.13285e-04 -2.70699e-05 -4.50398e-05 1.03385e-04 -1.50447e-04 1.88657e-04 -2.19873e-04 2.45524e-04 -2.66829e-04 2.84538e-04 -2.99416e-04 3.11919e-04 -3.22352e-04 3.31202e-04 -3.38815e-04
2.53163e-03 5.44025e-04 1.64301e-02 2.08297e-03 -6.97434e-04 4.12537e-04 -3.40672e-04 3.21922e-04 -3.19021e-04 3.21491e-04 -3.25519e-04 3.29761e-04 -3.33780e-04 3.37027e-04 -3.39905e-04 3.42039e-04 -3.43546e-04 3.44757e-04 -3.45523e-04 3.45851e-04
-1.83166e-03 1.89371e-04 2.08297e-03 1.96871e-02 3.17313e-03 -1.27780e-03 8.05656e-04 -6.33595e-04 5.49861e-04 -5.00516e-04 4.68194e-04 -4.45411e-04 4.28092e-04 -4.15023e-04 4.03875e-04 -3.94716e-04 3.86895e-04 -3.79871e-04 3.73671e-04 -3.68195e-04
1.29318e-03 -1.99377e-04 -6.97434e-04 3.17313e-03 2.31956e-02 4.05350e-03 -1.71032e-03 1.09038e-03 -8.44555e-04 7.14531e-04 -6.32682e-04 5.75783e-04 -5.34519e-04 5.01898e-04 -4.76694e-04 4.55577e-04 -4.38062e-04 4.23164e-04 -4.10247e-04 3.98257e-04
-8.96337e-04 1.13285e-04 4.12537e-04 -1.27780e-03 4.05350e-03 2.68235e-02 4.82760e-03 -2.06606e-03 1.31745e-03 -1.01126e-03 8.44267e-04 -7.37456e-04 6.61284e-04 -6.05774e-04 5.61592e-04 -5.27267e-04 4.98500e-04 -4.74799e-04 4.53868e-04 -4.37494e-04
6.01364e-04 -2.70699e-05 -3.40672e-04 8.05656e-04 -1.71032e-03 4.82760e-03 3.05105e-02 5.54495e-03 -2.38017e-03 1.51250e-03 -1.15328e-03 9.54110e-04 -8.26198e-04 7.34030e-04 -6.66884e-04 6.13087e-04 -5.71488e-04 5.35718e-04 -5.08217e-04 4.80262e-04
-3.77611e-04 -4.50398e-05 3.21922e-04 -6.33595e-04 1.09038e-03 -2.06606e-03 5.54495e-03 3.42274e-02 6.23044e-03 -2.67086e-03 1.68908e-03 -1.28064e-03 1.05231e-03 -9.05700e-04 7.99231e-04 -7.22102e-04 6.59061e-04 -6.12577e-04 5.68277e-04 -5.41722e-04
2.04230e-04 1.03385e-04 -3.19021e-04 5.49861e-04 -8.44555e-04 1.31745e-03 -2.38017e-03 6.23044e-03 3.79597e-02 6.89724e-03 -2.94742e-03 1.85471e-03 -1.39943e-03 1.14349e-03 -9.79756e-04 8.59162e-04 -7.74479e-04 7.00248e-04 -6.54102e-04 5.94661e-04
-6.72743e-05 -1.50447e-04 3.21491e-04 -5.00516e-04 7.14531e-04 -1.01126e-03 1.51250e-03 -2.67086e-03 6.89724e-03 4.17003e-02 7.55278e-03 -3.21562e-03 2.01365e-03 -1.51313e-03 1.22964e-03 -1.05126e-03 9.14270e-04 -8.27675e-04 7.34727e-04 -7.01821e-04
-4.27145e-05 1.88657e-04 -3.25519e-04 4.68194e-04 -6.32682e-04 8.44267e-04 -1.15328e-03 1.68908e-03 -2.94742e-03 7.55278e-03 4.54451e-02 8.20130e-03 -3.47879e-03 2.16767e-03 -1.62451e-03 1.31095e-03 -1.12393e-03 9.62280e-04 -8.87842e-04 7.52790e-04
1.32310e-04 -2.19873e-04 3.29761e-04 -4.45411e-04 5.75783e-04 -7.37456e-04 9.54110e-04 -1.28064e-03 1.85471e-03 -3.21562e-03 8.20130e-03 4.91916e-02 8.84460e-03 -3.73966e-03 2.31685e-03 -1.73732e-03 1.38489e-03 -1.20422e-03 9.92786e-04 -9.79913e-04
-2.06185e-04 2.45524e-04 -3.33780e-04 4.28092e-04 -5.34519e-04 6.61284e-04 -8.26198e-04 1.05231e-03 -1.39943e-03 2.01365e-03 -3.47879e-03 8.84460e-03 5.29378e-02 9.48276e-03 -4.00204e-03 2.45846e-03 -1.85825e-03 1.44052e-03 -1.31815e-03 9.49282e-04
2.67719e-04 -2.66829e-04 3.37027e-04 -4.15023e-04 5.01898e-04 -6.05774e-04 7.34030e-04 -9.05700e-04 1.14349e-03 -1.51313e-03 2.16767e-03 -3.73966e-03 9.48276e-03 5.66805e-02 1.01130e-02 -4.27276e-03 2.58119e-03 -2.01407e-03 1.41938e-03 -1.59499e-03
-3.19443e-04 2.84538e-04 -3.39905e-04 4.03875e-04 -4.76694e-04 5.61592e-04 -6.66884e-04 7.99231e-04 -9.79756e-04 1.22964e-03 -1.62451e-03 2.31685e-03 -4.00204e-03 1.01130e-02 6.04131e-02 1.07239e-02 -4.57908e-03 2.62531e-03 -2.33733e-03 1.06386e-03
3.63253e-04 -2.99416e-04 3.42039e-04 -3.94716e-04 4.55577e-04 -5.27267e-04 6.13087e-04 -7.22102e-04 8.59162e-04 -1.05126e-03 1.31095e-03 -1.73732e-03 2.45846e-03 -4.27276e-03 1.07239e-02 6.41084e-02 1.12552e-02 -5.05551e-03 2.32817e-03 -3.16692e-03
-4.00621e-04 3.11919e-04 -3.43546e-04 3.86895e-04 -4.38062e-04 4.98500e-04 -5.71488e-04 6.59061e-04 -7.74479e-04 9.14270e-04 -1.12393e-03 1.38489e-03 -1.85825e-03 2.58119e-03 -4.57908e-03 1.12552e-02 6.76316e-02 1.14415e-02 -6.04662e-03 1.86032e-03
4.32688e-04 -3.22352e-04 3.44757e-04 -3.79871e-04 4.23164e-04 -4.74799e-04 5.35718e-04 -6.12577e-04 7.00248e-04 -8.27675e-04 9.62280e-04 -1.20422e-03 1.44052e-03 -2.01407e-03 2.62531e-03 -5.05551e-03 1.14415e-02 7.06364e-02 1.14515e-02 -5.04337e-03
-4.60301e-04 3.31202e-04 -3.45523e-04 3.73671e-04 -4.10247e-04 4.53868e-04 -5.08217e-04 5.68277e-04 -6.54102e-04 7.34727e-04 -8.87842e-04 9.92786e-04 -1.31815e-03 1.41938e-03 -2.33733e-03 2.32817e-03 -6.04662e-03 1.14515e-02 7.56367e-02 1.88341e-02
4.84153e-04 -3.38815e-04 3.45851e-04 -3.68195e-04 3.98257e-04 -4.37494e-04 4.80262e-04 -5.41722e-04 5.94661e-04 -7.01821e-04 7.52790e-04 -9.79913e-04 9.49282e-04 -1.59499e-03 1.06386e-03 -3.16692e-03 1.86032e-03 -5.04337e-03 1.88341e-02 9.43661e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_36-37.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.80455e-02 -3.33959e-03 2.59911e-03 -1.85376e-03 1.29533e-03 -8.89160e-04 5.89464e-04 -3.63136e-04 1.88273e-04 -5.04327e-05 -6.00870e-05 1.49994e-04 -2.24041e-04 2.85653e-04 -3.37388e-04 3.81162e-04 -4.18461e-04 4.50449e-04 -4.77982e-04 5.01740e-04
-3.33959e-03 1.34553e-02 5.16702e-04 1.89396e-04 -1.88698e-04 1.00005e-04 -1.39089e-05 -5.73332e-05 1.14678e-04 -1.60777e-04 1.98113e-04 -2.28559e-04 2.53517e-04 -2.74208e-04 2.91368e-04 -3.05764e-04 3.17864e-04 -3.27919e-04 3.36393e-04 -3.43674e-04
2.59911e-03 5.16702e-04 1.59700e-02 2.05992e-03 -6.94593e-04 4.18794e-04 -3.48835e-04 3.29651e-04 -3.25775e-04 3.27257e-04 -3.30395e-04 3.33830e-04 -3.37169e-04 3.39800e-04 -3.42157e-04 3.43863e-04 -3.44949e-04 3.45788e-04 -3.46247e-04 3.46258e-04
-1.85376e-03 1.89396e-04 2.05992e-03 1.91226e-02 3.13487e-03 -1.26272e-03 8.02539e-04 -6.33931e-04 5.50722e-04 -5.01106e-04 4.68326e-04 -4.45127e-04 4.27357e-04 -4.13953e-04 4.02512e-04 -3.93034e-04 3.84970e-04 -3.77715e-04 3.71282e-04 -3.65726e-04
1.29533e-03 -1.88698e-04 -6.94593e-04 3.13487e-03 2.25339e-02 3.99779e-03 -1.68281e-03 1.07839e-03 -8.37863e-04 7.09408e-04 -6.28061e-04 5.71236e-04 -5.30070e-04 4.97418e-04 -4.72160e-04 4.51017e-04 -4.33417e-04 4.18458e-04 -4.05601e-04 3.93393e-04
-8.89160e-04 1.00005e-04 4.18794e-04 -1.26272e-03 3.99779e-03 2.60644e-02 4.75568e-03 -2.02761e-03 1.29798e-03 -9.98818e-04 8.34291e-04 -7.28696e-04 6.53103e-04 -5.98055e-04 5.54160e-04 -5.20045e-04 4.91472e-04 -4.68008e-04 4.47000e-04 -4.31196e-04
5.89464e-04 -1.39089e-05 -3.48835e-04 8.02539e-04 -1.68281e-03 4.75568e-03 2.96525e-02 5.45835e-03 -2.33221e-03 1.48674e-03 -1.13617e-03 9.40279e-04 -8.14108e-04 7.22905e-04 -6.56544e-04 6.03290e-04 -5.62257e-04 5.26651e-04 -4.99990e-04 4.71324e-04
-3.63136e-04 -5.73332e-05 3.29651e-04 -6.33931e-04 1.07839e-03 -2.02761e-03 5.45835e-03 3.32692e-02 6.13030e-03 -2.61446e-03 1.65799e-03 -1.25961e-03 1.03524e-03 -8.90845e-04 7.85657e-04 -7.09736e-04 6.47209e-04 -6.01985e-04 5.57092e-04 -5.32965e-04
1.88273e-04 1.14678e-04 -3.25775e-04 5.50722e-04 -8.37863e-04 1.29798e-03 -2.33221e-03 6.13030e-03 3.69003e-02 6.78447e-03 -2.88330e-03 1.81885e-03 -1.37499e-03 1.12362e-03 -9.62677e-04 8.43372e-04 -7.60706e-04 6.86139e-04 -6.43095e-04 5.80531e-04
-5.04327e-05 -1.60777e-04 3.27257e-04 -5.01106e-04 7.09408e-04 -9.98818e-04 1.48674e-03 -2.61446e-03 6.78447e-03 4.05392e-02 7.42790e-03 -3.14428e-03 1.97342e-03 -1.48578e-03 1.20713e-03 -1.03256e-03 8.95971e-04 -8.13488e-04 7.17356e-04 -6.93139e-04
-6.00870e-05 1.98113e-04 -3.30395e-04 4.68326e-04 -6.28061e-04 8.34291e-04 -1.13617e-03 1.65799e-03 -2.88330e-03 7.42790e-03 4.41817e-02 8.06470e-03 -3.40071e-03 2.12323e-03 -1.59485e-03 1.28547e-03 -1.10465e-03 9.40326e-04 -8.76176e-04 7.25756e-04
1.49994e-04 -2.28559e-04 3.33830e-04 -4.45127e-04 5.71236e-04 -7.28696e-04 9.40279e-04 -1.25961e-03 1.81885e-03 -3.14428e-03 8.06470e-03 4.78255e-02 8.69639e-03 -3.65545e-03 2.26781e-03 -1.70643e-03 1.35518e-03 -1.18745e-03 9.60369e-04 -9.87004e-04
-2.24041e-04 2.53517e-04 -3.37169e-04 4.27357e-04 -5.30070e-04 6.53103e-04 -8.14108e-04 1.03524e-03 -1.37499e-03 1.97342e-03 -3.40071e-03 8.69639e-03 5.14684e-02 9.32253e-03 -3.91279e-03 2.40350e-03 -1.82933e-03 1.39946e-03 -1.32083e-03 8.68737e-04
2.85653e-04 -2.74208e-04 3.39800e-04 -4.13953e-04 4.97418e-04 -5.98055e-04 7.22905e-04 -8.90845e-04 1.12362e-03 -1.48578e-03 2.12323e-03 -3.65545e-03 9.32253e-03 5.51067e-02 9.93940e-03 -4.18176e-03 2.51299e-03 -2.00459e-03 1.32800e-03 -1.69259e-03
-3.37388e-04 2.91368e-04 -3.42157e-04 4.02512e-04 -4.72160e-04 5.54160e-04 -6.56544e-04 7.85657e-04 -9.62677e-04 1.20713e-03 -1.59485e-03 2.26781e-03 -3.91279e-03 9.93940e-03 5.87316e-02 1.05295e-02 -4.50410e-03 2.50402e-03 -2.42483e-03 8.36208e-04
3.81162e-04 -3.05764e-04 3.43863e-04 -3.93034e-04 4.51017e-04 -5.20045e-04 6.03290e-04 -7.09736e-04 8.43372e-04 -1.03256e-03 1.28547e-03 -1.70643e-03 2.40350e-03 -4.18176e-03 1.05295e-02 6.23015e-02 1.09996e-02 -5.07536e-03 2.06543e-03 -3.22242e-03
-4.18461e-04 3.17864e-04 -3.44949e-04 3.84970e-04 -4.33417e-04 4.91472e-04 -5.62257e-04 6.47209e-04 -7.60706e-04 8.95971e-04 -1.10465e-03 1.35518e-03 -1.82933e-03 2.51299e-03 -4.50410e-03 1.09996e-02 6.56200e-02 1.10353e-02 -6.03285e-03 2.44494e-03
4.50449e-04 -3.27919e-04 3.45788e-04 -3.77715e-04 4.18458e-04 -4.68008e-04 5.26651e-04 -6.01985e-04 6.86139e-04 -8.13488e-04 9.40326e-04 -1.18745e-03 1.39946e-03 -2.00459e-03 2.50402e-03 -5.07536e-03 1.10353e-02 6.85483e-02 1.18878e-02 -2.33396e-03
-4.77982e-04 3.36393e-04 -3.46247e-04 3.71282e-04 -4.05601e-04 4.47000e-04 -4.99990e-04 5.57092e-04 -6.43095e-04 7.17356e-04 -8.76176e-04 9.60369e-04 -1.32083e-03 1.32800e-03 -2.42483e-03 2.06543e-03 -6.03285e-03 1.18878e-02 7.61421e-02 2.36595e-02
5.01740e-04 -3.43674e-04 3.46258e-04 -3.65726e-04 3.93393e-04 -4.31196e-04 4.71324e-04 -5.32965e-04 5.80531e-04 -6.93139e-04 7.25756e-04 -9.87004e-04 8.68737e-04 -1.69259e-03 8.36208e-04 -3.22242e-03 2.44494e-03 -2.33396e-03 2.36595e-02 9.67196e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_37-38.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.82776e-02 -3.49819e-03 2.65326e-03 -1.86618e-03 1.29056e-03 -8.76883e-04 5.73680e-04 -3.45623e-04 1.69895e-04 -3.16396e-05 -7.90450e-05 1.68970e-04 -2.42948e-04 3.04439e-04 -3.56019e-04 3.99614e-04 -4.36717e-04 4.68511e-04 -4.95866e-04 5.19450e-04
-3.49819e-03 1.31173e-02 4.93881e-04 1.85334e-04 -1.75306e-04 8.50415e-05 2.95003e-07 -7.02607e-05 1.26327e-04 -1.71263e-04 2.07571e-04 -2.37128e-04 2.61301e-04 -2.81304e-04 2.97850e-04 -3.11703e-04 3.23355e-04 -3.33006e-04 3.41078e-04 -3.47996e-04
2.65326e-03 4.93881e-04 1.54878e-02 2.03548e-03 -6.92191e-04 4.25262e-04 -3.56826e-04 3.36990e-04 -3.32027e-04 3.32455e-04 -3.34666e-04 3.37269e-04 -3.39911e-04 3.41911e-04 -3.43728e-04 3.45004e-04 -3.45673e-04 3.46137e-04 -3.46293e-04 3.45982e-04
-1.86618e-03 1.85334e-04 2.03548e-03 1.85347e-02 3.09206e-03 -1.24637e-03 7.98512e-04 -6.33264e-04 5.50549e-04 -5.00693e-04 4.67496e-04 -4.43929e-04 4.25741e-04 -4.12024e-04 4.00326e-04 -3.90559e-04 3.82275e-04 -3.74817e-04 3.68153e-04 -3.62550e-04
1.29056e-03 -1.75306e-04 -6.92191e-04 3.09206e-03 2.18458e-02 3.93569e-03 -1.65322e-03 1.06501e-03 -8.29810e-04 7.02975e-04 -6.22231e-04 5.65566e-04 -5.24572e-04 4.91968e-04 -4.66712e-04 4.45599e-04 -4.27960e-04 4.12957e-04 -4.00221e-04 3.87769e-04
-8.76883e-04 8.50415e-05 4.25262e-04 -1.24637e-03 3.93569e-03 2.52750e-02 4.67613e-03 -1.98667e-03 1.27690e-03 -9.84856e-04 8.22871e-04 -7.18616e-04 6.43731e-04 -5.89247e-04 5.45737e-04 -5.11899e-04 4.83561e-04 -4.60421e-04 4.39306e-04 -4.24240e-04
5.73680e-04 2.95003e-07 -3.56826e-04 7.98512e-04 -1.65322e-03 4.67613e-03 2.87599e-02 5.36306e-03 -2.28148e-03 1.45923e-03 -1.11743e-03 9.24926e-04 -8.00650e-04 7.10560e-04 -6.45099e-04 5.92467e-04 -5.52112e-04 5.16652e-04 -4.91052e-04 4.61473e-04
-3.45623e-04 -7.02607e-05 3.36990e-04 -6.33264e-04 1.06501e-03 -1.98667e-03 5.36306e-03 3.22720e-02 6.02050e-03 -2.55504e-03 1.62504e-03 -1.23687e-03 1.01659e-03 -8.74581e-04 7.70808e-04 -6.96261e-04 6.34261e-04 -5.90567e-04 5.44850e-04 -5.23688e-04
1.69895e-04 1.26327e-04 -3.32027e-04 5.50549e-04 -8.29810e-04 1.27690e-03 -2.28148e-03 6.02050e-03 3.57975e-02 6.66112e-03 -2.81595e-03 1.78106e-03 -1.34877e-03 1.10208e-03 -9.44162e-04 8.26209e-04 -7.45908e-04 6.70772e-04 -6.31476e-04 5.64798e-04
-3.16396e-05 -1.71263e-04 3.32455e-04 -5.00693e-04 7.02975e-04 -9.84856e-04 1.45923e-03 -2.55504e-03 6.66112e-03 3.93301e-02 7.29153e-03 -3.06948e-03 1.93116e-03 -1.45661e-03 1.18284e-03 -1.01249e-03 8.76097e-04 -7.98500e-04 6.98104e-04 -6.85409e-04
-7.90450e-05 2.07571e-04 -3.34666e-04 4.67496e-04 -6.22231e-04 8.22871e-04 -1.11743e-03 1.62504e-03 -2.81595e-03 7.29153e-03 4.28660e-02 7.91565e-03 -3.31898e-03 2.07660e-03 -1.56342e-03 1.25795e-03 -1.08422e-03 9.16102e-04 -8.65376e-04 6.92684e-04
1.68970e-04 -2.37128e-04 3.37269e-04 -4.43929e-04 5.65566e-04 -7.18616e-04 9.24926e-04 -1.23687e-03 1.78106e-03 -3.06948e-03 7.91565e-03 4.64026e-02 8.53475e-03 -3.56749e-03 2.21629e-03 -1.67398e-03 1.32267e-03 -1.17127e-03 9.21265e-04 -1.00496e-03
-2.42948e-04 2.61301e-04 -3.39911e-04 4.25741e-04 -5.24572e-04 6.43731e-04 -8.00650e-04 1.01659e-03 -1.34877e-03 1.93116e-03 -3.31898e-03 8.53475e-03 4.99378e-02 9.14773e-03 -3.81988e-03 2.34524e-03 -1.80063e-03 1.35097e-03 -1.33454e-03 7.61814e-04
3.04439e-04 -2.81304e-04 3.41911e-04 -4.12024e-04 4.91968e-04 -5.89247e-04 7.10560e-04 -8.74581e-04 1.10208e-03 -1.45661e-03 2.07660e-03 -3.56749e-03 9.14773e-03 5.34670e-02 9.74955e-03 -4.08878e-03 2.43670e-03 -2.00605e-03 1.20871e-03 -1.81741e-03
-3.56019e-04 2.97850e-04 -3.43728e-04 4.00326e-04 -4.66712e-04 5.45737e-04 -6.45099e-04 7.70808e-04 -9.44162e-04 1.18284e-03 -1.56342e-03 2.21629e-03 -3.81988e-03 9.74955e-03 5.69780e-02 1.03132e-02 -4.43792e-03 2.35364e-03 -2.54028e-03 6.49499e-04
3.99614e-04 -3.11703e-04 3.45004e-04 -3.90559e-04 4.45599e-04 -5.11899e-04 5.92467e-04 -6.96261e-04 8.26209e-04 -1.01249e-03 1.25795e-03 -1.67398e-03 2.34524e-03 -4.08878e-03 1.03132e-02 6.04069e-02 1.07001e-02 -5.12136e-03 1.84255e-03 -2.94043e-03
-4.36717e-04 3.23355e-04 -3.45673e-04 3.82275e-04 -4.27960e-04 4.83561e-04 -5.52112e-04 6.34261e-04 -7.45908e-04 8.76097e-04 -1.08422e-03 1.32267e-03 -1.80063e-03 2.43670e-03 -4.43792e-03 1.07001e-02 6.34985e-02 1.06533e-02 -5.67679e-03 3.93613e-03
4.68511e-04 -3.33006e-04 3.46137e-04 -3.74817e-04 4.12957e-04 -4.60421e-04 5.16652e-04 -5.90567e-04 6.70772e-04 -7.98500e-04 9.16102e-04 -1.17127e-03 1.35097e-03 -2.00605e-03 2.35364e-03 -5.12136e-03 1.06533e-02 6.67152e-02 1.32200e-02 1.61667e-03
-4.95866e-04 3.41078e-04 -3.46293e-04 3.68153e-04 -4.00221e-04 4.39306e-04 -4.91052e-04 5.44850e-04 -6.31476e-04 6.98104e-04 -8.65376e-04 9.21265e-04 -1.33454e-03 1.20871e-03 -2.54028e-03 1.84255e-03 -5.67679e-03 1.32200e-02 7.78013e-02 2.83405e-02
5.19450e-04 -3.47996e-04 3.45982e-04 -3.62550e-04 3.87769e-04 -4.24240e-04 4.61473e-04 -5.23688e-04 5.64798e-04 -6.85409e-04 6.92684e-04 -1.00496e-03 7.61814e-04 -1.81741e-03 6.49499e-04 -2.94043e-03 3.93613e-03 1.61667e-03 2.83405e-02 9.49919e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_38-39.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.84831e-02 -3.64045e-03 2.69408e-03 -1.86917e-03 1.27912e-03 -8.59728e-04 5.54203e-04 -3.25243e-04 1.49250e-04 -1.10360e-05 -9.94552e-05 1.89109e-04 -2.62782e-04 3.23954e-04 -3.75214e-04 4.18489e-04 -4.55271e-04 4.86757e-04 -5.13834e-04 5.37161e-04
-3.64045e-03 1.27557e-02 4.75218e-04 1.77531e-04 -1.59517e-04 6.86526e-05 1.53335e-05 -8.36502e-05 1.38184e-04 -1.81772e-04 2.16910e-04 -2.45469e-04 2.68773e-04 -2.88020e-04 3.03893e-04 -3.17148e-04 3.28306e-04 -3.37527e-04 3.45176e-04 -3.51705e-04
2.69408e-03 4.75218e-04 1.49839e-02 2.00929e-03 -6.89955e-04 4.31702e-04 -3.64454e-04 3.43791e-04 -3.37657e-04 3.36985e-04 -3.38245e-04 3.39999e-04 -3.41935e-04 3.43297e-04 -3.44560e-04 3.45406e-04 -3.45662e-04 3.45749e-04 -3.45613e-04 3.44980e-04
-1.86917e-03 1.77531e-04 2.00929e-03 1.79237e-02 3.04441e-03 -1.22859e-03 7.93422e-04 -6.31470e-04 5.49250e-04 -4.99207e-04 4.65648e-04 -4.41767e-04 4.23202e-04 -4.09197e-04 3.97281e-04 -3.87257e-04 3.78779e-04 -3.71151e-04 3.64257e-04 -3.58648e-04
1.27912e-03 -1.59517e-04 -6.89955e-04 3.04441e-03 2.11312e-02 3.86703e-03 -1.62148e-03 1.05014e-03 -8.20313e-04 6.95174e-04 -6.15153e-04 5.58745e-04 -5.18001e-04 4.85525e-04 -4.60328e-04 4.39303e-04 -4.21679e-04 4.06644e-04 -3.94099e-04 3.81362e-04
-8.59728e-04 6.86526e-05 4.31702e-04 -1.22859e-03 3.86703e-03 2.44550e-02 4.58879e-03 -1.94319e-03 1.25412e-03 -9.69306e-04 8.09968e-04 -7.07193e-04 6.33150e-04 -5.79337e-04 5.36309e-04 -5.02824e-04 4.74759e-04 -4.52038e-04 4.30765e-04 -4.16635e-04
5.54203e-04 1.53335e-05 -3.64454e-04 7.93422e-04 -1.62148e-03 4.58879e-03 2.78324e-02 5.25895e-03 -2.22795e-03 1.42990e-03 -1.09699e-03 9.08017e-04 -7.85802e-04 6.96980e-04 -6.32543e-04 5.80612e-04 -5.41060e-04 5.05701e-04 -4.81419e-04 4.50681e-04
-3.25243e-04 -8.36502e-05 3.43791e-04 -6.31470e-04 1.05014e-03 -1.94319e-03 5.25895e-03 3.12354e-02 5.90093e-03 -2.49259e-03 1.59018e-03 -1.21236e-03 9.96333e-04 -8.56896e-04 7.54675e-04 -6.81686e-04 6.20195e-04 -5.78348e-04 5.31518e-04 -5.13993e-04
1.49250e-04 1.38184e-04 -3.37657e-04 5.49250e-04 -8.20313e-04 1.25412e-03 -2.22795e-03 5.90093e-03 3.46509e-02 6.52704e-03 -2.74535e-03 1.74128e-03 -1.32073e-03 1.07885e-03 -9.24212e-04 8.07646e-04 -7.30109e-04 6.54105e-04 -6.19365e-04 5.47100e-04
-1.10360e-05 -1.81772e-04 3.36985e-04 -4.99207e-04 6.95174e-04 -9.69306e-04 1.42990e-03 -2.49259e-03 6.52704e-03 3.80728e-02 7.14351e-03 -2.99123e-03 1.88679e-03 -1.42556e-03 1.15670e-03 -9.91077e-04 8.54598e-04 -7.82846e-04 6.76575e-04 -6.79630e-04
-9.94552e-05 2.16910e-04 -3.38245e-04 4.65648e-04 -6.15153e-04 8.09968e-04 -1.09699e-03 1.59018e-03 -2.74535e-03 7.14351e-03 4.14975e-02 7.75399e-03 -3.23362e-03 2.02767e-03 -1.53018e-03 1.22831e-03 -1.06278e-03 8.89181e-04 -8.56513e-04 6.51075e-04
1.89109e-04 -2.45469e-04 3.39999e-04 -4.41767e-04 5.58745e-04 -7.07193e-04 9.08017e-04 -1.21236e-03 1.74128e-03 -2.99123e-03 7.75399e-03 4.49226e-02 8.35945e-03 -3.47584e-03 2.16215e-03 -1.64004e-03 1.28687e-03 -1.15679e-03 8.72826e-04 -1.03843e-03
-2.62782e-04 2.68773e-04 -3.41935e-04 4.23202e-04 -5.18001e-04 6.33150e-04 -7.85802e-04 9.96333e-04 -1.32073e-03 1.88679e-03 -3.23362e-03 8.35945e-03 4.83453e-02 8.95812e-03 -3.72348e-03 2.28312e-03 -1.77324e-03 1.29226e-03 -1.36415e-03 6.27161e-04
3.23954e-04 -2.88020e-04 3.43297e-04 -4.09197e-04 4.85525e-04 -5.79337e-04 6.96980e-04 -8.56896e-04 1.07885e-03 -1.42556e-03 2.02767e-03 -3.47584e-03 8.95812e-03 5.17607e-02 9.54280e-03 -3.99500e-03 2.34942e-03 -2.02345e-03 1.05989e-03 -1.93949e-03
-3.75214e-04 3.03893e-04 -3.44560e-04 3.97281e-04 -4.60328e-04 5.36309e-04 -6.32543e-04 7.54675e-04 -9.24212e-04 1.15670e-03 -1.53018e-03 2.16215e-03 -3.72348e-03 9.54280e-03 5.51503e-02 1.00718e-02 -4.38571e-03 2.17231e-03 -2.65341e-03 6.29147e-04
4.18489e-04 -3.17148e-04 3.45406e-04 -3.87257e-04 4.39303e-04 -5.02824e-04 5.80612e-04 -6.81686e-04 8.07646e-04 -9.91077e-04 1.22831e-03 -1.64004e-03 2.28312e-03 -3.99500e-03 1.00718e-02 5.84188e-02 1.03545e-02 -5.16320e-03 1.78645e-03 -2.06235e-03
-4.55271e-04 3.28306e-04 -3.45662e-04 3.78779e-04 -4.21679e-04 4.74759e-04 -5.41060e-04 6.20195e-04 -7.30109e-04 8.54598e-04 -1.06278e-03 1.28687e-03 -1.77324e-03 2.34942e-03 -4.38571e-03 1.03545e-02 6.12969e-02 1.04230e-02 -4.71689e-03 6.49968e-03
4.86757e-04 -3.37527e-04 3.45749e-04 -3.71151e-04 4.06644e-04 -4.52038e-04 5.05701e-04 -5.78348e-04 6.54105e-04 -7.82846e-04 8.89181e-04 -1.15679e-03 1.29226e-03 -2.02345e-03 2.17231e-03 -5.16320e-03 1.04230e-02 6.53989e-02 1.56164e-02 6.18935e-03
-5.13834e-04 3.45176e-04 -3.45613e-04 3.64257e-04 -3.94099e-04 4.30765e-04 -4.81419e-04 5.31518e-04 -6.19365e-04 6.76575e-04 -8.56513e-04 8.72826e-04 -1.36415e-03 1.05989e-03 -2.65341e-03 1.78645e-03 -4.71689e-03 1.56164e-02 7.99944e-02 3.09538e-02
5.37161e-04 -3.51705e-04 3.44980e-04 -3.58648e-04 3.81362e-04 -4.16635e-04 4.50681e-04 -5.13993e-04 5.47100e-04 -6.79630e-04 6.51075e-04 -1.03843e-03 6.27161e-04 -1.93949e-03 6.29147e-04 -2.06235e-03 6.49968e-03 6.18935e-03 3.09538e-02 8.74053e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_39-40.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.86577e-02 -3.76589e-03 2.72164e-03 -1.86294e-03 1.26122e-03 -8.37867e-04 5.31156e-04 -3.02075e-04 1.26388e-04 1.13511e-05 -1.21311e-04 2.10423e-04 -2.83570e-04 3.44240e-04 -3.95027e-04 4.37855e-04 -4.74206e-04 5.05284e-04 -5.31990e-04 5.54982e-04
-3.76589e-03 1.23681e-02 4.59904e-04 1.66517e-04 -1.41754e-04 5.11620e-05 3.09582e-05 -9.73060e-05 1.50092e-04 -1.92178e-04 2.26031e-04 -2.53501e-04 2.75864e-04 -2.94302e-04 3.09462e-04 -3.22073e-04 3.32699e-04 -3.41472e-04 3.48684e-04 -3.54811e-04
2.72164e-03 4.59904e-04 1.44554e-02 1.98032e-03 -6.87362e-04 4.37719e-04 -3.71422e-04 3.49826e-04 -3.42487e-04 3.40703e-04 -3.41014e-04 3.41923e-04 -3.43162e-04 3.43895e-04 -3.44603e-04 3.45026e-04 -3.44885e-04 3.44602e-04 -3.44188e-04 3.43239e-04
-1.86294e-03 1.66517e-04 1.98032e-03 1.72855e-02 2.99088e-03 -1.20891e-03 7.86915e-04 -6.28282e-04 5.46623e-04 -4.96489e-04 4.62651e-04 -4.38536e-04 4.19657e-04 -4.05401e-04 3.93314e-04 -3.83074e-04 3.74436e-04 -3.66683e-04 3.59565e-04 -3.53999e-04
1.26122e-03 -1.41754e-04 -6.87362e-04 2.99088e-03 2.03852e-02 3.79067e-03 -1.58713e-03 1.03342e-03 -8.09108e-04 6.85807e-04 -6.06672e-04 5.50649e-04 -5.10251e-04 4.77999e-04 -4.52931e-04 4.32058e-04 -4.14517e-04 3.99469e-04 -3.87202e-04 3.74126e-04
-8.37867e-04 5.11620e-05 4.37719e-04 -1.20891e-03 3.79067e-03 2.35985e-02 4.49239e-03 -1.89669e-03 1.22928e-03 -9.51895e-04 7.95381e-04 -6.94264e-04 6.21226e-04 -5.68208e-04 5.25775e-04 -4.92736e-04 4.64984e-04 -4.42806e-04 4.21304e-04 -4.08335e-04
5.31156e-04 3.09582e-05 -3.71422e-04 7.86915e-04 -1.58713e-03 4.49239e-03 2.68632e-02 5.14462e-03 -2.17111e-03 1.39837e-03 -1.07456e-03 8.89329e-04 -7.69386e-04 6.82018e-04 -6.18755e-04 5.67611e-04 -5.29021e-04 4.93694e-04 -4.71031e-04 4.38838e-04
-3.02075e-04 -9.73060e-05 3.49826e-04 -6.28282e-04 1.03342e-03 -1.89669e-03 5.14462e-03 3.01519e-02 5.77002e-03 -2.42652e-03 1.55299e-03 -1.18577e-03 9.74223e-04 -8.37600e-04 7.37094e-04 -6.65888e-04 6.04869e-04 -5.65244e-04 5.16947e-04 -5.03971e-04
1.26388e-04 1.50092e-04 -3.42487e-04 5.46623e-04 -8.09108e-04 1.22928e-03 -2.17111e-03 5.77002e-03 3.34521e-02 6.38051e-03 -2.67088e-03 1.69903e-03 -1.29050e-03 1.05366e-03 -9.02632e-04 7.87485e-04 -7.13190e-04 6.35949e-04 -6.06847e-04 5.26774e-04
1.13511e-05 -1.92178e-04 3.40703e-04 -4.96489e-04 6.85807e-04 -9.51895e-04 1.39837e-03 -2.42652e-03 6.38051e-03 3.67579e-02 6.98194e-03 -2.90886e-03 1.83980e-03 -1.39228e-03 1.12840e-03 -9.68114e-04 8.31218e-04 -7.66581e-04 6.52020e-04 -6.77137e-04
-1.21311e-04 2.26031e-04 -3.41014e-04 4.62651e-04 -6.06672e-04 7.95381e-04 -1.07456e-03 1.55299e-03 -2.67088e-03 6.98194e-03 4.00662e-02 7.57766e-03 -3.14391e-03 1.97586e-03 -1.49475e-03 1.19617e-03 -1.04032e-03 8.58711e-04 -8.50981e-04 5.97613e-04
2.10423e-04 -2.53501e-04 3.41923e-04 -4.38536e-04 5.50649e-04 -6.94264e-04 8.89329e-04 -1.18577e-03 1.69903e-03 -2.90886e-03 7.57766e-03 4.33744e-02 8.16826e-03 -3.37972e-03 2.10474e-03 -1.60443e-03 1.24678e-03 -1.14541e-03 8.11467e-04 -1.09041e-03
-2.83570e-04 2.75864e-04 -3.43162e-04 4.19657e-04 -5.10251e-04 6.21226e-04 -7.69386e-04 9.74223e-04 -1.29050e-03 1.83980e-03 -3.14391e-03 8.16826e-03 4.66793e-02 8.75124e-03 -3.62297e-03 2.21584e-03 -1.74840e-03 1.21945e-03 -1.41282e-03 4.75913e-04
3.44240e-04 -2.94302e-04 3.43895e-04 -4.05401e-04 4.77999e-04 -5.68208e-04 6.82018e-04 -8.37600e-04 1.05366e-03 -1.39228e-03 1.97586e-03 -3.37972e-03 8.75124e-03 4.99749e-02 9.31588e-03 -3.90129e-03 2.24686e-03 -2.05991e-03 8.92518e-04 -1.98881e-03
-3.95027e-04 3.09462e-04 -3.44603e-04 3.93314e-04 -4.52931e-04 5.25775e-04 -6.18755e-04 7.37094e-04 -9.02632e-04 1.12840e-03 -1.49475e-03 2.10474e-03 -3.62297e-03 9.31588e-03 5.32335e-02 9.79915e-03 -4.35026e-03 1.97071e-03 -2.69292e-03 9.58166e-04
4.37855e-04 -3.22073e-04 3.45026e-04 -3.83074e-04 4.32058e-04 -4.92736e-04 5.67611e-04 -6.65888e-04 7.87485e-04 -9.68114e-04 1.19617e-03 -1.60443e-03 2.21584e-03 -3.90129e-03 9.79915e-03 5.63191e-02 9.97129e-03 -5.12849e-03 2.08256e-03 -3.67143e-04
-4.74206e-04 3.32699e-04 -3.44885e-04 3.74436e-04 -4.14517e-04 4.64984e-04 -5.29021e-04 6.04869e-04 -7.13190e-04 8.31218e-04 -1.04032e-03 1.24678e-03 -1.74840e-03 2.24686e-03 -4.35026e-03 9.97129e-03 5.90718e-02 1.05289e-02 -2.92798e-03 9.94112e-03
5.05284e-04 -3.41472e-04 3.44602e-04 -3.66683e-04 3.99469e-04 -4.42806e-04 4.93694e-04 -5.65244e-04 6.35949e-04 -7.66581e-04 8.58711e-04 -1.14541e-03 1.21945e-03 -2.05991e-03 1.97071e-03 -5.12849e-03 1.05289e-02 6.48089e-02 1.88815e-02 1.01186e-02
-5.31990e-04 3.48684e-04 -3.44188e-04 3.59565e-04 -3.87202e-04 4.21304e-04 -4.71031e-04 5.16947e-04 -6.06847e-04 6.52020e-04 -8.50981e-04 8.11467e-04 -1.41282e-03 8.92518e-04 -2.69292e-03 2.08256e-03 -2.92798e-03 1.88815e-02 8.14360e-02 2.95501e-02
5.54982e-04 -3.54811e-04 3.43239e-04 -3.53999e-04 3.74126e-04 -4.08335e-04 4.38838e-04 -5.03971e-04 5.26774e-04 -6.77137e-04 5.97613e-04 -1.09041e-03 4.75913e-04 -1.98881e-03 9.58166e-04 -3.67143e-04 9.94112e-03 1.01186e-02 2.95501e-02 7.40136e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_4-5.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.27208e-03 2.48649e-03 -1.57646e-03 1.20734e-03 -9.95069e-04 8.54044e-04 -7.52570e-04 6.75660e-04 -6.15147e-04 5.66152e-04 -5.25567e-04 4.91317e-04 -4.61960e-04 4.36465e-04 -4.14074e-04 3.94218e-04 -3.76462e-04 3.60468e-04 -3.45967e-04 3.32746e-04
2.48649e-03 1.40043e-02 2.47478e-03 -1.39396e-03 1.01014e-03 -8.06913e-04 6.79325e-04 -5.91171e-04 5.26322e-04 -4.76425e-04 4.36709e-04 -4.04237e-04 3.77104e-04 -3.54033e-04 3.34122e-04 -3.16718e-04 3.01346e-04 -2.87645e-04 2.75335e-04 -2.64196e-04
-1.57646e-03 2.47478e-03 1.88127e-02 3.03740e-03 -1.63594e-03 1.15336e-03 -9.04576e-04 7.51888e-04 -6.48381e-04 5.73436e-04 -5.16514e-04 4.71688e-04 -4.35368e-04 4.05241e-04 -3.79773e-04 3.57913e-04 -3.38884e-04 3.22137e-04 -3.07255e-04 2.93921e-04
1.20734e-03 -1.39396e-03 3.03740e-03 2.35373e-02 3.63430e-03 -1.90664e-03 1.31986e-03 -1.02137e-03 8.40460e-04 -7.19205e-04 6.32298e-04 -5.66887e-04 5.15770e-04 -4.74633e-04 4.40721e-04 -4.12194e-04 3.87821e-04 -3.66687e-04 3.48155e-04 -3.31731e-04
-9.95069e-04 1.01014e-03 -1.63594e-03 3.63430e-03 2.82186e-02 4.24048e-03 -2.18561e-03 1.49301e-03 -1.14343e-03 9.33207e-04 -7.93348e-04 6.93797e-04 -6.19347e-04 5.61514e-04 -5.15206e-04 4.77226e-04 -4.45402e-04 4.18330e-04 -3.94927e-04 3.74462e-04
8.54044e-04 -8.06913e-04 1.15336e-03 -1.90664e-03 4.24048e-03 3.28753e-02 4.85022e-03 -2.46789e-03 1.66876e-03 -1.26746e-03 1.02738e-03 -8.68488e-04 7.55957e-04 -6.72187e-04 6.07419e-04 -5.55757e-04 5.13567e-04 -4.78326e-04 4.48440e-04 -4.22738e-04
-7.52570e-04 6.79325e-04 -9.04576e-04 1.31986e-03 -2.18561e-03 4.85022e-03 3.75168e-02 5.46146e-03 -2.75164e-03 1.84561e-03 -1.39225e-03 1.12204e-03 -9.43866e-04 8.18165e-04 -7.24910e-04 6.53084e-04 -5.95955e-04 5.49455e-04 -5.10780e-04 4.77996e-04
6.75660e-04 -5.91171e-04 7.51888e-04 -1.02137e-03 1.49301e-03 -2.46789e-03 5.46146e-03 4.21484e-02 6.07331e-03 -3.03604e-03 2.02292e-03 -1.51729e-03 1.21680e-03 -1.01919e-03 8.80213e-04 -7.77365e-04 6.98384e-04 -6.35781e-04 5.84879e-04 -5.42715e-04
-6.15147e-04 5.26322e-04 -6.48381e-04 8.40460e-04 -1.14343e-03 1.66876e-03 -2.75164e-03 6.07331e-03 4.67733e-02 6.68537e-03 -3.32069e-03 2.20039e-03 -1.64237e-03 1.31149e-03 -1.09435e-03 9.42009e-04 -8.29566e-04 7.43337e-04 -6.75213e-04 6.19841e-04
5.66152e-04 -4.76425e-04 5.73436e-04 -7.19205e-04 9.33207e-04 -1.26746e-03 1.84561e-03 -3.03604e-03 6.68537e-03 5.13933e-02 7.29743e-03 -3.60540e-03 2.37786e-03 -1.76737e-03 1.40603e-03 -1.16937e-03 1.00356e-03 -8.81487e-04 7.87936e-04 -7.14316e-04
-5.25567e-04 4.36709e-04 -5.16514e-04 6.32298e-04 -7.93348e-04 1.02738e-03 -1.39225e-03 2.02292e-03 -3.32069e-03 7.29743e-03 5.60099e-02 7.90940e-03 -3.89006e-03 2.55524e-03 -1.89230e-03 1.50042e-03 -1.24420e-03 1.06486e-03 -9.33180e-04 8.32273e-04
4.91317e-04 -4.04237e-04 4.71688e-04 -5.66887e-04 6.93797e-04 -8.68488e-04 1.12204e-03 -1.51729e-03 2.20039e-03 -3.60540e-03 7.90940e-03 6.06238e-02 8.52122e-03 -4.17469e-03 2.73253e-03 -2.01712e-03 1.59462e-03 -1.31889e-03 1.12597e-03 -9.84698e-04
-4.61960e-04 3.77104e-04 -4.35368e-04 5.15770e-04 -6.19347e-04 7.55957e-04 -9.43866e-04 1.21680e-03 -1.64237e-03 2.37786e-03 -3.89006e-03 8.52122e-03 6.52356e-02 9.13289e-03 -4.45925e-03 2.90967e-03 -2.14185e-03 1.68869e-03 -1.39346e-03 1.18691e-03
4.36465e-04 -3.54033e-04 4.05241e-04 -4.74633e-04 5.61514e-04 -6.72187e-04 8.18165e-04 -1.01919e-03 1.31149e-03 -1.76737e-03 2.55524e-03 -4.17469e-03 9.13289e-03 6.98457e-02 9.74439e-03 -4.74374e-03 3.08673e-03 -2.26652e-03 1.78264e-03 -1.46793e-03
-4.14074e-04 3.34122e-04 -3.79773e-04 4.40721e-04 -5.15206e-04 6.07419e-04 -7.24910e-04 8.80213e-04 -1.09435e-03 1.40603e-03 -1.89230e-03 2.73253e-03 -4.45925e-03 9.74439e-03 7.44545e-02 1.03558e-02 -5.02820e-03 3.26371e-03 -2.39113e-03 1.87647e-03
3.94218e-04 -3.16718e-04 3.57913e-04 -4.12194e-04 4.77226e-04 -5.55757e-04 6.53084e-04 -7.77365e-04 9.42009e-04 -1.16937e-03 1.50042e-03 -2.01712e-03 2.90967e-03 -4.74374e-03 1.03558e-02 7.90622e-02 1.09670e-02 -5.31262e-03 3.44058e-03 -2.51572e-03
-3.76462e-04 3.01346e-04 -3.38884e-04 3.87821e-04 -4.45402e-04 5.13567e-04 -5.95955e-04 6.98384e-04 -8.29566e-04 1.00356e-03 -1.24420e-03 1.59462e-03 -2.14185e-03 3.08673e-03 -5.02820e-03 1.09670e-02 8.36689e-02 1.15782e-02 -5.59704e-03 3.61736e-03
3.60468e-04 -2.87645e-04 3.22137e-04 -3.66687e-04 4.18330e-04 -4.78326e-04 5.49455e-04 -6.35781e-04 7.43337e-04 -8.81487e-04 1.06486e-03 -1.31889e-03 1.68869e-03 -2.26652e-03 3.26371e-03 -5.31262e-03 1.15782e-02 8.82749e-02 1.21893e-02 -5.88154e-03
-3.45967e-04 2.75335e-04 -3.07255e-04 3.48155e-04 -3.94927e-04 4.48440e-04 -5.10780e-04 5.84879e-04 -6.75213e-04 7.87936e-04 -9.33180e-04 1.12597e-03 -1.39346e-03 1.78264e-03 -2.39113e-03 3.44058e-03 -5.59704e-03 1.21893e-02 9.28800e-02 1.28001e-02
3.32746e-04 -2.64196e-04 2.93921e-04 -3.31731e-04 3.74462e-04 -4.22738e-04 4.77996e-04 -5.42715e-04 6.19841e-04 -7.14316e-04 8.32273e-04 -9.84698e-04 1.18691e-03 -1.46793e-03 1.87647e-03 -2.51572e-03 3.61736e-03 -5.88154e-03 1.28001e-02 9.74843e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_40-41.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.87982e-02 -3.87358e-03 2.73592e-03 -1.84780e-03 1.23723e-03 -8.11644e-04 5.04870e-04 -2.76442e-04 1.01625e-04 3.52113e-05 -1.44304e-04 2.32607e-04 -3.05007e-04 3.64991e-04 -4.15151e-04 4.57404e-04 -4.93213e-04 5.23780e-04 -5.50024e-04 5.72600e-04
-3.87358e-03 1.19550e-02 4.47435e-04 1.52769e-04 -1.22457e-04 3.29433e-05 4.68529e-05 -1.10952e-04 1.61802e-04 -2.02252e-04 2.34716e-04 -2.61018e-04 2.82380e-04 -2.99964e-04 3.14376e-04 -3.26308e-04 3.36365e-04 -3.44668e-04 3.51437e-04 -3.57153e-04
2.73592e-03 4.47435e-04 1.39030e-02 1.94804e-03 -6.84043e-04 4.42979e-04 -3.77450e-04 3.54865e-04 -3.46321e-04 3.43437e-04 -3.42816e-04 3.42897e-04 -3.43457e-04 3.43582e-04 -3.43742e-04 3.43750e-04 -3.43232e-04 3.42586e-04 -3.41915e-04 3.40659e-04
-1.84780e-03 1.52769e-04 1.94804e-03 1.66212e-02 2.93107e-03 -1.18711e-03 7.78764e-04 -6.23509e-04 5.42514e-04 -4.92411e-04 4.58394e-04 -4.34134e-04 4.15014e-04 -4.00553e-04 3.88347e-04 -3.77937e-04 3.69173e-04 -3.61346e-04 3.54009e-04 -3.48547e-04
1.23723e-03 -1.22457e-04 -6.84043e-04 2.93107e-03 1.96086e-02 3.70629e-03 -1.55005e-03 1.01470e-03 -7.96058e-04 6.74765e-04 -5.96701e-04 5.41208e-04 -5.01260e-04 4.69330e-04 -4.44465e-04 4.23811e-04 -4.06427e-04 3.91378e-04 -3.79494e-04 3.66015e-04
-8.11644e-04 3.29433e-05 4.42979e-04 -1.18711e-03 3.70629e-03 2.27065e-02 4.38669e-03 -1.84710e-03 1.20225e-03 -9.32510e-04 7.79028e-04 -6.79768e-04 6.07908e-04 -5.55813e-04 5.14090e-04 -4.81598e-04 4.54195e-04 -4.32703e-04 4.10881e-04 -3.99322e-04
5.04870e-04 4.68529e-05 -3.77450e-04 7.78764e-04 -1.55005e-03 4.38669e-03 2.58532e-02 5.01981e-03 -2.11090e-03 1.36452e-03 -1.05004e-03 8.68794e-04 -7.51351e-04 6.65632e-04 -6.03702e-04 5.53426e-04 -5.15983e-04 4.80589e-04 -4.59883e-04 4.25851e-04
-2.76442e-04 -1.10952e-04 3.54865e-04 -6.23509e-04 1.01470e-03 -1.84710e-03 5.01981e-03 2.90223e-02 5.62749e-03 -2.35683e-03 1.51335e-03 -1.15698e-03 9.50192e-04 -8.16651e-04 7.18025e-04 -6.48860e-04 5.88240e-04 -5.51260e-04 5.01035e-04 -4.93890e-04
1.01625e-04 1.61802e-04 -3.46321e-04 5.42514e-04 -7.96058e-04 1.20225e-03 -2.11090e-03 5.62749e-03 3.22019e-02 6.22125e-03 -2.59251e-03 1.65422e-03 -1.25801e-03 1.02644e-03 -8.79406e-04 7.65676e-04 -6.95159e-04 6.16186e-04 -5.94221e-04 5.02990e-04
3.52113e-05 -2.02252e-04 3.43437e-04 -4.92411e-04 6.74765e-04 -9.32510e-04 1.36452e-03 -2.35683e-03 6.22125e-03 3.53866e-02 6.80653e-03 -2.82236e-03 1.79008e-03 -1.35669e-03 1.09786e-03 -9.43607e-04 8.05826e-04 -7.50031e-04 6.23533e-04 -6.79869e-04
-1.44304e-04 2.34716e-04 -3.42816e-04 4.58394e-04 -5.96701e-04 7.79028e-04 -1.05004e-03 1.51335e-03 -2.59251e-03 6.80653e-03 3.85732e-02 7.38633e-03 -3.04987e-03 1.92105e-03 -1.45708e-03 1.16134e-03 -1.01716e-03 8.23722e-04 -8.50867e-04 5.29326e-04
2.32607e-04 -2.61018e-04 3.42897e-04 -4.34134e-04 5.41208e-04 -6.79768e-04 8.68794e-04 -1.15698e-03 1.65422e-03 -2.82236e-03 7.38633e-03 4.17592e-02 7.96080e-03 -3.27919e-03 2.04381e-03 -1.56742e-03 1.20134e-03 -1.13932e-03 7.33983e-04 -1.15820e-03
-3.05007e-04 2.82380e-04 -3.43457e-04 4.15014e-04 -5.01260e-04 6.07908e-04 -7.51351e-04 9.50192e-04 -1.25801e-03 1.79008e-03 -3.04987e-03 7.96080e-03 4.49410e-02 8.52659e-03 -3.51877e-03 2.14225e-03 -1.72830e-03 1.12913e-03 -1.47797e-03 3.42795e-04
3.64991e-04 -2.99964e-04 3.43582e-04 -4.00553e-04 4.69330e-04 -5.55813e-04 6.65632e-04 -8.16651e-04 1.02644e-03 -1.35669e-03 1.92105e-03 -3.27919e-03 8.52659e-03 4.81105e-02 9.06738e-03 -3.80999e-03 2.12541e-03 -2.11287e-03 7.41838e-04 -1.84922e-03
-4.15151e-04 3.14376e-04 -3.43742e-04 3.88347e-04 -4.44465e-04 5.14090e-04 -6.03702e-04 7.18025e-04 -8.79406e-04 1.09786e-03 -1.45708e-03 2.04381e-03 -3.51877e-03 9.06738e-03 5.12265e-02 9.49115e-03 -4.32920e-03 1.78436e-03 -2.54046e-03 1.83417e-03
4.57404e-04 -3.26308e-04 3.43750e-04 -3.77937e-04 4.23811e-04 -4.81598e-04 5.53426e-04 -6.48860e-04 7.65676e-04 -9.43607e-04 1.16134e-03 -1.56742e-03 2.14225e-03 -3.80999e-03 9.49115e-03 5.41118e-02 9.58594e-03 -4.89772e-03 2.93221e-03 2.17876e-03
-4.93213e-04 3.36365e-04 -3.43232e-04 3.69173e-04 -4.06427e-04 4.54195e-04 -5.15983e-04 5.88240e-04 -6.95159e-04 8.05826e-04 -1.01716e-03 1.20134e-03 -1.72830e-03 2.12541e-03 -4.32920e-03 9.58594e-03 5.69446e-02 1.11740e-02 -2.73645e-04 1.35596e-02
5.23780e-04 -3.44668e-04 3.42586e-04 -3.61346e-04 3.91378e-04 -4.32703e-04 4.80589e-04 -5.51260e-04 6.16186e-04 -7.50031e-04 8.23722e-04 -1.13932e-03 1.12913e-03 -2.11287e-03 1.78436e-03 -4.89772e-03 1.11740e-02 6.49843e-02 2.23129e-02 1.17661e-02
-5.50024e-04 3.51437e-04 -3.41915e-04 3.54009e-04 -3.79494e-04 4.10881e-04 -4.59883e-04 5.01035e-04 -5.94221e-04 6.23533e-04 -8.50867e-04 7.33983e-04 -1.47797e-03 7.41838e-04 -2.54046e-03 2.93221e-03 -2.73645e-04 2.23129e-02 8.04858e-02 2.31050e-02
5.72600e-04 -3.57153e-04 3.40659e-04 -3.48547e-04 3.66015e-04 -3.99322e-04 4.25851e-04 -4.93890e-04 5.02990e-04 -6.79869e-04 5.29326e-04 -1.15820e-03 3.42795e-04 -1.84922e-03 1.83417e-03 2.17876e-03 1.35596e-02 1.17661e-02 2.31050e-02 5.72848e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_41-42.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.89008e-02 -3.96242e-03 2.73690e-03 -1.82402e-03 1.20744e-03 -7.81327e-04 4.75579e-04 -2.48553e-04 7.51506e-05 6.03699e-05 -1.68272e-04 2.55505e-04 -3.26946e-04 3.86068e-04 -4.35453e-04 4.77006e-04 -5.12170e-04 5.42135e-04 -5.67827e-04 5.89908e-04
-3.96242e-03 1.15179e-02 4.37357e-04 1.36741e-04 -1.02031e-04 1.43146e-05 6.27660e-05 -1.24383e-04 1.73142e-04 -2.11847e-04 2.42841e-04 -2.67913e-04 2.88225e-04 -3.04918e-04 3.18560e-04 -3.29789e-04 3.39247e-04 -3.47065e-04 3.53382e-04 -3.58685e-04
2.73690e-03 4.37357e-04 1.33290e-02 1.91209e-03 -6.79727e-04 4.47225e-04 -3.82343e-04 3.58761e-04 -3.49048e-04 3.45100e-04 -3.43581e-04 3.42863e-04 -3.42774e-04 3.42323e-04 -3.41950e-04 3.41560e-04 -3.40689e-04 3.39694e-04 -3.38787e-04 3.37230e-04
-1.82402e-03 1.36741e-04 1.91209e-03 1.59327e-02 2.86483e-03 -1.16309e-03 7.68839e-04 -6.17056e-04 5.36863e-04 -4.86933e-04 4.52850e-04 -4.28546e-04 4.09271e-04 -3.94657e-04 3.82384e-04 -3.71854e-04 3.62999e-04 -3.55155e-04 3.47604e-04 -3.42314e-04
1.20744e-03 -1.02031e-04 -6.79727e-04 2.86483e-03 1.88037e-02 3.61389e-03 -1.51024e-03 9.93926e-04 -7.81126e-04 6.62037e-04 -5.85241e-04 5.30437e-04 -4.91047e-04 4.59541e-04 -4.34955e-04 4.14583e-04 -3.97438e-04 3.82396e-04 -3.71013e-04 3.57058e-04
-7.81327e-04 1.43146e-05 4.47225e-04 -1.16309e-03 3.61389e-03 2.17814e-02 4.27172e-03 -1.79451e-03 1.17302e-03 -9.11143e-04 7.60931e-04 -6.63735e-04 5.93231e-04 -5.42188e-04 5.01288e-04 -4.69453e-04 4.42421e-04 -4.21778e-04 3.99527e-04 -3.89653e-04
4.75579e-04 6.27660e-05 -3.82343e-04 7.68839e-04 -1.51024e-03 4.27172e-03 2.48053e-02 4.88461e-03 -2.04746e-03 1.32837e-03 -1.02345e-03 8.46447e-04 -7.31739e-04 6.47864e-04 -5.87433e-04 5.38093e-04 -5.02007e-04 4.66419e-04 -4.48045e-04 4.11639e-04
-2.48553e-04 -1.24383e-04 3.58761e-04 -6.17056e-04 9.93926e-04 -1.79451e-03 4.88461e-03 2.78499e-02 5.47350e-03 -2.28367e-03 1.47129e-03 -1.12604e-03 9.24283e-04 -7.94106e-04 6.97511e-04 -6.30673e-04 5.70345e-04 -5.36483e-04 4.83689e-04 -4.84216e-04
7.51506e-05 1.73142e-04 -3.49048e-04 5.36863e-04 -7.81126e-04 1.17302e-03 -2.04746e-03 5.47350e-03 3.09041e-02 6.04942e-03 -2.51045e-03 1.60687e-03 -1.22328e-03 9.97232e-04 -8.54611e-04 7.42261e-04 -6.76117e-04 5.94717e-04 -5.82014e-04 4.74702e-04
6.03699e-05 -2.11847e-04 3.45100e-04 -4.86933e-04 6.62037e-04 -9.11143e-04 1.32837e-03 -2.28367e-03 6.04942e-03 3.39627e-02 6.61744e-03 -2.73194e-03 1.73765e-03 -1.31884e-03 1.06511e-03 -9.17667e-04 7.78318e-04 -7.33768e-04 5.89974e-04 -6.89969e-04
-1.68272e-04 2.42841e-04 -3.43581e-04 4.52850e-04 -5.85241e-04 7.60931e-04 -1.02345e-03 1.47129e-03 -2.51045e-03 6.61744e-03 3.70228e-02 7.18017e-03 -2.95177e-03 1.86326e-03 -1.41725e-03 1.12373e-03 -9.93922e-04 7.83000e-04 -8.58502e-04 4.45763e-04
2.55505e-04 -2.67913e-04 3.42863e-04 -4.28546e-04 5.30437e-04 -6.63735e-04 8.46447e-04 -1.12604e-03 1.60687e-03 -2.73194e-03 7.18017e-03 4.00816e-02 7.73726e-03 -3.17457e-03 1.97923e-03 -1.52962e-03 1.14928e-03 -1.14099e-03 6.39748e-04 -1.22669e-03
-3.26946e-04 2.88225e-04 -3.42774e-04 4.09271e-04 -4.91047e-04 5.93231e-04 -7.31739e-04 9.24283e-04 -1.22328e-03 1.73765e-03 -2.95177e-03 7.73726e-03 4.31352e-02 8.28420e-03 -3.41173e-03 2.06101e-03 -1.71551e-03 1.02052e-03 -1.54429e-03 2.94077e-04
3.86068e-04 -3.04918e-04 3.42323e-04 -3.94657e-04 4.59541e-04 -5.42188e-04 6.47864e-04 -7.94106e-04 9.97232e-04 -1.31884e-03 1.86326e-03 -3.17457e-03 8.28420e-03 4.61724e-02 8.79612e-03 -3.72399e-03 1.98421e-03 -2.16684e-03 6.75576e-04 -1.37475e-03
-4.35453e-04 3.18560e-04 -3.41950e-04 3.82384e-04 -4.34955e-04 5.01288e-04 -5.87433e-04 6.97511e-04 -8.54611e-04 1.06511e-03 -1.41725e-03 1.97923e-03 -3.41173e-03 8.79612e-03 4.91324e-02 9.14709e-03 -4.30722e-03 1.68195e-03 -2.04666e-03 3.37747e-03
4.77006e-04 -3.29789e-04 3.41560e-04 -3.71854e-04 4.14583e-04 -4.69453e-04 5.38093e-04 -6.30673e-04 7.42261e-04 -9.17667e-04 1.12373e-03 -1.52962e-03 2.06101e-03 -3.72399e-03 9.14709e-03 5.18185e-02 9.26777e-03 -4.31984e-03 4.45957e-03 5.27262e-03
-5.12170e-04 3.39247e-04 -3.40689e-04 3.62999e-04 -3.97438e-04 4.42421e-04 -5.02007e-04 5.70345e-04 -6.76117e-04 7.78318e-04 -9.93922e-04 1.14928e-03 -1.71551e-03 1.98421e-03 -4.30722e-03 9.26777e-03 5.50737e-02 1.24845e-02 2.94365e-03 1.62036e-02
5.42135e-04 -3.47065e-04 3.39694e-04 -3.55155e-04 3.82396e-04 -4.21778e-04 4.66419e-04 -5.36483e-04 5.94717e-04 -7.33768e-04 7.83000e-04 -1.14099e-03 1.02052e-03 -2.16684e-03 1.68195e-03 -4.31984e-03 1.24845e-02 6.56298e-02 2.47543e-02 9.74974e-03
-5.67827e-04 3.53382e-04 -3.38787e-04 3.47604e-04 -3.71013e-04 3.99527e-04 -4.48045e-04 4.83689e-04 -5.82014e-04 5.89974e-04 -8.58502e-04 6.39748e-04 -1.54429e-03 6.75576e-04 -2.04666e-03 4.45957e-03 2.94365e-03 2.47543e-02 7.57638e-02 1.23248e-02
5.89908e-04 -3.58685e-04 3.37230e-04 -3.42314e-04 3.57058e-04 -3.89653e-04 4.11639e-04 -4.84216e-04 4.74702e-04 -6.89969e-04 4.45763e-04 -1.22669e-03 2.94077e-04 -1.37475e-03 3.37747e-03 5.27262e-03 1.62036e-02 9.74974e-03 1.23248e-02 4.14689e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_42-43.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.89615e-02 -4.03143e-03 2.72477e-03 -1.79204e-03 1.17229e-03 -7.47310e-04 4.43640e-04 -2.18735e-04 4.72715e-05 8.65354e-05 -1.92937e-04 2.78852e-04 -3.49133e-04 4.07229e-04 -4.55704e-04 4.96450e-04 -5.30880e-04 5.60165e-04 -5.85236e-04 6.06754e-04
-4.03143e-03 1.10593e-02 4.29139e-04 1.18970e-04 -8.09460e-05 -4.34738e-06 7.83951e-05 -1.37348e-04 1.83899e-04 -2.20778e-04 2.50243e-04 -2.74040e-04 2.93269e-04 -3.09049e-04 3.21912e-04 -3.32429e-04 3.41273e-04 -3.48595e-04 3.54464e-04 -3.59363e-04
2.72477e-03 4.29139e-04 1.27365e-02 1.87217e-03 -6.74126e-04 4.50180e-04 -3.85884e-04 3.61351e-04 -3.50538e-04 3.45586e-04 -3.43223e-04 3.41751e-04 -3.41054e-04 3.40073e-04 -3.39196e-04 3.38430e-04 -3.37239e-04 3.35913e-04 -3.34799e-04 3.32951e-04
-1.79204e-03 1.18970e-04 1.87217e-03 1.52237e-02 2.79211e-03 -1.13679e-03 7.57016e-04 -6.08827e-04 5.29606e-04 -4.80014e-04 4.45993e-04 -4.21750e-04 4.02418e-04 -3.87712e-04 3.75431e-04 -3.64836e-04 3.55925e-04 -3.48129e-04 3.40366e-04 -3.35323e-04
1.17229e-03 -8.09460e-05 -6.74126e-04 2.79211e-03 1.79744e-02 3.51360e-03 -1.46779e-03 9.71053e-04 -7.64286e-04 6.47618e-04 -5.72301e-04 5.18354e-04 -4.79636e-04 4.48660e-04 -4.24431e-04 4.04402e-04 -3.87583e-04 3.72544e-04 -3.61794e-04 3.47287e-04
-7.47310e-04 -4.34738e-06 4.50180e-04 -1.13679e-03 3.51360e-03 2.08277e-02 4.14775e-03 -1.73906e-03 1.14160e-03 -8.87808e-04 7.41124e-04 -6.46210e-04 5.77244e-04 -5.27381e-04 4.87411e-04 -4.56347e-04 4.29694e-04 -4.10080e-04 3.87275e-04 -3.79402e-04
4.43640e-04 7.83951e-05 -3.85884e-04 7.57016e-04 -1.46779e-03 4.14775e-03 2.37243e-02 4.73934e-03 -1.98100e-03 1.28997e-03 -9.94832e-04 8.22348e-04 -7.10613e-04 6.28775e-04 -5.70012e-04 5.21656e-04 -4.87156e-04 4.51222e-04 -4.35608e-04 3.96056e-04
-2.18735e-04 -1.37348e-04 3.61351e-04 -6.08827e-04 9.71053e-04 -1.73906e-03 4.73934e-03 2.66401e-02 5.30842e-03 -2.20731e-03 1.42688e-03 -1.09299e-03 8.96563e-04 -7.70042e-04 6.75611e-04 -6.11405e-04 5.51229e-04 -5.21024e-04 4.64746e-04 -4.75570e-04
4.72715e-05 1.83899e-04 -3.50538e-04 5.29606e-04 -7.64286e-04 1.14160e-03 -1.98100e-03 5.30842e-03 2.95646e-02 5.86545e-03 -2.42499e-03 1.55706e-03 -1.18639e-03 9.66096e-04 -8.28343e-04 7.17297e-04 -6.56198e-04 5.71367e-04 -5.70920e-04 4.40721e-04
8.65354e-05 -2.20778e-04 3.45586e-04 -4.80014e-04 6.47618e-04 -8.87808e-04 1.28997e-03 -2.20731e-03 5.86545e-03 3.24928e-02 6.41515e-03 -2.63796e-03 1.68259e-03 -1.27883e-03 1.03021e-03 -8.90446e-04 7.48518e-04 -7.18556e-04 5.50041e-04 -7.08703e-04
-1.92937e-04 2.50243e-04 -3.43223e-04 4.45993e-04 -5.72301e-04 7.41124e-04 -9.94832e-04 1.42688e-03 -2.42499e-03 6.41515e-03 3.54220e-02 6.95969e-03 -2.84998e-03 1.80255e-03 -1.37542e-03 1.08313e-03 -9.71420e-04 7.35159e-04 -8.75338e-04 3.52549e-04
2.78852e-04 -2.74040e-04 3.41751e-04 -4.21750e-04 5.18354e-04 -6.46210e-04 8.22348e-04 -1.09299e-03 1.55706e-03 -2.63796e-03 6.95969e-03 3.83494e-02 7.49816e-03 -3.06630e-03 1.91083e-03 -1.49186e-03 1.08913e-03 -1.15202e-03 5.34428e-04 -1.26207e-03
-3.49133e-04 2.93269e-04 -3.41054e-04 4.02418e-04 -4.79636e-04 5.77244e-04 -7.10613e-04 8.96563e-04 -1.18639e-03 1.68259e-03 -2.84998e-03 7.49816e-03 4.12701e-02 8.02439e-03 -3.30302e-03 1.97064e-03 -1.71170e-03 8.99315e-04 -1.57712e-03 4.23631e-04
4.07229e-04 -3.09049e-04 3.40073e-04 -3.87712e-04 4.48660e-04 -5.27381e-04 6.28775e-04 -7.70042e-04 9.66096e-04 -1.27883e-03 1.80255e-03 -3.06630e-03 8.02439e-03 4.41685e-02 8.50109e-03 -3.64538e-03 1.82896e-03 -2.18656e-03 7.90145e-04 -4.39349e-04
-4.55704e-04 3.21912e-04 -3.39196e-04 3.75431e-04 -4.24431e-04 4.87411e-04 -5.70012e-04 6.75611e-04 -8.28343e-04 1.03021e-03 -1.37542e-03 1.91083e-03 -3.30302e-03 8.50109e-03 4.69591e-02 8.77325e-03 -4.24907e-03 1.76156e-03 -1.08156e-03 5.51645e-03
4.96450e-04 -3.32429e-04 3.38430e-04 -3.64836e-04 4.04402e-04 -4.56347e-04 5.21656e-04 -6.11405e-04 7.17297e-04 -8.90446e-04 1.08313e-03 -1.49186e-03 1.97064e-03 -3.64538e-03 8.77325e-03 4.94850e-02 9.11629e-03 -3.26293e-03 6.59534e-03 8.22926e-03
-5.30880e-04 3.41273e-04 -3.37239e-04 3.55925e-04 -3.87583e-04 4.29694e-04 -4.87156e-04 5.51229e-04 -6.56198e-04 7.48518e-04 -9.71420e-04 1.08913e-03 -1.71170e-03 1.82896e-03 -4.24907e-03 9.11629e-03 5.36030e-02 1.43930e-02 6.03493e-03 1.66143e-02
5.60165e-04 -3.48595e-04 3.35913e-04 -3.48129e-04 3.72544e-04 -4.10080e-04 4.51222e-04 -5.21024e-04 5.71367e-04 -7.18556e-04 7.35159e-04 -1.15202e-03 8.99315e-04 -2.18656e-03 1.76156e-03 -3.26293e-03 1.43930e-02 6.60671e-02 2.49400e-02 3.68940e-03
-5.85236e-04 3.54464e-04 -3.34799e-04 3.40366e-04 -3.61794e-04 3.87275e-04 -4.35608e-04 4.64746e-04 -5.70920e-04 5.50041e-04 -8.75338e-04 5.34428e-04 -1.57712e-03 7.90145e-04 -1.08156e-03 6.59534e-03 6.03493e-03 2.49400e-02 6.68978e-02 -2.47066e-04
6.06754e-04 -3.59363e-04 3.32951e-04 -3.35323e-04 3.47287e-04 -3.79402e-04 3.96056e-04 -4.75570e-04 4.40721e-04 -7.08703e-04 3.52549e-04 -1.26207e-03 4.23631e-04 -4.39349e-04 5.51645e-03 8.22926e-03 1.66143e-02 3.68940e-03 -2.47066e-04 3.08626e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_43-44.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.89766e-02 -4.08023e-03 2.70017e-03 -1.75263e-03 1.13246e-03 -7.10181e-04 4.09561e-04 -1.87435e-04 1.83825e-05 1.13355e-04 -2.17979e-04 3.02355e-04 -3.71296e-04 4.28213e-04 -4.75646e-04 5.15474e-04 -5.49082e-04 5.77613e-04 -6.01993e-04 6.22888e-04
-4.08023e-03 1.05816e-02 4.21940e-04 1.00183e-04 -5.97973e-05 -2.25844e-05 9.33797e-05 -1.49557e-04 1.93832e-04 -2.28844e-04 2.56754e-04 -2.79258e-04 2.97390e-04 -3.12245e-04 3.24330e-04 -3.34137e-04 3.42357e-04 -3.49179e-04 3.54602e-04 -3.59112e-04
2.70017e-03 4.21940e-04 1.21284e-02 1.82777e-03 -6.66859e-04 4.51513e-04 -3.87828e-04 3.62452e-04 -3.50652e-04 3.44790e-04 -3.41661e-04 3.39497e-04 -3.38244e-04 3.36790e-04 -3.35448e-04 3.34334e-04 -3.32861e-04 3.31230e-04 -3.29943e-04 3.27811e-04
-1.75263e-03 1.00183e-04 1.82777e-03 1.44971e-02 2.71276e-03 -1.10807e-03 7.43129e-04 -5.98710e-04 5.20672e-04 -4.71609e-04 4.37791e-04 -4.13727e-04 3.94444e-04 -3.79718e-04 3.67493e-04 -3.56894e-04 3.47963e-04 -3.40286e-04 3.32316e-04 -3.27598e-04
1.13246e-03 -5.97973e-05 -6.66859e-04 2.71276e-03 1.71241e-02 3.40542e-03 -1.42268e-03 9.46012e-04 -7.45497e-04 6.31496e-04 -5.57878e-04 5.04969e-04 -4.67043e-04 4.36707e-04 -4.12919e-04 3.93294e-04 -3.76901e-04 3.61858e-04 -3.51876e-04 3.36743e-04
-7.10181e-04 -2.25844e-05 4.51513e-04 -1.10807e-03 3.40542e-03 1.98490e-02 4.01485e-03 -1.68083e-03 1.10796e-03 -8.62492e-04 7.19622e-04 -6.27216e-04 5.59977e-04 -5.11427e-04 4.72494e-04 -4.42329e-04 4.16055e-04 -3.97662e-04 3.74172e-04 -3.68686e-04
4.09561e-04 9.33797e-05 -3.87828e-04 7.43129e-04 -1.42268e-03 4.01485e-03 2.26146e-02 4.58416e-03 -1.91163e-03 1.24931e-03 -9.64190e-04 7.96530e-04 -6.88016e-04 6.08406e-04 -5.51496e-04 5.04158e-04 -4.71495e-04 4.35050e-04 -4.22712e-04 3.78905e-04
-1.87435e-04 -1.49557e-04 3.62452e-04 -5.98710e-04 9.46012e-04 -1.68083e-03 4.58416e-03 2.53976e-02 5.13244e-03 -2.12790e-03 1.38014e-03 -1.05785e-03 8.67077e-04 -7.44522e-04 6.52375e-04 -5.91132e-04 5.30945e-04 -5.05041e-04 4.43978e-04 -4.68669e-04
1.83825e-05 1.93832e-04 -3.50652e-04 5.20672e-04 -7.45497e-04 1.10796e-03 -1.91163e-03 5.13244e-03 2.81885e-02 5.66955e-03 -2.33631e-03 1.50481e-03 -1.14738e-03 9.33086e-04 -8.00684e-04 6.90845e-04 -6.35575e-04 5.45886e-04 -5.61742e-04 4.00171e-04
1.13355e-04 -2.28844e-04 3.44790e-04 -4.71609e-04 6.31496e-04 -8.62492e-04 1.24931e-03 -2.12790e-03 5.66955e-03 3.09824e-02 6.19989e-03 -2.54061e-03 1.62493e-03 -1.23671e-03 9.93227e-04 -8.62134e-04 7.16160e-04 -7.05268e-04 5.02737e-04 -7.34620e-04
-2.17979e-04 2.56754e-04 -3.41661e-04 4.37791e-04 -5.57878e-04 7.19622e-04 -9.64190e-04 1.38014e-03 -2.33631e-03 6.19989e-03 3.37770e-02 6.72514e-03 -2.74474e-03 1.73896e-03 -1.33174e-03 1.03927e-03 -9.50585e-04 6.79110e-04 -8.99984e-04 2.65270e-04
3.02355e-04 -2.79258e-04 3.39497e-04 -4.13727e-04 5.04969e-04 -6.27216e-04 7.96530e-04 -1.05785e-03 1.50481e-03 -2.54061e-03 6.72514e-03 3.65690e-02 7.24378e-03 -2.95476e-03 1.83827e-03 -1.45508e-03 1.01974e-03 -1.17108e-03 4.34058e-04 -1.21118e-03
-3.71296e-04 2.97390e-04 -3.38244e-04 3.94444e-04 -4.67043e-04 5.59977e-04 -6.88016e-04 8.67077e-04 -1.14738e-03 1.62493e-03 -2.74474e-03 7.24378e-03 3.93528e-02 7.74707e-03 -3.19385e-03 1.86986e-03 -1.71554e-03 7.81863e-04 -1.52159e-03 8.28731e-04
4.28213e-04 -3.12245e-04 3.36790e-04 -3.79718e-04 4.36707e-04 -5.11427e-04 6.08406e-04 -7.44522e-04 9.33086e-04 -1.23671e-03 1.73896e-03 -2.95476e-03 7.74707e-03 4.21056e-02 8.18130e-03 -3.57308e-03 1.67617e-03 -2.11590e-03 1.18615e-03 9.88200e-04
-4.75646e-04 3.24330e-04 -3.35448e-04 3.67493e-04 -4.12919e-04 4.72494e-04 -5.51496e-04 6.52375e-04 -8.00684e-04 9.93227e-04 -1.33174e-03 1.83827e-03 -3.19385e-03 8.18130e-03 4.47159e-02 8.38654e-03 -4.09817e-03 2.12597e-03 3.89287e-04 7.91241e-03
5.15474e-04 -3.34137e-04 3.34334e-04 -3.56894e-04 3.93294e-04 -4.42329e-04 5.04158e-04 -5.91132e-04 6.90845e-04 -8.62134e-04 1.03927e-03 -1.45508e-03 1.86986e-03 -3.57308e-03 8.38654e-03 4.71771e-02 9.23569e-03 -1.69090e-03 8.99966e-03 1.01254e-02
-5.49082e-04 3.42357e-04 -3.32861e-04 3.47963e-04 -3.76901e-04 4.16055e-04 -4.71495e-04 5.30945e-04 -6.35575e-04 7.16160e-04 -9.50585e-04 1.01974e-03 -1.71554e-03 1.67617e-03 -4.09817e-03 9.23569e-03 5.25786e-02 1.65593e-02 8.06913e-03 1.39667e-02
5.77613e-04 -3.49179e-04 3.31230e-04 -3.40286e-04 3.61858e-04 -3.97662e-04 4.35050e-04 -5.05041e-04 5.45886e-04 -7.05268e-04 6.79110e-04 -1.17108e-03 7.81863e-04 -2.11590e-03 2.12597e-03 -1.69090e-03 1.65593e-02 6.53725e-02 2.20367e-02 -5.36160e-03
-6.01993e-04 3.54602e-04 -3.29943e-04 3.32316e-04 -3.51876e-04 3.74172e-04 -4.22712e-04 4.43978e-04 -5.61742e-04 5.02737e-04 -8.99984e-04 4.34058e-04 -1.52159e-03 1.18615e-03 3.89287e-04 8.99966e-03 8.06913e-03 2.20367e-02 5.49498e-02 -1.10921e-02
6.22888e-04 -3.59112e-04 3.27811e-04 -3.27598e-04 3.36743e-04 -3.68686e-04 3.78905e-04 -4.68669e-04 4.00171e-04 -7.34620e-04 2.65270e-04 -1.21118e-03 8.28731e-04 9.88200e-04 7.91241e-03 1.01254e-02 1.39667e-02 -5.36160e-03 -1.10921e-02 2.78088e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_44-45.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.89451e-02 -4.10834e-03 2.66372e-03 -1.70650e-03 1.08858e-03 -6.70467e-04 3.73815e-04 -1.55090e-04 -1.11035e-05 1.40434e-04 -2.43017e-04 3.25644e-04 -3.93073e-04 4.48672e-04 -4.94944e-04 5.33753e-04 -5.66456e-04 5.94161e-04 -6.17795e-04 6.38010e-04
-4.10834e-03 1.00913e-02 4.15693e-04 8.07462e-05 -3.89159e-05 -4.01466e-05 1.07528e-04 -1.60853e-04 2.02812e-04 -2.35936e-04 2.62279e-04 -2.83483e-04 3.00513e-04 -3.14442e-04 3.25754e-04 -3.34864e-04 3.42460e-04 -3.48778e-04 3.53761e-04 -3.57901e-04
2.66372e-03 4.15693e-04 1.15126e-02 1.77957e-03 -6.58046e-04 4.51236e-04 -3.88198e-04 3.62102e-04 -3.49437e-04 3.42760e-04 -3.38946e-04 3.36155e-04 -3.34398e-04 3.32528e-04 -3.30765e-04 3.29332e-04 -3.27616e-04 3.25702e-04 -3.24278e-04 3.21870e-04
-1.70650e-03 8.07462e-05 1.77957e-03 1.37623e-02 2.62799e-03 -1.07738e-03 7.27416e-04 -5.86903e-04 5.10246e-04 -4.61888e-04 4.28406e-04 -4.04622e-04 3.85490e-04 -3.70810e-04 3.58696e-04 -3.48151e-04 3.39229e-04 -3.31739e-04 3.23563e-04 -3.19243e-04
1.08858e-03 -3.89159e-05 -6.58046e-04 2.62799e-03 1.62636e-02 3.29098e-03 -1.37559e-03 9.19175e-04 -7.25067e-04 6.13947e-04 -5.42218e-04 4.90508e-04 -4.53477e-04 4.23874e-04 -4.00602e-04 3.81424e-04 -3.65551e-04 3.50482e-04 -3.41398e-04 3.25552e-04
-6.70467e-04 -4.01466e-05 4.51236e-04 -1.07738e-03 3.29098e-03 1.88580e-02 3.87501e-03 -1.62066e-03 1.07258e-03 -8.35578e-04 6.96766e-04 -6.07060e-04 5.41705e-04 -4.94576e-04 4.56761e-04 -4.27615e-04 4.01692e-04 -3.84705e-04 3.60375e-04 -3.57773e-04
3.73815e-04 1.07528e-04 -3.88198e-04 7.27416e-04 -1.37559e-03 3.87501e-03 2.14902e-02 4.42133e-03 -1.84032e-03 1.20694e-03 -9.31973e-04 7.69387e-04 -6.64295e-04 5.87064e-04 -5.32168e-04 4.85846e-04 -4.55259e-04 4.18094e-04 -4.09679e-04 3.60056e-04
-1.55090e-04 -1.60853e-04 3.62102e-04 -5.86903e-04 9.19175e-04 -1.62066e-03 4.42133e-03 2.41383e-02 4.94810e-03 -2.04652e-03 1.33167e-03 -1.02113e-03 8.36255e-04 -7.17935e-04 6.28135e-04 -5.70162e-04 5.09741e-04 -4.88923e-04 4.21259e-04 -4.64333e-04
-1.11035e-05 2.02812e-04 -3.49437e-04 5.10246e-04 -7.25067e-04 1.07258e-03 -1.84032e-03 4.94810e-03 2.67935e-02 5.46455e-03 -2.24562e-03 1.45079e-03 -1.10679e-03 8.98665e-04 -7.72053e-04 6.63238e-04 -6.14724e-04 5.18170e-04 -5.55438e-04 3.53372e-04
1.40434e-04 -2.35936e-04 3.42760e-04 -4.61888e-04 6.13947e-04 -8.35578e-04 1.20694e-03 -2.04652e-03 5.46455e-03 2.94512e-02 5.97475e-03 -2.44121e-03 1.56537e-03 -1.19307e-03 9.54627e-04 -8.33329e-04 6.81205e-04 -6.95010e-04 4.48369e-04 -7.61923e-04
-2.43017e-04 2.62279e-04 -3.38946e-04 4.28406e-04 -5.42218e-04 6.96766e-04 -9.31973e-04 1.33167e-03 -2.24562e-03 5.97475e-03 3.21090e-02 6.47987e-03 -2.63747e-03 1.67323e-03 -1.28701e-03 9.92241e-04 -9.32699e-04 6.15194e-04 -9.26559e-04 2.10972e-04
3.25644e-04 -2.83483e-04 3.36155e-04 -4.04622e-04 4.90508e-04 -6.07060e-04 7.69387e-04 -1.02113e-03 1.45079e-03 -2.44121e-03 6.47987e-03 3.47634e-02 6.97770e-03 -2.84164e-03 1.76193e-03 -1.42080e-03 9.41553e-04 -1.19228e-03 3.66788e-04 -1.01197e-03
-3.93073e-04 3.00513e-04 -3.34398e-04 3.85490e-04 -4.53477e-04 5.41705e-04 -6.64295e-04 8.36255e-04 -1.10679e-03 1.56537e-03 -2.63747e-03 6.97770e-03 3.74078e-02 7.45565e-03 -3.08669e-03 1.75944e-03 -1.72128e-03 6.97222e-04 -1.31337e-03 1.56952e-03
4.48672e-04 -3.14442e-04 3.32528e-04 -3.70810e-04 4.23874e-04 -4.94576e-04 5.87064e-04 -7.17935e-04 8.98665e-04 -1.19307e-03 1.67323e-03 -2.84164e-03 7.45565e-03 4.00093e-02 7.84070e-03 -3.50230e-03 1.55573e-03 -1.88904e-03 1.92713e-03 2.78418e-03
-4.94944e-04 3.25754e-04 -3.30765e-04 3.58696e-04 -4.00602e-04 4.56761e-04 -5.32168e-04 6.28135e-04 -7.72053e-04 9.54627e-04 -1.28701e-03 1.76193e-03 -3.08669e-03 7.84070e-03 4.24376e-02 8.02052e-03 -3.78874e-03 2.84123e-03 2.24279e-03 1.00056e-02
5.33753e-04 -3.34864e-04 3.29332e-04 -3.48151e-04 3.81424e-04 -4.27615e-04 4.85846e-04 -5.70162e-04 6.63238e-04 -8.33329e-04 9.92241e-04 -1.42080e-03 1.75944e-03 -3.50230e-03 8.02052e-03 4.49927e-02 9.69673e-03 2.72534e-04 1.11079e-02 1.01343e-02
-5.66456e-04 3.42460e-04 -3.27616e-04 3.39229e-04 -3.65551e-04 4.01692e-04 -4.55259e-04 5.09741e-04 -6.14724e-04 6.81205e-04 -9.32699e-04 9.41553e-04 -1.72128e-03 1.55573e-03 -3.78874e-03 9.69673e-03 5.19105e-02 1.84200e-02 8.20857e-03 8.33313e-03
5.94161e-04 -3.48778e-04 3.25702e-04 -3.31739e-04 3.50482e-04 -3.84705e-04 4.18094e-04 -4.88923e-04 5.18170e-04 -6.95010e-04 6.15194e-04 -1.19228e-03 6.97222e-04 -1.88904e-03 2.84123e-03 2.72534e-04 1.84200e-02 6.27407e-02 1.61152e-02 -1.51774e-02
-6.17795e-04 3.53761e-04 -3.24278e-04 3.23563e-04 -3.41398e-04 3.60375e-04 -4.09679e-04 4.21259e-04 -5.55438e-04 4.48369e-04 -9.26559e-04 3.66788e-04 -1.31337e-03 1.92713e-03 2.24279e-03 1.11079e-02 8.20857e-03 1.61152e-02 4.21850e-02 -1.72248e-02
6.38010e-04 -3.57901e-04 3.21870e-04 -3.19243e-04 3.25552e-04 -3.57773e-04 3.60056e-04 -4.64333e-04 3.53372e-04 -7.61923e-04 2.10972e-04 -1.01197e-03 1.56952e-03 2.78418e-03 1.00056e-02 1.01343e-02 8.33313e-03 -1.51774e-02 -1.72248e-02 3.16583e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_45-46.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.88251e-02 -4.13339e-03 2.62687e-03 -1.66264e-03 1.04812e-03 -6.34653e-04 3.42149e-04 -1.26883e-04 -3.64531e-05 1.63407e-04 -2.63996e-04 3.44928e-04 -4.10904e-04 4.65240e-04 -5.10406e-04 5.48249e-04 -5.80103e-04 6.07044e-04 -6.29978e-04 6.49562e-04
-4.13339e-03 9.52210e-03 3.91433e-04 7.03323e-05 -2.53370e-05 -5.13484e-05 1.16008e-04 -1.67007e-04 2.07057e-04 -2.38621e-04 2.63668e-04 -2.83802e-04 2.99928e-04 -3.13095e-04 3.23787e-04 -3.32340e-04 3.39429e-04 -3.45344e-04 3.49976e-04 -3.53845e-04
2.62687e-03 3.91433e-04 1.07968e-02 1.70470e-03 -6.36995e-04 4.41822e-04 -3.81005e-04 3.55256e-04 -3.42497e-04 3.35582e-04 -3.31532e-04 3.28478e-04 -3.26507e-04 3.24482e-04 -3.22521e-04 3.20944e-04 -3.19153e-04 3.17099e-04 -3.15672e-04 3.13093e-04
-1.66264e-03 7.03323e-05 1.70470e-03 1.29019e-02 2.51065e-03 -1.03261e-03 7.01541e-04 -5.66860e-04 4.92861e-04 -4.46114e-04 4.13635e-04 -3.90633e-04 3.72077e-04 -3.57775e-04 3.46044e-04 -3.35799e-04 3.27069e-04 -3.19970e-04 3.11727e-04 -3.07956e-04
1.04812e-03 -2.53370e-05 -6.36995e-04 2.51065e-03 1.52510e-02 3.13865e-03 -1.31280e-03 8.81267e-04 -6.95785e-04 5.89000e-04 -5.20167e-04 4.70420e-04 -4.34835e-04 4.06415e-04 -3.84024e-04 3.65569e-04 -3.50512e-04 3.35586e-04 -3.27634e-04 3.11158e-04
-6.34653e-04 -5.13484e-05 4.41822e-04 -1.03261e-03 3.13865e-03 1.76885e-02 3.69200e-03 -1.54315e-03 1.02517e-03 -7.99138e-04 6.66041e-04 -5.80146e-04 5.17511e-04 -4.72409e-04 4.36180e-04 -4.08488e-04 3.83168e-04 -3.67945e-04 3.42861e-04 -3.43804e-04
3.42149e-04 1.16008e-04 -3.81005e-04 7.01541e-04 -1.31280e-03 3.69200e-03 2.01613e-02 4.21005e-03 -1.74997e-03 1.15156e-03 -8.89523e-04 7.33847e-04 -6.33404e-04 5.59450e-04 -5.07276e-04 4.62422e-04 -4.34441e-04 3.96706e-04 -3.93082e-04 3.36228e-04
-1.26883e-04 -1.67007e-04 3.55256e-04 -5.66860e-04 8.81267e-04 -1.54315e-03 4.21005e-03 2.26486e-02 4.70999e-03 -1.94437e-03 1.26915e-03 -9.73422e-04 7.96458e-04 -6.83766e-04 5.97229e-04 -5.43372e-04 4.83058e-04 -4.68455e-04 3.92636e-04 -4.58454e-04
-3.64531e-05 2.07057e-04 -3.42497e-04 4.92861e-04 -6.95785e-04 1.02517e-03 -1.74997e-03 4.70999e-03 2.51422e-02 5.20043e-03 -2.13236e-03 1.38161e-03 -1.05446e-03 8.54642e-04 -7.35429e-04 6.28465e-04 -5.88237e-04 4.83301e-04 -5.47038e-04 2.99756e-04
1.63407e-04 -2.38621e-04 3.35582e-04 -4.46114e-04 5.89000e-04 -7.99138e-04 1.15156e-03 -1.94437e-03 5.20043e-03 2.76379e-02 5.68510e-03 -2.31747e-03 1.48952e-03 -1.13696e-03 9.05688e-04 -7.96588e-04 6.37187e-04 -6.81524e-04 3.85560e-04 -7.71083e-04
-2.63996e-04 2.63668e-04 -3.31532e-04 4.13635e-04 -5.20167e-04 6.66041e-04 -8.89523e-04 1.26915e-03 -2.13236e-03 5.68510e-03 3.01332e-02 6.16465e-03 -2.50410e-03 1.58993e-03 -1.22955e-03 9.32669e-04 -9.09313e-04 5.40557e-04 -9.33392e-04 2.22287e-04
3.44928e-04 -2.83802e-04 3.28478e-04 -3.90633e-04 4.70420e-04 -5.80146e-04 7.33847e-04 -9.73422e-04 1.38161e-03 -2.31747e-03 6.16465e-03 3.26245e-02 6.63612e-03 -2.70115e-03 1.66525e-03 -1.37603e-03 8.48747e-04 -1.19105e-03 3.65446e-04 -6.07969e-04
-4.10904e-04 2.99928e-04 -3.26507e-04 3.72077e-04 -4.34835e-04 5.17511e-04 -6.33404e-04 7.96458e-04 -1.05446e-03 1.48952e-03 -2.50410e-03 6.63612e-03 3.51032e-02 7.08167e-03 -2.95344e-03 1.62595e-03 -1.69906e-03 6.76381e-04 -8.90578e-04 2.59820e-03
4.65240e-04 -3.13095e-04 3.24482e-04 -3.57775e-04 4.06415e-04 -4.72409e-04 5.59450e-04 -6.83766e-04 8.54642e-04 -1.13696e-03 1.58993e-03 -2.70115e-03 7.08167e-03 3.75247e-02 7.41049e-03 -3.38684e-03 1.49144e-03 -1.43686e-03 2.96358e-03 4.61121e-03
-5.10406e-04 3.23787e-04 -3.22521e-04 3.46044e-04 -3.84024e-04 4.36180e-04 -5.07276e-04 5.97229e-04 -7.35429e-04 9.05688e-04 -1.22955e-03 1.66525e-03 -2.95344e-03 7.41049e-03 3.97622e-02 7.64048e-03 -3.23333e-03 3.85040e-03 4.14344e-03 1.10584e-02
5.48249e-04 -3.32340e-04 3.20944e-04 -3.35799e-04 3.65569e-04 -4.08488e-04 4.62422e-04 -5.43372e-04 6.28465e-04 -7.96588e-04 9.32669e-04 -1.37603e-03 1.62595e-03 -3.38684e-03 7.64048e-03 4.25861e-02 1.03805e-02 2.30788e-03 1.21630e-02 7.79722e-03
-5.80103e-04 3.39429e-04 -3.19153e-04 3.27069e-04 -3.50512e-04 3.83168e-04 -4.34441e-04 4.83058e-04 -5.88237e-04 6.37187e-04 -9.09313e-04 8.48747e-04 -1.69906e-03 1.49144e-03 -3.23333e-03 1.03805e-02 5.08199e-02 1.91470e-02 6.00255e-03 7.64615e-04
6.07044e-04 -3.45344e-04 3.17099e-04 -3.19970e-04 3.35586e-04 -3.67945e-04 3.96706e-04 -4.68455e-04 4.83301e-04 -6.81524e-04 5.40557e-04 -1.19105e-03 6.76381e-04 -1.43686e-03 3.85040e-03 2.30788e-03 1.91470e-02 5.72332e-02 8.15454e-03 -2.29619e-02
-6.29978e-04 3.49976e-04 -3.15672e-04 3.11727e-04 -3.27634e-04 3.42861e-04 -3.93082e-04 3.92636e-04 -5.47038e-04 3.85560e-04 -9.33392e-04 3.65446e-04 -8.90578e-04 2.96358e-03 4.14344e-03 1.21630e-02 6.00255e-03 8.15454e-03 3.08946e-02 -1.72487e-02
6.49562e-04 -3.53845e-04 3.13093e-04 -3.07956e-04 3.11158e-04 -3.43804e-04 3.36228e-04 -4.58454e-04 2.99756e-04 -7.71083e-04 2.22287e-04 -6.07969e-04 2.59820e-03 4.61121e-03 1.10584e-02 7.79722e-03 7.64615e-04 -2.29619e-02 -1.72487e-02 3.89030e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_46-47.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.87403e-02 -4.10423e-03 2.55946e-03 -1.59766e-03 9.91394e-04 -5.85504e-04 2.99155e-04 -8.88222e-05 -7.05163e-05 1.94183e-04 -2.92029e-04 3.70641e-04 -4.34631e-04 4.87249e-04 -5.30909e-04 5.67434e-04 -5.98127e-04 6.24026e-04 -6.46024e-04 6.64751e-04
-4.10423e-03 9.09273e-03 4.04457e-04 4.18420e-05 5.97304e-07 -7.22465e-05 1.32605e-04 -1.80197e-04 2.17540e-04 -2.46929e-04 2.70187e-04 -2.88844e-04 3.03724e-04 -3.15833e-04 3.25652e-04 -3.33435e-04 3.39822e-04 -3.45156e-04 3.49277e-04 -3.52742e-04
2.55946e-03 4.04457e-04 1.02808e-02 1.67309e-03 -6.35770e-04 4.45730e-04 -3.84242e-04 3.57167e-04 -3.43188e-04 3.35212e-04 -3.30298e-04 3.26476e-04 -3.23879e-04 3.21357e-04 -3.18906e-04 3.16930e-04 -3.14848e-04 3.12445e-04 -3.10862e-04 3.07925e-04
-1.59766e-03 4.18420e-05 1.67309e-03 1.22940e-02 2.44542e-03 -1.01115e-03 6.91094e-04 -5.58793e-04 4.85479e-04 -4.39035e-04 4.06601e-04 -3.83655e-04 3.65104e-04 -3.50716e-04 3.38978e-04 -3.28710e-04 3.19866e-04 -3.12950e-04 3.04369e-04 -3.01042e-04
9.91394e-04 5.97304e-07 -6.35770e-04 2.44542e-03 1.45421e-02 3.04776e-03 -1.27711e-03 8.61083e-04 -6.80151e-04 5.75377e-04 -5.07908e-04 4.59016e-04 -4.24045e-04 3.96146e-04 -3.74110e-04 3.55907e-04 -3.41351e-04 3.26150e-04 -3.19207e-04 3.01532e-04
-5.85504e-04 -7.22465e-05 4.45730e-04 -1.01115e-03 3.04776e-03 1.68733e-02 3.57980e-03 -1.49653e-03 9.97767e-04 -7.77995e-04 6.47936e-04 -5.64102e-04 5.02911e-04 -4.58897e-04 4.23469e-04 -3.96705e-04 3.71358e-04 -3.57701e-04 3.31047e-04 -3.36360e-04
2.99155e-04 1.32605e-04 -3.84242e-04 6.91094e-04 -1.27711e-03 3.57980e-03 1.92370e-02 4.07886e-03 -1.69425e-03 1.11843e-03 -8.63996e-04 7.12188e-04 -6.14431e-04 5.42277e-04 -4.91852e-04 4.47463e-04 -4.21702e-04 3.82258e-04 -3.84373e-04 3.16685e-04
-8.88222e-05 -1.80197e-04 3.57167e-04 -5.58793e-04 8.61083e-04 -1.49653e-03 4.07886e-03 2.16136e-02 4.56123e-03 -1.88057e-03 1.23111e-03 -9.44240e-04 7.71743e-04 -6.62585e-04 5.77525e-04 -5.26945e-04 4.65113e-04 -4.57646e-04 3.69293e-04 -4.64027e-04
-7.05163e-05 2.17540e-04 -3.43188e-04 4.85479e-04 -6.80151e-04 9.97767e-04 -1.69425e-03 4.56123e-03 2.39959e-02 5.03485e-03 -2.06115e-03 1.33908e-03 -1.02230e-03 8.26816e-04 -7.12968e-04 6.05305e-04 -5.73945e-04 4.55351e-04 -5.52442e-04 2.52595e-04
1.94183e-04 -2.46929e-04 3.35212e-04 -4.39035e-04 5.75377e-04 -7.77995e-04 1.11843e-03 -1.88057e-03 5.03485e-03 2.63796e-02 5.50311e-03 -2.23953e-03 1.44239e-03 -1.10277e-03 8.73690e-04 -7.76192e-04 6.02937e-04 -6.84940e-04 3.30533e-04 -7.68510e-04
-2.92029e-04 2.70187e-04 -3.30298e-04 4.06601e-04 -5.07908e-04 6.47936e-04 -8.63996e-04 1.23111e-03 -2.06115e-03 5.50311e-03 2.87624e-02 5.96612e-03 -2.42038e-03 1.53704e-03 -1.19683e-03 8.88398e-04 -9.07577e-04 4.76383e-04 -9.31057e-04 3.40731e-04
3.70641e-04 -2.88844e-04 3.26476e-04 -3.83655e-04 4.59016e-04 -5.64102e-04 7.12188e-04 -9.44240e-04 1.33908e-03 -2.23953e-03 5.96612e-03 3.11402e-02 6.41987e-03 -2.61526e-03 1.59820e-03 -1.36210e-03 7.72027e-04 -1.18517e-03 4.77859e-04 3.95787e-06
-4.34631e-04 3.03724e-04 -3.23879e-04 3.65104e-04 -4.24045e-04 5.02911e-04 -6.14431e-04 7.71743e-04 -1.02230e-03 1.44239e-03 -2.42038e-03 6.41987e-03 3.35020e-02 6.83913e-03 -2.88316e-03 1.52365e-03 -1.68164e-03 7.78048e-04 -2.56498e-04 3.88652e-03
4.87249e-04 -3.15833e-04 3.21357e-04 -3.50716e-04 3.96146e-04 -4.58897e-04 5.42277e-04 -6.62585e-04 8.26816e-04 -1.10277e-03 1.53704e-03 -2.61526e-03 6.83913e-03 3.57886e-02 7.12013e-03 -3.31021e-03 1.56756e-03 -7.77633e-04 4.27824e-03 6.23725e-03
-5.30909e-04 3.25652e-04 -3.18906e-04 3.38978e-04 -3.74110e-04 4.23469e-04 -4.91852e-04 5.77525e-04 -7.12968e-04 8.73690e-04 -1.19683e-03 1.59820e-03 -2.88316e-03 7.12013e-03 3.79131e-02 7.51735e-03 -2.50355e-03 5.16293e-03 5.83959e-03 1.09389e-02
5.67434e-04 -3.33435e-04 3.16930e-04 -3.28710e-04 3.55907e-04 -3.96705e-04 4.47463e-04 -5.26945e-04 6.05305e-04 -7.76192e-04 8.88398e-04 -1.36210e-03 1.52365e-03 -3.31021e-03 7.51735e-03 4.12737e-02 1.14943e-02 4.10477e-03 1.20572e-02 3.56083e-03
-5.98127e-04 3.39822e-04 -3.14848e-04 3.19866e-04 -3.41351e-04 3.71358e-04 -4.21702e-04 4.65113e-04 -5.73945e-04 6.02937e-04 -9.07577e-04 7.72027e-04 -1.68164e-03 1.56756e-03 -2.50355e-03 1.14943e-02 5.04645e-02 1.88393e-02 1.83860e-03 -7.12629e-03
6.24026e-04 -3.45156e-04 3.12445e-04 -3.12950e-04 3.26150e-04 -3.57701e-04 3.82258e-04 -4.57646e-04 4.55351e-04 -6.84940e-04 4.76383e-04 -1.18517e-03 7.78048e-04 -7.77633e-04 5.16293e-03 4.10477e-03 1.88393e-02 5.07875e-02 -4.98498e-06 -2.75698e-02
-6.46024e-04 3.49277e-04 -3.10862e-04 3.04369e-04 -3.19207e-04 3.31047e-04 -3.84373e-04 3.69293e-04 -5.52442e-04 3.30533e-04 -9.31057e-04 4.77859e-04 -2.56498e-04 4.27824e-03 5.83959e-03 1.20572e-02 1.83860e-03 -4.98498e-06 2.38605e-02 -1.25042e-02
6.64751e-04 -3.52742e-04 3.07925e-04 -3.01042e-04 3.01532e-04 -3.36360e-04 3.16685e-04 -4.64027e-04 2.52595e-04 -7.68510e-04 3.40731e-04 3.95787e-06 3.88652e-03 6.23725e-03 1.09389e-02 3.56083e-03 -7.12629e-03 -2.75698e-02 -1.25042e-02 4.69092e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_47-48.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.85646e-02 -4.07342e-03 2.49295e-03 -1.53576e-03 9.38587e-04 -5.40571e-04 2.60461e-04 -5.50616e-05 -1.00318e-04 2.20755e-04 -3.15927e-04 3.92289e-04 -4.54365e-04 5.05335e-04 -5.47557e-04 5.82824e-04 -6.12420e-04 6.37340e-04 -6.58452e-04 6.76382e-04
-4.07342e-03 8.58489e-03 3.98629e-04 2.28843e-05 1.89623e-05 -8.66563e-05 1.43472e-04 -1.88216e-04 2.23281e-04 -2.50835e-04 2.72584e-04 -2.90002e-04 3.03838e-04 -3.15061e-04 3.24158e-04 -3.31314e-04 3.37124e-04 -3.41983e-04 3.45679e-04 -3.48837e-04
2.49295e-03 3.98629e-04 9.66402e-03 1.61460e-03 -6.22167e-04 4.40458e-04 -3.79949e-04 3.52643e-04 -3.38221e-04 3.29761e-04 -3.24431e-04 3.20206e-04 -3.17268e-04 3.14503e-04 -3.11787e-04 3.09586e-04 -3.07381e-04 3.04770e-04 -3.03162e-04 2.99977e-04
-1.53576e-03 2.28843e-05 1.61460e-03 1.15592e-02 2.34761e-03 -9.75544e-04 6.70482e-04 -5.42551e-04 4.71216e-04 -4.25978e-04 3.94255e-04 -3.71859e-04 3.53729e-04 -3.39584e-04 3.28104e-04 -3.18061e-04 3.09280e-04 -3.02745e-04 2.93966e-04 -2.91249e-04
9.38587e-04 1.89623e-05 -6.22167e-04 2.34761e-03 1.36795e-02 2.91898e-03 -1.22564e-03 8.29792e-04 -6.55704e-04 5.54417e-04 -4.89314e-04 4.42036e-04 -4.08225e-04 3.81289e-04 -3.59975e-04 3.42285e-04 -3.28528e-04 3.13220e-04 -3.07530e-04 2.88605e-04
-5.40571e-04 -8.66563e-05 4.40458e-04 -9.75544e-04 2.91898e-03 1.58778e-02 3.42439e-03 -1.43246e-03 9.58271e-04 -7.47332e-04 6.21994e-04 -5.41334e-04 4.82417e-04 -4.40099e-04 4.05925e-04 -3.80530e-04 3.55399e-04 -3.43687e-04 3.15386e-04 -3.26170e-04
2.60461e-04 1.43472e-04 -3.79949e-04 6.70482e-04 -1.22564e-03 3.42439e-03 1.81060e-02 3.89913e-03 -1.61932e-03 1.07218e-03 -8.28211e-04 6.82140e-04 -5.88307e-04 5.18837e-04 -4.70878e-04 4.27392e-04 -4.04412e-04 3.63215e-04 -3.72461e-04 2.91882e-04
-5.50616e-05 -1.88216e-04 3.52643e-04 -5.42551e-04 8.29792e-04 -1.43246e-03 3.89913e-03 2.03459e-02 4.35856e-03 -1.79575e-03 1.17884e-03 -9.04030e-04 7.38035e-04 -6.33828e-04 5.51146e-04 -5.04729e-04 4.41502e-04 -4.42896e-04 3.39671e-04 -4.66200e-04
-1.00318e-04 2.23281e-04 -3.38221e-04 4.71216e-04 -6.55704e-04 9.58271e-04 -1.61932e-03 4.35856e-03 2.25907e-02 4.80998e-03 -1.96712e-03 1.28118e-03 -9.78346e-04 7.89356e-04 -6.82537e-04 5.74770e-04 -5.54465e-04 4.19790e-04 -5.53860e-04 2.10353e-04
2.20755e-04 -2.50835e-04 3.29761e-04 -4.25978e-04 5.54417e-04 -7.47332e-04 1.07218e-03 -1.79575e-03 4.80998e-03 2.48365e-02 5.25640e-03 -2.13693e-03 1.37871e-03 -1.05605e-03 8.31109e-04 -7.48332e-04 5.59097e-04 -6.83215e-04 2.79420e-04 -7.10948e-04
-3.15927e-04 2.72584e-04 -3.24431e-04 3.94255e-04 -4.89314e-04 6.21994e-04 -8.28211e-04 1.17884e-03 -1.96712e-03 5.25640e-03 2.70809e-02 5.69742e-03 -2.31024e-03 1.46612e-03 -1.15179e-03 8.30988e-04 -8.98409e-04 4.14322e-04 -8.70069e-04 5.86919e-04
3.92289e-04 -2.90002e-04 3.20206e-04 -3.71859e-04 4.42036e-04 -5.41334e-04 6.82140e-04 -9.04030e-04 1.28118e-03 -2.13693e-03 5.69742e-03 2.93193e-02 6.12765e-03 -2.50214e-03 1.50994e-03 -1.33566e-03 6.93855e-04 -1.11634e-03 7.22166e-04 8.22135e-04
-4.54365e-04 3.03838e-04 -3.17268e-04 3.53729e-04 -4.08225e-04 4.82417e-04 -5.88307e-04 7.38035e-04 -9.78346e-04 1.37871e-03 -2.31024e-03 6.12765e-03 3.15372e-02 6.51315e-03 -2.78447e-03 1.41144e-03 -1.59456e-03 1.01232e-03 5.97071e-04 5.17263e-03
5.05335e-04 -3.15061e-04 3.14503e-04 -3.39584e-04 3.81289e-04 -4.40099e-04 5.18837e-04 -6.33828e-04 7.89356e-04 -1.05605e-03 1.46612e-03 -2.50214e-03 6.51315e-03 3.36624e-02 6.75341e-03 -3.14620e-03 1.77025e-03 1.14392e-04 5.59569e-03 7.14797e-03
-5.47557e-04 3.24158e-04 -3.11787e-04 3.28104e-04 -3.59975e-04 4.05925e-04 -4.70878e-04 5.51146e-04 -6.82537e-04 8.31109e-04 -1.15179e-03 1.50994e-03 -2.78447e-03 6.75341e-03 3.57056e-02 7.45157e-03 -1.51847e-03 6.47477e-03 6.82380e-03 9.11554e-03
5.82824e-04 -3.31314e-04 3.09586e-04 -3.18061e-04 3.42285e-04 -3.80530e-04 4.27392e-04 -5.04729e-04 5.74770e-04 -7.48332e-04 8.30988e-04 -1.33566e-03 1.41144e-03 -3.14620e-03 7.45157e-03 3.97444e-02 1.25355e-02 5.20726e-03 1.02176e-02 -2.09969e-03
-6.12420e-04 3.37124e-04 -3.07381e-04 3.09280e-04 -3.28528e-04 3.55399e-04 -4.04412e-04 4.41502e-04 -5.54465e-04 5.59097e-04 -8.98409e-04 6.93855e-04 -1.59456e-03 1.77025e-03 -1.51847e-03 1.25355e-02 4.89128e-02 1.67087e-02 -3.75393e-03 -1.37364e-02
6.37340e-04 -3.41983e-04 3.04770e-04 -3.02745e-04 3.13220e-04 -3.43687e-04 3.63215e-04 -4.42896e-04 4.19790e-04 -6.83215e-04 4.14322e-04 -1.11634e-03 1.01232e-03 1.14392e-04 6.47477e-03 5.20726e-03 1.67087e-02 4.23759e-02 -6.97714e-03 -2.75929e-02
-6.58452e-04 3.45679e-04 -3.03162e-04 2.93966e-04 -3.07530e-04 3.15386e-04 -3.72461e-04 3.39671e-04 -5.53860e-04 2.79420e-04 -8.70069e-04 7.22166e-04 5.97071e-04 5.59569e-03 6.82380e-03 1.02176e-02 -3.75393e-03 -6.97714e-03 2.08589e-02 -4.59936e-03
6.76382e-04 -3.48837e-04 2.99977e-04 -2.91249e-04 2.88605e-04 -3.26170e-04 2.91882e-04 -4.66200e-04 2.10353e-04 -7.10948e-04 5.86919e-04 8.22135e-04 5.17263e-03 7.14797e-03 9.11554e-03 -2.09969e-03 -1.37364e-02 -2.75929e-02 -4.59936e-03 5.15265e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_48-49.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.83397e-02 -4.02440e-03 2.41808e-03 -1.46980e-03 8.83663e-04 -4.94559e-04 2.21329e-04 -2.12963e-05 -1.29815e-04 2.46790e-04 -3.39108e-04 4.13079e-04 -4.73127e-04 5.22358e-04 -5.63066e-04 5.97012e-04 -6.25450e-04 6.49350e-04 -6.69552e-04 6.86646e-04
-4.02440e-03 8.07599e-03 3.92336e-04 4.64388e-06 3.61412e-05 -9.98137e-05 1.53120e-04 -1.95063e-04 2.27894e-04 -2.53653e-04 2.73931e-04 -2.90142e-04 3.02967e-04 -3.13326e-04 3.21721e-04 -3.28278e-04 3.33534e-04 -3.37936e-04 3.41222e-04 -3.44086e-04
2.41808e-03 3.92336e-04 9.05170e-03 1.55311e-03 -6.07013e-04 4.33578e-04 -3.74208e-04 3.46851e-04 -3.32131e-04 3.23297e-04 -3.17640e-04 3.13088e-04 -3.09863e-04 3.06909e-04 -3.03979e-04 3.01587e-04 -2.99294e-04 2.96500e-04 -2.94905e-04 2.91483e-04
-1.46980e-03 4.64388e-06 1.55311e-03 1.08296e-02 2.24638e-03 -9.38606e-04 6.48455e-04 -5.25063e-04 4.55900e-04 -4.12018e-04 3.81122e-04 -3.59350e-04 3.41719e-04 -3.27878e-04 3.16699e-04 -3.06936e-04 2.98228e-04 -2.92127e-04 2.83160e-04 -2.81146e-04
8.83663e-04 3.61412e-05 -6.07013e-04 2.24638e-03 1.28224e-02 2.78662e-03 -1.17312e-03 7.97299e-04 -6.30204e-04 5.32596e-04 -4.69986e-04 4.24438e-04 -3.91863e-04 3.65951e-04 -3.45425e-04 3.28255e-04 -3.15378e-04 2.99939e-04 -2.95640e-04 2.75129e-04
-4.94559e-04 -9.98137e-05 4.33578e-04 -9.38606e-04 2.78662e-03 1.48880e-02 3.26522e-03 -1.36755e-03 9.17725e-04 -7.15735e-04 5.95318e-04 -5.17961e-04 4.61421e-04 -4.20882e-04 3.87981e-04 -3.64064e-04 3.39098e-04 -3.29530e-04 2.99133e-04 -3.16589e-04
2.21329e-04 1.53120e-04 -3.74208e-04 6.48455e-04 -1.17312e-03 3.26522e-03 1.69811e-02 3.71539e-03 -1.54369e-03 1.02496e-03 -7.91576e-04 6.51441e-04 -5.61672e-04 4.94948e-04 -4.49592e-04 4.06954e-04 -3.87017e-04 3.43509e-04 -3.61362e-04 2.65617e-04
-2.12963e-05 -1.95063e-04 3.46851e-04 -5.25063e-04 7.97299e-04 -1.36755e-03 3.71539e-03 1.90847e-02 4.15157e-03 -1.71037e-03 1.12567e-03 -8.63025e-04 7.03697e-04 -6.04650e-04 5.24325e-04 -4.82390e-04 4.17135e-04 -4.29115e-04 3.08274e-04 -4.66710e-04
-1.29815e-04 2.27894e-04 -3.32131e-04 4.55900e-04 -6.30204e-04 9.17725e-04 -1.54369e-03 4.15157e-03 2.11924e-02 4.58044e-03 -1.87259e-03 1.22238e-03 -9.33658e-04 7.51241e-04 -6.51872e-04 5.43346e-04 -5.36039e-04 3.82150e-04 -5.53814e-04 1.86056e-04
2.46790e-04 -2.53653e-04 3.23297e-04 -4.12018e-04 5.32596e-04 -7.15735e-04 1.02496e-03 -1.71037e-03 4.58044e-03 2.33008e-02 5.00463e-03 -2.03395e-03 1.31407e-03 -1.00877e-03 7.87372e-04 -7.21487e-04 5.12869e-04 -6.80160e-04 2.46909e-04 -5.87669e-04
-3.39108e-04 2.73931e-04 -3.17640e-04 3.81122e-04 -4.69986e-04 5.95318e-04 -7.91576e-04 1.12567e-03 -1.87259e-03 5.00463e-03 2.54071e-02 5.42320e-03 -2.19992e-03 1.39368e-03 -1.10747e-03 7.70778e-04 -8.87914e-04 3.71284e-04 -7.40020e-04 9.69291e-04
4.13079e-04 -2.90142e-04 3.13088e-04 -3.59350e-04 4.24438e-04 -5.17961e-04 6.51441e-04 -8.63025e-04 1.22238e-03 -2.03395e-03 5.42320e-03 2.75066e-02 5.82899e-03 -2.39019e-03 1.41842e-03 -1.30762e-03 6.34810e-04 -9.75792e-04 1.10983e-03 1.76113e-03
-4.73127e-04 3.02967e-04 -3.09863e-04 3.41719e-04 -3.91863e-04 4.61421e-04 -5.61672e-04 7.03697e-04 -9.33658e-04 1.31407e-03 -2.19992e-03 5.82899e-03 2.95799e-02 6.17855e-03 -2.68468e-03 1.31821e-03 -1.43358e-03 1.39507e-03 1.58111e-03 6.23977e-03
5.22358e-04 -3.13326e-04 3.06909e-04 -3.27878e-04 3.65951e-04 -4.20882e-04 4.94948e-04 -6.04650e-04 7.51241e-04 -1.00877e-03 1.39368e-03 -2.39019e-03 6.17855e-03 3.15465e-02 6.40012e-03 -2.90772e-03 2.12461e-03 1.14409e-03 6.69791e-03 7.09944e-03
-5.63066e-04 3.21721e-04 -3.03979e-04 3.16699e-04 -3.45425e-04 3.87981e-04 -4.49592e-04 5.24325e-04 -6.51872e-04 7.87372e-04 -1.10747e-03 1.41842e-03 -2.68468e-03 6.40012e-03 3.35826e-02 7.53318e-03 -3.92150e-04 7.57372e-03 6.83891e-03 5.86880e-03
5.97012e-04 -3.28278e-04 3.01587e-04 -3.06936e-04 3.28255e-04 -3.64064e-04 4.06954e-04 -4.82390e-04 5.43346e-04 -7.21487e-04 7.70778e-04 -1.30762e-03 1.31821e-03 -2.90772e-03 7.53318e-03 3.83679e-02 1.33587e-02 5.33406e-03 6.93124e-03 -8.01721e-03
-6.25450e-04 3.33534e-04 -2.99294e-04 2.98228e-04 -3.15378e-04 3.39098e-04 -3.87017e-04 4.17135e-04 -5.36039e-04 5.12869e-04 -8.87914e-04 6.34810e-04 -1.43358e-03 2.12461e-03 -3.92150e-04 1.33587e-02 4.63942e-02 1.31133e-02 -9.62234e-03 -1.77722e-02
6.49350e-04 -3.37936e-04 2.96500e-04 -2.92127e-04 2.99939e-04 -3.29530e-04 3.43509e-04 -4.29115e-04 3.82150e-04 -6.80160e-04 3.71284e-04 -9.75792e-04 1.39507e-03 1.14409e-03 7.57372e-03 5.33406e-03 1.31133e-02 3.36938e-02 -1.13825e-02 -2.37530e-02
-6.69552e-04 3.41222e-04 -2.94905e-04 2.83160e-04 -2.95640e-04 2.99133e-04 -3.61362e-04 3.08274e-04 -5.53814e-04 2.46909e-04 -7.40020e-04 1.10983e-03 1.58111e-03 6.69791e-03 6.83891e-03 6.93124e-03 -9.62234e-03 -1.13825e-02 2.17398e-02 3.64581e-03
6.86646e-04 -3.44086e-04 2.91483e-04 -2.81146e-04 2.75129e-04 -3.16589e-04 2.65617e-04 -4.66710e-04 1.86056e-04 -5.87669e-04 9.69291e-04 1.76113e-03 6.23977e-03 7.09944e-03 5.86880e-03 -8.01721e-03 -1.77722e-02 -2.37530e-02 3.64581e-03 5.17694e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_49-50.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.80650e-02 -3.95795e-03 2.33555e-03 -1.40023e-03 8.26944e-04 -4.47720e-04 1.81974e-04 1.22825e-05 -1.58831e-04 2.72123e-04 -3.61417e-04 4.32865e-04 -4.90779e-04 5.38187e-04 -5.77312e-04 6.09876e-04 -6.37113e-04 6.59944e-04 -6.79194e-04 6.95432e-04
-3.95795e-03 7.56745e-03 3.85306e-04 -1.26681e-05 5.20146e-05 -1.11649e-04 1.61503e-04 -2.00703e-04 2.31350e-04 -2.55359e-04 2.74205e-04 -2.89246e-04 3.01094e-04 -3.10615e-04 3.18328e-04 -3.24315e-04 3.29044e-04 -3.33006e-04 3.35887e-04 -3.38476e-04
2.33555e-03 3.85306e-04 8.44499e-03 1.48875e-03 -5.90306e-04 4.25101e-04 -3.67050e-04 3.39822e-04 -3.24944e-04 3.15843e-04 -3.09943e-04 3.05139e-04 -3.01678e-04 2.98582e-04 -2.95489e-04 2.92935e-04 -2.90595e-04 2.87637e-04 -2.86084e-04 2.82437e-04
-1.40023e-03 -1.26681e-05 1.48875e-03 1.01065e-02 2.14202e-03 -9.00383e-04 6.25060e-04 -5.06386e-04 4.39578e-04 -3.97195e-04 3.67234e-04 -3.46153e-04 3.29092e-04 -3.15613e-04 3.04767e-04 -2.95339e-04 2.86714e-04 -2.81090e-04 2.71938e-04 -2.70746e-04
8.26944e-04 5.20146e-05 -5.90306e-04 2.14202e-03 1.19721e-02 2.65104e-03 -1.11962e-03 7.63651e-04 -6.03706e-04 5.09960e-04 -4.49962e-04 4.06250e-04 -3.74977e-04 3.50141e-04 -3.30467e-04 3.13817e-04 -3.01894e-04 2.86297e-04 -2.83547e-04 2.61039e-04
-4.47720e-04 -1.11649e-04 4.25101e-04 -9.00383e-04 2.65104e-03 1.39056e-02 3.10266e-03 -1.30188e-03 8.76172e-04 -6.83256e-04 5.67950e-04 -4.94015e-04 4.39945e-04 -4.01259e-04 3.69641e-04 -3.47301e-04 3.22446e-04 -3.15246e-04 2.82211e-04 -3.07529e-04
1.81974e-04 1.61503e-04 -3.67050e-04 6.25060e-04 -1.11962e-03 3.10266e-03 1.58642e-02 3.52805e-03 -1.46745e-03 9.76830e-04 -7.54139e-04 6.20127e-04 -5.34555e-04 4.70627e-04 -4.27998e-04 3.86145e-04 -3.69540e-04 3.23054e-04 -3.50993e-04 2.38811e-04
1.22825e-05 -2.00703e-04 3.39822e-04 -5.06386e-04 7.63651e-04 -1.30188e-03 3.52805e-03 1.78320e-02 3.94072e-03 -1.62447e-03 1.07163e-03 -8.21275e-04 6.68765e-04 -5.75072e-04 4.97069e-04 -4.59966e-04 3.91925e-04 -4.16234e-04 2.76099e-04 -4.61413e-04
-1.58831e-04 2.31350e-04 -3.24944e-04 4.39578e-04 -6.03706e-04 8.76172e-04 -1.46745e-03 3.94072e-03 1.98034e-02 4.34674e-03 -1.77764e-03 1.16269e-03 -8.88276e-04 7.12500e-04 -6.21031e-04 5.10953e-04 -5.18612e-04 3.43497e-04 -5.47830e-04 1.90140e-04
2.72123e-04 -2.55359e-04 3.15843e-04 -3.97195e-04 5.09960e-04 -6.83256e-04 9.76830e-04 -1.62447e-03 4.34674e-03 2.17751e-02 4.74835e-03 -1.93062e-03 1.24849e-03 -9.61003e-04 7.42417e-04 -6.95627e-04 4.65378e-04 -6.71043e-04 2.44306e-04 -3.86539e-04
-3.61417e-04 2.74205e-04 -3.09943e-04 3.67234e-04 -4.49962e-04 5.67950e-04 -7.54139e-04 1.07163e-03 -1.77764e-03 4.74835e-03 2.37442e-02 5.14407e-03 -2.08950e-03 1.31966e-03 -1.06386e-03 7.08949e-04 -8.71174e-04 3.59275e-04 -5.27493e-04 1.46814e-03
4.32865e-04 -2.89246e-04 3.05139e-04 -3.46153e-04 4.06250e-04 -4.94015e-04 6.20127e-04 -8.21275e-04 1.16269e-03 -1.93062e-03 5.14407e-03 2.57053e-02 5.52443e-03 -2.27941e-03 1.32482e-03 -1.27292e-03 6.07432e-04 -7.49116e-04 1.62174e-03 2.70264e-03
-4.90779e-04 3.01094e-04 -3.01678e-04 3.29092e-04 -3.74977e-04 4.39945e-04 -5.34555e-04 6.68765e-04 -8.88276e-04 1.24849e-03 -2.08950e-03 5.52443e-03 2.76334e-02 5.83719e-03 -2.57868e-03 1.25684e-03 -1.18360e-03 1.90767e-03 2.57489e-03 6.86004e-03
5.38187e-04 -3.10615e-04 2.98582e-04 -3.15613e-04 3.50141e-04 -4.01259e-04 4.70627e-04 -5.75072e-04 7.12500e-04 -9.61003e-04 1.31966e-03 -2.27941e-03 5.83719e-03 2.94497e-02 6.07400e-03 -2.57925e-03 2.61228e-03 2.18909e-03 7.35067e-03 5.98877e-03
-5.77312e-04 3.18328e-04 -2.95489e-04 3.04767e-04 -3.30467e-04 3.69641e-04 -4.27998e-04 4.97069e-04 -6.21031e-04 7.42417e-04 -1.06386e-03 1.32482e-03 -2.57868e-03 6.07400e-03 3.15638e-02 7.74476e-03 7.52012e-04 8.22136e-03 5.77533e-03 1.68053e-03
6.09876e-04 -3.24315e-04 2.92935e-04 -2.95339e-04 3.13817e-04 -3.47301e-04 3.86145e-04 -4.59966e-04 5.10953e-04 -6.95627e-04 7.08949e-04 -1.27292e-03 1.25684e-03 -2.57925e-03 7.74476e-03 3.70248e-02 1.37243e-02 4.37156e-03 2.67994e-03 -1.31057e-02
-6.37113e-04 3.29044e-04 -2.90595e-04 2.86714e-04 -3.01894e-04 3.22446e-04 -3.69540e-04 3.91925e-04 -5.18612e-04 4.65378e-04 -8.71174e-04 6.07432e-04 -1.18360e-03 2.61228e-03 7.52012e-04 1.37243e-02 4.27984e-02 8.53550e-03 -1.46730e-02 -1.87153e-02
6.59944e-04 -3.33006e-04 2.87637e-04 -2.81090e-04 2.86297e-04 -3.15246e-04 3.23054e-04 -4.16234e-04 3.43497e-04 -6.71043e-04 3.59275e-04 -7.49116e-04 1.90767e-03 2.18909e-03 8.22136e-03 4.37156e-03 8.53550e-03 2.58422e-02 -1.26949e-02 -1.74479e-02
-6.79194e-04 3.35887e-04 -2.86084e-04 2.71938e-04 -2.83547e-04 2.82211e-04 -3.50993e-04 2.76099e-04 -5.47830e-04 2.44306e-04 -5.27493e-04 1.62174e-03 2.57489e-03 7.35067e-03 5.77533e-03 2.67994e-03 -1.46730e-02 -1.26949e-02 2.51107e-02 1.00779e-02
6.95432e-04 -3.38476e-04 2.82437e-04 -2.70746e-04 2.61039e-04 -3.07529e-04 2.38811e-04 -4.61413e-04 1.90140e-04 -3.86539e-04 1.46814e-03 2.70264e-03 6.86004e-03 5.98877e-03 1.68053e-03 -1.31057e-02 -1.87153e-02 -1.74479e-02 1.00779e-02 4.80115e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_5-6.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.38112e-03 2.48247e-03 -1.55995e-03 1.18590e-03 -9.72475e-04 8.32238e-04 -7.32508e-04 6.57758e-04 -5.99528e-04 5.52782e-04 -5.14332e-04 4.82066e-04 -4.54531e-04 4.30697e-04 -4.09814e-04 3.91323e-04 -3.74804e-04 3.59927e-04 -3.46438e-04 3.34134e-04
2.48247e-03 1.41455e-02 2.48047e-03 -1.38763e-03 9.98502e-04 -7.93587e-04 6.66126e-04 -5.78968e-04 5.15496e-04 -4.67101e-04 4.28876e-04 -3.97826e-04 3.72017e-04 -3.50154e-04 3.31344e-04 -3.14941e-04 3.00473e-04 -2.87587e-04 2.76015e-04 -2.65544e-04
-1.55995e-03 2.48047e-03 1.89937e-02 3.05150e-03 -1.63549e-03 1.14604e-03 -8.94706e-04 7.41661e-04 -6.38835e-04 5.65033e-04 -5.09428e-04 4.65929e-04 -4.30878e-04 4.01940e-04 -3.77558e-04 3.56680e-04 -3.38547e-04 3.22608e-04 -3.08450e-04 2.95772e-04
1.18590e-03 -1.38763e-03 3.05150e-03 2.37562e-02 3.65785e-03 -1.91260e-03 1.31715e-03 -1.01513e-03 8.33293e-04 -7.12365e-04 6.26343e-04 -5.62043e-04 5.12091e-04 -4.72072e-04 4.39212e-04 -4.11651e-04 3.88149e-04 -3.67803e-04 3.49988e-04 -3.34204e-04
-9.72475e-04 9.98502e-04 -1.63549e-03 3.65785e-03 2.84743e-02 4.27399e-03 -2.19822e-03 1.49503e-03 -1.14087e-03 9.29105e-04 -7.89185e-04 6.90251e-04 -6.16701e-04 5.59857e-04 -5.14517e-04 4.77454e-04 -4.46474e-04 4.20161e-04 -3.97447e-04 3.77587e-04
8.32238e-04 -7.93587e-04 1.14604e-03 -1.91260e-03 4.27399e-03 3.31673e-02 4.89378e-03 -2.48710e-03 1.67539e-03 -1.26843e-03 1.02619e-03 -8.66844e-04 7.54661e-04 -6.71587e-04 6.07641e-04 -5.56802e-04 5.15404e-04 -4.80894e-04 4.51644e-04 -4.26536e-04
-7.32508e-04 6.66126e-04 -8.94706e-04 1.31715e-03 -2.19822e-03 4.89378e-03 3.78451e-02 5.51492e-03 -2.77722e-03 1.85661e-03 -1.39649e-03 1.12352e-03 -9.44511e-04 8.18904e-04 -7.26152e-04 6.55000e-04 -5.98566e-04 5.52720e-04 -5.14679e-04 4.82444e-04
6.57758e-04 -5.78968e-04 7.41661e-04 -1.01513e-03 1.49503e-03 -2.48710e-03 5.51492e-03 4.25132e-02 6.13641e-03 -3.06768e-03 2.03799e-03 -1.52454e-03 1.22067e-03 -1.02187e-03 8.82756e-04 -7.80240e-04 7.01777e-04 -6.39762e-04 5.89419e-04 -5.47815e-04
-5.99528e-04 5.15496e-04 -6.38835e-04 8.33293e-04 -1.14087e-03 1.67539e-03 -2.77722e-03 6.13641e-03 4.71747e-02 6.75779e-03 -3.35807e-03 2.21921e-03 -1.65232e-03 1.31750e-03 -1.09883e-03 9.46114e-04 -8.33860e-04 7.48034e-04 -6.80417e-04 6.25497e-04
5.52782e-04 -4.67101e-04 5.65033e-04 -7.12365e-04 9.29105e-04 -1.26843e-03 1.85661e-03 -3.06768e-03 6.75779e-03 5.18318e-02 7.37886e-03 -3.64821e-03 2.40016e-03 -1.77976e-03 1.41392e-03 -1.17542e-03 1.00904e-03 -8.87040e-04 7.93766e-04 -7.20568e-04
-5.14332e-04 4.28876e-04 -5.09428e-04 6.26343e-04 -7.89185e-04 1.02619e-03 -1.39649e-03 2.03799e-03 -3.35807e-03 7.37886e-03 5.64856e-02 7.99955e-03 -3.93803e-03 2.58074e-03 -1.90690e-03 1.50998e-03 -1.25165e-03 1.07153e-03 -9.39811e-04 8.39082e-04
4.82066e-04 -3.97826e-04 4.65929e-04 -5.62043e-04 6.90251e-04 -8.66844e-04 1.12352e-03 -1.52454e-03 2.21921e-03 -3.64821e-03 7.99955e-03 6.11370e-02 8.61982e-03 -4.22758e-03 2.76102e-03 -2.03375e-03 1.60567e-03 -1.32755e-03 1.13368e-03 -9.92274e-04
-4.54531e-04 3.72017e-04 -4.30878e-04 5.12091e-04 -6.16701e-04 7.54661e-04 -9.44511e-04 1.22067e-03 -1.65232e-03 2.40016e-03 -3.93803e-03 8.61982e-03 6.57865e-02 9.23973e-03 -4.51686e-03 2.94096e-03 -2.16032e-03 1.70106e-03 -1.40321e-03 1.19553e-03
4.30697e-04 -3.50154e-04 4.01940e-04 -4.72072e-04 5.59857e-04 -6.71587e-04 8.18904e-04 -1.02187e-03 1.31750e-03 -1.77976e-03 2.58074e-03 -4.22758e-03 9.23973e-03 7.04346e-02 9.85928e-03 -4.80590e-03 3.12066e-03 -2.28669e-03 1.79622e-03 -1.47865e-03
-4.09814e-04 3.31344e-04 -3.77558e-04 4.39212e-04 -5.14517e-04 6.07641e-04 -7.26152e-04 8.82756e-04 -1.09883e-03 1.41392e-03 -1.90690e-03 2.76102e-03 -4.51686e-03 9.85928e-03 7.50814e-02 1.04786e-02 -5.09476e-03 3.30014e-03 -2.41289e-03 1.89113e-03
3.91323e-04 -3.14941e-04 3.56680e-04 -4.11651e-04 4.77454e-04 -5.56802e-04 6.55000e-04 -7.80240e-04 9.46114e-04 -1.17542e-03 1.50998e-03 -2.03375e-03 2.94096e-03 -4.80590e-03 1.04786e-02 7.97273e-02 1.10976e-02 -5.38348e-03 3.47941e-03 -2.53899e-03
-3.74804e-04 3.00473e-04 -3.38547e-04 3.88149e-04 -4.46474e-04 5.15404e-04 -5.98566e-04 7.01777e-04 -8.33860e-04 1.00904e-03 -1.25165e-03 1.60567e-03 -2.16032e-03 3.12066e-03 -5.09476e-03 1.10976e-02 8.43723e-02 1.17164e-02 -5.67210e-03 3.65846e-03
3.59927e-04 -2.87587e-04 3.22608e-04 -3.67803e-04 4.20161e-04 -4.80894e-04 5.52720e-04 -6.39762e-04 7.48034e-04 -8.87040e-04 1.07153e-03 -1.32755e-03 1.70106e-03 -2.28669e-03 3.30014e-03 -5.38348e-03 1.17164e-02 8.90166e-02 1.23350e-02 -5.96075e-03
-3.46438e-04 2.76015e-04 -3.08450e-04 3.49988e-04 -3.97447e-04 4.51644e-04 -5.14679e-04 5.89419e-04 -6.80417e-04 7.93766e-04 -9.39811e-04 1.13368e-03 -1.40321e-03 1.79622e-03 -2.41289e-03 3.47941e-03 -5.67210e-03 1.23350e-02 9.36602e-02 1.29533e-02
3.34134e-04 -2.65544e-04 2.95772e-04 -3.34204e-04 3.77587e-04 -4.26536e-04 4.82444e-04 -5.47815e-04 6.25497e-04 -7.20568e-04 8.39082e-04 -9.92274e-04 1.19553e-03 -1.47865e-03 1.89113e-03 -2.53899e-03 3.65846e-03 -5.96075e-03 1.29533e-02 9.83030e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_50-51.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.77393e-02 -3.87490e-03 2.24606e-03 -1.32751e-03 7.68738e-04 -4.00293e-04 1.42591e-04 4.55060e-05 -1.87214e-04 2.96615e-04 -3.82727e-04 4.51525e-04 -5.07205e-04 5.52708e-04 -5.90185e-04 6.21308e-04 -6.47288e-04 6.69022e-04 -6.87294e-04 7.02643e-04
-3.87490e-03 7.06037e-03 3.77215e-04 -2.88249e-05 6.64570e-05 -1.22089e-04 1.68571e-04 -2.05101e-04 2.33624e-04 -2.55935e-04 2.73394e-04 -2.87300e-04 2.98207e-04 -3.06920e-04 3.13973e-04 -3.19414e-04 3.23638e-04 -3.27186e-04 3.29678e-04 -3.32003e-04
2.24606e-03 3.77215e-04 7.84465e-03 1.42156e-03 -5.72005e-04 4.15022e-04 -3.58489e-04 3.31575e-04 -3.16677e-04 3.07414e-04 -3.01355e-04 2.96369e-04 -2.92724e-04 2.89530e-04 -2.86322e-04 2.83636e-04 -2.81279e-04 2.78183e-04 -2.76702e-04 2.72833e-04
-1.32751e-03 -2.88249e-05 1.42156e-03 9.39073e-03 2.03467e-03 -8.60878e-04 6.00311e-04 -4.86550e-04 4.22282e-04 -3.81529e-04 3.52608e-04 -3.32285e-04 3.15855e-04 -3.02792e-04 2.92312e-04 -2.83268e-04 2.74735e-04 -2.69627e-04 2.60289e-04 -2.60059e-04
7.68738e-04 6.64570e-05 -5.72005e-04 2.03467e-03 1.11297e-02 2.51241e-03 -1.06513e-03 7.28855e-04 -5.76237e-04 4.86535e-04 -4.29259e-04 3.87480e-04 -3.57574e-04 3.33859e-04 -3.15097e-04 2.98966e-04 -2.88060e-04 2.72279e-04 -2.71265e-04 2.46314e-04
-4.00293e-04 -1.22089e-04 4.15022e-04 -8.60878e-04 2.51241e-03 1.29317e-02 2.93694e-03 -1.23543e-03 8.33610e-04 -6.49915e-04 5.39908e-04 -4.69505e-04 4.17987e-04 -3.81232e-04 3.50902e-04 -3.30227e-04 3.05423e-04 -3.00849e-04 2.64593e-04 -2.98698e-04
1.42591e-04 1.68571e-04 -3.58489e-04 6.00311e-04 -1.06513e-03 2.93694e-03 1.47565e-02 3.33734e-03 -1.39055e-03 9.27761e-04 -7.15911e-04 5.88207e-04 -5.06961e-04 4.45871e-04 -4.06085e-04 3.64948e-04 -3.51997e-04 3.01816e-04 -3.41039e-04 2.12991e-04
4.55060e-05 -2.05101e-04 3.31575e-04 -4.86550e-04 7.28855e-04 -1.23543e-03 3.33734e-03 1.65894e-02 3.72626e-03 -1.53801e-03 1.01668e-03 -7.78786e-04 6.33245e-04 -5.45087e-04 4.69365e-04 -4.37479e-04 3.65836e-04 -4.03919e-04 2.44827e-04 -4.45318e-04
-1.87214e-04 2.33624e-04 -3.16677e-04 4.22282e-04 -5.76237e-04 8.33610e-04 -1.39055e-03 3.72626e-03 1.84254e-02 4.10915e-03 -1.68221e-03 1.10208e-03 -8.42198e-04 6.73131e-04 -5.90044e-04 4.77556e-04 -5.01843e-04 3.05638e-04 -5.30438e-04 2.31583e-04
2.96615e-04 -2.55935e-04 3.07414e-04 -3.81529e-04 4.86535e-04 -6.49915e-04 9.27761e-04 -1.53801e-03 4.10915e-03 2.02612e-02 4.48785e-03 -1.82689e-03 1.18191e-03 -9.12785e-04 6.96218e-04 -6.70406e-04 4.18535e-04 -6.50014e-04 2.81513e-04 -1.06722e-04
-3.82727e-04 2.73394e-04 -3.01355e-04 3.52608e-04 -4.29259e-04 5.39908e-04 -7.15911e-04 1.01668e-03 -1.68221e-03 4.48785e-03 2.20940e-02 4.86034e-03 -1.97896e-03 1.24397e-03 -1.02062e-03 6.47499e-04 -8.42050e-04 3.88937e-04 -2.30753e-04 2.03610e-03
4.51525e-04 -2.87300e-04 2.96369e-04 -3.32285e-04 3.87480e-04 -4.69505e-04 5.88207e-04 -7.78786e-04 1.10208e-03 -1.82689e-03 4.86034e-03 2.39173e-02 5.21427e-03 -2.16940e-03 1.23115e-03 -1.22523e-03 6.22929e-04 -4.33869e-04 2.20989e-03 3.50648e-03
-5.07205e-04 2.98207e-04 -2.92724e-04 3.15855e-04 -3.57574e-04 4.17987e-04 -5.06961e-04 6.33245e-04 -8.42198e-04 1.18191e-03 -1.97896e-03 5.21427e-03 2.57004e-02 5.49152e-03 -2.45993e-03 1.23883e-03 -8.41655e-04 2.50169e-03 3.43425e-03 6.86668e-03
5.52708e-04 -3.06920e-04 2.89530e-04 -3.02792e-04 3.33859e-04 -3.81232e-04 4.45871e-04 -5.45087e-04 6.73131e-04 -9.12785e-04 1.24397e-03 -2.16940e-03 5.49152e-03 2.73809e-02 5.78720e-03 -2.15745e-03 3.18452e-03 3.10237e-03 7.38067e-03 3.91920e-03
-5.90185e-04 3.13973e-04 -2.86322e-04 2.92312e-04 -3.15097e-04 3.50902e-04 -4.06085e-04 4.69365e-04 -5.90044e-04 6.96218e-04 -1.02062e-03 1.23115e-03 -2.45993e-03 5.78720e-03 2.96551e-02 8.03788e-03 1.76545e-03 8.24002e-03 3.73238e-03 -2.77888e-03
6.21308e-04 -3.19414e-04 2.83636e-04 -2.83268e-04 2.98966e-04 -3.30227e-04 3.64948e-04 -4.37479e-04 4.77556e-04 -6.70406e-04 6.47499e-04 -1.22523e-03 1.23883e-03 -2.15745e-03 8.03788e-03 3.55687e-02 1.34530e-02 2.41683e-03 -1.86212e-03 -1.65256e-02
-6.47288e-04 3.23638e-04 -2.81279e-04 2.74735e-04 -2.88060e-04 3.05423e-04 -3.51997e-04 3.65836e-04 -5.01843e-04 4.18535e-04 -8.42050e-04 6.22929e-04 -8.41655e-04 3.18452e-03 1.76545e-03 1.34530e-02 3.82244e-02 3.65207e-03 -1.80575e-02 -1.67974e-02
6.69022e-04 -3.27186e-04 2.78183e-04 -2.69627e-04 2.72279e-04 -3.00849e-04 3.01816e-04 -4.03919e-04 3.05638e-04 -6.50014e-04 3.88937e-04 -4.33869e-04 2.50169e-03 3.10237e-03 8.24002e-03 2.41683e-03 3.65207e-03 1.96751e-02 -1.11412e-02 -1.04046e-02
-6.87294e-04 3.29678e-04 -2.76702e-04 2.60289e-04 -2.71265e-04 2.64593e-04 -3.41039e-04 2.44827e-04 -5.30438e-04 2.81513e-04 -2.30753e-04 2.20989e-03 3.43425e-03 7.38067e-03 3.73238e-03 -1.86212e-03 -1.80575e-02 -1.11412e-02 2.92463e-02 1.35334e-02
7.02643e-04 -3.32003e-04 2.72833e-04 -2.60059e-04 2.46314e-04 -2.98698e-04 2.12991e-04 -4.45318e-04 2.31583e-04 -1.06722e-04 2.03610e-03 3.50648e-03 6.86668e-03 3.91920e-03 -2.77888e-03 -1.65256e-02 -1.67974e-02 -1.04046e-02 1.35334e-02 4.17512e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_51-52.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.73621e-02 -3.77605e-03 2.15032e-03 -1.25210e-03 7.09391e-04 -3.52562e-04 1.03429e-04 7.81467e-05 -2.14754e-04 3.20071e-04 -4.02849e-04 4.68880e-04 -5.22230e-04 5.65753e-04 -6.01519e-04 6.31155e-04 -6.55839e-04 6.76422e-04 -6.93690e-04 7.08136e-04
-3.77605e-03 6.55687e-03 3.67934e-04 -4.36784e-05 7.93918e-05 -1.31099e-04 1.74308e-04 -2.08248e-04 2.34714e-04 -2.55382e-04 2.71501e-04 -2.84314e-04 2.94318e-04 -3.02253e-04 3.08668e-04 -3.13590e-04 3.17338e-04 -3.20489e-04 3.22607e-04 -3.24685e-04
2.15032e-03 3.67934e-04 7.25274e-03 1.35184e-03 -5.52185e-04 4.03414e-04 -3.48606e-04 3.22184e-04 -3.07401e-04 2.98076e-04 -2.91932e-04 2.86837e-04 -2.83056e-04 2.79803e-04 -2.76527e-04 2.73736e-04 -2.71396e-04 2.68184e-04 -2.66797e-04 2.62708e-04
-1.25210e-03 -4.36784e-05 1.35184e-03 8.68461e-03 1.92484e-03 -8.20240e-04 5.74331e-04 -4.65674e-04 4.04115e-04 -3.65112e-04 3.37330e-04 -3.17821e-04 3.02077e-04 -2.89482e-04 2.79392e-04 -2.70781e-04 2.62354e-04 -2.57785e-04 2.48253e-04 -2.49147e-04
7.09391e-04 7.93918e-05 -5.52185e-04 1.92484e-03 1.02980e-02 2.37136e-03 -1.00983e-03 6.93056e-04 -5.47928e-04 4.62442e-04 -4.07982e-04 3.68221e-04 -3.39737e-04 3.17178e-04 -2.99388e-04 2.83775e-04 -2.73937e-04 2.57938e-04 -2.58860e-04 2.31064e-04
-3.52562e-04 -1.31099e-04 4.03414e-04 -8.20240e-04 2.37136e-03 1.19696e-02 2.76875e-03 -1.16839e-03 7.90197e-04 -6.15859e-04 5.11319e-04 -4.44543e-04 3.95645e-04 -3.60888e-04 3.31847e-04 -3.12912e-04 2.88098e-04 -2.86414e-04 2.46407e-04 -2.89648e-04
1.03429e-04 1.74308e-04 -3.48606e-04 5.74331e-04 -1.00983e-03 2.76875e-03 1.36617e-02 3.14408e-03 -1.31323e-03 8.77924e-04 -6.77051e-04 5.55817e-04 -4.79009e-04 4.20787e-04 -3.83940e-04 3.43443e-04 -3.34480e-04 2.79943e-04 -3.30993e-04 1.90253e-04
7.81467e-05 -2.08248e-04 3.22184e-04 -4.65674e-04 6.93056e-04 -1.16839e-03 3.14408e-03 1.53611e-02 3.50908e-03 -1.45124e-03 9.61015e-04 -7.35727e-04 5.97288e-04 -5.14816e-04 4.41319e-04 -4.15041e-04 3.39034e-04 -3.91625e-04 2.16806e-04 -4.13561e-04
-2.14754e-04 2.34714e-04 -3.07401e-04 4.04115e-04 -5.47928e-04 7.90197e-04 -1.31323e-03 3.50908e-03 1.70630e-02 3.86864e-03 -1.58656e-03 1.04076e-03 -7.95597e-04 6.33287e-04 -5.59058e-04 4.43352e-04 -4.85165e-04 2.71132e-04 -4.96232e-04 3.15361e-04
3.20071e-04 -2.55382e-04 2.98076e-04 -3.65112e-04 4.62442e-04 -6.15859e-04 8.77924e-04 -1.45124e-03 3.86864e-03 1.87644e-02 4.22420e-03 -1.72303e-03 1.11453e-03 -8.64321e-04 6.49026e-04 -6.45263e-04 3.75084e-04 -6.11233e-04 3.64317e-04 2.38096e-04
-4.02849e-04 2.71501e-04 -2.91932e-04 3.37330e-04 -4.07982e-04 5.11319e-04 -6.77051e-04 9.61015e-04 -1.58656e-03 4.22420e-03 2.04622e-02 4.57316e-03 -1.86861e-03 1.16691e-03 -9.77218e-04 5.89338e-04 -7.94391e-04 4.66731e-04 1.36705e-04 2.60394e-03
4.68880e-04 -2.84314e-04 2.86837e-04 -3.17821e-04 3.68221e-04 -4.44543e-04 5.55817e-04 -7.35727e-04 1.04076e-03 -1.72303e-03 4.57316e-03 2.21489e-02 4.89985e-03 -2.05971e-03 1.14043e-03 -1.15820e-03 6.88302e-04 -4.33970e-05 2.80313e-03 4.03974e-03
-5.22230e-04 2.94318e-04 -2.83056e-04 3.02077e-04 -3.39737e-04 3.95645e-04 -4.79009e-04 5.97288e-04 -7.95597e-04 1.11453e-03 -1.86861e-03 4.89985e-03 2.37882e-02 5.14571e-03 -2.32205e-03 1.27158e-03 -4.21014e-04 3.10461e-03 4.02123e-03 6.19700e-03
5.65753e-04 -3.02253e-04 2.79803e-04 -2.89482e-04 3.17178e-04 -3.60888e-04 4.20787e-04 -5.14816e-04 6.33287e-04 -8.64321e-04 1.16691e-03 -2.05971e-03 5.14571e-03 2.53540e-02 5.54844e-03 -1.65561e-03 3.76792e-03 3.74245e-03 6.71984e-03 1.17997e-03
-6.01519e-04 3.08668e-04 -2.76527e-04 2.79392e-04 -2.99388e-04 3.31847e-04 -3.83940e-04 4.41319e-04 -5.59058e-04 6.49026e-04 -9.77218e-04 1.14043e-03 -2.32205e-03 5.54844e-03 2.78511e-02 8.33997e-03 2.50445e-03 7.55806e-03 9.98877e-04 -6.81199e-03
6.31155e-04 -3.13590e-04 2.73736e-04 -2.70781e-04 2.83775e-04 -3.12912e-04 3.43443e-04 -4.15041e-04 4.43352e-04 -6.45263e-04 5.89338e-04 -1.15820e-03 1.27158e-03 -1.65561e-03 8.33997e-03 3.38635e-02 1.24727e-02 -2.41698e-04 -5.99053e-03 -1.78582e-02
-6.55839e-04 3.17338e-04 -2.71396e-04 2.62354e-04 -2.73937e-04 2.88098e-04 -3.34480e-04 3.39034e-04 -4.85165e-04 3.75084e-04 -7.94391e-04 6.88302e-04 -4.21014e-04 3.76792e-03 2.50445e-03 1.24727e-02 3.29695e-02 -8.27805e-04 -1.93495e-02 -1.28310e-02
6.76422e-04 -3.20489e-04 2.68184e-04 -2.57785e-04 2.57938e-04 -2.86414e-04 2.79943e-04 -3.91625e-04 2.71132e-04 -6.11233e-04 4.66731e-04 -4.33970e-05 3.10461e-03 3.74245e-03 7.55806e-03 -2.41698e-04 -8.27805e-04 1.56310e-02 -7.53081e-03 -4.16431e-03
-6.93690e-04 3.22607e-04 -2.66797e-04 2.48253e-04 -2.58860e-04 2.46407e-04 -3.30993e-04 2.16806e-04 -4.96232e-04 3.64317e-04 1.36705e-04 2.80313e-03 4.02123e-03 6.71984e-03 9.98877e-04 -5.99053e-03 -1.93495e-02 -7.53081e-03 3.26129e-02 1.39284e-02
7.08136e-04 -3.24685e-04 2.62708e-04 -2.49147e-04 2.31064e-04 -2.89648e-04 1.90253e-04 -4.13561e-04 3.15361e-04 2.38096e-04 2.60394e-03 4.03974e-03 6.19700e-03 1.17997e-03 -6.81199e-03 -1.78582e-02 -1.28310e-02 -4.16431e-03 1.39284e-02 3.48413e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_52-53.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.69332e-02 -3.66220e-03 2.04897e-03 -1.17440e-03 6.49169e-04 -3.04727e-04 6.46526e-05 1.10068e-04 -2.41333e-04 3.42386e-04 -4.21698e-04 4.84862e-04 -5.35808e-04 5.77295e-04 -6.11309e-04 6.39412e-04 -6.62760e-04 6.82176e-04 -6.98397e-04 7.11902e-04
-3.66220e-03 6.05934e-03 3.57435e-04 -5.71506e-05 9.08060e-05 -1.38697e-04 1.78746e-04 -2.10189e-04 2.34670e-04 -2.53756e-04 2.68588e-04 -2.80352e-04 2.89498e-04 -2.96694e-04 3.02499e-04 -3.06929e-04 3.10226e-04 -3.13009e-04 3.14767e-04 -3.16607e-04
2.04897e-03 3.57435e-04 6.67170e-03 1.28003e-03 -5.30986e-04 3.90409e-04 -3.37529e-04 3.11770e-04 -2.97226e-04 2.87935e-04 -2.81779e-04 2.76642e-04 -2.72774e-04 2.69500e-04 -2.66200e-04 2.63334e-04 -2.61037e-04 2.57737e-04 -2.56466e-04 2.52145e-04
-1.17440e-03 -5.71506e-05 1.28003e-03 7.99103e-03 1.81315e-03 -7.78679e-04 5.47300e-04 -4.43923e-04 3.85227e-04 -3.48078e-04 3.21522e-04 -3.02879e-04 2.87869e-04 -2.75789e-04 2.66110e-04 -2.57970e-04 2.49667e-04 -2.45659e-04 2.35918e-04 -2.38090e-04
6.49169e-04 9.08060e-05 -5.30986e-04 1.81315e-03 9.48037e-03 2.22865e-03 -9.53969e-04 6.56454e-04 -5.18965e-04 4.37841e-04 -3.86275e-04 3.48602e-04 -3.21588e-04 3.00210e-04 -2.83441e-04 2.68345e-04 -2.59612e-04 2.43366e-04 -2.46417e-04 2.15523e-04
-3.04727e-04 -1.38697e-04 3.90409e-04 -7.78679e-04 2.22865e-03 1.10232e-02 2.59897e-03 -1.10105e-03 7.46149e-04 -5.81287e-04 4.82354e-04 -4.19279e-04 3.73052e-04 -3.40349e-04 3.12595e-04 -2.95455e-04 2.70568e-04 -2.72028e-04 2.27918e-04 -2.79744e-04
6.46526e-05 1.78746e-04 -3.37529e-04 5.47300e-04 -9.53969e-04 2.59897e-03 1.25846e-02 2.94923e-03 -1.23577e-03 8.27551e-04 -6.37770e-04 5.23134e-04 -4.50852e-04 3.95521e-04 -3.61684e-04 3.21748e-04 -3.17083e-04 2.57732e-04 -3.20118e-04 1.72932e-04
1.10068e-04 -2.10189e-04 3.11770e-04 -4.43923e-04 6.56454e-04 -1.10105e-03 2.94923e-03 1.41523e-02 3.29026e-03 -1.36448e-03 9.04866e-04 -6.92320e-04 5.61088e-04 -4.84414e-04 4.13079e-04 -3.92769e-04 3.11854e-04 -3.78539e-04 1.94684e-04 -3.62510e-04
-2.41333e-04 2.34670e-04 -2.97226e-04 3.85227e-04 -5.18965e-04 7.46149e-04 -1.23577e-03 3.29026e-03 1.57220e-02 3.62642e-03 -1.49104e-03 9.78974e-04 -7.48703e-04 5.93168e-04 -5.28229e-04 4.08722e-04 -4.67716e-04 2.42900e-04 -4.41049e-04 4.40199e-04
3.42386e-04 -2.53756e-04 2.87935e-04 -3.48078e-04 4.37841e-04 -5.81287e-04 8.27551e-04 -1.36448e-03 3.62642e-03 1.72909e-02 3.95872e-03 -1.61939e-03 1.04665e-03 -8.15845e-04 6.01290e-04 -6.19323e-04 3.38178e-04 -5.50115e-04 4.91935e-04 6.19997e-04
-4.21698e-04 2.68588e-04 -2.81779e-04 3.21522e-04 -3.86275e-04 4.82354e-04 -6.37770e-04 9.04866e-04 -1.49104e-03 3.95872e-03 1.88557e-02 4.28396e-03 -1.75883e-03 1.08904e-03 -9.32824e-04 5.37832e-04 -7.23305e-04 5.92298e-04 5.46274e-04 3.09285e-03
4.84862e-04 -2.80352e-04 2.76642e-04 -3.02879e-04 3.48602e-04 -4.19279e-04 5.23134e-04 -6.92320e-04 9.78974e-04 -1.61939e-03 4.28396e-03 2.04075e-02 4.58296e-03 -1.94966e-03 1.05623e-03 -1.06680e-03 8.03559e-04 3.93172e-04 3.31959e-03 4.20678e-03
-5.35808e-04 2.89498e-04 -2.72774e-04 2.87869e-04 -3.21588e-04 3.73052e-04 -4.50852e-04 5.61088e-04 -7.48703e-04 1.04665e-03 -1.75883e-03 4.58296e-03 2.19061e-02 4.80470e-03 -2.16003e-03 1.35538e-03 4.87783e-05 3.63240e-03 4.23511e-03 4.90887e-03
5.77295e-04 -2.96694e-04 2.69500e-04 -2.75789e-04 3.00210e-04 -3.40349e-04 3.95521e-04 -4.84414e-04 5.93168e-04 -8.15845e-04 1.08904e-03 -1.94966e-03 4.80470e-03 2.33832e-02 5.35956e-03 -1.10363e-03 4.27711e-03 4.00491e-03 5.42290e-03 -1.82265e-03
-6.11309e-04 3.02499e-04 -2.66200e-04 2.66110e-04 -2.83441e-04 3.12595e-04 -3.61684e-04 4.13079e-04 -5.28229e-04 6.01290e-04 -9.32824e-04 1.05623e-03 -2.16003e-03 5.35956e-03 2.61318e-02 8.56641e-03 2.86229e-03 6.22815e-03 -2.01591e-03 -9.85433e-03
6.39412e-04 -3.06929e-04 2.63334e-04 -2.57970e-04 2.68345e-04 -2.95455e-04 3.21748e-04 -3.92769e-04 4.08722e-04 -6.19323e-04 5.37832e-04 -1.06680e-03 1.35538e-03 -1.10363e-03 8.56641e-03 3.18122e-02 1.08366e-02 -3.19315e-03 -9.13252e-03 -1.71499e-02
-6.62760e-04 3.10226e-04 -2.61037e-04 2.49667e-04 -2.59612e-04 2.70568e-04 -3.17083e-04 3.11854e-04 -4.67716e-04 3.38178e-04 -7.23305e-04 8.03559e-04 4.87783e-05 4.27711e-03 2.86229e-03 1.08366e-02 2.74561e-02 -4.32560e-03 -1.85902e-02 -7.90940e-03
6.82176e-04 -3.13009e-04 2.57737e-04 -2.45659e-04 2.43366e-04 -2.72028e-04 2.57732e-04 -3.78539e-04 2.42900e-04 -5.50115e-04 5.92298e-04 3.93172e-04 3.63240e-03 4.00491e-03 6.22815e-03 -3.19315e-03 -4.32560e-03 1.36821e-02 -2.95664e-03 2.77364e-04
-6.98397e-04 3.14767e-04 -2.56466e-04 2.35918e-04 -2.46417e-04 2.27918e-04 -3.20118e-04 1.94684e-04 -4.41049e-04 4.91935e-04 5.46274e-04 3.31959e-03 4.23511e-03 5.42290e-03 -2.01591e-03 -9.13252e-03 -1.85902e-02 -2.95664e-03 3.42244e-02 1.20027e-02
7.11902e-04 -3.16607e-04 2.52145e-04 -2.38090e-04 2.15523e-04 -2.79744e-04 1.72932e-04 -3.62510e-04 4.40199e-04 6.19997e-04 3.09285e-03 4.20678e-03 4.90887e-03 -1.82265e-03 -9.85433e-03 -1.71499e-02 -7.90940e-03 2.77364e-04 1.20027e-02 2.88107e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_53-54.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.64531e-02 -3.53440e-03 1.94281e-03 -1.09494e-03 5.88478e-04 -2.57126e-04 2.65522e-05 1.41012e-04 -2.66720e-04 3.63347e-04 -4.39068e-04 4.99267e-04 -5.47726e-04 5.87110e-04 -6.19323e-04 6.45865e-04 -6.67847e-04 6.86061e-04 -7.01240e-04 7.13805e-04
-3.53440e-03 5.57054e-03 3.45710e-04 -6.91399e-05 1.00653e-04 -1.44867e-04 1.81881e-04 -2.10925e-04 2.33502e-04 -2.51069e-04 2.64667e-04 -2.75427e-04 2.83754e-04 -2.90247e-04 2.95467e-04 -2.99434e-04 3.02308e-04 -3.04745e-04 3.06171e-04 -3.07795e-04
1.94281e-03 3.45710e-04 6.10439e-03 1.20661e-03 -5.08540e-04 3.76118e-04 -3.25362e-04 3.00421e-04 -2.86229e-04 2.77059e-04 -2.70956e-04 2.65838e-04 -2.61928e-04 2.58665e-04 -2.55381e-04 2.52467e-04 -2.50238e-04 2.46873e-04 -2.45741e-04 2.41179e-04
-1.09494e-03 -6.91399e-05 1.20661e-03 7.31340e-03 1.70030e-03 -7.36409e-04 5.19381e-04 -4.21439e-04 3.65734e-04 -3.30522e-04 3.05266e-04 -2.87533e-04 2.73294e-04 -2.61769e-04 2.52518e-04 -2.44885e-04 2.36724e-04 -2.33286e-04 2.23317e-04 -2.26888e-04
5.88478e-04 1.00653e-04 -5.08540e-04 1.70030e-03 8.68089e-03 2.08511e-03 -8.97799e-04 6.19239e-04 -4.89502e-04 4.12861e-04 -3.64244e-04 3.28712e-04 -3.03208e-04 2.83027e-04 -2.67320e-04 2.52745e-04 -2.45138e-04 2.28611e-04 -2.33932e-04 1.99953e-04
-2.57126e-04 -1.44867e-04 3.76118e-04 -7.36409e-04 2.08511e-03 1.00974e-02 2.42860e-03 -1.03367e-03 7.01674e-04 -5.46372e-04 4.53154e-04 -3.93831e-04 3.50307e-04 -3.19701e-04 2.93230e-04 -2.77923e-04 2.52904e-04 -2.57687e-04 2.09447e-04 -2.68157e-04
2.65522e-05 1.81881e-04 -3.25362e-04 5.19381e-04 -8.97799e-04 2.42860e-03 1.15305e-02 2.75393e-03 -1.15849e-03 7.76869e-04 -5.98258e-04 4.90315e-04 -4.22617e-04 3.70187e-04 -3.39403e-04 2.99952e-04 -2.99812e-04 2.35561e-04 -3.07451e-04 1.63040e-04
1.41012e-04 -2.10925e-04 3.00421e-04 -4.21439e-04 6.19239e-04 -1.03367e-03 2.75393e-03 1.29691e-02 3.07107e-03 -1.27806e-03 8.48487e-04 -6.48769e-04 5.24822e-04 -4.54011e-04 3.84767e-04 -3.70685e-04 2.84729e-04 -3.63586e-04 1.80812e-04 -2.90849e-04
-2.66720e-04 2.33502e-04 -2.86229e-04 3.65734e-04 -4.89502e-04 7.01674e-04 -1.15849e-03 3.07107e-03 1.44092e-02 3.38387e-03 -1.39602e-03 9.17017e-04 -7.01728e-04 5.52966e-04 -4.97619e-04 3.74159e-04 -4.48348e-04 2.23583e-04 -3.63176e-04 5.97477e-04
3.63347e-04 -2.51069e-04 2.77059e-04 -3.30522e-04 4.12861e-04 -5.46372e-04 7.76869e-04 -1.27806e-03 3.38387e-03 1.58482e-02 3.69294e-03 -1.51638e-03 9.78561e-04 -7.67507e-04 5.53594e-04 -5.91404e-04 3.10709e-04 -4.64627e-04 6.55737e-04 1.00087e-03
-4.39068e-04 2.64667e-04 -2.70956e-04 3.05266e-04 -3.64244e-04 4.53154e-04 -5.98258e-04 8.48487e-04 -1.39602e-03 3.69294e-03 1.72827e-02 3.99438e-03 -1.64996e-03 1.01107e-03 -8.86301e-04 4.96113e-04 -6.26535e-04 7.57050e-04 9.58278e-04 3.43039e-03
4.99267e-04 -2.75427e-04 2.65838e-04 -2.87533e-04 3.28712e-04 -3.93831e-04 4.90315e-04 -6.48769e-04 9.17017e-04 -1.51638e-03 3.99438e-03 1.87021e-02 4.26577e-03 -1.83828e-03 9.81908e-04 -9.48661e-04 9.60209e-04 8.34959e-04 3.68326e-03 3.97137e-03
-5.47726e-04 2.83754e-04 -2.61928e-04 2.73294e-04 -3.03208e-04 3.50307e-04 -4.22617e-04 5.24822e-04 -7.01728e-04 9.78561e-04 -1.64996e-03 4.26577e-03 2.00650e-02 4.47348e-03 -1.97159e-03 1.48191e-03 5.25931e-04 4.00642e-03 4.03548e-03 3.16743e-03
5.87110e-04 -2.90247e-04 2.58665e-04 -2.61769e-04 2.83027e-04 -3.19701e-04 3.70187e-04 -4.54011e-04 5.52966e-04 -7.67507e-04 1.01107e-03 -1.83828e-03 4.47348e-03 2.14814e-02 5.21390e-03 -5.44026e-04 4.63179e-03 3.84629e-03 3.65462e-03 -4.65958e-03
-6.19323e-04 2.95467e-04 -2.55381e-04 2.52518e-04 -2.67320e-04 2.93230e-04 -3.39403e-04 3.84767e-04 -4.97619e-04 5.53594e-04 -8.86301e-04 9.81908e-04 -1.97159e-03 5.21390e-03 2.44657e-02 8.63781e-03 2.79348e-03 4.41487e-03 -4.87736e-03 -1.15841e-02
6.45865e-04 -2.99434e-04 2.52467e-04 -2.44885e-04 2.52745e-04 -2.77923e-04 2.99952e-04 -3.70685e-04 3.74159e-04 -5.91404e-04 4.96113e-04 -9.48661e-04 1.48191e-03 -5.44026e-04 8.63781e-03 2.93807e-02 8.71094e-03 -5.99983e-03 -1.09584e-02 -1.48296e-02
-6.67847e-04 3.02308e-04 -2.50238e-04 2.36724e-04 -2.45138e-04 2.52904e-04 -2.99812e-04 2.84729e-04 -4.48348e-04 3.10709e-04 -6.26535e-04 9.60209e-04 5.25931e-04 4.63179e-03 2.79348e-03 8.71094e-03 2.21357e-02 -6.50586e-03 -1.62061e-02 -3.08978e-03
6.86061e-04 -3.04745e-04 2.46873e-04 -2.33286e-04 2.28611e-04 -2.57687e-04 2.35561e-04 -3.63586e-04 2.23583e-04 -4.64627e-04 7.57050e-04 8.34959e-04 4.00642e-03 3.84629e-03 4.41487e-03 -5.99983e-03 -6.50586e-03 1.34159e-02 1.52321e-03 2.59129e-03
-7.01240e-04 3.06171e-04 -2.45741e-04 2.23317e-04 -2.33932e-04 2.09447e-04 -3.07451e-04 1.80812e-04 -3.63176e-04 6.55737e-04 9.58278e-04 3.68326e-03 4.03548e-03 3.65462e-03 -4.87736e-03 -1.09584e-02 -1.62061e-02 1.52321e-03 3.37642e-02 8.88423e-03
7.13805e-04 -3.07795e-04 2.41179e-04 -2.26888e-04 1.99953e-04 -2.68157e-04 1.63040e-04 -2.90849e-04 5.97477e-04 1.00087e-03 3.43039e-03 3.97137e-03 3.16743e-03 -4.65958e-03 -1.15841e-02 -1.48296e-02 -3.08978e-03 2.59129e-03 8.88423e-03 2.44906e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_54-55.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.59229e-02 -3.39380e-03 1.83259e-03 -1.01418e-03 5.27627e-04 -2.09986e-04 -1.06970e-05 1.70840e-04 -2.90803e-04 3.82869e-04 -4.54895e-04 5.12048e-04 -5.57962e-04 5.95201e-04 -6.25573e-04 6.50519e-04 -6.71125e-04 6.88131e-04 -7.02242e-04 7.13860e-04
-3.39380e-03 5.09333e-03 3.32845e-04 -7.96171e-05 1.08953e-04 -1.49650e-04 1.83765e-04 -2.10515e-04 2.31270e-04 -2.47386e-04 2.59810e-04 -2.69609e-04 2.77160e-04 -2.82991e-04 2.87653e-04 -2.91180e-04 2.93663e-04 -2.95781e-04 2.96895e-04 -2.98322e-04
1.83259e-03 3.32845e-04 5.55379e-03 1.13215e-03 -4.85038e-04 3.60706e-04 -3.12247e-04 2.88262e-04 -2.74523e-04 2.65552e-04 -2.59556e-04 2.54510e-04 -2.50601e-04 2.47375e-04 -2.44142e-04 2.41204e-04 -2.39062e-04 2.35661e-04 -2.34682e-04 2.29871e-04
-1.01418e-03 -7.96171e-05 1.13215e-03 6.65532e-03 1.58709e-03 -6.93687e-04 4.90782e-04 -3.98393e-04 3.45780e-04 -3.12566e-04 2.88669e-04 -2.71876e-04 2.58433e-04 -2.47498e-04 2.38685e-04 -2.31578e-04 2.23585e-04 -2.20718e-04 2.10505e-04 -2.15522e-04
5.27627e-04 1.08953e-04 -4.85038e-04 1.58709e-03 7.90390e-03 1.94172e-03 -8.41613e-04 5.81639e-04 -4.59729e-04 3.87653e-04 -3.42017e-04 3.08656e-04 -2.84685e-04 2.65704e-04 -2.51085e-04 2.37037e-04 -2.30557e-04 2.13732e-04 -2.21368e-04 1.84680e-04
-2.09986e-04 -1.49650e-04 3.60706e-04 -6.93687e-04 1.94172e-03 9.19720e-03 2.25872e-03 -9.66586e-04 6.57018e-04 -5.11314e-04 4.23874e-04 -3.68327e-04 3.27514e-04 -2.99024e-04 2.73831e-04 -2.60364e-04 2.35176e-04 -2.43339e-04 1.91390e-04 -2.54080e-04
-1.06970e-05 1.83765e-04 -3.12247e-04 4.90782e-04 -8.41613e-04 2.25872e-03 1.05053e-02 2.55941e-03 -1.08173e-03 7.26139e-04 -5.58726e-04 4.57520e-04 -3.94427e-04 3.44898e-04 -3.17172e-04 2.78151e-04 -2.82611e-04 2.13895e-04 -2.92020e-04 1.61817e-04
1.70840e-04 -2.10515e-04 2.88262e-04 -3.98393e-04 5.81639e-04 -9.66586e-04 2.55941e-03 1.18181e-02 2.85288e-03 -1.19236e-03 7.92157e-04 -6.05291e-04 4.88668e-04 -4.23726e-04 3.56519e-04 -3.48748e-04 2.58195e-04 -3.45670e-04 1.76722e-04 -2.00414e-04
-2.90803e-04 2.31270e-04 -2.74523e-04 3.45780e-04 -4.59729e-04 6.57018e-04 -1.08173e-03 2.85288e-03 1.31320e-02 3.14250e-03 -1.30189e-03 8.55191e-04 -6.54894e-04 5.12891e-04 -4.67229e-04 3.40281e-04 -4.25872e-04 2.14975e-04 -2.64298e-04 7.71977e-04
3.82869e-04 -2.47386e-04 2.65552e-04 -3.12566e-04 3.87653e-04 -5.11314e-04 7.26139e-04 -1.19236e-03 3.14250e-03 1.44444e-02 3.42851e-03 -1.41441e-03 9.10613e-04 -7.19410e-04 5.06666e-04 -5.60286e-04 2.94713e-04 -3.56333e-04 8.39931e-04 1.33923e-03
-4.54895e-04 2.59810e-04 -2.59556e-04 2.88669e-04 -3.42017e-04 4.23874e-04 -5.58726e-04 7.92157e-04 -1.30189e-03 3.42851e-03 1.57519e-02 3.70627e-03 -1.54231e-03 9.33885e-04 -8.36481e-04 4.66446e-04 -5.05579e-04 9.44792e-04 1.32900e-03 3.56587e-03
5.12048e-04 -2.69609e-04 2.54510e-04 -2.71876e-04 3.08656e-04 -3.68327e-04 4.57520e-04 -6.05291e-04 8.55191e-04 -1.41441e-03 3.70627e-03 1.70424e-02 3.95079e-03 -1.72460e-03 9.19994e-04 -8.05319e-04 1.14183e-03 1.23651e-03 3.83986e-03 3.36422e-03
-5.57962e-04 2.77160e-04 -2.50601e-04 2.58433e-04 -2.84685e-04 3.27514e-04 -3.94427e-04 4.88668e-04 -6.54894e-04 9.10613e-04 -1.54231e-03 3.95079e-03 1.82766e-02 4.15635e-03 -1.75848e-03 1.63470e-03 9.63681e-04 4.16982e-03 3.45051e-03 1.20630e-03
5.95201e-04 -2.82991e-04 2.47375e-04 -2.47498e-04 2.65704e-04 -2.99024e-04 3.44898e-04 -4.23726e-04 5.12891e-04 -7.19410e-04 9.33885e-04 -1.72460e-03 4.15635e-03 1.96584e-02 5.09676e-03 -2.45129e-05 4.77354e-03 3.29284e-03 1.65099e-03 -6.97027e-03
-6.25573e-04 2.87653e-04 -2.44142e-04 2.38685e-04 -2.51085e-04 2.73831e-04 -3.17172e-04 3.56519e-04 -4.67229e-04 5.06666e-04 -8.36481e-04 9.19994e-04 -1.75848e-03 5.09676e-03 2.28171e-02 8.49685e-03 2.32295e-03 2.35584e-03 -7.21816e-03 -1.19567e-02
6.50519e-04 -2.91180e-04 2.41204e-04 -2.31578e-04 2.37037e-04 -2.60364e-04 2.78151e-04 -3.48748e-04 3.40281e-04 -5.60286e-04 4.66446e-04 -8.05319e-04 1.63470e-03 -2.45129e-05 8.49685e-03 2.66066e-02 6.33615e-03 -8.29061e-03 -1.14177e-02 -1.15434e-02
-6.71125e-04 2.93663e-04 -2.39062e-04 2.23585e-04 -2.30557e-04 2.35176e-04 -2.82611e-04 2.58195e-04 -4.25872e-04 2.94713e-04 -5.05579e-04 1.14183e-03 9.63681e-04 4.77354e-03 2.32295e-03 6.33615e-03 1.73946e-02 -7.31295e-03 -1.28444e-02 8.44887e-04
6.88131e-04 -2.95781e-04 2.35661e-04 -2.20718e-04 2.13732e-04 -2.43339e-04 2.13895e-04 -3.45670e-04 2.14975e-04 -3.56333e-04 9.44792e-04 1.23651e-03 4.16982e-03 3.29284e-03 2.35584e-03 -8.29061e-03 -7.31295e-03 1.42000e-02 5.12461e-03 3.01904e-03
-7.02242e-04 2.96895e-04 -2.34682e-04 2.10505e-04 -2.21368e-04 1.91390e-04 -2.92020e-04 1.76722e-04 -2.64298e-04 8.39931e-04 1.32900e-03 3.83986e-03 3.45051e-03 1.65099e-03 -7.21816e-03 -1.14177e-02 -1.28444e-02 5.12461e-03 3.14878e-02 5.66170e-03
7.13860e-04 -2.98322e-04 2.29871e-04 -2.15522e-04 1.84680e-04 -2.54080e-04 1.61817e-04 -2.00414e-04 7.71977e-04 1.33923e-03 3.56587e-03 3.36422e-03 1.20630e-03 -6.97027e-03 -1.19567e-02 -1.15434e-02 8.44887e-04 3.01904e-03 5.66170e-03 2.19780e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_55-56.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.53449e-02 -3.24191e-03 1.71934e-03 -9.32827e-04 4.67191e-04 -1.63808e-04 -4.66425e-05 1.99133e-04 -3.13186e-04 4.00569e-04 -4.68811e-04 5.22855e-04 -5.66170e-04 6.01218e-04 -6.29732e-04 6.53068e-04 -6.72265e-04 6.88050e-04 -7.01095e-04 7.11763e-04
-3.24191e-03 4.63084e-03 3.18933e-04 -8.85308e-05 1.15699e-04 -1.53056e-04 1.84415e-04 -2.08982e-04 2.28003e-04 -2.42739e-04 2.54047e-04 -2.62937e-04 2.69755e-04 -2.74962e-04 2.79101e-04 -2.82217e-04 2.84332e-04 -2.86154e-04 2.86984e-04 -2.88235e-04
1.71934e-03 3.18933e-04 5.02316e-03 1.05731e-03 -4.60692e-04 3.44356e-04 -2.98348e-04 2.75439e-04 -2.62239e-04 2.53536e-04 -2.47699e-04 2.42773e-04 -2.38904e-04 2.35740e-04 -2.32589e-04 2.29655e-04 -2.27612e-04 2.24202e-04 -2.23392e-04 2.18335e-04
-9.32827e-04 -8.85308e-05 1.05731e-03 6.02070e-03 1.47443e-03 -6.50830e-04 4.61764e-04 -3.75013e-04 3.25565e-04 -2.94388e-04 2.71896e-04 -2.56069e-04 2.43438e-04 -2.33120e-04 2.24754e-04 -2.18187e-04 2.10387e-04 -2.08087e-04 1.97636e-04 -2.04044e-04
4.67191e-04 1.15699e-04 -4.60692e-04 1.47443e-03 7.15408e-03 1.79958e-03 -7.85791e-04 5.43968e-04 -4.29912e-04 3.62450e-04 -3.19804e-04 2.88630e-04 -2.66206e-04 2.48421e-04 -2.34902e-04 2.21394e-04 -2.16025e-04 1.98916e-04 -2.08775e-04 1.70163e-04
-1.63808e-04 -1.53056e-04 3.44356e-04 -6.50830e-04 1.79958e-03 8.32806e-03 2.09065e-03 -9.00231e-04 6.12538e-04 -4.76421e-04 3.94779e-04 -3.43004e-04 3.04894e-04 -2.78521e-04 2.54606e-04 -2.42961e-04 2.17607e-04 -2.29030e-04 1.74307e-04 -2.37074e-04
-4.66425e-05 1.84415e-04 -2.98348e-04 4.61764e-04 -7.85791e-04 2.09065e-03 9.51514e-03 2.36714e-03 -1.00600e-03 6.75760e-04 -5.19515e-04 4.25046e-04 -3.66541e-04 3.19904e-04 -2.95206e-04 2.56606e-04 -2.65530e-04 1.93393e-04 -2.73252e-04 1.69465e-04
1.99133e-04 -2.08982e-04 2.75439e-04 -3.75013e-04 5.43968e-04 -9.00231e-04 2.36714e-03 1.07062e-02 2.63735e-03 -1.10794e-03 7.36317e-04 -5.62255e-04 4.52958e-04 -3.93832e-04 3.28649e-04 -3.27028e-04 2.33003e-04 -3.24103e-04 1.82810e-04 -9.64937e-05
-3.13186e-04 2.28003e-04 -2.62239e-04 3.25565e-04 -4.29912e-04 6.12538e-04 -1.00600e-03 2.63735e-03 1.18980e-02 2.90415e-03 -1.20925e-03 7.93986e-04 -6.08589e-04 4.73347e-04 -4.37174e-04 3.07935e-04 -3.99529e-04 2.17656e-04 -1.49885e-04 9.44664e-04
4.00569e-04 -2.42739e-04 2.53536e-04 -2.94388e-04 3.62450e-04 -4.76421e-04 6.75760e-04 -1.10794e-03 2.90415e-03 1.30881e-02 3.16746e-03 -1.31411e-03 8.43382e-04 -6.71788e-04 4.61479e-04 -5.25180e-04 2.90943e-04 -2.30849e-04 1.02440e-03 1.59854e-03
-4.68811e-04 2.54047e-04 -2.47699e-04 2.71896e-04 -3.19804e-04 3.94779e-04 -5.19515e-04 7.36317e-04 -1.20925e-03 3.16746e-03 1.42728e-02 3.42186e-03 -1.43637e-03 8.58677e-04 -7.82647e-04 4.49779e-04 -3.66191e-04 1.13460e-03 1.61936e-03 3.48131e-03
5.22855e-04 -2.62937e-04 2.42773e-04 -2.56069e-04 2.88630e-04 -3.43004e-04 4.25046e-04 -5.62255e-04 7.93986e-04 -1.31411e-03 3.42186e-03 1.54386e-02 3.64101e-03 -1.60812e-03 8.71695e-04 -6.42715e-04 1.32696e-03 1.55675e-03 3.76861e-03 2.47412e-03
-5.66170e-04 2.69755e-04 -2.38904e-04 2.43438e-04 -2.66206e-04 3.04894e-04 -3.66541e-04 4.52958e-04 -6.08589e-04 8.43382e-04 -1.43637e-03 3.64101e-03 1.65531e-02 3.85647e-03 -1.52694e-03 1.79209e-03 1.31946e-03 4.09978e-03 2.56852e-03 -7.25503e-04
6.01218e-04 -2.74962e-04 2.35740e-04 -2.33120e-04 2.48421e-04 -2.78521e-04 3.19904e-04 -3.93832e-04 4.73347e-04 -6.71788e-04 8.58677e-04 -1.60812e-03 3.85647e-03 1.79204e-02 4.98831e-03 4.11221e-04 4.67832e-03 2.43240e-03 -3.34556e-04 -8.52941e-03
-6.29732e-04 2.79101e-04 -2.32589e-04 2.24754e-04 -2.34902e-04 2.54606e-04 -2.95206e-04 3.28649e-04 -4.37174e-04 4.61479e-04 -7.82647e-04 8.71695e-04 -1.52694e-03 4.98831e-03 2.11555e-02 8.12096e-03 1.53797e-03 3.07530e-04 -8.80647e-03 -1.11679e-02
6.53068e-04 -2.82217e-04 2.29655e-04 -2.18187e-04 2.21394e-04 -2.42961e-04 2.56606e-04 -3.27028e-04 3.07935e-04 -5.25180e-04 4.49779e-04 -6.42715e-04 1.79209e-03 4.11221e-04 8.12096e-03 2.35913e-02 3.97238e-03 -9.83007e-03 -1.07028e-02 -7.96811e-03
-6.72265e-04 2.84332e-04 -2.27612e-04 2.10387e-04 -2.16025e-04 2.17607e-04 -2.65530e-04 2.33003e-04 -3.99529e-04 2.90943e-04 -3.66191e-04 1.32696e-03 1.31946e-03 4.67832e-03 1.53797e-03 3.97238e-03 1.34846e-02 -6.93525e-03 -9.18439e-03 3.49843e-03
6.88050e-04 -2.86154e-04 2.24202e-04 -2.08087e-04 1.98916e-04 -2.29030e-04 1.93393e-04 -3.24103e-04 2.17656e-04 -2.30849e-04 1.13460e-03 1.55675e-03 4.09978e-03 2.43240e-03 3.07530e-04 -9.83007e-03 -6.93525e-03 1.53698e-02 7.45083e-03 2.14635e-03
-7.01095e-04 2.86984e-04 -2.23392e-04 1.97636e-04 -2.08775e-04 1.74307e-04 -2.73252e-04 1.82810e-04 -1.49885e-04 1.02440e-03 1.61936e-03 3.76861e-03 2.56852e-03 -3.34556e-04 -8.80647e-03 -1.07028e-02 -9.18439e-03 7.45083e-03 2.79976e-02 3.09662e-03
7.11763e-04 -2.88235e-04 2.18335e-04 -2.04044e-04 1.70163e-04 -2.37074e-04 1.69465e-04 -9.64937e-05 9.44664e-04 1.59854e-03 3.48131e-03 2.47412e-03 -7.25503e-04 -8.52941e-03 -1.11679e-02 -7.96811e-03 3.49843e-03 2.14635e-03 3.09662e-03 2.08450e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_56-57.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.47223e-02 -3.08030e-03 1.60398e-03 -8.51452e-04 4.07568e-04 -1.18895e-04 -8.10426e-05 2.25694e-04 -3.33709e-04 4.16318e-04 -4.80709e-04 5.31592e-04 -5.72275e-04 6.05110e-04 -6.31735e-04 6.53450e-04 -6.71250e-04 6.85800e-04 -6.97770e-04 7.07487e-04
-3.08030e-03 4.18607e-03 3.04172e-04 -9.59050e-05 1.20943e-04 -1.55147e-04 1.83896e-04 -2.06391e-04 2.23765e-04 -2.37193e-04 2.47446e-04 -2.55474e-04 2.61601e-04 -2.66227e-04 2.69870e-04 -2.72600e-04 2.74381e-04 -2.75926e-04 2.76493e-04 -2.77587e-04
1.60398e-03 3.04172e-04 4.51569e-03 9.82757e-04 -4.35737e-04 3.27259e-04 -2.83819e-04 2.62078e-04 -2.49484e-04 2.41107e-04 -2.35466e-04 2.30698e-04 -2.26904e-04 2.23821e-04 -2.20775e-04 2.17866e-04 -2.15932e-04 2.12536e-04 -2.11902e-04 2.06622e-04
-8.51452e-04 -9.59050e-05 9.82757e-04 5.41344e-03 1.36324e-03 -6.08137e-04 4.32558e-04 -3.51477e-04 3.05227e-04 -2.76101e-04 2.55036e-04 -2.40187e-04 2.28372e-04 -2.18689e-04 2.10773e-04 -2.04744e-04 1.97167e-04 -1.95411e-04 1.84755e-04 -1.92375e-04
4.07568e-04 1.20943e-04 -4.35737e-04 1.36324e-03 6.43611e-03 1.65980e-03 -7.30671e-04 5.06482e-04 -4.00244e-04 3.37398e-04 -2.97720e-04 2.68720e-04 -2.47840e-04 2.31236e-04 -2.18810e-04 2.05856e-04 -2.01558e-04 1.84220e-04 -1.96042e-04 1.56655e-04
-1.18895e-04 -1.55147e-04 3.27259e-04 -6.08137e-04 1.65980e-03 7.49548e-03 1.92564e-03 -8.34974e-04 5.68507e-04 -4.41897e-04 3.66019e-04 -3.17976e-04 2.82535e-04 -2.58255e-04 2.35613e-04 -2.25735e-04 2.00275e-04 -2.14623e-04 1.58532e-04 -2.16913e-04
-8.10426e-05 1.83896e-04 -2.83819e-04 4.32558e-04 -7.30671e-04 1.92564e-03 8.56639e-03 2.17857e-03 -9.31697e-04 6.26027e-04 -4.80840e-04 3.93051e-04 -3.39067e-04 2.95302e-04 -2.73550e-04 2.35425e-04 -2.48419e-04 1.74474e-04 -2.50817e-04 1.84620e-04
2.25694e-04 -2.06391e-04 2.62078e-04 -3.51477e-04 5.06482e-04 -8.34974e-04 2.17857e-03 9.64066e-03 2.42606e-03 -1.02523e-03 6.81284e-04 -5.19881e-04 4.17865e-04 -3.64424e-04 3.01309e-04 -3.05378e-04 2.09656e-04 -2.98472e-04 1.97734e-04 1.32779e-05
-3.33709e-04 2.23765e-04 -2.49484e-04 3.05227e-04 -4.00244e-04 5.68507e-04 -9.31697e-04 2.42606e-03 1.07152e-02 2.67057e-03 -1.11855e-03 7.33750e-04 -5.63031e-04 4.34577e-04 -4.07349e-04 2.77717e-04 -3.68848e-04 2.30332e-04 -2.80729e-05 1.09582e-03
4.16318e-04 -2.37193e-04 2.41107e-04 -2.76101e-04 3.37398e-04 -4.41897e-04 6.26027e-04 -1.02523e-03 2.67057e-03 1.17879e-02 2.91171e-03 -1.21596e-03 7.77307e-04 -6.24654e-04 4.18759e-04 -4.85611e-04 2.98177e-04 -9.67164e-05 1.18799e-03 1.75455e-03
-4.80709e-04 2.47446e-04 -2.35466e-04 2.55036e-04 -2.97720e-04 3.66019e-04 -4.80840e-04 6.81284e-04 -1.11855e-03 2.91171e-03 1.28549e-02 3.14330e-03 -1.33242e-03 7.86399e-04 -7.24416e-04 4.45011e-04 -2.17255e-04 1.30423e-03 1.80273e-03 3.19296e-03
5.31592e-04 -2.55474e-04 2.30698e-04 -2.40187e-04 2.68720e-04 -3.17976e-04 3.93051e-04 -5.19881e-04 7.33750e-04 -1.21596e-03 3.14330e-03 1.39013e-02 3.33926e-03 -1.48876e-03 8.36146e-04 -4.70079e-04 1.49264e-03 1.76719e-03 3.48419e-03 1.42627e-03
-5.72275e-04 2.61601e-04 -2.26904e-04 2.28372e-04 -2.47840e-04 2.82535e-04 -3.39067e-04 4.17865e-04 -5.63031e-04 7.77307e-04 -1.33242e-03 3.33926e-03 1.49062e-02 3.57498e-03 -1.28665e-03 1.93080e-03 1.56331e-03 3.80984e-03 1.51619e-03 -2.41410e-03
6.05110e-04 -2.66227e-04 2.23821e-04 -2.18689e-04 2.31236e-04 -2.58255e-04 2.95302e-04 -3.64424e-04 4.34577e-04 -6.24654e-04 7.86399e-04 -1.48876e-03 3.57498e-03 1.62702e-02 4.86715e-03 7.32117e-04 4.35906e-03 1.39253e-03 -2.08271e-03 -9.26816e-03
-6.31735e-04 2.69870e-04 -2.20775e-04 2.10773e-04 -2.18810e-04 2.35613e-04 -2.73550e-04 3.01309e-04 -4.07349e-04 4.18759e-04 -7.24416e-04 8.36146e-04 -1.28665e-03 4.86715e-03 1.94628e-02 7.52490e-03 5.66347e-04 -1.50702e-03 -9.56834e-03 -9.56447e-03
6.53450e-04 -2.72600e-04 2.17866e-04 -2.04744e-04 2.05856e-04 -2.25735e-04 2.35425e-04 -3.05378e-04 2.77717e-04 -4.85611e-04 4.45011e-04 -4.70079e-04 1.93080e-03 7.32117e-04 7.52490e-03 2.04769e-02 1.84683e-03 -1.05415e-02 -9.15951e-03 -4.65981e-03
-6.71250e-04 2.74381e-04 -2.15932e-04 1.97167e-04 -2.01558e-04 2.00275e-04 -2.48419e-04 2.09656e-04 -3.68848e-04 2.98177e-04 -2.17255e-04 1.49264e-03 1.56331e-03 4.35906e-03 5.66347e-04 1.84683e-03 1.04982e-02 -5.71587e-03 -5.78616e-03 4.83960e-03
6.85800e-04 -2.75926e-04 2.12536e-04 -1.95411e-04 1.84220e-04 -2.14623e-04 1.74474e-04 -2.98472e-04 2.30332e-04 -9.67164e-05 1.30423e-03 1.76719e-03 3.80984e-03 1.39253e-03 -1.50702e-03 -1.05415e-02 -5.71587e-03 1.63799e-02 8.47117e-03 6.48960e-04
-6.97770e-04 2.76493e-04 -2.11902e-04 1.84755e-04 -1.96042e-04 1.58532e-04 -2.50817e-04 1.97734e-04 -2.80729e-05 1.18799e-03 1.80273e-03 3.48419e-03 1.51619e-03 -2.08271e-03 -9.56834e-03 -9.15951e-03 -5.78616e-03 8.47117e-03 2.39861e-02 1.52588e-03
7.07487e-04 -2.77587e-04 2.06622e-04 -1.92375e-04 1.56655e-04 -2.16913e-04 1.84620e-04 1.32779e-05 1.09582e-03 1.75455e-03 3.19296e-03 1.42627e-03 -2.41410e-03 -9.26816e-03 -9.56447e-03 -4.65981e-03 4.83960e-03 6.48960e-04 1.52588e-03 2.04451e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_57-58.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.40589e-02 -2.91073e-03 1.48756e-03 -7.70755e-04 3.49303e-04 -7.56984e-05 -1.13507e-04 2.50177e-04 -3.52057e-04 4.29824e-04 -4.90318e-04 5.38011e-04 -5.76037e-04 6.06645e-04 -6.31386e-04 6.51472e-04 -6.67861e-04 6.81199e-04 -6.92101e-04 7.00875e-04
-2.91073e-03 3.76187e-03 2.88754e-04 -1.01760e-04 1.24731e-04 -1.55971e-04 1.82255e-04 -2.02791e-04 2.18609e-04 -2.30799e-04 2.40059e-04 -2.47274e-04 2.52752e-04 -2.56836e-04 2.60019e-04 -2.62388e-04 2.63856e-04 -2.65152e-04 2.65482e-04 -2.66433e-04
1.48756e-03 2.88754e-04 4.03434e-03 9.09191e-04 -4.10409e-04 3.09611e-04 -2.68821e-04 2.48315e-04 -2.36380e-04 2.28372e-04 -2.22958e-04 2.18379e-04 -2.14686e-04 2.11699e-04 -2.08778e-04 2.05916e-04 -2.04092e-04 2.00738e-04 -2.00278e-04 1.94820e-04
-7.70755e-04 -1.01760e-04 9.09191e-04 4.83717e-03 1.25444e-03 -5.65918e-04 4.03416e-04 -3.27985e-04 2.84933e-04 -2.57849e-04 2.38217e-04 -2.24346e-04 2.13342e-04 -2.04301e-04 1.96838e-04 -1.91334e-04 1.84008e-04 -1.82764e-04 1.71973e-04 -1.80512e-04
3.49303e-04 1.24731e-04 -4.10409e-04 1.25444e-03 5.75435e-03 1.52347e-03 -6.76613e-04 4.69467e-04 -3.70952e-04 3.12679e-04 -2.75924e-04 2.49066e-04 -2.29711e-04 2.14265e-04 -2.02910e-04 1.90530e-04 -1.87236e-04 1.69777e-04 -1.83143e-04 1.44374e-04
-7.56984e-05 -1.55971e-04 3.09611e-04 -5.65918e-04 1.52347e-03 6.70457e-03 1.76498e-03 -7.71219e-04 5.25245e-04 -4.07994e-04 3.37796e-04 -2.93416e-04 2.60591e-04 -2.38353e-04 2.16983e-04 -2.08781e-04 1.83343e-04 -2.00073e-04 1.44354e-04 -1.93955e-04
-1.13507e-04 1.82255e-04 -2.68821e-04 4.03416e-04 -6.76613e-04 1.76498e-03 7.66486e-03 1.99513e-03 -8.59264e-04 5.77289e-04 -4.42977e-04 3.61756e-04 -3.12186e-04 2.71264e-04 -2.52324e-04 2.14807e-04 -2.31221e-04 1.57499e-04 -2.25046e-04 2.04814e-04
2.50177e-04 -2.02791e-04 2.48315e-04 -3.27985e-04 4.69467e-04 -7.71219e-04 1.99513e-03 8.62794e-03 2.22063e-03 -9.44708e-04 6.27443e-04 -4.78462e-04 3.83637e-04 -3.35675e-04 2.74753e-04 -2.83752e-04 1.88594e-04 -2.69084e-04 2.18876e-04 1.20017e-04
-3.52057e-04 2.18609e-04 -2.36380e-04 2.84933e-04 -3.70952e-04 5.25245e-04 -8.59264e-04 2.22063e-03 9.59101e-03 2.44355e-03 -1.03033e-03 6.74911e-04 -5.18514e-04 3.96920e-04 -3.77748e-04 2.50154e-04 -3.34132e-04 2.50286e-04 9.15019e-05 1.20929e-03
4.29824e-04 -2.30799e-04 2.28372e-04 -2.57849e-04 3.12679e-04 -4.07994e-04 5.77289e-04 -9.44708e-04 2.44355e-03 1.05520e-02 2.66322e-03 -1.12050e-03 7.12924e-04 -5.78121e-04 3.79152e-04 -4.41913e-04 3.13655e-04 3.58120e-05 1.31305e-03 1.79922e-03
-4.90318e-04 2.40059e-04 -2.22958e-04 2.38217e-04 -2.75924e-04 3.37796e-04 -4.42977e-04 6.27443e-04 -1.03033e-03 2.66322e-03 1.15069e-02 2.87281e-03 -1.23085e-03 7.17924e-04 -6.62238e-04 4.49411e-04 -6.95330e-05 1.43486e-03 1.86926e-03 2.74592e-03
5.38011e-04 -2.47274e-04 2.18379e-04 -2.24346e-04 2.49066e-04 -2.93416e-04 3.61756e-04 -4.78462e-04 6.74911e-04 -1.12050e-03 2.87281e-03 1.24403e-02 3.04822e-03 -1.36722e-03 8.10795e-04 -2.98629e-04 1.61924e-03 1.85650e-03 3.03149e-03 3.53617e-04
-5.76037e-04 2.52752e-04 -2.14686e-04 2.13342e-04 -2.29711e-04 2.60591e-04 -3.12186e-04 3.83637e-04 -5.18514e-04 7.12924e-04 -1.23085e-03 3.04822e-03 1.33462e-02 3.31126e-03 -1.04931e-03 2.03084e-03 1.68278e-03 3.34476e-03 4.29408e-04 -3.71634e-03
6.06645e-04 -2.56836e-04 2.11699e-04 -2.04301e-04 2.14265e-04 -2.38353e-04 2.71264e-04 -3.35675e-04 3.96920e-04 -5.78121e-04 7.17924e-04 -1.36722e-03 3.31126e-03 1.47078e-02 4.71507e-03 9.24781e-04 3.86062e-03 3.10998e-04 -3.44500e-03 -9.25800e-03
-6.31386e-04 2.60019e-04 -2.08778e-04 1.96838e-04 -2.02910e-04 2.16983e-04 -2.52324e-04 2.74753e-04 -3.77748e-04 3.79152e-04 -6.62238e-04 8.10795e-04 -1.04931e-03 4.71507e-03 1.77378e-02 6.75568e-03 -4.53288e-04 -2.93564e-03 -9.57218e-03 -7.53947e-03
6.51472e-04 -2.62388e-04 2.05916e-04 -1.91334e-04 1.90530e-04 -2.08781e-04 2.14807e-04 -2.83752e-04 2.50154e-04 -4.41913e-04 4.49411e-04 -2.98629e-04 2.03084e-03 9.24781e-04 6.75568e-03 1.74156e-02 1.15708e-04 -1.04916e-02 -7.18213e-03 -1.97067e-03
-6.67861e-04 2.63856e-04 -2.04092e-04 1.84008e-04 -1.87236e-04 1.83343e-04 -2.31221e-04 1.88594e-04 -3.34132e-04 3.13655e-04 -6.95330e-05 1.61924e-03 1.68278e-03 3.86062e-03 -4.53288e-04 1.15708e-04 8.38340e-03 -4.04720e-03 -3.00564e-03 5.09673e-03
6.81199e-04 -2.65152e-04 2.00738e-04 -1.82764e-04 1.69777e-04 -2.00073e-04 1.57499e-04 -2.69084e-04 2.50286e-04 3.58120e-05 1.43486e-03 1.85650e-03 3.34476e-03 3.10998e-04 -2.93564e-03 -1.04916e-02 -4.04720e-03 1.68881e-02 8.41549e-03 -9.04014e-04
-6.92101e-04 2.65482e-04 -2.00278e-04 1.71973e-04 -1.83143e-04 1.44354e-04 -2.25046e-04 2.18876e-04 9.15019e-05 1.31305e-03 1.86926e-03 3.03149e-03 4.29408e-04 -3.44500e-03 -9.57218e-03 -7.18213e-03 -3.00564e-03 8.41549e-03 2.00387e-02 9.21002e-04
7.00875e-04 -2.66433e-04 1.94820e-04 -1.80512e-04 1.44374e-04 -1.93955e-04 2.04814e-04 1.20017e-04 1.20929e-03 1.79922e-03 2.74592e-03 3.53617e-04 -3.71634e-03 -9.25800e-03 -7.53947e-03 -1.97067e-03 5.09673e-03 -9.04014e-04 9.21002e-04 2.01786e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_58-59.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.33596e-02 -2.73492e-03 1.37087e-03 -6.91141e-04 2.92609e-04 -3.43144e-05 -1.44025e-04 2.72634e-04 -3.68334e-04 4.41235e-04 -4.97818e-04 5.42317e-04 -5.77697e-04 6.06080e-04 -6.28941e-04 6.47427e-04 -6.62430e-04 6.74553e-04 -6.84409e-04 6.92261e-04
-2.73492e-03 3.36064e-03 2.73013e-04 -1.06250e-04 1.27230e-04 -1.55695e-04 1.79659e-04 -1.98349e-04 2.12700e-04 -2.23725e-04 2.32053e-04 -2.38507e-04 2.43378e-04 -2.46960e-04 2.49714e-04 -2.51750e-04 2.52937e-04 -2.53998e-04 2.54118e-04 -2.54940e-04
1.37087e-03 2.73013e-04 3.58163e-03 8.37354e-04 -3.85013e-04 2.91668e-04 -2.53568e-04 2.34334e-04 -2.23088e-04 2.15482e-04 -2.10315e-04 2.05944e-04 -2.02378e-04 1.99497e-04 -1.96711e-04 1.93916e-04 -1.92202e-04 1.88908e-04 -1.88611e-04 1.83048e-04
-6.91141e-04 -1.06250e-04 8.37354e-04 4.29501e-03 1.14896e-03 -5.24518e-04 3.74613e-04 -3.04754e-04 2.64862e-04 -2.39781e-04 2.21568e-04 -2.08664e-04 1.98453e-04 -1.90051e-04 1.83036e-04 -1.78037e-04 1.70991e-04 -1.70206e-04 1.59387e-04 -1.68462e-04
2.92609e-04 1.27230e-04 -3.85013e-04 1.14896e-03 5.11263e-03 1.39169e-03 -6.23984e-04 4.33214e-04 -3.42257e-04 2.88467e-04 -2.54557e-04 2.29786e-04 -2.11922e-04 1.97601e-04 -1.87276e-04 1.75490e-04 -1.73104e-04 1.55685e-04 -1.70047e-04 1.33343e-04
-3.43144e-05 -1.55695e-04 2.91668e-04 -5.24518e-04 1.39169e-03 5.95982e-03 1.60990e-03 -7.09362e-04 4.83055e-04 -3.74939e-04 3.10283e-04 -2.69458e-04 2.39176e-04 -2.18903e-04 1.98802e-04 -1.92143e-04 1.66924e-04 -1.85321e-04 1.31823e-04 -1.68975e-04
-1.44025e-04 1.79659e-04 -2.53568e-04 3.74613e-04 -6.23984e-04 1.60990e-03 6.81575e-03 1.81822e-03 -7.89128e-04 5.29870e-04 -4.06159e-04 3.31340e-04 -2.86027e-04 2.47904e-04 -2.31591e-04 1.94892e-04 -2.13861e-04 1.42561e-04 -1.96765e-04 2.26726e-04
2.72634e-04 -1.98349e-04 2.34334e-04 -3.04754e-04 4.33214e-04 -7.09362e-04 1.81822e-03 7.67392e-03 2.02261e-03 -8.66837e-04 5.75141e-04 -4.38237e-04 3.50465e-04 -3.07694e-04 2.49161e-04 -2.62078e-04 1.69957e-04 -2.36807e-04 2.42601e-04 2.15326e-04
-3.68334e-04 2.12700e-04 -2.23088e-04 2.64862e-04 -3.42257e-04 4.83055e-04 -7.89128e-04 2.02261e-03 8.53180e-03 2.22479e-03 -9.45066e-04 6.17843e-04 -4.75263e-04 3.60647e-04 -3.48335e-04 2.25450e-04 -2.96296e-04 2.73649e-04 1.99560e-04 1.27485e-03
4.41235e-04 -2.23725e-04 2.15482e-04 -2.39781e-04 2.88467e-04 -3.74939e-04 5.29870e-04 -8.66837e-04 2.22479e-03 9.38744e-03 2.42387e-03 -1.02823e-03 6.50709e-04 -5.32272e-04 3.42970e-04 -3.95072e-04 3.33354e-04 1.56730e-04 1.38801e-03 1.74064e-03
-4.97818e-04 2.32053e-04 -2.10315e-04 2.21568e-04 -2.54557e-04 3.10283e-04 -4.06159e-04 5.75141e-04 -9.45066e-04 2.42387e-03 1.02368e-02 2.61248e-03 -1.13202e-03 6.53798e-04 -5.97250e-04 4.58907e-04 6.63755e-05 1.51390e-03 1.82602e-03 2.20212e-03
5.42317e-04 -2.38507e-04 2.05944e-04 -2.08664e-04 2.29786e-04 -2.69458e-04 3.31340e-04 -4.38237e-04 6.17843e-04 -1.02823e-03 2.61248e-03 1.10642e-02 2.77021e-03 -1.24496e-03 7.91715e-04 -1.39494e-04 1.69346e-03 1.83093e-03 2.47351e-03 -6.27746e-04
-5.77697e-04 2.43378e-04 -2.02378e-04 1.98453e-04 -2.11922e-04 2.39176e-04 -2.86027e-04 3.50465e-04 -4.75263e-04 6.50709e-04 -1.13202e-03 2.77021e-03 1.18813e-02 3.06321e-03 -8.26600e-04 2.07862e-03 1.68336e-03 2.76836e-03 -5.72124e-04 -4.57115e-03
6.06080e-04 -2.46960e-04 1.99497e-04 -1.90051e-04 1.97601e-04 -2.18903e-04 2.47904e-04 -3.07694e-04 3.60647e-04 -5.32272e-04 6.53798e-04 -1.24496e-03 3.06321e-03 1.32318e-02 4.52022e-03 9.94018e-04 3.24752e-03 -6.90075e-04 -4.35593e-03 -8.66388e-03
-6.28941e-04 2.49714e-04 -1.96711e-04 1.83036e-04 -1.87276e-04 1.98802e-04 -2.31591e-04 2.49161e-04 -3.48335e-04 3.42970e-04 -5.97250e-04 7.91715e-04 -8.26600e-04 4.52022e-03 1.59964e-02 5.88016e-03 -1.39766e-03 -3.90973e-03 -8.98190e-03 -5.44479e-03
6.47427e-04 -2.51750e-04 1.93916e-04 -1.78037e-04 1.75490e-04 -1.92143e-04 1.94892e-04 -2.62078e-04 2.25450e-04 -3.95072e-04 4.58907e-04 -1.39494e-04 2.07862e-03 9.94018e-04 5.88016e-03 1.45431e-02 -1.14871e-03 -9.84417e-03 -5.12487e-03 -4.17016e-05
-6.62430e-04 2.52937e-04 -1.92202e-04 1.70991e-04 -1.73104e-04 1.66924e-04 -2.13861e-04 1.69957e-04 -2.96296e-04 3.33354e-04 6.63755e-05 1.69346e-03 1.68336e-03 3.24752e-03 -1.39766e-03 -1.14871e-03 6.98936e-03 -2.28235e-03 -9.87012e-04 4.61871e-03
6.74553e-04 -2.53998e-04 1.88908e-04 -1.70206e-04 1.55685e-04 -1.85321e-04 1.42561e-04 -2.36807e-04 2.73649e-04 1.56730e-04 1.51390e-03 1.83093e-03 2.76836e-03 -6.90075e-04 -3.90973e-03 -9.84417e-03 -2.28235e-03 1.67625e-02 7.63501e-03 -2.14683e-03
-6.84409e-04 2.54118e-04 -1.88611e-04 1.59387e-04 -1.70047e-04 1.31823e-04 -1.96765e-04 2.42601e-04 1.99560e-04 1.38801e-03 1.82602e-03 2.47351e-03 -5.72124e-04 -4.35593e-03 -8.98190e-03 -5.12487e-03 -9.87012e-04 7.63501e-03 1.65355e-02 1.03263e-03
6.92261e-04 -2.54940e-04 1.83048e-04 -1.68462e-04 1.33343e-04 -1.68975e-04 2.26726e-04 2.15326e-04 1.27485e-03 1.74064e-03 2.20212e-03 -6.27746e-04 -4.57115e-03 -8.66388e-03 -5.44479e-03 -4.17016e-05 4.61871e-03 -2.14683e-03 1.03263e-03 1.96445e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_59-60.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.26305e-02 -2.55494e-03 1.25505e-03 -6.13370e-04 2.38070e-04 4.77605e-06 -1.72183e-04 2.92702e-04 -3.82211e-04 4.50248e-04 -5.02934e-04 5.44254e-04 -5.76997e-04 6.03188e-04 -6.24192e-04 6.41084e-04 -6.54730e-04 6.65676e-04 -6.74502e-04 6.81454e-04
-2.55494e-03 2.98453e-03 2.57175e-04 -1.09449e-04 1.28527e-04 -1.54401e-04 1.76188e-04 -1.93144e-04 2.06120e-04 -2.16052e-04 2.23511e-04 -2.29253e-04 2.33559e-04 -2.36681e-04 2.39040e-04 -2.40765e-04 2.41698e-04 -2.42548e-04 2.42483e-04 -2.43184e-04
1.25505e-03 2.57175e-04 3.15970e-03 7.67890e-04 -3.59812e-04 2.73652e-04 -2.38243e-04 2.20298e-04 -2.09757e-04 2.02574e-04 -1.97668e-04 1.93521e-04 -1.90098e-04 1.87333e-04 -1.84691e-04 1.81978e-04 -1.80370e-04 1.77162e-04 -1.77008e-04 1.71429e-04
-6.13370e-04 -1.09449e-04 7.67890e-04 3.78961e-03 1.04765e-03 -4.84264e-04 3.46425e-04 -2.82010e-04 2.45206e-04 -2.22075e-04 2.05251e-04 -1.93294e-04 1.83853e-04 -1.76080e-04 1.69512e-04 -1.64985e-04 1.58250e-04 -1.57861e-04 1.47153e-04 -1.56346e-04
2.38070e-04 1.28527e-04 -3.59812e-04 1.04765e-03 4.51411e-03 1.26546e-03 -5.73165e-04 3.98040e-04 -3.14416e-04 2.64980e-04 -2.33819e-04 2.11064e-04 -1.94644e-04 1.81412e-04 -1.72065e-04 1.60897e-04 -1.59304e-04 1.42129e-04 -1.56880e-04 1.23538e-04
4.77605e-06 -1.54401e-04 2.73652e-04 -4.84264e-04 1.26546e-03 5.26496e-03 1.46159e-03 -6.49829e-04 4.42292e-04 -3.43019e-04 2.83722e-04 -2.46323e-04 2.18494e-04 -2.00091e-04 1.81261e-04 -1.75979e-04 1.51236e-04 -1.70495e-04 1.20922e-04 -1.43216e-04
-1.72183e-04 1.76188e-04 -2.38243e-04 3.46425e-04 -5.73165e-04 1.46159e-03 6.02333e-03 1.64917e-03 -7.21761e-04 4.84161e-04 -3.70701e-04 3.02072e-04 -2.60825e-04 2.25454e-04 -2.11535e-04 1.75931e-04 -1.96474e-04 1.29663e-04 -1.67362e-04 2.47072e-04
2.92702e-04 -1.93144e-04 2.20298e-04 -2.82010e-04 3.98040e-04 -6.49829e-04 1.64917e-03 6.78343e-03 1.83348e-03 -7.92130e-04 5.24809e-04 -3.99544e-04 3.18647e-04 -2.80713e-04 2.24833e-04 -2.40507e-04 1.53781e-04 -2.03147e-04 2.65229e-04 2.92609e-04
-3.82211e-04 2.06120e-04 -2.09757e-04 2.45206e-04 -3.14416e-04 4.42292e-04 -7.21761e-04 1.83348e-03 7.54301e-03 2.01594e-03 -8.63311e-04 5.63023e-04 -4.33624e-04 3.26137e-04 -3.19307e-04 2.03685e-04 -2.56954e-04 2.96430e-04 2.88649e-04 1.28992e-03
4.50248e-04 -2.16052e-04 2.02574e-04 -2.22075e-04 2.64980e-04 -3.43019e-04 4.84161e-04 -7.92130e-04 2.01594e-03 8.30024e-03 2.19546e-03 -9.39710e-04 5.91236e-04 -4.87419e-04 3.10377e-04 -3.46815e-04 3.53060e-04 2.57876e-04 1.40936e-03 1.59947e-03
-5.02934e-04 2.23511e-04 -1.97668e-04 2.05251e-04 -2.33819e-04 2.83722e-04 -3.70701e-04 5.24809e-04 -8.63311e-04 2.19546e-03 9.05101e-03 2.36435e-03 -1.03648e-03 5.94390e-04 -5.31346e-04 4.69177e-04 1.81723e-04 1.53710e-03 1.69357e-03 1.62703e-03
5.44254e-04 -2.29253e-04 1.93521e-04 -1.93294e-04 2.11064e-04 -2.46323e-04 3.02072e-04 -3.99544e-04 5.63023e-04 -9.39710e-04 2.36435e-03 9.78023e-03 2.50716e-03 -1.12417e-03 7.74670e-04 -1.93167e-06 1.71054e-03 1.71082e-03 1.87770e-03 -1.43674e-03
-5.76997e-04 2.33559e-04 -1.90098e-04 1.83853e-04 -1.94644e-04 2.18494e-04 -2.60825e-04 3.18647e-04 -4.33624e-04 5.91236e-04 -1.03648e-03 2.50716e-03 1.05175e-02 2.82823e-03 -6.28295e-04 2.06924e-03 1.58515e-03 2.14957e-03 -1.40372e-03 -4.99282e-03
6.03188e-04 -2.36681e-04 1.87333e-04 -1.76080e-04 1.81412e-04 -2.00091e-04 2.25454e-04 -2.80713e-04 3.26137e-04 -4.87419e-04 5.94390e-04 -1.12417e-03 2.82823e-03 1.18411e-02 4.27929e-03 9.59561e-04 2.58984e-03 -1.52359e-03 -4.82682e-03 -7.69141e-03
-6.24192e-04 2.39040e-04 -1.84691e-04 1.69512e-04 -1.72065e-04 1.81261e-04 -2.11535e-04 2.24833e-04 -3.19307e-04 3.10377e-04 -5.31346e-04 7.74670e-04 -6.28295e-04 4.27929e-03 1.42677e-02 4.97078e-03 -2.17846e-03 -4.43844e-03 -8.00375e-03 -3.53679e-03
6.41084e-04 -2.40765e-04 1.81978e-04 -1.64985e-04 1.60897e-04 -1.75979e-04 1.75931e-04 -2.40507e-04 2.03685e-04 -3.46815e-04 4.69177e-04 -1.93167e-06 2.06924e-03 9.59561e-04 4.97078e-03 1.19582e-02 -1.95260e-03 -8.80593e-03 -3.24676e-03 1.15642e-03
-6.54730e-04 2.41698e-04 -1.80370e-04 1.58250e-04 -1.59304e-04 1.51236e-04 -1.96474e-04 1.53781e-04 -2.56954e-04 3.53060e-04 1.81723e-04 1.71054e-03 1.58515e-03 2.58984e-03 -2.17846e-03 -1.95260e-03 6.11967e-03 -6.79683e-04 2.96840e-04 3.75761e-03
6.65676e-04 -2.42548e-04 1.77162e-04 -1.57861e-04 1.42129e-04 -1.70495e-04 1.29663e-04 -2.03147e-04 2.96430e-04 2.57876e-04 1.53710e-03 1.71082e-03 2.14957e-03 -1.52359e-03 -4.43844e-03 -8.80593e-03 -6.79683e-04 1.60407e-02 6.48440e-03 -2.92659e-03
-6.74502e-04 2.42483e-04 -1.77008e-04 1.47153e-04 -1.56880e-04 1.20922e-04 -1.67362e-04 2.65229e-04 2.88649e-04 1.40936e-03 1.69357e-03 1.87770e-03 -1.40372e-03 -4.82682e-03 -8.00375e-03 -3.24676e-03 2.96840e-04 6.48440e-03 1.36417e-02 1.54039e-03
6.81454e-04 -2.43184e-04 1.71429e-04 -1.56346e-04 1.23538e-04 -1.43216e-04 2.47072e-04 2.92609e-04 1.28992e-03 1.59947e-03 1.62703e-03 -1.43674e-03 -4.99282e-03 -7.69141e-03 -3.53679e-03 1.15642e-03 3.75761e-03 -2.92659e-03 1.54039e-03 1.86762e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_6-7.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.50741e-03 2.46532e-03 -1.53040e-03 1.15245e-03 -9.39174e-04 8.01042e-04 -7.04270e-04 6.32757e-04 -5.77747e-04 5.34059e-04 -4.98440e-04 4.68759e-04 -4.43566e-04 4.21845e-04 -4.02865e-04 3.86087e-04 -3.71109e-04 3.57623e-04 -3.45389e-04 3.34218e-04
2.46532e-03 1.42953e-02 2.47877e-03 -1.37306e-03 9.79175e-04 -7.73457e-04 6.47029e-04 -5.61690e-04 5.00306e-04 -4.54019e-04 4.17802e-04 -3.88607e-04 3.64492e-04 -3.44162e-04 3.26729e-04 -3.11564e-04 2.98211e-04 -2.86328e-04 2.75658e-04 -2.66001e-04
-1.53040e-03 2.47877e-03 1.91826e-02 3.05998e-03 -1.62804e-03 1.13210e-03 -8.79037e-04 7.26466e-04 -6.25073e-04 5.53049e-04 -4.99284e-04 4.57557e-04 -4.24144e-04 3.96697e-04 -3.73666e-04 3.53999e-04 -3.36949e-04 3.21987e-04 -3.08705e-04 2.96812e-04
1.15245e-03 -1.37306e-03 3.05998e-03 2.39822e-02 3.67748e-03 -1.91271e-03 1.30880e-03 -1.00398e-03 8.21979e-04 -7.02056e-04 6.17491e-04 -5.54760e-04 5.06343e-04 -4.67756e-04 4.36196e-04 -4.09808e-04 3.87363e-04 -3.67955e-04 3.50980e-04 -3.35963e-04
-9.39174e-04 9.79175e-04 -1.62804e-03 3.67748e-03 2.87361e-02 4.30521e-03 -2.20605e-03 1.49228e-03 -1.13417e-03 9.21565e-04 -7.82201e-04 6.84393e-04 -6.12144e-04 5.56606e-04 -5.12491e-04 4.76546e-04 -4.46569e-04 4.21160e-04 -3.99256e-04 3.80095e-04
8.01042e-04 -7.73457e-04 1.13210e-03 -1.91271e-03 4.30521e-03 3.34646e-02 4.93652e-03 -2.50241e-03 1.67796e-03 -1.26588e-03 1.02213e-03 -8.62907e-04 7.51534e-04 -6.69508e-04 6.06658e-04 -5.56852e-04 5.16404e-04 -4.82758e-04 4.54254e-04 -4.29822e-04
-7.04270e-04 6.47029e-04 -8.79037e-04 1.30880e-03 -2.20605e-03 4.93652e-03 3.81780e-02 5.56886e-03 -2.79962e-03 1.86409e-03 -1.39771e-03 1.12257e-03 -9.43272e-04 8.18191e-04 -7.26255e-04 6.56011e-04 -6.00460e-04 5.55397e-04 -5.18081e-04 4.86470e-04
6.32757e-04 -5.61690e-04 7.26466e-04 -1.00398e-03 1.49228e-03 -2.50241e-03 5.56886e-03 4.28820e-02 6.20109e-03 -3.09669e-03 2.04993e-03 -1.52909e-03 1.22245e-03 -1.02298e-03 8.84130e-04 -7.82247e-04 7.04509e-04 -6.43236e-04 5.93547e-04 -5.52574e-04
-5.77747e-04 5.00306e-04 -6.25073e-04 8.21979e-04 -1.13417e-03 1.67796e-03 -2.79962e-03 6.20109e-03 4.75799e-02 6.83274e-03 -3.39323e-03 2.23518e-03 -1.65981e-03 1.32164e-03 -1.10197e-03 9.49269e-04 -8.37480e-04 7.52238e-04 -6.85268e-04 6.30891e-04
5.34059e-04 -4.54019e-04 5.53049e-04 -7.02056e-04 9.21565e-04 -1.26588e-03 1.86409e-03 -3.09669e-03 6.83274e-03 5.22737e-02 7.46364e-03 -3.68909e-03 2.41977e-03 -1.78987e-03 1.42010e-03 -1.18028e-03 1.01372e-03 -8.92062e-04 7.99248e-04 -7.26603e-04
-4.98440e-04 4.17802e-04 -4.99284e-04 6.17491e-04 -7.82201e-04 1.02213e-03 -1.39771e-03 2.04993e-03 -3.39323e-03 7.46364e-03 5.69646e-02 8.09377e-03 -3.98429e-03 2.60365e-03 -1.91930e-03 1.51792e-03 -1.25801e-03 1.07752e-03 -9.46032e-04 8.45646e-04
4.68759e-04 -3.88607e-04 4.57557e-04 -5.54760e-04 6.84393e-04 -8.62907e-04 1.12257e-03 -1.52909e-03 2.23518e-03 -3.68909e-03 8.09377e-03 6.16535e-02 8.72313e-03 -4.27889e-03 2.78695e-03 -2.04820e-03 1.61516e-03 -1.33521e-03 1.14078e-03 -9.99517e-04
-4.43566e-04 3.64492e-04 -4.24144e-04 5.06343e-04 -6.12144e-04 7.51534e-04 -9.43272e-04 1.22245e-03 -1.65981e-03 2.41977e-03 -3.98429e-03 8.72313e-03 6.63407e-02 9.35186e-03 -4.57299e-03 2.96970e-03 -2.17662e-03 1.71191e-03 -1.41198e-03 1.20361e-03
4.21845e-04 -3.44162e-04 3.96697e-04 -4.67756e-04 5.56606e-04 -6.69508e-04 8.18191e-04 -1.02298e-03 1.32164e-03 -1.78987e-03 2.60365e-03 -4.27889e-03 9.35186e-03 7.10267e-02 9.98001e-03 -4.86663e-03 3.15199e-03 -2.30467e-03 1.80826e-03 -1.48843e-03
-4.02865e-04 3.26729e-04 -3.73666e-04 4.36196e-04 -5.12491e-04 6.06658e-04 -7.26255e-04 8.84130e-04 -1.10197e-03 1.42010e-03 -1.91930e-03 2.78695e-03 -4.57299e-03 9.98001e-03 7.57118e-02 1.06077e-02 -5.15992e-03 3.33392e-03 -2.43242e-03 1.90424e-03
3.86087e-04 -3.11564e-04 3.53999e-04 -4.09808e-04 4.76546e-04 -5.56852e-04 6.56011e-04 -7.82247e-04 9.49269e-04 -1.18028e-03 1.51792e-03 -2.04820e-03 2.96970e-03 -4.86663e-03 1.06077e-02 8.03959e-02 1.12350e-02 -5.45294e-03 3.51549e-03 -2.55996e-03
-3.71109e-04 2.98211e-04 -3.36949e-04 3.87363e-04 -4.46569e-04 5.16404e-04 -6.00460e-04 7.04509e-04 -8.37480e-04 1.01372e-03 -1.25801e-03 1.61516e-03 -2.17662e-03 3.15199e-03 -5.15992e-03 1.12350e-02 8.50794e-02 1.18619e-02 -5.74576e-03 3.69672e-03
3.57623e-04 -2.86328e-04 3.21987e-04 -3.67955e-04 4.21160e-04 -4.82758e-04 5.55397e-04 -6.43236e-04 7.52238e-04 -8.92062e-04 1.07752e-03 -1.33521e-03 1.71191e-03 -2.30467e-03 3.33392e-03 -5.45294e-03 1.18619e-02 8.97622e-02 1.24885e-02 -6.03854e-03
-3.45389e-04 2.75658e-04 -3.08705e-04 3.50980e-04 -3.99256e-04 4.54254e-04 -5.18081e-04 5.93547e-04 -6.85268e-04 7.99248e-04 -9.46032e-04 1.14078e-03 -1.41198e-03 1.80826e-03 -2.43242e-03 3.51549e-03 -5.74576e-03 1.24885e-02 9.44444e-02 1.31146e-02
3.34218e-04 -2.66001e-04 2.96812e-04 -3.35963e-04 3.80095e-04 -4.29822e-04 4.86470e-04 -5.52574e-04 6.30891e-04 -7.26603e-04 8.45646e-04 -9.99517e-04 1.20361e-03 -1.48843e-03 1.90424e-03 -2.55996e-03 3.69672e-03 -6.03854e-03 1.31146e-02 9.91257e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_60-61.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.18783e-02 -2.37283e-03 1.14108e-03 -5.38038e-04 1.86094e-04 4.12818e-05 -1.97769e-04 3.10225e-04 -3.93577e-04 4.56789e-04 -5.05609e-04 5.43792e-04 -5.73944e-04 5.97959e-04 -6.17149e-04 6.32497e-04 -6.44802e-04 6.54605e-04 -6.62436e-04 6.68524e-04
-2.37283e-03 2.63507e-03 2.41490e-04 -1.11474e-04 1.28745e-04 -1.52206e-04 1.71955e-04 -1.87286e-04 1.98975e-04 -2.07886e-04 2.14534e-04 -2.19617e-04 2.23399e-04 -2.26095e-04 2.28094e-04 -2.29537e-04 2.30239e-04 -2.30897e-04 2.30672e-04 -2.31258e-04
1.14108e-03 2.41490e-04 2.77002e-03 7.01367e-04 -3.35044e-04 2.55766e-04 -2.23009e-04 2.06343e-04 -1.96507e-04 1.89757e-04 -1.85119e-04 1.81201e-04 -1.77936e-04 1.75290e-04 -1.72794e-04 1.70182e-04 -1.68671e-04 1.65570e-04 -1.65529e-04 1.60036e-04
-5.38038e-04 -1.11474e-04 7.01367e-04 3.32280e-03 9.51220e-04 -4.45430e-04 3.19075e-04 -2.59924e-04 2.26106e-04 -2.04849e-04 1.89369e-04 -1.78330e-04 1.69629e-04 -1.62465e-04 1.56337e-04 -1.52248e-04 1.45851e-04 -1.45783e-04 1.35341e-04 -1.44250e-04
1.86094e-04 1.28745e-04 -3.35044e-04 9.51220e-04 3.96107e-03 1.14564e-03 -5.24448e-04 3.64183e-04 -2.87610e-04 2.42358e-04 -2.13829e-04 1.93003e-04 -1.77966e-04 1.65781e-04 -1.57348e-04 1.46824e-04 -1.45886e-04 1.29185e-04 -1.43727e-04 1.14715e-04
4.12818e-05 -1.52206e-04 2.55766e-04 -4.45430e-04 1.14564e-03 4.62268e-03 1.32099e-03 -5.92939e-04 4.03209e-04 -3.12425e-04 2.58260e-04 -2.24128e-04 1.98650e-04 -1.82005e-04 1.64445e-04 -1.60347e-04 1.36366e-04 -1.55683e-04 1.11371e-04 -1.17945e-04
-1.97769e-04 1.71955e-04 -2.23009e-04 3.19075e-04 -5.24448e-04 1.32099e-03 5.29068e-03 1.48904e-03 -6.57508e-04 4.40436e-04 -3.36803e-04 2.74106e-04 -2.36700e-04 2.04023e-04 -1.92229e-04 1.58036e-04 -1.79153e-04 1.18499e-04 -1.38288e-04 2.62896e-04
3.10225e-04 -1.87286e-04 2.06343e-04 -2.59924e-04 3.64183e-04 -5.92939e-04 1.48904e-03 5.95996e-03 1.65443e-03 -7.20960e-04 4.76742e-04 -3.62593e-04 2.88350e-04 -2.54842e-04 2.01913e-04 -2.19148e-04 1.39750e-04 -1.69717e-04 2.83373e-04 3.48160e-04
-3.93577e-04 1.98975e-04 -1.96507e-04 2.26106e-04 -2.87610e-04 4.03209e-04 -6.57508e-04 1.65443e-03 6.62852e-03 1.81830e-03 -7.85462e-04 5.10774e-04 -3.93800e-04 2.93596e-04 -2.90811e-04 1.84559e-04 -2.17856e-04 3.14901e-04 3.54373e-04 1.25846e-03
4.56789e-04 -2.07886e-04 1.89757e-04 -2.04849e-04 2.42358e-04 -3.12425e-04 4.40436e-04 -7.20960e-04 1.81830e-03 7.29465e-03 1.97941e-03 -8.55360e-04 5.34883e-04 -4.43809e-04 2.81123e-04 -2.99025e-04 3.68794e-04 3.34266e-04 1.38062e-03 1.40338e-03
-5.05609e-04 2.14534e-04 -1.85119e-04 1.89369e-04 -2.13829e-04 2.58260e-04 -3.36803e-04 4.76742e-04 -7.85462e-04 1.97941e-03 7.95428e-03 2.13000e-03 -9.44692e-04 5.39626e-04 -4.66587e-04 4.76098e-04 2.71038e-04 1.50761e-03 1.50017e-03 1.07764e-03
5.43792e-04 -2.19617e-04 1.81201e-04 -1.78330e-04 1.93003e-04 -2.24128e-04 2.74106e-04 -3.62593e-04 5.10774e-04 -8.55360e-04 2.13000e-03 8.59340e-03 2.26029e-03 -1.00717e-03 7.55595e-04 1.08153e-04 1.67341e-03 1.52488e-03 1.30342e-03 -2.03214e-03
-5.73944e-04 2.23399e-04 -1.77936e-04 1.69629e-04 -1.77966e-04 1.98650e-04 -2.36700e-04 2.88350e-04 -3.93800e-04 5.34883e-04 -9.44692e-04 2.26029e-03 9.25855e-03 2.60357e-03 -4.60734e-04 2.00559e-03 1.41703e-03 1.54954e-03 -2.02113e-03 -5.04831e-03
5.97959e-04 -2.26095e-04 1.75290e-04 -1.62465e-04 1.65781e-04 -1.82005e-04 2.04023e-04 -2.54842e-04 2.93596e-04 -4.43809e-04 5.39626e-04 -1.00717e-03 2.60357e-03 1.05359e-02 3.99659e-03 8.50180e-04 1.95006e-03 -2.14328e-03 -4.92314e-03 -6.53820e-03
-6.17149e-04 2.28094e-04 -1.72794e-04 1.56337e-04 -1.57348e-04 1.64445e-04 -1.92229e-04 2.01913e-04 -2.90811e-04 2.81123e-04 -4.66587e-04 7.55595e-04 -4.60734e-04 3.99659e-03 1.25874e-02 4.09217e-03 -2.74843e-03 -4.58606e-03 -6.83713e-03 -1.96194e-03
6.32497e-04 -2.29537e-04 1.70182e-04 -1.52248e-04 1.46824e-04 -1.60347e-04 1.58036e-04 -2.19148e-04 1.84559e-04 -2.99025e-04 4.76098e-04 1.08153e-04 2.00559e-03 8.50180e-04 4.09217e-03 9.71573e-03 -2.35808e-03 -7.57753e-03 -1.69671e-03 1.75539e-03
-6.44802e-04 2.30239e-04 -1.68671e-04 1.45851e-04 -1.45886e-04 1.36366e-04 -1.79153e-04 1.39750e-04 -2.17856e-04 3.68794e-04 2.71038e-04 1.67341e-03 1.41703e-03 1.95006e-03 -2.74843e-03 -2.35808e-03 5.58107e-03 6.12384e-04 9.76319e-04 2.79332e-03
6.54605e-04 -2.30897e-04 1.65570e-04 -1.45783e-04 1.29185e-04 -1.55683e-04 1.18499e-04 -1.69717e-04 3.14901e-04 3.34266e-04 1.50761e-03 1.52488e-03 1.54954e-03 -2.14328e-03 -4.58606e-03 -7.57753e-03 6.12384e-04 1.48609e-02 5.24599e-03 -3.25075e-03
-6.62436e-04 2.30672e-04 -1.65529e-04 1.35341e-04 -1.43727e-04 1.11371e-04 -1.38288e-04 2.83373e-04 3.54373e-04 1.38062e-03 1.50017e-03 1.30342e-03 -2.02113e-03 -4.92314e-03 -6.83713e-03 -1.69671e-03 9.76319e-04 5.24599e-03 1.13584e-02 2.16182e-03
6.68524e-04 -2.31258e-04 1.60036e-04 -1.44250e-04 1.14715e-04 -1.17945e-04 2.62896e-04 3.48160e-04 1.25846e-03 1.40338e-03 1.07764e-03 -2.03214e-03 -5.04831e-03 -6.53820e-03 -1.96194e-03 1.75539e-03 2.79332e-03 -3.25075e-03 2.16182e-03 1.72913e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_61-62.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.11106e-02 -2.19071e-03 1.03003e-03 -4.65832e-04 1.37193e-04 7.47969e-05 -2.20449e-04 3.24919e-04 -4.02185e-04 4.60634e-04 -5.05652e-04 5.40742e-04 -5.68349e-04 5.90253e-04 -6.07654e-04 6.21491e-04 -6.32515e-04 6.41200e-04 -6.48068e-04 6.53319e-04
-2.19071e-03 2.31330e-03 2.26134e-04 -1.12400e-04 1.27959e-04 -1.49169e-04 1.67010e-04 -1.80821e-04 1.91306e-04 -1.99263e-04 2.05158e-04 -2.09626e-04 2.12921e-04 -2.15229e-04 2.16894e-04 -2.18075e-04 2.18575e-04 -2.19053e-04 2.18692e-04 -2.19160e-04
1.03003e-03 2.26134e-04 2.41347e-03 6.38218e-04 -3.10885e-04 2.38146e-04 -2.07964e-04 1.92545e-04 -1.83399e-04 1.77079e-04 -1.72706e-04 1.69016e-04 -1.65913e-04 1.63389e-04 -1.61036e-04 1.58532e-04 -1.57111e-04 1.54134e-04 -1.54169e-04 1.48857e-04
-4.65832e-04 -1.12400e-04 6.38218e-04 2.89573e-03 8.60203e-04 -4.08210e-04 2.92713e-04 -2.38599e-04 2.07636e-04 -1.88162e-04 1.73965e-04 -1.63804e-04 1.55805e-04 -1.49223e-04 1.43525e-04 -1.39832e-04 1.33797e-04 -1.33964e-04 1.23941e-04 -1.32229e-04
1.37193e-04 1.27959e-04 -3.10885e-04 8.60203e-04 3.45489e-03 1.03283e-03 -4.78045e-04 3.31804e-04 -2.61947e-04 2.20678e-04 -1.94642e-04 1.75641e-04 -1.61915e-04 1.50730e-04 -1.43136e-04 1.33277e-04 -1.32850e-04 1.16844e-04 -1.30660e-04 1.06509e-04
7.47969e-05 -1.49169e-04 2.38146e-04 -4.08210e-04 1.03283e-03 4.03462e-03 1.18882e-03 -5.38920e-04 3.65979e-04 -2.83269e-04 2.33974e-04 -2.02929e-04 1.79682e-04 -1.64667e-04 1.48371e-04 -1.45248e-04 1.22317e-04 -1.40972e-04 1.02734e-04 -9.42761e-05
-2.20449e-04 1.67010e-04 -2.07964e-04 2.92713e-04 -4.78045e-04 1.18882e-03 4.61971e-03 1.33865e-03 -5.96614e-04 3.98881e-04 -3.04582e-04 2.47521e-04 -2.13705e-04 1.83648e-04 -1.73687e-04 1.41221e-04 -1.62001e-04 1.08587e-04 -1.10865e-04 2.72099e-04
3.24919e-04 -1.80821e-04 1.92545e-04 -2.38599e-04 3.31804e-04 -5.38920e-04 1.33865e-03 5.20569e-03 1.48637e-03 -6.53587e-04 4.31141e-04 -3.27507e-04 2.59657e-04 -2.30125e-04 1.80436e-04 -1.98128e-04 1.27351e-04 -1.38009e-04 2.94561e-04 3.81327e-04
-4.02185e-04 1.91306e-04 -1.83399e-04 2.07636e-04 -2.61947e-04 3.65979e-04 -5.96614e-04 1.48637e-03 5.79076e-03 1.63287e-03 -7.11799e-04 4.61310e-04 -3.55913e-04 2.63111e-04 -2.63010e-04 1.67541e-04 -1.80648e-04 3.26280e-04 3.95633e-04 1.18932e-03
4.60634e-04 -1.99263e-04 1.77079e-04 -1.88162e-04 2.20678e-04 -2.83269e-04 3.98881e-04 -6.53587e-04 1.63287e-03 6.37337e-03 1.77682e-03 -7.75467e-04 4.81880e-04 -4.01694e-04 2.54707e-04 -2.53491e-04 3.77539e-04 3.84418e-04 1.31066e-03 1.18114e-03
-5.05652e-04 2.05158e-04 -1.72706e-04 1.73965e-04 -1.94642e-04 2.33974e-04 -3.04582e-04 4.31141e-04 -7.11799e-04 1.77682e-03 6.94954e-03 1.91061e-03 -8.57102e-04 4.89141e-04 -4.04923e-04 4.76517e-04 3.32509e-04 1.43430e-03 1.27573e-03 5.95187e-04
5.40742e-04 -2.09626e-04 1.69016e-04 -1.63804e-04 1.75641e-04 -2.02929e-04 2.47521e-04 -3.27507e-04 4.61310e-04 -7.75467e-04 1.91061e-03 7.50677e-03 2.03027e-03 -8.96164e-04 7.31375e-04 1.88639e-04 1.59097e-03 1.30378e-03 7.94270e-04 -2.40937e-03
-5.68349e-04 2.12921e-04 -1.65913e-04 1.55805e-04 -1.61915e-04 1.79682e-04 -2.13705e-04 2.59657e-04 -3.55913e-04 4.81880e-04 -8.57102e-04 2.03027e-03 8.10598e-03 2.38716e-03 -3.26376e-04 1.89675e-03 1.21016e-03 1.01362e-03 -2.41765e-03 -4.83156e-03
5.90253e-04 -2.15229e-04 1.63389e-04 -1.49223e-04 1.50730e-04 -1.64667e-04 1.83648e-04 -2.30125e-04 2.63111e-04 -4.01694e-04 4.89141e-04 -8.96164e-04 2.38716e-03 9.31755e-03 3.68235e-03 6.97166e-04 1.37484e-03 -2.54097e-03 -4.73865e-03 -5.36374e-03
-6.07654e-04 2.16894e-04 -1.61036e-04 1.43525e-04 -1.43136e-04 1.48371e-04 -1.73687e-04 1.80436e-04 -2.63010e-04 2.54707e-04 -4.04923e-04 7.31375e-04 -3.26376e-04 3.68235e-03 1.09911e-02 3.29280e-03 -3.09871e-03 -4.44606e-03 -5.64372e-03 -7.69559e-04
6.21491e-04 -2.18075e-04 1.58532e-04 -1.39832e-04 1.33277e-04 -1.45248e-04 1.41221e-04 -1.98128e-04 1.67541e-04 -2.53491e-04 4.76517e-04 1.88639e-04 1.89675e-03 6.97166e-04 3.29280e-03 7.82953e-03 -2.45722e-03 -6.32214e-03 -5.25899e-04 1.92593e-03
-6.32515e-04 2.18575e-04 -1.57111e-04 1.33797e-04 -1.32850e-04 1.22317e-04 -1.62001e-04 1.27351e-04 -1.80648e-04 3.77539e-04 3.32509e-04 1.59097e-03 1.21016e-03 1.37484e-03 -3.09871e-03 -2.45722e-03 5.21486e-03 1.54302e-03 1.22161e-03 1.90665e-03
6.41200e-04 -2.19053e-04 1.54134e-04 -1.33964e-04 1.16844e-04 -1.40972e-04 1.08587e-04 -1.38009e-04 3.26280e-04 3.84418e-04 1.43430e-03 1.30378e-03 1.01362e-03 -2.54097e-03 -4.44606e-03 -6.32214e-03 1.54302e-03 1.33984e-02 4.10258e-03 -3.21764e-03
-6.48068e-04 2.18692e-04 -1.54169e-04 1.23941e-04 -1.30660e-04 1.02734e-04 -1.10865e-04 2.94561e-04 3.95633e-04 1.31066e-03 1.27573e-03 7.94270e-04 -2.41765e-03 -4.73865e-03 -5.64372e-03 -5.25899e-04 1.22161e-03 4.10258e-03 9.59267e-03 2.70476e-03
6.53319e-04 -2.19160e-04 1.48857e-04 -1.32229e-04 1.06509e-04 -9.42761e-05 2.72099e-04 3.81327e-04 1.18932e-03 1.18114e-03 5.95187e-04 -2.40937e-03 -4.83156e-03 -5.36374e-03 -7.69559e-04 1.92593e-03 1.90665e-03 -3.21764e-03 2.70476e-03 1.56137e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_62-63.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.03344e-02 -2.01020e-03 9.22529e-04 -3.97072e-04 9.15177e-05 1.05275e-04 -2.40249e-04 3.36866e-04 -4.08160e-04 4.61945e-04 -5.03245e-04 5.35331e-04 -5.60459e-04 5.80303e-04 -5.95991e-04 6.08368e-04 -6.18144e-04 6.25772e-04 -6.31721e-04 6.36178e-04
-2.01020e-03 2.01948e-03 2.11420e-04 -1.12461e-04 1.26394e-04 -1.45506e-04 1.61565e-04 -1.73956e-04 1.83321e-04 -1.90392e-04 1.95590e-04 -1.99493e-04 2.02338e-04 -2.04291e-04 2.05660e-04 -2.06601e-04 2.06919e-04 -2.07239e-04 2.06765e-04 -2.07118e-04
9.22529e-04 2.11420e-04 2.09014e-03 5.78909e-04 -2.87617e-04 2.21046e-04 -1.93334e-04 1.79112e-04 -1.70631e-04 1.64732e-04 -1.60621e-04 1.57156e-04 -1.54219e-04 1.51819e-04 -1.49606e-04 1.47221e-04 -1.45880e-04 1.43045e-04 -1.43123e-04 1.38075e-04
-3.97072e-04 -1.12461e-04 5.78909e-04 2.50855e-03 7.75136e-04 -3.72897e-04 2.67603e-04 -2.18263e-04 1.90005e-04 -1.72214e-04 1.59233e-04 -1.49907e-04 1.42570e-04 -1.36541e-04 1.31263e-04 -1.27925e-04 1.22275e-04 -1.22598e-04 1.13127e-04 -1.20562e-04
9.15177e-05 1.26394e-04 -2.87617e-04 7.75136e-04 2.99584e-03 9.27647e-04 -4.34264e-04 3.01179e-04 -2.37664e-04 2.00152e-04 -1.76463e-04 1.59180e-04 -1.46687e-04 1.36452e-04 -1.29624e-04 1.20448e-04 -1.20391e-04 1.05281e-04 -1.17986e-04 9.87741e-05
1.05275e-04 -1.45506e-04 2.21046e-04 -3.72897e-04 9.27647e-04 3.50114e-03 1.06575e-03 -4.88103e-04 3.30897e-04 -2.55802e-04 2.11090e-04 -1.82938e-04 1.61799e-04 -1.48282e-04 1.33242e-04 -1.30887e-04 1.09263e-04 -1.26700e-04 9.47934e-05 -7.32645e-05
-2.40249e-04 1.61565e-04 -1.93334e-04 2.67603e-04 -4.34264e-04 1.06575e-03 4.01088e-03 1.19874e-03 -5.39434e-04 3.59812e-04 -2.74305e-04 2.22557e-04 -1.92067e-04 1.64551e-04 -1.56127e-04 1.25668e-04 -1.45381e-04 9.96441e-05 -8.63398e-05 2.73946e-04
3.36866e-04 -1.73956e-04 1.79112e-04 -2.18263e-04 3.01179e-04 -4.88103e-04 1.19874e-03 4.52112e-03 1.33011e-03 -5.90395e-04 3.88346e-04 -2.94571e-04 2.32822e-04 -2.06808e-04 1.60603e-04 -1.77838e-04 1.16255e-04 -1.09441e-04 2.97791e-04 3.93771e-04
-4.08160e-04 1.83321e-04 -1.70631e-04 1.90005e-04 -2.37664e-04 3.30897e-04 -5.39434e-04 1.33011e-03 5.03032e-03 1.46055e-03 -6.42736e-04 4.14995e-04 -3.20272e-04 2.34918e-04 -2.36337e-04 1.52281e-04 -1.46892e-04 3.29345e-04 4.13925e-04 1.09408e-03
4.61945e-04 -1.90392e-04 1.64732e-04 -1.72214e-04 2.00152e-04 -2.55802e-04 3.59812e-04 -5.90395e-04 1.46055e-03 5.53706e-03 1.58867e-03 -7.00478e-04 4.32582e-04 -3.61583e-04 2.30782e-04 -2.11904e-04 3.77904e-04 4.09662e-04 1.21148e-03 9.57455e-04
-5.03245e-04 1.95590e-04 -1.60621e-04 1.59233e-04 -1.76463e-04 2.11090e-04 -2.74305e-04 3.88346e-04 -6.42736e-04 1.58867e-03 6.03753e-03 1.70720e-03 -7.74368e-04 4.42697e-04 -3.48193e-04 4.68941e-04 3.67309e-04 1.32951e-03 1.04628e-03 2.02956e-04
5.35331e-04 -1.99493e-04 1.57156e-04 -1.49907e-04 1.59180e-04 -1.82938e-04 2.22557e-04 -2.94571e-04 4.14995e-04 -7.00478e-04 1.70720e-03 6.52099e-03 1.81755e-03 -7.93180e-04 7.00555e-04 2.40525e-04 1.47580e-03 1.07457e-03 3.75524e-04 -2.59123e-03
-5.60459e-04 2.02338e-04 -1.54219e-04 1.42570e-04 -1.46687e-04 1.61799e-04 -1.92067e-04 2.32822e-04 -3.20272e-04 4.32582e-04 -7.74368e-04 1.81755e-03 7.05909e-03 2.17827e-03 -2.24446e-04 1.75556e-03 9.92211e-04 5.68609e-04 -2.61491e-03 -4.43989e-03
5.80303e-04 -2.04291e-04 1.51819e-04 -1.36541e-04 1.36452e-04 -1.48282e-04 1.64551e-04 -2.06808e-04 2.34918e-04 -3.61583e-04 4.42697e-04 -7.93180e-04 2.17827e-03 8.18838e-03 3.35030e-03 5.28438e-04 8.92098e-04 -2.73754e-03 -4.37137e-03 -4.27682e-03
-5.95991e-04 2.05660e-04 -1.49606e-04 1.31263e-04 -1.29624e-04 1.33242e-04 -1.56127e-04 1.60603e-04 -2.36337e-04 2.30782e-04 -3.48193e-04 7.00555e-04 -2.24446e-04 3.35030e-03 9.50856e-03 2.60195e-03 -3.24982e-03 -4.11677e-03 -4.53453e-03 6.06422e-05
6.08368e-04 -2.06601e-04 1.47221e-04 -1.27925e-04 1.20448e-04 -1.30887e-04 1.25668e-04 -1.77838e-04 1.52281e-04 -2.11904e-04 4.68941e-04 2.40525e-04 1.75556e-03 5.28438e-04 2.60195e-03 6.28092e-03 -2.34765e-03 -5.15221e-03 2.84706e-04 1.83069e-03
-6.18144e-04 2.06919e-04 -1.45880e-04 1.22275e-04 -1.20391e-04 1.09263e-04 -1.45381e-04 1.16255e-04 -1.46892e-04 3.77904e-04 3.67309e-04 1.47580e-03 9.92211e-04 8.92098e-04 -3.24982e-03 -2.34765e-03 4.90995e-03 2.13157e-03 1.19522e-03 1.18658e-03
6.25772e-04 -2.07239e-04 1.43045e-04 -1.22598e-04 1.05281e-04 -1.26700e-04 9.96441e-05 -1.09441e-04 3.29345e-04 4.09662e-04 1.32951e-03 1.07457e-03 5.68609e-04 -2.73754e-03 -4.11677e-03 -5.15221e-03 2.13157e-03 1.18175e-02 3.14461e-03 -2.95492e-03
-6.31721e-04 2.06765e-04 -1.43123e-04 1.13127e-04 -1.17986e-04 9.47934e-05 -8.63398e-05 2.97791e-04 4.13925e-04 1.21148e-03 1.04628e-03 3.75524e-04 -2.61491e-03 -4.37137e-03 -4.53453e-03 2.84706e-04 1.19522e-03 3.14461e-03 8.21880e-03 3.07361e-03
6.36178e-04 -2.07118e-04 1.38075e-04 -1.20562e-04 9.87741e-05 -7.32645e-05 2.73946e-04 3.93771e-04 1.09408e-03 9.57455e-04 2.02956e-04 -2.59123e-03 -4.43989e-03 -4.27682e-03 6.06422e-05 1.83069e-03 1.18658e-03 -2.95492e-03 3.07361e-03 1.37988e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_63-64.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.55605e-03 -1.83271e-03 8.19132e-04 -3.32031e-04 4.92131e-05 1.32654e-04 -2.57164e-04 3.46102e-04 -4.11567e-04 4.60814e-04 -4.98503e-04 5.27670e-04 -5.50418e-04 5.68275e-04 -5.82306e-04 5.93299e-04 -6.01889e-04 6.08504e-04 -6.13584e-04 6.17301e-04
-1.83271e-03 1.75306e-03 1.97487e-04 -1.11778e-04 1.24158e-04 -1.41306e-04 1.55695e-04 -1.66760e-04 1.75081e-04 -1.81327e-04 1.85880e-04 -1.89261e-04 1.91696e-04 -1.93323e-04 1.94420e-04 -1.95147e-04 1.95305e-04 -1.95480e-04 1.94916e-04 -1.95156e-04
8.19132e-04 1.97487e-04 1.79916e-03 5.23590e-04 -2.65328e-04 2.04535e-04 -1.79159e-04 1.66069e-04 -1.58218e-04 1.52723e-04 -1.48862e-04 1.45611e-04 -1.42839e-04 1.40560e-04 -1.38479e-04 1.36219e-04 -1.34948e-04 1.32267e-04 -1.32354e-04 1.27634e-04
-3.32031e-04 -1.11778e-04 5.23590e-04 2.16030e-03 6.96137e-04 -3.39538e-04 2.43777e-04 -1.98921e-04 1.73199e-04 -1.56981e-04 1.45139e-04 -1.36598e-04 1.29882e-04 -1.24368e-04 1.19495e-04 -1.16472e-04 1.11219e-04 -1.11622e-04 1.02807e-04 -1.09263e-04
4.92131e-05 1.24158e-04 -2.65328e-04 6.96137e-04 2.58285e-03 8.30188e-04 -3.93124e-04 2.72317e-04 -2.14742e-04 1.80742e-04 -1.59243e-04 1.43561e-04 -1.32216e-04 1.22878e-04 -1.16738e-04 1.08255e-04 -1.08434e-04 9.43745e-05 -1.05730e-04 9.11409e-05
1.32654e-04 -1.41306e-04 2.04535e-04 -3.39538e-04 8.30188e-04 3.02104e-03 9.51880e-04 -4.40485e-04 2.97952e-04 -2.29984e-04 1.89548e-04 -1.64087e-04 1.44922e-04 -1.32769e-04 1.18965e-04 -1.17180e-04 9.70645e-05 -1.12906e-04 8.70874e-05 -5.52995e-05
-2.57164e-04 1.55695e-04 -1.79159e-04 2.43777e-04 -3.93124e-04 9.51880e-04 3.46281e-03 1.06940e-03 -4.85949e-04 3.23206e-04 -2.45916e-04 1.99137e-04 -1.71703e-04 1.46629e-04 -1.39461e-04 1.11226e-04 -1.29350e-04 9.11333e-05 -6.52341e-05 2.68378e-04
3.46102e-04 -1.66760e-04 1.66069e-04 -1.98921e-04 2.72317e-04 -4.40485e-04 1.06940e-03 3.90476e-03 1.18574e-03 -5.31349e-04 3.48319e-04 -2.63718e-04 2.07747e-04 -1.84802e-04 1.42253e-04 -1.58348e-04 1.05862e-04 -8.46519e-05 2.92853e-04 3.89109e-04
-4.11567e-04 1.75081e-04 -1.58218e-04 1.73199e-04 -2.14742e-04 2.97952e-04 -4.85949e-04 1.18574e-03 4.34555e-03 1.30142e-03 -5.78230e-04 3.71778e-04 -2.86810e-04 2.08857e-04 -2.10877e-04 1.38128e-04 -1.17325e-04 3.23749e-04 4.12941e-04 9.83892e-04
4.60814e-04 -1.81327e-04 1.52723e-04 -1.56981e-04 1.80742e-04 -2.29984e-04 3.23206e-04 -5.31349e-04 1.30142e-03 4.78392e-03 1.41504e-03 -6.30354e-04 3.86875e-04 -3.23596e-04 2.08671e-04 -1.75086e-04 3.69430e-04 4.13736e-04 1.09488e-03 7.50640e-04
-4.98503e-04 1.85880e-04 -1.48862e-04 1.45139e-04 -1.59243e-04 1.89548e-04 -2.45916e-04 3.48319e-04 -5.78230e-04 1.41504e-03 5.21627e-03 1.51980e-03 -6.96646e-04 3.99644e-04 -2.97304e-04 4.52832e-04 3.79194e-04 1.20551e-03 8.31479e-04 -9.25627e-05
5.27670e-04 -1.89261e-04 1.45611e-04 -1.36598e-04 1.43561e-04 -1.64087e-04 1.99137e-04 -2.63718e-04 3.71778e-04 -6.30354e-04 1.51980e-03 5.63369e-03 1.62165e-03 -6.99199e-04 6.62601e-04 2.67553e-04 1.34054e-03 8.57902e-04 5.50893e-05 -2.61479e-03
-5.50418e-04 1.91696e-04 -1.42839e-04 1.29882e-04 -1.32216e-04 1.44922e-04 -1.71703e-04 2.07747e-04 -2.86810e-04 3.86875e-04 -6.96646e-04 1.62165e-03 6.11458e-03 1.97652e-03 -1.51234e-04 1.59497e-03 7.84512e-04 2.23475e-04 -2.64961e-03 -3.95774e-03
5.68275e-04 -1.93323e-04 1.40560e-04 -1.24368e-04 1.22878e-04 -1.32769e-04 1.46629e-04 -1.84802e-04 2.08857e-04 -3.23596e-04 3.99644e-04 -6.99199e-04 1.97652e-03 7.14958e-03 3.01369e-03 3.65697e-04 5.11573e-04 -2.76944e-03 -3.90696e-03 -3.33595e-03
-5.82306e-04 1.94420e-04 -1.38479e-04 1.19495e-04 -1.16738e-04 1.18965e-04 -1.39461e-04 1.42253e-04 -2.10877e-04 2.08671e-04 -2.97304e-04 6.62601e-04 -1.51234e-04 3.01369e-03 8.15890e-03 2.02991e-03 -3.23809e-03 -3.68455e-03 -3.56991e-03 5.86681e-04
5.93299e-04 -1.95147e-04 1.36219e-04 -1.16472e-04 1.08255e-04 -1.17180e-04 1.11226e-04 -1.58348e-04 1.38128e-04 -1.75086e-04 4.52832e-04 2.67553e-04 1.59497e-03 3.65697e-04 2.02991e-03 5.03081e-03 -2.11591e-03 -4.12921e-03 7.92398e-04 1.59929e-03
-6.01889e-04 1.95305e-04 -1.34948e-04 1.11219e-04 -1.08434e-04 9.70645e-05 -1.29350e-04 1.05862e-04 -1.17325e-04 3.69430e-04 3.79194e-04 1.34054e-03 7.84512e-04 5.11573e-04 -3.23809e-03 -2.11591e-03 4.60153e-03 2.43514e-03 1.02706e-03 6.54206e-04
6.08504e-04 -1.95480e-04 1.32267e-04 -1.11622e-04 9.43745e-05 -1.12906e-04 9.11333e-05 -8.46519e-05 3.23749e-04 4.13736e-04 1.20551e-03 8.57902e-04 2.23475e-04 -2.76944e-03 -3.68455e-03 -4.12921e-03 2.43514e-03 1.02451e-02 2.39361e-03 -2.57750e-03
-6.13584e-04 1.94916e-04 -1.32354e-04 1.02807e-04 -1.05730e-04 8.70874e-05 -6.52341e-05 2.92853e-04 4.12941e-04 1.09488e-03 8.31479e-04 5.50893e-05 -2.64961e-03 -3.90696e-03 -3.56991e-03 7.92398e-04 1.02706e-03 2.39361e-03 7.11841e-03 3.24634e-03
6.17301e-04 -1.95156e-04 1.27634e-04 -1.09263e-04 9.11409e-05 -5.52995e-05 2.68378e-04 3.89109e-04 9.83892e-04 7.50640e-04 -9.25627e-05 -2.61479e-03 -3.95774e-03 -3.33595e-03 5.86681e-04 1.59929e-03 6.54206e-04 -2.57750e-03 3.24634e-03 1.19833e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_64-65.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.78131e-03 -1.65949e-03 7.20333e-04 -2.70994e-04 1.04641e-05 1.56806e-04 -2.71107e-04 3.52568e-04 -4.12373e-04 4.57219e-04 -4.91421e-04 5.17777e-04 -5.38217e-04 5.54189e-04 -5.66635e-04 5.76294e-04 -5.83771e-04 5.89431e-04 -5.93693e-04 5.96709e-04
-1.65949e-03 1.51297e-03 1.84406e-04 -1.10447e-04 1.21336e-04 -1.36637e-04 1.49460e-04 -1.59283e-04 1.66631e-04 -1.72109e-04 1.76065e-04 -1.78965e-04 1.81017e-04 -1.82352e-04 1.83204e-04 -1.83732e-04 1.83753e-04 -1.83796e-04 1.83162e-04 -1.83287e-04
7.20333e-04 1.84406e-04 1.53910e-03 4.72284e-04 -2.44076e-04 1.88664e-04 -1.65475e-04 1.53443e-04 -1.46180e-04 1.41064e-04 -1.37440e-04 1.34391e-04 -1.31777e-04 1.29617e-04 -1.27659e-04 1.25524e-04 -1.24315e-04 1.21798e-04 -1.21864e-04 1.17510e-04
-2.70994e-04 -1.10447e-04 4.72284e-04 1.84928e-03 6.23176e-04 -3.08151e-04 2.21258e-04 -1.80583e-04 1.57225e-04 -1.42466e-04 1.31682e-04 -1.23875e-04 1.17733e-04 -1.12698e-04 1.08213e-04 -1.05465e-04 1.00617e-04 -1.01034e-04 9.29415e-05 -9.83908e-05
1.04641e-05 1.21336e-04 -2.44076e-04 6.23176e-04 2.21391e-03 7.40384e-04 -3.54619e-04 2.45224e-04 -1.93176e-04 1.62440e-04 -1.42970e-04 1.28771e-04 -1.18490e-04 1.09993e-04 -1.04465e-04 9.66768e-05 -9.69755e-05 8.40708e-05 -9.39776e-05 8.34102e-05
1.56806e-04 -1.36637e-04 1.88664e-04 -3.08151e-04 7.40384e-04 2.59201e-03 8.47104e-04 -3.96043e-04 2.67138e-04 -2.05798e-04 1.69331e-04 -1.46355e-04 1.29030e-04 -1.18108e-04 1.05512e-04 -1.04123e-04 8.56526e-05 -9.97015e-05 7.93504e-05 -4.05052e-05
-2.71107e-04 1.49460e-04 -1.65475e-04 2.21258e-04 -3.54619e-04 8.47104e-04 2.97293e-03 9.50497e-04 -4.36121e-04 2.89048e-04 -2.19390e-04 1.77232e-04 -1.52587e-04 1.29849e-04 -1.23681e-04 9.78110e-05 -1.14037e-04 8.27255e-05 -4.77567e-05 2.56206e-04
3.52568e-04 -1.59283e-04 1.53443e-04 -1.80583e-04 2.45224e-04 -3.96043e-04 9.50497e-04 3.35372e-03 1.05311e-03 -4.76403e-04 3.11040e-04 -2.34920e-04 1.84392e-04 -1.64095e-04 1.25285e-04 -1.39802e-04 9.57879e-05 -6.39242e-05 2.80526e-04 3.71550e-04
-4.12373e-04 1.66631e-04 -1.46180e-04 1.57225e-04 -1.93176e-04 2.67138e-04 -4.36121e-04 1.05311e-03 3.73325e-03 1.15532e-03 -5.18227e-04 3.31623e-04 -2.55513e-04 1.84817e-04 -1.86786e-04 1.24650e-04 -9.22946e-05 3.10235e-04 3.97137e-04 8.68471e-04
4.57219e-04 -1.72109e-04 1.41064e-04 -1.42466e-04 1.62440e-04 -2.05798e-04 2.89048e-04 -4.76403e-04 1.15532e-03 4.11043e-03 1.25574e-03 -5.65053e-04 3.44655e-04 -2.87895e-04 1.87902e-04 -1.43435e-04 3.52821e-04 4.01281e-04 9.71283e-04 5.71729e-04
-4.91421e-04 1.76065e-04 -1.37440e-04 1.31682e-04 -1.42970e-04 1.69331e-04 -2.19390e-04 3.11040e-04 -5.18227e-04 1.25574e-03 4.48192e-03 1.34814e-03 -6.24075e-04 3.59501e-04 -2.52689e-04 4.28862e-04 3.72941e-04 1.07327e-03 6.43475e-04 -2.96642e-04
5.17777e-04 -1.78965e-04 1.34391e-04 -1.23875e-04 1.28771e-04 -1.46355e-04 1.77232e-04 -2.34920e-04 3.31623e-04 -5.65053e-04 1.34814e-03 4.84055e-03 1.44189e-03 -6.14641e-04 6.18173e-04 2.74592e-04 1.19656e-03 6.66786e-04 -1.71447e-04 -2.52154e-03
-5.38217e-04 1.81017e-04 -1.31777e-04 1.17733e-04 -1.18490e-04 1.29030e-04 -1.52587e-04 1.84392e-04 -2.55513e-04 3.44655e-04 -6.24075e-04 1.44189e-03 5.26748e-03 1.78236e-03 -1.01784e-04 1.42661e-03 6.00688e-04 -2.55399e-05 -2.56344e-03 -3.44906e-03
5.54189e-04 -1.82352e-04 1.29617e-04 -1.12698e-04 1.09993e-04 -1.18108e-04 1.29849e-04 -1.64095e-04 1.84817e-04 -2.87895e-04 3.59501e-04 -6.14641e-04 1.78236e-03 6.20128e-03 2.68408e-03 2.22974e-04 2.29961e-04 -2.67847e-03 -3.41073e-03 -2.56147e-03
-5.66635e-04 1.83204e-04 -1.27659e-04 1.08213e-04 -1.04465e-04 1.05512e-04 -1.23681e-04 1.25285e-04 -1.86786e-04 1.87902e-04 -2.52689e-04 6.18173e-04 -1.01784e-04 2.68408e-03 6.95112e-03 1.57338e-03 -3.10534e-03 -3.21559e-03 -2.77157e-03 8.79238e-04
5.76294e-04 -1.83732e-04 1.25524e-04 -1.05465e-04 9.66768e-05 -1.04123e-04 9.78110e-05 -1.39802e-04 1.24650e-04 -1.43435e-04 4.28862e-04 2.74592e-04 1.42661e-03 2.22974e-04 1.57338e-03 4.03185e-03 -1.82886e-03 -3.27561e-03 1.06751e-03 1.32114e-03
-5.83771e-04 1.83753e-04 -1.24315e-04 1.00617e-04 -9.69755e-05 8.56526e-05 -1.14037e-04 9.57879e-05 -9.22946e-05 3.52821e-04 3.72941e-04 1.19656e-03 6.00688e-04 2.29961e-04 -3.10534e-03 -1.82886e-03 4.26107e-03 2.52365e-03 8.06879e-04 2.91723e-04
5.89431e-04 -1.83796e-04 1.21798e-04 -1.01034e-04 8.40708e-05 -9.97015e-05 8.27255e-05 -6.39242e-05 3.10235e-04 4.01281e-04 1.07327e-03 6.66786e-04 -2.55399e-05 -2.67847e-03 -3.21559e-03 -3.27561e-03 2.52365e-03 8.76497e-03 1.83162e-03 -2.17041e-03
-5.93693e-04 1.83162e-04 -1.21864e-04 9.29415e-05 -9.39776e-05 7.93504e-05 -4.77567e-05 2.80526e-04 3.97137e-04 9.71283e-04 6.43475e-04 -1.71447e-04 -2.56344e-03 -3.41073e-03 -2.77157e-03 1.06751e-03 8.06879e-04 1.83162e-03 6.19990e-03 3.24549e-03
5.96709e-04 -1.83287e-04 1.17510e-04 -9.83908e-05 8.34102e-05 -4.05052e-05 2.56206e-04 3.71550e-04 8.68471e-04 5.71729e-04 -2.96642e-04 -2.52154e-03 -3.44906e-03 -2.56147e-03 8.79238e-04 1.32114e-03 2.91723e-04 -2.17041e-03 3.24549e-03 1.02650e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_65-66.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.01544e-03 -1.49151e-03 6.26459e-04 -2.14110e-04 -2.46666e-05 1.77725e-04 -2.82104e-04 3.56315e-04 -4.10641e-04 4.51243e-04 -4.82080e-04 5.05738e-04 -5.23985e-04 5.38130e-04 -5.49082e-04 5.57484e-04 -5.63891e-04 5.68663e-04 -5.72161e-04 5.74532e-04
-1.49151e-03 1.29773e-03 1.72245e-04 -1.08598e-04 1.18052e-04 -1.31612e-04 1.42963e-04 -1.51626e-04 1.58066e-04 -1.62832e-04 1.66235e-04 -1.68693e-04 1.70398e-04 -1.71461e-04 1.72096e-04 -1.72447e-04 1.72343e-04 -1.72272e-04 1.71583e-04 -1.71600e-04
6.26459e-04 1.72245e-04 1.30807e-03 4.24968e-04 -2.23932e-04 1.73513e-04 -1.52356e-04 1.41306e-04 -1.34587e-04 1.29828e-04 -1.26426e-04 1.23566e-04 -1.21106e-04 1.19059e-04 -1.17218e-04 1.15212e-04 -1.14055e-04 1.11709e-04 -1.11733e-04 1.07765e-04
-2.14110e-04 -1.08598e-04 4.24968e-04 1.57322e-03 5.56152e-04 -2.78772e-04 2.00102e-04 -1.63306e-04 1.42137e-04 -1.28727e-04 1.18925e-04 -1.11800e-04 1.06192e-04 -1.01600e-04 9.74865e-05 -9.49794e-05 9.05383e-05 -9.09196e-05 8.35827e-05 -8.80788e-05
-2.46666e-05 1.18052e-04 -2.23932e-04 5.56152e-04 1.88638e-03 6.58079e-04 -3.18760e-04 2.19940e-04 -1.73012e-04 1.45294e-04 -1.27699e-04 1.14871e-04 -1.05571e-04 9.78613e-05 -9.28807e-05 8.57809e-05 -8.61074e-05 7.44119e-05 -8.28870e-05 7.55852e-05
1.77725e-04 -1.31612e-04 1.73513e-04 -2.78772e-04 6.58079e-04 2.21100e-03 7.51221e-04 -3.54775e-04 2.38491e-04 -1.83286e-04 1.50484e-04 -1.29798e-04 1.14181e-04 -1.04370e-04 9.29445e-05 -9.18068e-05 7.50565e-05 -8.72696e-05 7.15426e-05 -2.88339e-05
-2.82104e-04 1.42963e-04 -1.52356e-04 2.00102e-04 -3.18760e-04 7.51221e-04 2.53774e-03 8.41800e-04 -3.89940e-04 2.57371e-04 -1.94767e-04 1.56889e-04 -1.34781e-04 1.14264e-04 -1.08876e-04 8.54383e-05 -9.96476e-05 7.43368e-05 -3.38942e-05 2.38801e-04
3.56315e-04 -1.51626e-04 1.41306e-04 -1.63306e-04 2.19940e-04 -3.54775e-04 8.41800e-04 2.86409e-03 9.31961e-04 -4.25537e-04 2.76537e-04 -2.08223e-04 1.62791e-04 -1.44772e-04 1.09703e-04 -1.22420e-04 8.59071e-05 -4.72796e-05 2.62247e-04 3.45109e-04
-4.10641e-04 1.58066e-04 -1.34587e-04 1.42137e-04 -1.73012e-04 2.38491e-04 -3.89940e-04 9.31961e-04 3.18910e-03 1.02194e-03 -4.62709e-04 2.94550e-04 -2.26450e-04 1.62775e-04 -1.64287e-04 1.11681e-04 -7.18498e-05 2.90280e-04 3.70860e-04 7.55278e-04
4.51243e-04 -1.62832e-04 1.29828e-04 -1.28727e-04 1.45294e-04 -1.83286e-04 2.57371e-04 -4.25537e-04 1.02194e-03 3.51183e-03 1.11041e-03 -5.04575e-04 3.05874e-04 -2.54699e-04 1.68267e-04 -1.17015e-04 3.29573e-04 3.76910e-04 8.48832e-04 4.25405e-04
-4.82080e-04 1.66235e-04 -1.26426e-04 1.18925e-04 -1.27699e-04 1.50484e-04 -1.94767e-04 2.76537e-04 -4.62709e-04 1.11041e-03 3.82928e-03 1.19177e-03 -5.56801e-04 3.22024e-04 -2.14416e-04 3.98523e-04 3.53368e-04 9.41481e-04 4.87804e-04 -4.21342e-04
5.05738e-04 -1.68693e-04 1.23566e-04 -1.11800e-04 1.14871e-04 -1.29798e-04 1.56889e-04 -2.08223e-04 2.94550e-04 -5.04575e-04 1.19177e-03 4.13578e-03 1.27757e-03 -5.39507e-04 5.68754e-04 2.66611e-04 1.05292e-03 5.07432e-04 -3.15750e-04 -2.35012e-03
-5.23985e-04 1.70398e-04 -1.21106e-04 1.06192e-04 -1.05571e-04 1.14181e-04 -1.34781e-04 1.62791e-04 -2.26450e-04 3.05874e-04 -5.56801e-04 1.27757e-03 4.51175e-03 1.59680e-03 -7.09559e-05 1.25979e-03 4.47438e-04 -1.89806e-04 -2.39561e-03 -2.95663e-03
5.38130e-04 -1.71461e-04 1.19059e-04 -1.01600e-04 9.78613e-05 -1.04370e-04 1.14264e-04 -1.44772e-04 1.62775e-04 -2.54699e-04 3.22024e-04 -5.39507e-04 1.59680e-03 5.34218e-03 2.37040e-03 1.07343e-04 3.60903e-05 -2.50419e-03 -2.92676e-03 -1.94886e-03
-5.49082e-04 1.72096e-04 -1.17218e-04 9.74865e-05 -9.28807e-05 9.29445e-05 -1.08876e-04 1.09703e-04 -1.64287e-04 1.68267e-04 -2.14416e-04 5.68754e-04 -7.09559e-05 2.37040e-03 5.88548e-03 1.22075e-03 -2.89125e-03 -2.75481e-03 -2.13595e-03 1.00541e-03
5.57484e-04 -1.72447e-04 1.15212e-04 -9.49794e-05 8.57809e-05 -9.18068e-05 8.54383e-05 -1.22420e-04 1.11681e-04 -1.17015e-04 3.98523e-04 2.66611e-04 1.25979e-03 1.07343e-04 1.22075e-03 3.23700e-03 -1.53239e-03 -2.58832e-03 1.17702e-03 1.04998e-03
-5.63891e-04 1.72343e-04 -1.14055e-04 9.05383e-05 -8.61074e-05 7.50565e-05 -9.96476e-05 8.59071e-05 -7.18498e-05 3.29573e-04 3.53368e-04 1.05292e-03 4.47438e-04 3.60903e-05 -2.89125e-03 -1.53239e-03 3.88370e-03 2.46344e-03 5.88839e-04 6.51130e-05
5.68663e-04 -1.72272e-04 1.11709e-04 -9.09196e-05 7.44119e-05 -8.72696e-05 7.43368e-05 -4.72796e-05 2.90280e-04 3.76910e-04 9.41481e-04 5.07432e-04 -1.89806e-04 -2.50419e-03 -2.75481e-03 -2.58832e-03 2.46344e-03 7.42315e-03 1.42400e-03 -1.78685e-03
-5.72161e-04 1.71583e-04 -1.11733e-04 8.35827e-05 -8.28870e-05 7.15426e-05 -3.38942e-05 2.62247e-04 3.70860e-04 8.48832e-04 4.87804e-04 -3.15750e-04 -2.39561e-03 -2.92676e-03 -2.13595e-03 1.17702e-03 5.88839e-04 1.42400e-03 5.40137e-03 3.11258e-03
5.74532e-04 -1.71600e-04 1.07765e-04 -8.80788e-05 7.55852e-05 -2.88339e-05 2.38801e-04 3.45109e-04 7.55278e-04 4.25405e-04 -4.21342e-04 -2.35012e-03 -2.95663e-03 -1.94886e-03 1.00541e-03 1.04998e-03 6.51130e-05 -1.78685e-03 3.11258e-03 8.70079e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_66-67.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.26336e-03 -1.32989e-03 5.38147e-04 -1.61922e-04 -5.56695e-05 1.94910e-04 -2.89661e-04 3.56847e-04 -4.05876e-04 4.42379e-04 -4.69984e-04 4.91044e-04 -5.07189e-04 5.19609e-04 -5.29120e-04 5.36339e-04 -5.41746e-04 5.45674e-04 -5.48458e-04 5.50232e-04
-1.32989e-03 1.10587e-03 1.60873e-04 -1.06182e-04 1.14250e-04 -1.26163e-04 1.36129e-04 -1.43703e-04 1.49296e-04 -1.53398e-04 1.56289e-04 -1.58339e-04 1.59725e-04 -1.60543e-04 1.60979e-04 -1.61172e-04 1.60963e-04 -1.60786e-04 1.60059e-04 -1.59974e-04
5.38147e-04 1.60873e-04 1.10414e-03 3.81420e-04 -2.04823e-04 1.59021e-04 -1.39742e-04 1.29598e-04 -1.23382e-04 1.18955e-04 -1.15761e-04 1.13079e-04 -1.10766e-04 1.08831e-04 -1.07098e-04 1.05220e-04 -1.04112e-04 1.01940e-04 -1.01907e-04 9.83263e-05
-1.61922e-04 -1.06182e-04 3.81420e-04 1.32976e-03 4.94769e-04 -2.51304e-04 1.80242e-04 -1.47030e-04 1.27884e-04 -1.15719e-04 1.06824e-04 -1.00332e-04 9.52211e-05 -9.10397e-05 8.72793e-05 -8.49858e-05 8.09481e-05 -8.12584e-05 7.46805e-05 -7.83280e-05
-5.56695e-05 1.14250e-04 -2.04823e-04 4.94769e-04 1.59741e-03 5.82914e-04 -2.85437e-04 1.96395e-04 -1.54191e-04 1.29256e-04 -1.13391e-04 1.01827e-04 -9.34302e-05 8.64578e-05 -8.19648e-05 7.55404e-05 -7.58274e-05 6.53504e-05 -7.24939e-05 6.76615e-05
1.94910e-04 -1.26163e-04 1.59021e-04 -2.51304e-04 5.82914e-04 1.87470e-03 6.63819e-04 -3.16559e-04 2.11933e-04 -1.62386e-04 1.32960e-04 -1.14378e-04 1.00344e-04 -9.15334e-05 8.12365e-05 -8.02389e-05 6.52223e-05 -7.56731e-05 6.36429e-05 -1.99318e-05
-2.89661e-04 1.36129e-04 -1.39742e-04 1.80242e-04 -2.85437e-04 6.63819e-04 2.15348e-03 7.42839e-04 -3.47268e-04 2.28092e-04 -1.71986e-04 1.38055e-04 -1.18254e-04 9.98350e-05 -9.50526e-05 7.40416e-05 -8.62611e-05 6.59208e-05 -2.32842e-05 2.17683e-04
3.56847e-04 -1.43703e-04 1.29598e-04 -1.47030e-04 1.96395e-04 -3.16559e-04 7.42839e-04 2.43164e-03 8.21756e-04 -3.78604e-04 2.44720e-04 -1.83566e-04 1.42885e-04 -1.26824e-04 9.54166e-05 -1.06289e-04 7.61422e-05 -3.43490e-05 2.39666e-04 3.13477e-04
-4.05876e-04 1.49296e-04 -1.23382e-04 1.27884e-04 -1.54191e-04 2.11933e-04 -3.47268e-04 8.21756e-04 2.70839e-03 9.00700e-04 -4.11518e-04 2.60449e-04 -1.99581e-04 1.42611e-04 -1.43463e-04 9.91076e-05 -5.56114e-05 2.65628e-04 3.38183e-04 6.49269e-04
4.42379e-04 -1.53398e-04 1.18955e-04 -1.15719e-04 1.29256e-04 -1.62386e-04 2.28092e-04 -3.78604e-04 9.00700e-04 2.98297e-03 9.78413e-04 -4.48775e-04 2.70361e-04 -2.24060e-04 1.49609e-04 -9.54311e-05 3.01489e-04 3.45003e-04 7.33084e-04 3.11549e-04
-4.69984e-04 1.56289e-04 -1.15761e-04 1.06824e-04 -1.13391e-04 1.32960e-04 -1.71986e-04 2.44720e-04 -4.11518e-04 9.78413e-04 3.25270e-03 1.04992e-03 -4.94770e-04 2.86988e-04 -1.82051e-04 3.63643e-04 3.25103e-04 8.16154e-04 3.64944e-04 -4.82474e-04
4.91044e-04 -1.58339e-04 1.13079e-04 -1.00332e-04 1.01827e-04 -1.14378e-04 1.38055e-04 -1.83566e-04 2.60449e-04 -4.48775e-04 1.04992e-03 3.51317e-03 1.12784e-03 -4.73242e-04 5.16149e-04 2.48440e-04 9.15965e-04 3.80799e-04 -3.93601e-04 -2.13332e-03
-5.07189e-04 1.59725e-04 -1.10766e-04 9.52211e-05 -9.34302e-05 1.00344e-04 -1.18254e-04 1.42885e-04 -1.99581e-04 2.70361e-04 -4.94770e-04 1.12784e-03 3.84119e-03 1.42099e-03 -5.36976e-05 1.10103e-03 3.26099e-04 -2.85084e-04 -2.17959e-03 -2.50542e-03
5.19609e-04 -1.60543e-04 1.08831e-04 -9.10397e-05 8.64578e-05 -9.15334e-05 9.98350e-05 -1.26824e-04 1.42611e-04 -2.24060e-04 2.86988e-04 -4.73242e-04 1.42099e-03 4.57013e-03 2.07857e-03 2.04833e-05 -8.58238e-05 -2.28053e-03 -2.48115e-03 -1.47875e-03
-5.29120e-04 1.60979e-04 -1.07098e-04 8.72793e-05 -8.19648e-05 8.12365e-05 -9.50526e-05 9.54166e-05 -1.43463e-04 1.49609e-04 -1.82051e-04 5.16149e-04 -5.36976e-05 2.07857e-03 4.95602e-03 9.55502e-04 -2.62988e-03 -2.32910e-03 -1.64425e-03 1.02175e-03
5.36339e-04 -1.61172e-04 1.05220e-04 -8.49858e-05 7.55404e-05 -8.02389e-05 7.40416e-05 -1.06289e-04 9.91076e-05 -9.54311e-05 3.63643e-04 2.48440e-04 1.10103e-03 2.04833e-05 9.55502e-04 2.60389e-03 -1.25454e-03 -2.04874e-03 1.17750e-03 8.12781e-04
-5.41746e-04 1.60963e-04 -1.04112e-04 8.09481e-05 -7.58274e-05 6.52223e-05 -8.62611e-05 7.61422e-05 -5.56114e-05 3.01489e-04 3.25103e-04 9.15965e-04 3.26099e-04 -8.58238e-05 -2.62988e-03 -1.25454e-03 3.47926e-03 2.31023e-03 4.00278e-04 -6.30136e-05
5.45674e-04 -1.60786e-04 1.01940e-04 -8.12584e-05 6.53504e-05 -7.56731e-05 6.59208e-05 -3.43490e-05 2.65628e-04 3.45003e-04 8.16154e-04 3.80799e-04 -2.85084e-04 -2.28053e-03 -2.32910e-03 -2.04874e-03 2.31023e-03 6.23793e-03 1.13240e-03 -1.45318e-03
-5.48458e-04 1.60059e-04 -1.01907e-04 7.46805e-05 -7.24939e-05 6.36429e-05 -2.32842e-05 2.39666e-04 3.38183e-04 7.33084e-04 3.64944e-04 -3.93601e-04 -2.17959e-03 -2.48115e-03 -1.64425e-03 1.17750e-03 4.00278e-04 1.13240e-03 4.68679e-03 2.89262e-03
5.50232e-04 -1.59974e-04 9.83263e-05 -7.83280e-05 6.76615e-05 -1.99318e-05 2.17683e-04 3.13477e-04 6.49269e-04 3.11549e-04 -4.82474e-04 -2.13332e-03 -2.50542e-03 -1.47875e-03 1.02175e-03 8.12781e-04 -6.30136e-05 -1.45318e-03 2.89262e-03 7.31531e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_67-68.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.52777e-03 -1.17417e-03 4.54450e-04 -1.13293e-04 -8.38018e-05 2.09713e-04 -2.95200e-04 3.55650e-04 -3.99615e-04 4.32213e-04 -4.56747e-04 4.75359e-04 -4.89510e-04 5.00312e-04 -5.08489e-04 5.14589e-04 -5.19082e-04 5.22234e-04 -5.24365e-04 5.25591e-04
-1.17417e-03 9.35177e-04 1.50629e-04 -1.03597e-04 1.10307e-04 -1.20652e-04 1.29312e-04 -1.35863e-04 1.40667e-04 -1.44153e-04 1.46572e-04 -1.48249e-04 1.49340e-04 -1.49938e-04 1.50199e-04 -1.50247e-04 1.49949e-04 -1.49679e-04 1.48926e-04 -1.48746e-04
4.54450e-04 1.50629e-04 9.24839e-04 3.41656e-04 -1.86893e-04 1.45328e-04 -1.27760e-04 1.18438e-04 -1.12676e-04 1.08549e-04 -1.05547e-04 1.03027e-04 -1.00850e-04 9.90209e-05 -9.73885e-05 9.56320e-05 -9.45675e-05 9.25673e-05 -9.24699e-05 8.92616e-05
-1.13293e-04 -1.03597e-04 3.41656e-04 1.11608e-03 4.38832e-04 -2.25747e-04 1.61682e-04 -1.31752e-04 1.14456e-04 -1.03428e-04 9.53602e-05 -8.94505e-05 8.47928e-05 -8.09856e-05 7.75571e-05 -7.54485e-05 7.18019e-05 -7.20149e-05 6.61739e-05 -6.90992e-05
-8.38018e-05 1.10307e-04 -1.86893e-04 4.38832e-04 1.34380e-03 5.14542e-04 -2.54549e-04 1.74502e-04 -1.36626e-04 1.14235e-04 -9.99499e-05 8.95395e-05 -8.19670e-05 7.56754e-05 -7.16127e-05 6.58378e-05 -6.60329e-05 5.67452e-05 -6.26992e-05 5.95689e-05
2.09713e-04 -1.20652e-04 1.45328e-04 -2.25747e-04 5.14542e-04 1.57947e-03 5.84421e-04 -2.81217e-04 1.87316e-04 -1.42951e-04 1.16610e-04 -9.99450e-05 8.73631e-05 -7.94466e-05 7.02198e-05 -6.92727e-05 5.59522e-05 -6.47787e-05 5.55259e-05 -1.32313e-05
-2.95200e-04 1.29312e-04 -1.27760e-04 1.61682e-04 -2.54549e-04 5.84421e-04 1.81605e-03 6.53029e-04 -3.07868e-04 2.01010e-04 -1.50849e-04 1.20535e-04 -1.02813e-04 8.63567e-05 -8.20301e-05 6.33801e-05 -7.37230e-05 5.73062e-05 -1.52915e-05 1.93957e-04
3.55650e-04 -1.35863e-04 1.18438e-04 -1.31752e-04 1.74502e-04 -2.81217e-04 6.53029e-04 2.05178e-03 7.21816e-04 -3.35315e-04 2.15342e-04 -1.60716e-04 1.24428e-04 -1.10042e-04 8.21491e-05 -9.12368e-05 6.62832e-05 -2.44480e-05 2.14006e-04 2.79609e-04
-3.99615e-04 1.40667e-04 -1.12676e-04 1.14456e-04 -1.36626e-04 1.87316e-04 -3.07868e-04 7.21816e-04 2.28608e-03 7.90820e-04 -3.64328e-04 2.29029e-04 -1.74660e-04 1.24010e-04 -1.24122e-04 8.66838e-05 -4.28565e-05 2.37592e-04 3.02396e-04 5.52896e-04
4.32213e-04 -1.44153e-04 1.08549e-04 -1.03428e-04 1.14235e-04 -1.42951e-04 2.01010e-04 -3.35315e-04 7.90820e-04 2.51829e-03 8.58871e-04 -3.97309e-04 2.37746e-04 -1.95756e-04 1.31638e-04 -7.79253e-05 2.69946e-04 3.09126e-04 6.26923e-04 2.27955e-04
-4.56747e-04 1.46572e-04 -1.05547e-04 9.53602e-05 -9.99499e-05 1.16610e-04 -1.50849e-04 2.15342e-04 -3.64328e-04 8.58871e-04 2.74610e-03 9.21602e-04 -4.37660e-04 2.54051e-04 -1.54792e-04 3.25629e-04 2.91932e-04 7.00512e-04 2.73035e-04 -4.94705e-04
4.75359e-04 -1.48249e-04 1.03027e-04 -8.94505e-05 8.95395e-05 -9.99450e-05 1.20535e-04 -1.60716e-04 2.29029e-04 -3.97309e-04 9.21602e-04 2.96610e-03 9.91672e-04 -4.14927e-04 4.61750e-04 2.24041e-04 7.89156e-04 2.85319e-04 -4.19827e-04 -1.89432e-03
-4.89510e-04 1.49340e-04 -1.00850e-04 8.47928e-05 -8.19670e-05 8.73631e-05 -1.02813e-04 1.24428e-04 -1.74660e-04 2.37746e-04 -4.37660e-04 9.91672e-04 3.24924e-03 1.25561e-03 -4.58454e-05 9.53909e-04 2.35336e-04 -3.26313e-04 -1.93924e-03 -2.10759e-03
5.00312e-04 -1.49938e-04 9.90209e-05 -8.09856e-05 7.56754e-05 -7.94466e-05 8.63567e-05 -1.10042e-04 1.24010e-04 -1.95756e-04 2.54051e-04 -4.14927e-04 1.25561e-03 3.88131e-03 1.81148e-03 -3.86982e-05 -1.50822e-04 -2.03177e-03 -2.08688e-03 -1.12869e-03
-5.08489e-04 1.50199e-04 -9.73885e-05 7.75571e-05 -7.16127e-05 7.02198e-05 -8.20301e-05 8.21491e-05 -1.24122e-04 1.31638e-04 -1.54792e-04 4.61750e-04 -4.58454e-05 1.81148e-03 4.15318e-03 7.61746e-04 -2.34566e-03 -1.95201e-03 -1.27431e-03 9.68960e-04
5.14589e-04 -1.50247e-04 9.56320e-05 -7.54485e-05 6.58378e-05 -6.92727e-05 6.33801e-05 -9.12368e-05 8.66838e-05 -7.79253e-05 3.25629e-04 2.24041e-04 9.53909e-04 -3.86982e-05 7.61746e-04 2.09897e-03 -1.01001e-03 -1.63479e-03 1.10971e-03 6.20579e-04
-5.19082e-04 1.49949e-04 -9.45675e-05 7.18019e-05 -6.60329e-05 5.59522e-05 -7.37230e-05 6.62832e-05 -4.28565e-05 2.69946e-04 2.91932e-04 7.89156e-04 2.35336e-04 -1.50822e-04 -2.34566e-03 -1.01001e-03 3.06017e-03 2.10393e-03 2.52532e-04 -1.23398e-04
5.22234e-04 -1.49679e-04 9.25673e-05 -7.20149e-05 5.67452e-05 -6.47787e-05 5.73062e-05 -2.44480e-05 2.37592e-04 3.09126e-04 7.00512e-04 2.85319e-04 -3.26313e-04 -2.03177e-03 -1.95201e-03 -1.63479e-03 2.10393e-03 5.21058e-03 9.25079e-04 -1.17906e-03
-5.24365e-04 1.48926e-04 -9.24699e-05 6.61739e-05 -6.26992e-05 5.55259e-05 -1.52915e-05 2.14006e-04 3.02396e-04 6.26923e-04 2.73035e-04 -4.19827e-04 -1.93924e-03 -2.08688e-03 -1.27431e-03 1.10971e-03 2.52532e-04 9.25079e-04 4.03583e-03 2.62155e-03
5.25591e-04 -1.48746e-04 8.92616e-05 -6.90992e-05 5.95689e-05 -1.32313e-05 1.93957e-04 2.79609e-04 5.52896e-04 2.27955e-04 -4.94705e-04 -1.89432e-03 -2.10759e-03 -1.12869e-03 9.68960e-04 6.20579e-04 -1.23398e-04 -1.17906e-03 2.62155e-03 6.11233e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_68-69.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.81349e-03 -1.02581e-03 3.76559e-04 -6.94148e-05 -1.07843e-04 2.20875e-04 -2.97430e-04 3.51396e-04 -3.90496e-04 4.19358e-04 -4.40953e-04 4.57228e-04 -4.69507e-04 4.78762e-04 -4.85687e-04 4.90755e-04 -4.94375e-04 4.96822e-04 -4.98354e-04 4.99092e-04
-1.02581e-03 7.84320e-04 1.41113e-04 -1.00573e-04 1.05959e-04 -1.14812e-04 1.22238e-04 -1.27830e-04 1.31895e-04 -1.34809e-04 1.36790e-04 -1.38124e-04 1.38950e-04 -1.39345e-04 1.39450e-04 -1.39373e-04 1.38994e-04 -1.38647e-04 1.37880e-04 -1.37617e-04
3.76559e-04 1.41113e-04 7.68292e-04 3.05255e-04 -1.69943e-04 1.32270e-04 -1.16264e-04 1.07691e-04 -1.02344e-04 9.84959e-05 -9.56701e-05 9.33021e-05 -9.12568e-05 8.95280e-05 -8.79915e-05 8.63563e-05 -8.53319e-05 8.35026e-05 -8.33394e-05 8.04852e-05
-6.94148e-05 -1.00573e-04 3.05255e-04 9.29754e-04 3.87896e-04 -2.01937e-04 1.44315e-04 -1.17394e-04 1.01794e-04 -9.18101e-05 8.45037e-05 -7.91317e-05 7.48951e-05 -7.14331e-05 6.83185e-05 -6.63772e-05 6.31070e-05 -6.32138e-05 5.80734e-05 -6.04109e-05
-1.07843e-04 1.05959e-04 -1.69943e-04 3.87896e-04 1.12256e-03 4.52482e-04 -2.25960e-04 1.54191e-04 -1.20280e-04 1.00219e-04 -8.73843e-05 7.80334e-05 -7.12177e-05 6.55589e-05 -6.18833e-05 5.67298e-05 -5.68073e-05 4.86554e-05 -5.35853e-05 5.15148e-05
2.20875e-04 -1.14812e-04 1.32270e-04 -2.01937e-04 4.52482e-04 1.32177e-03 5.12507e-04 -2.48630e-04 1.64590e-04 -1.24972e-04 1.01454e-04 -8.65429e-05 7.52983e-05 -6.81893e-05 5.99737e-05 -5.90236e-05 4.73267e-05 -5.47105e-05 4.74411e-05 -8.34054e-06
-2.97430e-04 1.22238e-04 -1.16264e-04 1.44315e-04 -2.25960e-04 5.12507e-04 1.52138e-03 5.71804e-04 -2.71630e-04 1.76094e-04 -1.31372e-04 1.04371e-04 -8.85347e-05 7.39088e-05 -6.99358e-05 5.35373e-05 -6.21832e-05 4.87609e-05 -9.47919e-06 1.69185e-04
3.51396e-04 -1.27830e-04 1.07691e-04 -1.17394e-04 1.54191e-04 -2.48630e-04 5.71804e-04 1.71995e-03 6.31527e-04 -2.95567e-04 1.88382e-04 -1.39710e-04 1.07474e-04 -9.45416e-05 6.99716e-05 -7.74209e-05 5.66004e-05 -1.70974e-05 1.87019e-04 2.45624e-04
-3.90496e-04 1.31895e-04 -1.02344e-04 1.01794e-04 -1.20280e-04 1.64590e-04 -2.71630e-04 6.31527e-04 1.91705e-03 6.91633e-04 -3.21039e-04 2.00268e-04 -1.51757e-04 1.07005e-04 -1.06409e-04 7.46633e-05 -3.30626e-05 2.08067e-04 2.65953e-04 4.67471e-04
4.19358e-04 -1.34809e-04 9.84959e-05 -9.18101e-05 1.00219e-04 -1.24972e-04 1.76094e-04 -2.95567e-04 6.91633e-04 2.11217e-03 7.51052e-04 -3.50098e-04 2.07975e-04 -1.69885e-04 1.14569e-04 -6.39195e-05 2.36934e-04 2.72015e-04 5.32036e-04 1.69349e-04
-4.40953e-04 1.36790e-04 -9.56701e-05 8.45037e-05 -8.73843e-05 1.01454e-04 -1.31372e-04 1.88382e-04 -3.21039e-04 7.51052e-04 2.30334e-03 8.05977e-04 -3.85401e-04 2.23330e-04 -1.31984e-04 2.86508e-04 2.56826e-04 5.96529e-04 2.06989e-04 -4.73111e-04
4.57228e-04 -1.38124e-04 9.33021e-05 -7.91317e-05 7.80334e-05 -8.65429e-05 1.04371e-04 -1.39710e-04 2.00268e-04 -3.50098e-04 8.05977e-04 2.48789e-03 8.68343e-04 -3.63719e-04 4.07542e-04 1.96600e-04 6.74650e-04 2.16082e-04 -4.09835e-04 -1.65206e-03
-4.69507e-04 1.38950e-04 -9.12568e-05 7.48951e-05 -7.12177e-05 7.52983e-05 -8.85347e-05 1.07474e-04 -1.51757e-04 2.07975e-04 -3.85401e-04 8.68343e-04 2.72949e-03 1.10178e-03 -4.39318e-05 8.20640e-04 1.70421e-04 -3.29174e-04 -1.69415e-03 -1.76517e-03
4.78762e-04 -1.39345e-04 8.95280e-05 -7.14331e-05 6.55589e-05 -6.81893e-05 7.39088e-05 -9.45416e-05 1.07005e-04 -1.69885e-04 2.23330e-04 -3.63719e-04 1.10178e-03 3.27147e-03 1.57045e-03 -7.46542e-05 -1.74834e-04 -1.77794e-03 -1.74669e-03 -8.72425e-04
-4.85687e-04 1.39450e-04 -8.79915e-05 6.83185e-05 -6.18833e-05 5.99737e-05 -6.99358e-05 6.99716e-05 -1.06409e-04 1.14569e-04 -1.31984e-04 4.07542e-04 -4.39318e-05 1.57045e-03 3.46423e-03 6.22453e-04 -2.05868e-03 -1.62683e-03 -9.99973e-04 8.78957e-04
4.90755e-04 -1.39373e-04 8.63563e-05 -6.63772e-05 5.67298e-05 -5.90236e-05 5.35373e-05 -7.74209e-05 7.46633e-05 -6.39195e-05 2.86508e-04 1.96600e-04 8.20640e-04 -7.46542e-05 6.22453e-04 1.69326e-03 -8.03392e-04 -1.32016e-03 1.00560e-03 4.71838e-04
-4.94375e-04 1.38994e-04 -8.53319e-05 6.31070e-05 -5.68073e-05 4.73267e-05 -6.21832e-05 5.66004e-05 -3.30626e-05 2.36934e-04 2.56826e-04 6.74650e-04 1.70421e-04 -1.74834e-04 -2.05868e-03 -8.03392e-04 2.64340e-03 1.87543e-03 1.44405e-04 -1.41975e-04
4.96822e-04 -1.38647e-04 8.35026e-05 -6.32138e-05 4.86554e-05 -5.47105e-05 4.87609e-05 -1.70974e-05 2.08067e-04 2.72015e-04 5.96529e-04 2.16082e-04 -3.29174e-04 -1.77794e-03 -1.62683e-03 -1.32016e-03 1.87543e-03 4.33013e-03 7.74817e-04 -9.61363e-04
-4.98354e-04 1.37880e-04 -8.33394e-05 5.80734e-05 -5.35853e-05 4.74411e-05 -9.47919e-06 1.87019e-04 2.65953e-04 5.32036e-04 2.06989e-04 -4.09835e-04 -1.69415e-03 -1.74669e-03 -9.99973e-04 1.00560e-03 1.44405e-04 7.74817e-04 3.44127e-03 2.33050e-03
4.99092e-04 -1.37617e-04 8.04852e-05 -6.04109e-05 5.15148e-05 -8.34054e-06 1.69185e-04 2.45624e-04 4.67471e-04 1.69349e-04 -4.73111e-04 -1.65206e-03 -1.76517e-03 -8.72425e-04 8.78957e-04 4.71838e-04 -1.41975e-04 -9.61363e-04 2.33050e-03 5.08021e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_69-70.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.12400e-03 -8.85025e-04 3.04323e-04 -3.00133e-05 -1.28136e-04 2.28788e-04 -2.96775e-04 3.44537e-04 -3.78997e-04 4.04300e-04 -4.23119e-04 4.37185e-04 -4.47692e-04 4.55521e-04 -4.61265e-04 4.65380e-04 -4.68209e-04 4.70000e-04 -4.70991e-04 4.71289e-04
-8.85025e-04 6.51544e-04 1.32335e-04 -9.72134e-05 1.01302e-04 -1.08730e-04 1.14990e-04 -1.19682e-04 1.23057e-04 -1.25437e-04 1.27016e-04 -1.28034e-04 1.28617e-04 -1.28832e-04 1.28796e-04 -1.28609e-04 1.28165e-04 -1.27749e-04 1.26976e-04 -1.26640e-04
3.04323e-04 1.32335e-04 6.32414e-04 2.72019e-04 -1.53941e-04 1.19826e-04 -1.05235e-04 9.73386e-05 -9.23666e-05 8.87705e-05 -8.61082e-05 8.38796e-05 -8.19559e-05 8.03253e-05 -7.88772e-05 7.73584e-05 -7.63735e-05 7.47081e-05 -7.44812e-05 7.19551e-05
-3.00133e-05 -9.72134e-05 2.72019e-04 7.68296e-04 3.41615e-04 -1.79766e-04 1.28051e-04 -1.03875e-04 8.98215e-05 -8.07896e-05 7.41784e-05 -6.93002e-05 6.54501e-05 -6.23052e-05 5.94831e-05 -5.76924e-05 5.47788e-05 -5.47765e-05 5.02888e-05 -5.21598e-05
-1.28136e-04 1.01302e-04 -1.53941e-04 3.41615e-04 9.30780e-04 3.96273e-04 -1.99502e-04 1.35322e-04 -1.05028e-04 8.70913e-05 -7.55796e-05 6.71955e-05 -6.10706e-05 5.59950e-05 -5.26666e-05 4.80980e-05 -4.80451e-05 4.09555e-05 -4.50211e-05 4.34984e-05
2.28788e-04 -1.08730e-04 1.19826e-04 -1.79766e-04 3.96273e-04 1.09826e-03 4.47515e-04 -2.18583e-04 1.43581e-04 -1.08291e-04 8.73429e-05 -7.40285e-05 6.40070e-05 -5.76249e-05 5.03528e-05 -4.93651e-05 3.91907e-05 -4.53194e-05 3.93792e-05 -4.67665e-06
-2.96775e-04 1.14990e-04 -1.05235e-04 1.28051e-04 -1.99502e-04 4.47515e-04 1.26565e-03 4.98510e-04 -2.38299e-04 1.53135e-04 -1.13367e-04 8.93858e-05 -7.52546e-05 6.23179e-05 -5.86228e-05 4.43323e-05 -5.14765e-05 4.02653e-05 -5.18331e-06 1.44251e-04
3.44537e-04 -1.19682e-04 9.73386e-05 -1.03875e-04 1.35322e-04 -2.18583e-04 4.98510e-04 1.43185e-03 5.50143e-04 -2.59067e-04 1.63601e-04 -1.20338e-04 9.18154e-05 -8.01505e-05 5.86737e-05 -6.46611e-05 4.70588e-05 -1.15661e-05 1.59724e-04 2.13118e-04
-3.78997e-04 1.23057e-04 -9.23666e-05 8.98215e-05 -1.05028e-04 1.43581e-04 -2.38299e-04 5.50143e-04 1.59656e-03 6.02308e-04 -2.81331e-04 1.73891e-04 -1.30656e-04 9.13450e-05 -9.01215e-05 6.29910e-05 -2.54389e-05 1.78178e-04 2.30709e-04 3.92755e-04
4.04300e-04 -1.25437e-04 8.87705e-05 -8.07896e-05 8.70913e-05 -1.08291e-04 1.53135e-04 -2.59067e-04 6.02308e-04 1.75941e-03 6.54030e-04 -3.06805e-04 1.80727e-04 -1.46195e-04 9.83113e-05 -5.25699e-05 2.03649e-04 2.35745e-04 4.48403e-04 1.30906e-04
-4.23119e-04 1.27016e-04 -8.61082e-05 7.41784e-05 -7.55796e-05 8.73429e-05 -1.13367e-04 1.63601e-04 -2.81331e-04 6.54030e-04 1.91873e-03 7.02019e-04 -3.37620e-04 1.94661e-04 -1.12711e-04 2.47511e-04 2.22047e-04 5.04359e-04 1.62031e-04 -4.29518e-04
4.37185e-04 -1.28034e-04 8.38796e-05 -6.93002e-05 6.71955e-05 -7.40285e-05 8.93858e-05 -1.20338e-04 1.73891e-04 -3.06805e-04 7.02019e-04 2.07239e-03 7.56930e-04 -3.18550e-04 3.54722e-04 1.68543e-04 5.72711e-04 1.68379e-04 -3.75806e-04 -1.41770e-03
-4.47692e-04 1.28617e-04 -8.19559e-05 6.54501e-05 -6.10706e-05 6.40070e-05 -7.52546e-05 9.18154e-05 -1.30656e-04 1.80727e-04 -3.37620e-04 7.56930e-04 2.27601e-03 9.59890e-04 -4.53205e-05 7.01502e-04 1.26736e-04 -3.06113e-04 -1.45605e-03 -1.47560e-03
4.55521e-04 -1.28832e-04 8.03253e-05 -6.23052e-05 5.59950e-05 -5.76249e-05 6.23179e-05 -8.01505e-05 9.13450e-05 -1.46195e-04 1.94661e-04 -3.18550e-04 9.59890e-04 2.73574e-03 1.35494e-03 -9.18245e-05 -1.70545e-04 -1.53106e-03 -1.45850e-03 -6.88163e-04
-4.61265e-04 1.28796e-04 -7.88772e-05 5.94831e-05 -5.26666e-05 5.03528e-05 -5.86228e-05 5.86737e-05 -9.01215e-05 9.83113e-05 -1.12711e-04 3.54722e-04 -4.53205e-05 1.35494e-03 2.87673e-03 5.23942e-04 -1.78104e-03 -1.35187e-03 -7.99450e-04 7.71341e-04
4.65380e-04 -1.28609e-04 7.73584e-05 -5.76924e-05 4.80980e-05 -4.93651e-05 4.43323e-05 -6.46611e-05 6.29910e-05 -5.25699e-05 2.47511e-04 1.68543e-04 7.01502e-04 -9.18245e-05 5.23942e-04 1.36605e-03 -6.34120e-04 -1.08295e-03 8.84823e-04 3.61639e-04
-4.68209e-04 1.28165e-04 -7.63735e-05 5.47788e-05 -4.80451e-05 3.91907e-05 -5.14765e-05 4.70588e-05 -2.54389e-05 2.03649e-04 2.22047e-04 5.72711e-04 1.26736e-04 -1.70545e-04 -1.78104e-03 -6.34120e-04 2.24184e-03 1.64339e-03 7.12218e-05 -1.36054e-04
4.70000e-04 -1.27749e-04 7.47081e-05 -5.47765e-05 4.09555e-05 -4.53194e-05 4.02653e-05 -1.15661e-05 1.78178e-04 2.35745e-04 5.04359e-04 1.68379e-04 -3.06113e-04 -1.53106e-03 -1.35187e-03 -1.08295e-03 1.64339e-03 3.58241e-03 6.63178e-04 -7.92752e-04
-4.70991e-04 1.26976e-04 -7.44812e-05 5.02888e-05 -4.50211e-05 3.93792e-05 -5.18331e-06 1.59724e-04 2.30709e-04 4.48403e-04 1.62031e-04 -3.75806e-04 -1.45605e-03 -1.45850e-03 -7.99450e-04 8.84823e-04 7.12218e-05 6.63178e-04 2.90045e-03 2.03903e-03
4.71289e-04 -1.26640e-04 7.19551e-05 -5.21598e-05 4.34984e-05 -4.67665e-06 1.44251e-04 2.13118e-04 3.92755e-04 1.30906e-04 -4.29518e-04 -1.41770e-03 -1.47560e-03 -6.88163e-04 7.71341e-04 3.61639e-04 -1.36054e-04 -7.92752e-04 2.03903e-03 4.20306e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_7-8.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.64170e-03 2.43035e-03 -1.48471e-03 1.10471e-03 -8.93447e-04 7.59126e-04 -6.66806e-04 5.99810e-04 -5.49105e-04 5.09391e-04 -4.77380e-04 4.50943e-04 -4.28657e-04 4.09535e-04 -3.92878e-04 3.78179e-04 -3.65064e-04 3.53252e-04 -3.42524e-04 3.32711e-04
2.43035e-03 1.44368e-02 2.46582e-03 -1.34810e-03 9.50719e-04 -7.45502e-04 6.21279e-04 -5.38756e-04 4.80286e-04 -4.36790e-04 4.03151e-04 -3.76291e-04 3.54264e-04 -3.35799e-04 3.20035e-04 -3.06360e-04 2.94337e-04 -2.83644e-04 2.74045e-04 -2.65352e-04
-1.48471e-03 2.46582e-03 1.93557e-02 3.05867e-03 -1.61150e-03 1.11025e-03 -8.56690e-04 7.05678e-04 -6.06615e-04 5.37101e-04 -4.85762e-04 4.46277e-04 -4.14895e-04 3.89265e-04 -3.67849e-04 3.49622e-04 -3.33856e-04 3.20039e-04 -3.07782e-04 2.96807e-04
1.10471e-03 -1.34810e-03 3.05867e-03 2.41850e-02 3.68855e-03 -1.90482e-03 1.29353e-03 -9.87069e-04 8.05928e-04 -6.87829e-04 6.05366e-04 -5.44713e-04 4.98231e-04 -4.61394e-04 4.31400e-04 -4.06396e-04 3.85181e-04 -3.66870e-04 3.50869e-04 -3.36733e-04
-8.93447e-04 9.50719e-04 -1.61150e-03 3.68855e-03 2.89676e-02 4.32891e-03 -2.20672e-03 1.48339e-03 -1.12244e-03 9.09958e-04 -7.71914e-04 6.75816e-04 -6.05312e-04 5.51418e-04 -5.08793e-04 4.74179e-04 -4.45373e-04 4.20998e-04 -4.00031e-04 3.81679e-04
7.59126e-04 -7.45502e-04 1.11025e-03 -1.90482e-03 4.32891e-03 3.37246e-02 4.97254e-03 -2.51121e-03 1.67494e-03 -1.25883e-03 1.01450e-03 -8.56120e-04 7.46099e-04 -6.65517e-04 6.04057e-04 -5.55510e-04 5.16184e-04 -4.83536e-04 4.55887e-04 -4.32227e-04
-6.66806e-04 6.21279e-04 -8.56690e-04 1.29353e-03 -2.20672e-03 4.97254e-03 3.84668e-02 5.61661e-03 -2.81588e-03 1.86633e-03 -1.39476e-03 1.11838e-03 -9.39493e-04 8.15452e-04 -7.24705e-04 6.55630e-04 -6.01160e-04 5.57031e-04 -5.20550e-04 4.89635e-04
5.99810e-04 -5.38756e-04 7.05678e-04 -9.87069e-04 1.48339e-03 -2.51121e-03 5.61661e-03 4.32001e-02 6.25989e-03 -3.11976e-03 2.05680e-03 -1.52966e-03 1.22118e-03 -1.02174e-03 8.83663e-04 -7.82774e-04 7.06008e-04 -6.45654e-04 5.96739e-04 -5.56483e-04
-5.49105e-04 4.80286e-04 -6.06615e-04 8.05928e-04 -1.12244e-03 1.67494e-03 -2.81588e-03 6.25989e-03 4.79280e-02 6.90193e-03 -3.42247e-03 2.24611e-03 -1.66339e-03 1.32283e-03 -1.10287e-03 9.50703e-04 -8.39733e-04 7.55299e-04 -6.89139e-04 6.35417e-04
5.09391e-04 -4.36790e-04 5.37101e-04 -6.87829e-04 9.09958e-04 -1.25883e-03 1.86633e-03 -3.11976e-03 6.90193e-03 5.26524e-02 7.54264e-03 -3.72396e-03 2.43427e-03 -1.79603e-03 1.42334e-03 -1.18296e-03 1.01672e-03 -8.95762e-04 8.03636e-04 -7.31702e-04
-4.77380e-04 4.03151e-04 -4.85762e-04 6.05366e-04 -7.71914e-04 1.01450e-03 -1.39476e-03 2.05680e-03 -3.42247e-03 7.54264e-03 5.73744e-02 8.18208e-03 -4.02436e-03 2.62131e-03 -1.92767e-03 1.52288e-03 -1.26218e-03 1.08185e-03 -9.50952e-04 8.51141e-04
4.50943e-04 -3.76291e-04 4.46277e-04 -5.44713e-04 6.75816e-04 -8.56120e-04 1.11838e-03 -1.52966e-03 2.24611e-03 -3.72396e-03 8.18208e-03 6.20947e-02 8.82034e-03 -4.32376e-03 2.80740e-03 -2.05849e-03 1.62159e-03 -1.34063e-03 1.14621e-03 -1.00546e-03
-4.28657e-04 3.54264e-04 -4.14895e-04 4.98231e-04 -6.05312e-04 7.46099e-04 -9.39493e-04 1.22118e-03 -1.66339e-03 2.43427e-03 -4.02436e-03 8.82034e-03 6.68138e-02 9.45762e-03 -4.62237e-03 2.99270e-03 -2.18859e-03 1.71958e-03 -1.41846e-03 1.20996e-03
4.09535e-04 -3.35799e-04 3.89265e-04 -4.61394e-04 5.51418e-04 -6.65517e-04 8.15452e-04 -1.02174e-03 1.32283e-03 -1.79603e-03 2.62131e-03 -4.32376e-03 9.45762e-03 7.15320e-02 1.00941e-02 -4.92028e-03 3.17732e-03 -2.31811e-03 1.81700e-03 -1.49583e-03
-3.92878e-04 3.20035e-04 -3.67849e-04 4.31400e-04 -5.08793e-04 6.04057e-04 -7.24705e-04 8.83663e-04 -1.10287e-03 1.42334e-03 -1.92767e-03 2.80740e-03 -4.62237e-03 1.00941e-02 7.62494e-02 1.07298e-02 -5.21764e-03 3.36139e-03 -2.44721e-03 1.91391e-03
3.78179e-04 -3.06360e-04 3.49622e-04 -4.06396e-04 4.74179e-04 -5.55510e-04 6.55630e-04 -7.82774e-04 9.50703e-04 -1.18296e-03 1.52288e-03 -2.05849e-03 2.99270e-03 -4.92028e-03 1.07298e-02 8.09661e-02 1.13650e-02 -5.51459e-03 3.54497e-03 -2.57600e-03
-3.65064e-04 2.94337e-04 -3.33856e-04 3.85181e-04 -4.45373e-04 5.16184e-04 -6.01160e-04 7.06008e-04 -8.39733e-04 1.01672e-03 -1.26218e-03 1.62159e-03 -2.18859e-03 3.17732e-03 -5.21764e-03 1.13650e-02 8.56822e-02 1.19997e-02 -5.81125e-03 3.72804e-03
3.53252e-04 -2.83644e-04 3.20039e-04 -3.66870e-04 4.20998e-04 -4.83536e-04 5.57031e-04 -6.45654e-04 7.55299e-04 -8.95762e-04 1.08185e-03 -1.34063e-03 1.71958e-03 -2.31811e-03 3.36139e-03 -5.51459e-03 1.19997e-02 9.03978e-02 1.26338e-02 -6.10780e-03
-3.42524e-04 2.74045e-04 -3.07782e-04 3.50869e-04 -4.00031e-04 4.55887e-04 -5.20550e-04 5.96739e-04 -6.89139e-04 8.03636e-04 -9.50952e-04 1.14621e-03 -1.41846e-03 1.81700e-03 -2.44721e-03 3.54497e-03 -5.81125e-03 1.26338e-02 9.51127e-02 1.32674e-02
3.32711e-04 -2.65352e-04 2.96807e-04 -3.36733e-04 3.81679e-04 -4.32227e-04 4.89635e-04 -5.56483e-04 6.35417e-04 -7.31702e-04 8.51141e-04 -1.00546e-03 1.20996e-03 -1.49583e-03 1.91391e-03 -2.57600e-03 3.72804e-03 -6.10780e-03 1.32674e-02 9.98268e-02


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_70-71.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.46335e-03 -7.52290e-04 2.37857e-04 4.91545e-06 -1.44748e-04 2.33559e-04 -2.93371e-04 3.35230e-04 -3.65289e-04 3.87230e-04 -4.03427e-04 4.15430e-04 -4.24280e-04 4.30777e-04 -4.35444e-04 4.38668e-04 -4.40788e-04 4.41989e-04 -4.42499e-04 4.42401e-04
-7.52290e-04 5.35305e-04 1.24260e-04 -9.35854e-05 9.64069e-05 -1.02479e-04 1.07641e-04 -1.11490e-04 1.14225e-04 -1.16114e-04 1.17322e-04 -1.18056e-04 1.18419e-04 -1.18473e-04 1.18317e-04 -1.18032e-04 1.17537e-04 -1.17066e-04 1.16296e-04 -1.15898e-04
2.37857e-04 1.24260e-04 5.15295e-04 2.41778e-04 -1.38897e-04 1.08023e-04 -9.47090e-05 8.74235e-05 -8.27912e-05 7.94264e-05 -7.69161e-05 7.48190e-05 -7.30111e-05 7.14754e-05 -7.01140e-05 6.87069e-05 -6.77638e-05 6.62563e-05 -6.59737e-05 6.37496e-05
4.91545e-06 -9.35854e-05 2.41778e-04 6.29379e-04 2.99729e-04 -1.59207e-04 1.12894e-04 -9.12126e-05 7.85684e-05 -7.04060e-05 6.44305e-05 -6.00074e-05 5.65145e-05 -5.36624e-05 5.11151e-05 -4.94635e-05 4.68855e-05 -4.67815e-05 4.28952e-05 -4.44042e-05
-1.44748e-04 9.64069e-05 -1.38897e-04 2.99729e-04 7.65691e-04 3.45580e-04 -1.75127e-04 1.17887e-04 -9.08822e-05 7.48774e-05 -6.45727e-05 5.70709e-05 -5.15783e-05 4.70408e-05 -4.40284e-05 4.00063e-05 -3.98256e-05 3.37161e-05 -3.70635e-05 3.57252e-05
2.33559e-04 -1.02479e-04 1.08023e-04 -1.59207e-04 3.45580e-04 9.05707e-04 3.89043e-04 -1.91013e-04 1.24271e-04 -9.29130e-05 7.43017e-05 -6.24393e-05 5.35346e-05 -4.78117e-05 4.14132e-05 -4.03755e-05 3.16078e-05 -3.66620e-05 3.15640e-05 -1.91996e-06
-2.93371e-04 1.07641e-04 -9.47090e-05 1.12894e-04 -1.75127e-04 3.89043e-04 1.04522e-03 4.32681e-04 -2.07799e-04 1.32110e-04 -9.68391e-05 7.56023e-05 -6.30142e-05 5.16279e-05 -4.81620e-05 3.58180e-05 -4.16585e-05 3.20530e-05 -2.01805e-06 1.20100e-04
3.35230e-04 -1.11490e-04 8.74235e-05 -9.12126e-05 1.17887e-04 -1.91013e-04 4.32681e-04 1.18340e-03 4.77140e-04 -2.25730e-04 1.40969e-04 -1.02606e-04 7.74686e-05 -6.69250e-05 4.82911e-05 -5.30063e-05 3.78946e-05 -7.41245e-06 1.33201e-04 1.82929e-04
-3.65289e-04 1.14225e-04 -8.27912e-05 7.85684e-05 -9.08822e-05 1.24271e-04 -2.07799e-04 4.77140e-04 1.32007e-03 5.22258e-04 -2.45111e-04 1.49856e-04 -1.11372e-04 7.70383e-05 -7.52893e-05 5.18960e-05 -1.94940e-05 1.49110e-04 1.97707e-04 3.28128e-04
3.87230e-04 -1.16114e-04 7.94264e-05 -7.04060e-05 7.48774e-05 -9.29130e-05 1.32110e-04 -2.25730e-04 5.22258e-04 1.45499e-03 5.67157e-04 -2.67340e-04 1.55944e-04 -1.24678e-04 8.30671e-05 -4.33337e-05 1.71351e-04 2.01535e-04 3.75557e-04 1.07506e-04
-4.03427e-04 1.17322e-04 -7.69161e-05 6.44305e-05 -6.45727e-05 7.43017e-05 -9.68391e-05 1.40969e-04 -2.45111e-04 5.67157e-04 1.58680e-03 6.09007e-04 -2.94193e-04 1.68184e-04 -9.63620e-05 2.09932e-04 1.88962e-04 4.23654e-04 1.33012e-04 -3.73371e-04
4.15430e-04 -1.18056e-04 7.48190e-05 -6.00074e-05 5.70709e-05 -6.24393e-05 7.56023e-05 -1.02606e-04 1.49856e-04 -2.67340e-04 6.09007e-04 1.71371e-03 6.56855e-04 -2.78676e-04 3.04552e-04 1.41378e-04 4.83061e-04 1.37064e-04 -3.27531e-04 -1.19862e-03
-4.24280e-04 1.18419e-04 -7.30111e-05 5.65145e-05 -5.15783e-05 5.35346e-05 -6.30142e-05 7.74686e-05 -1.11372e-04 1.55944e-04 -2.94193e-04 6.56855e-04 1.88305e-03 8.30462e-04 -4.83124e-05 5.96211e-04 9.91755e-05 -2.67194e-04 -1.23275e-03 -1.23322e-03
4.30777e-04 -1.18473e-04 7.14754e-05 -5.36624e-05 4.70408e-05 -4.78117e-05 5.16279e-05 -6.69250e-05 7.70383e-05 -1.24678e-04 1.68184e-04 -2.78676e-04 8.30462e-04 2.26890e-03 1.16388e-03 -9.51773e-05 -1.48249e-04 -1.29923e-03 -1.21700e-03 -5.57525e-04
-4.35444e-04 1.18317e-04 -7.01140e-05 5.11151e-05 -4.40284e-05 4.14132e-05 -4.81620e-05 4.82911e-05 -7.52893e-05 8.30671e-05 -9.63620e-05 3.04552e-04 -4.83124e-05 1.16388e-03 2.37833e-03 4.54970e-04 -1.52087e-03 -1.12208e-03 -6.54287e-04 6.59078e-04
4.38668e-04 -1.18032e-04 6.87069e-05 -4.94635e-05 4.00063e-05 -4.03755e-05 3.58180e-05 -5.30063e-05 5.18960e-05 -4.33337e-05 2.09932e-04 1.41378e-04 5.96211e-04 -9.51773e-05 4.54970e-04 1.10134e-03 -4.98169e-04 -9.04535e-04 7.60377e-04 2.82618e-04
-4.40788e-04 1.17537e-04 -6.77638e-05 4.68855e-05 -3.98256e-05 3.16078e-05 -4.16585e-05 3.78946e-05 -1.94940e-05 1.71351e-04 1.88962e-04 4.83061e-04 9.91755e-05 -1.48249e-04 -1.52087e-03 -4.98169e-04 1.86582e-03 1.41990e-03 2.58220e-05 -1.17043e-04
4.41989e-04 -1.17066e-04 6.62563e-05 -4.67815e-05 3.37161e-05 -3.66620e-05 3.20530e-05 -7.41245e-06 1.49110e-04 2.01535e-04 4.23654e-04 1.37064e-04 -2.67194e-04 -1.29923e-03 -1.12208e-03 -9.04535e-04 1.41990e-03 2.95152e-03 5.77692e-04 -6.64117e-04
-4.42499e-04 1.16296e-04 -6.59737e-05 4.28952e-05 -3.70635e-05 3.15640e-05 -2.01805e-06 1.33201e-04 1.97707e-04 3.75557e-04 1.33012e-04 -3.27531e-04 -1.23275e-03 -1.21700e-03 -6.54287e-04 7.60377e-04 2.58220e-05 5.77692e-04 2.41330e-03 1.76035e-03
4.42401e-04 -1.15898e-04 6.37496e-05 -4.44042e-05 3.57252e-05 -1.91996e-06 1.20100e-04 1.82929e-04 3.28128e-04 1.07506e-04 -3.73371e-04 -1.19862e-03 -1.23322e-03 -5.57525e-04 6.59078e-04 2.82618e-04 -1.17043e-04 -6.64117e-04 1.76035e-03 3.46258e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_71-72.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.83577e-03 -6.28237e-04 1.77470e-04 3.51667e-05 -1.57529e-04 2.35070e-04 -2.87120e-04 3.23391e-04 -3.49294e-04 3.68075e-04 -3.81820e-04 3.91889e-04 -3.99217e-04 4.04478e-04 -4.08158e-04 4.10589e-04 -4.12049e-04 4.12737e-04 -4.12822e-04 4.12397e-04
-6.28237e-04 4.34260e-04 1.16734e-04 -8.96384e-05 9.12247e-05 -9.60075e-05 1.00137e-04 -1.03201e-04 1.05341e-04 -1.06778e-04 1.07647e-04 -1.08121e-04 1.08289e-04 -1.08200e-04 1.07939e-04 -1.07575e-04 1.07036e-04 -1.06522e-04 1.05763e-04 -1.05318e-04
1.77470e-04 1.16734e-04 4.15228e-04 2.14260e-04 -1.24705e-04 9.67727e-05 -8.46064e-05 7.78697e-05 -7.35440e-05 7.03900e-05 -6.80205e-05 6.60452e-05 -6.43480e-05 6.29030e-05 -6.16247e-05 6.03258e-05 -5.94240e-05 5.80668e-05 -5.77375e-05 5.57901e-05
3.51667e-05 -8.96384e-05 2.14260e-04 5.10898e-04 2.61872e-04 -1.40123e-04 9.87295e-05 -7.93089e-05 6.79418e-05 -6.05706e-05 5.51744e-05 -5.11683e-05 4.80043e-05 -4.54215e-05 4.31291e-05 -4.16076e-05 3.93400e-05 -3.91462e-05 3.58062e-05 -3.70339e-05
-1.57529e-04 9.12247e-05 -1.24705e-04 2.61872e-04 6.24783e-04 2.99954e-04 -1.52670e-04 1.01750e-04 -7.77246e-05 6.34695e-05 -5.42616e-05 4.75626e-05 -4.26461e-05 3.86017e-05 -3.58775e-05 3.23582e-05 -3.20612e-05 2.68420e-05 -2.95931e-05 2.82155e-05
2.35070e-04 -9.60075e-05 9.67727e-05 -1.40123e-04 2.99954e-04 7.41203e-04 3.36565e-04 -1.65728e-04 1.06503e-04 -7.87056e-05 6.22076e-05 -5.16618e-05 4.37715e-05 -3.86463e-05 3.30470e-05 -3.19592e-05 2.44715e-05 -2.86100e-05 2.40284e-05 3.79215e-07
-2.87120e-04 1.00137e-04 -8.46064e-05 9.87295e-05 -1.52670e-04 3.36565e-04 8.56750e-04 3.73718e-04 -1.79912e-04 1.12843e-04 -8.16393e-05 6.28840e-05 -5.16897e-05 4.17138e-05 -3.84476e-05 2.78721e-05 -3.25921e-05 2.41618e-05 5.33081e-07 9.72851e-05
3.23391e-04 -1.03201e-04 7.78697e-05 -7.93089e-05 1.01750e-04 -1.65728e-04 3.73718e-04 9.70835e-04 4.11846e-04 -1.95315e-04 1.20290e-04 -8.63546e-05 6.42787e-05 -5.47377e-05 3.86834e-05 -4.23040e-05 2.91448e-05 -4.06126e-06 1.08109e-04 1.55718e-04
-3.49294e-04 1.05341e-04 -7.35440e-05 6.79418e-05 -7.77246e-05 1.06503e-04 -1.79912e-04 4.11846e-04 1.08341e-03 4.50738e-04 -2.12116e-04 1.27945e-04 -9.37404e-05 6.39098e-05 -6.17402e-05 4.14027e-05 -1.46005e-05 1.21604e-04 1.67773e-04 2.72382e-04
3.68075e-04 -1.06778e-04 7.03900e-05 -6.05706e-05 6.34695e-05 -7.87056e-05 1.12843e-04 -1.95315e-04 4.50738e-04 1.19435e-03 4.89610e-04 -2.31429e-04 1.33379e-04 -1.05118e-04 6.88349e-05 -3.55277e-05 1.40839e-04 1.70354e-04 3.12374e-04 9.46628e-05
-3.81820e-04 1.07647e-04 -6.80205e-05 5.51744e-05 -5.42616e-05 6.22076e-05 -8.16393e-05 1.20290e-04 -2.12116e-04 4.89610e-04 1.30255e-03 5.26039e-04 -2.54783e-04 1.43823e-04 -8.21891e-05 1.74589e-04 1.58668e-04 3.53353e-04 1.15374e-04 -3.12332e-04
3.91889e-04 -1.08121e-04 6.60452e-05 -5.11683e-05 4.75626e-05 -5.16618e-05 6.28840e-05 -8.63546e-05 1.27945e-04 -2.31429e-04 5.26039e-04 1.40648e-03 5.67336e-04 -2.43208e-04 2.57814e-04 1.16324e-04 4.04669e-04 1.17550e-04 -2.73001e-04 -9.98841e-04
-3.99217e-04 1.08289e-04 -6.43480e-05 4.80043e-05 -4.26461e-05 4.37715e-05 -5.16897e-05 6.42787e-05 -9.37404e-05 1.33379e-04 -2.54783e-04 5.67336e-04 1.54539e-03 7.13529e-04 -5.15092e-05 5.03694e-04 8.31722e-05 -2.20669e-04 -1.02860e-03 -1.03139e-03
4.04478e-04 -1.08200e-04 6.29030e-05 -4.54215e-05 3.86017e-05 -3.86463e-05 4.17138e-05 -5.47377e-05 6.39098e-05 -1.05118e-04 1.43823e-04 -2.43208e-04 7.13529e-04 1.86580e-03 9.95405e-04 -8.91528e-05 -1.16429e-04 -1.08699e-03 -1.01575e-03 -4.65069e-04
-4.08158e-04 1.07939e-04 -6.16247e-05 4.31291e-05 -3.58775e-05 3.30470e-05 -3.84476e-05 3.86834e-05 -6.17402e-05 6.88349e-05 -8.21891e-05 2.57814e-04 -5.15092e-05 9.95405e-04 1.95756e-03 4.06111e-04 -1.28272e-03 -9.31273e-04 -5.48940e-04 5.49843e-04
4.10589e-04 -1.07575e-04 6.03258e-05 -4.16076e-05 3.23582e-05 -3.19592e-05 2.78721e-05 -4.23040e-05 4.14027e-05 -3.55277e-05 1.74589e-04 1.16324e-04 5.03694e-04 -8.91528e-05 4.06111e-04 8.87065e-04 -3.90337e-04 -7.69176e-04 6.39944e-04 2.27350e-04
-4.12049e-04 1.07036e-04 -5.94240e-05 3.93400e-05 -3.20612e-05 2.44715e-05 -3.25921e-05 2.91448e-05 -1.46005e-05 1.40839e-04 1.58668e-04 4.04669e-04 8.31722e-05 -1.16429e-04 -1.28272e-03 -3.90337e-04 1.52319e-03 1.21173e-03 9.64893e-07 -9.24618e-05
4.12737e-04 -1.06522e-04 5.80668e-05 -3.91462e-05 2.68420e-05 -2.86100e-05 2.41618e-05 -4.06126e-06 1.21604e-04 1.70354e-04 3.53353e-04 1.17550e-04 -2.20669e-04 -1.08699e-03 -9.31273e-04 -7.69176e-04 1.21173e-03 2.42191e-03 5.09804e-04 -5.65794e-04
-4.12822e-04 1.05763e-04 -5.77375e-05 3.58062e-05 -2.95931e-05 2.40284e-05 5.33081e-07 1.08109e-04 1.67773e-04 3.12374e-04 1.15374e-04 -2.73001e-04 -1.02860e-03 -1.01575e-03 -5.48940e-04 6.39944e-04 9.64893e-07 5.09804e-04 1.98073e-03 1.50208e-03
4.12397e-04 -1.05318e-04 5.57901e-05 -3.70339e-05 2.82155e-05 3.79215e-07 9.72851e-05 1.55718e-04 2.72382e-04 9.46628e-05 -3.12332e-04 -9.98841e-04 -1.03139e-03 -4.65069e-04 5.49843e-04 2.27350e-04 -9.24618e-05 -5.65794e-04 1.50208e-03 2.84075e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_72-73.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.24534e-03 -5.13355e-04 1.23307e-04 6.07233e-05 -1.66532e-04 2.33417e-04 -2.78148e-04 3.09165e-04 -3.31178e-04 3.47008e-04 -3.58478e-04 3.66767e-04 -3.72685e-04 3.76834e-04 -3.79613e-04 3.81333e-04 -3.82221e-04 3.82447e-04 -3.82167e-04 3.81459e-04
-5.13355e-04 3.47065e-04 1.09663e-04 -8.53817e-05 8.57696e-05 -8.93326e-05 9.24965e-05 -9.48295e-05 9.64221e-05 -9.74448e-05 9.80072e-05 -9.82487e-05 9.82423e-05 -9.80302e-05 9.76793e-05 -9.72491e-05 9.66791e-05 -9.61324e-05 9.53892e-05 -9.49082e-05
1.23307e-04 1.09663e-04 3.30527e-04 1.89246e-04 -1.11319e-04 8.60435e-05 -7.49042e-05 6.86597e-05 -6.46108e-05 6.16489e-05 -5.94110e-05 5.75505e-05 -5.59572e-05 5.46010e-05 -5.34026e-05 5.22070e-05 -5.13498e-05 5.01326e-05 -4.97673e-05 4.80710e-05
6.07233e-05 -8.53817e-05 1.89246e-04 4.10790e-04 2.27735e-04 -1.22429e-04 8.54979e-05 -6.81166e-05 5.79046e-05 -5.12516e-05 4.63821e-05 -4.27582e-05 3.98963e-05 -3.75617e-05 3.55051e-05 -3.41066e-05 3.21235e-05 -3.18551e-05 2.90072e-05 -3.00129e-05
-1.66532e-04 8.57696e-05 -1.11319e-04 2.27735e-04 5.05600e-04 2.59010e-04 -1.32018e-04 8.68297e-05 -6.54917e-05 5.28167e-05 -4.46025e-05 3.86312e-05 -3.42396e-05 3.06447e-05 -2.81857e-05 2.51240e-05 -2.47285e-05 2.03090e-05 -2.25627e-05 2.10375e-05
2.33417e-04 -8.93326e-05 8.60435e-05 -1.22429e-04 2.59010e-04 6.01893e-04 2.89623e-04 -1.42592e-04 9.01793e-05 -6.55915e-05 5.09987e-05 -4.16429e-05 3.46701e-05 -3.00877e-05 2.52129e-05 -2.40856e-05 1.77465e-05 -2.11072e-05 1.68506e-05 2.50787e-06
-2.78148e-04 9.24965e-05 -7.49042e-05 8.54979e-05 -1.32018e-04 2.89623e-04 6.96983e-04 3.21093e-04 -1.54481e-04 9.52208e-05 -6.76794e-05 5.11584e-05 -4.12229e-05 3.25176e-05 -2.94372e-05 2.04489e-05 -2.42100e-05 1.66756e-05 2.81145e-06 7.62219e-05
3.09165e-04 -9.48295e-05 6.86597e-05 -6.81166e-05 8.68297e-05 -1.42592e-04 3.21093e-04 7.90511e-04 3.53667e-04 -1.67646e-04 1.01437e-04 -7.14848e-05 5.21633e-05 -4.35271e-05 2.97867e-05 -3.24765e-05 2.08917e-05 -1.12392e-06 8.49423e-05 1.31745e-04
-3.31178e-04 9.64221e-05 -6.46108e-05 5.79046e-05 -6.54917e-05 9.01793e-05 -1.54481e-04 3.53667e-04 8.82536e-04 3.87089e-04 -1.82153e-04 1.08014e-04 -7.76591e-05 5.18665e-05 -4.93743e-05 3.15864e-05 -1.03242e-05 9.62178e-05 1.41278e-04 2.24292e-04
3.47008e-04 -9.74448e-05 6.16489e-05 -5.12516e-05 5.28167e-05 -6.55915e-05 9.52208e-05 -1.67646e-04 3.87089e-04 9.73021e-04 4.20660e-04 -1.98865e-04 1.12877e-04 -8.73710e-05 5.56657e-05 -2.86754e-05 1.12709e-04 1.42672e-04 2.57660e-04 8.86048e-05
-3.58478e-04 9.80072e-05 -5.94110e-05 4.63821e-05 -4.46025e-05 5.09987e-05 -6.76794e-05 1.01437e-04 -1.82153e-04 4.20660e-04 1.06112e-03 4.52321e-04 -2.19137e-04 1.21564e-04 -6.96507e-05 1.42090e-04 1.31729e-04 2.92282e-04 1.05254e-04 -2.51810e-04
3.66767e-04 -9.82487e-05 5.75505e-05 -4.27582e-05 3.86312e-05 -4.16429e-05 5.11584e-05 -7.14848e-05 1.08014e-04 -1.98865e-04 4.52321e-04 1.14547e-03 4.87676e-04 -2.11472e-04 2.15064e-04 9.40440e-05 3.36359e-04 1.05922e-04 -2.17909e-04 -8.20061e-04
-3.72685e-04 9.82423e-05 -5.59572e-05 3.98963e-05 -3.42396e-05 3.46701e-05 -4.12229e-05 5.21633e-05 -7.76591e-05 1.12877e-04 -2.19137e-04 4.87676e-04 1.25779e-03 6.08930e-04 -5.40931e-05 4.22721e-04 7.48131e-05 -1.72454e-04 -8.45551e-04 -8.63363e-04
3.76834e-04 -9.80302e-05 5.46010e-05 -3.75617e-05 3.06447e-05 -3.00877e-05 3.25176e-05 -4.35271e-05 5.18665e-05 -8.73710e-05 1.21564e-04 -2.11472e-04 6.08930e-04 1.52095e-03 8.47506e-04 -7.75571e-05 -8.12154e-05 -8.96456e-04 -8.48185e-04 -3.99058e-04
-3.79613e-04 9.76793e-05 -5.34026e-05 3.55051e-05 -2.81857e-05 2.52129e-05 -2.94372e-05 2.97867e-05 -4.93743e-05 5.56657e-05 -6.96507e-05 2.15064e-04 -5.40931e-05 8.47506e-04 1.60389e-03 3.70341e-04 -1.06865e-03 -7.73022e-04 -4.71545e-04 4.47810e-04
3.81333e-04 -9.72491e-05 5.22070e-05 -3.41066e-05 2.51240e-05 -2.40856e-05 2.04489e-05 -3.24765e-05 3.15864e-05 -2.86754e-05 1.42090e-04 9.40440e-05 4.22721e-04 -7.75571e-05 3.70341e-04 7.13974e-04 -3.05124e-04 -6.64821e-04 5.27691e-04 1.89197e-04
-3.82221e-04 9.66791e-05 -5.13498e-05 3.21235e-05 -2.47285e-05 1.77465e-05 -2.42100e-05 2.08917e-05 -1.03242e-05 1.12709e-04 1.31729e-04 3.36359e-04 7.48131e-05 -8.12154e-05 -1.06865e-03 -3.05124e-04 1.21846e-03 1.02213e-03 -9.80205e-06 -6.65334e-05
3.82447e-04 -9.61324e-05 5.01326e-05 -3.18551e-05 2.03090e-05 -2.11072e-05 1.66756e-05 -1.12392e-06 9.62178e-05 1.42672e-04 2.92282e-04 1.05922e-04 -1.72454e-04 -8.96456e-04 -7.73022e-04 -6.64821e-04 1.02213e-03 1.97916e-03 4.54294e-04 -4.89530e-04
-3.82167e-04 9.53892e-05 -4.97673e-05 2.90072e-05 -2.25627e-05 1.68506e-05 2.81145e-06 8.49423e-05 1.41278e-04 2.57660e-04 1.05254e-04 -2.17909e-04 -8.45551e-04 -8.48185e-04 -4.71545e-04 5.27691e-04 -9.80205e-06 4.54294e-04 1.60262e-03 1.26792e-03
3.81459e-04 -9.49082e-05 4.80710e-05 -3.00129e-05 2.10375e-05 2.50787e-06 7.62219e-05 1.31745e-04 2.24292e-04 8.86048e-05 -2.51810e-04 -8.20061e-04 -8.63363e-04 -3.99058e-04 4.47810e-04 1.89197e-04 -6.65334e-05 -4.89530e-04 1.26792e-03 2.32077e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_73-74.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.69614e-03 -4.08248e-04 7.56424e-05 8.14292e-05 -1.71663e-04 2.28545e-04 -2.66427e-04 2.92545e-04 -3.10943e-04 3.24050e-04 -3.33424e-04 3.40090e-04 -3.44734e-04 3.47876e-04 -3.49863e-04 3.50945e-04 -3.51347e-04 3.51184e-04 -3.50606e-04 3.49666e-04
-4.08248e-04 2.72499e-04 1.02911e-04 -8.07920e-05 8.00308e-05 -8.24497e-05 8.47184e-05 -8.63801e-05 8.74733e-05 -8.81229e-05 8.84102e-05 -8.84481e-05 8.82916e-05 -8.79747e-05 8.75528e-05 -8.70695e-05 8.64821e-05 -8.59157e-05 8.51968e-05 -8.46923e-05
7.56424e-05 1.02911e-04 2.59601e-04 1.66519e-04 -9.86904e-05 7.58122e-05 -6.55937e-05 5.97937e-05 -5.59984e-05 5.32154e-05 -5.11029e-05 4.93533e-05 -4.78615e-05 4.65930e-05 -4.54751e-05 4.43788e-05 -4.35710e-05 4.24861e-05 -4.20986e-05 4.06310e-05
8.14292e-05 -8.07920e-05 1.66519e-04 3.27076e-04 1.97031e-04 -1.06061e-04 7.31674e-05 -5.76240e-05 4.84566e-05 -4.24577e-05 3.80693e-05 -3.47975e-05 3.22156e-05 -3.01120e-05 2.82747e-05 -2.69958e-05 2.52726e-05 -2.49492e-05 2.25420e-05 -2.33688e-05
-1.71663e-04 8.00308e-05 -9.86904e-05 1.97031e-04 4.05773e-04 2.22397e-04 -1.13094e-04 7.30873e-05 -5.41690e-05 4.29188e-05 -3.56059e-05 3.02955e-05 -2.63835e-05 2.31999e-05 -2.09877e-05 1.83410e-05 -1.78708e-05 1.41630e-05 -1.59989e-05 1.43110e-05
2.28545e-04 -8.24497e-05 7.58122e-05 -1.06061e-04 2.22397e-04 4.85016e-04 2.47808e-04 -1.21517e-04 7.52561e-05 -5.35532e-05 4.06750e-05 -3.23947e-05 2.62510e-05 -2.21655e-05 1.79426e-05 -1.67967e-05 1.14772e-05 -1.41777e-05 1.01653e-05 4.60289e-06
-2.66427e-04 8.47184e-05 -6.55937e-05 7.31674e-05 -1.13094e-04 2.47808e-04 5.62772e-04 2.74341e-04 -1.31407e-04 7.91929e-05 -5.49403e-05 4.04247e-05 -3.16271e-05 2.40615e-05 -2.11646e-05 1.35861e-05 -1.65320e-05 9.73815e-06 4.99229e-06 5.72591e-05
2.92545e-04 -8.63801e-05 5.97937e-05 -5.76240e-05 7.30873e-05 -1.21517e-04 2.74341e-04 6.38888e-04 3.02077e-04 -1.42613e-04 8.43521e-05 -5.79762e-05 4.11182e-05 -3.33118e-05 2.16249e-05 -2.35331e-05 1.32817e-05 1.60956e-06 6.41084e-05 1.10990e-04
-3.10943e-04 8.74733e-05 -5.59984e-05 4.84566e-05 -5.41690e-05 7.52561e-05 -1.31407e-04 3.02077e-04 7.13516e-04 3.30727e-04 -1.55103e-04 8.99968e-05 -6.31073e-05 4.09065e-05 -3.81802e-05 2.25872e-05 -6.42169e-06 7.34022e-05 1.18275e-04 1.82783e-04
3.24050e-04 -8.81229e-05 5.32154e-05 -4.24577e-05 4.29188e-05 -5.35532e-05 7.91929e-05 -1.42613e-04 3.30727e-04 7.86700e-04 3.59667e-04 -1.69520e-04 9.43652e-05 -7.13833e-05 4.36730e-05 -2.24929e-05 8.74383e-05 1.18612e-04 2.10340e-04 8.62093e-05
-3.33424e-04 8.84102e-05 -5.11029e-05 3.80693e-05 -3.56059e-05 4.06750e-05 -5.49403e-05 8.43521e-05 -1.55103e-04 3.59667e-04 8.57810e-04 3.87156e-04 -1.87083e-04 1.01452e-04 -5.84039e-05 1.12916e-04 1.08330e-04 2.39363e-04 9.94293e-05 -1.95566e-04
3.40090e-04 -8.84481e-05 4.93533e-05 -3.47975e-05 3.02955e-05 -3.23947e-05 4.04247e-05 -5.79762e-05 8.99968e-05 -1.69520e-04 3.87156e-04 9.25619e-04 4.17241e-04 -1.82995e-04 1.76727e-04 7.48055e-05 2.77030e-04 9.89023e-05 -1.66252e-04 -6.62734e-04
-3.44734e-04 8.82916e-05 -4.78615e-05 3.22156e-05 -2.63835e-05 2.62510e-05 -3.16271e-05 4.11182e-05 -6.31073e-05 9.43652e-05 -1.87083e-04 4.17241e-04 1.01509e-03 5.16367e-04 -5.56377e-05 3.52116e-04 7.08188e-05 -1.26744e-04 -6.84240e-04 -7.22810e-04
3.47876e-04 -8.79747e-05 4.65930e-05 -3.01120e-05 2.31999e-05 -2.21655e-05 2.40615e-05 -3.33118e-05 4.09065e-05 -7.13833e-05 1.01452e-04 -1.82995e-04 5.16367e-04 1.22874e-03 7.18233e-04 -6.35596e-05 -4.69889e-05 -7.28331e-04 -7.08065e-04 -3.50485e-04
-3.49863e-04 8.75528e-05 -4.54751e-05 2.82747e-05 -2.09877e-05 1.79426e-05 -2.11646e-05 2.16249e-05 -3.81802e-05 4.36730e-05 -5.84039e-05 1.76727e-04 -5.56377e-05 7.18233e-04 1.30769e-03 3.42396e-04 -8.79313e-04 -6.41234e-04 -4.12963e-04 3.55231e-04
3.50945e-04 -8.70695e-05 4.43788e-05 -2.69958e-05 1.83410e-05 -1.67967e-05 1.35861e-05 -2.35331e-05 2.25872e-05 -2.24929e-05 1.12916e-04 7.48055e-05 3.52116e-04 -6.35596e-05 3.42396e-04 5.74553e-04 -2.37338e-04 -5.82132e-04 4.25848e-04 1.62403e-04
-3.51347e-04 8.64821e-05 -4.35710e-05 2.52726e-05 -1.78708e-05 1.14772e-05 -1.65320e-05 1.32817e-05 -6.42169e-06 8.74383e-05 1.08330e-04 2.77030e-04 7.08188e-05 -4.69889e-05 -8.79313e-04 -2.37338e-04 9.53752e-04 8.52451e-04 -1.20551e-05 -4.15954e-05
3.51184e-04 -8.59157e-05 4.24861e-05 -2.49492e-05 1.41630e-05 -1.41777e-05 9.73815e-06 1.60956e-06 7.34022e-05 1.18612e-04 2.39363e-04 9.89023e-05 -1.26744e-04 -7.28331e-04 -6.41234e-04 -5.82132e-04 8.52451e-04 1.61005e-03 4.07843e-04 -4.28485e-04
-3.50606e-04 8.51968e-05 -4.20986e-05 2.25420e-05 -1.59989e-05 1.01653e-05 4.99229e-06 6.41084e-05 1.18275e-04 2.10340e-04 9.94293e-05 -1.66252e-04 -6.84240e-04 -7.08065e-04 -4.12963e-04 4.25848e-04 -1.20551e-05 4.07843e-04 1.27779e-03 1.05935e-03
3.49666e-04 -8.46923e-05 4.06310e-05 -2.33688e-05 1.43110e-05 4.60289e-06 5.72591e-05 1.10990e-04 1.82783e-04 8.62093e-05 -1.95566e-04 -6.62734e-04 -7.22810e-04 -3.50485e-04 3.55231e-04 1.62403e-04 -4.15954e-05 -4.28485e-04 1.05935e-03 1.88728e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_74-75.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.19175e-03 -3.13321e-04 3.45425e-05 9.73501e-05 -1.73061e-04 2.20641e-04 -2.52172e-04 2.73766e-04 -2.88841e-04 2.99456e-04 -3.06931e-04 3.12126e-04 -3.15636e-04 3.17884e-04 -3.19176e-04 3.19724e-04 -3.19694e-04 3.19220e-04 -3.18401e-04 3.17296e-04
-3.13321e-04 2.09344e-04 9.63574e-05 -7.58513e-05 7.39994e-05 -7.53539e-05 7.67988e-05 -7.78484e-05 7.84900e-05 -7.88053e-05 7.88504e-05 -7.87098e-05 7.84265e-05 -7.80232e-05 7.75453e-05 -7.70263e-05 7.64277e-05 -7.58547e-05 7.51650e-05 -7.46521e-05
3.45425e-05 9.63574e-05 2.00916e-04 1.45832e-04 -8.67360e-05 6.60120e-05 -5.66171e-05 5.12181e-05 -4.76553e-05 4.50385e-05 -4.30458e-05 4.14025e-05 -4.00094e-05 3.88269e-05 -3.77885e-05 3.67887e-05 -3.60324e-05 3.50711e-05 -3.46735e-05 3.34140e-05
9.73501e-05 -7.58513e-05 1.45832e-04 2.57879e-04 1.69417e-04 -9.08900e-05 6.16329e-05 -4.77397e-05 3.95138e-05 -3.41084e-05 3.01580e-05 -2.72093e-05 2.48855e-05 -2.29959e-05 2.13610e-05 -2.01977e-05 1.87093e-05 -1.83494e-05 1.63333e-05 -1.70097e-05
-1.73061e-04 7.39994e-05 -8.67360e-05 1.69417e-04 3.23070e-04 1.89687e-04 -9.57337e-05 6.03883e-05 -4.36398e-05 3.36692e-05 -2.71701e-05 2.24577e-05 -1.89818e-05 1.61718e-05 -1.41895e-05 1.19133e-05 -1.13937e-05 8.31150e-06 -9.79195e-06 7.98313e-06
2.20641e-04 -7.53539e-05 6.60120e-05 -9.08900e-05 1.89687e-04 3.87979e-04 2.10611e-04 -1.02306e-04 6.15735e-05 -4.24534e-05 3.11107e-05 -2.37990e-05 1.84000e-05 -1.47682e-05 1.11265e-05 -9.98242e-06 5.55844e-06 -7.69598e-06 3.91825e-06 6.87935e-06
-2.52172e-04 7.67988e-05 -5.66171e-05 6.16329e-05 -9.57337e-05 2.10611e-04 4.51162e-04 2.32877e-04 -1.10466e-04 6.45778e-05 -4.32657e-05 3.05416e-05 -2.27691e-05 1.62170e-05 -1.35064e-05 7.16284e-06 -9.41871e-06 3.29162e-06 7.32312e-06 4.04023e-05
2.73766e-04 -7.78484e-05 5.12181e-05 -4.77397e-05 6.03883e-05 -1.02306e-04 2.32877e-04 5.12647e-04 2.56422e-04 -1.19963e-04 6.88336e-05 -4.56567e-05 3.09868e-05 -2.39452e-05 1.40619e-05 -1.53152e-05 6.25193e-06 4.41810e-06 4.56383e-05 9.34512e-05
-2.88841e-04 7.84900e-05 -4.76553e-05 3.95138e-05 -4.36398e-05 6.15735e-05 -1.10466e-04 2.56422e-04 5.72665e-04 2.80927e-04 -1.30688e-04 7.36735e-05 -4.98972e-05 3.08627e-05 -2.79781e-05 1.43268e-05 -2.58401e-06 5.32049e-05 9.87969e-05 1.46732e-04
2.99456e-04 -7.88053e-05 4.50385e-05 -3.41084e-05 3.36692e-05 -4.24534e-05 6.45778e-05 -1.19963e-04 2.80927e-04 6.31331e-04 3.05834e-04 -1.43093e-04 7.76081e-05 -5.69296e-05 3.27549e-05 -1.66329e-05 6.50833e-05 9.82444e-05 1.69256e-04 8.54573e-05
-3.06931e-04 7.88504e-05 -4.30458e-05 3.01580e-05 -2.71701e-05 3.11107e-05 -4.32657e-05 6.88336e-05 -1.30688e-04 3.05834e-04 6.88197e-04 3.29682e-04 -1.58273e-04 8.33124e-05 -4.80474e-05 8.71023e-05 8.85892e-05 1.93403e-04 9.57898e-05 -1.45956e-04
3.12126e-04 -7.87098e-05 4.14025e-05 -2.72093e-05 2.24577e-05 -2.37990e-05 3.05416e-05 -4.56567e-05 7.36735e-05 -1.43093e-04 3.29682e-04 7.42161e-04 3.55184e-04 -1.57238e-04 1.42774e-04 5.87906e-05 2.25447e-04 9.43269e-05 -1.20567e-04 -5.25969e-04
-3.15636e-04 7.84265e-05 -4.00094e-05 2.48855e-05 -1.89818e-05 1.84000e-05 -2.27691e-05 3.09868e-05 -4.98972e-05 7.76081e-05 -1.58273e-04 3.55184e-04 8.12335e-04 4.35095e-04 -5.58161e-05 2.90550e-04 6.90233e-05 -8.62341e-05 -5.43877e-04 -6.04588e-04
3.17884e-04 -7.80232e-05 3.88269e-05 -2.29959e-05 1.61718e-05 -1.47682e-05 1.62170e-05 -2.39452e-05 3.08627e-05 -5.69296e-05 8.33124e-05 -1.57238e-04 4.35095e-04 9.83622e-04 6.05484e-04 -4.92055e-05 -1.66149e-05 -5.81866e-04 -5.90296e-04 -3.12831e-04
-3.19176e-04 7.75453e-05 -3.77885e-05 2.13610e-05 -1.41895e-05 1.11265e-05 -1.35064e-05 1.40619e-05 -2.79781e-05 3.27549e-05 -4.80474e-05 1.42774e-04 -5.58161e-05 6.05484e-04 1.06064e-03 3.18545e-04 -7.13862e-04 -5.30922e-04 -3.66546e-04 2.72640e-04
3.19724e-04 -7.70263e-05 3.67887e-05 -2.01977e-05 1.19133e-05 -9.98242e-06 7.16284e-06 -1.53152e-05 1.43268e-05 -1.66329e-05 8.71023e-05 5.87906e-05 2.90550e-04 -4.92055e-05 3.18545e-04 4.62984e-04 -1.82873e-04 -5.14248e-04 3.34908e-04 1.42875e-04
-3.19694e-04 7.64277e-05 -3.60324e-05 1.87093e-05 -1.13937e-05 5.55844e-06 -9.41871e-06 6.25193e-06 -2.58401e-06 6.50833e-05 8.85892e-05 2.25447e-04 6.90233e-05 -1.66149e-05 -7.13862e-04 -1.82873e-04 7.28887e-04 7.02286e-04 -9.70285e-06 -1.89196e-05
3.19220e-04 -7.58547e-05 3.50711e-05 -1.83494e-05 8.31150e-06 -7.69598e-06 3.29162e-06 4.41810e-06 5.32049e-05 9.82444e-05 1.93403e-04 9.43269e-05 -8.62341e-05 -5.81866e-04 -5.30922e-04 -5.14248e-04 7.02286e-04 1.30326e-03 3.68218e-04 -3.77418e-04
-3.18401e-04 7.51650e-05 -3.46735e-05 1.63333e-05 -9.79195e-06 3.91825e-06 7.32312e-06 4.56383e-05 9.87969e-05 1.69256e-04 9.57898e-05 -1.20567e-04 -5.43877e-04 -5.90296e-04 -3.66546e-04 3.34908e-04 -9.70285e-06 3.68218e-04 1.00368e-03 8.75759e-04
3.17296e-04 -7.46521e-05 3.34140e-05 -1.70097e-05 7.98313e-06 6.87935e-06 4.04023e-05 9.34512e-05 1.46732e-04 8.54573e-05 -1.45956e-04 -5.25969e-04 -6.04588e-04 -3.12831e-04 2.72640e-04 1.42875e-04 -1.89196e-05 -3.77418e-04 8.75759e-04 1.52707e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_75-76.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.73534e-03 -2.29006e-04 1.40609e-07 1.08463e-04 -1.70764e-04 2.09778e-04 -2.35484e-04 2.52946e-04 -2.65006e-04 2.73372e-04 -2.79147e-04 2.83043e-04 -2.85552e-04 2.87034e-04 -2.87732e-04 2.87831e-04 -2.87466e-04 2.86739e-04 -2.85741e-04 2.84520e-04
-2.29006e-04 1.56491e-04 8.98863e-05 -7.05523e-05 6.76834e-05 -6.80625e-05 6.87612e-05 -6.92619e-05 6.95037e-05 -6.95270e-05 6.93645e-05 -6.90756e-05 6.86889e-05 -6.82210e-05 6.77043e-05 -6.71647e-05 6.65705e-05 -6.60017e-05 6.53487e-05 -6.48396e-05
1.40609e-07 8.98863e-05 1.53024e-04 1.26994e-04 -7.54246e-05 5.66369e-05 -4.79839e-05 4.29524e-05 -3.96079e-05 3.71506e-05 -3.52766e-05 3.37395e-05 -3.24450e-05 3.13506e-05 -3.03937e-05 2.94889e-05 -2.87907e-05 2.79459e-05 -2.75525e-05 2.64829e-05
1.08463e-04 -7.05523e-05 1.26994e-04 2.01401e-04 1.44636e-04 -7.68696e-05 5.08796e-05 -3.84689e-05 3.10943e-05 -2.62311e-05 2.26825e-05 -2.00336e-05 1.79511e-05 -1.62627e-05 1.48172e-05 -1.37690e-05 1.24936e-05 -1.21182e-05 1.04486e-05 -1.09980e-05
-1.70764e-04 6.76834e-05 -7.54246e-05 1.44636e-04 2.55341e-04 1.60565e-04 -7.98775e-05 4.87123e-05 -3.39069e-05 2.50866e-05 -1.93244e-05 1.51549e-05 -1.20789e-05 9.61009e-06 -7.84553e-06 5.90123e-06 -5.35854e-06 2.82394e-06 -4.00331e-06 2.14962e-06
2.09778e-04 -6.80625e-05 5.66369e-05 -7.68696e-05 1.60565e-04 3.08281e-04 1.77665e-04 -8.48884e-05 4.91064e-05 -3.22936e-05 2.23257e-05 -1.58870e-05 1.11587e-05 -7.94409e-06 4.81987e-06 -3.70312e-06 5.74699e-08 -1.72101e-06 -1.78895e-06 9.30643e-06
-2.35484e-04 6.87612e-05 -4.79839e-05 5.08796e-05 -7.98775e-05 1.77665e-04 3.59297e-04 1.96282e-04 -9.15762e-05 5.13462e-05 -3.26565e-05 2.15296e-05 -1.46838e-05 9.02939e-06 -6.51430e-06 1.24454e-06 -2.92190e-06 -2.55897e-06 9.78762e-06 2.57647e-05
2.52946e-04 -6.92619e-05 4.29524e-05 -3.84689e-05 4.87123e-05 -8.48884e-05 1.96282e-04 4.08578e-04 2.16230e-04 -9.96086e-05 5.48488e-05 -3.45255e-05 2.17933e-05 -1.54630e-05 7.15080e-06 -7.86824e-06 -9.61391e-08 7.30012e-06 2.96563e-05 7.88575e-05
-2.65006e-04 6.95037e-05 -3.96079e-05 3.10943e-05 -3.39069e-05 4.91064e-05 -9.15762e-05 2.16230e-04 4.56423e-04 2.37166e-04 -1.08810e-04 5.90070e-05 -3.80273e-05 2.17644e-05 -1.87927e-05 6.90137e-06 1.20777e-06 3.57570e-05 8.25848e-05 1.15449e-04
2.73372e-04 -6.95270e-05 3.71506e-05 -2.62311e-05 2.50866e-05 -3.22936e-05 5.13462e-05 -9.96086e-05 2.37166e-04 5.03000e-04 2.58589e-04 -1.19476e-04 6.25714e-05 -4.39923e-05 2.29824e-05 -1.10542e-05 4.57697e-05 8.13256e-05 1.33675e-04 8.47685e-05
-2.79147e-04 6.93645e-05 -3.52766e-05 2.26825e-05 -1.93244e-05 2.23257e-05 -3.26565e-05 5.48488e-05 -1.08810e-04 2.58589e-04 5.48019e-04 2.79281e-04 -1.32574e-04 6.71475e-05 -3.84889e-05 6.47598e-05 7.22889e-05 1.53631e-04 9.26767e-05 -1.04167e-04
2.83043e-04 -6.90756e-05 3.37395e-05 -2.00336e-05 1.51549e-05 -1.58870e-05 2.15296e-05 -3.45255e-05 5.90070e-05 -1.19476e-04 2.79281e-04 5.90501e-04 3.00878e-04 -1.33981e-04 1.13243e-04 4.58324e-05 1.80787e-04 9.04917e-05 -8.21862e-05 -4.08799e-04
-2.85552e-04 6.86889e-05 -3.24450e-05 1.79511e-05 -1.20789e-05 1.11587e-05 -1.46838e-05 2.17933e-05 -3.80273e-05 6.25714e-05 -1.32574e-04 3.00878e-04 6.44657e-04 3.64476e-04 -5.46587e-05 2.37113e-04 6.77269e-05 -5.23770e-05 -4.23558e-04 -5.04303e-04
2.87034e-04 -6.82210e-05 3.13506e-05 -1.62627e-05 9.61009e-06 -7.94409e-06 9.02939e-06 -1.54630e-05 2.17644e-05 -4.39923e-05 6.71475e-05 -1.33981e-04 3.64476e-04 7.80111e-04 5.07614e-04 -3.60841e-05 8.30399e-06 -4.56163e-04 -4.90520e-04 -2.81519e-04
-2.87732e-04 6.77043e-05 -3.03937e-05 1.48172e-05 -7.84553e-06 4.81987e-06 -6.51430e-06 7.15080e-06 -1.87927e-05 2.29824e-05 -3.84889e-05 1.13243e-04 -5.46587e-05 5.07614e-04 8.55324e-04 2.96387e-04 -5.71281e-04 -4.37815e-04 -3.27590e-04 2.00339e-04
2.87831e-04 -6.71647e-05 2.94889e-05 -1.37690e-05 5.90123e-06 -3.70312e-06 1.24454e-06 -7.86824e-06 6.90137e-06 -1.10542e-05 6.47598e-05 4.58324e-05 2.37113e-04 -3.60841e-05 2.96387e-04 3.74083e-04 -1.38278e-04 -4.56269e-04 2.55131e-04 1.27241e-04
-2.87466e-04 6.65705e-05 -2.87907e-05 1.24936e-05 -5.35854e-06 5.74699e-08 -2.92190e-06 -9.61391e-08 1.20777e-06 4.57697e-05 7.22889e-05 1.80787e-04 6.77269e-05 8.30399e-06 -5.71281e-04 -1.38278e-04 5.42245e-04 5.71054e-04 -5.92487e-06 9.19417e-07
2.86739e-04 -6.60017e-05 2.79459e-05 -1.21182e-05 2.82394e-06 -1.72101e-06 -2.55897e-06 7.30012e-06 3.57570e-05 8.13256e-05 1.53631e-04 9.04917e-05 -5.23770e-05 -4.56163e-04 -4.37815e-04 -4.56269e-04 5.71054e-04 1.04870e-03 3.33938e-04 -3.32644e-04
-2.85741e-04 6.53487e-05 -2.75525e-05 1.04486e-05 -4.00331e-06 -1.78895e-06 9.78762e-06 2.96563e-05 8.25848e-05 1.33675e-04 9.26767e-05 -8.21862e-05 -4.23558e-04 -4.90520e-04 -3.27590e-04 2.55131e-04 -5.92487e-06 3.33938e-04 7.76724e-04 7.16283e-04
2.84520e-04 -6.48396e-05 2.64829e-05 -1.09980e-05 2.14962e-06 9.30643e-06 2.57647e-05 7.88575e-05 1.15449e-04 8.47685e-05 -1.04167e-04 -4.08799e-04 -5.04303e-04 -2.81519e-04 2.00339e-04 1.27241e-04 9.19417e-07 -3.32644e-04 7.16283e-04 1.22837e-03


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_76-77.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.32935e-03 -1.55688e-04 -2.74191e-05 1.14705e-04 -1.64749e-04 1.95956e-04 -2.16374e-04 2.30106e-04 -2.39460e-04 2.45827e-04 -2.50099e-04 2.52862e-04 -2.54513e-04 2.55344e-04 -2.55553e-04 2.55284e-04 -2.54665e-04 2.53757e-04 -2.52644e-04 2.51357e-04
-1.55688e-04 1.12923e-04 8.33185e-05 -6.48178e-05 6.10184e-05 -6.05161e-05 6.05478e-05 -6.05632e-05 6.04561e-05 -6.02295e-05 5.98922e-05 -5.94831e-05 5.90171e-05 -5.85032e-05 5.79648e-05 -5.74177e-05 5.68398e-05 -5.62878e-05 5.56787e-05 -5.51850e-05
-2.74191e-05 8.33185e-05 1.14593e-04 1.09737e-04 -6.46453e-05 4.75989e-05 -3.96176e-05 3.49258e-05 -3.17888e-05 2.94857e-05 -2.77298e-05 2.62991e-05 -2.51035e-05 2.40980e-05 -2.32244e-05 2.24128e-05 -2.17770e-05 2.10422e-05 -2.06656e-05 1.97684e-05
1.14705e-04 -6.48178e-05 1.09737e-04 1.55983e-04 1.22346e-04 -6.38606e-05 4.07991e-05 -2.97196e-05 2.31148e-05 -1.87471e-05 1.55678e-05 -1.31969e-05 1.13396e-05 -9.84033e-06 8.57118e-06 -7.63706e-06 6.55350e-06 -6.18087e-06 4.81532e-06 -5.25600e-06
-1.64749e-04 6.10184e-05 -6.46453e-05 1.22346e-04 2.00596e-04 1.34621e-04 -6.53612e-05 3.79324e-05 -2.48639e-05 1.70755e-05 -1.19800e-05 8.30290e-06 -5.59244e-06 3.43477e-06 -1.87554e-06 2.27089e-07 3.15147e-07 -2.37623e-06 1.45196e-06 -3.26580e-06
1.95956e-04 -6.05161e-05 4.75989e-05 -6.38606e-05 1.34621e-04 2.43600e-04 1.48492e-04 -6.90773e-05 3.77106e-05 -2.29533e-05 1.42134e-05 -8.55987e-06 4.43312e-06 -1.60230e-06 -1.06477e-06 2.13019e-06 -5.10706e-06 3.84061e-06 -7.03561e-06 1.19657e-05
-2.16374e-04 6.05478e-05 -3.96176e-05 4.07991e-05 -6.53612e-05 1.48492e-04 2.84528e-04 1.64010e-04 -7.45271e-05 3.93365e-05 -2.29790e-05 1.32713e-05 -7.26060e-06 2.39780e-06 -8.58095e-08 -4.25952e-06 3.06110e-06 -7.89692e-06 1.24779e-05 1.31841e-05
2.30106e-04 -6.05632e-05 3.49258e-05 -2.97196e-05 3.79324e-05 -6.90773e-05 1.64010e-04 3.23704e-04 1.80891e-04 -8.13131e-05 4.22198e-05 -2.44348e-05 1.34094e-05 -7.74282e-06 7.85499e-07 -1.07404e-06 -5.85182e-06 1.03597e-05 1.59899e-05 6.70533e-05
-2.39460e-04 6.04561e-05 -3.17888e-05 2.31148e-05 -2.48639e-05 3.77106e-05 -7.45271e-05 1.80891e-04 3.61482e-04 1.98768e-04 -8.92094e-05 4.58047e-05 -2.73326e-05 1.34786e-05 -1.04817e-05 2.07537e-07 5.07275e-06 2.08750e-05 6.94741e-05 8.82169e-05
2.45827e-04 -6.02295e-05 2.94857e-05 -1.87471e-05 1.70755e-05 -2.29533e-05 3.93365e-05 -8.13131e-05 1.98768e-04 3.98075e-04 2.17193e-04 -9.83821e-05 4.90497e-05 -3.23837e-05 1.42214e-05 -5.61014e-06 2.92978e-05 6.76916e-05 1.02820e-04 8.33984e-05
-2.50099e-04 5.98922e-05 -2.77298e-05 1.55678e-05 -1.19800e-05 1.42134e-05 -2.29790e-05 4.22198e-05 -8.92094e-05 2.17193e-04 4.33316e-04 2.35156e-04 -1.09667e-04 5.27502e-05 -2.95310e-05 4.56559e-05 5.92776e-05 1.19213e-04 8.92805e-05 -7.06829e-05
2.52862e-04 -5.94831e-05 2.62991e-05 -1.31969e-05 8.30290e-06 -8.55987e-06 1.32713e-05 -2.44348e-05 4.58047e-05 -9.83821e-05 2.35156e-04 4.66363e-04 2.53476e-04 -1.12886e-04 8.78209e-05 3.58237e-05 1.42156e-04 8.65508e-05 -5.16948e-05 -3.09664e-04
-2.54513e-04 5.90171e-05 -2.51035e-05 1.13396e-05 -5.59244e-06 4.43312e-06 -7.26060e-06 1.34094e-05 -2.73326e-05 4.90497e-05 -1.09667e-04 2.53476e-04 5.07449e-04 3.03509e-04 -5.21247e-05 1.90804e-04 6.60937e-05 -2.58611e-05 -3.21735e-04 -4.18717e-04
2.55344e-04 -5.85032e-05 2.40980e-05 -9.84033e-06 3.43477e-06 -1.60230e-06 2.39780e-06 -7.74282e-06 1.34786e-05 -3.23837e-05 5.27502e-05 -1.12886e-04 3.03509e-04 6.12949e-04 4.22879e-04 -2.48985e-05 2.69475e-05 -3.49651e-04 -4.05509e-04 -2.53285e-04
-2.55553e-04 5.79648e-05 -2.32244e-05 8.57118e-06 -1.87554e-06 -1.06477e-06 -8.58095e-08 7.85499e-07 -1.04817e-05 1.42214e-05 -2.95310e-05 8.78209e-05 -5.21247e-05 4.22879e-04 6.85388e-04 2.74297e-04 -4.49848e-04 -3.58769e-04 -2.92710e-04 1.37990e-04
2.55284e-04 -5.74177e-05 2.24128e-05 -7.63706e-06 2.27089e-07 2.13019e-06 -4.25952e-06 -1.07404e-06 2.07537e-07 -5.61014e-06 4.56559e-05 3.58237e-05 1.90804e-04 -2.48985e-05 2.74297e-04 3.03572e-04 -1.01228e-04 -4.04598e-04 1.86120e-04 1.13430e-04
-2.54665e-04 5.68398e-05 -2.17770e-05 6.55350e-06 3.15147e-07 -5.10706e-06 3.06110e-06 -5.85182e-06 5.07275e-06 2.92978e-05 5.92776e-05 1.42156e-04 6.60937e-05 2.69475e-05 -4.49848e-04 -1.01228e-04 3.91092e-04 4.57506e-04 -2.58793e-06 1.73969e-05
2.53757e-04 -5.62878e-05 2.10422e-05 -6.18087e-06 -2.37623e-06 3.84061e-06 -7.89692e-06 1.03597e-05 2.08750e-05 6.76916e-05 1.19213e-04 8.65508e-05 -2.58611e-05 -3.49651e-04 -3.58769e-04 -4.04598e-04 4.57506e-04 8.37832e-04 3.03569e-04 -2.91508e-04
-2.52644e-04 5.56787e-05 -2.06656e-05 4.81532e-06 1.45196e-06 -7.03561e-06 1.24779e-05 1.59899e-05 6.94741e-05 1.02820e-04 8.92805e-05 -5.16948e-05 -3.21735e-04 -4.05509e-04 -2.92710e-04 1.86120e-04 -2.58793e-06 3.03569e-04 5.92553e-04 5.79232e-04
2.51357e-04 -5.51850e-05 1.97684e-05 -5.25600e-06 -3.26580e-06 1.19657e-05 1.31841e-05 6.70533e-05 8.82169e-05 8.33984e-05 -7.06829e-05 -3.09664e-04 -4.18717e-04 -2.53285e-04 1.37990e-04 1.13430e-04 1.73969e-05 -2.91508e-04 5.79232e-04 9.81168e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_77-78.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.75225e-04 -9.35646e-05 -4.81350e-05 1.16137e-04 -1.55108e-04 1.79287e-04 -1.94969e-04 2.05380e-04 -2.12344e-04 2.16959e-04 -2.19934e-04 2.21729e-04 -2.22663e-04 2.22962e-04 -2.22786e-04 2.22249e-04 -2.21436e-04 2.20421e-04 -2.19252e-04 2.17962e-04
-9.35646e-05 7.76495e-05 7.65071e-05 -5.85997e-05 5.39711e-05 -5.26884e-05 5.21357e-05 -5.17316e-05 5.13278e-05 -5.08931e-05 5.04161e-05 -4.99145e-05 4.93930e-05 -4.88529e-05 4.83095e-05 -4.77720e-05 4.72189e-05 -4.66965e-05 4.61377e-05 -4.56735e-05
-4.81350e-05 7.65071e-05 8.43476e-05 9.38222e-05 -5.43095e-05 3.88349e-05 -3.14687e-05 2.70964e-05 -2.41606e-05 2.20099e-05 -2.03737e-05 1.90511e-05 -1.79559e-05 1.70415e-05 -1.62534e-05 1.55345e-05 -1.49656e-05 1.43353e-05 -1.39871e-05 1.32469e-05
1.16137e-04 -5.85997e-05 9.38222e-05 1.20050e-04 1.02234e-04 -5.17445e-05 3.13071e-05 -2.14258e-05 1.55200e-05 -1.16078e-05 8.76952e-06 -6.65841e-06 5.01262e-06 -3.69226e-06 2.58833e-06 -1.76683e-06 8.57688e-07 -5.04146e-07 -5.95685e-07 2.47142e-07
-1.55108e-04 5.39711e-05 -5.43095e-05 1.02234e-04 1.56952e-04 1.11471e-04 -5.20419e-05 2.79472e-05 -1.64318e-05 9.57065e-06 -5.07907e-06 1.85011e-06 5.25085e-07 -2.39844e-06 3.76311e-06 -5.14963e-06 5.66800e-06 -7.32316e-06 6.61115e-06 -8.30902e-06
1.79287e-04 -5.26884e-05 3.88349e-05 -5.17445e-05 1.11471e-04 1.91743e-04 1.22644e-04 -5.47067e-05 2.72695e-05 -1.43428e-05 6.69880e-06 -1.75259e-06 -1.83404e-06 4.31140e-06 -6.57491e-06 7.56995e-06 -9.97426e-06 9.03530e-06 -1.18710e-05 1.48531e-05
-1.94969e-04 5.21357e-05 -3.14687e-05 3.13071e-05 -5.20419e-05 1.22644e-04 2.24349e-04 1.35554e-04 -5.91321e-05 2.84187e-05 -1.41321e-05 5.68481e-06 -4.27051e-07 -3.73924e-06 5.84116e-06 -9.39952e-06 8.58633e-06 -1.27776e-05 1.53905e-05 2.47760e-06
2.05380e-04 -5.17316e-05 2.70964e-05 -2.14258e-05 2.79472e-05 -5.47067e-05 1.35554e-04 2.55209e-04 1.49835e-04 -6.48709e-05 3.08026e-05 -1.52735e-05 5.74799e-06 -7.01717e-07 -5.09476e-06 5.14077e-06 -1.10778e-05 1.36005e-05 4.43621e-06 5.77895e-05
-2.12344e-04 5.13278e-05 -2.41606e-05 1.55200e-05 -1.64318e-05 2.72695e-05 -5.91321e-05 1.49835e-04 2.84715e-04 1.65108e-04 -7.16588e-05 3.39129e-05 -1.76883e-05 5.91665e-06 -2.95201e-06 -5.83510e-06 9.02537e-06 8.33306e-06 5.91877e-05 6.45176e-05
2.16959e-04 -5.08931e-05 2.20099e-05 -1.16078e-05 9.57065e-06 -1.43428e-05 2.84187e-05 -6.48709e-05 1.65108e-04 3.13117e-04 1.80963e-04 -7.95614e-05 3.68844e-05 -2.19649e-05 6.36745e-06 -2.61581e-07 1.54186e-05 5.70516e-05 7.61080e-05 8.10359e-05
-2.19934e-04 5.04161e-05 -2.03737e-05 8.76952e-06 -5.07907e-06 6.69880e-06 -1.41321e-05 3.08026e-05 -7.16588e-05 1.80963e-04 3.40347e-04 1.96572e-04 -8.92748e-05 3.99374e-05 -2.10889e-05 2.94987e-05 4.92686e-05 8.95022e-05 8.52337e-05 -4.52570e-05
2.21729e-04 -4.99145e-05 1.90511e-05 -6.65841e-06 1.85011e-06 -1.75259e-06 5.68481e-06 -1.52735e-05 3.39129e-05 -7.95614e-05 1.96572e-04 3.65698e-04 2.12173e-04 -9.37229e-05 6.61315e-05 2.85184e-05 1.08842e-04 8.21084e-05 -2.89171e-05 -2.26875e-04
-2.22663e-04 4.93930e-05 -1.79559e-05 5.01262e-06 5.25085e-07 -1.83404e-06 -4.27051e-07 5.74799e-06 -1.76883e-05 3.68844e-05 -8.92748e-05 2.12173e-04 3.96285e-04 2.51149e-04 -4.83161e-05 1.50797e-04 6.37434e-05 -6.58993e-06 -2.36708e-04 -3.45347e-04
2.22962e-04 -4.88529e-05 1.70415e-05 -3.69226e-06 -2.39844e-06 4.31140e-06 -3.73924e-06 -7.01717e-07 5.91665e-06 -2.19649e-05 3.99374e-05 -9.37229e-05 2.51149e-04 4.77050e-04 3.49729e-04 -1.58811e-05 3.92890e-05 -2.60581e-04 -3.32784e-04 -2.26152e-04
-2.22786e-04 4.83095e-05 -1.62534e-05 2.58833e-06 3.76311e-06 -6.57491e-06 5.84116e-06 -5.09476e-06 -2.95201e-06 6.36745e-06 -2.10889e-05 6.61315e-05 -4.83161e-05 3.49729e-04 5.45275e-04 2.51469e-04 -3.47646e-04 -2.91383e-04 -2.59814e-04 8.51284e-05
2.22249e-04 -4.77720e-05 1.55345e-05 -1.76683e-06 -5.14963e-06 7.56995e-06 -9.39952e-06 5.14077e-06 -5.83510e-06 -2.61581e-07 2.94987e-05 2.85184e-05 1.50797e-04 -1.58811e-05 2.51469e-04 2.47731e-04 -7.01197e-05 -3.56920e-04 1.27346e-04 1.00178e-04
-2.21436e-04 4.72189e-05 -1.49656e-05 8.57688e-07 5.66800e-06 -9.97426e-06 8.58633e-06 -1.10778e-05 9.02537e-06 1.54186e-05 4.92686e-05 1.08842e-04 6.37434e-05 3.92890e-05 -3.47646e-04 -7.01197e-05 2.71776e-04 3.60280e-04 -7.45727e-07 3.02231e-05
2.20421e-04 -4.66965e-05 1.43353e-05 -5.04146e-07 -7.32316e-06 9.03530e-06 -1.27776e-05 1.36005e-05 8.33306e-06 5.70516e-05 8.95022e-05 8.21084e-05 -6.58993e-06 -2.60581e-04 -2.91383e-04 -3.56920e-04 3.60280e-04 6.63302e-04 2.75937e-04 -2.52497e-04
-2.19252e-04 4.61377e-05 -1.39871e-05 -5.95685e-07 6.61115e-06 -1.18710e-05 1.53905e-05 4.43621e-06 5.91877e-05 7.61080e-05 8.52337e-05 -2.89171e-05 -2.36708e-04 -3.32784e-04 -2.59814e-04 1.27346e-04 -7.45727e-07 2.75937e-04 4.46054e-04 4.62748e-04
2.17962e-04 -4.56735e-05 1.32469e-05 2.47142e-07 -8.30902e-06 1.48531e-05 2.47760e-06 5.77895e-05 6.45176e-05 8.10359e-05 -4.52570e-05 -2.26875e-04 -3.45347e-04 -2.26152e-04 8.51284e-05 1.00178e-04 3.02231e-05 -2.52497e-04 4.62748e-04 7.76818e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_78-79.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.73751e-04 -4.27328e-05 -6.20699e-05 1.12869e-04 -1.41979e-04 1.59923e-04 -1.71427e-04 1.78933e-04 -1.83826e-04 1.86944e-04 -1.88826e-04 1.89825e-04 -1.90181e-04 1.90068e-04 -1.89606e-04 1.88885e-04 -1.87968e-04 1.86905e-04 -1.85737e-04 1.84489e-04
-4.27328e-05 4.97663e-05 6.93311e-05 -5.18705e-05 4.65306e-05 -4.45771e-05 4.35282e-05 -4.27739e-05 4.21287e-05 -4.15310e-05 4.09503e-05 -4.03871e-05 3.98355e-05 -3.92906e-05 3.87601e-05 -3.82475e-05 3.77346e-05 -3.72531e-05 3.67527e-05 -3.63296e-05
-6.20699e-05 6.93311e-05 6.11194e-05 7.90483e-05 -4.43568e-05 3.03122e-05 -2.35194e-05 1.94558e-05 -1.67213e-05 1.47262e-05 -1.32153e-05 1.20060e-05 -1.10159e-05 1.01973e-05 -9.49949e-06 8.87506e-06 -8.37921e-06 7.85078e-06 -7.54311e-06 6.94740e-06
1.12869e-04 -5.18705e-05 7.90483e-05 9.21537e-05 8.40322e-05 -4.04388e-05 2.23569e-05 -1.35606e-05 8.29548e-06 -4.80695e-06 2.28845e-06 -4.23629e-07 -1.01975e-06 2.16778e-06 -3.11368e-06 3.82113e-06 -4.57056e-06 4.88791e-06 -5.75426e-06 5.47809e-06
-1.41979e-04 4.65306e-05 -4.43568e-05 8.40322e-05 1.22677e-04 9.07943e-05 -3.98195e-05 1.87003e-05 -8.57791e-06 2.55425e-06 1.38564e-06 -4.20356e-06 6.26751e-06 -7.87784e-06 9.05515e-06 -1.02058e-05 1.06811e-05 -1.19864e-05 1.14442e-05 -1.29635e-05
1.59923e-04 -4.45771e-05 3.03122e-05 -4.04388e-05 9.07943e-05 1.50692e-04 9.97465e-05 -4.16617e-05 1.77190e-05 -6.42489e-06 -2.36648e-07 4.54304e-06 -7.64131e-06 9.78999e-06 -1.16943e-05 1.25991e-05 -1.45173e-05 1.38373e-05 -1.62822e-05 1.78628e-05
-1.71427e-04 4.35282e-05 -2.35194e-05 2.23569e-05 -3.98195e-05 9.97465e-05 1.76457e-04 1.10489e-04 -4.52627e-05 1.85217e-05 -6.07636e-06 -1.24975e-06 5.82517e-06 -9.37647e-06 1.12607e-05 -1.41491e-05 1.36376e-05 -1.71909e-05 1.84165e-05 -6.49545e-06
1.78933e-04 -4.27739e-05 1.94558e-05 -1.35606e-05 1.87003e-05 -4.16617e-05 1.10489e-04 2.00499e-04 1.22589e-04 -5.01401e-05 2.05220e-05 -6.99742e-06 -1.20820e-06 5.67198e-06 -1.04762e-05 1.07665e-05 -1.57726e-05 1.69131e-05 -5.17416e-06 5.07095e-05
-1.83826e-04 4.21287e-05 -1.67213e-05 8.29548e-06 -8.57791e-06 1.77190e-05 -4.52627e-05 1.22589e-04 2.23244e-04 1.35660e-04 -5.60038e-05 2.32520e-05 -9.04366e-06 -9.31723e-07 3.80878e-06 -1.12317e-05 1.29655e-05 -2.06316e-06 5.13346e-05 4.40445e-05
1.86944e-04 -4.15310e-05 1.47262e-05 -4.80695e-06 2.55425e-06 -6.42489e-06 1.85217e-05 -5.01401e-05 1.35660e-04 2.44962e-04 1.49329e-04 -6.28407e-05 2.59982e-05 -1.26793e-05 -6.13766e-07 4.90378e-06 3.90657e-06 4.89913e-05 5.31612e-05 7.76173e-05
-1.88826e-04 4.09503e-05 -1.32153e-05 2.28845e-06 1.38564e-06 -2.36648e-07 -6.07636e-06 2.05220e-05 -5.60038e-05 1.49329e-04 2.65663e-04 1.62919e-04 -7.12107e-05 2.86041e-05 -1.32053e-05 1.60304e-05 4.18441e-05 6.40595e-05 8.04276e-05 -2.71054e-05
1.89825e-04 -4.03871e-05 1.20060e-05 -4.23629e-07 -4.20356e-06 4.54304e-06 -1.24975e-06 -6.99742e-06 2.32520e-05 -6.28407e-05 1.62919e-04 2.84777e-04 1.76289e-04 -7.63918e-05 4.78296e-05 2.35241e-05 8.03334e-05 7.70329e-05 -1.31213e-05 -1.58820e-04
-1.90181e-04 3.98355e-05 -1.10159e-05 -1.01975e-06 6.26751e-06 -7.64131e-06 5.82517e-06 -1.20820e-06 -9.04366e-06 2.59982e-05 -7.12107e-05 1.76289e-04 3.07049e-04 2.06428e-04 -4.34829e-05 1.16480e-04 6.05649e-05 6.11040e-06 -1.66828e-04 -2.82304e-04
1.90068e-04 -3.92906e-05 1.01973e-05 2.16778e-06 -7.87784e-06 9.78999e-06 -9.37647e-06 5.67198e-06 -9.31723e-07 -1.26793e-05 2.86041e-05 -7.63918e-05 2.06428e-04 3.67644e-04 2.86879e-04 -9.00815e-06 4.58929e-05 -1.87242e-04 -2.70449e-04 -1.99181e-04
-1.89606e-04 3.87601e-05 -9.49949e-06 -3.11368e-06 9.05515e-06 -1.16943e-05 1.12607e-05 -1.04762e-05 3.80878e-06 -6.13766e-07 -1.32053e-05 4.78296e-05 -4.34829e-05 2.86879e-04 4.30190e-04 2.27761e-04 -2.62792e-04 -2.33829e-04 -2.27854e-04 4.13346e-05
1.88885e-04 -3.82475e-05 8.87506e-06 3.82113e-06 -1.02058e-05 1.25991e-05 -1.41491e-05 1.07665e-05 -1.12317e-05 4.90378e-06 1.60304e-05 2.35241e-05 1.16480e-04 -9.00815e-06 2.27761e-04 2.03325e-04 -4.38601e-05 -3.11982e-04 7.83226e-05 8.67805e-05
-1.87968e-04 3.77346e-05 -8.37921e-06 -4.57056e-06 1.06811e-05 -1.45173e-05 1.36376e-05 -1.57726e-05 1.29655e-05 3.90657e-06 4.18441e-05 8.03334e-05 6.05649e-05 4.58929e-05 -2.62792e-04 -4.38601e-05 1.80158e-04 2.78114e-04 -8.83698e-07 3.93354e-05
1.86905e-04 -3.72531e-05 7.85078e-06 4.88791e-06 -1.19864e-05 1.38373e-05 -1.71909e-05 1.69131e-05 -2.06316e-06 4.89913e-05 6.40595e-05 7.70329e-05 6.11040e-06 -1.87242e-04 -2.33829e-04 -3.11982e-04 2.78114e-04 5.18923e-04 2.50163e-04 -2.15054e-04
-1.85737e-04 3.67527e-05 -7.54311e-06 -5.75426e-06 1.14442e-05 -1.62822e-05 1.84165e-05 -5.17416e-06 5.13346e-05 5.31612e-05 8.04276e-05 -1.31213e-05 -1.66828e-04 -2.70449e-04 -2.27854e-04 7.83226e-05 -8.83698e-07 2.50163e-04 3.31793e-04 3.65081e-04
1.84489e-04 -3.63296e-05 6.94740e-06 5.47809e-06 -1.29635e-05 1.78628e-05 -6.49545e-06 5.07095e-05 4.40445e-05 7.76173e-05 -2.71054e-05 -1.58820e-04 -2.82304e-04 -1.99181e-04 4.13346e-05 8.67805e-05 3.93354e-05 -2.15054e-04 3.65081e-04 6.08025e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_79-80.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.25311e-04 -3.37558e-06 -6.91659e-05 1.04871e-04 -1.25341e-04 1.37850e-04 -1.45740e-04 1.50758e-04 -1.53902e-04 1.55777e-04 -1.56772e-04 1.57144e-04 -1.57064e-04 1.56662e-04 -1.56018e-04 1.55198e-04 -1.54257e-04 1.53216e-04 -1.52114e-04 1.50960e-04
-3.37558e-06 2.85593e-05 6.15994e-05 -4.45250e-05 3.86068e-05 -3.60989e-05 3.46446e-05 -3.36111e-05 3.27804e-05 -3.20648e-05 3.14169e-05 -3.08222e-05 3.02658e-05 -2.97375e-05 2.92379e-05 -2.87654e-05 2.83056e-05 -2.78780e-05 2.74451e-05 -2.70748e-05
-6.91659e-05 6.15994e-05 4.39457e-05 6.51596e-05 -3.46585e-05 2.19266e-05 -1.56773e-05 1.19172e-05 -9.38733e-06 7.55280e-06 -6.17359e-06 5.08309e-06 -4.20273e-06 3.48428e-06 -2.88077e-06 2.35254e-06 -1.93449e-06 1.50531e-06 -1.24806e-06 7.85098e-07
1.04871e-04 -4.45250e-05 6.51596e-05 7.10858e-05 6.74259e-05 -2.97910e-05 1.38281e-05 -6.01911e-06 1.34433e-06 1.74813e-06 -3.96547e-06 5.59603e-06 -6.84569e-06 7.82819e-06 -8.62341e-06 9.21632e-06 -9.81947e-06 1.00882e-05 -1.07514e-05 1.05284e-05
-1.25341e-04 3.86068e-05 -3.46585e-05 6.74259e-05 9.63165e-05 7.22162e-05 -2.85181e-05 1.00544e-05 -1.18379e-06 -4.08214e-06 7.51734e-06 -9.95754e-06 1.17328e-05 -1.31005e-05 1.40988e-05 -1.50369e-05 1.54541e-05 -1.64618e-05 1.60512e-05 -1.73512e-05
1.37850e-04 -3.60989e-05 2.19266e-05 -2.97910e-05 7.22162e-05 1.18747e-04 7.93695e-05 -2.97429e-05 8.90476e-06 9.32888e-07 -6.71372e-06 1.04411e-05 -1.30981e-05 1.49426e-05 -1.65282e-05 1.73278e-05 -1.88363e-05 1.83555e-05 -2.03994e-05 2.10292e-05
-1.45740e-04 3.46446e-05 -1.56773e-05 1.38281e-05 -2.85181e-05 7.93695e-05 1.38906e-04 8.83262e-05 -3.26954e-05 9.47356e-06 1.33560e-06 -7.66469e-06 1.16229e-05 -1.46324e-05 1.62965e-05 -1.86180e-05 1.83330e-05 -2.12746e-05 2.15889e-05 -1.40435e-05
1.50758e-04 -3.36111e-05 1.19172e-05 -6.01911e-06 1.00544e-05 -2.97429e-05 8.83262e-05 1.57389e-04 9.86066e-05 -3.68729e-05 1.11882e-05 5.56151e-07 -7.60212e-06 1.15217e-05 -1.54831e-05 1.59371e-05 -2.00817e-05 2.03327e-05 -1.31831e-05 4.56341e-05
-1.53902e-04 3.27804e-05 -9.38733e-06 1.34433e-06 -1.18379e-06 8.90476e-06 -3.26954e-05 9.86066e-05 1.74640e-04 1.09824e-04 -4.19704e-05 1.36177e-05 -1.21615e-06 -7.21617e-06 9.95798e-06 -1.61443e-05 1.69342e-05 -1.06855e-05 4.57001e-05 2.63988e-05
1.55777e-04 -3.20648e-05 7.55280e-06 1.74813e-06 -4.08214e-06 9.32888e-07 9.47356e-06 -3.68729e-05 1.09824e-04 1.90942e-04 1.21636e-04 -4.79167e-05 1.61755e-05 -4.32664e-06 -6.91314e-06 9.94770e-06 -5.63973e-06 4.32730e-05 3.35123e-05 7.34588e-05
-1.56772e-04 3.14169e-05 -6.17359e-06 -3.96547e-06 7.51734e-06 -6.71372e-06 1.33560e-06 1.11882e-05 -4.19704e-05 1.21636e-04 2.06361e-04 1.33492e-04 -5.51434e-05 1.84879e-05 -5.77419e-06 4.80612e-06 3.67603e-05 4.23545e-05 7.51450e-05 -1.54543e-05
1.57144e-04 -3.08222e-05 5.08309e-06 5.59603e-06 -9.95754e-06 1.04411e-05 -7.66469e-06 5.56151e-07 1.36177e-05 -4.79167e-05 1.33492e-04 2.20458e-04 1.45032e-04 -6.06496e-05 3.23858e-05 2.06269e-05 5.60369e-05 7.15913e-05 -3.56779e-06 -1.03798e-04
-1.57064e-04 3.02658e-05 -4.20273e-06 -6.84569e-06 1.17328e-05 -1.30981e-05 1.16229e-05 -7.60212e-06 -1.21615e-06 1.61755e-05 -5.51434e-05 1.45032e-04 2.36245e-04 1.68246e-04 -3.77003e-05 8.71512e-05 5.68457e-05 1.29309e-05 -1.10347e-04 -2.28461e-04
1.56662e-04 -2.97375e-05 3.48428e-06 7.82819e-06 -1.31005e-05 1.49426e-05 -1.46324e-05 1.15217e-05 -7.21617e-06 -4.32664e-06 1.84879e-05 -6.06496e-05 1.68246e-04 2.80653e-04 2.33005e-04 -3.84788e-06 4.73541e-05 -1.27823e-04 -2.17375e-04 -1.71762e-04
-1.56018e-04 2.92379e-05 -2.88077e-06 -8.62341e-06 1.40988e-05 -1.65282e-05 1.62965e-05 -1.54831e-05 9.95798e-06 -6.91314e-06 -5.77419e-06 3.23858e-05 -3.77003e-05 2.33005e-04 3.36296e-04 2.03114e-04 -1.93298e-04 -1.85043e-04 -1.96126e-04 6.04239e-06
1.55198e-04 -2.87654e-05 2.35254e-06 9.21632e-06 -1.50369e-05 1.73278e-05 -1.86180e-05 1.59371e-05 -1.61443e-05 9.94770e-06 4.80612e-06 2.06269e-05 8.71512e-05 -3.84788e-06 2.03114e-04 1.67813e-04 -2.20553e-05 -2.68881e-04 3.84143e-05 7.32769e-05
-1.54257e-04 2.83056e-05 -1.93449e-06 -9.81947e-06 1.54541e-05 -1.88363e-05 1.83330e-05 -2.00817e-05 1.69342e-05 -5.63973e-06 3.67603e-05 5.60369e-05 5.68457e-05 4.73541e-05 -1.93298e-04 -2.20553e-05 1.12349e-04 2.09665e-04 -2.75616e-06 4.44136e-05
1.53216e-04 -2.78780e-05 1.50531e-06 1.00882e-05 -1.64618e-05 1.83555e-05 -2.12746e-05 2.03327e-05 -1.06855e-05 4.32730e-05 4.23545e-05 7.15913e-05 1.29309e-05 -1.27823e-04 -1.85043e-04 -2.68881e-04 2.09665e-04 3.99889e-04 2.25175e-04 -1.78917e-04
-1.52114e-04 2.74451e-05 -1.24806e-06 -1.07514e-05 1.60512e-05 -2.03994e-05 2.15889e-05 -1.31831e-05 4.57001e-05 3.35123e-05 7.51450e-05 -3.56779e-06 -1.10347e-04 -2.17375e-04 -1.96126e-04 3.84143e-05 -2.75616e-06 2.25175e-04 2.44712e-04 2.84357e-04
1.50960e-04 -2.70748e-05 7.85098e-07 1.05284e-05 -1.73512e-05 2.10292e-05 -1.40435e-05 4.56341e-05 2.63988e-05 7.34588e-05 -1.54543e-05 -1.03798e-04 -2.28461e-04 -1.71762e-04 6.04239e-06 7.32769e-05 4.44136e-05 -1.78917e-04 2.84357e-04 4.69090e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_8-9.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.78937e-03 2.37728e-03 -1.42279e-03 1.04285e-03 -8.35681e-04 7.07019e-04 -6.20732e-04 5.59575e-04 -5.14273e-04 4.79444e-04 -4.51797e-04 4.29238e-04 -4.10391e-04 3.94319e-04 -3.80371e-04 3.68084e-04 -3.57121e-04 3.47234e-04 -3.38233e-04 3.29975e-04
2.37728e-03 1.45751e-02 2.44217e-03 -1.31321e-03 9.13705e-04 -7.10370e-04 5.89556e-04 -5.10847e-04 4.56104e-04 -4.16051e-04 3.85518e-04 -3.61426e-04 3.41851e-04 -3.25550e-04 3.11702e-04 -2.99732e-04 2.89227e-04 -2.79885e-04 2.71494e-04 -2.63888e-04
-1.42279e-03 2.44217e-03 1.95194e-02 3.04867e-03 -1.58676e-03 1.08141e-03 -8.28577e-04 6.80183e-04 -5.84300e-04 5.17963e-04 -4.69577e-04 4.32751e-04 -4.03730e-04 3.80186e-04 -3.60609e-04 3.44006e-04 -3.29679e-04 3.17145e-04 -3.06028e-04 2.96066e-04
1.04285e-03 -1.31321e-03 3.04867e-03 2.43723e-02 3.69266e-03 -1.89013e-03 1.27249e-03 -9.65494e-04 7.86148e-04 -6.70611e-04 5.90811e-04 -5.32659e-04 4.88435e-04 -4.53601e-04 4.25370e-04 -4.01914e-04 3.82062e-04 -3.64954e-04 3.50015e-04 -3.36844e-04
-8.35681e-04 9.13705e-04 -1.58676e-03 3.69266e-03 2.91776e-02 4.34704e-03 -2.20168e-03 1.46963e-03 -1.10686e-03 8.95358e-04 -7.59282e-04 6.65373e-04 -5.96964e-04 5.44970e-04 -5.04022e-04 4.70886e-04 -4.43364e-04 4.20108e-04 -4.00149e-04 3.82674e-04
7.07019e-04 -7.10370e-04 1.08141e-03 -1.89013e-03 4.34704e-03 3.39574e-02 5.00403e-03 -2.51502e-03 1.66769e-03 -1.24849e-03 1.00438e-03 -8.47441e-04 7.39196e-04 -6.60356e-04 6.00491e-04 -5.53345e-04 5.15239e-04 -4.83675e-04 4.56941e-04 -4.34099e-04
-6.20732e-04 5.89556e-04 -8.28577e-04 1.27249e-03 -2.20168e-03 5.00403e-03 3.87232e-02 5.66053e-03 -2.82761e-03 1.86470e-03 -1.38886e-03 1.11202e-03 -9.34116e-04 8.11509e-04 -7.22210e-04 6.54470e-04 -6.01201e-04 5.58084e-04 -5.22495e-04 4.92310e-04
5.59575e-04 -5.10847e-04 6.80183e-04 -9.65494e-04 1.46963e-03 -2.51502e-03 5.66053e-03 4.34810e-02 6.31531e-03 -3.13851e-03 2.05998e-03 -1.52746e-03 1.21792e-03 -1.01907e-03 8.82140e-04 -7.82496e-04 7.06858e-04 -6.47519e-04 5.99431e-04 -5.59928e-04
-5.14273e-04 4.56104e-04 -5.84300e-04 7.86148e-04 -1.10686e-03 1.66769e-03 -2.82761e-03 6.31531e-03 4.82341e-02 6.96799e-03 -3.44745e-03 2.25338e-03 -1.66426e-03 1.32209e-03 -1.10243e-03 9.51175e-04 -8.41266e-04 7.57777e-04 -6.92505e-04 6.39479e-04
4.79444e-04 -4.16051e-04 5.17963e-04 -6.70611e-04 8.95358e-04 -1.24849e-03 1.86470e-03 -3.13851e-03 6.96799e-03 5.29845e-02 7.61861e-03 -3.75451e-03 2.44502e-03 -1.79945e-03 1.42468e-03 -1.18432e-03 1.01879e-03 -8.98772e-04 8.07463e-04 -7.36315e-04
-4.51797e-04 3.85518e-04 -4.69577e-04 5.90811e-04 -7.59282e-04 1.00438e-03 -1.38886e-03 2.05998e-03 -3.44745e-03 7.61861e-03 5.77332e-02 8.26734e-03 -4.05994e-03 2.63509e-03 -1.93321e-03 1.52589e-03 -1.26501e-03 1.08524e-03 -9.55182e-04 8.56078e-04
4.29238e-04 -3.61426e-04 4.32751e-04 -5.32659e-04 6.65373e-04 -8.47441e-04 1.11202e-03 -1.52746e-03 2.25338e-03 -3.75451e-03 8.26734e-03 6.24807e-02 8.91444e-03 -4.36394e-03 2.82380e-03 -2.06582e-03 1.62598e-03 -1.34467e-03 1.15067e-03 -1.01070e-03
-4.10391e-04 3.41851e-04 -4.03730e-04 4.88435e-04 -5.96964e-04 7.39196e-04 -9.34116e-04 1.21792e-03 -1.66426e-03 2.44502e-03 -4.05994e-03 8.91444e-03 6.72274e-02 9.56014e-03 -4.66681e-03 3.01143e-03 -2.19744e-03 1.72512e-03 -1.42350e-03 1.21530e-03
3.94319e-04 -3.25550e-04 3.80186e-04 -4.53601e-04 5.44970e-04 -6.60356e-04 8.11509e-04 -1.01907e-03 1.32209e-03 -1.79945e-03 2.63509e-03 -4.36394e-03 9.56014e-03 7.19734e-02 1.02047e-02 -4.96871e-03 3.19813e-03 -2.32827e-03 1.82349e-03 -1.50172e-03
-3.80371e-04 3.11702e-04 -3.60609e-04 4.25370e-04 -5.04022e-04 6.00491e-04 -7.22210e-04 8.82140e-04 -1.10243e-03 1.42468e-03 -1.93321e-03 2.82380e-03 -4.66681e-03 1.02047e-02 7.67189e-02 1.08484e-02 -5.26984e-03 3.38408e-03 -2.45853e-03 1.92119e-03
3.68084e-04 -2.99732e-04 3.44006e-04 -4.01914e-04 4.70886e-04 -5.53345e-04 6.54470e-04 -7.82496e-04 9.51175e-04 -1.18432e-03 1.52589e-03 -2.06582e-03 3.01143e-03 -4.96871e-03 1.08484e-02 8.14639e-02 1.14912e-02 -5.57042e-03 3.56939e-03 -2.58840e-03
-3.57121e-04 2.89227e-04 -3.29679e-04 3.82062e-04 -4.43364e-04 5.15239e-04 -6.01201e-04 7.06858e-04 -8.41266e-04 1.01879e-03 -1.26501e-03 1.62598e-03 -2.19744e-03 3.19813e-03 -5.26984e-03 1.14912e-02 8.62085e-02 1.21335e-02 -5.87063e-03 3.75404e-03
3.47234e-04 -2.79885e-04 3.17145e-04 -3.64954e-04 4.20108e-04 -4.83675e-04 5.58084e-04 -6.47519e-04 7.57777e-04 -8.98772e-04 1.08524e-03 -1.34467e-03 1.72512e-03 -2.32827e-03 3.38408e-03 -5.57042e-03 1.21335e-02 9.09526e-02 1.27750e-02 -6.17067e-03
-3.38233e-04 2.71494e-04 -3.06028e-04 3.50015e-04 -4.00149e-04 4.56941e-04 -5.22495e-04 5.99431e-04 -6.92505e-04 8.07463e-04 -9.55182e-04 1.15067e-03 -1.42350e-03 1.82349e-03 -2.45853e-03 3.56939e-03 -5.87063e-03 1.27750e-02 9.56961e-02 1.34158e-02
3.29975e-04 -2.63888e-04 2.96066e-04 -3.36844e-04 3.82674e-04 -4.34099e-04 4.92310e-04 -5.59928e-04 6.39479e-04 -7.36315e-04 8.56078e-04 -1.01070e-03 1.21530e-03 -1.50172e-03 1.92119e-03 -2.58840e-03 3.75404e-03 -6.17067e-03 1.34158e-02 1.00439e-01


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_80-81.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.29860e-04 2.44108e-05 -6.94536e-05 9.22028e-05 -1.05265e-04 1.13140e-04 -1.17976e-04 1.20920e-04 -1.22629e-04 1.23507e-04 -1.23814e-04 1.23718e-04 -1.23336e-04 1.22752e-04 -1.22023e-04 1.21189e-04 -1.20279e-04 1.19323e-04 -1.18334e-04 1.17323e-04
2.44108e-05 1.33895e-05 5.31503e-05 -3.64791e-05 3.01309e-05 -2.71908e-05 2.54246e-05 -2.41838e-05 2.32237e-05 -2.24348e-05 2.17555e-05 -2.11585e-05 2.06216e-05 -2.01295e-05 1.96778e-05 -1.92608e-05 1.88640e-05 -1.85015e-05 1.81428e-05 -1.78362e-05
-6.94536e-05 5.31503e-05 3.19685e-05 5.19304e-05 -2.51012e-05 1.35880e-05 -7.86338e-06 4.40771e-06 -2.08941e-06 4.23069e-07 8.16671e-07 -1.78149e-06 2.54666e-06 -3.15986e-06 3.66474e-06 -4.09502e-06 4.42968e-06 -4.76159e-06 4.95969e-06 -5.30054e-06
9.22028e-05 -3.64791e-05 5.19304e-05 5.57747e-05 5.21325e-05 -1.96639e-05 5.61422e-06 1.28960e-06 -5.41540e-06 8.13341e-06 -1.00645e-05 1.14696e-05 -1.25319e-05 1.33534e-05 -1.40036e-05 1.44826e-05 -1.49476e-05 1.51575e-05 -1.56423e-05 1.54542e-05
-1.05265e-04 3.01309e-05 -2.51012e-05 5.21325e-05 7.65809e-05 5.54036e-05 -1.79811e-05 1.89068e-06 5.85032e-06 -1.04263e-05 1.33972e-05 -1.54873e-05 1.69929e-05 -1.81338e-05 1.89605e-05 -1.97071e-05 2.00505e-05 -2.08049e-05 2.04885e-05 -2.15498e-05
1.13140e-04 -2.71908e-05 1.35880e-05 -1.96639e-05 5.54036e-05 9.43998e-05 6.11318e-05 -1.87762e-05 6.97569e-07 7.83660e-06 -1.28255e-05 1.60261e-05 -1.82821e-05 1.98429e-05 -2.11437e-05 2.18287e-05 -2.29883e-05 2.26525e-05 -2.43017e-05 2.43281e-05
-1.17976e-04 2.54246e-05 -7.86338e-06 5.61422e-06 -1.79811e-05 6.11318e-05 1.09969e-04 6.86399e-05 -2.12410e-05 1.13684e-06 8.21640e-06 -1.36561e-05 1.70544e-05 -1.95834e-05 2.10274e-05 -2.28718e-05 2.27418e-05 -2.51126e-05 2.48752e-05 -2.04304e-05
1.20920e-04 -2.41838e-05 4.40771e-06 1.28960e-06 1.89068e-06 -1.87762e-05 6.86399e-05 1.23928e-04 7.74191e-05 -2.48658e-05 2.65565e-06 7.50576e-06 -1.35308e-05 1.69415e-05 -2.01873e-05 2.07369e-05 -2.40946e-05 2.38264e-05 -1.98835e-05 4.22947e-05
-1.22629e-04 2.32237e-05 -2.08941e-06 -5.41540e-06 5.85032e-06 6.97569e-07 -2.12410e-05 7.74191e-05 1.36730e-04 8.70880e-05 -2.93394e-05 4.85960e-06 5.92260e-06 -1.30287e-05 1.55943e-05 -2.06772e-05 2.09027e-05 -1.78571e-05 4.19713e-05 1.12748e-05
1.23507e-04 -2.24348e-05 4.23069e-07 8.13341e-06 -1.04263e-05 7.83660e-06 1.13684e-06 -2.48658e-05 8.70880e-05 1.48663e-04 9.73316e-05 -3.45531e-05 7.26678e-06 3.22741e-06 -1.26534e-05 1.48585e-05 -1.35705e-05 3.95558e-05 1.67919e-05 6.89285e-05
-1.23814e-04 2.17555e-05 8.16671e-07 -1.00645e-05 1.33972e-05 -1.28255e-05 8.21640e-06 2.65565e-06 -2.93394e-05 9.73316e-05 1.59832e-04 1.07705e-04 -4.08187e-05 9.40399e-06 1.22608e-06 -4.56617e-06 3.36650e-05 2.39546e-05 6.97175e-05 -9.18977e-06
1.23718e-04 -2.11585e-05 -1.78149e-06 1.14696e-05 -1.54873e-05 1.60261e-05 -1.36561e-05 7.50576e-06 4.85960e-06 -3.45531e-05 1.07705e-04 1.69914e-04 1.17747e-04 -4.63504e-05 1.93371e-05 1.94985e-05 3.54582e-05 6.60993e-05 8.40288e-07 -6.00703e-05
-1.23336e-04 2.06216e-05 2.54666e-06 -1.25319e-05 1.69929e-05 -1.82821e-05 1.70544e-05 -1.35308e-05 5.92260e-06 7.26678e-06 -4.08187e-05 1.17747e-04 1.80702e-04 1.35630e-04 -3.11767e-05 6.22169e-05 5.29178e-05 1.49317e-05 -6.54757e-05 -1.82893e-04
1.22752e-04 -2.01295e-05 -3.15986e-06 1.33534e-05 -1.81338e-05 1.98429e-05 -1.95834e-05 1.69415e-05 -1.30287e-05 3.22741e-06 9.40399e-06 -4.63504e-05 1.35630e-04 2.12308e-04 1.86967e-04 6.27460e-08 4.46525e-05 -8.04661e-05 -1.72615e-04 -1.44048e-04
-1.22023e-04 1.96778e-05 3.66474e-06 -1.40036e-05 1.89605e-05 -2.11437e-05 2.10274e-05 -2.01873e-05 1.55943e-05 -1.26534e-05 1.22608e-06 1.93371e-05 -3.11767e-05 1.86967e-04 2.60259e-04 1.77926e-04 -1.37142e-04 -1.44133e-04 -1.64701e-04 -2.14847e-05
1.21189e-04 -1.92608e-05 -4.09502e-06 1.44826e-05 -1.97071e-05 2.18287e-05 -2.28718e-05 2.07369e-05 -2.06772e-05 1.48585e-05 -4.56617e-06 1.94985e-05 6.22169e-05 6.27460e-08 1.77926e-04 1.39207e-04 -4.41141e-06 -2.27502e-04 6.82050e-06 5.99800e-05
-1.20279e-04 1.88640e-05 4.42968e-06 -1.49476e-05 2.00505e-05 -2.29883e-05 2.27418e-05 -2.40946e-05 2.09027e-05 -1.35705e-05 3.36650e-05 3.54582e-05 5.29178e-05 4.46525e-05 -1.37142e-04 -4.41141e-06 6.42103e-05 1.53500e-04 -5.86873e-06 4.55999e-05
1.19323e-04 -1.85015e-05 -4.76159e-06 1.51575e-05 -2.08049e-05 2.26525e-05 -2.51126e-05 2.38264e-05 -1.78571e-05 3.95558e-05 2.39546e-05 6.60993e-05 1.49317e-05 -8.04661e-05 -1.44133e-04 -2.27502e-04 1.53500e-04 3.02213e-04 2.00453e-04 -1.44433e-04
-1.18334e-04 1.81428e-05 4.95969e-06 -1.56423e-05 2.04885e-05 -2.43017e-05 2.48752e-05 -1.98835e-05 4.19713e-05 1.67919e-05 6.97175e-05 8.40288e-07 -6.54757e-05 -1.72615e-04 -1.64701e-04 6.82050e-06 -5.86873e-06 2.00453e-04 1.79743e-04 2.18620e-04
1.17323e-04 -1.78362e-05 -5.30054e-06 1.54542e-05 -2.15498e-05 2.43281e-05 -2.04304e-05 4.22947e-05 1.12748e-05 6.89285e-05 -9.18977e-06 -6.00703e-05 -1.82893e-04 -1.44048e-04 -2.14847e-05 5.99800e-05 4.55999e-05 -1.44433e-04 2.18620e-04 3.55298e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_81-82.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.71086e-05 4.04634e-05 -6.28827e-05 7.48415e-05 -8.17420e-05 8.57946e-05 -8.81478e-05 8.94368e-05 -9.00342e-05 9.01697e-05 -8.99915e-05 8.95973e-05 -8.90538e-05 8.84064e-05 -8.76896e-05 8.69260e-05 -8.61320e-05 8.53198e-05 -8.45005e-05 8.36790e-05
4.04634e-05 3.75688e-06 4.38284e-05 -2.76585e-05 2.10513e-05 -1.78143e-05 1.58387e-05 -1.44691e-05 1.34414e-05 -1.26286e-05 1.19579e-05 -1.13920e-05 1.09024e-05 -1.04699e-05 1.00858e-05 -9.74133e-06 9.42325e-06 -9.13873e-06 8.86451e-06 -8.63317e-06
-6.28827e-05 4.38284e-05 2.44534e-05 3.91875e-05 -1.56190e-05 5.25889e-06 -5.56392e-08 -3.08462e-06 5.17739e-06 -6.66259e-06 7.75026e-06 -8.57918e-06 9.22051e-06 -9.72035e-06 1.01196e-05 -1.04473e-05 1.06929e-05 -1.09258e-05 1.10554e-05 -1.12808e-05
7.48415e-05 -2.76585e-05 3.91875e-05 4.52794e-05 3.79510e-05 -9.98996e-06 -2.31847e-06 8.38143e-06 -1.19882e-05 1.43463e-05 -1.59993e-05 1.71838e-05 -1.80618e-05 1.87235e-05 -1.92310e-05 1.95939e-05 -1.99292e-05 2.00689e-05 -2.03951e-05 2.02205e-05
-8.17420e-05 2.10513e-05 -1.56190e-05 3.79510e-05 6.23295e-05 4.01248e-05 -8.13516e-06 -5.82483e-06 1.25383e-05 -1.64800e-05 1.90177e-05 -2.07798e-05 2.20300e-05 -2.29561e-05 2.36155e-05 -2.41851e-05 2.44457e-05 -2.49807e-05 2.47229e-05 -2.55404e-05
8.57946e-05 -1.78143e-05 5.25889e-06 -9.98996e-06 4.01248e-05 7.63129e-05 4.47690e-05 -8.68089e-06 -6.93897e-06 1.43010e-05 -1.85714e-05 2.12893e-05 -2.31777e-05 2.44712e-05 -2.55139e-05 2.60748e-05 -2.69402e-05 2.66971e-05 -2.79727e-05 2.76477e-05
-8.81478e-05 1.58387e-05 -5.56392e-08 -2.31847e-06 -8.13516e-06 4.47690e-05 8.81138e-05 5.11314e-05 -1.08092e-05 -6.52967e-06 1.45813e-05 -1.92240e-05 2.21113e-05 -2.42108e-05 2.54348e-05 -2.68744e-05 2.68410e-05 -2.86901e-05 2.81591e-05 -2.57989e-05
8.94368e-05 -1.44691e-05 -3.08462e-06 8.38143e-06 -5.82483e-06 -8.68089e-06 5.11314e-05 9.83953e-05 5.86922e-05 -1.40172e-05 -5.12017e-06 1.38711e-05 -1.89934e-05 2.19270e-05 -2.45628e-05 2.51452e-05 -2.78042e-05 2.72757e-05 -2.54472e-05 4.03621e-05
-9.00342e-05 1.34414e-05 5.17739e-06 -1.19882e-05 1.25383e-05 -6.93897e-06 -1.08092e-05 5.86922e-05 1.07605e-04 6.70813e-05 -1.79984e-05 -3.07119e-06 1.23999e-05 -1.83633e-05 2.07157e-05 -2.48266e-05 2.47591e-05 -2.37740e-05 3.97841e-05 -1.48479e-06
9.01697e-05 -1.26286e-05 -6.66259e-06 1.43463e-05 -1.64800e-05 1.43010e-05 -6.52967e-06 -1.40172e-05 6.70813e-05 1.16029e-04 7.60118e-05 -2.26187e-05 -7.76998e-07 1.00180e-05 -1.78551e-05 1.95317e-05 -2.01123e-05 3.74509e-05 2.78035e-06 6.43013e-05
-8.99915e-05 1.19579e-05 7.75026e-06 -1.59993e-05 1.90177e-05 -1.85714e-05 1.45813e-05 -5.12017e-06 -1.79984e-05 7.60118e-05 1.23794e-04 8.51233e-05 -2.80906e-05 1.27362e-06 7.72721e-06 -1.23394e-05 3.21629e-05 8.58773e-06 6.43943e-05 -7.19876e-06
8.95973e-05 -1.13920e-05 -8.57918e-06 1.71838e-05 -2.07798e-05 2.12893e-05 -1.92240e-05 1.38711e-05 -3.07119e-06 -2.26187e-05 8.51233e-05 1.30682e-04 9.39366e-05 -3.34415e-05 8.35665e-06 1.97594e-05 1.82636e-05 6.07953e-05 1.19587e-06 -2.62640e-05
-8.90538e-05 1.09024e-05 9.22051e-06 -1.80618e-05 2.20300e-05 -2.31777e-05 2.21113e-05 -1.89934e-05 1.23999e-05 -7.76998e-07 -2.80906e-05 9.39366e-05 1.37667e-04 1.07801e-04 -2.41714e-05 4.12610e-05 4.90435e-05 1.31748e-05 -3.07872e-05 -1.44890e-04
8.84064e-05 -1.04699e-05 -9.72035e-06 1.87235e-05 -2.29561e-05 2.44712e-05 -2.42108e-05 2.19270e-05 -1.83633e-05 1.00180e-05 1.27362e-06 -3.34415e-05 1.07801e-04 1.59342e-04 1.47856e-04 3.10282e-06 3.87707e-05 -4.36786e-05 -1.35455e-04 -1.16418e-04
-8.76896e-05 1.00858e-05 1.01196e-05 -1.92310e-05 2.36155e-05 -2.55139e-05 2.54348e-05 -2.45628e-05 2.07157e-05 -1.78551e-05 7.72721e-06 8.35665e-06 -2.41714e-05 1.47856e-04 1.99251e-04 1.52673e-04 -9.26729e-05 -1.10436e-04 -1.33881e-04 -4.16848e-05
8.69260e-05 -9.74133e-06 -1.04473e-05 1.95939e-05 -2.41851e-05 2.60748e-05 -2.68744e-05 2.51452e-05 -2.48266e-05 1.95317e-05 -1.23394e-05 1.97594e-05 4.12610e-05 3.10282e-06 1.52673e-04 1.15750e-04 9.20585e-06 -1.87980e-04 -1.69618e-05 4.73255e-05
-8.61320e-05 9.42325e-06 1.06929e-05 -1.99292e-05 2.44457e-05 -2.69402e-05 2.68410e-05 -2.78042e-05 2.47591e-05 -2.01123e-05 3.21629e-05 1.82636e-05 4.90435e-05 3.87707e-05 -9.26729e-05 9.20585e-06 3.20193e-05 1.08548e-04 -9.59747e-06 4.30701e-05
8.53198e-05 -9.13873e-06 -1.09258e-05 2.00689e-05 -2.49807e-05 2.66971e-05 -2.86901e-05 2.72757e-05 -2.37740e-05 3.74509e-05 8.58773e-06 6.07953e-05 1.31748e-05 -4.36786e-05 -1.10436e-04 -1.87980e-04 1.08548e-04 2.22718e-04 1.75582e-04 -1.12226e-04
-8.45005e-05 8.86451e-06 1.10554e-05 -2.03951e-05 2.47229e-05 -2.79727e-05 2.81591e-05 -2.54472e-05 3.97841e-05 2.78035e-06 6.43943e-05 1.19587e-06 -3.07872e-05 -1.35455e-04 -1.33881e-04 -1.69618e-05 -9.59747e-06 1.75582e-04 1.32269e-04 1.66285e-04
8.36790e-05 -8.63317e-06 -1.12808e-05 2.02205e-05 -2.55404e-05 2.76477e-05 -2.57989e-05 4.03621e-05 -1.48479e-06 6.43013e-05 -7.19876e-06 -2.62640e-05 -1.44890e-04 -1.16418e-04 -4.16848e-05 4.73255e-05 4.30701e-05 -1.12226e-04 1.66285e-04 2.62888e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_82-83.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.32515e-06 4.45740e-05 -4.93718e-05 5.27378e-05 -5.47369e-05 5.57850e-05 -5.62269e-05 5.62826e-05 -5.60893e-05 5.57341e-05 -5.52736e-05 5.47453e-05 -5.41747e-05 5.35801e-05 -5.29716e-05 5.23587e-05 -5.17495e-05 5.11441e-05 -5.05487e-05 4.99617e-05
4.45740e-05 -7.01602e-07 3.34353e-05 -1.79360e-05 1.12599e-05 -7.87046e-06 5.79298e-06 -4.37639e-06 3.34455e-06 -2.55858e-06 1.93745e-06 -1.43609e-06 1.02179e-06 -6.72255e-07 3.75572e-07 -1.20797e-07 -1.04860e-07 2.98250e-07 -4.78044e-07 6.22798e-07
-4.93718e-05 3.34353e-05 2.08316e-05 2.67091e-05 -6.07945e-06 -3.17115e-06 7.84573e-06 -1.06538e-05 1.25033e-05 -1.37919e-05 1.47136e-05 -1.53949e-05 1.59025e-05 -1.62813e-05 1.65674e-05 -1.67867e-05 1.69375e-05 -1.70698e-05 1.71235e-05 -1.72383e-05
5.27378e-05 -1.79360e-05 2.67091e-05 3.88630e-05 2.46241e-05 -6.23430e-07 -1.00886e-05 1.53619e-05 -1.84721e-05 2.04802e-05 -2.18609e-05 2.28270e-05 -2.35212e-05 2.40250e-05 -2.43904e-05 2.46345e-05 -2.48455e-05 2.49071e-05 -2.50917e-05 2.49107e-05
-5.47369e-05 1.12599e-05 -6.07945e-06 2.46241e-05 5.26628e-05 2.60859e-05 1.17961e-06 -1.32198e-05 1.89924e-05 -2.23463e-05 2.44773e-05 -2.59291e-05 2.69352e-05 -2.76577e-05 2.81532e-05 -2.85568e-05 2.87264e-05 -2.90717e-05 2.88419e-05 -2.94234e-05
5.57850e-05 -7.87046e-06 -3.17115e-06 -6.23430e-07 2.60859e-05 6.34268e-05 2.99506e-05 7.17692e-07 -1.41419e-05 2.04449e-05 -2.40609e-05 2.63335e-05 -2.78816e-05 2.89243e-05 -2.97306e-05 3.01602e-05 -3.07749e-05 3.05816e-05 -3.15163e-05 3.10120e-05
-5.62269e-05 5.79298e-06 7.84573e-06 -1.00886e-05 1.17961e-06 2.99506e-05 7.21228e-05 3.54339e-05 -1.21100e-06 -1.36718e-05 2.05571e-05 -2.44821e-05 2.69009e-05 -2.86158e-05 2.96219e-05 -3.07157e-05 3.07274e-05 -3.21141e-05 3.14616e-05 -3.04159e-05
5.62826e-05 -4.37639e-06 -1.06538e-05 1.53619e-05 -1.32198e-05 7.17692e-07 3.54339e-05 7.94124e-05 4.20226e-05 -4.12400e-06 -1.22950e-05 1.97857e-05 -2.41064e-05 2.65956e-05 -2.87090e-05 2.92714e-05 -3.13201e-05 3.07012e-05 -3.01675e-05 3.96413e-05
-5.60893e-05 3.34455e-06 1.25033e-05 -1.84721e-05 1.89924e-05 -1.41419e-05 -1.21100e-06 4.20226e-05 8.57284e-05 4.93656e-05 -7.72769e-06 -1.03368e-05 1.83592e-05 -2.33378e-05 2.54479e-05 -2.87139e-05 2.85267e-05 -2.87525e-05 3.89091e-05 -1.21971e-05
5.57341e-05 -2.55858e-06 -1.37919e-05 2.04802e-05 -2.23463e-05 2.04449e-05 -1.36718e-05 -4.12400e-06 4.93656e-05 9.13459e-05 5.72034e-05 -1.18769e-05 -8.11896e-06 1.62017e-05 -2.26593e-05 2.40056e-05 -2.56021e-05 3.67043e-05 -8.89655e-06 5.99800e-05
-5.52736e-05 1.93745e-06 1.47136e-05 -2.18609e-05 2.44773e-05 -2.40609e-05 2.05571e-05 -1.22950e-05 -7.72769e-06 5.72034e-05 9.64020e-05 6.52453e-05 -1.67029e-05 -6.09739e-06 1.37999e-05 -1.88850e-05 3.19894e-05 -4.17273e-06 5.95520e-05 -8.47055e-06
5.47453e-05 -1.43609e-06 -1.53949e-05 2.28270e-05 -2.59291e-05 2.63335e-05 -2.44821e-05 1.97857e-05 -1.03368e-05 -1.18769e-05 6.52453e-05 1.00762e-04 7.30461e-05 -2.17464e-05 -9.88941e-07 2.11637e-05 3.97740e-06 5.60410e-05 -1.50140e-06 -7.81289e-07
-5.41747e-05 1.02179e-06 1.59025e-05 -2.35212e-05 2.69352e-05 -2.78816e-05 2.69009e-05 -2.41064e-05 1.83592e-05 -8.11896e-06 -1.67029e-05 7.30461e-05 1.04881e-04 8.39317e-05 -1.68260e-05 2.37260e-05 4.55953e-05 8.63553e-06 -4.63225e-06 -1.13936e-04
5.35801e-05 -6.72255e-07 -1.62813e-05 2.40250e-05 -2.76577e-05 2.89243e-05 -2.86158e-05 2.65956e-05 -2.33378e-05 1.62017e-05 -6.09739e-06 -2.17464e-05 8.39317e-05 1.19009e-04 1.14684e-04 5.75873e-06 3.06196e-05 -1.57497e-05 -1.05365e-04 -8.94014e-05
-5.29716e-05 3.75572e-07 1.65674e-05 -2.43904e-05 2.81532e-05 -2.97306e-05 2.96219e-05 -2.87090e-05 2.54479e-05 -2.26593e-05 1.37999e-05 -9.88941e-07 -1.68260e-05 1.14684e-04 1.50980e-04 1.27820e-04 -5.80403e-05 -8.34624e-05 -1.04133e-04 -5.54366e-05
5.23587e-05 -1.20797e-07 -1.67867e-05 2.46345e-05 -2.85568e-05 3.01602e-05 -3.07157e-05 2.92714e-05 -2.87139e-05 2.40056e-05 -1.88850e-05 2.11637e-05 2.37260e-05 5.75873e-06 1.27820e-04 9.63510e-05 1.88297e-05 -1.50633e-04 -3.38685e-05 3.60098e-05
-5.17495e-05 -1.04860e-07 1.69375e-05 -2.48455e-05 2.87264e-05 -3.07749e-05 3.07274e-05 -3.13201e-05 2.85267e-05 -2.56021e-05 3.19894e-05 3.97740e-06 4.55953e-05 3.06196e-05 -5.80403e-05 1.88297e-05 1.23386e-05 7.33843e-05 -1.30900e-05 3.71995e-05
5.11441e-05 2.98250e-07 -1.70698e-05 2.49071e-05 -2.90717e-05 3.05816e-05 -3.21141e-05 3.07012e-05 -2.87525e-05 3.67043e-05 -4.17273e-06 5.60410e-05 8.63553e-06 -1.57497e-05 -8.34624e-05 -1.50633e-04 7.33843e-05 1.58974e-04 1.50423e-04 -8.28737e-05
-5.05487e-05 -4.78044e-07 1.71235e-05 -2.50917e-05 2.88419e-05 -3.15163e-05 3.14616e-05 -3.01675e-05 3.89091e-05 -8.89655e-06 5.95520e-05 -1.50140e-06 -4.63225e-06 -1.05365e-04 -1.04133e-04 -3.38685e-05 -1.30900e-05 1.50423e-04 9.82566e-05 1.25379e-04
4.99617e-05 6.22798e-07 -1.72383e-05 2.49107e-05 -2.94234e-05 3.10120e-05 -3.04159e-05 3.96413e-05 -1.21971e-05 5.99800e-05 -8.47055e-06 -7.81289e-07 -1.13936e-04 -8.94014e-05 -5.54366e-05 3.60098e-05 3.71995e-05 -8.28737e-05 1.25379e-04 1.88979e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_83-84.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.17957e-05 3.64590e-05 -2.87955e-05 2.58184e-05 -2.42022e-05 2.30795e-05 -2.21927e-05 2.14435e-05 -2.07859e-05 2.01954e-05 -1.96574e-05 1.91620e-05 -1.87025e-05 1.82741e-05 -1.78725e-05 1.74946e-05 -1.71380e-05 1.68006e-05 -1.64809e-05 1.61760e-05
3.64590e-05 -2.45719e-07 2.17924e-05 -7.20993e-06 6.82180e-07 2.69953e-06 -4.76083e-06 6.13481e-06 -7.10096e-06 7.80440e-06 -8.33102e-06 8.73051e-06 -9.03844e-06 9.27880e-06 -9.46601e-06 9.61198e-06 -9.72821e-06 9.81619e-06 -9.88969e-06 9.93586e-06
-2.87955e-05 2.17924e-05 2.06138e-05 1.43345e-05 3.59292e-06 -1.17507e-05 1.58743e-05 -1.83232e-05 1.99046e-05 -2.09748e-05 2.17122e-05 -2.22300e-05 2.25908e-05 -2.28364e-05 2.30002e-05 -2.31041e-05 2.31498e-05 -2.31779e-05 2.31464e-05 -2.31538e-05
2.58184e-05 -7.20993e-06 1.43345e-05 3.58696e-05 1.19824e-05 8.50312e-06 -1.77335e-05 2.22521e-05 -2.48777e-05 2.65375e-05 -2.76455e-05 2.83905e-05 -2.88981e-05 2.92397e-05 -2.94622e-05 2.95842e-05 -2.96692e-05 2.96452e-05 -2.96986e-05 2.94934e-05
-2.42022e-05 6.82180e-07 3.59292e-06 1.19824e-05 4.67717e-05 1.31018e-05 1.00286e-05 -2.03258e-05 2.52261e-05 -2.80266e-05 2.97694e-05 -3.09220e-05 3.16906e-05 -3.22136e-05 3.25475e-05 -3.27936e-05 3.28604e-05 -3.30381e-05 3.28065e-05 -3.31692e-05
2.30795e-05 2.69953e-06 -1.17507e-05 8.50312e-06 1.31018e-05 5.47843e-05 1.64732e-05 9.48551e-06 -2.09389e-05 2.62760e-05 -2.92889e-05 3.11449e-05 -3.23737e-05 3.31747e-05 -3.37619e-05 3.40555e-05 -3.44485e-05 3.42671e-05 -3.48963e-05 3.43208e-05
-2.21927e-05 -4.76083e-06 1.58743e-05 -1.77335e-05 1.00286e-05 1.64732e-05 6.08934e-05 2.13238e-05 7.62169e-06 -2.03147e-05 2.61476e-05 -2.94200e-05 3.14051e-05 -3.27678e-05 3.35595e-05 -3.43553e-05 3.43634e-05 -3.53475e-05 3.46733e-05 -3.43807e-05
2.14435e-05 6.13481e-06 -1.83232e-05 2.22521e-05 -2.03258e-05 9.48551e-06 2.13238e-05 6.57343e-05 2.71657e-05 4.88486e-06 -1.88923e-05 2.52510e-05 -2.88543e-05 3.09246e-05 -3.25873e-05 3.30870e-05 -3.46058e-05 3.39923e-05 -3.41586e-05 3.98144e-05
-2.07859e-05 -7.10096e-06 1.99046e-05 -2.48777e-05 2.52261e-05 -2.09389e-05 7.62169e-06 2.71657e-05 6.97128e-05 3.36749e-05 1.54814e-06 -1.69586e-05 2.38035e-05 -2.79244e-05 2.97705e-05 -3.23119e-05 3.20961e-05 -3.29251e-05 3.89926e-05 -2.10199e-05
2.01954e-05 7.80440e-06 -2.09748e-05 2.65375e-05 -2.80266e-05 2.62760e-05 -2.03147e-05 4.88486e-06 3.36749e-05 7.30850e-05 4.06199e-05 -2.24457e-06 -1.47749e-05 2.17814e-05 -2.70503e-05 2.81840e-05 -3.01896e-05 3.69408e-05 -1.84420e-05 5.61430e-05
-1.96574e-05 -8.33102e-06 2.17122e-05 -2.76455e-05 2.97694e-05 -2.92889e-05 2.61476e-05 -1.88923e-05 1.54814e-06 4.06199e-05 7.59902e-05 4.77675e-05 -6.56107e-06 -1.27350e-05 1.93711e-05 -2.43816e-05 3.27600e-05 -1.45755e-05 5.53385e-05 -1.19388e-05
1.91620e-05 8.73051e-06 -2.22300e-05 2.83905e-05 -3.09220e-05 3.11449e-05 -2.94200e-05 2.52510e-05 -1.69586e-05 -2.24457e-06 4.77675e-05 7.83543e-05 5.47348e-05 -1.12457e-05 -8.92885e-06 2.33455e-05 -7.69453e-06 5.19724e-05 -6.19220e-06 1.76947e-05
-1.87025e-05 -9.03844e-06 2.25908e-05 -2.88981e-05 3.16906e-05 -3.23737e-05 3.14051e-05 -2.88543e-05 2.38035e-05 -1.47749e-05 -6.56107e-06 5.47348e-05 8.03322e-05 6.34575e-05 -9.41550e-06 9.24300e-06 4.27211e-05 2.34881e-06 1.43495e-05 -8.93917e-05
1.82741e-05 9.27880e-06 -2.28364e-05 2.92397e-05 -3.22136e-05 3.31747e-05 -3.27678e-05 3.09246e-05 -2.79244e-05 2.17814e-05 -1.27350e-05 -1.12457e-05 6.34575e-05 8.88477e-05 8.67215e-05 8.27612e-06 2.11797e-05 4.73391e-06 -8.16849e-05 -6.37686e-05
-1.78725e-05 -9.46601e-06 2.30002e-05 -2.94622e-05 3.25475e-05 -3.37619e-05 3.35595e-05 -3.25873e-05 2.97705e-05 -2.70503e-05 1.93711e-05 -8.92885e-06 -9.41550e-06 8.67215e-05 1.13362e-04 1.03957e-04 -3.17017e-05 -6.25905e-05 -7.61706e-05 -6.34996e-05
1.74946e-05 9.61198e-06 -2.31041e-05 2.95842e-05 -3.27936e-05 3.40555e-05 -3.43553e-05 3.30870e-05 -3.23119e-05 2.81840e-05 -2.43816e-05 2.33455e-05 9.24300e-06 8.27612e-06 1.03957e-04 8.00956e-05 2.46881e-05 -1.16035e-04 -4.47124e-05 2.65389e-05
-1.71380e-05 -9.72821e-06 2.31498e-05 -2.96692e-05 3.28604e-05 -3.44485e-05 3.43634e-05 -3.46058e-05 3.20961e-05 -3.01896e-05 3.27600e-05 -7.69453e-06 4.27211e-05 2.11797e-05 -3.17017e-05 2.46881e-05 1.98044e-06 4.67769e-05 -1.57074e-05 2.87133e-05
1.68006e-05 9.81619e-06 -2.31779e-05 2.96452e-05 -3.30381e-05 3.42671e-05 -3.53475e-05 3.39923e-05 -3.29251e-05 3.69408e-05 -1.45755e-05 5.19724e-05 2.34881e-06 4.73391e-06 -6.25905e-05 -1.16035e-04 4.67769e-05 1.08869e-04 1.25264e-04 -5.70959e-05
-1.64809e-05 -9.88969e-06 2.31464e-05 -2.96986e-05 3.28065e-05 -3.48963e-05 3.46733e-05 -3.41586e-05 3.89926e-05 -1.84420e-05 5.53385e-05 -6.19220e-06 1.43495e-05 -8.16849e-05 -7.61706e-05 -4.47124e-05 -1.57074e-05 1.25264e-04 7.40839e-05 9.41397e-05
1.61760e-05 9.93586e-06 -2.31538e-05 2.94934e-05 -3.31692e-05 3.43208e-05 -3.43807e-05 3.98144e-05 -2.10199e-05 5.61430e-05 -1.19388e-05 1.76947e-05 -8.93917e-05 -6.37686e-05 -6.34996e-05 2.65389e-05 2.87133e-05 -5.70959e-05 9.41397e-05 1.31076e-04


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_84-85.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.85709e-05 1.56941e-05 -9.02320e-07 -6.10815e-06 1.00240e-05 -1.24664e-05 1.40882e-05 -1.52072e-05 1.59980e-05 -1.65651e-05 1.69740e-05 -1.72691e-05 1.74798e-05 -1.76265e-05 1.77256e-05 -1.77878e-05 1.78208e-05 -1.78313e-05 1.78240e-05 -1.78039e-05
1.56941e-05 5.03781e-06 8.63920e-06 4.71059e-06 -1.08483e-05 1.40492e-05 -1.59685e-05 1.72052e-05 -1.80325e-05 1.85957e-05 -1.89809e-05 1.92405e-05 -1.94107e-05 1.95151e-05 -1.95704e-05 1.95886e-05 -1.95802e-05 1.95479e-05 -1.95033e-05 1.94392e-05
-9.02320e-07 8.63920e-06 2.34979e-05 1.82313e-06 1.35700e-05 -2.06321e-05 2.41730e-05 -2.62310e-05 2.75163e-05 -2.83454e-05 2.88785e-05 -2.92174e-05 2.94186e-05 -2.95195e-05 2.95514e-05 -2.95327e-05 2.94682e-05 -2.93867e-05 2.92626e-05 -2.91635e-05
-6.10815e-06 4.71059e-06 1.82313e-06 3.58630e-05 -2.30466e-07 1.75660e-05 -2.54087e-05 2.91983e-05 -3.13461e-05 3.26579e-05 -3.34905e-05 3.40120e-05 -3.43306e-05 3.45074e-05 -3.45846e-05 3.45814e-05 -3.45447e-05 3.44271e-05 -3.43584e-05 3.41122e-05
1.00240e-05 -1.08483e-05 1.35700e-05 -2.30466e-07 4.41037e-05 8.90905e-07 1.85996e-05 -2.73065e-05 3.13931e-05 -3.36702e-05 3.50397e-05 -3.59038e-05 3.64418e-05 -3.67702e-05 3.69439e-05 -3.70390e-05 3.70010e-05 -3.70271e-05 3.67701e-05 -3.69345e-05
-1.24664e-05 1.40492e-05 -2.06321e-05 1.75660e-05 8.90905e-07 4.97226e-05 4.02633e-06 1.78244e-05 -2.75044e-05 3.19580e-05 -3.44121e-05 3.58784e-05 -3.68076e-05 3.73772e-05 -3.77590e-05 3.79141e-05 -3.81159e-05 3.79138e-05 -3.82772e-05 3.76885e-05
1.40882e-05 -1.59685e-05 2.41730e-05 -2.54087e-05 1.85996e-05 4.02633e-06 5.36556e-05 8.46045e-06 1.59060e-05 -2.66451e-05 3.15255e-05 -3.42041e-05 3.57884e-05 -3.68289e-05 3.74106e-05 -3.79472e-05 3.79206e-05 -3.85591e-05 3.79133e-05 -3.79827e-05
-1.52072e-05 1.72052e-05 -2.62310e-05 2.91983e-05 -2.73065e-05 1.78244e-05 8.46045e-06 5.64853e-05 1.37499e-05 1.32433e-05 -2.51096e-05 3.04518e-05 -3.34123e-05 3.50908e-05 -3.63613e-05 3.67655e-05 -3.78390e-05 3.72717e-05 -3.77329e-05 4.08139e-05
1.59980e-05 -1.80325e-05 2.75163e-05 -3.13461e-05 3.13931e-05 -2.75044e-05 1.59060e-05 1.37499e-05 5.85780e-05 1.96056e-05 1.00788e-05 -2.31459e-05 2.89312e-05 -3.23038e-05 3.38721e-05 -3.57995e-05 3.56005e-05 -3.66218e-05 3.99473e-05 -2.83479e-05
-1.65651e-05 1.85957e-05 -2.83454e-05 3.26579e-05 -3.36702e-05 3.19580e-05 -2.66451e-05 1.32433e-05 1.96056e-05 6.01643e-05 2.58277e-05 6.54900e-06 -2.09623e-05 2.69736e-05 -3.12248e-05 3.22052e-05 -3.42275e-05 3.80589e-05 -2.63013e-05 5.31386e-05
1.69740e-05 -1.89809e-05 2.88785e-05 -3.34905e-05 3.50397e-05 -3.44121e-05 3.15255e-05 -2.51096e-05 1.00788e-05 2.58277e-05 6.13734e-05 3.22307e-05 2.62714e-06 -1.88768e-05 2.46048e-05 -2.91966e-05 3.43709e-05 -2.31066e-05 5.20819e-05 -1.69103e-05
-1.72691e-05 1.92405e-05 -2.92174e-05 3.40120e-05 -3.59038e-05 3.58784e-05 -3.42041e-05 3.04518e-05 -2.31459e-05 6.54900e-06 3.22307e-05 6.21788e-05 3.85032e-05 -1.68919e-06 -1.58801e-05 2.62092e-05 -1.72844e-05 4.89065e-05 -1.22007e-05 3.06516e-05
1.74798e-05 -1.94107e-05 2.94186e-05 -3.43306e-05 3.64418e-05 -3.68076e-05 3.57884e-05 -3.34123e-05 2.89312e-05 -2.09623e-05 2.62714e-06 3.85032e-05 6.25748e-05 4.56750e-05 -1.95148e-06 -2.77477e-06 4.07523e-05 -5.03196e-06 2.76922e-05 -7.08699e-05
-1.76265e-05 1.95151e-05 -2.95195e-05 3.45074e-05 -3.67702e-05 3.73772e-05 -3.68289e-05 3.50908e-05 -3.23038e-05 2.69736e-05 -1.88768e-05 -1.68919e-06 4.56750e-05 6.70312e-05 6.30697e-05 1.10640e-05 1.10486e-05 1.93561e-05 -6.40175e-05 -4.00136e-05
1.77256e-05 -1.95704e-05 2.95514e-05 -3.45846e-05 3.69439e-05 -3.77590e-05 3.74106e-05 -3.63613e-05 3.38721e-05 -3.12248e-05 2.46048e-05 -1.58801e-05 -1.95148e-06 6.30697e-05 8.48679e-05 8.13718e-05 -1.19609e-05 -4.74501e-05 -5.04368e-05 -6.70157e-05
-1.77878e-05 1.95886e-05 -2.95327e-05 3.45814e-05 -3.70390e-05 3.79141e-05 -3.79472e-05 3.67655e-05 -3.57995e-05 3.22052e-05 -2.91966e-05 2.62092e-05 -2.77477e-06 1.10640e-05 8.13718e-05 6.66199e-05 2.68205e-05 -8.45164e-05 -5.06852e-05 1.96096e-05
1.78208e-05 -1.95802e-05 2.94682e-05 -3.45447e-05 3.70010e-05 -3.81159e-05 3.79206e-05 -3.78390e-05 3.56005e-05 -3.42275e-05 3.43709e-05 -1.72844e-05 4.07523e-05 1.10486e-05 -1.19609e-05 2.68205e-05 -1.54395e-06 2.71712e-05 -1.66217e-05 1.82129e-05
-1.78313e-05 1.95479e-05 -2.93867e-05 3.44271e-05 -3.70271e-05 3.79138e-05 -3.85591e-05 3.72717e-05 -3.66218e-05 3.80589e-05 -2.31066e-05 4.89065e-05 -5.03196e-06 1.93561e-05 -4.74501e-05 -8.45164e-05 2.71712e-05 7.09350e-05 1.00339e-04 -3.51679e-05
1.78240e-05 -1.95033e-05 2.92626e-05 -3.43584e-05 3.67701e-05 -3.82772e-05 3.79133e-05 -3.77329e-05 3.99473e-05 -2.63013e-05 5.20819e-05 -1.22007e-05 2.76922e-05 -6.40175e-05 -5.04368e-05 -5.06852e-05 -1.66217e-05 1.00339e-04 5.70686e-05 7.04842e-05
-1.78039e-05 1.94392e-05 -2.91635e-05 3.41122e-05 -3.69345e-05 3.76885e-05 -3.79827e-05 4.08139e-05 -2.83479e-05 5.31386e-05 -1.69103e-05 3.06516e-05 -7.08699e-05 -4.00136e-05 -6.70157e-05 1.96096e-05 1.82129e-05 -3.51679e-05 7.04842e-05 8.73798e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_85-86.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.58494e-05 -1.80384e-05 3.43846e-05 -4.30104e-05 4.78474e-05 -5.07161e-05 5.24484e-05 -5.34776e-05 5.40511e-05 -5.43197e-05 5.43795e-05 -5.42939e-05 5.41065e-05 -5.38484e-05 5.35382e-05 -5.31938e-05 5.28273e-05 -5.24442e-05 5.20521e-05 -5.16549e-05
-1.80384e-05 1.50181e-05 -6.12605e-06 1.78317e-05 -2.32923e-05 2.61100e-05 -2.77399e-05 2.87282e-05 -2.93298e-05 2.96829e-05 -2.98704e-05 2.99426e-05 -2.99346e-05 2.98705e-05 -2.97638e-05 2.96279e-05 -2.94730e-05 2.93009e-05 -2.91215e-05 2.89299e-05
3.43846e-05 -6.12605e-06 2.90571e-05 -1.08222e-05 2.37662e-05 -2.96932e-05 3.25957e-05 -3.42123e-05 3.51588e-05 -3.57105e-05 3.60090e-05 -3.61421e-05 3.61604e-05 -3.60985e-05 3.59797e-05 -3.58222e-05 3.56331e-05 -3.54312e-05 3.52018e-05 -3.49892e-05
-4.30104e-05 1.78317e-05 -1.08222e-05 3.82333e-05 -1.19640e-05 2.64264e-05 -3.29393e-05 3.60023e-05 -3.76616e-05 3.86101e-05 -3.91534e-05 3.94362e-05 -3.95515e-05 3.95530e-05 -3.94728e-05 3.93320e-05 -3.91657e-05 3.89429e-05 -3.87519e-05 3.84433e-05
4.78474e-05 -2.32923e-05 2.37662e-05 -1.19640e-05 4.38970e-05 -1.04687e-05 2.67169e-05 -3.39494e-05 3.72576e-05 -3.90228e-05 4.00208e-05 -4.05929e-05 4.08943e-05 -4.10248e-05 4.10296e-05 -4.09690e-05 4.08140e-05 -4.06952e-05 4.03871e-05 -4.03676e-05
-5.07161e-05 2.61100e-05 -2.96932e-05 2.64264e-05 -1.04687e-05 4.73427e-05 -7.29445e-06 2.55308e-05 -3.35962e-05 3.72243e-05 -3.91476e-05 4.02353e-05 -4.08702e-05 4.12105e-05 -4.13884e-05 4.13945e-05 -4.14176e-05 4.11642e-05 -4.12926e-05 4.07070e-05
5.24484e-05 -2.77399e-05 3.25957e-05 -3.29393e-05 2.67169e-05 -7.29445e-06 4.93813e-05 -3.04952e-06 2.34163e-05 -3.23956e-05 3.64008e-05 -3.85249e-05 3.97260e-05 -4.04626e-05 4.08304e-05 -4.11291e-05 4.10329e-05 -4.13734e-05 4.07642e-05 -4.09337e-05
-5.34776e-05 2.87282e-05 -3.42123e-05 3.60023e-05 -3.39494e-05 2.55308e-05 -3.04952e-06 5.05136e-05 1.88832e-06 2.07069e-05 -3.06604e-05 3.50756e-05 -3.74467e-05 3.87527e-05 -3.96694e-05 3.99450e-05 -4.06372e-05 4.01171e-05 -4.06091e-05 4.20229e-05
5.40511e-05 -2.93298e-05 3.51588e-05 -3.76616e-05 3.72576e-05 -3.35962e-05 2.34163e-05 1.88832e-06 5.10526e-05 7.27535e-06 1.76071e-05 -2.85919e-05 3.34123e-05 -3.61223e-05 3.73975e-05 -3.87991e-05 3.86143e-05 -3.95687e-05 4.11315e-05 -3.39991e-05
-5.43197e-05 2.96829e-05 -3.57105e-05 3.86101e-05 -3.90228e-05 3.72243e-05 -3.23956e-05 2.07069e-05 7.27535e-06 5.11947e-05 1.29456e-05 1.42339e-05 -2.63523e-05 3.14398e-05 -3.48143e-05 3.56532e-05 -3.74475e-05 3.93983e-05 -3.23287e-05 5.06200e-05
5.43795e-05 -2.98704e-05 3.60090e-05 -3.91534e-05 4.00208e-05 -3.91476e-05 3.64008e-05 -3.06604e-05 1.76071e-05 1.29456e-05 5.10541e-05 1.87566e-05 1.05875e-05 -2.41873e-05 2.91062e-05 -3.30835e-05 3.61534e-05 -2.96542e-05 4.94095e-05 -2.22141e-05
-5.42939e-05 2.99426e-05 -3.61421e-05 3.94362e-05 -4.05929e-05 4.02353e-05 -3.85249e-05 3.50756e-05 -2.85919e-05 1.42339e-05 1.87566e-05 5.06283e-05 2.44706e-05 6.59717e-06 -2.16327e-05 2.90989e-05 -2.47094e-05 4.64530e-05 -1.83663e-05 3.88994e-05
5.41065e-05 -2.99346e-05 3.61604e-05 -3.95515e-05 4.08943e-05 -4.08702e-05 3.97260e-05 -3.74467e-05 3.34123e-05 -2.63523e-05 1.05875e-05 2.44706e-05 4.98450e-05 3.05567e-05 4.97869e-06 -1.22980e-05 3.92981e-05 -1.23636e-05 3.62380e-05 -5.72208e-05
-5.38484e-05 2.98705e-05 -3.60985e-05 3.95530e-05 -4.10248e-05 4.12105e-05 -4.04626e-05 3.87527e-05 -3.61223e-05 3.14398e-05 -2.41873e-05 6.59717e-06 3.05567e-05 5.14381e-05 4.34942e-05 1.38075e-05 1.32646e-06 2.90001e-05 -5.11974e-05 -1.91761e-05
5.35382e-05 -2.97638e-05 3.59797e-05 -3.94728e-05 4.10296e-05 -4.13884e-05 4.08304e-05 -3.96694e-05 3.73975e-05 -3.48143e-05 2.91062e-05 -2.16327e-05 4.97869e-06 4.34942e-05 6.35425e-05 6.08876e-05 2.15596e-06 -3.68957e-05 -2.79278e-05 -6.66158e-05
-5.31938e-05 2.96279e-05 -3.58222e-05 3.93320e-05 -4.09690e-05 4.13945e-05 -4.11291e-05 3.99450e-05 -3.87991e-05 3.56532e-05 -3.30835e-05 2.90989e-05 -1.22980e-05 1.38075e-05 6.08876e-05 5.51651e-05 2.61012e-05 -5.69726e-05 -5.24571e-05 1.50077e-05
5.28273e-05 -2.94730e-05 3.56331e-05 -3.91657e-05 4.08140e-05 -4.14176e-05 4.10329e-05 -4.06372e-05 3.86143e-05 -3.74475e-05 3.61534e-05 -2.47094e-05 3.92981e-05 1.32646e-06 2.15596e-06 2.61012e-05 -9.74925e-07 1.36022e-05 -1.59502e-05 7.12012e-06
-5.24442e-05 2.93009e-05 -3.54312e-05 3.89429e-05 -4.06952e-05 4.11642e-05 -4.13734e-05 4.01171e-05 -3.95687e-05 3.93983e-05 -2.96542e-05 4.64530e-05 -1.23636e-05 2.90001e-05 -3.68957e-05 -5.69726e-05 1.36022e-05 4.31191e-05 7.67555e-05 -1.77543e-05
5.20521e-05 -2.91215e-05 3.52018e-05 -3.87519e-05 4.03871e-05 -4.12926e-05 4.07642e-05 -4.06091e-05 4.11315e-05 -3.23287e-05 4.94095e-05 -1.83663e-05 3.62380e-05 -5.11974e-05 -2.79278e-05 -5.24571e-05 -1.59502e-05 7.67555e-05 4.45074e-05 5.30147e-05
-5.16549e-05 2.89299e-05 -3.49892e-05 3.84433e-05 -4.03676e-05 4.07070e-05 -4.09337e-05 4.20229e-05 -3.39991e-05 5.06200e-05 -2.22141e-05 3.88994e-05 -5.72208e-05 -1.91761e-05 -6.66158e-05 1.50077e-05 7.12012e-06 -1.77543e-05 5.30147e-05 5.54719e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_86-87.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.51415e-04 -6.54834e-05 7.76133e-05 -8.53603e-05 8.97058e-05 -9.20911e-05 9.33026e-05 -9.37817e-05 9.37904e-05 -9.34914e-05 9.29890e-05 -9.23528e-05 9.16294e-05 -9.08501e-05 9.00408e-05 -8.92134e-05 8.83785e-05 -8.75499e-05 8.67282e-05 -8.59196e-05
-6.54834e-05 2.99364e-05 -2.29498e-05 3.25380e-05 -3.70132e-05 3.92365e-05 -4.04267e-05 4.10551e-05 -4.13462e-05 4.14232e-05 -4.13603e-05 4.12033e-05 -4.09835e-05 4.07213e-05 -4.04317e-05 4.01235e-05 -3.98045e-05 3.94804e-05 -3.91559e-05 3.88295e-05
7.76133e-05 -2.29498e-05 3.73421e-05 -2.40342e-05 3.45719e-05 -3.93172e-05 4.15270e-05 -4.26572e-05 4.32289e-05 -4.34754e-05 4.35171e-05 -4.34281e-05 4.32509e-05 -4.30139e-05 4.27396e-05 -4.24391e-05 4.21187e-05 -4.17957e-05 4.14584e-05 -4.11371e-05
-8.53603e-05 3.25380e-05 -2.40342e-05 4.29582e-05 -2.36909e-05 3.55115e-05 -4.07477e-05 4.30906e-05 -4.42584e-05 4.48385e-05 -4.50877e-05 4.51290e-05 -4.50395e-05 4.48626e-05 -4.46284e-05 4.43518e-05 -4.40569e-05 4.37299e-05 -4.34257e-05 4.30506e-05
8.97058e-05 -3.70132e-05 3.45719e-05 -2.36909e-05 4.60814e-05 -2.15022e-05 3.48514e-05 -4.07188e-05 4.32885e-05 -4.45619e-05 4.51995e-05 -4.54887e-05 4.55608e-05 -4.54975e-05 4.53415e-05 -4.51345e-05 4.48616e-05 -4.46139e-05 4.42449e-05 -4.40708e-05
-9.20911e-05 3.92365e-05 -3.93172e-05 3.55115e-05 -2.15022e-05 4.75329e-05 -1.80691e-05 3.31202e-05 -3.97204e-05 4.25852e-05 -4.40123e-05 4.47441e-05 -4.51024e-05 4.52229e-05 -4.52139e-05 4.50770e-05 -4.49398e-05 4.46229e-05 -4.45560e-05 4.39834e-05
9.33026e-05 -4.04267e-05 4.15270e-05 -4.07477e-05 3.48514e-05 -1.80691e-05 4.79185e-05 -1.38408e-05 3.07115e-05 -3.81130e-05 4.13215e-05 -4.29382e-05 4.37853e-05 -4.42412e-05 4.44090e-05 -4.45002e-05 4.43168e-05 -4.44134e-05 4.38386e-05 -4.39632e-05
-9.37817e-05 4.10551e-05 -4.26572e-05 4.30906e-05 -4.07188e-05 3.31202e-05 -1.38408e-05 4.76265e-05 -9.10707e-06 2.78771e-05 -3.61282e-05 3.97086e-05 -4.15495e-05 4.25087e-05 -4.31180e-05 4.32546e-05 -4.36304e-05 4.31487e-05 -4.35275e-05 4.39374e-05
9.37904e-05 -4.13462e-05 4.32289e-05 -4.42584e-05 4.32885e-05 -3.97204e-05 3.07115e-05 -9.10707e-06 4.69023e-05 -4.05633e-06 2.47736e-05 -3.39174e-05 3.78703e-05 -3.99963e-05 4.09855e-05 -4.19513e-05 4.17658e-05 -4.25189e-05 4.30245e-05 -3.88661e-05
-9.34914e-05 4.14232e-05 -4.34754e-05 4.48385e-05 -4.45619e-05 4.25852e-05 -3.81130e-05 2.78771e-05 -4.05633e-06 4.59002e-05 1.18437e-06 2.14932e-05 -3.15984e-05 3.58366e-05 -3.84711e-05 3.91704e-05 -4.06162e-05 4.14319e-05 -3.74477e-05 4.93058e-05
9.29890e-05 -4.13603e-05 4.35171e-05 -4.50877e-05 4.51995e-05 -4.40123e-05 4.13215e-05 -3.61282e-05 2.47736e-05 1.18437e-06 4.47108e-05 6.51095e-06 1.80456e-05 -2.93468e-05 3.35357e-05 -3.68277e-05 3.85796e-05 -3.51722e-05 4.80154e-05 -2.79867e-05
-9.23528e-05 4.12033e-05 -4.34281e-05 4.51290e-05 -4.54887e-05 4.47441e-05 -4.29382e-05 3.97086e-05 -3.39174e-05 2.14932e-05 6.51095e-06 4.33439e-05 1.17529e-05 1.43408e-05 -2.70092e-05 3.25055e-05 -3.09571e-05 4.52984e-05 -2.48388e-05 4.42133e-05
9.16294e-05 -4.09835e-05 4.32509e-05 -4.50395e-05 4.55608e-05 -4.51024e-05 4.37853e-05 -4.15495e-05 3.78703e-05 -3.15984e-05 1.80456e-05 1.17529e-05 4.17089e-05 1.70697e-05 1.19348e-05 -2.03676e-05 3.90557e-05 -1.98201e-05 4.17902e-05 -4.85313e-05
-9.08501e-05 4.07213e-05 -4.30139e-05 4.48626e-05 -4.54975e-05 4.52229e-05 -4.42412e-05 4.25087e-05 -3.99963e-05 3.58366e-05 -2.93468e-05 1.43408e-05 1.70697e-05 4.13672e-05 2.67292e-05 1.72718e-05 -8.20136e-06 3.55028e-05 -4.32930e-05 -9.97356e-07
9.00408e-05 -4.04317e-05 4.27396e-05 -4.46284e-05 4.53415e-05 -4.52139e-05 4.44090e-05 -4.31180e-05 4.09855e-05 -3.84711e-05 3.35357e-05 -2.70092e-05 1.19348e-05 2.67292e-05 4.88164e-05 4.20407e-05 1.25809e-05 -3.10259e-05 -8.34235e-06 -6.40772e-05
-8.92134e-05 4.01235e-05 -4.24391e-05 4.43518e-05 -4.51345e-05 4.50770e-05 -4.45002e-05 4.32546e-05 -4.19513e-05 3.91704e-05 -3.68277e-05 3.25055e-05 -2.03676e-05 1.72718e-05 4.20407e-05 4.62543e-05 2.21825e-05 -3.30019e-05 -5.18470e-05 1.36666e-05
8.83785e-05 -3.98045e-05 4.21187e-05 -4.40569e-05 4.48616e-05 -4.49398e-05 4.43168e-05 -4.36304e-05 4.17658e-05 -4.06162e-05 3.85796e-05 -3.09571e-05 3.90557e-05 -8.20136e-06 1.25809e-05 2.21825e-05 2.59197e-06 3.98382e-06 -1.26679e-05 -4.38182e-06
-8.75499e-05 3.94804e-05 -4.17957e-05 4.37299e-05 -4.46139e-05 4.46229e-05 -4.44134e-05 4.31487e-05 -4.25189e-05 4.14319e-05 -3.51722e-05 4.52984e-05 -1.98201e-05 3.55028e-05 -3.10259e-05 -3.30019e-05 3.98382e-06 2.48662e-05 5.44245e-05 -4.04329e-06
8.67282e-05 -3.91559e-05 4.14584e-05 -4.34257e-05 4.42449e-05 -4.45560e-05 4.38386e-05 -4.35275e-05 4.30245e-05 -3.74477e-05 4.80154e-05 -2.48388e-05 4.17902e-05 -4.32930e-05 -8.34235e-06 -5.18470e-05 -1.26679e-05 5.44245e-05 3.55479e-05 3.91841e-05
-8.59196e-05 3.88295e-05 -4.11371e-05 4.30506e-05 -4.40708e-05 4.39834e-05 -4.39632e-05 4.39374e-05 -3.88661e-05 4.93058e-05 -2.79867e-05 4.42133e-05 -4.85313e-05 -9.97356e-07 -6.40772e-05 1.36666e-05 -4.38182e-06 -4.04329e-06 3.91841e-05 3.44393e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_87-88.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.18851e-04 -1.27888e-04 1.29765e-04 -1.34028e-04 1.36418e-04 -1.37383e-04 1.37427e-04 -1.36888e-04 1.35980e-04 -1.34844e-04 1.33567e-04 -1.32211e-04 1.30816e-04 -1.29406e-04 1.28003e-04 -1.26619e-04 1.25261e-04 -1.23931e-04 1.22637e-04 -1.21380e-04
-1.27888e-04 5.02843e-05 -4.24227e-05 4.93314e-05 -5.24733e-05 5.38682e-05 -5.44533e-05 5.46000e-05 -5.44878e-05 5.42165e-05 -5.38456e-05 5.34131e-05 -5.29438e-05 5.24530e-05 -5.19526e-05 5.14508e-05 -5.09526e-05 5.04590e-05 -4.99762e-05 4.95024e-05
1.29765e-04 -4.24227e-05 4.85299e-05 -3.82822e-05 4.63980e-05 -4.98907e-05 5.13391e-05 -5.19273e-05 5.20803e-05 -5.19870e-05 5.17438e-05 -5.14102e-05 5.10196e-05 -5.05937e-05 5.01492e-05 -4.96964e-05 4.92394e-05 -4.87870e-05 4.83347e-05 -4.79011e-05
-1.34028e-04 4.93314e-05 -3.82822e-05 5.00748e-05 -3.58478e-05 4.52000e-05 -4.91907e-05 5.08075e-05 -5.14711e-05 5.16698e-05 -5.16135e-05 5.14037e-05 -5.11016e-05 5.07412e-05 -5.03456e-05 4.99287e-05 -4.95068e-05 4.90688e-05 -4.86532e-05 4.82008e-05
1.36418e-04 -5.24733e-05 4.63980e-05 -3.58478e-05 5.05950e-05 -3.26367e-05 4.33671e-05 -4.79562e-05 4.98142e-05 -5.06061e-05 5.08867e-05 -5.08944e-05 5.07376e-05 -5.04818e-05 5.01619e-05 -4.98105e-05 4.94207e-05 -4.90485e-05 4.86066e-05 -4.82951e-05
-1.37383e-04 5.38682e-05 -4.98907e-05 4.52000e-05 -3.26367e-05 5.01453e-05 -2.87238e-05 4.09477e-05 -4.62074e-05 4.83573e-05 -4.93129e-05 4.97028e-05 -4.97943e-05 4.97020e-05 -4.95102e-05 4.92309e-05 -4.89488e-05 4.85525e-05 -4.83187e-05 4.77470e-05
1.37427e-04 -5.44533e-05 5.13391e-05 -4.91907e-05 4.33671e-05 -2.87238e-05 4.90386e-05 -2.43413e-05 3.81403e-05 -4.41189e-05 4.65945e-05 -4.77398e-05 4.82537e-05 -4.84472e-05 4.84187e-05 -4.83212e-05 4.80408e-05 -4.79304e-05 4.73706e-05 -4.73705e-05
-1.36888e-04 5.46000e-05 -5.19273e-05 5.08075e-05 -4.79562e-05 4.09477e-05 -2.43413e-05 4.75167e-05 -1.96674e-05 3.50970e-05 -4.18269e-05 4.46488e-05 -4.60063e-05 4.66418e-05 -4.69722e-05 4.69602e-05 -4.70748e-05 4.66041e-05 -4.67988e-05 4.66365e-05
1.35980e-04 -5.44878e-05 5.20803e-05 -5.14711e-05 4.98142e-05 -4.62074e-05 3.81403e-05 -1.96674e-05 4.57422e-05 -1.48242e-05 3.19175e-05 -3.94278e-05 4.25965e-05 -4.42036e-05 4.49097e-05 -4.55090e-05 4.53004e-05 -4.57906e-05 4.56980e-05 -4.34063e-05
-1.34844e-04 5.42165e-05 -5.19870e-05 5.16698e-05 -5.06061e-05 4.83573e-05 -4.41189e-05 3.50970e-05 -1.48242e-05 4.38190e-05 -9.89457e-06 2.86623e-05 -3.69959e-05 4.04565e-05 -4.24567e-05 4.30027e-05 -4.40628e-05 4.42245e-05 -4.21495e-05 4.93426e-05
1.33567e-04 -5.38456e-05 5.17438e-05 -5.16135e-05 5.08867e-05 -4.93129e-05 4.65945e-05 -4.18269e-05 3.19175e-05 -9.89457e-06 4.18072e-05 -4.94581e-06 2.53382e-05 -3.46447e-05 3.81549e-05 -4.07631e-05 4.17160e-05 -4.01784e-05 4.80273e-05 -3.40241e-05
-1.32211e-04 5.34131e-05 -5.14102e-05 5.14037e-05 -5.08944e-05 4.97028e-05 -4.77398e-05 4.46488e-05 -3.94278e-05 2.86623e-05 -4.94581e-06 3.97174e-05 -9.00481e-08 2.18598e-05 -3.23699e-05 3.64972e-05 -3.65730e-05 4.55559e-05 -3.14359e-05 4.78481e-05
1.30816e-04 -5.29438e-05 5.10196e-05 -5.11016e-05 5.07376e-05 -4.97943e-05 4.82537e-05 -4.60063e-05 4.25965e-05 -3.69959e-05 2.53382e-05 -9.00481e-08 3.74638e-05 4.68151e-06 1.90369e-05 -2.75585e-05 4.01414e-05 -2.72397e-05 4.56283e-05 -4.41096e-05
-1.29406e-04 5.24530e-05 -5.05937e-05 5.07412e-05 -5.04818e-05 4.97020e-05 -4.84472e-05 4.66418e-05 -4.42036e-05 4.04565e-05 -3.46447e-05 2.18598e-05 4.68151e-06 3.58578e-05 1.20123e-05 2.16193e-05 -1.74149e-05 4.01728e-05 -3.96034e-05 1.45439e-05
1.28003e-04 -5.19526e-05 5.01492e-05 -5.03456e-05 5.01619e-05 -4.95102e-05 4.84187e-05 -4.69722e-05 4.49097e-05 -4.24567e-05 3.81549e-05 -3.23699e-05 1.90369e-05 1.20123e-05 3.96841e-05 2.47696e-05 2.06870e-05 -2.91465e-05 8.37680e-06 -6.07552e-05
-1.26619e-04 5.14508e-05 -4.96964e-05 4.99287e-05 -4.98105e-05 4.92309e-05 -4.83212e-05 4.69602e-05 -4.55090e-05 4.30027e-05 -4.07631e-05 3.64972e-05 -2.75585e-05 2.16193e-05 2.47696e-05 4.00224e-05 1.55641e-05 -1.24708e-05 -5.02404e-05 1.54439e-05
1.25261e-04 -5.09526e-05 4.92394e-05 -4.95068e-05 4.94207e-05 -4.89488e-05 4.80408e-05 -4.70748e-05 4.53004e-05 -4.40628e-05 4.17160e-05 -3.65730e-05 4.01414e-05 -1.74149e-05 2.06870e-05 1.55641e-05 7.99871e-06 -3.28571e-06 -6.83696e-06 -1.55949e-05
-1.23931e-04 5.04590e-05 -4.87870e-05 4.90688e-05 -4.90485e-05 4.85525e-05 -4.79304e-05 4.66041e-05 -4.57906e-05 4.42245e-05 -4.01784e-05 4.55559e-05 -2.72397e-05 4.01728e-05 -2.91465e-05 -1.24708e-05 -3.28571e-06 1.47354e-05 3.38249e-05 6.65836e-06
1.22637e-04 -4.99762e-05 4.83347e-05 -4.86532e-05 4.86066e-05 -4.83187e-05 4.73706e-05 -4.67988e-05 4.56980e-05 -4.21495e-05 4.80273e-05 -3.14359e-05 4.56283e-05 -3.96034e-05 8.37680e-06 -5.02404e-05 -6.83696e-06 3.38249e-05 2.94413e-05 2.72536e-05
-1.21380e-04 4.95024e-05 -4.79011e-05 4.82008e-05 -4.82951e-05 4.77470e-05 -4.73705e-05 4.66365e-05 -4.34063e-05 4.93426e-05 -3.40241e-05 4.78481e-05 -4.41096e-05 1.45439e-05 -6.07552e-05 1.54439e-05 -1.55949e-05 6.65836e-06 2.72536e-05 2.23924e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_88-89.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.37988e-04 -2.06047e-04 1.91285e-04 -1.89273e-04 1.88137e-04 -1.86678e-04 1.84864e-04 -1.82808e-04 1.80611e-04 -1.78351e-04 1.76078e-04 -1.73825e-04 1.71618e-04 -1.69469e-04 1.67382e-04 -1.65365e-04 1.63422e-04 -1.61550e-04 1.59748e-04 -1.58013e-04
-2.06047e-04 7.63378e-05 -6.48164e-05 6.83552e-05 -6.97479e-05 7.00373e-05 -6.98224e-05 6.93440e-05 -6.87197e-05 6.80152e-05 -6.72699e-05 6.65075e-05 -6.57444e-05 6.49909e-05 -6.42507e-05 6.35299e-05 -6.28311e-05 6.21540e-05 -6.15002e-05 6.08675e-05
1.91285e-04 -6.48164e-05 6.24905e-05 -5.36304e-05 5.92293e-05 -6.13570e-05 6.19483e-05 -6.19198e-05 6.15959e-05 -6.11166e-05 6.05524e-05 -5.99444e-05 5.93162e-05 -5.86833e-05 5.80536e-05 -5.74345e-05 5.68290e-05 -5.62417e-05 5.56679e-05 -5.51183e-05
-1.89273e-04 6.83552e-05 -5.36304e-05 5.92562e-05 -4.84070e-05 5.53961e-05 -5.81392e-05 5.90026e-05 -5.91343e-05 5.89270e-05 -5.85457e-05 5.80674e-05 -5.75387e-05 5.69850e-05 -5.64198e-05 5.58543e-05 -5.52989e-05 5.47469e-05 -5.42204e-05 5.36829e-05
1.88137e-04 -6.97479e-05 5.92293e-05 -4.84070e-05 5.69803e-05 -4.37963e-05 5.21202e-05 -5.54874e-05 5.66423e-05 -5.69499e-05 5.68677e-05 -5.65869e-05 5.61948e-05 -5.57428e-05 5.52553e-05 -5.47562e-05 5.42436e-05 -5.37524e-05 5.32287e-05 -5.27945e-05
-1.86678e-04 7.00373e-05 -6.13570e-05 5.53961e-05 -4.37963e-05 5.46194e-05 -3.91539e-05 4.88383e-05 -5.28530e-05 5.43187e-05 -5.48164e-05 5.48689e-05 -5.46957e-05 5.43921e-05 -5.40200e-05 5.35948e-05 -5.31727e-05 5.26883e-05 -5.23103e-05 5.17226e-05
1.84864e-04 -6.98224e-05 6.19483e-05 -5.81392e-05 5.21202e-05 -3.91539e-05 5.20929e-05 -3.44296e-05 4.55059e-05 -5.01866e-05 5.19777e-05 -5.26753e-05 5.28678e-05 -5.28102e-05 5.25883e-05 -5.23124e-05 5.19221e-05 -5.16369e-05 5.10685e-05 -5.09122e-05
-1.82808e-04 6.93440e-05 -6.19198e-05 5.90026e-05 -5.54874e-05 4.88383e-05 -3.44296e-05 4.94567e-05 -2.96615e-05 4.21544e-05 -4.75143e-05 4.96374e-05 -5.05454e-05 5.08738e-05 -5.09474e-05 5.07775e-05 -5.06682e-05 5.01812e-05 -5.01699e-05 4.97078e-05
1.80611e-04 -6.87197e-05 6.15959e-05 -5.91343e-05 5.66423e-05 -5.28530e-05 4.55059e-05 -2.96615e-05 4.67717e-05 -2.48917e-05 3.88163e-05 -4.48672e-05 4.73191e-05 -4.84580e-05 4.88862e-05 -4.91708e-05 4.89068e-05 -4.91252e-05 4.87205e-05 -4.74995e-05
-1.78351e-04 6.80152e-05 -6.11166e-05 5.89270e-05 -5.69499e-05 5.43187e-05 -5.01866e-05 4.21544e-05 -2.48917e-05 4.40811e-05 -2.01533e-05 3.55109e-05 -4.22757e-05 4.50212e-05 -4.64736e-05 4.68449e-05 -4.75233e-05 4.73321e-05 -4.63265e-05 5.03057e-05
1.76078e-04 -6.72699e-05 6.05524e-05 -5.85457e-05 5.68677e-05 -5.48164e-05 5.19777e-05 -4.75143e-05 3.88163e-05 -2.01533e-05 4.14101e-05 -1.54749e-05 3.22333e-05 -3.98015e-05 4.26721e-05 -4.46381e-05 4.51107e-05 -4.45796e-05 4.89952e-05 -3.97347e-05
-1.73825e-04 6.65075e-05 -5.99444e-05 5.80674e-05 -5.65869e-05 5.48689e-05 -5.26753e-05 4.96374e-05 -4.48672e-05 3.55109e-05 -1.54749e-05 3.87550e-05 -1.09172e-05 2.89082e-05 -3.74871e-05 4.06355e-05 -4.14766e-05 4.67598e-05 -3.75777e-05 5.02721e-05
1.71618e-04 -6.57444e-05 5.93162e-05 -5.75387e-05 5.61948e-05 -5.46957e-05 5.28678e-05 -5.05454e-05 4.73191e-05 -4.22757e-05 3.22333e-05 -1.09172e-05 3.60431e-05 -6.52667e-06 2.58980e-05 -3.38272e-05 4.20855e-05 -3.40587e-05 4.82302e-05 -4.28126e-05
-1.69469e-04 6.49909e-05 -5.86833e-05 5.69850e-05 -5.57428e-05 5.43921e-05 -5.28102e-05 5.08738e-05 -4.84580e-05 4.50212e-05 -3.98015e-05 2.89082e-05 -6.52667e-06 3.36410e-05 -7.78358e-07 2.64351e-05 -2.57797e-05 4.35069e-05 -3.89716e-05 2.70852e-05
1.67382e-04 -6.42507e-05 5.80536e-05 -5.64198e-05 5.52553e-05 -5.40200e-05 5.25883e-05 -5.09474e-05 4.88862e-05 -4.64736e-05 4.26721e-05 -3.74871e-05 2.58980e-05 -7.78358e-07 3.47964e-05 9.42636e-06 2.70334e-05 -3.01186e-05 2.19019e-05 -5.72525e-05
-1.65365e-04 6.35299e-05 -5.74345e-05 5.58543e-05 -5.47562e-05 5.35948e-05 -5.23124e-05 5.07775e-05 -4.91708e-05 4.68449e-05 -4.46381e-05 4.06355e-05 -3.38272e-05 2.64351e-05 9.42636e-06 3.60389e-05 7.21612e-06 4.36533e-06 -4.82644e-05 1.95580e-05
1.63422e-04 -6.28311e-05 5.68290e-05 -5.52989e-05 5.42436e-05 -5.31727e-05 5.19221e-05 -5.06682e-05 4.89068e-05 -4.75233e-05 4.51107e-05 -4.14766e-05 4.20855e-05 -2.57797e-05 2.70334e-05 7.21612e-06 1.39318e-05 -9.01755e-06 8.23359e-07 -2.54663e-05
-1.61550e-04 6.21540e-05 -5.62417e-05 5.47469e-05 -5.37524e-05 5.26883e-05 -5.16369e-05 5.01812e-05 -4.91252e-05 4.73321e-05 -4.45796e-05 4.67598e-05 -3.40587e-05 4.35069e-05 -3.01186e-05 4.36533e-06 -9.01755e-06 1.09011e-05 1.58085e-05 1.46800e-05
1.59748e-04 -6.15002e-05 5.56679e-05 -5.42204e-05 5.32287e-05 -5.23103e-05 5.10685e-05 -5.01699e-05 4.87205e-05 -4.63265e-05 4.89952e-05 -3.75777e-05 4.82302e-05 -3.89716e-05 2.19019e-05 -4.82644e-05 8.23359e-07 1.58085e-05 2.53518e-05 1.63782e-05
-1.58013e-04 6.08675e-05 -5.51183e-05 5.36829e-05 -5.27945e-05 5.17226e-05 -5.09122e-05 4.97078e-05 -4.74995e-05 5.03057e-05 -3.97347e-05 5.02721e-05 -4.28126e-05 2.70852e-05 -5.72525e-05 1.95580e-05 -2.54663e-05 1.46800e-05 1.63782e-05 1.70414e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_89-90.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.08465e-04 -3.00847e-04 2.62684e-04 -2.51380e-04 2.45013e-04 -2.40037e-04 2.35609e-04 -2.31486e-04 2.27589e-04 -2.23889e-04 2.20369e-04 -2.17026e-04 2.13847e-04 -2.10821e-04 2.07952e-04 -2.05218e-04 2.02615e-04 -2.00139e-04 1.97777e-04 -1.95528e-04
-3.00847e-04 1.08529e-04 -9.05113e-05 8.98525e-05 -8.90042e-05 8.78622e-05 -8.66177e-05 8.53450e-05 -8.40798e-05 8.28415e-05 -8.16408e-05 8.04847e-05 -7.93752e-05 7.83119e-05 -7.72979e-05 7.63281e-05 -7.54014e-05 7.45175e-05 -7.36730e-05 7.28666e-05
2.62684e-04 -9.05113e-05 7.92460e-05 -7.02492e-05 7.31609e-05 -7.37701e-05 7.33815e-05 -7.26417e-05 7.17671e-05 -7.08439e-05 6.99112e-05 -6.89918e-05 6.80954e-05 -6.72268e-05 6.63927e-05 -6.55903e-05 6.48197e-05 -6.40837e-05 6.33761e-05 -6.27034e-05
-2.51380e-04 8.98525e-05 -7.02492e-05 7.03390e-05 -6.14527e-05 6.61237e-05 -6.75874e-05 6.76511e-05 -6.72091e-05 6.65606e-05 -6.58244e-05 6.50544e-05 -6.42794e-05 6.35130e-05 -6.27666e-05 6.20412e-05 -6.13420e-05 6.06656e-05 -6.00221e-05 5.93906e-05
2.45013e-04 -8.90042e-05 7.31609e-05 -6.14527e-05 6.49602e-05 -5.50237e-05 6.10969e-05 -6.32730e-05 6.37177e-05 -6.35270e-05 6.30663e-05 -6.24845e-05 6.18454e-05 -6.11844e-05 6.05223e-05 -5.98696e-05 5.92255e-05 -5.86119e-05 5.79948e-05 -5.74464e-05
-2.40037e-04 8.78622e-05 -7.37701e-05 6.61237e-05 -5.50237e-05 6.05937e-05 -4.93816e-05 5.67559e-05 -5.95966e-05 6.03960e-05 -6.04381e-05 6.01517e-05 -5.97104e-05 5.91881e-05 -5.86345e-05 5.80588e-05 -5.74963e-05 5.69115e-05 -5.64017e-05 5.57782e-05
2.35609e-04 -8.66177e-05 7.33815e-05 -6.75874e-05 6.10969e-05 -4.93816e-05 5.66501e-05 -4.41180e-05 5.27592e-05 -5.62430e-05 5.73835e-05 -5.76495e-05 5.75270e-05 -5.72197e-05 5.68053e-05 -5.63568e-05 5.58449e-05 -5.54033e-05 5.47991e-05 -5.44823e-05
-2.31486e-04 8.53450e-05 -7.26417e-05 6.76511e-05 -6.32730e-05 5.67559e-05 -4.41180e-05 5.29535e-05 -3.90984e-05 4.89928e-05 -5.31074e-05 5.45801e-05 -5.50644e-05 5.50936e-05 -5.49260e-05 5.45919e-05 -5.42844e-05 5.37501e-05 -5.35359e-05 5.29275e-05
2.27589e-04 -8.40798e-05 7.17671e-05 -6.72091e-05 6.37177e-05 -5.95966e-05 5.27592e-05 -3.90984e-05 4.94415e-05 -3.42695e-05 4.54081e-05 -5.01485e-05 5.19405e-05 -5.26463e-05 5.28036e-05 -5.28128e-05 5.24623e-05 -5.24226e-05 5.18628e-05 -5.11756e-05
-2.23889e-04 8.28415e-05 -7.08439e-05 6.65606e-05 -6.35270e-05 6.03960e-05 -5.62430e-05 4.89928e-05 -3.42695e-05 4.60857e-05 -2.96051e-05 4.19782e-05 -4.73475e-05 4.94300e-05 -5.04033e-05 5.05810e-05 -5.09068e-05 5.05258e-05 -5.00270e-05 5.19127e-05
2.20369e-04 -8.16408e-05 6.99112e-05 -6.58244e-05 6.30663e-05 -6.04381e-05 5.73835e-05 -5.31074e-05 4.54081e-05 -2.96051e-05 4.28664e-05 -2.50937e-05 3.86734e-05 -4.47158e-05 4.69811e-05 -4.83686e-05 4.85402e-05 -4.84416e-05 5.06193e-05 -4.48437e-05
-2.17026e-04 8.04847e-05 -6.89918e-05 6.50544e-05 -6.24845e-05 6.01517e-05 -5.76495e-05 5.45801e-05 -5.01485e-05 4.19782e-05 -2.50937e-05 3.97616e-05 -2.07511e-05 3.54246e-05 -4.22988e-05 4.47087e-05 -4.57565e-05 4.86049e-05 -4.30100e-05 5.19930e-05
2.13847e-04 -7.93752e-05 6.80954e-05 -6.42794e-05 6.18454e-05 -5.97104e-05 5.75270e-05 -5.50644e-05 5.19405e-05 -4.73475e-05 3.86734e-05 -2.07511e-05 3.67032e-05 -1.66202e-05 3.23513e-05 -3.92922e-05 4.45914e-05 -4.00467e-05 5.01140e-05 -4.36748e-05
-2.10821e-04 7.83119e-05 -6.72268e-05 6.35130e-05 -6.11844e-05 5.91881e-05 -5.72197e-05 5.50936e-05 -5.26463e-05 4.94300e-05 -4.47158e-05 3.54246e-05 -1.66202e-05 3.38091e-05 -1.18956e-05 3.14630e-05 -3.30984e-05 4.60390e-05 -4.04224e-05 3.67044e-05
2.07952e-04 -7.72979e-05 6.63927e-05 -6.27666e-05 6.05223e-05 -5.86345e-05 5.68053e-05 -5.49260e-05 5.28036e-05 -5.04033e-05 4.69811e-05 -4.22988e-05 3.23513e-05 -1.18956e-05 3.31100e-05 -3.94145e-06 3.22128e-05 -3.29856e-05 3.23451e-05 -5.42158e-05
-2.05218e-04 7.63281e-05 -6.55903e-05 6.20412e-05 -5.98696e-05 5.80588e-05 -5.63568e-05 5.45919e-05 -5.28128e-05 5.05810e-05 -4.83686e-05 4.47087e-05 -3.92922e-05 3.14630e-05 -3.94145e-06 3.40656e-05 -2.05872e-06 1.76887e-05 -4.65901e-05 2.51964e-05
2.02615e-04 -7.54014e-05 6.48197e-05 -6.13420e-05 5.92255e-05 -5.74963e-05 5.58449e-05 -5.42844e-05 5.24623e-05 -5.09068e-05 4.85402e-05 -4.57565e-05 4.45914e-05 -3.30984e-05 3.22128e-05 -2.05872e-06 1.96993e-05 -1.40451e-05 9.56031e-06 -3.34446e-05
-2.00139e-04 7.45175e-05 -6.40837e-05 6.06656e-05 -5.86119e-05 5.69115e-05 -5.54033e-05 5.37501e-05 -5.24226e-05 5.05258e-05 -4.84416e-05 4.86049e-05 -4.00467e-05 4.60390e-05 -3.29856e-05 1.76887e-05 -1.40451e-05 1.16788e-05 7.61073e-07 2.07644e-05
1.97777e-04 -7.36730e-05 6.33761e-05 -6.00221e-05 5.79948e-05 -5.64017e-05 5.47991e-05 -5.35359e-05 5.18628e-05 -5.00270e-05 5.06193e-05 -4.30100e-05 5.01140e-05 -4.04224e-05 3.23451e-05 -4.65901e-05 9.56031e-06 7.61073e-07 2.30443e-05 5.94086e-06
-1.95528e-04 7.28666e-05 -6.27034e-05 5.93906e-05 -5.74464e-05 5.57782e-05 -5.44823e-05 5.29275e-05 -5.11756e-05 5.19127e-05 -4.48437e-05 5.19930e-05 -4.36748e-05 3.67044e-05 -5.42158e-05 2.51964e-05 -3.34446e-05 2.07644e-05 5.94086e-06 1.62833e-05


==> anc/ConnectedTwoMode/Magma/ConnectedTwoMode_m4_Magma_9-10.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in the magma model, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.94959e-03 2.30496e-03 -1.34429e-03 9.67022e-04 -7.66300e-04 6.45314e-04 -5.66722e-04 5.12754e-04 -4.73942e-04 4.44877e-04 -4.22310e-04 4.04215e-04 -3.89290e-04 3.76672e-04 -3.65773e-04 3.56186e-04 -3.47623e-04 3.39875e-04 -3.32788e-04 3.26248e-04
2.30496e-03 1.47067e-02 2.40731e-03 -1.26852e-03 8.68570e-04 -6.68649e-04 5.52504e-04 -4.78607e-04 4.28378e-04 -3.92386e-04 3.65438e-04 -3.44493e-04 3.27680e-04 -3.13804e-04 3.02083e-04 -2.91986e-04 2.83144e-04 -2.75286e-04 2.68219e-04 -2.61795e-04
-1.34429e-03 2.40731e-03 1.96683e-02 3.02973e-03 -1.55419e-03 1.04617e-03 -7.95417e-04 6.50714e-04 -5.58827e-04 4.96282e-04 -4.51313e-04 4.17500e-04 -3.91112e-04 3.69867e-04 -3.52301e-04 3.37465e-04 -3.24693e-04 3.13536e-04 -3.03647e-04 2.94771e-04
9.67022e-04 -1.26852e-03 3.02973e-03 2.45371e-02 3.68957e-03 -1.86905e-03 1.24633e-03 -9.39994e-04 7.63370e-04 -6.51074e-04 5.74432e-04 -5.19140e-04 4.77430e-04 -4.44782e-04 4.18457e-04 -3.96663e-04 3.78266e-04 -3.62434e-04 3.48607e-04 -3.36445e-04
-7.66300e-04 8.68570e-04 -1.55419e-03 3.68957e-03 2.93579e-02 4.35924e-03 -2.19125e-03 1.45162e-03 -1.08811e-03 8.78426e-04 -7.44912e-04 6.53597e-04 -5.87560e-04 5.37656e-04 -4.98514e-04 4.66944e-04 -4.40780e-04 4.18690e-04 -3.99772e-04 3.83199e-04
6.45314e-04 -6.68649e-04 1.04617e-03 -1.86905e-03 4.35924e-03 3.41539e-02 5.03039e-03 -2.51404e-03 1.65669e-03 -1.23543e-03 9.92339e-04 -8.37374e-04 7.31264e-04 -6.54397e-04 5.96273e-04 -5.50615e-04 5.13776e-04 -4.83331e-04 4.57541e-04 -4.35537e-04
-5.66722e-04 5.52504e-04 -7.95417e-04 1.24633e-03 -2.19125e-03 5.03039e-03 3.89368e-02 5.69976e-03 -2.83483e-03 1.85955e-03 -1.38047e-03 1.10395e-03 -9.27546e-04 8.06704e-04 -7.19060e-04 6.52762e-04 -6.00749e-04 5.58675e-04 -5.24007e-04 4.94565e-04
5.12754e-04 -4.78607e-04 6.50714e-04 -9.39994e-04 1.45162e-03 -2.51404e-03 5.69976e-03 4.37130e-02 6.36617e-03 -3.15277e-03 2.05966e-03 -1.52283e-03 1.21303e-03 -1.01529e-03 8.79820e-04 -7.81606e-04 7.07195e-04 -6.48928e-04 6.01684e-04 -5.62939e-04
-4.73942e-04 4.28378e-04 -5.58827e-04 7.63370e-04 -1.08811e-03 1.65669e-03 -2.83483e-03 6.36617e-03 4.84857e-02 7.02943e-03 -3.46780e-03 2.25707e-03 -1.66264e-03 1.31970e-03 -1.10087e-03 9.50848e-04 -8.42199e-04 7.59750e-04 -6.95404e-04 6.43077e-04
4.44877e-04 -3.92386e-04 4.96282e-04 -6.51074e-04 8.78426e-04 -1.23543e-03 1.85955e-03 -3.15277e-03 7.02943e-03 5.32565e-02 7.68976e-03 -3.78017e-03 2.45199e-03 -1.80026e-03 1.42428e-03 -1.18453e-03 1.02004e-03 -9.01153e-04 8.10752e-04 -7.40427e-04
-4.22310e-04 3.65438e-04 -4.51313e-04 5.74432e-04 -7.44912e-04 9.92339e-04 -1.38047e-03 2.05966e-03 -3.46780e-03 7.68976e-03 5.80263e-02 8.34750e-03 -4.09032e-03 2.64483e-03 -1.93598e-03 1.52706e-03 -1.26661e-03 1.08774e-03 -9.58734e-04 8.60431e-04
4.04215e-04 -3.44493e-04 4.17500e-04 -5.19140e-04 6.53597e-04 -8.37374e-04 1.10395e-03 -1.52283e-03 2.25707e-03 -3.78017e-03 8.34750e-03 6.27955e-02 9.00308e-03 -4.39857e-03 2.83588e-03 -2.07017e-03 1.62840e-03 -1.34739e-03 1.15418e-03 -1.01520e-03
-3.89290e-04 3.27680e-04 -3.91112e-04 4.77430e-04 -5.87560e-04 7.31264e-04 -9.27546e-04 1.21303e-03 -1.66264e-03 2.45199e-03 -4.09032e-03 9.00308e-03 6.75643e-02 9.65684e-03 -4.70529e-03 3.02553e-03 -2.20310e-03 1.72854e-03 -1.42711e-03 1.21959e-03
3.76672e-04 -3.13804e-04 3.69867e-04 -4.44782e-04 5.37656e-04 -6.54397e-04 8.06704e-04 -1.01529e-03 1.31970e-03 -1.80026e-03 2.64483e-03 -4.39857e-03 9.65684e-03 7.23328e-02 1.03092e-02 -5.01078e-03 3.21399e-03 -2.33503e-03 1.82769e-03 -1.50607e-03
-3.65773e-04 3.02083e-04 -3.52301e-04 4.18457e-04 -4.98514e-04 5.96273e-04 -7.19060e-04 8.79820e-04 -1.10087e-03 1.42428e-03 -1.93598e-03 2.83588e-03 -4.70529e-03 1.03092e-02 7.71011e-02 1.09603e-02 -5.31528e-03 3.40150e-03 -2.46623e-03 1.92601e-03
3.56186e-04 -2.91986e-04 3.37465e-04 -3.96663e-04 4.66944e-04 -5.50615e-04 6.52762e-04 -7.81606e-04 9.50848e-04 -1.18453e-03 1.52706e-03 -2.07017e-03 3.02553e-03 -5.01078e-03 1.09603e-02 8.18691e-02 1.16104e-02 -5.61908e-03 3.58820e-03 -2.59696e-03
-3.47623e-04 2.83144e-04 -3.24693e-04 3.78266e-04 -4.40780e-04 5.13776e-04 -6.00749e-04 7.07195e-04 -8.42199e-04 1.02004e-03 -1.26661e-03 1.62840e-03 -2.20310e-03 3.21399e-03 -5.31528e-03 1.16104e-02 8.66368e-02 1.22598e-02 -5.92243e-03 3.77409e-03
3.39875e-04 -2.75286e-04 3.13536e-04 -3.62434e-04 4.18690e-04 -4.83331e-04 5.58675e-04 -6.48928e-04 7.59750e-04 -9.01153e-04 1.08774e-03 -1.34739e-03 1.72854e-03 -2.33503e-03 3.40150e-03 -5.61908e-03 1.22598e-02 9.14041e-02 1.29083e-02 -6.22563e-03
-3.32788e-04 2.68219e-04 -3.03647e-04 3.48607e-04 -3.99772e-04 4.57541e-04 -5.24007e-04 6.01684e-04 -6.95404e-04 8.10752e-04 -9.58734e-04 1.15418e-03 -1.42711e-03 1.82769e-03 -2.46623e-03 3.58820e-03 -5.92243e-03 1.29083e-02 9.61707e-02 1.35558e-02
3.26248e-04 -2.61795e-04 2.94771e-04 -3.36445e-04 3.83199e-04 -4.35537e-04 4.94565e-04 -5.62939e-04 6.43077e-04 -7.40427e-04 8.60431e-04 -1.01520e-03 1.21959e-03 -1.50607e-03 1.92601e-03 -2.59696e-03 3.77409e-03 -6.22563e-03 1.35558e-02 1.00936e-01


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_0-1.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.80870e-04 1.58670e-04 -1.37494e-04 1.18135e-04 -5.66485e-05 8.37973e-05 -6.19517e-05 5.46875e-05 -4.63119e-05 4.27135e-05
1.58670e-04 5.35673e-03 -1.35324e-05 2.27326e-04 2.79264e-05 -1.25765e-04 5.60628e-06 2.71822e-05 4.62019e-06 -2.77904e-05
-1.37494e-04 -1.35324e-05 6.44943e-03 -7.01062e-04 5.63616e-04 -3.80756e-04 1.36384e-04 -4.60238e-05 2.05322e-05 9.03318e-06
1.18135e-04 2.27326e-04 -7.01062e-04 5.42418e-03 -1.43562e-03 1.01325e-03 -6.70444e-04 4.64655e-04 -3.83383e-04 3.24091e-04
-5.66485e-05 2.79264e-05 5.63616e-04 -1.43562e-03 3.85137e-03 -1.76614e-03 1.13251e-03 -8.28339e-04 6.22032e-04 -5.13186e-04
8.37973e-05 -1.25765e-04 -3.80756e-04 1.01325e-03 -1.76614e-03 2.53422e-03 -1.59873e-03 1.16915e-03 -9.38254e-04 7.89777e-04
-6.19517e-05 5.60628e-06 1.36384e-04 -6.70444e-04 1.13251e-03 -1.59873e-03 1.79386e-03 -1.38590e-03 1.15783e-03 -9.88929e-04
5.46875e-05 2.71822e-05 -4.60238e-05 4.64655e-04 -8.28339e-04 1.16915e-03 -1.38590e-03 1.37030e-03 -1.21895e-03 1.08344e-03
-4.63119e-05 4.62019e-06 2.05322e-05 -3.83383e-04 6.22032e-04 -9.38254e-04 1.15783e-03 -1.21895e-03 1.21077e-03 -1.12514e-03
4.27135e-05 -2.77904e-05 9.03318e-06 3.24091e-04 -5.13186e-04 7.89777e-04 -9.88929e-04 1.08344e-03 -1.12514e-03 1.10108e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_1-2.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.77685e-05 2.44128e-04 -2.14695e-04 1.81453e-04 -1.17640e-04 9.84093e-05 -8.50651e-05 8.13180e-05 -7.44969e-05 6.80990e-05
2.44128e-04 5.41595e-03 -6.03521e-04 7.26165e-04 3.55112e-05 6.08773e-05 -1.11928e-04 1.27811e-04 -1.07906e-04 8.16770e-05
-2.14695e-04 -6.03521e-04 6.53901e-03 -1.15752e-03 7.49840e-04 -4.74974e-04 2.87027e-04 -2.33963e-04 1.54293e-04 -1.22950e-04
1.81453e-04 7.26165e-04 -1.15752e-03 5.96264e-03 -1.81370e-03 1.02952e-03 -7.02279e-04 5.39447e-04 -4.31048e-04 3.30554e-04
-1.17640e-04 3.55112e-05 7.49840e-04 -1.81370e-03 3.98084e-03 -1.99653e-03 1.32227e-03 -1.02362e-03 8.32467e-04 -6.86547e-04
9.84093e-05 6.08773e-05 -4.74974e-04 1.02952e-03 -1.99653e-03 2.61781e-03 -1.75846e-03 1.33162e-03 -1.09384e-03 9.12787e-04
-8.50651e-05 -1.11928e-04 2.87027e-04 -7.02279e-04 1.32227e-03 -1.75846e-03 1.87102e-03 -1.51266e-03 1.26995e-03 -1.07776e-03
8.13180e-05 1.27811e-04 -2.33963e-04 5.39447e-04 -1.02362e-03 1.33162e-03 -1.51266e-03 1.49936e-03 -1.33284e-03 1.17107e-03
-7.44969e-05 -1.07906e-04 1.54293e-04 -4.31048e-04 8.32467e-04 -1.09384e-03 1.26995e-03 -1.33284e-03 1.29942e-03 -1.19027e-03
6.80990e-05 8.16770e-05 -1.22950e-04 3.30554e-04 -6.86547e-04 9.12787e-04 -1.07776e-03 1.17107e-03 -1.19027e-03 1.14286e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_10-11.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.35783e-05 4.13085e-04 -3.31290e-04 2.73735e-04 -2.20798e-04 1.87017e-04 -1.63539e-04 1.41771e-04 -1.24647e-04 1.11352e-04
4.13085e-04 7.68339e-03 -9.06739e-04 7.31779e-04 -4.04003e-04 1.03415e-04 2.59076e-06 -1.12773e-04 1.75093e-04 -1.93441e-04
-3.31290e-04 -9.06739e-04 8.28061e-03 -2.28072e-03 1.44438e-03 -9.36496e-04 6.00529e-04 -4.33157e-04 3.22744e-04 -2.49423e-04
2.73735e-04 7.31779e-04 -2.28072e-03 6.94310e-03 -3.05342e-03 1.96940e-03 -1.44565e-03 1.07920e-03 -8.77011e-04 7.30688e-04
-2.20798e-04 -4.04003e-04 1.44438e-03 -3.05342e-03 4.62292e-03 -3.03562e-03 2.35615e-03 -1.91920e-03 1.59177e-03 -1.36020e-03
1.87017e-04 1.03415e-04 -9.36496e-04 1.96940e-03 -3.03562e-03 3.28379e-03 -2.72082e-03 2.29026e-03 -1.96557e-03 1.71081e-03
-1.63539e-04 2.59076e-06 6.00529e-04 -1.44565e-03 2.35615e-03 -2.72082e-03 2.71343e-03 -2.42231e-03 2.14861e-03 -1.91404e-03
1.41771e-04 -1.12773e-04 -4.33157e-04 1.07920e-03 -1.91920e-03 2.29026e-03 -2.42231e-03 2.33504e-03 -2.15933e-03 1.97787e-03
-1.24647e-04 1.75093e-04 3.22744e-04 -8.77011e-04 1.59177e-03 -1.96557e-03 2.14861e-03 -2.15933e-03 2.08243e-03 -1.96074e-03
1.11352e-04 -1.93441e-04 -2.49423e-04 7.30688e-04 -1.36020e-03 1.71081e-03 -1.91404e-03 1.97787e-03 -1.96074e-03 1.89378e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_11-12.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.88119e-05 4.61182e-04 -3.23121e-04 2.93009e-04 -2.24370e-04 1.83760e-04 -1.62567e-04 1.44745e-04 -1.30314e-04 1.19786e-04
4.61182e-04 7.98292e-03 -8.07397e-04 7.04731e-04 -5.91846e-04 3.14945e-04 -1.65780e-04 9.05148e-05 -4.35175e-05 4.85067e-06
-3.23121e-04 -8.07397e-04 8.64954e-03 -2.24494e-03 1.21902e-03 -8.83237e-04 6.86800e-04 -5.38055e-04 4.47576e-04 -4.00389e-04
2.93009e-04 7.04731e-04 -2.24494e-03 6.51483e-03 -3.25988e-03 2.07354e-03 -1.54535e-03 1.22653e-03 -1.00751e-03 8.54913e-04
-2.24370e-04 -5.91846e-04 1.21902e-03 -3.25988e-03 4.59289e-03 -3.13283e-03 2.41527e-03 -1.91414e-03 1.55863e-03 -1.31281e-03
1.83760e-04 3.14945e-04 -8.83237e-04 2.07354e-03 -3.13283e-03 3.39194e-03 -2.88019e-03 2.42247e-03 -2.06067e-03 1.79358e-03
-1.62567e-04 -1.65780e-04 6.86800e-04 -1.54535e-03 2.41527e-03 -2.88019e-03 2.88979e-03 -2.59659e-03 2.30631e-03 -2.06832e-03
1.44745e-04 9.05148e-05 -5.38055e-04 1.22653e-03 -1.91414e-03 2.42247e-03 -2.59659e-03 2.51489e-03 -2.33360e-03 2.15803e-03
-1.30314e-04 -4.35175e-05 4.47576e-04 -1.00751e-03 1.55863e-03 -2.06067e-03 2.30631e-03 -2.33360e-03 2.25647e-03 -2.14812e-03
1.19786e-04 4.85067e-06 -4.00389e-04 8.54913e-04 -1.31281e-03 1.79358e-03 -2.06832e-03 2.15803e-03 -2.14812e-03 2.09756e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_12-13.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.39147e-05 4.75654e-04 -3.35799e-04 2.58285e-04 -2.14088e-04 1.96237e-04 -1.66718e-04 1.46595e-04 -1.31561e-04 1.20018e-04
4.75654e-04 8.82069e-03 -9.70892e-04 4.07324e-04 -2.88381e-04 3.65885e-04 -2.06850e-04 1.49795e-04 -1.35676e-04 1.20157e-04
-3.35799e-04 -9.70892e-04 8.69349e-03 -2.47695e-03 1.28274e-03 -9.72607e-04 7.78956e-04 -5.95093e-04 4.61108e-04 -3.91243e-04
2.58285e-04 4.07324e-04 -2.47695e-03 6.90062e-03 -3.42359e-03 2.44137e-03 -1.90653e-03 1.47996e-03 -1.20100e-03 1.00497e-03
-2.14088e-04 -2.88381e-04 1.28274e-03 -3.42359e-03 4.77802e-03 -3.46454e-03 2.68614e-03 -2.15000e-03 1.78996e-03 -1.52463e-03
1.96237e-04 3.65885e-04 -9.72607e-04 2.44137e-03 -3.46454e-03 3.73743e-03 -3.11812e-03 2.63021e-03 -2.26344e-03 1.97552e-03
-1.66718e-04 -2.06850e-04 7.78956e-04 -1.90653e-03 2.68614e-03 -3.11812e-03 3.02858e-03 -2.72379e-03 2.43779e-03 -2.18730e-03
1.46595e-04 1.49795e-04 -5.95093e-04 1.47996e-03 -2.15000e-03 2.63021e-03 -2.72379e-03 2.63125e-03 -2.45092e-03 2.26140e-03
-1.31561e-04 -1.35676e-04 4.61108e-04 -1.20100e-03 1.78996e-03 -2.26344e-03 2.43779e-03 -2.45092e-03 2.37014e-03 -2.24541e-03
1.20018e-04 1.20157e-04 -3.91243e-04 1.00497e-03 -1.52463e-03 1.97552e-03 -2.18730e-03 2.26140e-03 -2.24541e-03 2.17907e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_13-14.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.07870e-05 4.60966e-04 -4.33119e-04 3.37439e-04 -2.84425e-04 2.41083e-04 -2.09943e-04 1.89410e-04 -1.72845e-04 1.55694e-04
4.60966e-04 8.67818e-03 -1.42643e-03 1.04373e-03 -6.14025e-04 4.35948e-04 -2.03345e-04 7.50586e-05 -4.08730e-06 -4.16762e-05
-4.33119e-04 -1.42643e-03 9.52679e-03 -3.11527e-03 1.87535e-03 -1.23683e-03 9.09211e-04 -7.53258e-04 6.49914e-04 -5.82355e-04
3.37439e-04 1.04373e-03 -3.11527e-03 7.14475e-03 -3.83791e-03 2.80680e-03 -2.20228e-03 1.82708e-03 -1.54316e-03 1.32631e-03
-2.84425e-04 -6.14025e-04 1.87535e-03 -3.83791e-03 5.31534e-03 -3.88315e-03 3.11199e-03 -2.60142e-03 2.20778e-03 -1.89783e-03
2.41083e-04 4.35948e-04 -1.23683e-03 2.80680e-03 -3.88315e-03 4.05309e-03 -3.47440e-03 3.01754e-03 -2.62095e-03 2.29025e-03
-2.09943e-04 -2.03345e-04 9.09211e-04 -2.20228e-03 3.11199e-03 -3.47440e-03 3.38056e-03 -3.09843e-03 2.78534e-03 -2.49967e-03
1.89410e-04 7.50586e-05 -7.53258e-04 1.82708e-03 -2.60142e-03 3.01754e-03 -3.09843e-03 3.00872e-03 -2.80066e-03 2.58125e-03
-1.72845e-04 -4.08730e-06 6.49914e-04 -1.54316e-03 2.20778e-03 -2.62095e-03 2.78534e-03 -2.80066e-03 2.69530e-03 -2.54877e-03
1.55694e-04 -4.16762e-05 -5.82355e-04 1.32631e-03 -1.89783e-03 2.29025e-03 -2.49967e-03 2.58125e-03 -2.54877e-03 2.46738e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_14-15.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.02003e-05 5.10149e-04 -3.60137e-04 2.87069e-04 -2.15461e-04 1.80498e-04 -1.57052e-04 1.45023e-04 -1.34521e-04 1.29661e-04
5.10149e-04 8.71851e-03 -1.47967e-03 9.82741e-04 -5.90271e-04 3.19453e-04 -2.36970e-04 2.31363e-04 -2.13999e-04 2.02735e-04
-3.60137e-04 -1.47967e-03 9.77591e-03 -2.97673e-03 1.55177e-03 -1.18567e-03 9.17175e-04 -7.71844e-04 6.43987e-04 -5.48756e-04
2.87069e-04 9.82741e-04 -2.97673e-03 7.09463e-03 -3.57850e-03 2.56893e-03 -1.98809e-03 1.58273e-03 -1.27678e-03 1.06701e-03
-2.15461e-04 -5.90271e-04 1.55177e-03 -3.57850e-03 4.73598e-03 -3.39571e-03 2.72515e-03 -2.24009e-03 1.86033e-03 -1.57321e-03
1.80498e-04 3.19453e-04 -1.18567e-03 2.56893e-03 -3.39571e-03 3.64674e-03 -3.20478e-03 2.79764e-03 -2.44334e-03 2.14643e-03
-1.57052e-04 -2.36970e-04 9.17175e-04 -1.98809e-03 2.72515e-03 -3.20478e-03 3.24033e-03 -2.99983e-03 2.72800e-03 -2.47052e-03
1.45023e-04 2.31363e-04 -7.71844e-04 1.58273e-03 -2.24009e-03 2.79764e-03 -2.99983e-03 2.96084e-03 -2.80430e-03 2.61620e-03
-1.34521e-04 -2.13999e-04 6.43987e-04 -1.27678e-03 1.86033e-03 -2.44334e-03 2.72800e-03 -2.80430e-03 2.75660e-03 -2.64190e-03
1.29661e-04 2.02735e-04 -5.48756e-04 1.06701e-03 -1.57321e-03 2.14643e-03 -2.47052e-03 2.61620e-03 -2.64190e-03 2.59043e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_15-16.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.18678e-05 4.79244e-04 -3.71357e-04 3.09684e-04 -2.50235e-04 2.05789e-04 -1.78848e-04 1.60173e-04 -1.43125e-04 1.29658e-04
4.79244e-04 8.63244e-03 -6.67625e-04 8.33915e-04 -4.61228e-04 1.31991e-04 1.47895e-06 -5.48195e-05 6.94177e-05 -6.88575e-05
-3.71357e-04 -6.67625e-04 9.40728e-03 -2.87079e-03 1.78012e-03 -1.19357e-03 8.42933e-04 -6.73675e-04 5.50057e-04 -4.80149e-04
3.09684e-04 8.33915e-04 -2.87079e-03 6.97269e-03 -3.68039e-03 2.53734e-03 -1.90935e-03 1.52657e-03 -1.23447e-03 1.02271e-03
-2.50235e-04 -4.61228e-04 1.78012e-03 -3.68039e-03 4.80211e-03 -3.68302e-03 2.98792e-03 -2.47276e-03 2.08743e-03 -1.80381e-03
2.05789e-04 1.31991e-04 -1.19357e-03 2.53734e-03 -3.68302e-03 3.95659e-03 -3.52543e-03 3.10238e-03 -2.72504e-03 2.41139e-03
-1.78848e-04 1.47895e-06 8.42933e-04 -1.90935e-03 2.98792e-03 -3.52543e-03 3.55093e-03 -3.31289e-03 3.02533e-03 -2.74806e-03
1.60173e-04 -5.48195e-05 -6.73675e-04 1.52657e-03 -2.47276e-03 3.10238e-03 -3.31289e-03 3.26769e-03 -3.08990e-03 2.87826e-03
-1.43125e-04 6.94177e-05 5.50057e-04 -1.23447e-03 2.08743e-03 -2.72504e-03 3.02533e-03 -3.08990e-03 3.01464e-03 -2.87516e-03
1.29658e-04 -6.88575e-05 -4.80149e-04 1.02271e-03 -1.80381e-03 2.41139e-03 -2.74806e-03 2.87826e-03 -2.87516e-03 2.79922e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_16-17.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.90625e-05 5.31224e-04 -4.21143e-04 3.34780e-04 -2.52824e-04 2.11707e-04 -1.89496e-04 1.72104e-04 -1.57379e-04 1.43891e-04
5.31224e-04 9.27361e-03 -1.58192e-03 1.19362e-03 -8.22790e-04 6.12801e-04 -4.98879e-04 4.17423e-04 -3.52431e-04 2.93608e-04
-4.21143e-04 -1.58192e-03 9.66579e-03 -3.27272e-03 1.84621e-03 -1.17621e-03 8.72279e-04 -6.73596e-04 5.44370e-04 -4.51946e-04
3.34780e-04 1.19362e-03 -3.27272e-03 6.65329e-03 -3.60996e-03 2.45306e-03 -1.81506e-03 1.37424e-03 -1.09968e-03 9.05139e-04
-2.52824e-04 -8.22790e-04 1.84621e-03 -3.60996e-03 4.98910e-03 -3.75768e-03 2.93180e-03 -2.35176e-03 1.94277e-03 -1.63356e-03
2.11707e-04 6.12801e-04 -1.17621e-03 2.45306e-03 -3.75768e-03 3.89256e-03 -3.36564e-03 2.88126e-03 -2.48638e-03 2.15953e-03
-1.89496e-04 -4.98879e-04 8.72279e-04 -1.81506e-03 2.93180e-03 -3.36564e-03 3.27791e-03 -2.99239e-03 2.70208e-03 -2.43261e-03
1.72104e-04 4.17423e-04 -6.73596e-04 1.37424e-03 -2.35176e-03 2.88126e-03 -2.99239e-03 2.91422e-03 -2.74982e-03 2.55944e-03
-1.57379e-04 -3.52431e-04 5.44370e-04 -1.09968e-03 1.94277e-03 -2.48638e-03 2.70208e-03 -2.74982e-03 2.69645e-03 -2.58333e-03
1.43891e-04 2.93608e-04 -4.51946e-04 9.05139e-04 -1.63356e-03 2.15953e-03 -2.43261e-03 2.55944e-03 -2.58333e-03 2.53508e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_17-18.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.81521e-05 5.51367e-04 -4.40342e-04 3.21425e-04 -2.65003e-04 2.27952e-04 -1.98702e-04 1.80978e-04 -1.66908e-04 1.56890e-04
5.51367e-04 9.78460e-03 -1.58301e-03 8.45547e-04 -7.25233e-04 4.38743e-04 -3.54297e-04 3.25987e-04 -2.90932e-04 2.72715e-04
-4.40342e-04 -1.58301e-03 1.06455e-02 -3.78305e-03 2.07496e-03 -1.61299e-03 1.23695e-03 -9.64809e-04 7.93073e-04 -6.86602e-04
3.21425e-04 8.45547e-04 -3.78305e-03 7.28846e-03 -4.17416e-03 3.20989e-03 -2.60071e-03 2.15214e-03 -1.80885e-03 1.55623e-03
-2.65003e-04 -7.25233e-04 2.07496e-03 -4.17416e-03 5.11941e-03 -4.11041e-03 3.35427e-03 -2.80002e-03 2.36470e-03 -2.02689e-03
2.27952e-04 4.38743e-04 -1.61299e-03 3.20989e-03 -4.11041e-03 4.33321e-03 -3.83247e-03 3.33440e-03 -2.90968e-03 2.55630e-03
-1.98702e-04 -3.54297e-04 1.23695e-03 -2.60071e-03 3.35427e-03 -3.83247e-03 3.75693e-03 -3.44395e-03 3.10728e-03 -2.80039e-03
1.80978e-04 3.25987e-04 -9.64809e-04 2.15214e-03 -2.80002e-03 3.33440e-03 -3.44395e-03 3.32933e-03 -3.11335e-03 2.88277e-03
-1.66908e-04 -2.90932e-04 7.93073e-04 -1.80885e-03 2.36470e-03 -2.90968e-03 3.10728e-03 -3.11335e-03 3.00514e-03 -2.85163e-03
1.56890e-04 2.72715e-04 -6.86602e-04 1.55623e-03 -2.02689e-03 2.55630e-03 -2.80039e-03 2.88277e-03 -2.85163e-03 2.76408e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_18-19.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.88504e-05 6.17673e-04 -4.19934e-04 3.66495e-04 -2.97738e-04 2.49104e-04 -2.12069e-04 1.88278e-04 -1.70584e-04 1.56976e-04
6.17673e-04 1.03926e-02 -1.88816e-03 1.19039e-03 -8.06360e-04 4.33510e-04 -2.59357e-04 1.90799e-04 -1.47401e-04 1.19704e-04
-4.19934e-04 -1.88816e-03 1.03591e-02 -3.66647e-03 2.11558e-03 -1.69206e-03 1.32027e-03 -1.05843e-03 8.63649e-04 -7.22971e-04
3.66495e-04 1.19039e-03 -3.66647e-03 7.80912e-03 -4.67159e-03 3.39171e-03 -2.61240e-03 2.07225e-03 -1.70819e-03 1.44535e-03
-2.97738e-04 -8.06360e-04 2.11558e-03 -4.67159e-03 5.83281e-03 -4.55591e-03 3.64118e-03 -2.98232e-03 2.50592e-03 -2.15618e-03
2.49104e-04 4.33510e-04 -1.69206e-03 3.39171e-03 -4.55591e-03 4.55653e-03 -3.99480e-03 3.46728e-03 -3.03126e-03 2.68183e-03
-2.12069e-04 -2.59357e-04 1.32027e-03 -2.61240e-03 3.64118e-03 -3.99480e-03 3.89700e-03 -3.58331e-03 3.25066e-03 -2.95269e-03
1.88278e-04 1.90799e-04 -1.05843e-03 2.07225e-03 -2.98232e-03 3.46728e-03 -3.58331e-03 3.47356e-03 -3.26347e-03 3.04083e-03
-1.70584e-04 -1.47401e-04 8.63649e-04 -1.70819e-03 2.50592e-03 -3.03126e-03 3.25066e-03 -3.26347e-03 3.15930e-03 -3.01256e-03
1.56976e-04 1.19704e-04 -7.22971e-04 1.44535e-03 -2.15618e-03 2.68183e-03 -2.95269e-03 3.04083e-03 -3.01256e-03 2.93063e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_19-20.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.83776e-05 6.49801e-04 -4.45765e-04 3.17393e-04 -2.70424e-04 2.26111e-04 -1.91116e-04 1.67544e-04 -1.50457e-04 1.39117e-04
6.49801e-04 1.05972e-02 -1.64698e-03 1.09488e-03 -7.14486e-04 3.10763e-04 -1.46108e-04 4.55963e-05 1.39315e-05 -2.84924e-05
-4.45765e-04 -1.64698e-03 1.06607e-02 -3.55752e-03 2.20551e-03 -1.65088e-03 1.25039e-03 -9.96212e-04 8.26026e-04 -7.04379e-04
3.17393e-04 1.09488e-03 -3.55752e-03 7.60255e-03 -4.63804e-03 3.32932e-03 -2.49474e-03 1.90801e-03 -1.49977e-03 1.21243e-03
-2.70424e-04 -7.14486e-04 2.20551e-03 -4.63804e-03 5.31287e-03 -4.13561e-03 3.27946e-03 -2.65857e-03 2.19945e-03 -1.85437e-03
2.26111e-04 3.10763e-04 -1.65088e-03 3.32932e-03 -4.13561e-03 4.23751e-03 -3.70096e-03 3.18740e-03 -2.75863e-03 2.40892e-03
-1.91116e-04 -1.46108e-04 1.25039e-03 -2.49474e-03 3.27946e-03 -3.70096e-03 3.61609e-03 -3.32348e-03 3.01419e-03 -2.72806e-03
1.67544e-04 4.55963e-05 -9.96212e-04 1.90801e-03 -2.65857e-03 3.18740e-03 -3.32348e-03 3.24850e-03 -3.07721e-03 2.87767e-03
-1.50457e-04 1.39315e-05 8.26026e-04 -1.49977e-03 2.19945e-03 -2.75863e-03 3.01419e-03 -3.07721e-03 3.02290e-03 -2.90653e-03
1.39117e-04 -2.84924e-05 -7.04379e-04 1.21243e-03 -1.85437e-03 2.40892e-03 -2.72806e-03 2.87767e-03 -2.90653e-03 2.85932e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_2-3.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.18345e-05 3.25952e-04 -2.28315e-04 1.90876e-04 -1.77507e-04 1.29319e-04 -1.22549e-04 1.04516e-04 -9.42279e-05 8.73557e-05
3.25952e-04 6.24699e-03 -6.24756e-04 6.16174e-04 -3.23393e-04 2.21620e-04 -2.89196e-04 2.24055e-04 -1.82998e-04 1.52206e-04
-2.28315e-04 -6.24756e-04 6.67518e-03 -1.23981e-03 7.92372e-04 -5.70835e-04 4.38745e-04 -3.51611e-04 2.96855e-04 -2.59066e-04
1.90876e-04 6.16174e-04 -1.23981e-03 6.02591e-03 -2.78810e-03 1.55576e-03 -1.25684e-03 9.26841e-04 -7.03274e-04 5.87364e-04
-1.77507e-04 -3.23393e-04 7.92372e-04 -2.78810e-03 4.59330e-03 -2.51927e-03 1.84935e-03 -1.41642e-03 1.14148e-03 -9.78531e-04
1.29319e-04 2.21620e-04 -5.70835e-04 1.55576e-03 -2.51927e-03 2.90424e-03 -2.10497e-03 1.64839e-03 -1.36871e-03 1.18244e-03
-1.22549e-04 -2.89196e-04 4.38745e-04 -1.25684e-03 1.84935e-03 -2.10497e-03 2.25045e-03 -1.86778e-03 1.59751e-03 -1.40834e-03
1.04516e-04 2.24055e-04 -3.51611e-04 9.26841e-04 -1.41642e-03 1.64839e-03 -1.86778e-03 1.80934e-03 -1.62686e-03 1.47059e-03
-9.42279e-05 -1.82998e-04 2.96855e-04 -7.03274e-04 1.14148e-03 -1.36871e-03 1.59751e-03 -1.62686e-03 1.57541e-03 -1.47074e-03
8.73557e-05 1.52206e-04 -2.59066e-04 5.87364e-04 -9.78531e-04 1.18244e-03 -1.40834e-03 1.47059e-03 -1.47074e-03 1.42351e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_20-21.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.03035e-04 6.02795e-04 -4.23705e-04 3.33333e-04 -2.89733e-04 2.45199e-04 -2.20399e-04 1.96106e-04 -1.74294e-04 1.55736e-04
6.02795e-04 1.08973e-02 -1.17300e-03 5.26775e-04 -2.78243e-04 8.43450e-05 -5.88220e-05 4.43590e-05 -4.55653e-05 5.36211e-05
-4.23705e-04 -1.17300e-03 1.07026e-02 -4.29654e-03 2.63779e-03 -1.70010e-03 1.15539e-03 -8.02625e-04 5.40045e-04 -3.34755e-04
3.33333e-04 5.26775e-04 -4.29654e-03 7.62226e-03 -4.59089e-03 3.31892e-03 -2.47979e-03 1.93330e-03 -1.52140e-03 1.21284e-03
-2.89733e-04 -2.78243e-04 2.63779e-03 -4.59089e-03 5.51831e-03 -4.44037e-03 3.59749e-03 -2.95981e-03 2.46094e-03 -2.07284e-03
2.45199e-04 8.43450e-05 -1.70010e-03 3.31892e-03 -4.44037e-03 4.51941e-03 -4.01011e-03 3.48921e-03 -3.02487e-03 2.63312e-03
-2.20399e-04 -5.88220e-05 1.15539e-03 -2.47979e-03 3.59749e-03 -4.01011e-03 3.94363e-03 -3.63962e-03 3.29175e-03 -2.96042e-03
1.96106e-04 4.43590e-05 -8.02625e-04 1.93330e-03 -2.95981e-03 3.48921e-03 -3.63962e-03 3.53271e-03 -3.31367e-03 3.06527e-03
-1.74294e-04 -4.55653e-05 5.40045e-04 -1.52140e-03 2.46094e-03 -3.02487e-03 3.29175e-03 -3.31367e-03 3.20664e-03 -3.04054e-03
1.55736e-04 5.36211e-05 -3.34755e-04 1.21284e-03 -2.07284e-03 2.63312e-03 -2.96042e-03 3.06527e-03 -3.04054e-03 2.94489e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_21-22.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.05682e-04 6.81925e-04 -4.36459e-04 3.32630e-04 -2.86280e-04 2.52305e-04 -2.29273e-04 2.07285e-04 -1.90256e-04 1.75665e-04
6.81925e-04 1.14313e-02 -2.12245e-03 1.27765e-03 -7.73121e-04 5.64917e-04 -3.69493e-04 2.58962e-04 -1.99150e-04 1.63693e-04
-4.36459e-04 -2.12245e-03 1.10796e-02 -3.54557e-03 2.04054e-03 -1.40224e-03 9.80036e-04 -7.38508e-04 5.59841e-04 -4.29286e-04
3.32630e-04 1.27765e-03 -3.54557e-03 7.67780e-03 -4.57251e-03 3.38561e-03 -2.62185e-03 2.05589e-03 -1.65590e-03 1.35091e-03
-2.86280e-04 -7.73121e-04 2.04054e-03 -4.57251e-03 5.25889e-03 -4.22826e-03 3.47763e-03 -2.89073e-03 2.42969e-03 -2.07027e-03
2.52305e-04 5.64917e-04 -1.40224e-03 3.38561e-03 -4.22826e-03 4.34677e-03 -3.94964e-03 3.49672e-03 -3.07361e-03 2.70253e-03
-2.29273e-04 -3.69493e-04 9.80036e-04 -2.62185e-03 3.47763e-03 -3.94964e-03 3.96063e-03 -3.71723e-03 3.40429e-03 -3.08846e-03
2.07285e-04 2.58962e-04 -7.38508e-04 2.05589e-03 -2.89073e-03 3.49672e-03 -3.71723e-03 3.67155e-03 -3.48397e-03 3.24806e-03
-1.90256e-04 -1.99150e-04 5.59841e-04 -1.65590e-03 2.42969e-03 -3.07361e-03 3.40429e-03 -3.48397e-03 3.40499e-03 -3.24961e-03
1.75665e-04 1.63693e-04 -4.29286e-04 1.35091e-03 -2.07027e-03 2.70253e-03 -3.08846e-03 3.24806e-03 -3.24961e-03 3.16378e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_22-23.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.10984e-04 7.49646e-04 -4.88232e-04 4.07972e-04 -3.23338e-04 2.68199e-04 -2.25839e-04 1.91948e-04 -1.66319e-04 1.45161e-04
7.49646e-04 1.23245e-02 -2.51493e-03 1.82841e-03 -1.08516e-03 7.89396e-04 -5.98032e-04 4.16793e-04 -2.74188e-04 1.59238e-04
-4.88232e-04 -2.51493e-03 1.14775e-02 -4.67585e-03 3.00428e-03 -1.99435e-03 1.39843e-03 -9.65443e-04 6.68998e-04 -4.61896e-04
4.07972e-04 1.82841e-03 -4.67585e-03 8.75110e-03 -5.43719e-03 3.95133e-03 -2.92105e-03 2.17630e-03 -1.65852e-03 1.28382e-03
-3.23338e-04 -1.08516e-03 3.00428e-03 -5.43719e-03 5.96884e-03 -4.89156e-03 3.95700e-03 -3.19303e-03 2.62058e-03 -2.18098e-03
2.68199e-04 7.89396e-04 -1.99435e-03 3.95133e-03 -4.89156e-03 4.96913e-03 -4.40053e-03 3.81383e-03 -3.31064e-03 2.88652e-03
-2.25839e-04 -5.98032e-04 1.39843e-03 -2.92105e-03 3.95700e-03 -4.40053e-03 4.26998e-03 -3.92957e-03 3.56661e-03 -3.22182e-03
1.91948e-04 4.16793e-04 -9.65443e-04 2.17630e-03 -3.19303e-03 3.81383e-03 -3.92957e-03 3.81281e-03 -3.60105e-03 3.35621e-03
-1.66319e-04 -2.74188e-04 6.68998e-04 -1.65852e-03 2.62058e-03 -3.31064e-03 3.56661e-03 -3.60105e-03 3.51813e-03 -3.36945e-03
1.45161e-04 1.59238e-04 -4.61896e-04 1.28382e-03 -2.18098e-03 2.88652e-03 -3.22182e-03 3.35621e-03 -3.36945e-03 3.30201e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_23-24.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.22079e-04 7.65749e-04 -5.21134e-04 4.44419e-04 -3.79215e-04 3.08271e-04 -2.70869e-04 2.44006e-04 -2.21553e-04 2.03252e-04
7.65749e-04 1.15325e-02 -2.34023e-03 1.92078e-03 -1.53360e-03 1.00281e-03 -7.06106e-04 5.13490e-04 -4.02962e-04 3.35556e-04
-5.21134e-04 -2.34023e-03 1.14902e-02 -4.92468e-03 3.19247e-03 -2.30095e-03 1.77130e-03 -1.40256e-03 1.14192e-03 -9.59258e-04
4.44419e-04 1.92078e-03 -4.92468e-03 9.09003e-03 -5.73426e-03 4.03232e-03 -3.05702e-03 2.39559e-03 -1.92961e-03 1.58955e-03
-3.79215e-04 -1.53360e-03 3.19247e-03 -5.73426e-03 6.17425e-03 -5.05431e-03 4.18995e-03 -3.52676e-03 3.00616e-03 -2.59164e-03
3.08271e-04 1.00281e-03 -2.30095e-03 4.03232e-03 -5.05431e-03 5.00132e-03 -4.50947e-03 4.01354e-03 -3.55589e-03 3.15108e-03
-2.70869e-04 -7.06106e-04 1.77130e-03 -3.05702e-03 4.18995e-03 -4.50947e-03 4.41596e-03 -4.13906e-03 3.80426e-03 -3.46679e-03
2.44006e-04 5.13490e-04 -1.40256e-03 2.39559e-03 -3.52676e-03 4.01354e-03 -4.13906e-03 4.05169e-03 -3.84541e-03 3.59334e-03
-2.21553e-04 -4.02962e-04 1.14192e-03 -1.92961e-03 3.00616e-03 -3.55589e-03 3.80426e-03 -3.84541e-03 3.74974e-03 -3.58168e-03
2.03252e-04 3.35556e-04 -9.59258e-04 1.58955e-03 -2.59164e-03 3.15108e-03 -3.46679e-03 3.59334e-03 -3.58168e-03 3.48655e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_24-25.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.21087e-04 8.03203e-04 -5.17337e-04 3.84064e-04 -3.17803e-04 2.77744e-04 -2.46979e-04 2.21056e-04 -1.97511e-04 1.76672e-04
8.03203e-04 1.31529e-02 -2.46842e-03 1.62324e-03 -9.38828e-04 5.38802e-04 -2.99524e-04 1.10269e-04 4.55181e-05 -1.75588e-04
-5.17337e-04 -2.46842e-03 1.22301e-02 -4.77126e-03 2.88946e-03 -1.94159e-03 1.37322e-03 -9.93055e-04 7.20961e-04 -5.21401e-04
3.84064e-04 1.62324e-03 -4.77126e-03 8.23417e-03 -5.50768e-03 3.92895e-03 -2.98042e-03 2.28499e-03 -1.77015e-03 1.37966e-03
-3.17803e-04 -9.38828e-04 2.88946e-03 -5.50768e-03 6.23878e-03 -5.14896e-03 4.28022e-03 -3.56517e-03 2.98064e-03 -2.51128e-03
2.77744e-04 5.38802e-04 -1.94159e-03 3.92895e-03 -5.14896e-03 5.16723e-03 -4.72798e-03 4.19755e-03 -3.68698e-03 3.23573e-03
-2.46979e-04 -2.99524e-04 1.37322e-03 -2.98042e-03 4.28022e-03 -4.72798e-03 4.72005e-03 -4.43671e-03 4.06455e-03 -3.68943e-03
2.21056e-04 1.10269e-04 -9.93055e-04 2.28499e-03 -3.56517e-03 4.19755e-03 -4.43671e-03 4.37149e-03 -4.14929e-03 3.87285e-03
-1.97511e-04 4.55181e-05 7.20961e-04 -1.77015e-03 2.98064e-03 -3.68698e-03 4.06455e-03 -4.14929e-03 4.05590e-03 -3.87682e-03
1.76672e-04 -1.75588e-04 -5.21401e-04 1.37966e-03 -2.51128e-03 3.23573e-03 -3.68943e-03 3.87285e-03 -3.87682e-03 3.78125e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_25-26.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.23638e-04 7.98009e-04 -5.20457e-04 4.00230e-04 -3.25747e-04 2.86444e-04 -2.57548e-04 2.37056e-04 -2.22035e-04 2.10327e-04
7.98009e-04 1.29489e-02 -2.69754e-03 1.44493e-03 -7.98705e-04 5.08536e-04 -2.92923e-04 1.76115e-04 -1.32200e-04 1.14364e-04
-5.20457e-04 -2.69754e-03 1.18935e-02 -5.15758e-03 3.30603e-03 -2.37168e-03 1.81017e-03 -1.42383e-03 1.13426e-03 -9.11029e-04
4.00230e-04 1.44493e-03 -5.15758e-03 8.67151e-03 -5.93618e-03 4.45525e-03 -3.51601e-03 2.84282e-03 -2.35122e-03 1.97420e-03
-3.25747e-04 -7.98705e-04 3.30603e-03 -5.93618e-03 6.34863e-03 -5.33128e-03 4.51483e-03 -3.84844e-03 3.31204e-03 -2.88183e-03
2.86444e-04 5.08536e-04 -2.37168e-03 4.45525e-03 -5.33128e-03 5.39015e-03 -4.96989e-03 4.47023e-03 -3.99024e-03 3.56726e-03
-2.57548e-04 -2.92923e-04 1.81017e-03 -3.51601e-03 4.51483e-03 -4.96989e-03 4.96440e-03 -4.70016e-03 4.35496e-03 -4.00772e-03
2.37056e-04 1.76115e-04 -1.42383e-03 2.84282e-03 -3.84844e-03 4.47023e-03 -4.70016e-03 4.64616e-03 -4.44771e-03 4.20046e-03
-2.22035e-04 -1.32200e-04 1.13426e-03 -2.35122e-03 3.31204e-03 -3.99024e-03 4.35496e-03 -4.44771e-03 4.37525e-03 -4.22514e-03
2.10327e-04 1.14364e-04 -9.11029e-04 1.97420e-03 -2.88183e-03 3.56726e-03 -4.00772e-03 4.20046e-03 -4.22514e-03 4.15853e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_26-27.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.25079e-04 7.56187e-04 -5.36939e-04 3.93424e-04 -3.47251e-04 3.05609e-04 -2.67264e-04 2.33957e-04 -2.06989e-04 1.85640e-04
7.56187e-04 1.30743e-02 -2.44969e-03 1.15423e-03 -7.61570e-04 5.70414e-04 -3.76428e-04 2.31371e-04 -1.31117e-04 6.49136e-05
-5.36939e-04 -2.44969e-03 1.27408e-02 -5.40353e-03 3.59224e-03 -2.38991e-03 1.68521e-03 -1.19891e-03 8.50613e-04 -6.03208e-04
3.93424e-04 1.15423e-03 -5.40353e-03 8.47345e-03 -5.95438e-03 4.39739e-03 -3.39569e-03 2.70054e-03 -2.17350e-03 1.76270e-03
-3.47251e-04 -7.61570e-04 3.59224e-03 -5.95438e-03 6.62289e-03 -5.48937e-03 4.51083e-03 -3.73882e-03 3.11916e-03 -2.61608e-03
3.05609e-04 5.70414e-04 -2.38991e-03 4.39739e-03 -5.48937e-03 5.41016e-03 -4.86484e-03 4.28755e-03 -3.75451e-03 3.28374e-03
-2.67264e-04 -3.76428e-04 1.68521e-03 -3.39569e-03 4.51083e-03 -4.86484e-03 4.73991e-03 -4.41017e-03 4.02656e-03 -3.64656e-03
2.33957e-04 2.31371e-04 -1.19891e-03 2.70054e-03 -3.73882e-03 4.28755e-03 -4.41017e-03 4.29617e-03 -4.06507e-03 3.78943e-03
-2.06989e-04 -1.31117e-04 8.50613e-04 -2.17350e-03 3.11916e-03 -3.75451e-03 4.02656e-03 -4.06507e-03 3.96368e-03 -3.78803e-03
1.85640e-04 6.49136e-05 -6.03208e-04 1.76270e-03 -2.61608e-03 3.28374e-03 -3.64656e-03 3.78943e-03 -3.78803e-03 3.69867e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_27-28.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.37831e-04 9.58315e-04 -6.29448e-04 4.52487e-04 -3.63060e-04 3.11513e-04 -2.71461e-04 2.43443e-04 -2.21002e-04 2.02645e-04
9.58315e-04 1.62611e-02 -3.24646e-03 1.37784e-03 -7.57158e-04 4.86567e-04 -2.37674e-04 1.12343e-04 -5.16197e-05 2.55889e-05
-6.29448e-04 -3.24646e-03 1.39177e-02 -5.73033e-03 3.42050e-03 -2.30922e-03 1.61860e-03 -1.18132e-03 8.75610e-04 -6.64566e-04
4.52487e-04 1.37784e-03 -5.73033e-03 8.96817e-03 -6.24848e-03 4.71812e-03 -3.74942e-03 3.05084e-03 -2.52150e-03 2.11157e-03
-3.63060e-04 -7.57158e-04 3.42050e-03 -6.24848e-03 6.72561e-03 -5.72910e-03 4.80953e-03 -4.06177e-03 3.45528e-03 -2.96517e-03
3.11513e-04 4.86567e-04 -2.30922e-03 4.71812e-03 -5.72910e-03 5.68305e-03 -5.18794e-03 4.62888e-03 -4.10003e-03 3.62992e-03
-2.71461e-04 -2.37674e-04 1.61860e-03 -3.74942e-03 4.80953e-03 -5.18794e-03 5.10313e-03 -4.78294e-03 4.39152e-03 -3.99815e-03
2.43443e-04 1.12343e-04 -1.18132e-03 3.05084e-03 -4.06177e-03 4.62888e-03 -4.78294e-03 4.66885e-03 -4.42253e-03 4.12753e-03
-2.21002e-04 -5.16197e-05 8.75610e-04 -2.52150e-03 3.45528e-03 -4.10003e-03 4.39152e-03 -4.42253e-03 4.30054e-03 -4.10157e-03
2.02645e-04 2.55889e-05 -6.64566e-04 2.11157e-03 -2.96517e-03 3.62992e-03 -3.99815e-03 4.12753e-03 -4.10157e-03 3.98546e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_28-29.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.43329e-04 1.03031e-03 -6.29320e-04 4.56966e-04 -3.50672e-04 2.99128e-04 -2.59523e-04 2.28532e-04 -2.04327e-04 1.85592e-04
1.03031e-03 1.63309e-02 -3.83045e-03 1.58942e-03 -7.43114e-04 4.55386e-04 -3.15863e-04 1.91326e-04 -1.04950e-04 5.26923e-05
-6.29320e-04 -3.83045e-03 1.38568e-02 -6.25146e-03 3.80497e-03 -2.52598e-03 1.87471e-03 -1.45735e-03 1.18245e-03 -9.94000e-04
4.56966e-04 1.58942e-03 -6.25146e-03 9.60382e-03 -6.60961e-03 4.90566e-03 -3.71176e-03 2.90994e-03 -2.35292e-03 1.93242e-03
-3.50672e-04 -7.43114e-04 3.80497e-03 -6.60961e-03 7.03330e-03 -6.01697e-03 4.96908e-03 -4.12905e-03 3.48260e-03 -2.96627e-03
2.99128e-04 4.55386e-04 -2.52598e-03 4.90566e-03 -6.01697e-03 5.99873e-03 -5.39220e-03 4.74115e-03 -4.16140e-03 3.65861e-03
-2.59523e-04 -3.15863e-04 1.87471e-03 -3.71176e-03 4.96908e-03 -5.39220e-03 5.22686e-03 -4.84401e-03 4.42159e-03 -4.01063e-03
2.28532e-04 1.91326e-04 -1.45735e-03 2.90994e-03 -4.12905e-03 4.74115e-03 -4.84401e-03 4.69060e-03 -4.42909e-03 4.12812e-03
-2.04327e-04 -1.04950e-04 1.18245e-03 -2.35292e-03 3.48260e-03 -4.16140e-03 4.42159e-03 -4.42909e-03 4.30319e-03 -4.10734e-03
1.85592e-04 5.26923e-05 -9.94000e-04 1.93242e-03 -2.96627e-03 3.65861e-03 -4.01063e-03 4.12812e-03 -4.10734e-03 4.00216e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_29-30.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.39767e-04 9.02995e-04 -6.38048e-04 4.51395e-04 -3.67347e-04 3.12235e-04 -2.65948e-04 2.35653e-04 -2.12779e-04 1.95096e-04
9.02995e-04 1.49881e-02 -3.48703e-03 1.38435e-03 -8.28826e-04 5.51593e-04 -3.74065e-04 2.76724e-04 -2.26707e-04 1.90889e-04
-6.38048e-04 -3.48703e-03 1.41877e-02 -6.15657e-03 3.89117e-03 -2.49600e-03 1.60388e-03 -1.04582e-03 6.48357e-04 -3.69058e-04
4.51395e-04 1.38435e-03 -6.15657e-03 9.26466e-03 -6.68338e-03 4.94271e-03 -3.70996e-03 2.83188e-03 -2.18762e-03 1.71041e-03
-3.67347e-04 -8.28826e-04 3.89117e-03 -6.68338e-03 7.16457e-03 -6.05211e-03 5.00158e-03 -4.12832e-03 3.42672e-03 -2.87182e-03
3.12235e-04 5.51593e-04 -2.49600e-03 4.94271e-03 -6.05211e-03 5.93303e-03 -5.34480e-03 4.70378e-03 -4.11436e-03 3.60205e-03
-2.65948e-04 -3.74065e-04 1.60388e-03 -3.70996e-03 5.00158e-03 -5.34480e-03 5.20591e-03 -4.85227e-03 4.44205e-03 -4.03653e-03
2.35653e-04 2.76724e-04 -1.04582e-03 2.83188e-03 -4.12832e-03 4.70378e-03 -4.85227e-03 4.74934e-03 -4.52035e-03 4.24007e-03
-2.12779e-04 -2.26707e-04 6.48357e-04 -2.18762e-03 3.42672e-03 -4.11436e-03 4.44205e-03 -4.52035e-03 4.44438e-03 -4.28259e-03
1.95096e-04 1.90889e-04 -3.69058e-04 1.71041e-03 -2.87182e-03 3.60205e-03 -4.03653e-03 4.24007e-03 -4.28259e-03 4.22205e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_3-4.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.25567e-05 3.27208e-04 -3.08930e-04 2.01310e-04 -1.51294e-04 1.34515e-04 -1.16991e-04 1.06154e-04 -9.63591e-05 8.79195e-05
3.27208e-04 6.34739e-03 -1.25422e-03 8.20428e-04 -3.85908e-04 2.13006e-04 -1.44360e-04 1.46349e-04 -1.62032e-04 1.53277e-04
-3.08930e-04 -1.25422e-03 7.87261e-03 -1.84937e-03 1.14727e-03 -1.05668e-03 6.48691e-04 -4.80997e-04 4.06290e-04 -3.45403e-04
2.01310e-04 8.20428e-04 -1.84937e-03 5.69362e-03 -2.22232e-03 1.37621e-03 -9.96673e-04 7.02272e-04 -5.49051e-04 4.40608e-04
-1.51294e-04 -3.85908e-04 1.14727e-03 -2.22232e-03 4.33394e-03 -2.43018e-03 1.69007e-03 -1.31013e-03 1.03945e-03 -8.53461e-04
1.34515e-04 2.13006e-04 -1.05668e-03 1.37621e-03 -2.43018e-03 3.10439e-03 -2.19521e-03 1.73057e-03 -1.41067e-03 1.17819e-03
-1.16991e-04 -1.44360e-04 6.48691e-04 -9.96673e-04 1.69007e-03 -2.19521e-03 2.21482e-03 -1.85948e-03 1.57132e-03 -1.36143e-03
1.06154e-04 1.46349e-04 -4.80997e-04 7.02272e-04 -1.31013e-03 1.73057e-03 -1.85948e-03 1.80702e-03 -1.61206e-03 1.43613e-03
-9.63591e-05 -1.62032e-04 4.06290e-04 -5.49051e-04 1.03945e-03 -1.41067e-03 1.57132e-03 -1.61206e-03 1.54501e-03 -1.42674e-03
8.79195e-05 1.53277e-04 -3.45403e-04 4.40608e-04 -8.53461e-04 1.17819e-03 -1.36143e-03 1.43613e-03 -1.42674e-03 1.36698e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_30-31.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.41876e-04 9.57752e-04 -6.18333e-04 4.89657e-04 -3.88433e-04 3.20677e-04 -2.73610e-04 2.37353e-04 -2.07401e-04 1.83751e-04
9.57752e-04 1.53517e-02 -3.54336e-03 2.25638e-03 -1.26465e-03 7.11100e-04 -4.14604e-04 2.23313e-04 -7.05175e-05 -4.61751e-05
-6.18333e-04 -3.54336e-03 1.43158e-02 -6.74132e-03 4.10835e-03 -2.62379e-03 1.69583e-03 -1.09424e-03 6.97685e-04 -4.33347e-04
4.89657e-04 2.25638e-03 -6.74132e-03 9.36934e-03 -6.84363e-03 5.07492e-03 -3.90788e-03 3.08735e-03 -2.50932e-03 2.08577e-03
-3.88433e-04 -1.26465e-03 4.10835e-03 -6.84363e-03 7.36455e-03 -6.34549e-03 5.33564e-03 -4.49956e-03 3.83483e-03 -3.30776e-03
3.20677e-04 7.11100e-04 -2.62379e-03 5.07492e-03 -6.34549e-03 6.31739e-03 -5.78274e-03 5.17140e-03 -4.60160e-03 4.09972e-03
-2.73610e-04 -4.14604e-04 1.69583e-03 -3.90788e-03 5.33564e-03 -5.78274e-03 5.69594e-03 -5.36649e-03 4.96863e-03 -4.56713e-03
2.37353e-04 2.23313e-04 -1.09424e-03 3.08735e-03 -4.49956e-03 5.17140e-03 -5.36649e-03 5.27340e-03 -5.04618e-03 4.76132e-03
-2.07401e-04 -7.05175e-05 6.97685e-04 -2.50932e-03 3.83483e-03 -4.60160e-03 4.96863e-03 -5.04618e-03 4.96308e-03 -4.78911e-03
1.83751e-04 -4.61751e-05 -4.33347e-04 2.08577e-03 -3.30776e-03 4.09972e-03 -4.56713e-03 4.76132e-03 -4.78911e-03 4.70960e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_31-32.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.62561e-04 1.13308e-03 -6.72723e-04 5.40184e-04 -4.73220e-04 4.00642e-04 -3.45165e-04 3.06121e-04 -2.75591e-04 2.47706e-04
1.13308e-03 1.67819e-02 -3.65960e-03 2.32853e-03 -1.86743e-03 1.45421e-03 -1.11538e-03 8.84402e-04 -7.19387e-04 5.84833e-04
-6.72723e-04 -3.65960e-03 1.38681e-02 -6.98419e-03 4.78172e-03 -3.31722e-03 2.44057e-03 -1.86861e-03 1.47009e-03 -1.19032e-03
5.40184e-04 2.32853e-03 -6.98419e-03 1.00725e-02 -7.48608e-03 5.66195e-03 -4.42099e-03 3.53243e-03 -2.85682e-03 2.33275e-03
-4.73220e-04 -1.86743e-03 4.78172e-03 -7.48608e-03 7.76691e-03 -6.61307e-03 5.56614e-03 -4.70442e-03 3.99163e-03 -3.40547e-03
4.00642e-04 1.45421e-03 -3.31722e-03 5.66195e-03 -6.61307e-03 6.39930e-03 -5.81889e-03 5.19062e-03 -4.59313e-03 4.05858e-03
-3.45165e-04 -1.11538e-03 2.44057e-03 -4.42099e-03 5.56614e-03 -5.81889e-03 5.66824e-03 -5.31041e-03 4.88020e-03 -4.44970e-03
3.06121e-04 8.84402e-04 -1.86861e-03 3.53243e-03 -4.70442e-03 5.19062e-03 -5.31041e-03 5.18046e-03 -4.91832e-03 4.60796e-03
-2.75591e-04 -7.19387e-04 1.47009e-03 -2.85682e-03 3.99163e-03 -4.59313e-03 4.88020e-03 -4.91832e-03 4.80032e-03 -4.60475e-03
2.47706e-04 5.84833e-04 -1.19032e-03 2.33275e-03 -3.40547e-03 4.05858e-03 -4.44970e-03 4.60796e-03 -4.60475e-03 4.50919e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_32-33.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.63261e-04 1.05247e-03 -7.67685e-04 5.62440e-04 -4.33504e-04 3.57843e-04 -3.09790e-04 2.75574e-04 -2.49311e-04 2.28274e-04
1.05247e-03 1.66739e-02 -5.24859e-03 2.46695e-03 -1.39279e-03 7.35537e-04 -3.57985e-04 1.25501e-04 2.39014e-05 -1.24809e-04
-7.67685e-04 -5.24859e-03 1.48538e-02 -7.67138e-03 4.66992e-03 -3.24613e-03 2.35279e-03 -1.75454e-03 1.31747e-03 -9.89114e-04
5.62440e-04 2.46695e-03 -7.67138e-03 1.09451e-02 -8.08694e-03 6.23169e-03 -4.91784e-03 3.94121e-03 -3.18616e-03 2.58661e-03
-4.33504e-04 -1.39279e-03 4.66992e-03 -8.08694e-03 8.21523e-03 -7.13906e-03 6.02878e-03 -5.06208e-03 4.25102e-03 -3.58114e-03
3.57843e-04 7.35537e-04 -3.24613e-03 6.23169e-03 -7.13906e-03 7.04115e-03 -6.42175e-03 5.69400e-03 -4.99198e-03 4.36354e-03
-3.09790e-04 -3.57985e-04 2.35279e-03 -4.91784e-03 6.02878e-03 -6.42175e-03 6.25194e-03 -5.81375e-03 5.29309e-03 -4.77724e-03
2.75574e-04 1.25501e-04 -1.75454e-03 3.94121e-03 -5.06208e-03 5.69400e-03 -5.81375e-03 5.62368e-03 -5.28888e-03 4.90704e-03
-2.49311e-04 2.39014e-05 1.31747e-03 -3.18616e-03 4.25102e-03 -4.99198e-03 5.29309e-03 -5.28888e-03 5.11605e-03 -4.86428e-03
2.28274e-04 -1.24809e-04 -9.89114e-04 2.58661e-03 -3.58114e-03 4.36354e-03 -4.77724e-03 4.90704e-03 -4.86428e-03 4.72617e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_33-34.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.76284e-04 1.18775e-03 -7.25406e-04 4.95084e-04 -4.11060e-04 3.60888e-04 -3.18098e-04 2.83059e-04 -2.56634e-04 2.36222e-04
1.18775e-03 1.87168e-02 -4.68679e-03 2.01744e-03 -1.19174e-03 7.35994e-04 -3.86936e-04 1.53306e-04 -1.16954e-05 -8.50118e-05
-7.25406e-04 -4.68679e-03 1.49962e-02 -7.02768e-03 4.32634e-03 -2.86540e-03 2.03418e-03 -1.53742e-03 1.20179e-03 -9.77020e-04
4.95084e-04 2.01744e-03 -7.02768e-03 9.55926e-03 -7.35042e-03 5.62381e-03 -4.43001e-03 3.58754e-03 -2.96353e-03 2.48630e-03
-4.11060e-04 -1.19174e-03 4.32634e-03 -7.35042e-03 7.88629e-03 -6.90295e-03 5.89475e-03 -5.04495e-03 4.34794e-03 -3.77591e-03
3.60888e-04 7.35994e-04 -2.86540e-03 5.62381e-03 -6.90295e-03 6.84483e-03 -6.33174e-03 5.71379e-03 -5.11772e-03 4.58099e-03
-3.18098e-04 -3.86936e-04 2.03418e-03 -4.43001e-03 5.89475e-03 -6.33174e-03 6.27088e-03 -5.93899e-03 5.51361e-03 -5.07766e-03
2.83059e-04 1.53306e-04 -1.53742e-03 3.58754e-03 -5.04495e-03 5.71379e-03 -5.93899e-03 5.84368e-03 -5.58831e-03 5.27075e-03
-2.56634e-04 -1.16954e-05 1.20179e-03 -2.96353e-03 4.34794e-03 -5.11772e-03 5.51361e-03 -5.58831e-03 5.47595e-03 -5.27069e-03
2.36222e-04 -8.50118e-05 -9.77020e-04 2.48630e-03 -3.77591e-03 4.58099e-03 -5.07766e-03 5.27075e-03 -5.27069e-03 5.16238e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_34-35.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.66794e-04 1.08449e-03 -8.44938e-04 6.01128e-04 -4.86117e-04 4.16962e-04 -3.71368e-04 3.36063e-04 -3.06245e-04 2.80810e-04
1.08449e-03 1.67862e-02 -5.46641e-03 2.48091e-03 -1.31998e-03 8.22282e-04 -5.55408e-04 3.93914e-04 -2.86596e-04 2.15244e-04
-8.44938e-04 -5.46641e-03 1.54797e-02 -7.73536e-03 5.10255e-03 -3.71080e-03 2.91289e-03 -2.37619e-03 1.95735e-03 -1.62643e-03
6.01128e-04 2.48091e-03 -7.73536e-03 1.04998e-02 -8.26213e-03 6.46931e-03 -5.16433e-03 4.18776e-03 -3.43171e-03 2.83068e-03
-4.86117e-04 -1.31998e-03 5.10255e-03 -8.26213e-03 8.74165e-03 -7.71239e-03 6.60400e-03 -5.61719e-03 4.78459e-03 -4.09154e-03
4.16962e-04 8.22282e-04 -3.71080e-03 6.46931e-03 -7.71239e-03 7.59034e-03 -6.95688e-03 6.21501e-03 -5.50372e-03 4.86428e-03
-3.71368e-04 -5.55408e-04 2.91289e-03 -5.16433e-03 6.60400e-03 -6.95688e-03 6.75690e-03 -6.31075e-03 5.79310e-03 -5.27740e-03
3.36063e-04 3.93914e-04 -2.37619e-03 4.18776e-03 -5.61719e-03 6.21501e-03 -6.31075e-03 6.12053e-03 -5.79759e-03 5.42383e-03
-3.06245e-04 -2.86596e-04 1.95735e-03 -3.43171e-03 4.78459e-03 -5.50372e-03 5.79310e-03 -5.79759e-03 5.64290e-03 -5.40438e-03
2.80810e-04 2.15244e-04 -1.62643e-03 2.83068e-03 -4.09154e-03 4.86428e-03 -5.27740e-03 5.42383e-03 -5.40438e-03 5.28345e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_35-36.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.73733e-04 1.18931e-03 -7.39292e-04 5.74319e-04 -4.77733e-04 3.97596e-04 -3.45505e-04 3.08412e-04 -2.81433e-04 2.59768e-04
1.18931e-03 1.92371e-02 -4.86450e-03 2.98236e-03 -2.05329e-03 1.30343e-03 -8.58091e-04 5.47311e-04 -3.40260e-04 1.86936e-04
-7.39292e-04 -4.86450e-03 1.67031e-02 -9.01271e-03 5.64263e-03 -3.69594e-03 2.48332e-03 -1.70664e-03 1.17317e-03 -8.02246e-04
5.74319e-04 2.98236e-03 -9.01271e-03 1.15081e-02 -8.74179e-03 6.53376e-03 -4.98606e-03 3.87016e-03 -3.06118e-03 2.45365e-03
-4.77733e-04 -2.05329e-03 5.64263e-03 -8.74179e-03 8.91749e-03 -7.68884e-03 6.46572e-03 -5.41805e-03 4.56493e-03 -3.87566e-03
3.97596e-04 1.30343e-03 -3.69594e-03 6.53376e-03 -7.68884e-03 7.46416e-03 -6.78905e-03 6.03239e-03 -5.32585e-03 4.70229e-03
-3.45505e-04 -8.58091e-04 2.48332e-03 -4.98606e-03 6.46572e-03 -6.78905e-03 6.60526e-03 -6.18499e-03 5.69391e-03 -5.20304e-03
3.08412e-04 5.47311e-04 -1.70664e-03 3.87016e-03 -5.41805e-03 6.03239e-03 -6.18499e-03 6.05455e-03 -5.77958e-03 5.44078e-03
-2.81433e-04 -3.40260e-04 1.17317e-03 -3.06118e-03 4.56493e-03 -5.32585e-03 5.69391e-03 -5.77958e-03 5.68695e-03 -5.48975e-03
2.59768e-04 1.86936e-04 -8.02246e-04 2.45365e-03 -3.87566e-03 4.70229e-03 -5.20304e-03 5.44078e-03 -5.48975e-03 5.41194e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_36-37.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.65670e-04 1.09453e-03 -7.28540e-04 5.26313e-04 -4.39372e-04 3.66643e-04 -3.10937e-04 2.68232e-04 -2.35251e-04 2.09965e-04
1.09453e-03 1.79837e-02 -5.38180e-03 2.06988e-03 -1.26399e-03 7.00500e-04 -3.76119e-04 1.60732e-04 -6.92679e-06 -1.11957e-04
-7.28540e-04 -5.38180e-03 1.56043e-02 -8.07310e-03 5.39674e-03 -3.61288e-03 2.51001e-03 -1.76837e-03 1.24493e-03 -8.91826e-04
5.26313e-04 2.06988e-03 -8.07310e-03 1.12452e-02 -8.90871e-03 6.78509e-03 -5.19348e-03 4.03008e-03 -3.17846e-03 2.54848e-03
-4.39372e-04 -1.26399e-03 5.39674e-03 -8.90871e-03 9.09211e-03 -7.88333e-03 6.59470e-03 -5.48652e-03 4.58887e-03 -3.87136e-03
3.66643e-04 7.00500e-04 -3.61288e-03 6.78509e-03 -7.88333e-03 7.73086e-03 -7.03516e-03 6.24068e-03 -5.50024e-03 4.84889e-03
-3.10937e-04 -3.76119e-04 2.51001e-03 -5.19348e-03 6.59470e-03 -7.03516e-03 6.86005e-03 -6.41855e-03 5.90655e-03 -5.39745e-03
2.68232e-04 1.60732e-04 -1.76837e-03 4.03008e-03 -5.48652e-03 6.24068e-03 -6.41855e-03 6.27253e-03 -5.98182e-03 5.63044e-03
-2.35251e-04 -6.92679e-06 1.24493e-03 -3.17846e-03 4.58887e-03 -5.50024e-03 5.90655e-03 -5.98182e-03 5.87674e-03 -5.67062e-03
2.09965e-04 -1.11957e-04 -8.91826e-04 2.54848e-03 -3.87136e-03 4.84889e-03 -5.39745e-03 5.63044e-03 -5.67062e-03 5.58769e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_37-38.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.76339e-04 1.29024e-03 -6.72264e-04 5.16001e-04 -4.33846e-04 3.83218e-04 -3.40109e-04 3.11851e-04 -2.93045e-04 2.77943e-04
1.29024e-03 2.15719e-02 -4.84787e-03 2.45376e-03 -1.27500e-03 6.08550e-04 -2.06004e-04 4.26027e-05 -6.22409e-06 6.01955e-06
-6.72264e-04 -4.84787e-03 1.65734e-02 -8.60697e-03 5.61912e-03 -3.86015e-03 2.76284e-03 -2.08081e-03 1.62589e-03 -1.32698e-03
5.16001e-04 2.45376e-03 -8.60697e-03 1.14719e-02 -9.06094e-03 7.11397e-03 -5.63072e-03 4.52911e-03 -3.72383e-03 3.11725e-03
-4.33846e-04 -1.27500e-03 5.61912e-03 -9.06094e-03 9.36852e-03 -8.37141e-03 7.21090e-03 -6.17898e-03 5.32490e-03 -4.62565e-03
3.83218e-04 6.08550e-04 -3.86015e-03 7.11397e-03 -8.37141e-03 8.34669e-03 -7.71693e-03 6.96667e-03 -6.24935e-03 5.60476e-03
-3.40109e-04 -2.06004e-04 2.76284e-03 -5.63072e-03 7.21090e-03 -7.71693e-03 7.54180e-03 -7.09910e-03 6.57756e-03 -6.05446e-03
3.11851e-04 4.26027e-05 -2.08081e-03 4.52911e-03 -6.17898e-03 6.96667e-03 -7.09910e-03 6.91345e-03 -6.58355e-03 6.19823e-03
-2.93045e-04 -6.22409e-06 1.62589e-03 -3.72383e-03 5.32490e-03 -6.24935e-03 6.57756e-03 -6.58355e-03 6.41587e-03 -6.15963e-03
2.77943e-04 6.01955e-06 -1.32698e-03 3.11725e-03 -4.62565e-03 5.60476e-03 -6.05446e-03 6.19823e-03 -6.15963e-03 6.01488e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_38-39.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.00348e-04 1.40278e-03 -8.52504e-04 5.93042e-04 -5.00280e-04 4.50986e-04 -4.13844e-04 3.80140e-04 -3.47475e-04 3.19547e-04
1.40278e-03 2.29805e-02 -6.40456e-03 2.97017e-03 -2.14231e-03 1.69982e-03 -1.37049e-03 1.06560e-03 -7.97489e-04 5.49435e-04
-8.52504e-04 -6.40456e-03 1.72747e-02 -1.00121e-02 6.54334e-03 -4.70399e-03 3.55193e-03 -2.72878e-03 2.12760e-03 -1.69620e-03
5.93042e-04 2.97017e-03 -1.00121e-02 1.27584e-02 -1.02460e-02 8.04827e-03 -6.36919e-03 5.10278e-03 -4.13375e-03 3.37780e-03
-5.00280e-04 -2.14231e-03 6.54334e-03 -1.02460e-02 1.03807e-02 -9.17517e-03 7.83430e-03 -6.64197e-03 5.63253e-03 -4.79050e-03
4.50986e-04 1.69982e-03 -4.70399e-03 8.04827e-03 -9.17517e-03 9.02374e-03 -8.29371e-03 7.43309e-03 -6.58927e-03 5.81764e-03
-4.13844e-04 -1.37049e-03 3.55193e-03 -6.36919e-03 7.83430e-03 -8.29371e-03 8.09177e-03 -7.59756e-03 6.99101e-03 -6.36798e-03
3.80140e-04 1.06560e-03 -2.72878e-03 5.10278e-03 -6.64197e-03 7.43309e-03 -7.59756e-03 7.41547e-03 -7.04554e-03 6.59356e-03
-3.47475e-04 -7.97489e-04 2.12760e-03 -4.13375e-03 5.63253e-03 -6.58927e-03 6.99101e-03 -7.04554e-03 6.87897e-03 -6.58992e-03
3.19547e-04 5.49435e-04 -1.69620e-03 3.37780e-03 -4.79050e-03 5.81764e-03 -6.36798e-03 6.59356e-03 -6.58992e-03 6.44284e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_39-40.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.02996e-04 1.47529e-03 -9.13420e-04 6.49236e-04 -5.15416e-04 4.43268e-04 -3.84952e-04 3.35895e-04 -2.95812e-04 2.62450e-04
1.47529e-03 2.42404e-02 -6.87453e-03 3.98741e-03 -2.42455e-03 1.63917e-03 -1.08022e-03 6.79015e-04 -3.82993e-04 1.41458e-04
-9.13420e-04 -6.87453e-03 1.86931e-02 -1.08790e-02 7.03404e-03 -4.80640e-03 3.43158e-03 -2.46297e-03 1.75129e-03 -1.23908e-03
6.49236e-04 3.98741e-03 -1.08790e-02 1.28552e-02 -1.01494e-02 7.95341e-03 -6.24789e-03 4.93115e-03 -3.90725e-03 3.10433e-03
-5.15416e-04 -2.42455e-03 7.03404e-03 -1.01494e-02 1.02608e-02 -9.16601e-03 7.87414e-03 -6.66792e-03 5.62327e-03 -4.74541e-03
4.43268e-04 1.63917e-03 -4.80640e-03 7.95341e-03 -9.16601e-03 9.11147e-03 -8.42210e-03 7.54454e-03 -6.66957e-03 5.86789e-03
-3.84952e-04 -1.08022e-03 3.43158e-03 -6.24789e-03 7.87414e-03 -8.42210e-03 8.25311e-03 -7.74005e-03 7.10728e-03 -6.46135e-03
3.35895e-04 6.79015e-04 -2.46297e-03 4.93115e-03 -6.66792e-03 7.54454e-03 -7.74005e-03 7.53611e-03 -7.14021e-03 6.66795e-03
-2.95812e-04 -3.82993e-04 1.75129e-03 -3.90725e-03 5.62327e-03 -6.66957e-03 7.10728e-03 -7.14021e-03 6.94658e-03 -6.63658e-03
2.62450e-04 1.41458e-04 -1.23908e-03 3.10433e-03 -4.74541e-03 5.86789e-03 -6.46135e-03 6.66795e-03 -6.63658e-03 6.46673e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_4-5.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.26190e-05 3.44527e-04 -2.96955e-04 2.28201e-04 -1.96083e-04 1.67824e-04 -1.49948e-04 1.32177e-04 -1.14993e-04 1.02278e-04
3.44527e-04 6.16792e-03 -1.22612e-03 7.34118e-04 -6.14702e-04 3.92526e-04 -3.90989e-04 3.79240e-04 -3.25581e-04 2.80723e-04
-2.96955e-04 -1.22612e-03 8.03354e-03 -1.76587e-03 1.18515e-03 -8.53309e-04 6.70525e-04 -5.60960e-04 4.56042e-04 -3.68665e-04
2.28201e-04 7.34118e-04 -1.76587e-03 6.08424e-03 -2.24900e-03 1.47239e-03 -1.00278e-03 8.22429e-04 -6.63498e-04 5.54303e-04
-1.96083e-04 -6.14702e-04 1.18515e-03 -2.24900e-03 3.90606e-03 -2.27561e-03 1.64324e-03 -1.28377e-03 1.04782e-03 -8.91972e-04
1.67824e-04 3.92526e-04 -8.53309e-04 1.47239e-03 -2.27561e-03 2.89510e-03 -2.16647e-03 1.73170e-03 -1.41869e-03 1.20673e-03
-1.49948e-04 -3.90989e-04 6.70525e-04 -1.00278e-03 1.64324e-03 -2.16647e-03 2.23262e-03 -1.90202e-03 1.62250e-03 -1.40906e-03
1.32177e-04 3.79240e-04 -5.60960e-04 8.22429e-04 -1.28377e-03 1.73170e-03 -1.90202e-03 1.85777e-03 -1.66517e-03 1.49535e-03
-1.14993e-04 -3.25581e-04 4.56042e-04 -6.63498e-04 1.04782e-03 -1.41869e-03 1.62250e-03 -1.66517e-03 1.58683e-03 -1.47491e-03
1.02278e-04 2.80723e-04 -3.68665e-04 5.54303e-04 -8.91972e-04 1.20673e-03 -1.40906e-03 1.49535e-03 -1.47491e-03 1.41982e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_40-41.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.09218e-04 1.52242e-03 -9.23857e-04 6.92771e-04 -5.56317e-04 4.63562e-04 -4.07271e-04 3.68163e-04 -3.37825e-04 3.12429e-04
1.52242e-03 2.44624e-02 -7.49113e-03 3.81256e-03 -2.09325e-03 1.12188e-03 -6.43291e-04 3.89038e-04 -2.50396e-04 1.53316e-04
-9.23857e-04 -7.49113e-03 1.89657e-02 -1.09940e-02 7.12803e-03 -4.89327e-03 3.51198e-03 -2.64659e-03 2.06168e-03 -1.66069e-03
6.92771e-04 3.81256e-03 -1.09940e-02 1.33748e-02 -1.06268e-02 8.34928e-03 -6.65821e-03 5.40790e-03 -4.47795e-03 3.76783e-03
-5.56317e-04 -2.09325e-03 7.12803e-03 -1.06268e-02 1.07172e-02 -9.57051e-03 8.31861e-03 -7.19502e-03 6.23961e-03 -5.44166e-03
4.63562e-04 1.12188e-03 -4.89327e-03 8.34928e-03 -9.57051e-03 9.45748e-03 -8.81706e-03 8.02990e-03 -7.24428e-03 6.51925e-03
-4.07271e-04 -6.43291e-04 3.51198e-03 -6.65821e-03 8.31861e-03 -8.81706e-03 8.68867e-03 -8.25442e-03 7.69740e-03 -7.11383e-03
3.68163e-04 3.89038e-04 -2.64659e-03 5.40790e-03 -7.19502e-03 8.02990e-03 -8.25442e-03 8.11343e-03 -7.77750e-03 7.35248e-03
-3.37825e-04 -2.50396e-04 2.06168e-03 -4.47795e-03 6.23961e-03 -7.24428e-03 7.69740e-03 -7.77750e-03 7.63036e-03 -7.35577e-03
3.12429e-04 1.53316e-04 -1.66069e-03 3.76783e-03 -5.44166e-03 6.51925e-03 -7.11383e-03 7.35248e-03 -7.35577e-03 7.21179e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_41-42.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.05600e-04 1.46251e-03 -8.84199e-04 6.73347e-04 -5.35265e-04 4.33096e-04 -3.64098e-04 3.14097e-04 -2.76634e-04 2.47342e-04
1.46251e-03 2.37991e-02 -7.20021e-03 3.91427e-03 -2.41518e-03 1.38509e-03 -7.70252e-04 3.63504e-04 -1.01961e-04 -7.32139e-05
-8.84199e-04 -7.20021e-03 1.94684e-02 -1.14781e-02 7.48754e-03 -4.96702e-03 3.31880e-03 -2.22117e-03 1.44627e-03 -9.06990e-04
6.73347e-04 3.91427e-03 -1.14781e-02 1.37460e-02 -1.09641e-02 8.50901e-03 -6.59512e-03 5.12628e-03 -4.00510e-03 3.13987e-03
-5.35265e-04 -2.41518e-03 7.48754e-03 -1.09641e-02 1.09254e-02 -9.71567e-03 8.35521e-03 -7.11269e-03 6.04814e-03 -5.15585e-03
4.33096e-04 1.38509e-03 -4.96702e-03 8.50901e-03 -9.71567e-03 9.63975e-03 -8.96912e-03 8.13163e-03 -7.29046e-03 6.50838e-03
-3.64098e-04 -7.70252e-04 3.31880e-03 -6.59512e-03 8.35521e-03 -8.96912e-03 8.87640e-03 -8.45095e-03 7.88551e-03 -7.27954e-03
3.14097e-04 3.63504e-04 -2.22117e-03 5.12628e-03 -7.11269e-03 8.13163e-03 -8.45095e-03 8.36798e-03 -8.06214e-03 7.64374e-03
-2.76634e-04 -1.01961e-04 1.44627e-03 -4.00510e-03 6.04814e-03 -7.29046e-03 7.88551e-03 -8.06214e-03 7.97433e-03 -7.72852e-03
2.47342e-04 -7.32139e-05 -9.06990e-04 3.13987e-03 -5.15585e-03 6.50838e-03 -7.27954e-03 7.64374e-03 -7.72852e-03 7.63050e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_42-43.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.24834e-04 1.70205e-03 -9.17361e-04 7.10123e-04 -5.62961e-04 4.67131e-04 -3.98911e-04 3.49577e-04 -3.12549e-04 2.83342e-04
1.70205e-03 2.76623e-02 -7.02100e-03 3.57470e-03 -1.98832e-03 1.22961e-03 -7.37746e-04 3.93726e-04 -1.63628e-04 -5.54661e-06
-9.17361e-04 -7.02100e-03 1.95428e-02 -1.13946e-02 7.11087e-03 -4.65395e-03 3.15952e-03 -2.22030e-03 1.58934e-03 -1.17319e-03
7.10123e-04 3.57470e-03 -1.13946e-02 1.38611e-02 -1.12070e-02 8.85352e-03 -7.07863e-03 5.73737e-03 -4.72136e-03 3.93204e-03
-5.62961e-04 -1.98832e-03 7.11087e-03 -1.12070e-02 1.12325e-02 -1.00305e-02 8.70537e-03 -7.49902e-03 6.46847e-03 -5.59904e-03
4.67131e-04 1.22961e-03 -4.65395e-03 8.85352e-03 -1.00305e-02 9.86439e-03 -9.16038e-03 8.29926e-03 -7.44727e-03 6.65869e-03
-3.98911e-04 -7.37746e-04 3.15952e-03 -7.07863e-03 8.70537e-03 -9.16038e-03 8.98419e-03 -8.49632e-03 7.88927e-03 -7.25584e-03
3.49577e-04 3.93726e-04 -2.22030e-03 5.73737e-03 -7.49902e-03 8.29926e-03 -8.49632e-03 8.32549e-03 -7.95968e-03 7.50221e-03
-3.12549e-04 -1.63628e-04 1.58934e-03 -4.72136e-03 6.46847e-03 -7.44727e-03 7.88927e-03 -7.95968e-03 7.80000e-03 -7.50828e-03
2.83342e-04 -5.54661e-06 -1.17319e-03 3.93204e-03 -5.59904e-03 6.65869e-03 -7.25584e-03 7.50221e-03 -7.50828e-03 7.36081e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_43-44.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.49891e-04 1.76651e-03 -1.23472e-03 8.66224e-04 -6.82254e-04 5.80891e-04 -5.11742e-04 4.61554e-04 -4.23039e-04 3.91722e-04
1.76651e-03 2.72334e-02 -9.63382e-03 5.27436e-03 -3.36454e-03 2.46859e-03 -1.90752e-03 1.53589e-03 -1.27820e-03 1.07101e-03
-1.23472e-03 -9.63382e-03 2.07251e-02 -1.25104e-02 8.28316e-03 -5.92032e-03 4.44421e-03 -3.45789e-03 2.76349e-03 -2.28049e-03
8.66224e-04 5.27436e-03 -1.25104e-02 1.41773e-02 -1.15227e-02 9.27774e-03 -7.53103e-03 6.18024e-03 -5.14915e-03 4.35359e-03
-6.82254e-04 -3.36454e-03 8.28316e-03 -1.15227e-02 1.15939e-02 -1.04629e-02 9.16413e-03 -7.95339e-03 6.91573e-03 -6.04813e-03
5.80891e-04 2.46859e-03 -5.92032e-03 9.27774e-03 -1.04629e-02 1.03259e-02 -9.63756e-03 8.77964e-03 -7.93198e-03 7.15360e-03
-5.11742e-04 -1.90752e-03 4.44421e-03 -7.53103e-03 9.16413e-03 -9.63756e-03 9.47088e-03 -8.98664e-03 8.38836e-03 -7.76802e-03
4.61554e-04 1.53589e-03 -3.45789e-03 6.18024e-03 -7.95339e-03 8.77964e-03 -8.98664e-03 8.81699e-03 -8.45835e-03 8.01152e-03
-4.23039e-04 -1.27820e-03 2.76349e-03 -5.14915e-03 6.91573e-03 -7.93198e-03 8.38836e-03 -8.45835e-03 8.30266e-03 -8.01736e-03
3.91722e-04 1.07101e-03 -2.28049e-03 4.35359e-03 -6.04813e-03 7.15360e-03 -7.76802e-03 8.01152e-03 -8.01736e-03 7.87131e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_44-45.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.52826e-04 1.74946e-03 -1.17166e-03 8.36703e-04 -6.48010e-04 5.42709e-04 -4.71211e-04 4.19700e-04 -3.80089e-04 3.47229e-04
1.74946e-03 2.76118e-02 -9.03344e-03 4.63549e-03 -2.57861e-03 1.53164e-03 -9.12063e-04 5.12409e-04 -2.51493e-04 5.77540e-05
-1.17166e-03 -9.03344e-03 2.08130e-02 -1.27145e-02 8.43080e-03 -6.01859e-03 4.41519e-03 -3.34327e-03 2.58902e-03 -2.05962e-03
8.36703e-04 4.63549e-03 -1.27145e-02 1.42622e-02 -1.16543e-02 9.32363e-03 -7.49308e-03 6.09467e-03 -5.02410e-03 4.19126e-03
-6.48010e-04 -2.57861e-03 8.43080e-03 -1.16543e-02 1.18305e-02 -1.06889e-02 9.31125e-03 -8.03097e-03 6.92294e-03 -5.98786e-03
5.42709e-04 1.53164e-03 -6.01859e-03 9.32363e-03 -1.06889e-02 1.05875e-02 -9.83331e-03 8.89482e-03 -7.96252e-03 7.10582e-03
-4.71211e-04 -9.12063e-04 4.41519e-03 -7.49308e-03 9.31125e-03 -9.83331e-03 9.61241e-03 -9.05195e-03 8.37207e-03 -7.67826e-03
4.19700e-04 5.12409e-04 -3.34327e-03 6.09467e-03 -8.03097e-03 8.89482e-03 -9.05195e-03 8.81334e-03 -8.38213e-03 7.87217e-03
-3.80089e-04 -2.51493e-04 2.58902e-03 -5.02410e-03 6.92294e-03 -7.96252e-03 8.37207e-03 -8.38213e-03 8.16545e-03 -7.82928e-03
3.47229e-04 5.77540e-05 -2.05962e-03 4.19126e-03 -5.98786e-03 7.10582e-03 -7.67826e-03 7.87217e-03 -7.82928e-03 7.64453e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_45-46.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.35792e-04 1.76789e-03 -9.81614e-04 6.71383e-04 -5.62149e-04 5.00736e-04 -4.52880e-04 4.09183e-04 -3.70789e-04 3.36891e-04
1.76789e-03 3.08238e-02 -9.73268e-03 4.69338e-03 -2.64011e-03 1.58118e-03 -9.77838e-04 5.70900e-04 -3.07641e-04 1.17969e-04
-9.81614e-04 -9.73268e-03 2.21571e-02 -1.33478e-02 8.96647e-03 -6.08410e-03 4.15335e-03 -2.82165e-03 1.86131e-03 -1.19136e-03
6.71383e-04 4.69338e-03 -1.33478e-02 1.51043e-02 -1.25353e-02 9.74843e-03 -7.54758e-03 5.86735e-03 -4.59226e-03 3.62121e-03
-5.62149e-04 -2.64011e-03 8.96647e-03 -1.25353e-02 1.25522e-02 -1.10209e-02 9.39404e-03 -7.93683e-03 6.70249e-03 -5.67754e-03
5.00736e-04 1.58118e-03 -6.08410e-03 9.74843e-03 -1.10209e-02 1.07099e-02 -9.86960e-03 8.88104e-03 -7.90828e-03 7.01287e-03
-4.52880e-04 -9.77838e-04 4.15335e-03 -7.54758e-03 9.39404e-03 -9.86960e-03 9.67417e-03 -9.14356e-03 8.47651e-03 -7.77511e-03
4.09183e-04 5.70900e-04 -2.82165e-03 5.86735e-03 -7.93683e-03 8.88104e-03 -9.14356e-03 8.98844e-03 -8.60539e-03 8.10868e-03
-3.70789e-04 -3.07641e-04 1.86131e-03 -4.59226e-03 6.70249e-03 -7.90828e-03 8.47651e-03 -8.60539e-03 8.46049e-03 -8.15211e-03
3.36891e-04 1.17969e-04 -1.19136e-03 3.62121e-03 -5.67754e-03 7.01287e-03 -7.77511e-03 8.10868e-03 -8.15211e-03 8.00483e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_46-47.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.38700e-04 1.68703e-03 -1.09237e-03 8.38052e-04 -6.70861e-04 5.59610e-04 -4.78957e-04 4.17480e-04 -3.69587e-04 2.60348e-04
1.68703e-03 2.80183e-02 -8.29469e-03 4.50806e-03 -2.90765e-03 2.09871e-03 -1.63047e-03 1.28504e-03 -1.02874e-03 7.27710e-04
-1.09237e-03 -8.29469e-03 2.24204e-02 -1.45470e-02 9.82872e-03 -6.99725e-03 5.12081e-03 -3.86757e-03 2.98486e-03 -2.34193e-03
8.38052e-04 4.50806e-03 -1.45470e-02 1.64866e-02 -1.36268e-02 1.09899e-02 -8.82152e-03 7.11227e-03 -5.78726e-03 4.74236e-03
-6.70861e-04 -2.90765e-03 9.82872e-03 -1.36268e-02 1.33925e-02 -1.19426e-02 1.03299e-02 -8.84595e-03 7.57288e-03 -6.49470e-03
5.59610e-04 2.09871e-03 -6.99725e-03 1.09899e-02 -1.19426e-02 1.15583e-02 -1.06518e-02 9.59769e-03 -8.57210e-03 7.62146e-03
-4.78957e-04 -1.63047e-03 5.12081e-03 -8.82152e-03 1.03299e-02 -1.06518e-02 1.03580e-02 -9.75589e-03 9.04215e-03 -8.29658e-03
4.17480e-04 1.28504e-03 -3.86757e-03 7.11227e-03 -8.84595e-03 9.59769e-03 -9.75589e-03 9.54058e-03 -9.12712e-03 8.60512e-03
-3.69587e-04 -1.02874e-03 2.98486e-03 -5.78726e-03 7.57288e-03 -8.57210e-03 9.04215e-03 -9.12712e-03 8.96915e-03 -8.65430e-03
2.60348e-04 7.27710e-04 -2.34193e-03 4.74236e-03 -6.49470e-03 7.62146e-03 -8.29658e-03 8.60512e-03 -8.65430e-03 8.56252e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_47-48.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.64636e-04 1.99692e-03 -1.17826e-03 7.95431e-04 -5.94567e-04 4.93325e-04 -4.26130e-04 3.79347e-04 -3.45638e-04 3.18550e-04
1.99692e-03 3.14651e-02 -1.10877e-02 5.33606e-03 -2.85977e-03 1.86374e-03 -1.37215e-03 1.11380e-03 -9.85022e-04 8.90576e-04
-1.17826e-03 -1.10877e-02 2.33256e-02 -1.48154e-02 9.90947e-03 -6.84076e-03 4.83864e-03 -3.52998e-03 2.62333e-03 -1.99954e-03
7.95431e-04 5.33606e-03 -1.48154e-02 1.61182e-02 -1.33527e-02 1.05428e-02 -8.23530e-03 6.48505e-03 -5.16532e-03 4.15848e-03
-5.94567e-04 -2.85977e-03 9.90947e-03 -1.33527e-02 1.32449e-02 -1.17314e-02 9.99866e-03 -8.45978e-03 7.17428e-03 -6.11434e-03
4.93325e-04 1.86374e-03 -6.84076e-03 1.05428e-02 -1.17314e-02 1.13903e-02 -1.04202e-02 9.33406e-03 -8.30280e-03 7.37326e-03
-4.26130e-04 -1.37215e-03 4.83864e-03 -8.23530e-03 9.99866e-03 -1.04202e-02 1.00910e-02 -9.46529e-03 8.74482e-03 -8.01722e-03
3.79347e-04 1.11380e-03 -3.52998e-03 6.48505e-03 -8.45978e-03 9.33406e-03 -9.46529e-03 9.22037e-03 -8.78934e-03 8.27291e-03
-3.45638e-04 -9.85022e-04 2.62333e-03 -5.16532e-03 7.17428e-03 -8.30280e-03 8.74482e-03 -8.78934e-03 8.60056e-03 -8.27666e-03
3.18550e-04 8.90576e-04 -1.99954e-03 4.15848e-03 -6.11434e-03 7.37326e-03 -8.01722e-03 8.27291e-03 -8.27666e-03 8.11745e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_48-49.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.83786e-04 2.11846e-03 -1.27958e-03 9.22782e-04 -6.71832e-04 5.10132e-04 -4.11622e-04 3.50500e-04 -3.26061e-04 2.83828e-04
2.11846e-03 3.47773e-02 -1.29342e-02 6.64480e-03 -3.45950e-03 1.75098e-03 -8.24132e-04 2.88605e-04 2.08393e-05 -1.90055e-04
-1.27958e-03 -1.29342e-02 2.40380e-02 -1.53179e-02 1.02051e-02 -6.88649e-03 4.77250e-03 -3.43759e-03 2.53047e-03 -1.93761e-03
9.22782e-04 6.64480e-03 -1.53179e-02 1.64202e-02 -1.37265e-02 1.10499e-02 -8.83480e-03 7.10967e-03 -5.77771e-03 4.75377e-03
-6.71832e-04 -3.45950e-03 1.02051e-02 -1.37265e-02 1.39148e-02 -1.26904e-02 1.11195e-02 -9.60371e-03 8.26817e-03 -7.12581e-03
5.10132e-04 1.75098e-03 -6.88649e-03 1.10499e-02 -1.26904e-02 1.26865e-02 -1.18954e-02 1.08284e-02 -9.73181e-03 8.68642e-03
-4.11622e-04 -8.24132e-04 4.77250e-03 -8.83480e-03 1.11195e-02 -1.18954e-02 1.17598e-02 -1.11655e-02 1.03893e-02 -9.54488e-03
3.50500e-04 2.88605e-04 -3.43759e-03 7.10967e-03 -9.60371e-03 1.08284e-02 -1.11655e-02 1.09726e-02 -1.05079e-02 9.89224e-03
-3.26061e-04 2.08393e-05 2.53047e-03 -5.77771e-03 8.26817e-03 -9.73181e-03 1.03893e-02 -1.05079e-02 1.03131e-02 -9.91207e-03
2.83828e-04 -1.90055e-04 -1.93761e-03 4.75377e-03 -7.12581e-03 8.68642e-03 -9.54488e-03 9.89224e-03 -9.91207e-03 9.70410e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_49-50.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.92185e-04 2.19846e-03 -1.25537e-03 8.99366e-04 -7.05551e-04 5.93632e-04 -5.20239e-04 4.68897e-04 -4.30277e-04 3.98382e-04
2.19846e-03 3.50275e-02 -1.13296e-02 5.59675e-03 -2.94946e-03 1.50899e-03 -6.47887e-04 1.11684e-04 2.14396e-04 -4.46629e-04
-1.25537e-03 -1.13296e-02 2.44889e-02 -1.59025e-02 1.02650e-02 -7.00607e-03 4.83879e-03 -3.33810e-03 2.26094e-03 -1.51690e-03
8.99366e-04 5.59675e-03 -1.59025e-02 1.70496e-02 -1.39242e-02 1.10531e-02 -8.75338e-03 6.96401e-03 -5.58341e-03 4.52119e-03
-7.05551e-04 -2.94946e-03 1.02650e-02 -1.39242e-02 1.38376e-02 -1.24915e-02 1.09071e-02 -9.42230e-03 8.12835e-03 -7.03368e-03
5.93632e-04 1.50899e-03 -7.00607e-03 1.10531e-02 -1.24915e-02 1.24240e-02 -1.16684e-02 1.06822e-02 -9.67186e-03 8.72348e-03
-5.20239e-04 -6.47887e-04 4.83879e-03 -8.75338e-03 1.09071e-02 -1.16684e-02 1.15930e-02 -1.10975e-02 1.04212e-02 -9.69139e-03
4.68897e-04 1.11684e-04 -3.33810e-03 6.96401e-03 -9.42230e-03 1.06822e-02 -1.10975e-02 1.10084e-02 -1.06439e-02 1.01432e-02
-4.30277e-04 2.14396e-04 2.26094e-03 -5.58341e-03 8.12835e-03 -9.67186e-03 1.04212e-02 -1.06439e-02 1.05424e-02 -1.02522e-02
3.98382e-04 -4.46629e-04 -1.51690e-03 4.52119e-03 -7.03368e-03 8.72348e-03 -9.69139e-03 1.01432e-02 -1.02522e-02 1.01424e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_5-6.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.14499e-05 3.96492e-04 -2.75238e-04 2.48051e-04 -2.01569e-04 1.65363e-04 -1.46081e-04 1.28825e-04 -1.13793e-04 1.01278e-04
3.96492e-04 6.83983e-03 -1.20639e-03 7.59171e-04 -7.79032e-04 4.92527e-04 -3.43652e-04 2.47232e-04 -1.82688e-04 1.25553e-04
-2.75238e-04 -1.20639e-03 7.33299e-03 -1.80967e-03 1.03000e-03 -7.71367e-04 4.96454e-04 -3.99298e-04 3.17417e-04 -2.66605e-04
2.48051e-04 7.59171e-04 -1.80967e-03 6.32026e-03 -2.64675e-03 1.64878e-03 -1.23014e-03 9.62398e-04 -7.93958e-04 6.42437e-04
-2.01569e-04 -7.79032e-04 1.03000e-03 -2.64675e-03 4.45843e-03 -2.67368e-03 1.85645e-03 -1.44508e-03 1.15756e-03 -9.56276e-04
1.65363e-04 4.92527e-04 -7.71367e-04 1.64878e-03 -2.67368e-03 3.15183e-03 -2.31358e-03 1.85776e-03 -1.54912e-03 1.32484e-03
-1.46081e-04 -3.43652e-04 4.96454e-04 -1.23014e-03 1.85645e-03 -2.31358e-03 2.28732e-03 -1.96374e-03 1.70868e-03 -1.50401e-03
1.28825e-04 2.47232e-04 -3.99298e-04 9.62398e-04 -1.44508e-03 1.85776e-03 -1.96374e-03 1.89830e-03 -1.74029e-03 1.58184e-03
-1.13793e-04 -1.82688e-04 3.17417e-04 -7.93958e-04 1.15756e-03 -1.54912e-03 1.70868e-03 -1.74029e-03 1.69794e-03 -1.59730e-03
1.01278e-04 1.25553e-04 -2.66605e-04 6.42437e-04 -9.56276e-04 1.32484e-03 -1.50401e-03 1.58184e-03 -1.59730e-03 1.55301e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_50-51.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.04522e-04 2.28863e-03 -1.36491e-03 9.47817e-04 -7.51040e-04 6.45108e-04 -5.69272e-04 5.06951e-04 -4.55501e-04 4.12312e-04
2.28863e-03 3.76642e-02 -1.24996e-02 5.45918e-03 -3.06879e-03 2.08533e-03 -1.50928e-03 1.08132e-03 -7.73324e-04 5.23285e-04
-1.36491e-03 -1.24996e-02 2.72560e-02 -1.87139e-02 1.29712e-02 -9.56538e-03 7.29427e-03 -5.66853e-03 4.43478e-03 -3.52980e-03
9.47817e-04 5.45918e-03 -1.87139e-02 1.98728e-02 -1.65427e-02 1.33880e-02 -1.08780e-02 8.89546e-03 -7.31237e-03 6.05596e-03
-7.51040e-04 -3.06879e-03 1.29712e-02 -1.65427e-02 1.60854e-02 -1.43499e-02 1.24897e-02 -1.07858e-02 9.29312e-03 -8.02008e-03
6.45108e-04 2.08533e-03 -9.56538e-03 1.33880e-02 -1.43499e-02 1.38523e-02 -1.28086e-02 1.16090e-02 -1.04189e-02 9.31492e-03
-5.69272e-04 -1.50928e-03 7.29427e-03 -1.08780e-02 1.24897e-02 -1.28086e-02 1.24534e-02 -1.17646e-02 1.09348e-02 -1.00757e-02
5.06951e-04 1.08132e-03 -5.66853e-03 8.89546e-03 -1.07858e-02 1.16090e-02 -1.17646e-02 1.15094e-02 -1.10209e-02 1.04189e-02
-4.55501e-04 -7.73324e-04 4.43478e-03 -7.31237e-03 9.29312e-03 -1.04189e-02 1.09348e-02 -1.10209e-02 1.08252e-02 -1.04613e-02
4.12312e-04 5.23285e-04 -3.52980e-03 6.05596e-03 -8.02008e-03 9.31492e-03 -1.00757e-02 1.04189e-02 -1.04613e-02 1.03036e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_51-52.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.44349e-04 2.68765e-03 -1.56773e-03 1.08109e-03 -8.14156e-04 6.47899e-04 -5.44013e-04 4.71338e-04 -4.17412e-04 3.73560e-04
2.68765e-03 4.26139e-02 -1.58977e-02 8.30853e-03 -4.12576e-03 1.79973e-03 -5.92138e-04 -5.13624e-05 3.70542e-04 -5.62922e-04
-1.56773e-03 -1.58977e-02 2.68822e-02 -1.88568e-02 1.31022e-02 -9.30313e-03 6.72868e-03 -4.95496e-03 3.66879e-03 -2.74212e-03
1.08109e-03 8.30853e-03 -1.88568e-02 1.95453e-02 -1.62359e-02 1.30642e-02 -1.04727e-02 8.42366e-03 -6.81105e-03 5.54157e-03
-8.14156e-04 -4.12576e-03 1.31022e-02 -1.62359e-02 1.56603e-02 -1.39931e-02 1.21606e-02 -1.04515e-02 8.94840e-03 -7.66392e-03
6.47899e-04 1.79973e-03 -9.30313e-03 1.30642e-02 -1.39931e-02 1.35847e-02 -1.25903e-02 1.13979e-02 -1.01955e-02 9.07131e-03
-5.44013e-04 -5.92138e-04 6.72868e-03 -1.04727e-02 1.21606e-02 -1.25903e-02 1.22879e-02 -1.16054e-02 1.07580e-02 -9.87147e-03
4.71338e-04 -5.13624e-05 -4.95496e-03 8.42366e-03 -1.04515e-02 1.13979e-02 -1.16054e-02 1.13525e-02 -1.08415e-02 1.02076e-02
-4.17412e-04 3.70542e-04 3.66879e-03 -6.81105e-03 8.94840e-03 -1.01955e-02 1.07580e-02 -1.08415e-02 1.06198e-02 -1.02219e-02
3.73560e-04 -5.62922e-04 -2.74212e-03 5.54157e-03 -7.66392e-03 9.07131e-03 -9.87147e-03 1.02076e-02 -1.02219e-02 1.00303e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_52-53.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.67623e-04 2.79530e-03 -1.54435e-03 1.06275e-03 -8.01519e-04 6.50965e-04 -5.41368e-04 4.52948e-04 -3.82056e-04 3.23305e-04
2.79530e-03 4.46901e-02 -1.50892e-02 6.01853e-03 -2.25708e-03 7.69417e-04 -5.27728e-05 -3.48509e-04 5.43090e-04 -6.62209e-04
-1.54435e-03 -1.50892e-02 2.66232e-02 -1.78794e-02 1.21704e-02 -8.53509e-03 6.11588e-03 -4.43590e-03 3.20065e-03 -2.31400e-03
1.06275e-03 6.01853e-03 -1.78794e-02 1.92692e-02 -1.64550e-02 1.34315e-02 -1.08526e-02 8.74879e-03 -7.04385e-03 5.67223e-03
-8.01519e-04 -2.25708e-03 1.21704e-02 -1.64550e-02 1.64064e-02 -1.48616e-02 1.29832e-02 -1.11585e-02 9.51416e-03 -8.08602e-03
6.50965e-04 7.69417e-04 -8.53509e-03 1.34315e-02 -1.48616e-02 1.45974e-02 -1.35742e-02 1.22738e-02 -1.09324e-02 9.66269e-03
-5.41368e-04 -5.27728e-05 6.11588e-03 -1.08526e-02 1.29832e-02 -1.35742e-02 1.32660e-02 -1.24947e-02 1.15238e-02 -1.05029e-02
4.52948e-04 -3.48509e-04 -4.43590e-03 8.74879e-03 -1.11585e-02 1.22738e-02 -1.24947e-02 1.21739e-02 -1.15588e-02 1.08067e-02
-3.82056e-04 5.43090e-04 3.20065e-03 -7.04385e-03 9.51416e-03 -1.09324e-02 1.15238e-02 -1.15588e-02 1.12519e-02 -1.07524e-02
3.23305e-04 -6.62209e-04 -2.31400e-03 5.67223e-03 -8.08602e-03 9.66269e-03 -1.05029e-02 1.08067e-02 -1.07524e-02 1.04739e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_53-54.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.55606e-04 2.78215e-03 -1.57788e-03 1.28093e-03 -1.04923e-03 8.64122e-04 -7.18071e-04 6.01759e-04 -5.11552e-04 4.38376e-04
2.78215e-03 4.52341e-02 -1.46071e-02 7.74178e-03 -4.38903e-03 2.33598e-03 -1.04079e-03 1.86411e-04 3.32749e-04 -6.97863e-04
-1.57788e-03 -1.46071e-02 2.80759e-02 -2.00103e-02 1.41663e-02 -1.03953e-02 7.77993e-03 -5.91256e-03 4.50629e-03 -3.47291e-03
1.28093e-03 7.74178e-03 -2.00103e-02 2.17683e-02 -1.86627e-02 1.54902e-02 -1.28105e-02 1.06273e-02 -8.85437e-03 7.42010e-03
-1.04923e-03 -4.38903e-03 1.41663e-02 -1.86627e-02 1.84245e-02 -1.68143e-02 1.49241e-02 -1.31071e-02 1.14694e-02 -1.00360e-02
8.64122e-04 2.33598e-03 -1.03953e-02 1.54902e-02 -1.68143e-02 1.64815e-02 -1.54432e-02 1.41577e-02 -1.28382e-02 1.15826e-02
-7.18071e-04 -1.04079e-03 7.77993e-03 -1.28105e-02 1.49241e-02 -1.54432e-02 1.50994e-02 -1.43267e-02 1.33702e-02 -1.23641e-02
6.01759e-04 1.86411e-04 -5.91256e-03 1.06273e-02 -1.31071e-02 1.41577e-02 -1.43267e-02 1.39861e-02 -1.33722e-02 1.26287e-02
-5.11552e-04 3.32749e-04 4.50629e-03 -8.85437e-03 1.14694e-02 -1.28382e-02 1.33702e-02 -1.33722e-02 1.30553e-02 -1.25575e-02
4.38376e-04 -6.97863e-04 -3.47291e-03 7.42010e-03 -1.00360e-02 1.15826e-02 -1.23641e-02 1.26287e-02 -1.25575e-02 1.22759e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_54-55.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.56786e-04 2.80992e-03 -1.49634e-03 1.10335e-03 -8.74506e-04 7.41898e-04 -6.55433e-04 5.90002e-04 -5.38944e-04 4.94078e-04
2.80992e-03 4.83903e-02 -1.73929e-02 9.72880e-03 -5.96443e-03 3.82877e-03 -2.52615e-03 1.63537e-03 -1.05697e-03 6.20192e-04
-1.49634e-03 -1.73929e-02 2.90135e-02 -2.11930e-02 1.49870e-02 -1.07921e-02 7.95111e-03 -6.00683e-03 4.61266e-03 -3.62865e-03
1.10335e-03 9.72880e-03 -2.11930e-02 2.20490e-02 -1.86916e-02 1.52906e-02 -1.25007e-02 1.03005e-02 -8.56841e-03 7.20541e-03
-8.74506e-04 -5.96443e-03 1.49870e-02 -1.86916e-02 1.82656e-02 -1.65426e-02 1.46132e-02 -1.28132e-02 1.12307e-02 -9.87445e-03
7.41898e-04 3.82877e-03 -1.07921e-02 1.52906e-02 -1.65426e-02 1.62241e-02 -1.52445e-02 1.40432e-02 -1.28217e-02 1.16672e-02
-6.55433e-04 -2.52615e-03 7.95111e-03 -1.25007e-02 1.46132e-02 -1.52445e-02 1.50455e-02 -1.44223e-02 1.36078e-02 -1.27281e-02
5.90002e-04 1.63537e-03 -6.00683e-03 1.03005e-02 -1.28132e-02 1.40432e-02 -1.44223e-02 1.42824e-02 -1.38453e-02 1.32480e-02
-5.38944e-04 -1.05697e-03 4.61266e-03 -8.56841e-03 1.12307e-02 -1.28217e-02 1.36078e-02 -1.38453e-02 1.37281e-02 -1.33884e-02
4.94078e-04 6.20192e-04 -3.62865e-03 7.20541e-03 -9.87445e-03 1.16672e-02 -1.27281e-02 1.32480e-02 -1.33884e-02 1.32696e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_55-56.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.49175e-04 2.71709e-03 -1.62693e-03 1.11927e-03 -8.61836e-04 7.13521e-04 -6.18836e-04 5.50910e-04 -4.99477e-04 4.56647e-04
2.71709e-03 4.65757e-02 -1.76392e-02 8.60218e-03 -4.30309e-03 1.92621e-03 -5.10983e-04 -3.89944e-04 9.44782e-04 -1.34034e-03
-1.62693e-03 -1.76392e-02 3.01061e-02 -2.03169e-02 1.35591e-02 -9.14450e-03 6.21404e-03 -4.25253e-03 2.88097e-03 -1.94938e-03
1.11927e-03 8.60218e-03 -2.03169e-02 2.06704e-02 -1.72536e-02 1.38265e-02 -1.09781e-02 8.73645e-03 -6.99206e-03 5.64539e-03
-8.61836e-04 -4.30309e-03 1.35591e-02 -1.72536e-02 1.69387e-02 -1.52680e-02 1.33094e-02 -1.14584e-02 9.83605e-03 -8.46047e-03
7.13521e-04 1.92621e-03 -9.14450e-03 1.38265e-02 -1.52680e-02 1.50565e-02 -1.40739e-02 1.28220e-02 -1.15469e-02 1.03532e-02
-6.18836e-04 -5.10983e-04 6.21404e-03 -1.09781e-02 1.33094e-02 -1.40739e-02 1.38888e-02 -1.32202e-02 1.23499e-02 -1.14258e-02
5.50910e-04 -3.89944e-04 -4.25253e-03 8.73645e-03 -1.14584e-02 1.28220e-02 -1.32202e-02 1.30393e-02 -1.25489e-02 1.19094e-02
-4.99477e-04 9.44782e-04 2.88097e-03 -6.99206e-03 9.83605e-03 -1.15469e-02 1.23499e-02 -1.25489e-02 1.23826e-02 -1.20058e-02
4.56647e-04 -1.34034e-03 -1.94938e-03 5.64539e-03 -8.46047e-03 1.03532e-02 -1.14258e-02 1.19094e-02 -1.20058e-02 1.18568e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_56-57.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.79574e-04 3.04708e-03 -1.58559e-03 1.07030e-03 -8.28550e-04 6.91857e-04 -6.03676e-04 5.39666e-04 -4.91934e-04 4.51208e-04
3.04708e-03 5.12037e-02 -1.88023e-02 8.84755e-03 -4.44980e-03 2.26004e-03 -1.15939e-03 5.70733e-04 -2.85429e-04 8.55239e-05
-1.58559e-03 -1.88023e-02 2.92394e-02 -2.01746e-02 1.35576e-02 -9.43862e-03 6.76549e-03 -5.00732e-03 3.78197e-03 -2.93943e-03
1.07030e-03 8.84755e-03 -2.01746e-02 2.09109e-02 -1.76753e-02 1.44877e-02 -1.18450e-02 9.74777e-03 -8.08848e-03 6.77452e-03
-8.28550e-04 -4.44980e-03 1.35576e-02 -1.76753e-02 1.76565e-02 -1.61946e-02 1.43667e-02 -1.25912e-02 1.10019e-02 -9.62464e-03
6.91857e-04 2.26004e-03 -9.43862e-03 1.44877e-02 -1.61946e-02 1.61180e-02 -1.51938e-02 1.39602e-02 -1.26781e-02 1.14586e-02
-6.03676e-04 -1.15939e-03 6.76549e-03 -1.18450e-02 1.43667e-02 -1.51938e-02 1.50092e-02 -1.43142e-02 1.34048e-02 -1.24336e-02
5.39666e-04 5.70733e-04 -5.00732e-03 9.74777e-03 -1.25912e-02 1.39602e-02 -1.43142e-02 1.40709e-02 -1.35138e-02 1.28070e-02
-4.91934e-04 -2.85429e-04 3.78197e-03 -8.08848e-03 1.10019e-02 -1.26781e-02 1.34048e-02 -1.35138e-02 1.32582e-02 -1.27967e-02
4.51208e-04 8.55239e-05 -2.93943e-03 6.77452e-03 -9.62464e-03 1.14586e-02 -1.24336e-02 1.28070e-02 -1.27967e-02 1.25488e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_57-58.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.98035e-04 2.97852e-03 -1.84933e-03 1.31082e-03 -1.00362e-03 8.05813e-04 -6.63349e-04 5.53908e-04 -4.68683e-04 3.98308e-04
2.97852e-03 5.28683e-02 -1.96270e-02 9.64912e-03 -5.23859e-03 2.80351e-03 -1.37564e-03 4.46621e-04 1.41081e-04 -5.92975e-04
-1.84933e-03 -1.96270e-02 3.17530e-02 -2.34445e-02 1.70504e-02 -1.26350e-02 9.53871e-03 -7.34368e-03 5.70480e-03 -4.50370e-03
1.31082e-03 9.64912e-03 -2.34445e-02 2.45613e-02 -2.14515e-02 1.80464e-02 -1.50507e-02 1.25540e-02 -1.04848e-02 8.79099e-03
-1.00362e-03 -5.23859e-03 1.70504e-02 -2.14515e-02 2.12380e-02 -1.94471e-02 1.72734e-02 -1.51408e-02 1.31903e-02 -1.14738e-02
8.05813e-04 2.80351e-03 -1.26350e-02 1.80464e-02 -1.94471e-02 1.89716e-02 -1.76918e-02 1.61265e-02 -1.45242e-02 1.30065e-02
-6.63349e-04 -1.37564e-03 9.53871e-03 -1.50507e-02 1.72734e-02 -1.76918e-02 1.71515e-02 -1.61443e-02 1.49482e-02 -1.37168e-02
5.53908e-04 4.46621e-04 -7.34368e-03 1.25540e-02 -1.51408e-02 1.61265e-02 -1.61443e-02 1.56163e-02 -1.48087e-02 1.38809e-02
-4.68683e-04 1.41081e-04 5.70480e-03 -1.04848e-02 1.31903e-02 -1.45242e-02 1.49482e-02 -1.48087e-02 1.43421e-02 -1.37001e-02
3.98308e-04 -5.92975e-04 -4.50370e-03 8.79099e-03 -1.14738e-02 1.30065e-02 -1.37168e-02 1.38809e-02 -1.37001e-02 1.33115e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_58-59.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.17717e-04 3.30807e-03 -1.68226e-03 1.14916e-03 -9.48004e-04 8.34703e-04 -7.48566e-04 6.70521e-04 -6.01164e-04 5.36568e-04
3.30807e-03 5.83428e-02 -2.24619e-02 1.09070e-02 -5.99383e-03 3.66098e-03 -2.39400e-03 1.54826e-03 -9.77140e-04 4.91862e-04
-1.68226e-03 -2.24619e-02 3.39316e-02 -2.44327e-02 1.74656e-02 -1.26793e-02 9.34545e-03 -6.96360e-03 5.15161e-03 -3.80332e-03
1.14916e-03 1.09070e-02 -2.44327e-02 2.47624e-02 -2.12754e-02 1.75024e-02 -1.42287e-02 1.15524e-02 -9.37218e-03 7.62178e-03
-9.48004e-04 -5.99383e-03 1.74656e-02 -2.12754e-02 2.08071e-02 -1.87807e-02 1.64353e-02 -1.42141e-02 1.22327e-02 -1.05243e-02
8.34703e-04 3.66098e-03 -1.26793e-02 1.75024e-02 -1.87807e-02 1.82528e-02 -1.69678e-02 1.54421e-02 -1.39018e-02 1.24547e-02
-7.48566e-04 -2.39400e-03 9.34545e-03 -1.42287e-02 1.64353e-02 -1.69678e-02 1.65770e-02 -1.57270e-02 1.46753e-02 -1.35668e-02
6.70521e-04 1.54826e-03 -6.96360e-03 1.15524e-02 -1.42141e-02 1.54421e-02 -1.57270e-02 1.54463e-02 -1.48451e-02 1.40791e-02
-6.01164e-04 -9.77140e-04 5.15161e-03 -9.37218e-03 1.22327e-02 -1.39018e-02 1.46753e-02 -1.48451e-02 1.46285e-02 -1.41750e-02
5.36568e-04 4.91862e-04 -3.80332e-03 7.62178e-03 -1.05243e-02 1.24547e-02 -1.35668e-02 1.40791e-02 -1.41750e-02 1.39911e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_59-60.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.02786e-04 3.43425e-03 -1.79804e-03 1.14971e-03 -8.67456e-04 7.09850e-04 -6.03114e-04 5.19308e-04 -4.53387e-04 3.97286e-04
3.43425e-03 6.24918e-02 -2.31777e-02 1.04193e-02 -5.05274e-03 2.18552e-03 -4.41668e-04 -7.54241e-04 1.52484e-03 -2.09600e-03
-1.79804e-03 -2.31777e-02 3.41362e-02 -2.43741e-02 1.70867e-02 -1.22329e-02 8.85912e-03 -6.46363e-03 4.66521e-03 -3.35050e-03
1.14971e-03 1.04193e-02 -2.43741e-02 2.46737e-02 -2.10281e-02 1.72310e-02 -1.39980e-02 1.13836e-02 -9.26786e-03 7.57723e-03
-8.67456e-04 -5.05274e-03 1.70867e-02 -2.10281e-02 2.05811e-02 -1.85960e-02 1.63042e-02 -1.41368e-02 1.22026e-02 -1.05331e-02
7.09850e-04 2.18552e-03 -1.22329e-02 1.72310e-02 -1.85960e-02 1.80959e-02 -1.68313e-02 1.53281e-02 -1.38090e-02 1.23825e-02
-6.03114e-04 -4.41668e-04 8.85912e-03 -1.39980e-02 1.63042e-02 -1.68313e-02 1.64253e-02 -1.55711e-02 1.45219e-02 -1.34242e-02
5.19308e-04 -7.54241e-04 -6.46363e-03 1.13836e-02 -1.41368e-02 1.53281e-02 -1.55711e-02 1.52676e-02 -1.46577e-02 1.38981e-02
-4.53387e-04 1.52484e-03 4.66521e-03 -9.26786e-03 1.22026e-02 -1.38090e-02 1.45219e-02 -1.46577e-02 1.44266e-02 -1.39792e-02
3.97286e-04 -2.09600e-03 -3.35050e-03 7.57723e-03 -1.05331e-02 1.23825e-02 -1.34242e-02 1.38981e-02 -1.39792e-02 1.38044e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_6-7.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.61070e-05 4.09119e-04 -2.87072e-04 2.44484e-04 -1.67785e-04 1.39060e-04 -1.40163e-04 1.32389e-04 -1.26023e-04 1.19828e-04
4.09119e-04 7.31973e-03 -1.16140e-03 8.26383e-04 -4.08751e-04 2.08631e-04 -3.26248e-04 3.08559e-04 -2.93294e-04 2.74231e-04
-2.87072e-04 -1.16140e-03 7.41624e-03 -1.89221e-03 1.20568e-03 -7.83411e-04 7.27433e-04 -6.30925e-04 5.28615e-04 -4.69233e-04
2.44484e-04 8.26383e-04 -1.89221e-03 6.46429e-03 -2.34376e-03 1.45305e-03 -1.15558e-03 1.00100e-03 -8.51278e-04 7.50278e-04
-1.67785e-04 -4.08751e-04 1.20568e-03 -2.34376e-03 4.16907e-03 -2.49915e-03 1.88119e-03 -1.53891e-03 1.31334e-03 -1.14914e-03
1.39060e-04 2.08631e-04 -7.83411e-04 1.45305e-03 -2.49915e-03 2.90997e-03 -2.27394e-03 1.90424e-03 -1.61966e-03 1.41026e-03
-1.40163e-04 -3.26248e-04 7.27433e-04 -1.15558e-03 1.88119e-03 -2.27394e-03 2.33173e-03 -2.06116e-03 1.81342e-03 -1.61394e-03
1.32389e-04 3.08559e-04 -6.30925e-04 1.00100e-03 -1.53891e-03 1.90424e-03 -2.06116e-03 2.02655e-03 -1.86308e-03 1.70545e-03
-1.26023e-04 -2.93294e-04 5.28615e-04 -8.51278e-04 1.31334e-03 -1.61966e-03 1.81342e-03 -1.86308e-03 1.80832e-03 -1.70693e-03
1.19828e-04 2.74231e-04 -4.69233e-04 7.50278e-04 -1.14914e-03 1.41026e-03 -1.61394e-03 1.70545e-03 -1.70693e-03 1.65760e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_60-61.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.07219e-04 4.03933e-03 -2.38813e-03 1.70783e-03 -1.33335e-03 1.09141e-03 -9.22813e-04 7.96582e-04 -7.02611e-04 6.25989e-04
4.03933e-03 6.39063e-02 -2.70279e-02 1.39719e-02 -8.08949e-03 4.94487e-03 -3.16176e-03 2.03840e-03 -1.37647e-03 8.95574e-04
-2.38813e-03 -2.70279e-02 3.55050e-02 -2.67279e-02 1.96910e-02 -1.46714e-02 1.10698e-02 -8.50428e-03 6.60766e-03 -5.24073e-03
1.70783e-03 1.39719e-02 -2.67279e-02 2.66589e-02 -2.31051e-02 1.92497e-02 -1.58644e-02 1.31001e-02 -1.08675e-02 9.09888e-03
-1.33335e-03 -8.08949e-03 1.96910e-02 -2.31051e-02 2.25485e-02 -2.04799e-02 1.80579e-02 -1.57545e-02 1.37014e-02 -1.19423e-02
1.09141e-03 4.94487e-03 -1.46714e-02 1.92497e-02 -2.04799e-02 1.98897e-02 -1.85076e-02 1.68789e-02 -1.52445e-02 1.37246e-02
-9.22813e-04 -3.16176e-03 1.10698e-02 -1.58644e-02 1.80579e-02 -1.85076e-02 1.79994e-02 -1.70315e-02 1.58750e-02 -1.46861e-02
7.96582e-04 2.03840e-03 -8.50428e-03 1.31001e-02 -1.57545e-02 1.68789e-02 -1.70315e-02 1.66247e-02 -1.59161e-02 1.50703e-02
-7.02611e-04 -1.37647e-03 6.60766e-03 -1.08675e-02 1.37014e-02 -1.52445e-02 1.58750e-02 -1.59161e-02 1.55947e-02 -1.50672e-02
6.25989e-04 8.95574e-04 -5.24073e-03 9.09888e-03 -1.19423e-02 1.37246e-02 -1.46861e-02 1.50703e-02 -1.50672e-02 1.48174e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_61-62.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.16362e-04 4.30139e-03 -2.35361e-03 1.52977e-03 -1.12368e-03 8.79991e-04 -7.22022e-04 6.10168e-04 -5.30070e-04 4.65766e-04
4.30139e-03 7.18309e-02 -2.71091e-02 1.29411e-02 -6.95449e-03 3.92904e-03 -2.24566e-03 1.16300e-03 -5.11641e-04 -2.35503e-06
-2.35361e-03 -2.71091e-02 3.79203e-02 -2.78481e-02 2.01793e-02 -1.47420e-02 1.08214e-02 -7.99148e-03 5.86082e-03 -4.30828e-03
1.52977e-03 1.29411e-02 -2.78481e-02 2.77311e-02 -2.39124e-02 1.97638e-02 -1.61232e-02 1.31193e-02 -1.06518e-02 8.67294e-03
-1.12368e-03 -6.95449e-03 2.01793e-02 -2.39124e-02 2.33399e-02 -2.11394e-02 1.85804e-02 -1.61212e-02 1.38878e-02 -1.19435e-02
8.79991e-04 3.92904e-03 -1.47420e-02 1.97638e-02 -2.11394e-02 2.05839e-02 -1.92048e-02 1.75282e-02 -1.57929e-02 1.41385e-02
-7.22022e-04 -2.24566e-03 1.08214e-02 -1.61232e-02 1.85804e-02 -1.92048e-02 1.88217e-02 -1.79018e-02 1.67164e-02 -1.54418e-02
6.10168e-04 1.16300e-03 -7.99148e-03 1.31193e-02 -1.61212e-02 1.75282e-02 -1.79018e-02 1.76189e-02 -1.69400e-02 1.60502e-02
-5.30070e-04 -5.11641e-04 5.86082e-03 -1.06518e-02 1.38878e-02 -1.57929e-02 1.67164e-02 -1.69400e-02 1.66948e-02 -1.61583e-02
4.65766e-04 -2.35503e-06 -4.30828e-03 8.67294e-03 -1.19435e-02 1.41385e-02 -1.54418e-02 1.60502e-02 -1.61583e-02 1.59283e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_62-63.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.33502e-04 4.59376e-03 -2.39637e-03 1.68259e-03 -1.30461e-03 1.06284e-03 -8.95476e-04 7.59594e-04 -6.74070e-04 5.96040e-04
4.59376e-03 7.72440e-02 -2.89274e-02 1.45159e-02 -8.22613e-03 4.92490e-03 -3.15016e-03 2.07172e-03 -1.48660e-03 1.05162e-03
-2.39637e-03 -2.89274e-02 3.94759e-02 -2.89877e-02 2.08129e-02 -1.53315e-02 1.15306e-02 -8.88956e-03 6.94565e-03 -5.56414e-03
1.68259e-03 1.45159e-02 -2.89877e-02 2.84646e-02 -2.43902e-02 2.02865e-02 -1.67824e-02 1.39594e-02 -1.16805e-02 9.87935e-03
-1.30461e-03 -8.22613e-03 2.08129e-02 -2.43902e-02 2.36698e-02 -2.15142e-02 1.90615e-02 -1.67515e-02 1.46915e-02 -1.29247e-02
1.06284e-03 4.92490e-03 -1.53315e-02 2.02865e-02 -2.15142e-02 2.09348e-02 -1.95897e-02 1.80030e-02 -1.63977e-02 1.48945e-02
-8.95476e-04 -3.15016e-03 1.15306e-02 -1.67824e-02 1.90615e-02 -1.95897e-02 1.91716e-02 -1.82864e-02 1.71880e-02 -1.60350e-02
7.59594e-04 2.07172e-03 -8.88956e-03 1.39594e-02 -1.67515e-02 1.80030e-02 -1.82864e-02 1.79953e-02 -1.73663e-02 1.65715e-02
-6.74070e-04 -1.48660e-03 6.94565e-03 -1.16805e-02 1.46915e-02 -1.63977e-02 1.71880e-02 -1.73663e-02 1.71400e-02 -1.66729e-02
5.96040e-04 1.05162e-03 -5.56414e-03 9.87935e-03 -1.29247e-02 1.48945e-02 -1.60350e-02 1.65715e-02 -1.66729e-02 1.64904e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_63-64.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.76743e-04 4.56272e-03 -2.49754e-03 1.86328e-03 -1.49484e-03 1.25282e-03 -1.07516e-03 9.30056e-04 -8.14399e-04 7.11004e-04
4.56272e-03 7.59416e-02 -3.16160e-02 1.70726e-02 -9.41987e-03 5.03790e-03 -2.42715e-03 7.35895e-04 2.58358e-04 -9.80926e-04
-2.49754e-03 -3.16160e-02 4.05495e-02 -3.17059e-02 2.33485e-02 -1.70684e-02 1.25283e-02 -9.29720e-03 6.93397e-03 -5.24169e-03
1.86328e-03 1.70726e-02 -3.17059e-02 3.17979e-02 -2.76729e-02 2.31934e-02 -1.92599e-02 1.60333e-02 -1.34018e-02 1.12951e-02
-1.49484e-03 -9.41987e-03 2.33485e-02 -2.76729e-02 2.71904e-02 -2.50384e-02 2.24489e-02 -1.99187e-02 1.75950e-02 -1.55477e-02
1.25282e-03 5.03790e-03 -1.70684e-02 2.31934e-02 -2.50384e-02 2.47721e-02 -2.35058e-02 2.18329e-02 -2.00377e-02 1.82832e-02
-1.07516e-03 -2.42715e-03 1.25283e-02 -1.92599e-02 2.24489e-02 -2.35058e-02 2.33095e-02 -2.24287e-02 2.11968e-02 -1.98227e-02
9.30056e-04 7.35895e-04 -9.29720e-03 1.60333e-02 -1.99187e-02 2.18329e-02 -2.24287e-02 2.22025e-02 -2.14858e-02 2.05009e-02
-8.14399e-04 2.58358e-04 6.93397e-03 -1.34018e-02 1.75950e-02 -2.00377e-02 2.11968e-02 -2.14858e-02 2.12106e-02 -2.05868e-02
7.11004e-04 -9.80926e-04 -5.24169e-03 1.12951e-02 -1.55477e-02 1.82832e-02 -1.98227e-02 2.05009e-02 -2.05868e-02 2.02804e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_64-65.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.34079e-04 4.50605e-03 -2.52675e-03 1.67048e-03 -1.25359e-03 9.98627e-04 -8.18425e-04 6.92232e-04 -5.66780e-04 3.63953e-04
4.50605e-03 7.80888e-02 -3.35427e-02 1.66806e-02 -8.80201e-03 4.60030e-03 -2.21069e-03 6.99695e-04 2.00192e-04 -8.27327e-04
-2.52675e-03 -3.35427e-02 3.96009e-02 -3.00971e-02 2.20826e-02 -1.62778e-02 1.20685e-02 -9.02977e-03 6.72516e-03 -5.16184e-03
1.67048e-03 1.66806e-02 -3.00971e-02 3.02959e-02 -2.66195e-02 2.24785e-02 -1.87191e-02 1.55481e-02 -1.28863e-02 1.08981e-02
-1.25359e-03 -8.80201e-03 2.20826e-02 -2.66195e-02 2.64483e-02 -2.44392e-02 2.18641e-02 -1.92802e-02 1.68664e-02 -1.49295e-02
9.98627e-04 4.60030e-03 -1.62778e-02 2.24785e-02 -2.44392e-02 2.41464e-02 -2.27854e-02 2.10020e-02 -1.90970e-02 1.74677e-02
-8.18425e-04 -2.21069e-03 1.20685e-02 -1.87191e-02 2.18641e-02 -2.27854e-02 2.24408e-02 -2.14356e-02 2.01039e-02 -1.88836e-02
6.92232e-04 6.99695e-04 -9.02977e-03 1.55481e-02 -1.92802e-02 2.10020e-02 -2.14356e-02 2.10999e-02 -2.03074e-02 1.95099e-02
-5.66780e-04 2.00192e-04 6.72516e-03 -1.28863e-02 1.68664e-02 -1.90970e-02 2.01039e-02 -2.03074e-02 1.99921e-02 -1.95888e-02
3.63953e-04 -8.27327e-04 -5.16184e-03 1.08981e-02 -1.49295e-02 1.74677e-02 -1.88836e-02 1.95099e-02 -1.95888e-02 1.96619e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_65-66.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.08937e-04 5.37764e-03 -2.64057e-03 1.77332e-03 -1.34403e-03 1.07515e-03 -8.91598e-04 7.51887e-04 -6.51269e-04 5.65941e-04
5.37764e-03 9.09712e-02 -3.79868e-02 1.94748e-02 -1.07214e-02 5.89092e-03 -3.14663e-03 1.43376e-03 -4.82123e-04 -2.23483e-04
-2.64057e-03 -3.79868e-02 4.43351e-02 -3.33897e-02 2.44024e-02 -1.79867e-02 1.34121e-02 -1.01599e-02 7.74810e-03 -5.98654e-03
1.77332e-03 1.94748e-02 -3.33897e-02 3.25765e-02 -2.83399e-02 2.38859e-02 -1.99479e-02 1.66730e-02 -1.39503e-02 1.17366e-02
-1.34403e-03 -1.07214e-02 2.44024e-02 -2.83399e-02 2.79592e-02 -2.58967e-02 2.33056e-02 -2.07020e-02 1.82553e-02 -1.60685e-02
1.07515e-03 5.89092e-03 -1.79867e-02 2.38859e-02 -2.58967e-02 2.57358e-02 -2.44719e-02 2.27239e-02 -2.08006e-02 1.88988e-02
-8.91598e-04 -3.14663e-03 1.34121e-02 -1.99479e-02 2.33056e-02 -2.44719e-02 2.42938e-02 -2.33574e-02 2.20155e-02 -2.05075e-02
7.51887e-04 1.43376e-03 -1.01599e-02 1.66730e-02 -2.07020e-02 2.27239e-02 -2.33574e-02 2.31038e-02 -2.23057e-02 2.12112e-02
-6.51269e-04 -4.82123e-04 7.74810e-03 -1.39503e-02 1.82553e-02 -2.08006e-02 2.20155e-02 -2.23057e-02 2.19804e-02 -2.12752e-02
5.65941e-04 -2.23483e-04 -5.98654e-03 1.17366e-02 -1.60685e-02 1.88988e-02 -2.05075e-02 2.12112e-02 -2.12752e-02 2.09138e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_66-67.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.23227e-04 5.28464e-03 -2.74974e-03 1.88681e-03 -1.35215e-03 1.00363e-03 -7.72236e-04 6.06619e-04 -4.93604e-04 4.02818e-04
5.28464e-03 8.79832e-02 -3.87177e-02 2.19188e-02 -1.28946e-02 7.56639e-03 -4.36091e-03 2.25322e-03 -9.86595e-04 3.14842e-05
-2.74974e-03 -3.87177e-02 4.48063e-02 -3.53573e-02 2.70257e-02 -2.06429e-02 1.58569e-02 -1.23136e-02 9.61477e-03 -7.58962e-03
1.88681e-03 2.19188e-02 -3.53573e-02 3.47316e-02 -3.05677e-02 2.59635e-02 -2.17889e-02 1.82680e-02 -1.53203e-02 1.29104e-02
-1.35215e-03 -1.28946e-02 2.70257e-02 -3.05677e-02 2.97704e-02 -2.72975e-02 2.43764e-02 -2.15355e-02 1.89172e-02 -1.66112e-02
1.00363e-03 7.56639e-03 -2.06429e-02 2.59635e-02 -2.72975e-02 2.65532e-02 -2.48880e-02 2.29068e-02 -2.08586e-02 1.89074e-02
-7.72236e-04 -4.36091e-03 1.58569e-02 -2.17889e-02 2.43764e-02 -2.48880e-02 2.42798e-02 -2.31202e-02 2.16890e-02 -2.01824e-02
6.06619e-04 2.25322e-03 -1.23136e-02 1.82680e-02 -2.15355e-02 2.29068e-02 -2.31202e-02 2.26633e-02 -2.18046e-02 2.07462e-02
-4.93604e-04 -9.86595e-04 9.61477e-03 -1.53203e-02 1.89172e-02 -2.08586e-02 2.16890e-02 -2.18046e-02 2.14444e-02 -2.07995e-02
4.02818e-04 3.14842e-05 -7.58962e-03 1.29104e-02 -1.66112e-02 1.89074e-02 -2.01824e-02 2.07462e-02 -2.07995e-02 2.05160e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_67-68.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.73691e-04 5.99549e-03 -2.96690e-03 1.94724e-03 -1.41696e-03 1.07887e-03 -8.50525e-04 6.79310e-04 -5.61290e-04 4.64249e-04
5.99549e-03 1.01860e-01 -4.44733e-02 2.25394e-02 -1.16803e-02 5.60557e-03 -2.07295e-03 -2.33241e-04 1.57831e-03 -2.58512e-03
-2.96690e-03 -4.44733e-02 4.65367e-02 -3.52407e-02 2.54728e-02 -1.82838e-02 1.30695e-02 -9.27848e-03 6.43746e-03 -4.32500e-03
1.94724e-03 2.25394e-02 -3.52407e-02 3.45541e-02 -3.00138e-02 2.50203e-02 -2.05361e-02 1.67804e-02 -1.36551e-02 1.11126e-02
-1.41696e-03 -1.16803e-02 2.54728e-02 -3.00138e-02 2.95723e-02 -2.71310e-02 2.41054e-02 -2.11123e-02 1.83418e-02 -1.58940e-02
1.07887e-03 5.60557e-03 -1.82838e-02 2.50203e-02 -2.71310e-02 2.67252e-02 -2.51402e-02 2.31050e-02 -2.09531e-02 1.88771e-02
-8.50525e-04 -2.07295e-03 1.30695e-02 -2.05361e-02 2.41054e-02 -2.51402e-02 2.47450e-02 -2.36174e-02 2.21375e-02 -2.05392e-02
6.79310e-04 -2.33241e-04 -9.27848e-03 1.67804e-02 -2.11123e-02 2.31050e-02 -2.36174e-02 2.32605e-02 -2.24054e-02 2.12947e-02
-5.61290e-04 1.57831e-03 6.43746e-03 -1.36551e-02 1.83418e-02 -2.09531e-02 2.21375e-02 -2.24054e-02 2.20957e-02 -2.14390e-02
4.64249e-04 -2.58512e-03 -4.32500e-03 1.11126e-02 -1.58940e-02 1.88771e-02 -2.05392e-02 2.12947e-02 -2.14390e-02 2.11825e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_68-69.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.00186e-04 6.05315e-03 -3.29879e-03 2.23904e-03 -1.66803e-03 1.29876e-03 -1.04733e-03 8.58637e-04 -7.26659e-04 6.19249e-04
6.05315e-03 9.66149e-02 -4.59876e-02 2.56676e-02 -1.55496e-02 9.73512e-03 -6.23289e-03 3.86721e-03 -2.43024e-03 1.34430e-03
-3.29879e-03 -4.59876e-02 4.71534e-02 -3.78579e-02 2.92136e-02 -2.24558e-02 1.73342e-02 -1.34849e-02 1.05442e-02 -8.29978e-03
2.23904e-03 2.56676e-02 -3.78579e-02 3.73969e-02 -3.30147e-02 2.80887e-02 -2.35860e-02 1.97616e-02 -1.65484e-02 1.39082e-02
-1.66803e-03 -1.55496e-02 2.92136e-02 -3.30147e-02 3.20561e-02 -2.93729e-02 2.62227e-02 -2.31480e-02 2.03073e-02 -1.77958e-02
1.29876e-03 9.73512e-03 -2.24558e-02 2.80887e-02 -2.93729e-02 2.85463e-02 -2.67587e-02 2.46191e-02 -2.23971e-02 2.02685e-02
-1.04733e-03 -6.23289e-03 1.73342e-02 -2.35860e-02 2.62227e-02 -2.67587e-02 2.61180e-02 -2.48667e-02 2.33087e-02 -2.16551e-02
8.58637e-04 3.86721e-03 -1.34849e-02 1.97616e-02 -2.31480e-02 2.46191e-02 -2.48667e-02 2.43720e-02 -2.34280e-02 2.22532e-02
-7.26659e-04 -2.43024e-03 1.05442e-02 -1.65484e-02 2.03073e-02 -2.23971e-02 2.33087e-02 -2.34280e-02 2.30183e-02 -2.22868e-02
6.19249e-04 1.34430e-03 -8.29978e-03 1.39082e-02 -1.77958e-02 2.02685e-02 -2.16551e-02 2.22532e-02 -2.22868e-02 2.19442e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_69-70.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.58608e-04 6.76137e-03 -3.45587e-03 2.28971e-03 -1.68983e-03 1.28949e-03 -1.00817e-03 7.89947e-04 -6.36020e-04 5.09554e-04
6.76137e-03 1.01060e-01 -4.72610e-02 2.65733e-02 -1.65781e-02 1.07564e-02 -7.22479e-03 4.81583e-03 -3.38819e-03 2.32215e-03
-3.45587e-03 -4.72610e-02 4.78529e-02 -3.90823e-02 3.08509e-02 -2.41692e-02 1.88928e-02 -1.48009e-02 1.16273e-02 -9.19671e-03
2.28971e-03 2.65733e-02 -3.90823e-02 3.91464e-02 -3.51637e-02 3.02866e-02 -2.55736e-02 2.14280e-02 -1.78774e-02 1.49409e-02
-1.68983e-03 -1.65781e-02 3.08509e-02 -3.51637e-02 3.44784e-02 -3.17406e-02 2.83148e-02 -2.48704e-02 2.16443e-02 -1.87829e-02
1.28949e-03 1.07564e-02 -2.41692e-02 3.02866e-02 -3.17406e-02 3.07975e-02 -2.87224e-02 2.62256e-02 -2.36358e-02 2.11672e-02
-1.00817e-03 -7.22479e-03 1.88928e-02 -2.55736e-02 2.83148e-02 -2.87224e-02 2.78313e-02 -2.62820e-02 2.44196e-02 -2.24795e-02
7.89947e-04 4.81583e-03 -1.48009e-02 2.14280e-02 -2.48704e-02 2.62256e-02 -2.62820e-02 2.55693e-02 -2.44047e-02 2.30178e-02
-6.36020e-04 -3.38819e-03 1.16273e-02 -1.78774e-02 2.16443e-02 -2.36358e-02 2.44196e-02 -2.44047e-02 2.38631e-02 -2.30006e-02
5.09554e-04 2.32215e-03 -9.19671e-03 1.49409e-02 -1.87829e-02 2.11672e-02 -2.24795e-02 2.30178e-02 -2.30006e-02 2.26035e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_7-8.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.81981e-05 4.06357e-04 -3.08807e-04 2.31174e-04 -2.15306e-04 1.72175e-04 -1.52484e-04 1.29591e-04 -1.14901e-04 1.05379e-04
4.06357e-04 7.26248e-03 -1.32915e-03 5.59428e-04 -6.40890e-04 3.94064e-04 -3.45417e-04 2.02832e-04 -1.51308e-04 1.21510e-04
-3.08807e-04 -1.32915e-03 8.04560e-03 -2.00776e-03 1.43019e-03 -1.09826e-03 8.01253e-04 -6.18202e-04 4.80624e-04 -4.17518e-04
2.31174e-04 5.59428e-04 -2.00776e-03 5.83968e-03 -2.50550e-03 1.64068e-03 -1.28062e-03 1.02483e-03 -8.47332e-04 7.16182e-04
-2.15306e-04 -6.40890e-04 1.43019e-03 -2.50550e-03 4.29915e-03 -2.72418e-03 2.10333e-03 -1.67507e-03 1.37858e-03 -1.17735e-03
1.72175e-04 3.94064e-04 -1.09826e-03 1.64068e-03 -2.72418e-03 3.16783e-03 -2.56014e-03 2.11560e-03 -1.78930e-03 1.54974e-03
-1.52484e-04 -3.45417e-04 8.01253e-04 -1.28062e-03 2.10333e-03 -2.56014e-03 2.63871e-03 -2.32993e-03 2.04411e-03 -1.81622e-03
1.29591e-04 2.02832e-04 -6.18202e-04 1.02483e-03 -1.67507e-03 2.11560e-03 -2.32993e-03 2.26083e-03 -2.07359e-03 1.89855e-03
-1.14901e-04 -1.51308e-04 4.80624e-04 -8.47332e-04 1.37858e-03 -1.78930e-03 2.04411e-03 -2.07359e-03 1.99193e-03 -1.87559e-03
1.05379e-04 1.21510e-04 -4.17518e-04 7.16182e-04 -1.17735e-03 1.54974e-03 -1.81622e-03 1.89855e-03 -1.87559e-03 1.81356e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_70-71.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.54937e-04 6.79386e-03 -3.28069e-03 2.02353e-03 -1.42668e-03 1.08720e-03 -8.87470e-04 7.46943e-04 -6.59413e-04 5.84246e-04
6.79386e-03 1.11046e-01 -5.09921e-02 2.69542e-02 -1.56382e-02 9.54994e-03 -6.19497e-03 4.03719e-03 -2.84782e-03 1.93304e-03
-3.28069e-03 -5.09921e-02 5.06147e-02 -4.05305e-02 3.13194e-02 -2.41952e-02 1.88541e-02 -1.48727e-02 1.18524e-02 -9.54766e-03
2.02353e-03 2.69542e-02 -4.05305e-02 4.01410e-02 -3.55855e-02 3.04068e-02 -2.56394e-02 2.15884e-02 -1.81741e-02 1.53689e-02
-1.42668e-03 -1.56382e-02 3.13194e-02 -3.55855e-02 3.47810e-02 -3.20573e-02 2.87465e-02 -2.54725e-02 2.24072e-02 -1.96811e-02
1.08720e-03 9.54994e-03 -2.41952e-02 3.04068e-02 -3.20573e-02 3.13802e-02 -2.95613e-02 2.72903e-02 -2.48657e-02 2.25123e-02
-8.87470e-04 -6.19497e-03 1.88541e-02 -2.56394e-02 2.87465e-02 -2.95613e-02 2.89960e-02 -2.76825e-02 2.59599e-02 -2.40939e-02
7.46943e-04 4.03719e-03 -1.48727e-02 2.15884e-02 -2.54725e-02 2.72903e-02 -2.76825e-02 2.71787e-02 -2.61074e-02 2.47415e-02
-6.59413e-04 -2.84782e-03 1.18524e-02 -1.81741e-02 2.24072e-02 -2.48657e-02 2.59599e-02 -2.61074e-02 2.56033e-02 -2.47059e-02
5.84246e-04 1.93304e-03 -9.54766e-03 1.53689e-02 -1.96811e-02 2.25123e-02 -2.40939e-02 2.47415e-02 -2.47059e-02 2.42212e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_71-72.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.58705e-04 7.38532e-03 -3.61616e-03 2.16812e-03 -1.45825e-03 1.04994e-03 -8.05984e-04 6.30969e-04 -5.20136e-04 4.28430e-04
7.38532e-03 1.11687e-01 -5.62182e-02 3.21064e-02 -1.96713e-02 1.23168e-02 -7.77962e-03 4.54317e-03 -2.42521e-03 7.47454e-04
-3.61616e-03 -5.62182e-02 5.27192e-02 -4.23474e-02 3.28706e-02 -2.52549e-02 1.92827e-02 -1.45872e-02 1.08647e-02 -7.88106e-03
2.16812e-03 3.21064e-02 -4.23474e-02 4.11881e-02 -3.64647e-02 3.10933e-02 -2.59970e-02 2.14923e-02 -1.75646e-02 1.42112e-02
-1.45825e-03 -1.96713e-02 3.28706e-02 -3.64647e-02 3.55006e-02 -3.26759e-02 2.91865e-02 -2.56332e-02 2.22187e-02 -1.90901e-02
1.04994e-03 1.23168e-02 -2.52549e-02 3.10933e-02 -3.26759e-02 3.19823e-02 -3.01014e-02 2.76912e-02 -2.50619e-02 2.24449e-02
-8.05984e-04 -7.77962e-03 1.92827e-02 -2.59970e-02 2.91865e-02 -3.01014e-02 2.95971e-02 -2.82774e-02 2.64851e-02 -2.44861e-02
6.30969e-04 4.54317e-03 -1.45872e-02 2.14923e-02 -2.56332e-02 2.76912e-02 -2.82774e-02 2.78998e-02 -2.68875e-02 2.55114e-02
-5.20136e-04 -2.42521e-03 1.08647e-02 -1.75646e-02 2.22187e-02 -2.50619e-02 2.64851e-02 -2.68875e-02 2.65645e-02 -2.57717e-02
4.28430e-04 7.47454e-04 -7.88106e-03 1.42112e-02 -1.90901e-02 2.24449e-02 -2.44861e-02 2.55114e-02 -2.57717e-02 2.54986e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_72-73.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.14942e-04 8.04425e-03 -4.21236e-03 2.59923e-03 -1.78151e-03 1.28753e-03 -9.76787e-04 7.50562e-04 -6.04131e-04 4.90440e-04
8.04425e-03 1.14024e-01 -5.88980e-02 3.34550e-02 -2.02359e-02 1.24063e-02 -7.63122e-03 4.31519e-03 -2.24600e-03 7.15509e-04
-4.21236e-03 -5.88980e-02 5.29861e-02 -4.18805e-02 3.22895e-02 -2.47600e-02 1.89733e-02 -1.45125e-02 1.10745e-02 -8.39344e-03
2.59923e-03 3.34550e-02 -4.18805e-02 4.01458e-02 -3.54245e-02 3.02688e-02 -2.54765e-02 2.13148e-02 -1.77551e-02 1.47718e-02
-1.78151e-03 -2.02359e-02 3.22895e-02 -3.54245e-02 3.43507e-02 -3.16092e-02 2.83244e-02 -2.50560e-02 2.19799e-02 -1.92141e-02
1.28753e-03 1.24063e-02 -2.47600e-02 3.02688e-02 -3.16092e-02 3.08079e-02 -2.89620e-02 2.67106e-02 -2.43332e-02 2.20257e-02
-9.76787e-04 -7.63122e-03 1.89733e-02 -2.54765e-02 2.83244e-02 -2.89620e-02 2.83258e-02 -2.70273e-02 2.53822e-02 -2.36185e-02
7.50562e-04 4.31519e-03 -1.45125e-02 2.13148e-02 -2.50560e-02 2.67106e-02 -2.70273e-02 2.65474e-02 -2.55803e-02 2.43599e-02
-6.04131e-04 -2.24600e-03 1.10745e-02 -1.77551e-02 2.19799e-02 -2.43332e-02 2.53822e-02 -2.55803e-02 2.52116e-02 -2.44977e-02
4.90440e-04 7.15509e-04 -8.39344e-03 1.47718e-02 -1.92141e-02 2.20257e-02 -2.36185e-02 2.43599e-02 -2.44977e-02 2.42336e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_73-74.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.97902e-04 8.64221e-03 -4.38292e-03 2.67241e-03 -1.85530e-03 1.38231e-03 -1.08756e-03 8.61991e-04 -7.04914e-04 5.69134e-04
8.64221e-03 1.30404e-01 -6.51849e-02 3.52608e-02 -2.03783e-02 1.20716e-02 -7.26107e-03 3.97790e-03 -1.96181e-03 4.17860e-04
-4.38292e-03 -6.51849e-02 5.75484e-02 -4.45855e-02 3.37992e-02 -2.56443e-02 1.95321e-02 -1.48575e-02 1.12352e-02 -8.36280e-03
2.67241e-03 3.52608e-02 -4.45855e-02 4.28565e-02 -3.78333e-02 3.23700e-02 -2.73062e-02 2.28843e-02 -1.90508e-02 1.57788e-02
-1.85530e-03 -2.03783e-02 3.37992e-02 -3.78333e-02 3.71308e-02 -3.44716e-02 3.11152e-02 -2.76753e-02 2.43526e-02 -2.12891e-02
1.38231e-03 1.20716e-02 -2.56443e-02 3.23700e-02 -3.44716e-02 3.40606e-02 -3.23566e-02 3.00718e-02 -2.75348e-02 2.49784e-02
-1.08756e-03 -7.26107e-03 1.95321e-02 -2.73062e-02 3.11152e-02 -3.23566e-02 3.20445e-02 -3.08547e-02 2.91576e-02 -2.72219e-02
8.61991e-04 3.97790e-03 -1.48575e-02 2.28843e-02 -2.76753e-02 3.00718e-02 -3.08547e-02 3.06105e-02 -2.96989e-02 2.83927e-02
-7.04914e-04 -1.96181e-03 1.12352e-02 -1.90508e-02 2.43526e-02 -2.75348e-02 2.91576e-02 -2.96989e-02 2.94845e-02 -2.87702e-02
5.69134e-04 4.17860e-04 -8.36280e-03 1.57788e-02 -2.12891e-02 2.49784e-02 -2.72219e-02 2.83927e-02 -2.87702e-02 2.85845e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_74-75.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.00210e-03 8.75827e-03 -4.83028e-03 2.93015e-03 -1.90173e-03 1.28773e-03 -9.20585e-04 6.66808e-04 -5.09015e-04 3.93934e-04
8.75827e-03 1.20507e-01 -6.75393e-02 3.89333e-02 -2.25347e-02 1.25610e-02 -6.59068e-03 2.66729e-03 -3.64849e-04 -1.13030e-03
-4.83028e-03 -6.75393e-02 5.78330e-02 -4.43376e-02 3.28464e-02 -2.39670e-02 1.73722e-02 -1.24863e-02 8.92465e-03 -6.29879e-03
2.93015e-03 3.89333e-02 -4.43376e-02 4.08991e-02 -3.51545e-02 2.93514e-02 -2.41928e-02 1.98683e-02 -1.63055e-02 1.34113e-02
-1.90173e-03 -2.25347e-02 3.28464e-02 -3.51545e-02 3.38460e-02 -3.10841e-02 2.78612e-02 -2.46979e-02 2.17532e-02 -1.91233e-02
1.28773e-03 1.25610e-02 -2.39670e-02 2.93514e-02 -3.10841e-02 3.07774e-02 -2.93692e-02 2.74710e-02 -2.53639e-02 2.32517e-02
-9.20585e-04 -6.59068e-03 1.73722e-02 -2.41928e-02 2.78612e-02 -2.93692e-02 2.94640e-02 -2.87226e-02 2.74713e-02 -2.59628e-02
6.66808e-04 2.66729e-03 -1.24863e-02 1.98683e-02 -2.46979e-02 2.74710e-02 -2.87226e-02 2.89481e-02 -2.84694e-02 2.75534e-02
-5.09015e-04 -3.64849e-04 8.92465e-03 -1.63055e-02 2.17532e-02 -2.53639e-02 2.74713e-02 -2.84694e-02 2.86522e-02 -2.82771e-02
3.93934e-04 -1.13030e-03 -6.29879e-03 1.34113e-02 -1.91233e-02 2.32517e-02 -2.59628e-02 2.75534e-02 -2.82771e-02 2.83709e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_75-76.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.04177e-03 9.18544e-03 -5.08241e-03 3.01229e-03 -1.92250e-03 1.30329e-03 -9.55045e-04 7.22571e-04 -5.82066e-04 4.79579e-04
9.18544e-03 1.29851e-01 -7.43149e-02 4.29424e-02 -2.49706e-02 1.41724e-02 -7.80603e-03 3.64648e-03 -1.18162e-03 -4.30794e-04
-5.08241e-03 -7.43149e-02 6.38719e-02 -4.96081e-02 3.74175e-02 -2.79498e-02 2.08701e-02 -1.55419e-02 1.15670e-02 -8.54265e-03
3.01229e-03 4.29424e-02 -4.96081e-02 4.66023e-02 -4.06839e-02 3.44245e-02 -2.86954e-02 2.37644e-02 -1.95937e-02 1.61089e-02
-1.92250e-03 -2.49706e-02 3.74175e-02 -4.06839e-02 3.94048e-02 -3.62019e-02 3.23269e-02 -2.84465e-02 2.47812e-02 -2.14629e-02
1.30329e-03 1.41724e-02 -2.79498e-02 3.44245e-02 -3.62019e-02 3.54083e-02 -3.32801e-02 3.06007e-02 -2.77232e-02 2.48917e-02
-9.55045e-04 -7.80603e-03 2.08701e-02 -2.86954e-02 3.23269e-02 -3.32801e-02 3.26069e-02 -3.10587e-02 2.90331e-02 -2.68204e-02
7.22571e-04 3.64648e-03 -1.55419e-02 2.37644e-02 -2.84465e-02 3.06007e-02 -3.10587e-02 3.04815e-02 -2.92560e-02 2.76798e-02
-5.82066e-04 -1.18162e-03 1.15670e-02 -1.95937e-02 2.47812e-02 -2.77232e-02 2.90331e-02 -2.92560e-02 2.87408e-02 -2.77680e-02
4.79579e-04 -4.30794e-04 -8.54265e-03 1.61089e-02 -2.14629e-02 2.48917e-02 -2.68204e-02 2.76798e-02 -2.77680e-02 2.73364e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_76-77.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.16121e-03 9.98451e-03 -6.02695e-03 3.74273e-03 -2.41628e-03 1.61186e-03 -1.13876e-03 8.25084e-04 -6.32425e-04 5.04072e-04
9.98451e-03 1.30514e-01 -8.32736e-02 5.19162e-02 -3.19238e-02 1.89847e-02 -1.08618e-02 5.39400e-03 -1.92507e-03 -3.58164e-04
-6.02695e-03 -8.32736e-02 7.11001e-02 -5.55519e-02 4.20718e-02 -3.13473e-02 2.31738e-02 -1.69098e-02 1.21854e-02 -8.58224e-03
3.74273e-03 5.19162e-02 -5.55519e-02 5.10732e-02 -4.43054e-02 3.73901e-02 -3.11039e-02 2.56621e-02 -2.10596e-02 1.72062e-02
-2.41628e-03 -3.19238e-02 4.20718e-02 -4.43054e-02 4.26616e-02 -3.92988e-02 3.52990e-02 -3.12661e-02 2.74408e-02 -2.39488e-02
1.61186e-03 1.89847e-02 -3.13473e-02 3.73901e-02 -3.92988e-02 3.87781e-02 -3.68843e-02 3.43446e-02 -3.15280e-02 2.86839e-02
-1.13876e-03 -1.08618e-02 2.31738e-02 -3.11039e-02 3.52990e-02 -3.68843e-02 3.67384e-02 -3.55645e-02 3.37771e-02 -3.16823e-02
8.25084e-04 5.39400e-03 -1.69098e-02 2.56621e-02 -3.12661e-02 3.43446e-02 -3.55645e-02 3.55459e-02 -3.46977e-02 3.33417e-02
-6.32425e-04 -1.92507e-03 1.21854e-02 -2.10596e-02 2.74408e-02 -3.15280e-02 3.37771e-02 -3.46977e-02 3.46651e-02 -3.39910e-02
5.04072e-04 -3.58164e-04 -8.58224e-03 1.72062e-02 -2.39488e-02 2.86839e-02 -3.16823e-02 3.33417e-02 -3.39910e-02 3.39175e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_77-78.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.09825e-03 9.60136e-03 -5.90687e-03 3.71804e-03 -2.37020e-03 1.50323e-03 -9.65775e-04 6.02005e-04 -7.94247e-05 2.29559e-04
9.60136e-03 1.33326e-01 -8.90134e-02 5.91684e-02 -3.90553e-02 2.51539e-02 -1.58102e-02 9.14474e-03 -4.23663e-03 1.49280e-03
-5.90687e-03 -8.90134e-02 7.89420e-02 -6.44248e-02 5.08925e-02 -3.94087e-02 3.01320e-02 -2.26629e-02 1.65499e-02 -1.21421e-02
3.71804e-03 5.91684e-02 -6.44248e-02 6.07421e-02 -5.40140e-02 4.65309e-02 -3.92873e-02 3.26912e-02 -2.67663e-02 2.18808e-02
-2.37020e-03 -3.90553e-02 5.08925e-02 -5.40140e-02 5.25974e-02 -4.88835e-02 4.41077e-02 -3.90376e-02 3.40051e-02 -2.93940e-02
1.50323e-03 2.51539e-02 -3.94087e-02 4.65309e-02 -4.88835e-02 4.82463e-02 -4.57958e-02 4.24021e-02 -3.85524e-02 3.46302e-02
-9.65775e-04 -1.58102e-02 3.01320e-02 -3.92873e-02 4.41077e-02 -4.57958e-02 4.53261e-02 -4.35215e-02 4.09162e-02 -3.78780e-02
6.02005e-04 9.14474e-03 -2.26629e-02 3.26912e-02 -3.90376e-02 4.24021e-02 -4.35215e-02 4.31088e-02 -4.16784e-02 3.95682e-02
-7.94247e-05 -4.23663e-03 1.65499e-02 -2.67663e-02 3.40051e-02 -3.85524e-02 4.09162e-02 -4.16784e-02 4.20665e-02 -4.00838e-02
2.29559e-04 1.49280e-03 -1.21421e-02 2.18808e-02 -2.93940e-02 3.46302e-02 -3.78780e-02 3.95682e-02 -4.00838e-02 3.96806e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_78-79.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.08637e-03 9.43569e-03 -6.14856e-03 4.07469e-03 -2.71908e-03 1.78258e-03 -1.15149e-03 6.92144e-04 -3.73851e-04 1.51226e-04
9.43569e-03 1.24236e-01 -8.62375e-02 5.95276e-02 -4.09025e-02 2.75061e-02 -1.81368e-02 1.12260e-02 -6.33983e-03 2.87732e-03
-6.14856e-03 -8.62375e-02 7.56636e-02 -6.19542e-02 4.92366e-02 -3.82818e-02 2.93012e-02 -2.19475e-02 1.60771e-02 -1.14185e-02
4.07469e-03 5.95276e-02 -6.19542e-02 5.72618e-02 -5.02777e-02 4.28577e-02 -3.58321e-02 2.94861e-02 -2.39410e-02 1.91812e-02
-2.71908e-03 -4.09025e-02 4.92366e-02 -5.02777e-02 4.78019e-02 -4.37054e-02 3.89733e-02 -3.41602e-02 2.95465e-02 -2.52797e-02
1.78258e-03 2.75061e-02 -3.82818e-02 4.28577e-02 -4.37054e-02 4.23874e-02 -3.98189e-02 3.66269e-02 -3.31642e-02 2.96694e-02
-1.15149e-03 -1.81368e-02 2.93012e-02 -3.58321e-02 3.89733e-02 -3.98189e-02 3.91064e-02 -3.74220e-02 3.51307e-02 -3.25099e-02
6.92144e-04 1.12260e-02 -2.19475e-02 2.94861e-02 -3.41602e-02 3.66269e-02 -3.74220e-02 3.70450e-02 -3.58373e-02 3.40821e-02
-3.73851e-04 -6.33983e-03 1.60771e-02 -2.39410e-02 2.95465e-02 -3.31642e-02 3.51307e-02 -3.58373e-02 3.55817e-02 -3.46312e-02
1.51226e-04 2.87732e-03 -1.14185e-02 1.91812e-02 -2.52797e-02 2.96694e-02 -3.25099e-02 3.40821e-02 -3.46312e-02 3.43963e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_79-80.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.24728e-03 1.05813e-02 -7.09647e-03 4.70858e-03 -3.11453e-03 2.02880e-03 -1.32186e-03 7.85600e-04 -5.07855e-04 2.95759e-04
1.05813e-02 1.34466e-01 -9.68332e-02 6.78746e-02 -4.71009e-02 3.22010e-02 -2.19607e-02 1.45593e-02 -9.51867e-03 6.00849e-03
-7.09647e-03 -9.68332e-02 8.55156e-02 -7.01414e-02 5.60186e-02 -4.41307e-02 3.46616e-02 -2.70777e-02 2.12270e-02 -1.66502e-02
4.70858e-03 6.78746e-02 -7.01414e-02 6.45898e-02 -5.68754e-02 4.90015e-02 -4.17877e-02 3.54123e-02 -3.00061e-02 2.54150e-02
-3.11453e-03 -4.71009e-02 5.60186e-02 -5.68754e-02 5.41537e-02 -4.99144e-02 4.51700e-02 -4.04382e-02 3.60187e-02 -3.19663e-02
2.02880e-03 3.22010e-02 -4.41307e-02 4.90015e-02 -4.99144e-02 4.86333e-02 -4.61408e-02 4.30806e-02 -3.98304e-02 3.65725e-02
-1.32186e-03 -2.19607e-02 3.46616e-02 -4.17877e-02 4.51700e-02 -4.61408e-02 4.55385e-02 -4.40022e-02 4.19242e-02 -3.95510e-02
7.85600e-04 1.45593e-02 -2.70777e-02 3.54123e-02 -4.04382e-02 4.30806e-02 -4.40022e-02 4.37985e-02 -4.27833e-02 4.12830e-02
-5.07855e-04 -9.51867e-03 2.12270e-02 -3.00061e-02 3.60187e-02 -3.98304e-02 4.19242e-02 -4.27833e-02 4.27338e-02 -4.20414e-02
2.95759e-04 6.00849e-03 -1.66502e-02 2.54150e-02 -3.19663e-02 3.65725e-02 -3.95510e-02 4.12830e-02 -4.20414e-02 4.20711e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_8-9.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.84481e-05 3.91551e-04 -3.36208e-04 2.24567e-04 -2.05754e-04 1.76839e-04 -1.64627e-04 1.49998e-04 -1.38219e-04 1.27892e-04
3.91551e-04 6.83781e-03 -1.09931e-03 8.99607e-04 -7.99398e-04 6.28587e-04 -4.71900e-04 4.00961e-04 -3.51954e-04 3.13337e-04
-3.36208e-04 -1.09931e-03 8.59270e-03 -2.17677e-03 1.43007e-03 -9.08082e-04 7.87648e-04 -6.52819e-04 5.53849e-04 -4.64056e-04
2.24567e-04 8.99607e-04 -2.17677e-03 6.14263e-03 -2.50539e-03 1.76584e-03 -1.37563e-03 1.11911e-03 -9.28179e-04 7.63549e-04
-2.05754e-04 -7.99398e-04 1.43007e-03 -2.50539e-03 4.32164e-03 -2.74020e-03 2.12647e-03 -1.70428e-03 1.41994e-03 -1.18860e-03
1.76839e-04 6.28587e-04 -9.08082e-04 1.76584e-03 -2.74020e-03 3.18618e-03 -2.63883e-03 2.25825e-03 -1.94431e-03 1.69390e-03
-1.64627e-04 -4.71900e-04 7.87648e-04 -1.37563e-03 2.12647e-03 -2.63883e-03 2.72656e-03 -2.47295e-03 2.20597e-03 -1.96920e-03
1.49998e-04 4.00961e-04 -6.52819e-04 1.11911e-03 -1.70428e-03 2.25825e-03 -2.47295e-03 2.44231e-03 -2.27239e-03 2.09118e-03
-1.38219e-04 -3.51954e-04 5.53849e-04 -9.28179e-04 1.41994e-03 -1.94431e-03 2.20597e-03 -2.27239e-03 2.20880e-03 -2.09027e-03
1.27892e-04 3.13337e-04 -4.64056e-04 7.63549e-04 -1.18860e-03 1.69390e-03 -1.96920e-03 2.09118e-03 -2.09027e-03 2.03064e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_80-81.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.20854e-03 9.96369e-03 -7.11324e-03 5.05832e-03 -3.63100e-03 2.60751e-03 -1.89716e-03 1.37038e-03 -9.86112e-04 7.08322e-04
9.96369e-03 1.20670e-01 -9.10989e-02 6.72239e-02 -4.94678e-02 3.61428e-02 -2.64892e-02 1.91693e-02 -1.37109e-02 9.67740e-03
-7.11324e-03 -9.10989e-02 8.07349e-02 -6.73424e-02 5.50674e-02 -4.45224e-02 3.58885e-02 -2.87488e-02 2.29327e-02 -1.82257e-02
5.05832e-03 6.72239e-02 -6.73424e-02 6.16139e-02 -5.44368e-02 4.72120e-02 -4.05592e-02 3.45790e-02 -2.93306e-02 2.47835e-02
-3.63100e-03 -4.94678e-02 5.50674e-02 -5.44368e-02 5.12027e-02 -4.68895e-02 4.22648e-02 -3.76862e-02 3.33528e-02 -2.93558e-02
2.60751e-03 3.61428e-02 -4.45224e-02 4.72120e-02 -4.68895e-02 4.49401e-02 -4.21304e-02 3.89278e-02 -3.56031e-02 3.23206e-02
-1.89716e-03 -2.64892e-02 3.58885e-02 -4.05592e-02 4.22648e-02 -4.21304e-02 4.08400e-02 -3.88759e-02 3.65334e-02 -3.40116e-02
1.37038e-03 1.91693e-02 -2.87488e-02 3.45790e-02 -3.76862e-02 3.89278e-02 -3.88759e-02 3.79838e-02 -3.65419e-02 3.47605e-02
-9.86112e-04 -1.37109e-02 2.29327e-02 -2.93306e-02 3.33528e-02 -3.56031e-02 3.65334e-02 -3.65419e-02 3.58967e-02 -3.48025e-02
7.08322e-04 9.67740e-03 -1.82257e-02 2.47835e-02 -2.93558e-02 3.23206e-02 -3.40116e-02 3.47605e-02 -3.48025e-02 3.43268e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_81-82.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.37717e-03 1.09897e-02 -8.29694e-03 6.09332e-03 -4.40718e-03 3.10859e-03 -2.15502e-03 1.43397e-03 -8.98509e-04 5.14444e-04
1.09897e-02 1.27386e-01 -1.03039e-01 8.03538e-02 -6.16764e-02 4.65209e-02 -3.48165e-02 2.55962e-02 -1.84671e-02 1.30937e-02
-8.29694e-03 -1.03039e-01 9.58299e-02 -8.32254e-02 7.01700e-02 -5.79957e-02 4.74165e-02 -3.83208e-02 3.06813e-02 -2.43957e-02
6.09332e-03 8.03538e-02 -8.32254e-02 7.83591e-02 -7.07244e-02 6.22379e-02 -5.39334e-02 4.61741e-02 -3.91798e-02 3.30333e-02
-4.40718e-03 -6.16764e-02 7.01700e-02 -7.07244e-02 6.74830e-02 -6.23786e-02 5.65056e-02 -5.04554e-02 4.45877e-02 -3.91067e-02
3.10859e-03 4.65209e-02 -5.79957e-02 6.22379e-02 -6.23786e-02 6.01299e-02 -5.65150e-02 5.22090e-02 -4.76359e-02 4.30691e-02
-2.15502e-03 -3.48165e-02 4.74165e-02 -5.39334e-02 5.65056e-02 -5.65150e-02 5.48423e-02 -5.21506e-02 4.88734e-02 -4.53125e-02
1.43397e-03 2.55962e-02 -3.83208e-02 4.61741e-02 -5.04554e-02 5.22090e-02 -5.21506e-02 5.08838e-02 -4.88196e-02 4.62603e-02
-8.98509e-04 -1.84671e-02 3.06813e-02 -3.91798e-02 4.45877e-02 -4.76359e-02 4.88734e-02 -4.88196e-02 4.78423e-02 -4.62267e-02
5.14444e-04 1.30937e-02 -2.43957e-02 3.30333e-02 -3.91067e-02 4.30691e-02 -4.53125e-02 4.62603e-02 -4.62267e-02 4.54677e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_82-83.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.22903e-03 9.73604e-03 -7.63916e-03 5.86905e-03 -4.47301e-03 3.35840e-03 -2.50906e-03 1.84142e-03 -1.32115e-03 9.27871e-04
9.73604e-03 1.13487e-01 -9.53471e-02 7.76083e-02 -6.23801e-02 4.94530e-02 -3.90104e-02 3.04088e-02 -2.34011e-02 1.78251e-02
-7.63916e-03 -9.53471e-02 9.04715e-02 -8.04318e-02 6.95554e-02 -5.90367e-02 4.95970e-02 -4.12150e-02 3.39193e-02 -2.76993e-02
5.86905e-03 7.76083e-02 -8.04318e-02 7.61783e-02 -6.93899e-02 6.17355e-02 -5.41399e-02 4.69162e-02 -4.02648e-02 3.42880e-02
-4.47301e-03 -6.23801e-02 6.95554e-02 -6.93899e-02 6.59333e-02 -6.09047e-02 5.52557e-02 -4.94599e-02 4.38112e-02 -3.84833e-02
3.35840e-03 4.94530e-02 -5.90367e-02 6.17355e-02 -6.09047e-02 5.81293e-02 -5.43002e-02 4.99530e-02 -4.54231e-02 4.09238e-02
-2.50906e-03 -3.90104e-02 4.95970e-02 -5.41399e-02 5.52557e-02 -5.43002e-02 5.20551e-02 -4.90510e-02 4.56281e-02 -4.20142e-02
1.84142e-03 3.04088e-02 -4.12150e-02 4.69162e-02 -4.94599e-02 4.99530e-02 -4.90510e-02 4.72459e-02 -4.48603e-02 4.21202e-02
-1.32115e-03 -2.34011e-02 3.39193e-02 -4.02648e-02 4.38112e-02 -4.54231e-02 4.56281e-02 -4.48603e-02 4.34119e-02 -4.14949e-02
9.27871e-04 1.78251e-02 -2.76993e-02 3.42880e-02 -3.84833e-02 4.09238e-02 -4.20142e-02 4.21202e-02 -4.14949e-02 4.03295e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_83-84.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.31956e-03 1.02661e-02 -8.38622e-03 6.64483e-03 -5.20011e-03 4.00516e-03 -3.06773e-03 2.31836e-03 -1.72340e-03 7.77659e-04
1.02661e-02 1.11563e-01 -9.52873e-02 7.81040e-02 -6.28402e-02 4.96114e-02 -3.87692e-02 2.97954e-02 -2.24440e-02 1.65090e-02
-8.38622e-03 -9.52873e-02 8.98640e-02 -7.94151e-02 6.82096e-02 -5.74040e-02 4.77468e-02 -3.92200e-02 3.18280e-02 -2.55558e-02
6.64483e-03 7.81040e-02 -7.94151e-02 7.43101e-02 -6.70480e-02 5.91286e-02 -5.14322e-02 4.42160e-02 -3.76395e-02 3.18437e-02
-5.20011e-03 -6.28402e-02 6.82096e-02 -6.70480e-02 6.30858e-02 -5.78370e-02 5.21758e-02 -4.64945e-02 4.10378e-02 -3.60504e-02
4.00516e-03 4.96114e-02 -5.74040e-02 5.91286e-02 -5.78370e-02 5.49107e-02 -5.11497e-02 4.69998e-02 -4.27453e-02 3.86910e-02
-3.06773e-03 -3.87692e-02 4.77468e-02 -5.14322e-02 5.21758e-02 -5.11497e-02 4.90427e-02 -4.62979e-02 4.32062e-02 -4.00961e-02
2.31836e-03 2.97954e-02 -3.92200e-02 4.42160e-02 -4.64945e-02 4.69998e-02 -4.62979e-02 4.47997e-02 -4.27822e-02 4.05715e-02
-1.72340e-03 -2.24440e-02 3.18280e-02 -3.76395e-02 4.10378e-02 -4.27453e-02 4.32062e-02 -4.27822e-02 4.17247e-02 -4.03377e-02
7.77659e-04 1.65090e-02 -2.55558e-02 3.18437e-02 -3.60504e-02 3.86910e-02 -4.00961e-02 4.05715e-02 -4.03377e-02 4.24450e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_84-85.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.35545e-03 9.96186e-03 -8.66686e-03 7.29786e-03 -6.04523e-03 4.91451e-03 -3.95326e-03 3.13131e-03 -2.43405e-03 8.37259e-04
9.96186e-03 1.04619e-01 -9.53351e-02 8.31866e-02 -7.10421e-02 5.94607e-02 -4.91530e-02 4.00135e-02 -3.20157e-02 2.41160e-02
-8.66686e-03 -9.53351e-02 9.48236e-02 -8.81361e-02 7.93605e-02 -6.98528e-02 6.05963e-02 -5.18476e-02 4.37867e-02 -3.57515e-02
7.29786e-03 8.31866e-02 -8.81361e-02 8.57958e-02 -8.03333e-02 7.33559e-02 -6.59051e-02 5.84176e-02 -5.11864e-02 4.38345e-02
-6.04523e-03 -7.10421e-02 7.93605e-02 -8.03333e-02 7.77508e-02 -7.32124e-02 6.77116e-02 -6.17610e-02 5.57064e-02 -4.93729e-02
4.91451e-03 5.94607e-02 -6.98528e-02 7.33559e-02 -7.32124e-02 7.08916e-02 -6.72872e-02 6.29281e-02 -5.81766e-02 5.30012e-02
-3.95326e-03 -4.91530e-02 6.05963e-02 -6.59051e-02 6.77116e-02 -6.72872e-02 6.53992e-02 -6.25514e-02 5.90965e-02 -5.50958e-02
3.13131e-03 4.00135e-02 -5.18476e-02 5.84176e-02 -6.17610e-02 6.29281e-02 -6.25514e-02 6.10878e-02 -5.88638e-02 5.59991e-02
-2.43405e-03 -3.20157e-02 4.37867e-02 -5.11864e-02 5.57064e-02 -5.81766e-02 5.90965e-02 -5.88638e-02 5.77701e-02 -5.59676e-02
8.37259e-04 2.41160e-02 -3.57515e-02 4.38345e-02 -4.93729e-02 5.30012e-02 -5.50958e-02 5.59991e-02 -5.59676e-02 6.35206e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_85-86.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.24958e-03 9.18948e-03 -8.13347e-03 7.05811e-03 -6.07882e-03 5.17672e-03 -4.39316e-03 3.70341e-03 -3.09443e-03 2.57407e-03
9.18948e-03 9.12396e-02 -8.34411e-02 7.39444e-02 -6.46569e-02 5.57630e-02 -4.77971e-02 4.06344e-02 -3.42145e-02 2.86310e-02
-8.13347e-03 -8.34411e-02 8.24393e-02 -7.71649e-02 7.05474e-02 -6.34054e-02 5.64582e-02 -4.98370e-02 4.36323e-02 -3.79897e-02
7.05811e-03 7.39444e-02 -7.71649e-02 7.51239e-02 -7.09520e-02 6.57142e-02 -6.01746e-02 5.45955e-02 -4.91499e-02 4.40107e-02
-6.07882e-03 -6.46569e-02 7.05474e-02 -7.09520e-02 6.88585e-02 -6.53908e-02 6.12894e-02 -5.68785e-02 5.23730e-02 -4.79572e-02
5.17672e-03 5.57630e-02 -6.34054e-02 6.57142e-02 -6.53908e-02 6.35257e-02 -6.08026e-02 5.75692e-02 -5.40586e-02 5.04560e-02
-4.39316e-03 -4.77971e-02 5.64582e-02 -6.01746e-02 6.12894e-02 -6.08026e-02 5.93228e-02 -5.71935e-02 5.46490e-02 -5.18681e-02
3.70341e-03 4.06344e-02 -4.98370e-02 5.45955e-02 -5.68785e-02 5.75692e-02 -5.71935e-02 5.60756e-02 -5.44401e-02 5.24547e-02
-3.09443e-03 -3.42145e-02 4.36323e-02 -4.91499e-02 5.23730e-02 -5.40586e-02 5.46490e-02 -5.44401e-02 5.36405e-02 -5.24036e-02
2.57407e-03 2.86310e-02 -3.79897e-02 4.40107e-02 -4.79572e-02 5.04560e-02 -5.18681e-02 5.24547e-02 -5.24036e-02 5.18524e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_86-87.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.28223e-03 8.76366e-03 -8.04309e-03 7.19627e-03 -6.38579e-03 5.60444e-03 -4.89776e-03 4.25358e-03 -3.66225e-03 3.13658e-03
8.76366e-03 8.27881e-02 -7.76793e-02 7.05335e-02 -6.32209e-02 5.59315e-02 -4.91750e-02 4.29105e-02 -3.70973e-02 3.18651e-02
-8.04309e-03 -7.76793e-02 7.78333e-02 -7.40309e-02 6.88555e-02 -6.29737e-02 5.70330e-02 -5.11793e-02 4.54970e-02 -4.01562e-02
7.19627e-03 7.05335e-02 -7.40309e-02 7.27580e-02 -6.94642e-02 6.50285e-02 -6.01379e-02 5.50397e-02 -4.98905e-02 4.48801e-02
-6.38579e-03 -6.32209e-02 6.88555e-02 -6.94642e-02 6.77240e-02 -6.45909e-02 6.07427e-02 -5.64785e-02 5.19948e-02 -4.74886e-02
5.60444e-03 5.59315e-02 -6.29737e-02 6.50285e-02 -6.45909e-02 6.26234e-02 -5.97683e-02 5.63482e-02 -5.25807e-02 4.86611e-02
-4.89776e-03 -4.91750e-02 5.70330e-02 -6.01379e-02 6.07427e-02 -5.97683e-02 5.78063e-02 -5.51821e-02 5.21192e-02 -4.88059e-02
4.25358e-03 4.29105e-02 -5.11793e-02 5.50397e-02 -5.64785e-02 5.63482e-02 -5.51821e-02 5.32949e-02 -5.09063e-02 4.81940e-02
-3.66225e-03 -3.70973e-02 4.54970e-02 -4.98905e-02 5.19948e-02 -5.25807e-02 5.21192e-02 -5.09063e-02 4.91520e-02 -4.70203e-02
3.13658e-03 3.18651e-02 -4.01562e-02 4.48801e-02 -4.74886e-02 4.86611e-02 -4.88059e-02 4.81940e-02 -4.70203e-02 4.54342e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_87-88.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.19157e-03 8.33814e-03 -7.78428e-03 7.04944e-03 -6.30590e-03 5.56661e-03 -4.88330e-03 4.25243e-03 -3.66811e-03 3.14460e-03
8.33814e-03 8.52191e-02 -8.28529e-02 7.73050e-02 -7.08858e-02 6.40561e-02 -5.74519e-02 5.11507e-02 -4.51746e-02 3.96898e-02
-7.78428e-03 -8.28529e-02 8.55436e-02 -8.31711e-02 7.87876e-02 -7.33090e-02 6.75070e-02 -6.16283e-02 5.58117e-02 -5.02609e-02
7.04944e-03 7.73050e-02 -8.31711e-02 8.32156e-02 -8.06676e-02 7.66346e-02 -7.19204e-02 6.68571e-02 -6.16469e-02 5.65095e-02
-6.30590e-03 -7.08858e-02 7.87876e-02 -8.06676e-02 7.96813e-02 -7.69950e-02 7.33948e-02 -6.92520e-02 6.48019e-02 -6.02670e-02
5.56661e-03 6.40561e-02 -7.33090e-02 7.66346e-02 -7.69950e-02 7.55467e-02 -7.30315e-02 6.98339e-02 -6.62043e-02 6.23604e-02
-4.88330e-03 -5.74519e-02 6.75070e-02 -7.19204e-02 7.33948e-02 -7.30315e-02 7.15132e-02 -6.92189e-02 6.64011e-02 -6.32672e-02
4.25243e-03 5.11507e-02 -6.16283e-02 6.68571e-02 -6.92520e-02 6.98339e-02 -6.92189e-02 6.77693e-02 -6.57307e-02 6.32973e-02
-3.66811e-03 -4.51746e-02 5.58117e-02 -6.16469e-02 6.48019e-02 -6.62043e-02 6.64011e-02 -6.57307e-02 6.44267e-02 -6.26680e-02
3.14460e-03 3.96898e-02 -5.02609e-02 5.65095e-02 -6.02670e-02 6.23604e-02 -6.32672e-02 6.32973e-02 -6.26680e-02 6.15415e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_88-89.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.28362e-03 8.03008e-03 -7.59077e-03 7.01050e-03 -6.42464e-03 5.83005e-03 -5.27153e-03 4.74673e-03 -4.24685e-03 3.78771e-03
8.03008e-03 7.34579e-02 -7.19411e-02 6.81636e-02 -6.37642e-02 5.89469e-02 -5.41948e-02 4.95633e-02 -4.50355e-02 4.07674e-02
-7.59077e-03 -7.19411e-02 7.42974e-02 -7.29850e-02 7.02040e-02 -6.65026e-02 6.24590e-02 -5.82446e-02 5.39314e-02 -4.96981e-02
7.01050e-03 6.81636e-02 -7.29850e-02 7.34719e-02 -7.20231e-02 6.93603e-02 -6.60933e-02 6.24568e-02 -5.85753e-02 5.46362e-02
-6.42464e-03 -6.37642e-02 7.02040e-02 -7.20231e-02 7.16510e-02 -6.98942e-02 6.73623e-02 -6.43243e-02 6.09358e-02 -5.73851e-02
5.83005e-03 5.89469e-02 -6.65026e-02 6.93603e-02 -6.98942e-02 6.89468e-02 -6.71101e-02 6.46701e-02 -6.18013e-02 5.86881e-02
-5.27153e-03 -5.41948e-02 6.24590e-02 -6.60933e-02 6.73623e-02 -6.71101e-02 6.58997e-02 -6.40221e-02 6.16609e-02 -5.89933e-02
4.74673e-03 4.95633e-02 -5.82446e-02 6.24568e-02 -6.43243e-02 6.46701e-02 -6.40221e-02 6.26677e-02 -6.07929e-02 5.85659e-02
-4.24685e-03 -4.50355e-02 5.39314e-02 -5.85753e-02 6.09358e-02 -6.18013e-02 6.16609e-02 -6.07929e-02 5.93817e-02 -5.75845e-02
3.78771e-03 4.07674e-02 -4.96981e-02 5.46362e-02 -5.73851e-02 5.86881e-02 -5.89933e-02 5.85659e-02 -5.75845e-02 5.61948e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_89-90.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.12503e-03 6.50689e-03 -6.47721e-03 6.23909e-03 -5.93307e-03 5.57555e-03 -5.20902e-03 4.84249e-03 -4.46971e-03 4.11698e-03
6.50689e-03 6.04934e-02 -6.22722e-02 6.14947e-02 -5.97003e-02 5.71876e-02 -5.43918e-02 5.14392e-02 -4.83568e-02 4.52713e-02
-6.47721e-03 -6.22722e-02 6.69914e-02 -6.81164e-02 6.76161e-02 -6.60299e-02 6.38676e-02 -6.13286e-02 5.85028e-02 -5.55300e-02
6.23909e-03 6.14947e-02 -6.81164e-02 7.06357e-02 -7.11912e-02 7.04470e-02 -6.89404e-02 6.69099e-02 -6.44825e-02 6.18029e-02
-5.93307e-03 -5.97003e-02 6.76161e-02 -7.11912e-02 7.26108e-02 -7.26033e-02 7.17104e-02 -7.01917e-02 6.81965e-02 -6.58707e-02
5.57555e-03 5.71876e-02 -6.60299e-02 7.04470e-02 -7.26033e-02 7.32579e-02 -7.29436e-02 7.19303e-02 -7.03810e-02 6.84403e-02
-5.20902e-03 -5.43918e-02 6.38676e-02 -6.89404e-02 7.17104e-02 -7.29436e-02 7.31554e-02 -7.26180e-02 7.15021e-02 -6.99489e-02
4.84249e-03 5.14392e-02 -6.13286e-02 6.69099e-02 -7.01917e-02 7.19303e-02 -7.26180e-02 7.25244e-02 -7.18227e-02 7.06500e-02
-4.46971e-03 -4.83568e-02 5.85028e-02 -6.44825e-02 6.81965e-02 -7.03810e-02 7.15021e-02 -7.18227e-02 7.15159e-02 -7.07131e-02
4.11698e-03 4.52713e-02 -5.55300e-02 6.18029e-02 -6.58707e-02 6.84403e-02 -6.99489e-02 7.06500e-02 -7.07131e-02 7.02645e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m0_Trento_9-10.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 0, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.72890e-05 4.40649e-04 -3.19113e-04 2.55380e-04 -2.11905e-04 1.80584e-04 -1.60571e-04 1.48638e-04 -1.36981e-04 1.26643e-04
4.40649e-04 7.74307e-03 -1.19518e-03 8.74542e-04 -7.09908e-04 5.45225e-04 -4.07413e-04 2.93732e-04 -2.17156e-04 1.64481e-04
-3.19113e-04 -1.19518e-03 8.74119e-03 -2.22261e-03 1.23374e-03 -9.06932e-04 8.11945e-04 -7.16464e-04 6.27865e-04 -5.55416e-04
2.55380e-04 8.74542e-04 -2.22261e-03 6.40403e-03 -3.13590e-03 2.10119e-03 -1.64048e-03 1.29715e-03 -1.05636e-03 8.91496e-04
-2.11905e-04 -7.09908e-04 1.23374e-03 -3.13590e-03 4.71506e-03 -3.17568e-03 2.39475e-03 -1.86649e-03 1.49962e-03 -1.22911e-03
1.80584e-04 5.45225e-04 -9.06932e-04 2.10119e-03 -3.17568e-03 3.44315e-03 -2.79628e-03 2.31212e-03 -1.94155e-03 1.65713e-03
-1.60571e-04 -4.07413e-04 8.11945e-04 -1.64048e-03 2.39475e-03 -2.79628e-03 2.73127e-03 -2.42204e-03 2.13117e-03 -1.87746e-03
1.48638e-04 2.93732e-04 -7.16464e-04 1.29715e-03 -1.86649e-03 2.31212e-03 -2.42204e-03 2.35762e-03 -2.18486e-03 1.99999e-03
-1.36981e-04 -2.17156e-04 6.27865e-04 -1.05636e-03 1.49962e-03 -1.94155e-03 2.13117e-03 -2.18486e-03 2.12284e-03 -2.00824e-03
1.26643e-04 1.64481e-04 -5.55416e-04 8.91496e-04 -1.22911e-03 1.65713e-03 -1.87746e-03 1.99999e-03 -2.00824e-03 1.95672e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_0-1.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.93946e-04 -8.05956e-04 5.04813e-04 -3.98410e-04 3.16557e-04 -2.77807e-04 2.51204e-04 -2.28926e-04 2.07451e-04 -1.93952e-04
-8.05956e-04 -6.98662e-03 1.31665e-03 -1.05108e-03 9.13043e-04 -8.44453e-04 7.08103e-04 -6.89224e-04 6.24811e-04 -5.80742e-04
5.04813e-04 1.31665e-03 -6.61324e-03 2.00693e-03 -1.43934e-03 1.21738e-03 -9.90154e-04 8.89153e-04 -8.03060e-04 7.35546e-04
-3.98410e-04 -1.05108e-03 2.00693e-03 -5.44653e-03 2.50750e-03 -1.76736e-03 1.47200e-03 -1.26690e-03 1.13444e-03 -1.03358e-03
3.16557e-04 9.13043e-04 -1.43934e-03 2.50750e-03 -3.93191e-03 2.40429e-03 -1.87842e-03 1.56628e-03 -1.34418e-03 1.19492e-03
-2.77807e-04 -8.44453e-04 1.21738e-03 -1.76736e-03 2.40429e-03 -2.76244e-03 2.13913e-03 -1.79057e-03 1.54940e-03 -1.36781e-03
2.51204e-04 7.08103e-04 -9.90154e-04 1.47200e-03 -1.87842e-03 2.13913e-03 -2.16367e-03 1.88173e-03 -1.65608e-03 1.48053e-03
-2.28926e-04 -6.89224e-04 8.89153e-04 -1.26690e-03 1.56628e-03 -1.79057e-03 1.88173e-03 -1.82918e-03 1.66432e-03 -1.51959e-03
2.07451e-04 6.24811e-04 -8.03060e-04 1.13444e-03 -1.34418e-03 1.54940e-03 -1.65608e-03 1.66432e-03 -1.59511e-03 1.49131e-03
-1.93952e-04 -5.80742e-04 7.35546e-04 -1.03358e-03 1.19492e-03 -1.36781e-03 1.48053e-03 -1.51959e-03 1.49131e-03 -1.43303e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_1-2.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.14664e-04 -8.87846e-04 5.04032e-04 -3.59423e-04 2.87177e-04 -2.58716e-04 2.33283e-04 -2.07479e-04 1.86982e-04 -1.67836e-04
-8.87846e-04 -7.23943e-03 1.35233e-03 -8.61519e-04 9.44712e-04 -8.53502e-04 7.40312e-04 -6.62487e-04 5.91447e-04 -5.39036e-04
5.04032e-04 1.35233e-03 -6.89768e-03 2.10850e-03 -1.36237e-03 1.04207e-03 -8.93321e-04 7.81475e-04 -6.93784e-04 6.37839e-04
-3.59423e-04 -8.61519e-04 2.10850e-03 -5.34436e-03 2.49207e-03 -1.72236e-03 1.37418e-03 -1.14706e-03 9.75082e-04 -8.48879e-04
2.87177e-04 9.44712e-04 -1.36237e-03 2.49207e-03 -3.76765e-03 2.41261e-03 -1.84339e-03 1.52085e-03 -1.29020e-03 1.12091e-03
-2.58716e-04 -8.53502e-04 1.04207e-03 -1.72236e-03 2.41261e-03 -2.69173e-03 2.07965e-03 -1.71122e-03 1.45011e-03 -1.26590e-03
2.33283e-04 7.40312e-04 -8.93321e-04 1.37418e-03 -1.84339e-03 2.07965e-03 -2.09039e-03 1.80705e-03 -1.57610e-03 1.39966e-03
-2.07479e-04 -6.62487e-04 7.81475e-04 -1.14706e-03 1.52085e-03 -1.71122e-03 1.80705e-03 -1.73011e-03 1.57152e-03 -1.42779e-03
1.86982e-04 5.91447e-04 -6.93784e-04 9.75082e-04 -1.29020e-03 1.45011e-03 -1.57610e-03 1.57152e-03 -1.50900e-03 1.41031e-03
-1.67836e-04 -5.39036e-04 6.37839e-04 -8.48879e-04 1.12091e-03 -1.26590e-03 1.39966e-03 -1.42779e-03 1.41031e-03 -1.35734e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_10-11.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.65162e-04 -1.25337e-03 8.10642e-04 -6.35157e-04 5.66829e-04 -4.98776e-04 4.37284e-04 -3.95260e-04 3.59656e-04 -3.30589e-04
-1.25337e-03 -9.30832e-03 1.93075e-03 -1.25382e-03 1.26998e-03 -1.07443e-03 9.04650e-04 -7.89411e-04 6.95827e-04 -6.24088e-04
8.10642e-04 1.93075e-03 -8.16766e-03 3.27494e-03 -2.20636e-03 1.72977e-03 -1.34847e-03 1.14261e-03 -9.85923e-04 8.62349e-04
-6.35157e-04 -1.25382e-03 3.27494e-03 -5.96159e-03 3.48263e-03 -2.60614e-03 2.09748e-03 -1.72745e-03 1.47935e-03 -1.28418e-03
5.66829e-04 1.26998e-03 -2.20636e-03 3.48263e-03 -4.20368e-03 3.27344e-03 -2.73104e-03 2.32482e-03 -2.01324e-03 1.77598e-03
-4.98776e-04 -1.07443e-03 1.72977e-03 -2.60614e-03 3.27344e-03 -3.32820e-03 2.92710e-03 -2.56509e-03 2.26898e-03 -2.02825e-03
4.37284e-04 9.04650e-04 -1.34847e-03 2.09748e-03 -2.73104e-03 2.92710e-03 -2.84859e-03 2.60702e-03 -2.37093e-03 2.16569e-03
-3.95260e-04 -7.89411e-04 1.14261e-03 -1.72745e-03 2.32482e-03 -2.56509e-03 2.60702e-03 -2.50915e-03 2.35018e-03 -2.19204e-03
3.59656e-04 6.95827e-04 -9.85923e-04 1.47935e-03 -2.01324e-03 2.26898e-03 -2.37093e-03 2.35018e-03 -2.26469e-03 2.15516e-03
-3.30589e-04 -6.24088e-04 8.62349e-04 -1.28418e-03 1.77598e-03 -2.02825e-03 2.16569e-03 -2.19204e-03 2.15516e-03 -2.08774e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_11-12.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.89698e-04 -1.29901e-03 8.70177e-04 -6.93812e-04 5.80958e-04 -5.05972e-04 4.68368e-04 -4.28830e-04 3.95230e-04 -3.66954e-04
-1.29901e-03 -9.33098e-03 2.17618e-03 -1.36721e-03 9.89515e-04 -8.10452e-04 7.42292e-04 -6.68028e-04 5.98687e-04 -5.38917e-04
8.70177e-04 2.17618e-03 -8.26801e-03 3.46290e-03 -2.36034e-03 1.80429e-03 -1.50197e-03 1.25257e-03 -1.06228e-03 9.22000e-04
-6.93812e-04 -1.36721e-03 3.46290e-03 -6.15505e-03 3.80320e-03 -2.84172e-03 2.29455e-03 -1.95428e-03 1.71371e-03 -1.52509e-03
5.80958e-04 9.89515e-04 -2.36034e-03 3.80320e-03 -4.45931e-03 3.53254e-03 -2.93144e-03 2.50736e-03 -2.19657e-03 1.95866e-03
-5.05972e-04 -8.10452e-04 1.80429e-03 -2.84172e-03 3.53254e-03 -3.56507e-03 3.16029e-03 -2.80130e-03 2.50572e-03 -2.26499e-03
4.68368e-04 7.42292e-04 -1.50197e-03 2.29455e-03 -2.93144e-03 3.16029e-03 -3.09204e-03 2.86791e-03 -2.63743e-03 2.42780e-03
-4.28830e-04 -6.68028e-04 1.25257e-03 -1.95428e-03 2.50736e-03 -2.80130e-03 2.86791e-03 -2.78277e-03 2.63218e-03 -2.47035e-03
3.95230e-04 5.98687e-04 -1.06228e-03 1.71371e-03 -2.19657e-03 2.50572e-03 -2.63743e-03 2.63218e-03 -2.55413e-03 2.44196e-03
-3.66954e-04 -5.38917e-04 9.22000e-04 -1.52509e-03 1.95866e-03 -2.26499e-03 2.42780e-03 -2.47035e-03 2.44196e-03 -2.37273e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_12-13.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.84533e-04 -1.34016e-03 7.98048e-04 -5.52453e-04 5.06601e-04 -4.28432e-04 3.90855e-04 -3.55926e-04 3.29753e-04 -3.07207e-04
-1.34016e-03 -1.00113e-02 1.98619e-03 -1.08969e-03 8.54357e-04 -5.36456e-04 4.14499e-04 -3.50024e-04 3.06353e-04 -2.75317e-04
7.98048e-04 1.98619e-03 -8.36406e-03 3.04799e-03 -2.03475e-03 1.47034e-03 -1.20472e-03 1.01005e-03 -8.93105e-04 8.10396e-04
-5.52453e-04 -1.08969e-03 3.04799e-03 -5.67488e-03 3.61883e-03 -2.72892e-03 2.19644e-03 -1.85221e-03 1.60351e-03 -1.41101e-03
5.06601e-04 8.54357e-04 -2.03475e-03 3.61883e-03 -4.37613e-03 3.48530e-03 -2.92711e-03 2.50373e-03 -2.19245e-03 1.94451e-03
-4.28432e-04 -5.36456e-04 1.47034e-03 -2.72892e-03 3.48530e-03 -3.55835e-03 3.17604e-03 -2.80931e-03 2.50148e-03 -2.24501e-03
3.90855e-04 4.14499e-04 -1.20472e-03 2.19644e-03 -2.92711e-03 3.17604e-03 -3.10324e-03 2.86679e-03 -2.62500e-03 2.40205e-03
-3.55926e-04 -3.50024e-04 1.01005e-03 -1.85221e-03 2.50373e-03 -2.80931e-03 2.86679e-03 -2.76723e-03 2.60457e-03 -2.43116e-03
3.29753e-04 3.06353e-04 -8.93105e-04 1.60351e-03 -2.19245e-03 2.50148e-03 -2.62500e-03 2.60457e-03 -2.51450e-03 2.39209e-03
-3.07207e-04 -2.75317e-04 8.10396e-04 -1.41101e-03 1.94451e-03 -2.24501e-03 2.40205e-03 -2.43116e-03 2.39209e-03 -2.31413e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_13-14.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.35457e-04 -1.35427e-03 9.44360e-04 -7.14910e-04 6.28383e-04 -5.45789e-04 4.98041e-04 -4.58304e-04 4.23379e-04 -3.93106e-04
-1.35427e-03 -9.65418e-03 2.12145e-03 -1.50103e-03 1.06024e-03 -8.83127e-04 8.11756e-04 -7.32871e-04 6.67934e-04 -6.12628e-04
9.44360e-04 2.12145e-03 -8.56328e-03 3.34428e-03 -2.48797e-03 1.86264e-03 -1.48034e-03 1.21914e-03 -1.04911e-03 9.28425e-04
-7.14910e-04 -1.50103e-03 3.34428e-03 -6.07086e-03 3.88190e-03 -2.89444e-03 2.33867e-03 -1.91860e-03 1.62975e-03 -1.42659e-03
6.28383e-04 1.06024e-03 -2.48797e-03 3.88190e-03 -4.43041e-03 3.55468e-03 -2.98634e-03 2.53730e-03 -2.19770e-03 1.93795e-03
-5.45789e-04 -8.83127e-04 1.86264e-03 -2.89444e-03 3.55468e-03 -3.53895e-03 3.18311e-03 -2.81874e-03 2.50661e-03 -2.24776e-03
4.98041e-04 8.11756e-04 -1.48034e-03 2.33867e-03 -2.98634e-03 3.18311e-03 -3.14004e-03 2.91804e-03 -2.68220e-03 2.46376e-03
-4.58304e-04 -7.32871e-04 1.21914e-03 -1.91860e-03 2.53730e-03 -2.81874e-03 2.91804e-03 -2.84368e-03 2.69773e-03 -2.53568e-03
4.23379e-04 6.67934e-04 -1.04911e-03 1.62975e-03 -2.19770e-03 2.50661e-03 -2.68220e-03 2.69773e-03 -2.63123e-03 2.52523e-03
-3.93106e-04 -6.12628e-04 9.28425e-04 -1.42659e-03 1.93795e-03 -2.24776e-03 2.46376e-03 -2.53568e-03 2.52523e-03 -2.46699e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_14-15.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.16345e-04 -1.36426e-03 8.59351e-04 -7.33284e-04 5.75280e-04 -4.91257e-04 4.55308e-04 -4.27632e-04 3.96446e-04 -3.70137e-04
-1.36426e-03 -1.02110e-02 2.07088e-03 -1.59312e-03 1.00352e-03 -7.12041e-04 5.70229e-04 -4.88926e-04 4.38442e-04 -3.96631e-04
8.59351e-04 2.07088e-03 -8.60268e-03 3.68154e-03 -2.51620e-03 1.86232e-03 -1.48875e-03 1.24057e-03 -1.04278e-03 8.92856e-04
-7.33284e-04 -1.59312e-03 3.68154e-03 -6.16462e-03 3.79952e-03 -2.86933e-03 2.31713e-03 -1.91651e-03 1.61057e-03 -1.38230e-03
5.75280e-04 1.00352e-03 -2.51620e-03 3.79952e-03 -4.22815e-03 3.43861e-03 -2.89767e-03 2.48034e-03 -2.14476e-03 1.87710e-03
-4.91257e-04 -7.12041e-04 1.86232e-03 -2.86933e-03 3.43861e-03 -3.49133e-03 3.16239e-03 -2.83077e-03 2.52687e-03 -2.26573e-03
4.55308e-04 5.70229e-04 -1.48875e-03 2.31713e-03 -2.89767e-03 3.16239e-03 -3.13422e-03 2.93985e-03 -2.70980e-03 2.48814e-03
-4.27632e-04 -4.88926e-04 1.24057e-03 -1.91651e-03 2.48034e-03 -2.83077e-03 2.93985e-03 -2.87826e-03 2.73024e-03 -2.56147e-03
3.96446e-04 4.38442e-04 -1.04278e-03 1.61057e-03 -2.14476e-03 2.52687e-03 -2.70980e-03 2.73024e-03 -2.65659e-03 2.54194e-03
-3.70137e-04 -3.96631e-04 8.92856e-04 -1.38230e-03 1.87710e-03 -2.26573e-03 2.48814e-03 -2.56147e-03 2.54194e-03 -2.47443e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_15-16.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.58693e-04 -1.49549e-03 9.98630e-04 -8.31916e-04 7.10966e-04 -6.08301e-04 5.44413e-04 -4.95493e-04 4.58881e-04 -4.26394e-04
-1.49549e-03 -1.08687e-02 2.60800e-03 -1.66429e-03 1.13311e-03 -8.79235e-04 7.40454e-04 -6.64397e-04 6.26957e-04 -5.90002e-04
9.98630e-04 2.60800e-03 -8.64416e-03 3.79823e-03 -2.66424e-03 1.92472e-03 -1.54659e-03 1.26009e-03 -1.07232e-03 9.24924e-04
-8.31916e-04 -1.66429e-03 3.79823e-03 -6.38482e-03 4.29675e-03 -3.33695e-03 2.64700e-03 -2.21094e-03 1.89893e-03 -1.66047e-03
7.10966e-04 1.13311e-03 -2.66424e-03 4.29675e-03 -4.80675e-03 3.96648e-03 -3.30536e-03 2.82043e-03 -2.45450e-03 2.16568e-03
-6.08301e-04 -8.79235e-04 1.92472e-03 -3.33695e-03 3.96648e-03 -3.98064e-03 3.56444e-03 -3.18709e-03 2.84962e-03 -2.56186e-03
5.44413e-04 7.40454e-04 -1.54659e-03 2.64700e-03 -3.30536e-03 3.56444e-03 -3.46024e-03 3.23999e-03 -2.99306e-03 2.75523e-03
-4.95493e-04 -6.64397e-04 1.26009e-03 -2.21094e-03 2.82043e-03 -3.18709e-03 3.23999e-03 -3.16370e-03 3.01001e-03 -2.83271e-03
4.58881e-04 6.26957e-04 -1.07232e-03 1.89893e-03 -2.45450e-03 2.84962e-03 -2.99306e-03 3.01001e-03 -2.93899e-03 2.82237e-03
-4.26394e-04 -5.90002e-04 9.24924e-04 -1.66047e-03 2.16568e-03 -2.56186e-03 2.75523e-03 -2.83271e-03 2.82237e-03 -2.75802e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_16-17.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.87049e-04 -1.56377e-03 9.92532e-04 -8.04081e-04 7.22926e-04 -6.48860e-04 5.87680e-04 -5.37725e-04 4.96461e-04 -4.62702e-04
-1.56377e-03 -1.07109e-02 2.43454e-03 -1.70842e-03 1.29186e-03 -9.60923e-04 7.84702e-04 -6.68104e-04 5.83667e-04 -5.20936e-04
9.92532e-04 2.43454e-03 -8.61496e-03 4.04109e-03 -2.83356e-03 2.20161e-03 -1.75894e-03 1.46783e-03 -1.26286e-03 1.11345e-03
-8.04081e-04 -1.70842e-03 4.04109e-03 -6.31967e-03 4.42548e-03 -3.46292e-03 2.82234e-03 -2.37109e-03 2.04169e-03 -1.79459e-03
7.22926e-04 1.29186e-03 -2.83356e-03 4.42548e-03 -5.04362e-03 4.29998e-03 -3.64791e-03 3.15047e-03 -2.75517e-03 2.44043e-03
-6.48860e-04 -9.60923e-04 2.20161e-03 -3.46292e-03 4.29998e-03 -4.32473e-03 3.91428e-03 -3.51488e-03 3.15937e-03 -2.85234e-03
5.87680e-04 7.84702e-04 -1.75894e-03 2.82234e-03 -3.64791e-03 3.91428e-03 -3.80620e-03 3.56346e-03 -3.29778e-03 3.04221e-03
-5.37725e-04 -6.68104e-04 1.46783e-03 -2.37109e-03 3.15047e-03 -3.51488e-03 3.56346e-03 -3.46671e-03 3.29698e-03 -3.10491e-03
4.96461e-04 5.83667e-04 -1.26286e-03 2.04169e-03 -2.75517e-03 3.15937e-03 -3.29778e-03 3.29698e-03 -3.20969e-03 3.07858e-03
-4.62702e-04 -5.20936e-04 1.11345e-03 -1.79459e-03 2.44043e-03 -2.85234e-03 3.04221e-03 -3.10491e-03 3.07858e-03 -2.99960e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_17-18.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.97978e-04 -1.58770e-03 1.06248e-03 -8.75510e-04 7.46263e-04 -6.57223e-04 5.80645e-04 -5.24742e-04 4.80947e-04 -4.43650e-04
-1.58770e-03 -1.08875e-02 2.42428e-03 -1.80390e-03 1.30304e-03 -1.03175e-03 8.25612e-04 -7.04755e-04 6.10225e-04 -5.40003e-04
1.06248e-03 2.42428e-03 -9.08279e-03 4.06491e-03 -2.85527e-03 2.16736e-03 -1.71950e-03 1.37666e-03 -1.14832e-03 9.80065e-04
-8.75510e-04 -1.80390e-03 4.06491e-03 -6.37195e-03 4.38666e-03 -3.32192e-03 2.69550e-03 -2.23942e-03 1.89615e-03 -1.64480e-03
7.46263e-04 1.30304e-03 -2.85527e-03 4.38666e-03 -4.84692e-03 4.06017e-03 -3.45661e-03 2.99326e-03 -2.61986e-03 2.32006e-03
-6.57223e-04 -1.03175e-03 2.16736e-03 -3.32192e-03 4.06017e-03 -4.04136e-03 3.67607e-03 -3.30984e-03 2.97773e-03 -2.68689e-03
5.80645e-04 8.25612e-04 -1.71950e-03 2.69550e-03 -3.45661e-03 3.67607e-03 -3.59593e-03 3.37936e-03 -3.13187e-03 2.88996e-03
-5.24742e-04 -7.04755e-04 1.37666e-03 -2.23942e-03 2.99326e-03 -3.30984e-03 3.37936e-03 -3.30652e-03 3.15276e-03 -2.97301e-03
4.80947e-04 6.10225e-04 -1.14832e-03 1.89615e-03 -2.61986e-03 2.97773e-03 -3.13187e-03 3.15276e-03 -3.08003e-03 2.96089e-03
-4.43650e-04 -5.40003e-04 9.80065e-04 -1.64480e-03 2.32006e-03 -2.68689e-03 2.88996e-03 -2.97301e-03 2.96089e-03 -2.89428e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_18-19.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.09994e-04 -1.61100e-03 1.06021e-03 -8.53455e-04 7.26197e-04 -6.28577e-04 5.66785e-04 -5.19722e-04 4.83303e-04 -4.54480e-04
-1.61100e-03 -1.13847e-02 2.36456e-03 -1.38274e-03 9.29683e-04 -6.41301e-04 5.39566e-04 -4.68962e-04 4.17577e-04 -3.80229e-04
1.06021e-03 2.36456e-03 -9.24641e-03 4.28259e-03 -2.86429e-03 2.11804e-03 -1.67492e-03 1.39389e-03 -1.19784e-03 1.05576e-03
-8.53455e-04 -1.38274e-03 4.28259e-03 -6.44919e-03 4.61256e-03 -3.51995e-03 2.83627e-03 -2.34078e-03 1.98248e-03 -1.71347e-03
7.26197e-04 9.29683e-04 -2.86429e-03 4.61256e-03 -5.02900e-03 4.24659e-03 -3.57990e-03 3.05416e-03 -2.64772e-03 2.32690e-03
-6.28577e-04 -6.41301e-04 2.11804e-03 -3.51995e-03 4.24659e-03 -4.19134e-03 3.77038e-03 -3.35424e-03 2.99917e-03 -2.69856e-03
5.66785e-04 5.39566e-04 -1.67492e-03 2.83627e-03 -3.57990e-03 3.77038e-03 -3.63778e-03 3.38706e-03 -3.12813e-03 2.88463e-03
-5.19722e-04 -4.68962e-04 1.39389e-03 -2.34078e-03 3.05416e-03 -3.35424e-03 3.38706e-03 -3.28942e-03 3.13242e-03 -2.95695e-03
4.83303e-04 4.17577e-04 -1.19784e-03 1.98248e-03 -2.64772e-03 2.99917e-03 -3.12813e-03 3.13242e-03 -3.06074e-03 2.94858e-03
-4.54480e-04 -3.80229e-04 1.05576e-03 -1.71347e-03 2.32690e-03 -2.69856e-03 2.88463e-03 -2.95695e-03 2.94858e-03 -2.88978e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_19-20.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.39761e-04 -1.69243e-03 1.17819e-03 -9.66789e-04 8.53688e-04 -7.60994e-04 6.91157e-04 -6.33400e-04 5.83585e-04 -5.40059e-04
-1.69243e-03 -1.16929e-02 3.09158e-03 -1.99128e-03 1.37313e-03 -1.08144e-03 9.01329e-04 -8.00697e-04 7.31815e-04 -6.79569e-04
1.17819e-03 3.09158e-03 -9.55787e-03 4.68670e-03 -3.10817e-03 2.31282e-03 -1.86347e-03 1.57324e-03 -1.36743e-03 1.20278e-03
-9.66789e-04 -1.99128e-03 4.68670e-03 -6.92749e-03 4.84041e-03 -3.77668e-03 3.07798e-03 -2.58238e-03 2.21820e-03 -1.93488e-03
8.53688e-04 1.37313e-03 -3.10817e-03 4.84041e-03 -5.05355e-03 4.30583e-03 -3.68885e-03 3.19215e-03 -2.79299e-03 2.46443e-03
-7.60994e-04 -1.08144e-03 2.31282e-03 -3.77668e-03 4.30583e-03 -4.29350e-03 3.95322e-03 -3.58130e-03 3.23714e-03 -2.92803e-03
6.91157e-04 9.01329e-04 -1.86347e-03 3.07798e-03 -3.68885e-03 3.95322e-03 -3.90417e-03 3.69381e-03 -3.44271e-03 3.18814e-03
-6.33400e-04 -8.00697e-04 1.57324e-03 -2.58238e-03 3.19215e-03 -3.58130e-03 3.69381e-03 -3.62833e-03 3.47606e-03 -3.28917e-03
5.83585e-04 7.31815e-04 -1.36743e-03 2.21820e-03 -2.79299e-03 3.23714e-03 -3.44271e-03 3.47606e-03 -3.40860e-03 3.28656e-03
-5.40059e-04 -6.79569e-04 1.20278e-03 -1.93488e-03 2.46443e-03 -2.92803e-03 3.18814e-03 -3.28917e-03 3.28656e-03 -3.22061e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_2-3.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.27066e-04 -9.00743e-04 5.10032e-04 -4.50444e-04 3.54409e-04 -3.07157e-04 2.66166e-04 -2.28365e-04 2.07113e-04 -1.91780e-04
-9.00743e-04 -7.09981e-03 1.21804e-03 -1.11305e-03 8.85302e-04 -7.66905e-04 6.70969e-04 -5.81632e-04 5.45401e-04 -5.15890e-04
5.10032e-04 1.21804e-03 -7.02528e-03 2.32586e-03 -1.60081e-03 1.20841e-03 -1.04514e-03 8.96034e-04 -8.11062e-04 7.23808e-04
-4.50444e-04 -1.11305e-03 2.32586e-03 -5.52719e-03 2.55051e-03 -1.78168e-03 1.49017e-03 -1.22659e-03 1.05069e-03 -9.20935e-04
3.54409e-04 8.85302e-04 -1.60081e-03 2.55051e-03 -3.75881e-03 2.50361e-03 -1.93563e-03 1.59182e-03 -1.35491e-03 1.18321e-03
-3.07157e-04 -7.66905e-04 1.20841e-03 -1.78168e-03 2.50361e-03 -2.85668e-03 2.29717e-03 -1.90570e-03 1.64454e-03 -1.44188e-03
2.66166e-04 6.70969e-04 -1.04514e-03 1.49017e-03 -1.93563e-03 2.29717e-03 -2.29272e-03 2.00913e-03 -1.77552e-03 1.58499e-03
-2.28365e-04 -5.81632e-04 8.96034e-04 -1.22659e-03 1.59182e-03 -1.90570e-03 2.00913e-03 -1.92812e-03 1.76637e-03 -1.61157e-03
2.07113e-04 5.45401e-04 -8.11062e-04 1.05069e-03 -1.35491e-03 1.64454e-03 -1.77552e-03 1.76637e-03 -1.69051e-03 1.58050e-03
-1.91780e-04 -5.15890e-04 7.23808e-04 -9.20935e-04 1.18321e-03 -1.44188e-03 1.58499e-03 -1.61157e-03 1.58050e-03 -1.51496e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_20-21.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.92734e-04 -1.85025e-03 1.23492e-03 -9.86507e-04 8.36313e-04 -7.37685e-04 6.53090e-04 -5.90975e-04 5.39348e-04 -4.96354e-04
-1.85025e-03 -1.23394e-02 3.27785e-03 -1.94864e-03 1.33908e-03 -1.04499e-03 7.68598e-04 -5.94712e-04 4.65551e-04 -3.73798e-04
1.23492e-03 3.27785e-03 -9.72857e-03 4.60891e-03 -3.15454e-03 2.34765e-03 -1.82747e-03 1.49408e-03 -1.26427e-03 1.09307e-03
-9.86507e-04 -1.94864e-03 4.60891e-03 -6.42691e-03 4.67011e-03 -3.64670e-03 2.96469e-03 -2.48109e-03 2.12008e-03 -1.83547e-03
8.36313e-04 1.33908e-03 -3.15454e-03 4.67011e-03 -5.07103e-03 4.38196e-03 -3.76091e-03 3.24496e-03 -2.82716e-03 2.48086e-03
-7.37685e-04 -1.04499e-03 2.34765e-03 -3.64670e-03 4.38196e-03 -4.36868e-03 4.00414e-03 -3.60155e-03 3.23032e-03 -2.89776e-03
6.53090e-04 7.68598e-04 -1.82747e-03 2.96469e-03 -3.76091e-03 4.00414e-03 -3.90737e-03 3.66109e-03 -3.38437e-03 3.10903e-03
-5.90975e-04 -5.94712e-04 1.49408e-03 -2.48109e-03 3.24496e-03 -3.60155e-03 3.66109e-03 -3.56025e-03 3.38602e-03 -3.18196e-03
5.39348e-04 4.65551e-04 -1.26427e-03 2.12008e-03 -2.82716e-03 3.23032e-03 -3.38437e-03 3.38602e-03 -3.30016e-03 3.16468e-03
-4.96354e-04 -3.73798e-04 1.09307e-03 -1.83547e-03 2.48086e-03 -2.89776e-03 3.10903e-03 -3.18196e-03 3.16468e-03 -3.08991e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_21-22.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.83429e-04 -1.73974e-03 1.30777e-03 -1.02763e-03 8.84402e-04 -7.71123e-04 6.91091e-04 -6.26739e-04 5.71038e-04 -5.23341e-04
-1.73974e-03 -1.15973e-02 3.27501e-03 -1.76579e-03 1.31531e-03 -1.00301e-03 8.28237e-04 -7.16781e-04 6.28230e-04 -5.60409e-04
1.30777e-03 3.27501e-03 -9.73789e-03 4.96230e-03 -3.57940e-03 2.68501e-03 -2.07263e-03 1.67815e-03 -1.38972e-03 1.16482e-03
-1.02763e-03 -1.76579e-03 4.96230e-03 -6.96177e-03 5.13790e-03 -4.00632e-03 3.26246e-03 -2.70172e-03 2.28019e-03 -1.95015e-03
8.84402e-04 1.31531e-03 -3.57940e-03 5.13790e-03 -5.44139e-03 4.67302e-03 -4.02614e-03 3.48371e-03 -3.03413e-03 2.66337e-03
-7.71123e-04 -1.00301e-03 2.68501e-03 -4.00632e-03 4.67302e-03 -4.59883e-03 4.22630e-03 -3.81681e-03 3.42756e-03 -3.07829e-03
6.91091e-04 8.28237e-04 -2.07263e-03 3.26246e-03 -4.02614e-03 4.22630e-03 -4.12850e-03 3.87849e-03 -3.58553e-03 3.29435e-03
-6.26739e-04 -7.16781e-04 1.67815e-03 -2.70172e-03 3.48371e-03 -3.81681e-03 3.87849e-03 -3.77097e-03 3.57969e-03 -3.35940e-03
5.71038e-04 6.28230e-04 -1.38972e-03 2.28019e-03 -3.03413e-03 3.42756e-03 -3.58553e-03 3.57969e-03 -3.47742e-03 3.32648e-03
-5.23341e-04 -5.60409e-04 1.16482e-03 -1.95015e-03 2.66337e-03 -3.07829e-03 3.29435e-03 -3.35940e-03 3.32648e-03 -3.23588e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_22-23.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.22097e-04 -1.84387e-03 1.36640e-03 -1.11945e-03 9.60114e-04 -8.58982e-04 7.71209e-04 -7.01778e-04 6.44987e-04 -5.98742e-04
-1.84387e-03 -1.23105e-02 3.04309e-03 -1.88753e-03 1.26327e-03 -9.44744e-04 7.16852e-04 -5.84778e-04 4.91095e-04 -4.23672e-04
1.36640e-03 3.04309e-03 -1.01993e-02 5.17131e-03 -3.70139e-03 2.90766e-03 -2.33731e-03 1.94085e-03 -1.65150e-03 1.44203e-03
-1.11945e-03 -1.88753e-03 5.17131e-03 -7.05518e-03 5.37431e-03 -4.34784e-03 3.56087e-03 -2.97488e-03 2.52864e-03 -2.18624e-03
9.60114e-04 1.26327e-03 -3.70139e-03 5.37431e-03 -5.75566e-03 5.11973e-03 -4.44924e-03 3.86510e-03 -3.38344e-03 2.99337e-03
-8.58982e-04 -9.44744e-04 2.90766e-03 -4.34784e-03 5.11973e-03 -5.09289e-03 4.69861e-03 -4.25090e-03 3.83426e-03 -3.47195e-03
7.71209e-04 7.16852e-04 -2.33731e-03 3.56087e-03 -4.44924e-03 4.69861e-03 -4.59195e-03 4.32033e-03 -4.01427e-03 3.72097e-03
-7.01778e-04 -5.84778e-04 1.94085e-03 -2.97488e-03 3.86510e-03 -4.25090e-03 4.32033e-03 -4.20540e-03 4.01184e-03 -3.79748e-03
6.44987e-04 4.91095e-04 -1.65150e-03 2.52864e-03 -3.38344e-03 3.83426e-03 -4.01427e-03 4.01184e-03 -3.91423e-03 3.77308e-03
-5.98742e-04 -4.23672e-04 1.44203e-03 -2.18624e-03 2.99337e-03 -3.47195e-03 3.72097e-03 -3.79748e-03 3.77308e-03 -3.69523e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_23-24.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.41980e-04 -1.92592e-03 1.39116e-03 -1.06554e-03 9.28252e-04 -8.26398e-04 7.42298e-04 -6.77748e-04 6.26072e-04 -5.81638e-04
-1.92592e-03 -1.27062e-02 3.26975e-03 -2.13581e-03 1.39966e-03 -1.00402e-03 7.56083e-04 -5.99878e-04 4.93096e-04 -4.08847e-04
1.39116e-03 3.26975e-03 -9.97859e-03 5.25160e-03 -3.73157e-03 2.86187e-03 -2.31717e-03 1.93136e-03 -1.65271e-03 1.43586e-03
-1.06554e-03 -2.13581e-03 5.25160e-03 -7.07263e-03 5.38832e-03 -4.26532e-03 3.48212e-03 -2.91191e-03 2.49059e-03 -2.16601e-03
9.28252e-04 1.39966e-03 -3.73157e-03 5.38832e-03 -5.67076e-03 4.98502e-03 -4.33885e-03 3.79249e-03 -3.34274e-03 2.96866e-03
-8.26398e-04 -1.00402e-03 2.86187e-03 -4.26532e-03 4.98502e-03 -4.96180e-03 4.60801e-03 -4.20498e-03 3.81997e-03 -3.46956e-03
7.42298e-04 7.56083e-04 -2.31717e-03 3.48212e-03 -4.33885e-03 4.60801e-03 -4.52752e-03 4.29426e-03 -4.01329e-03 3.72641e-03
-6.77748e-04 -5.99878e-04 1.93136e-03 -2.91191e-03 3.79249e-03 -4.20498e-03 4.29426e-03 -4.20836e-03 4.03342e-03 -3.82142e-03
6.26072e-04 4.93096e-04 -1.65271e-03 2.49059e-03 -3.34274e-03 3.81997e-03 -4.01329e-03 4.03342e-03 -3.94930e-03 3.80869e-03
-5.81638e-04 -4.08847e-04 1.43586e-03 -2.16601e-03 2.96866e-03 -3.46956e-03 3.72641e-03 -3.82142e-03 3.80869e-03 -3.73012e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_24-25.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.04810e-04 -2.10421e-03 1.49545e-03 -1.29102e-03 1.03257e-03 -8.85011e-04 7.76653e-04 -6.97418e-04 6.35687e-04 -5.85003e-04
-2.10421e-03 -1.30881e-02 3.73899e-03 -2.25157e-03 1.38082e-03 -1.00468e-03 7.94162e-04 -6.74778e-04 6.00239e-04 -5.50715e-04
1.49545e-03 3.73899e-03 -1.06380e-02 5.91617e-03 -3.87673e-03 2.91297e-03 -2.29632e-03 1.88627e-03 -1.60189e-03 1.39613e-03
-1.29102e-03 -2.25157e-03 5.91617e-03 -7.83710e-03 5.91708e-03 -4.65243e-03 3.76336e-03 -3.12763e-03 2.65425e-03 -2.29147e-03
1.03257e-03 1.38082e-03 -3.87673e-03 5.91708e-03 -5.96017e-03 5.17539e-03 -4.42422e-03 3.81707e-03 -3.32785e-03 2.93021e-03
-8.85011e-04 -1.00468e-03 2.91297e-03 -4.65243e-03 5.17539e-03 -5.02514e-03 4.57481e-03 -4.11511e-03 3.69707e-03 -3.32869e-03
7.76653e-04 7.94162e-04 -2.29632e-03 3.76336e-03 -4.42422e-03 4.57481e-03 -4.41637e-03 4.14132e-03 -3.83849e-03 3.54202e-03
-6.97418e-04 -6.74778e-04 1.88627e-03 -3.12763e-03 3.81707e-03 -4.11511e-03 4.14132e-03 -4.02426e-03 3.83591e-03 -3.62024e-03
6.35687e-04 6.00239e-04 -1.60189e-03 2.65425e-03 -3.32785e-03 3.69707e-03 -3.83849e-03 3.83591e-03 -3.74497e-03 3.60544e-03
-5.85003e-04 -5.50715e-04 1.39613e-03 -2.29147e-03 2.93021e-03 -3.32869e-03 3.54202e-03 -3.62024e-03 3.60544e-03 -3.53116e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_25-26.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.63441e-04 -2.13299e-03 1.52928e-03 -1.31193e-03 1.12855e-03 -1.00209e-03 9.04059e-04 -8.25845e-04 7.62398e-04 -7.09382e-04
-2.13299e-03 -1.31212e-02 3.18493e-03 -1.99554e-03 1.32158e-03 -9.36790e-04 7.08246e-04 -5.71890e-04 4.77076e-04 -4.10566e-04
1.52928e-03 3.18493e-03 -1.05394e-02 5.68726e-03 -4.09504e-03 3.18578e-03 -2.58419e-03 2.17056e-03 -1.86964e-03 1.63776e-03
-1.31193e-03 -1.99554e-03 5.68726e-03 -7.50175e-03 5.93768e-03 -4.82447e-03 3.98558e-03 -3.36245e-03 2.88933e-03 -2.51880e-03
1.12855e-03 1.32158e-03 -4.09504e-03 5.93768e-03 -6.20630e-03 5.52598e-03 -4.82303e-03 4.21903e-03 -3.71486e-03 3.29757e-03
-1.00209e-03 -9.36790e-04 3.18578e-03 -4.82447e-03 5.52598e-03 -5.42687e-03 5.01043e-03 -4.55654e-03 4.12798e-03 -3.74563e-03
9.04059e-04 7.08246e-04 -2.58419e-03 3.98558e-03 -4.82303e-03 5.01043e-03 -4.87561e-03 4.60433e-03 -4.29206e-03 3.98273e-03
-8.25845e-04 -5.71890e-04 2.17056e-03 -3.36245e-03 4.21903e-03 -4.55654e-03 4.60433e-03 -4.48968e-03 4.29169e-03 -4.06352e-03
7.62398e-04 4.77076e-04 -1.86964e-03 2.88933e-03 -3.71486e-03 4.12798e-03 -4.29206e-03 4.29169e-03 -4.19058e-03 4.03872e-03
-7.09382e-04 -4.10566e-04 1.63776e-03 -2.51880e-03 3.29757e-03 -3.74563e-03 3.98273e-03 -4.06352e-03 4.03872e-03 -3.95268e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_26-27.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.74650e-04 -2.20175e-03 1.56232e-03 -1.38870e-03 1.22628e-03 -1.07867e-03 9.55283e-04 -8.55202e-04 7.70855e-04 -6.99293e-04
-2.20175e-03 -1.33439e-02 3.79007e-03 -2.47092e-03 1.77055e-03 -1.30478e-03 9.65513e-04 -7.45120e-04 5.90500e-04 -4.74690e-04
1.56232e-03 3.79007e-03 -1.02662e-02 5.96337e-03 -4.19678e-03 3.14706e-03 -2.46888e-03 1.99835e-03 -1.64859e-03 1.38476e-03
-1.38870e-03 -2.47092e-03 5.96337e-03 -7.88699e-03 6.25070e-03 -4.95038e-03 4.00893e-03 -3.30958e-03 2.76573e-03 -2.34174e-03
1.22628e-03 1.77055e-03 -4.19678e-03 6.25070e-03 -6.50534e-03 5.72681e-03 -4.94400e-03 4.26395e-03 -3.68563e-03 3.20044e-03
-1.07867e-03 -1.30478e-03 3.14706e-03 -4.95038e-03 5.72681e-03 -5.59416e-03 5.13619e-03 -4.62743e-03 4.14045e-03 -3.69944e-03
9.55283e-04 9.65513e-04 -2.46888e-03 4.00893e-03 -4.94400e-03 5.13619e-03 -4.97922e-03 4.66874e-03 -4.31090e-03 3.95299e-03
-8.55202e-04 -7.45120e-04 1.99835e-03 -3.30958e-03 4.26395e-03 -4.62743e-03 4.66874e-03 -4.53018e-03 4.30092e-03 -4.03563e-03
7.70855e-04 5.90500e-04 -1.64859e-03 2.76573e-03 -3.68563e-03 4.14045e-03 -4.31090e-03 4.30092e-03 -4.18175e-03 4.00349e-03
-6.99293e-04 -4.74690e-04 1.38476e-03 -2.34174e-03 3.20044e-03 -3.69944e-03 3.95299e-03 -4.03563e-03 4.00349e-03 -3.90061e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_27-28.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.87680e-04 -2.27378e-03 1.69634e-03 -1.35050e-03 1.15364e-03 -1.02737e-03 9.24024e-04 -8.31505e-04 7.52196e-04 -6.85791e-04
-2.27378e-03 -1.38682e-02 4.19565e-03 -2.11472e-03 1.46836e-03 -1.17156e-03 9.76940e-04 -8.18641e-04 7.01542e-04 -6.13763e-04
1.69634e-03 4.19565e-03 -1.10776e-02 6.47524e-03 -4.44105e-03 3.29462e-03 -2.55474e-03 2.01140e-03 -1.60206e-03 1.29382e-03
-1.35050e-03 -2.11472e-03 6.47524e-03 -7.95489e-03 6.28146e-03 -4.98257e-03 4.01451e-03 -3.27422e-03 2.69792e-03 -2.24733e-03
1.15364e-03 1.46836e-03 -4.44105e-03 6.28146e-03 -6.43130e-03 5.71247e-03 -4.94893e-03 4.26839e-03 -3.68474e-03 3.19517e-03
-1.02737e-03 -1.17156e-03 3.29462e-03 -4.98257e-03 5.71247e-03 -5.64846e-03 5.23183e-03 -4.73840e-03 4.25409e-03 -3.81162e-03
9.24024e-04 9.76940e-04 -2.55474e-03 4.01451e-03 -4.94893e-03 5.23183e-03 -5.12601e-03 4.84033e-03 -4.49149e-03 4.13511e-03
-8.31505e-04 -8.18641e-04 2.01140e-03 -3.27422e-03 4.26839e-03 -4.73840e-03 4.84033e-03 -4.73151e-03 4.51572e-03 -4.25511e-03
7.52196e-04 7.01542e-04 -1.60206e-03 2.69792e-03 -3.68474e-03 4.25409e-03 -4.49149e-03 4.51572e-03 -4.41422e-03 4.24433e-03
-6.85791e-04 -6.13763e-04 1.29382e-03 -2.24733e-03 3.19517e-03 -3.81162e-03 4.13511e-03 -4.25511e-03 4.24433e-03 -4.15266e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_28-29.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.88354e-04 -2.52763e-03 1.82804e-03 -1.53818e-03 1.36926e-03 -1.22223e-03 1.09985e-03 -1.00405e-03 9.25598e-04 -8.60704e-04
-2.52763e-03 -1.48683e-02 4.41061e-03 -2.56437e-03 1.87182e-03 -1.44453e-03 1.12617e-03 -8.94528e-04 7.27013e-04 -6.04956e-04
1.82804e-03 4.41061e-03 -1.11902e-02 6.80568e-03 -4.75610e-03 3.56507e-03 -2.78415e-03 2.23780e-03 -1.83966e-03 1.54457e-03
-1.53818e-03 -2.56437e-03 6.80568e-03 -8.41285e-03 6.85752e-03 -5.51776e-03 4.52360e-03 -3.79377e-03 3.23850e-03 -2.80667e-03
1.36926e-03 1.87182e-03 -4.75610e-03 6.85752e-03 -7.13086e-03 6.36842e-03 -5.57694e-03 4.88709e-03 -4.30954e-03 3.82939e-03
-1.22223e-03 -1.44453e-03 3.56507e-03 -5.51776e-03 6.36842e-03 -6.25912e-03 5.82231e-03 -5.32106e-03 4.83903e-03 -4.40346e-03
1.09985e-03 1.12617e-03 -2.78415e-03 4.52360e-03 -5.57694e-03 5.82231e-03 -5.69916e-03 5.40678e-03 -5.05851e-03 4.70714e-03
-1.00405e-03 -8.94528e-04 2.23780e-03 -3.79377e-03 4.88709e-03 -5.32106e-03 5.40678e-03 -5.29147e-03 5.07459e-03 -4.81733e-03
9.25598e-04 7.27013e-04 -1.83966e-03 3.23850e-03 -4.30954e-03 4.83903e-03 -5.05851e-03 5.07459e-03 -4.96862e-03 4.79859e-03
-8.60704e-04 -6.04956e-04 1.54457e-03 -2.80667e-03 3.82939e-03 -4.40346e-03 4.70714e-03 -4.81733e-03 4.79859e-03 -4.70387e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_29-30.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.47950e-04 -2.39824e-03 1.81354e-03 -1.47845e-03 1.28089e-03 -1.15905e-03 1.03825e-03 -9.34056e-04 8.47233e-04 -7.74851e-04
-2.39824e-03 -1.48254e-02 4.47127e-03 -2.43155e-03 1.73016e-03 -1.35716e-03 1.06217e-03 -8.22421e-04 6.37502e-04 -5.00805e-04
1.81354e-03 4.47127e-03 -1.12540e-02 6.76321e-03 -4.85558e-03 3.77173e-03 -2.94731e-03 2.34763e-03 -1.90381e-03 1.56715e-03
-1.47845e-03 -2.43155e-03 6.76321e-03 -8.34125e-03 6.76360e-03 -5.54444e-03 4.52659e-03 -3.73028e-03 3.10903e-03 -2.62141e-03
1.28089e-03 1.73016e-03 -4.85558e-03 6.76360e-03 -6.87417e-03 6.19953e-03 -5.41774e-03 4.70541e-03 -4.09173e-03 3.57475e-03
-1.15905e-03 -1.35716e-03 3.77173e-03 -5.54444e-03 6.19953e-03 -6.11277e-03 5.66700e-03 -5.14884e-03 4.64187e-03 -4.17911e-03
1.03825e-03 1.06217e-03 -2.94731e-03 4.52659e-03 -5.41774e-03 5.66700e-03 -5.52723e-03 5.22273e-03 -4.85836e-03 4.48789e-03
-9.34056e-04 -8.22421e-04 2.34763e-03 -3.73028e-03 4.70541e-03 -5.14884e-03 5.22273e-03 -5.10265e-03 4.87804e-03 -4.60889e-03
8.47233e-04 6.37502e-04 -1.90381e-03 3.10903e-03 -4.09173e-03 4.64187e-03 -4.85836e-03 4.87804e-03 -4.77257e-03 4.59811e-03
-7.74851e-04 -5.00805e-04 1.56715e-03 -2.62141e-03 3.57475e-03 -4.17911e-03 4.48789e-03 -4.60889e-03 4.59811e-03 -4.50509e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_3-4.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.32769e-04 -8.84209e-04 5.74127e-04 -4.18653e-04 3.45725e-04 -3.01667e-04 2.73833e-04 -2.45316e-04 2.23745e-04 -2.09723e-04
-8.84209e-04 -7.31762e-03 1.32762e-03 -9.80914e-04 9.26104e-04 -7.99047e-04 7.70812e-04 -7.01550e-04 6.35413e-04 -5.93917e-04
5.74127e-04 1.32762e-03 -7.18492e-03 2.19903e-03 -1.40390e-03 1.15136e-03 -9.01563e-04 7.73225e-04 -6.77873e-04 6.08847e-04
-4.18653e-04 -9.80914e-04 2.19903e-03 -5.35561e-03 2.66768e-03 -1.98085e-03 1.62092e-03 -1.36935e-03 1.18674e-03 -1.04362e-03
3.45725e-04 9.26104e-04 -1.40390e-03 2.66768e-03 -3.81655e-03 2.66781e-03 -2.07132e-03 1.74085e-03 -1.49182e-03 1.30526e-03
-3.01667e-04 -7.99047e-04 1.15136e-03 -1.98085e-03 2.66781e-03 -2.93477e-03 2.35412e-03 -2.00193e-03 1.74812e-03 -1.54023e-03
2.73833e-04 7.70812e-04 -9.01563e-04 1.62092e-03 -2.07132e-03 2.35412e-03 -2.28140e-03 2.02684e-03 -1.80475e-03 1.61561e-03
-2.45316e-04 -7.01550e-04 7.73225e-04 -1.36935e-03 1.74085e-03 -2.00193e-03 2.02684e-03 -1.96183e-03 1.81284e-03 -1.66197e-03
2.23745e-04 6.35413e-04 -6.77873e-04 1.18674e-03 -1.49182e-03 1.74812e-03 -1.80475e-03 1.81284e-03 -1.74921e-03 1.64521e-03
-2.09723e-04 -5.93917e-04 6.08847e-04 -1.04362e-03 1.30526e-03 -1.54023e-03 1.61561e-03 -1.66197e-03 1.64521e-03 -1.58658e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_30-31.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.06057e-03 -2.66222e-03 2.01874e-03 -1.64090e-03 1.42570e-03 -1.25208e-03 1.11233e-03 -1.00252e-03 9.12595e-04 -8.37310e-04
-2.66222e-03 -1.52806e-02 4.66851e-03 -2.58013e-03 1.77449e-03 -1.23937e-03 8.67415e-04 -6.36861e-04 4.88602e-04 -3.92421e-04
2.01874e-03 4.66851e-03 -1.17800e-02 7.27900e-03 -5.00587e-03 3.65377e-03 -2.75720e-03 2.14139e-03 -1.70809e-03 1.38910e-03
-1.64090e-03 -2.58013e-03 7.27900e-03 -8.64407e-03 7.04218e-03 -5.73685e-03 4.72754e-03 -3.94749e-03 3.34256e-03 -2.86332e-03
1.42570e-03 1.77449e-03 -5.00587e-03 7.04218e-03 -7.25092e-03 6.55755e-03 -5.76527e-03 5.04060e-03 -4.41838e-03 3.89105e-03
-1.25208e-03 -1.23937e-03 3.65377e-03 -5.73685e-03 6.55755e-03 -6.49402e-03 6.05500e-03 -5.52323e-03 5.00160e-03 -4.52114e-03
1.11233e-03 8.67415e-04 -2.75720e-03 4.72754e-03 -5.76527e-03 6.05500e-03 -5.93078e-03 5.61395e-03 -5.23154e-03 4.83877e-03
-1.00252e-03 -6.36861e-04 2.14139e-03 -3.94749e-03 5.04060e-03 -5.52323e-03 5.61395e-03 -5.47885e-03 5.23280e-03 -4.93831e-03
9.12595e-04 4.88602e-04 -1.70809e-03 3.34256e-03 -4.41838e-03 5.00160e-03 -5.23154e-03 5.23280e-03 -5.10273e-03 4.90070e-03
-8.37310e-04 -3.92421e-04 1.38910e-03 -2.86332e-03 3.89105e-03 -4.52114e-03 4.83877e-03 -4.93831e-03 4.90070e-03 -4.77881e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_31-32.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.14095e-03 -2.89743e-03 2.21236e-03 -1.83091e-03 1.57315e-03 -1.38283e-03 1.23951e-03 -1.12641e-03 1.03343e-03 -9.51715e-04
-2.89743e-03 -1.63312e-02 5.70868e-03 -3.54842e-03 2.33081e-03 -1.65302e-03 1.21793e-03 -9.38134e-04 7.44436e-04 -5.97078e-04
2.21236e-03 5.70868e-03 -1.25222e-02 7.67769e-03 -5.25138e-03 3.87347e-03 -3.00359e-03 2.39009e-03 -1.94839e-03 1.61693e-03
-1.83091e-03 -3.54842e-03 7.67769e-03 -8.96967e-03 7.27250e-03 -5.91790e-03 4.88937e-03 -4.10863e-03 3.49867e-03 -3.01685e-03
1.57315e-03 2.33081e-03 -5.25138e-03 7.27250e-03 -7.27658e-03 6.54538e-03 -5.76939e-03 5.07989e-03 -4.48502e-03 3.97712e-03
-1.38283e-03 -1.65302e-03 3.87347e-03 -5.91790e-03 6.54538e-03 -6.43250e-03 6.01496e-03 -5.52346e-03 5.03517e-03 -4.57606e-03
1.23951e-03 1.21793e-03 -3.00359e-03 4.88937e-03 -5.76939e-03 6.01496e-03 -5.91189e-03 5.63552e-03 -5.28969e-03 4.91930e-03
-1.12641e-03 -9.38134e-04 2.39009e-03 -4.10863e-03 5.07989e-03 -5.52346e-03 5.63552e-03 -5.54036e-03 5.33231e-03 -5.06012e-03
1.03343e-03 7.44436e-04 -1.94839e-03 3.49867e-03 -4.48502e-03 5.03517e-03 -5.28969e-03 5.33231e-03 -5.24323e-03 5.06265e-03
-9.51715e-04 -5.97078e-04 1.61693e-03 -3.01685e-03 3.97712e-03 -4.57606e-03 4.91930e-03 -5.06012e-03 5.06265e-03 -4.96302e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_32-33.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.17680e-03 -3.01034e-03 2.21708e-03 -1.82082e-03 1.59437e-03 -1.42947e-03 1.30233e-03 -1.19993e-03 1.11532e-03 -1.04494e-03
-3.01034e-03 -1.67347e-02 5.37972e-03 -2.94291e-03 2.05732e-03 -1.58478e-03 1.28641e-03 -1.07854e-03 9.34350e-04 -8.33545e-04
2.21708e-03 5.37972e-03 -1.24987e-02 7.76411e-03 -5.40277e-03 4.04754e-03 -3.16325e-03 2.54424e-03 -2.09548e-03 1.76519e-03
-1.82082e-03 -2.94291e-03 7.76411e-03 -9.19934e-03 7.63742e-03 -6.23706e-03 5.16688e-03 -4.33131e-03 3.67034e-03 -3.14714e-03
1.59437e-03 2.05732e-03 -5.40277e-03 7.63742e-03 -7.78050e-03 7.02904e-03 -6.19405e-03 5.41858e-03 -4.74224e-03 4.16950e-03
-1.42947e-03 -1.58478e-03 4.04754e-03 -6.23706e-03 7.02904e-03 -6.91565e-03 6.44934e-03 -5.88160e-03 5.31990e-03 -4.80574e-03
1.30233e-03 1.28641e-03 -3.16325e-03 5.16688e-03 -6.19405e-03 6.44934e-03 -6.30697e-03 5.96598e-03 -5.55668e-03 5.14279e-03
-1.19993e-03 -1.07854e-03 2.54424e-03 -4.33131e-03 5.41858e-03 -5.88160e-03 5.96598e-03 -5.81910e-03 5.55918e-03 -5.25564e-03
1.11532e-03 9.34350e-04 -2.09548e-03 3.67034e-03 -4.74224e-03 5.31990e-03 -5.55668e-03 5.55918e-03 -5.42772e-03 5.22757e-03
-1.04494e-03 -8.33545e-04 1.76519e-03 -3.14714e-03 4.16950e-03 -4.80574e-03 5.14279e-03 -5.25564e-03 5.22757e-03 -5.11674e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_33-34.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.20999e-03 -3.17438e-03 2.30353e-03 -1.85560e-03 1.63056e-03 -1.45513e-03 1.30497e-03 -1.17945e-03 1.07465e-03 -9.86554e-04
-3.17438e-03 -1.79170e-02 5.73717e-03 -2.98238e-03 2.02703e-03 -1.50588e-03 1.16312e-03 -9.25151e-04 7.52036e-04 -6.19648e-04
2.30353e-03 5.73717e-03 -1.32883e-02 8.40471e-03 -5.95156e-03 4.44635e-03 -3.46812e-03 2.78373e-03 -2.28907e-03 1.92438e-03
-1.85560e-03 -2.98238e-03 8.40471e-03 -9.63451e-03 8.12078e-03 -6.61862e-03 5.44441e-03 -4.53539e-03 3.82934e-03 -3.27870e-03
1.63056e-03 2.02703e-03 -5.95156e-03 8.12078e-03 -8.20017e-03 7.34660e-03 -6.41081e-03 5.57088e-03 -4.86175e-03 4.27575e-03
-1.45513e-03 -1.50588e-03 4.44635e-03 -6.61862e-03 7.34660e-03 -7.15020e-03 6.60079e-03 -5.97989e-03 5.39238e-03 -4.87018e-03
1.30497e-03 1.16312e-03 -3.46812e-03 5.44441e-03 -6.41081e-03 6.60079e-03 -6.38672e-03 6.00252e-03 -5.57373e-03 5.15557e-03
-1.17945e-03 -9.25151e-04 2.78373e-03 -4.53539e-03 5.57088e-03 -5.97989e-03 6.00252e-03 -5.81951e-03 5.54440e-03 -5.23867e-03
1.07465e-03 7.52036e-04 -2.28907e-03 3.82934e-03 -4.86175e-03 5.39238e-03 -5.57373e-03 5.54440e-03 -5.39961e-03 5.19738e-03
-9.86554e-04 -6.19648e-04 1.92438e-03 -3.27870e-03 4.27575e-03 -4.87018e-03 5.15557e-03 -5.23867e-03 5.19738e-03 -5.08312e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_34-35.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.27409e-03 -3.28397e-03 2.53898e-03 -2.05962e-03 1.75307e-03 -1.51682e-03 1.34585e-03 -1.21170e-03 1.10374e-03 -1.01576e-03
-3.28397e-03 -1.78638e-02 6.74962e-03 -3.87318e-03 2.52257e-03 -1.75050e-03 1.28199e-03 -9.65326e-04 7.46893e-04 -5.96445e-04
2.53898e-03 6.74962e-03 -1.29883e-02 8.29793e-03 -5.83924e-03 4.27181e-03 -3.27049e-03 2.59490e-03 -2.11662e-03 1.76565e-03
-2.05962e-03 -3.87318e-03 8.29793e-03 -9.23427e-03 7.78319e-03 -6.43559e-03 5.35911e-03 -4.51679e-03 3.85538e-03 -3.32961e-03
1.75307e-03 2.52257e-03 -5.83924e-03 7.78319e-03 -7.91388e-03 7.21480e-03 -6.40378e-03 5.63652e-03 -4.96519e-03 4.39302e-03
-1.51682e-03 -1.75050e-03 4.27181e-03 -6.43559e-03 7.21480e-03 -7.13034e-03 6.68440e-03 -6.12501e-03 5.56515e-03 -5.04795e-03
1.34585e-03 1.28199e-03 -3.27049e-03 5.35911e-03 -6.40378e-03 6.68440e-03 -6.55428e-03 6.22012e-03 -5.81189e-03 5.39351e-03
-1.21170e-03 -9.65326e-04 2.59490e-03 -4.51679e-03 5.63652e-03 -6.12501e-03 6.22012e-03 -6.07984e-03 5.82128e-03 -5.51344e-03
1.10374e-03 7.46893e-04 -2.11662e-03 3.85538e-03 -4.96519e-03 5.56515e-03 -5.81189e-03 5.82128e-03 -5.69154e-03 5.48765e-03
-1.01576e-03 -5.96445e-04 1.76565e-03 -3.32961e-03 4.39302e-03 -5.04795e-03 5.39351e-03 -5.51344e-03 5.48765e-03 -5.37393e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_35-36.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.25450e-03 -3.34915e-03 2.46760e-03 -1.96008e-03 1.66256e-03 -1.42118e-03 1.23441e-03 -1.09472e-03 9.88635e-04 -9.05809e-04
-3.34915e-03 -1.87093e-02 6.40731e-03 -3.45011e-03 2.10993e-03 -1.23113e-03 6.93637e-04 -3.66264e-04 1.66745e-04 -4.47966e-05
2.46760e-03 6.40731e-03 -1.34284e-02 8.78351e-03 -6.35186e-03 4.78868e-03 -3.72012e-03 2.96010e-03 -2.40543e-03 1.99292e-03
-1.96008e-03 -3.45011e-03 8.78351e-03 -9.81505e-03 8.20381e-03 -6.73006e-03 5.55564e-03 -4.62844e-03 3.90118e-03 -3.33002e-03
1.66256e-03 2.10993e-03 -6.35186e-03 8.20381e-03 -8.29393e-03 7.54814e-03 -6.66708e-03 5.83648e-03 -5.11222e-03 4.49921e-03
-1.42118e-03 -1.23113e-03 4.78868e-03 -6.73006e-03 7.54814e-03 -7.48020e-03 7.00575e-03 -6.40521e-03 5.80468e-03 -5.25062e-03
1.23441e-03 6.93637e-04 -3.72012e-03 5.55564e-03 -6.66708e-03 7.00575e-03 -6.87877e-03 6.52303e-03 -6.08582e-03 5.63665e-03
-1.09472e-03 -3.66264e-04 2.96010e-03 -4.62844e-03 5.83648e-03 -6.40521e-03 6.52303e-03 -6.37498e-03 6.09722e-03 -5.76489e-03
9.88635e-04 1.66745e-04 -2.40543e-03 3.90118e-03 -5.11222e-03 5.80468e-03 -6.08582e-03 6.09722e-03 -5.95604e-03 5.73330e-03
-9.05809e-04 -4.47966e-05 1.99292e-03 -3.33002e-03 4.49921e-03 -5.25062e-03 5.63665e-03 -5.76489e-03 5.73330e-03 -5.60533e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_36-37.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.36268e-03 -3.45864e-03 2.64316e-03 -2.18432e-03 1.84616e-03 -1.58669e-03 1.38301e-03 -1.22443e-03 1.09928e-03 -9.98779e-04
-3.45864e-03 -1.86230e-02 6.44907e-03 -3.61757e-03 2.15404e-03 -1.30010e-03 7.21415e-04 -3.43858e-04 9.59938e-05 6.61385e-05
2.64316e-03 6.44907e-03 -1.27857e-02 8.81795e-03 -6.35504e-03 4.71661e-03 -3.59802e-03 2.81264e-03 -2.24265e-03 1.82137e-03
-2.18432e-03 -3.61757e-03 8.81795e-03 -9.92486e-03 8.40323e-03 -6.90667e-03 5.65588e-03 -4.67182e-03 3.90355e-03 -3.30067e-03
1.84616e-03 2.15404e-03 -6.35504e-03 8.40323e-03 -8.40973e-03 7.65289e-03 -6.75276e-03 5.91528e-03 -5.18793e-03 4.57104e-03
-1.58669e-03 -1.30010e-03 4.71661e-03 -6.90667e-03 7.65289e-03 -7.57913e-03 7.11083e-03 -6.52859e-03 5.94494e-03 -5.40330e-03
1.38301e-03 7.21415e-04 -3.59802e-03 5.65588e-03 -6.75276e-03 7.11083e-03 -7.01119e-03 6.69341e-03 -6.28956e-03 5.86612e-03
-1.22443e-03 -3.43858e-04 2.81264e-03 -4.67182e-03 5.91528e-03 -6.52859e-03 6.69341e-03 -6.59891e-03 6.36716e-03 -6.07055e-03
1.09928e-03 9.59938e-05 -2.24265e-03 3.90355e-03 -5.18793e-03 5.94494e-03 -6.28956e-03 6.36716e-03 -6.28197e-03 6.10289e-03
-9.98779e-04 6.61385e-05 1.82137e-03 -3.30067e-03 4.57104e-03 -5.40330e-03 5.86612e-03 -6.07055e-03 6.10289e-03 -6.02647e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_37-38.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.40161e-03 -3.46310e-03 2.57221e-03 -2.21815e-03 1.90594e-03 -1.68560e-03 1.52389e-03 -1.39343e-03 1.28429e-03 -1.19164e-03
-3.46310e-03 -1.88068e-02 6.56298e-03 -3.54926e-03 2.11829e-03 -1.28489e-03 8.31996e-04 -5.56679e-04 3.78360e-04 -2.60696e-04
2.57221e-03 6.56298e-03 -1.26585e-02 8.64309e-03 -6.22856e-03 4.65520e-03 -3.58325e-03 2.83010e-03 -2.27784e-03 1.86137e-03
-2.21815e-03 -3.54926e-03 8.64309e-03 -1.00022e-02 8.60655e-03 -7.22006e-03 6.06156e-03 -5.12838e-03 4.37973e-03 -3.77671e-03
1.90594e-03 2.11829e-03 -6.22856e-03 8.60655e-03 -8.79676e-03 8.11886e-03 -7.27561e-03 6.46011e-03 -5.72687e-03 5.08746e-03
-1.68560e-03 -1.28489e-03 4.65520e-03 -7.22006e-03 8.11886e-03 -8.08622e-03 7.64097e-03 -7.06015e-03 6.45737e-03 -5.88234e-03
1.52389e-03 8.31996e-04 -3.58325e-03 6.06156e-03 -7.27561e-03 7.64097e-03 -7.53313e-03 7.19602e-03 -6.75995e-03 6.29441e-03
-1.39343e-03 -5.56679e-04 2.83010e-03 -5.12838e-03 6.46011e-03 -7.06015e-03 7.19602e-03 -7.06685e-03 6.79271e-03 -6.44753e-03
1.28429e-03 3.78360e-04 -2.27784e-03 4.37973e-03 -5.72687e-03 6.45737e-03 -6.75995e-03 6.79271e-03 -6.65847e-03 6.42647e-03
-1.19164e-03 -2.60696e-04 1.86137e-03 -3.77671e-03 5.08746e-03 -5.88234e-03 6.29441e-03 -6.44753e-03 6.42647e-03 -6.29360e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_38-39.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.48316e-03 -3.59476e-03 2.82581e-03 -2.42507e-03 2.09970e-03 -1.85962e-03 1.66210e-03 -1.50609e-03 1.38190e-03 -1.28241e-03
-3.59476e-03 -1.92592e-02 6.83466e-03 -3.87657e-03 2.42713e-03 -1.67486e-03 1.16538e-03 -8.35499e-04 6.18626e-04 -4.77294e-04
2.82581e-03 6.83466e-03 -1.35203e-02 9.47925e-03 -6.75467e-03 5.05277e-03 -3.93738e-03 3.15665e-03 -2.59409e-03 2.17264e-03
-2.42507e-03 -3.87657e-03 9.47925e-03 -1.05328e-02 9.00732e-03 -7.47761e-03 6.21995e-03 -5.23566e-03 4.46696e-03 -3.85971e-03
2.09970e-03 2.42713e-03 -6.75467e-03 9.00732e-03 -9.20653e-03 8.50113e-03 -7.59361e-03 6.72879e-03 -5.96972e-03 5.32055e-03
-1.85962e-03 -1.67486e-03 5.05277e-03 -7.47761e-03 8.50113e-03 -8.51967e-03 8.06287e-03 -7.45401e-03 6.83047e-03 -6.24458e-03
1.66210e-03 1.16538e-03 -3.93738e-03 6.21995e-03 -7.59361e-03 8.06287e-03 -7.98536e-03 7.64525e-03 -7.20042e-03 6.72824e-03
-1.50609e-03 -8.35499e-04 3.15665e-03 -5.23566e-03 6.72879e-03 -7.45401e-03 7.64525e-03 -7.53087e-03 7.25874e-03 -6.91229e-03
1.38190e-03 6.18626e-04 -2.59409e-03 4.46696e-03 -5.96972e-03 6.83047e-03 -7.20042e-03 7.25874e-03 -7.13548e-03 6.90618e-03
-1.28241e-03 -4.77294e-04 2.17264e-03 -3.85971e-03 5.32055e-03 -6.24458e-03 6.72824e-03 -6.91229e-03 6.90618e-03 -6.78103e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_39-40.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.48759e-03 -3.57415e-03 2.76601e-03 -2.41295e-03 2.11732e-03 -1.90431e-03 1.73047e-03 -1.58664e-03 1.46649e-03 -1.36643e-03
-3.57415e-03 -1.93342e-02 6.53564e-03 -3.72581e-03 2.39774e-03 -1.73522e-03 1.32615e-03 -1.06120e-03 8.74633e-04 -7.38400e-04
2.76601e-03 6.53564e-03 -1.35174e-02 9.63651e-03 -7.15734e-03 5.47468e-03 -4.32378e-03 3.49788e-03 -2.89060e-03 2.43367e-03
-2.41295e-03 -3.72581e-03 9.63651e-03 -1.08132e-02 9.41959e-03 -7.94584e-03 6.68391e-03 -5.65748e-03 4.83480e-03 -4.17768e-03
2.11732e-03 2.39774e-03 -7.15734e-03 9.41959e-03 -9.46644e-03 8.68642e-03 -7.73807e-03 6.82960e-03 -6.02708e-03 5.34115e-03
-1.90431e-03 -1.73522e-03 5.47468e-03 -7.94584e-03 8.68642e-03 -8.53496e-03 7.99496e-03 -7.33613e-03 6.67874e-03 -6.07192e-03
1.73047e-03 1.32615e-03 -4.32378e-03 6.68391e-03 -7.73807e-03 7.99496e-03 -7.80974e-03 7.41639e-03 -6.94569e-03 6.46572e-03
-1.58664e-03 -1.06120e-03 3.49788e-03 -5.65748e-03 6.82960e-03 -7.33613e-03 7.41639e-03 -7.25383e-03 6.96554e-03 -6.62333e-03
1.46649e-03 8.74633e-04 -2.89060e-03 4.83480e-03 -6.02708e-03 6.67874e-03 -6.94569e-03 6.96554e-03 -6.83502e-03 6.62123e-03
-1.36643e-03 -7.38400e-04 2.43367e-03 -4.17768e-03 5.34115e-03 -6.07192e-03 6.46572e-03 -6.62333e-03 6.62123e-03 -6.51963e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_4-5.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.52615e-04 -9.36694e-04 5.59022e-04 -4.10587e-04 3.75246e-04 -3.25708e-04 2.94962e-04 -2.68340e-04 2.42432e-04 -2.22118e-04
-9.36694e-04 -7.42601e-03 1.25935e-03 -9.10855e-04 9.71994e-04 -7.74815e-04 6.93263e-04 -6.34336e-04 5.55752e-04 -4.99919e-04
5.59022e-04 1.25935e-03 -6.99286e-03 2.41303e-03 -1.67701e-03 1.32995e-03 -1.12127e-03 9.58961e-04 -8.35352e-04 7.45468e-04
-4.10587e-04 -9.10855e-04 2.41303e-03 -5.49838e-03 2.82763e-03 -2.03970e-03 1.57370e-03 -1.31221e-03 1.13241e-03 -9.98215e-04
3.75246e-04 9.71994e-04 -1.67701e-03 2.82763e-03 -3.93862e-03 2.73474e-03 -2.13409e-03 1.73468e-03 -1.46939e-03 1.27364e-03
-3.25708e-04 -7.74815e-04 1.32995e-03 -2.03970e-03 2.73474e-03 -2.91593e-03 2.39521e-03 -2.03035e-03 1.75537e-03 -1.54567e-03
2.94962e-04 6.93263e-04 -1.12127e-03 1.57370e-03 -2.13409e-03 2.39521e-03 -2.35431e-03 2.09264e-03 -1.86505e-03 1.67263e-03
-2.68340e-04 -6.34336e-04 9.58961e-04 -1.31221e-03 1.73468e-03 -2.03035e-03 2.09264e-03 -2.01330e-03 1.86087e-03 -1.71028e-03
2.42432e-04 5.55752e-04 -8.35352e-04 1.13241e-03 -1.46939e-03 1.75537e-03 -1.86505e-03 1.86087e-03 -1.79243e-03 1.68778e-03
-2.22118e-04 -4.99919e-04 7.45468e-04 -9.98215e-04 1.27364e-03 -1.54567e-03 1.67263e-03 -1.71028e-03 1.68778e-03 -1.62692e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_40-41.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.60997e-03 -3.82295e-03 3.24356e-03 -2.74729e-03 2.36194e-03 -2.06152e-03 1.82810e-03 -1.63354e-03 1.46959e-03 -1.33093e-03
-3.82295e-03 -2.02855e-02 7.90620e-03 -4.31196e-03 2.61115e-03 -1.62308e-03 1.04446e-03 -6.60214e-04 3.91041e-04 -1.96233e-04
3.24356e-03 7.90620e-03 -1.50048e-02 1.07255e-02 -7.88168e-03 5.95142e-03 -4.61264e-03 3.63936e-03 -2.90923e-03 2.35080e-03
-2.74729e-03 -4.31196e-03 1.07255e-02 -1.17649e-02 1.01789e-02 -8.51482e-03 7.09610e-03 -5.92690e-03 4.97830e-03 -4.20813e-03
2.36194e-03 2.61115e-03 -7.88168e-03 1.01789e-02 -1.02039e-02 9.32920e-03 -8.28879e-03 7.27821e-03 -6.37042e-03 5.57938e-03
-2.06152e-03 -1.62308e-03 5.95142e-03 -8.51482e-03 9.32920e-03 -9.16179e-03 8.58571e-03 -7.86190e-03 7.12289e-03 -6.42480e-03
1.82810e-03 1.04446e-03 -4.61264e-03 7.09610e-03 -8.28879e-03 8.58571e-03 -8.40541e-03 7.97545e-03 -7.44331e-03 6.88643e-03
-1.63354e-03 -6.60214e-04 3.63936e-03 -5.92690e-03 7.27821e-03 -7.86190e-03 7.97545e-03 -7.79758e-03 7.46474e-03 -7.05925e-03
1.46959e-03 3.91041e-04 -2.90923e-03 4.97830e-03 -6.37042e-03 7.12289e-03 -7.44331e-03 7.46474e-03 -7.30429e-03 7.04009e-03
-1.33093e-03 -1.96233e-04 2.35080e-03 -4.20813e-03 5.57938e-03 -6.42480e-03 6.88643e-03 -7.05925e-03 7.04009e-03 -6.89909e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_41-42.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.75255e-03 -4.26303e-03 3.44877e-03 -2.92083e-03 2.53983e-03 -2.22439e-03 1.98467e-03 -1.79310e-03 1.63449e-03 -1.50147e-03
-4.26303e-03 -2.11460e-02 8.38636e-03 -4.85099e-03 3.18003e-03 -2.12847e-03 1.47645e-03 -1.05406e-03 7.66391e-04 -5.66200e-04
3.44877e-03 8.38636e-03 -1.47932e-02 1.07863e-02 -8.08906e-03 6.19593e-03 -4.85345e-03 3.87740e-03 -3.15005e-03 2.59535e-03
-2.92083e-03 -4.85099e-03 1.07863e-02 -1.16308e-02 1.01370e-02 -8.54810e-03 7.17823e-03 -6.04448e-03 5.12045e-03 -4.36417e-03
2.53983e-03 3.18003e-03 -8.08906e-03 1.01370e-02 -1.01361e-02 9.31794e-03 -8.32882e-03 7.35979e-03 -6.47961e-03 5.70349e-03
-2.22439e-03 -2.12847e-03 6.19593e-03 -8.54810e-03 9.31794e-03 -9.19439e-03 8.67074e-03 -7.99152e-03 7.28145e-03 -6.59727e-03
1.98467e-03 1.47645e-03 -4.85345e-03 7.17823e-03 -8.32882e-03 8.67074e-03 -8.54451e-03 8.16230e-03 -7.66154e-03 7.11942e-03
-1.79310e-03 -1.05406e-03 3.87740e-03 -6.04448e-03 7.35979e-03 -7.99152e-03 8.16230e-03 -8.03545e-03 7.73678e-03 -7.34801e-03
1.63449e-03 7.66391e-04 -3.15005e-03 5.12045e-03 -6.47961e-03 7.28145e-03 -7.66154e-03 7.73678e-03 -7.61386e-03 7.36864e-03
-1.50147e-03 -5.66200e-04 2.59535e-03 -4.36417e-03 5.70349e-03 -6.59727e-03 7.11942e-03 -7.34801e-03 7.36864e-03 -7.25021e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_42-43.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.73300e-03 -4.18612e-03 3.46749e-03 -2.97370e-03 2.52576e-03 -2.15934e-03 1.88386e-03 -1.67277e-03 1.50825e-03 -1.37767e-03
-4.18612e-03 -2.05936e-02 8.97341e-03 -5.25987e-03 3.27338e-03 -2.12755e-03 1.46720e-03 -1.05042e-03 7.69083e-04 -5.74221e-04
3.46749e-03 8.97341e-03 -1.52643e-02 1.11489e-02 -8.10393e-03 6.05650e-03 -4.66739e-03 3.70215e-03 -3.01421e-03 2.51333e-03
-2.97370e-03 -5.25987e-03 1.11489e-02 -1.20030e-02 1.03942e-02 -8.66782e-03 7.22789e-03 -6.08917e-03 5.20148e-03 -4.50600e-03
2.52576e-03 3.27338e-03 -8.10393e-03 1.03942e-02 -1.04013e-02 9.48809e-03 -8.41864e-03 7.42651e-03 -6.57125e-03 5.84945e-03
-2.15934e-03 -2.12755e-03 6.05650e-03 -8.66782e-03 9.48809e-03 -9.27447e-03 8.65586e-03 -7.93155e-03 7.22626e-03 -6.58055e-03
1.88386e-03 1.46720e-03 -4.66739e-03 7.22789e-03 -8.41864e-03 8.65586e-03 -8.41477e-03 7.96441e-03 -7.44647e-03 6.92438e-03
-1.67277e-03 -1.05042e-03 3.70215e-03 -6.08917e-03 7.42651e-03 -7.93155e-03 7.96441e-03 -7.74523e-03 7.40655e-03 -7.01780e-03
1.50825e-03 7.69083e-04 -3.01421e-03 5.20148e-03 -6.57125e-03 7.22626e-03 -7.44647e-03 7.40655e-03 -7.22126e-03 6.95669e-03
-1.37767e-03 -5.74221e-04 2.51333e-03 -4.50600e-03 5.84945e-03 -6.58055e-03 6.92438e-03 -7.01780e-03 6.95669e-03 -6.79984e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_43-44.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.84531e-03 -4.48081e-03 3.53725e-03 -3.04804e-03 2.63218e-03 -2.30054e-03 2.03928e-03 -1.83225e-03 1.66596e-03 -1.53010e-03
-4.48081e-03 -2.18338e-02 8.80331e-03 -5.36345e-03 3.34964e-03 -2.15438e-03 1.42953e-03 -9.64481e-04 6.48881e-04 -4.26253e-04
3.53725e-03 8.80331e-03 -1.50894e-02 1.11782e-02 -8.32725e-03 6.32036e-03 -4.90883e-03 3.90509e-03 -3.17940e-03 2.64175e-03
-3.04804e-03 -5.36345e-03 1.11782e-02 -1.20122e-02 1.05306e-02 -8.88793e-03 7.45278e-03 -6.28319e-03 5.35107e-03 -4.60792e-03
2.63218e-03 3.34964e-03 -8.32725e-03 1.05306e-02 -1.05754e-02 9.74003e-03 -8.70455e-03 7.70498e-03 -6.81594e-03 6.04813e-03
-2.30054e-03 -2.15438e-03 6.32036e-03 -8.88793e-03 9.74003e-03 -9.61568e-03 9.05725e-03 -8.35389e-03 7.63647e-03 -6.95911e-03
2.03928e-03 1.42953e-03 -4.90883e-03 7.45278e-03 -8.70455e-03 9.05725e-03 -8.90247e-03 8.49795e-03 -7.98827e-03 7.44952e-03
-1.83225e-03 -9.64481e-04 3.90509e-03 -6.28319e-03 7.70498e-03 -8.35389e-03 8.49795e-03 -8.34692e-03 8.03546e-03 -7.64514e-03
1.66596e-03 6.48881e-04 -3.17940e-03 5.35107e-03 -6.81594e-03 7.63647e-03 -7.98827e-03 8.03546e-03 -7.89428e-03 7.64244e-03
-1.53010e-03 -4.26253e-04 2.64175e-03 -4.60792e-03 6.04813e-03 -6.95911e-03 7.44952e-03 -7.64514e-03 7.64244e-03 -7.51113e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_44-45.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.90955e-03 -4.64318e-03 3.77913e-03 -3.13403e-03 2.64916e-03 -2.29817e-03 2.03333e-03 -1.81903e-03 1.64196e-03 -1.49499e-03
-4.64318e-03 -2.31083e-02 9.66334e-03 -5.17017e-03 3.16642e-03 -2.02164e-03 1.32439e-03 -8.59365e-04 5.23745e-04 -2.75121e-04
3.77913e-03 9.66334e-03 -1.58105e-02 1.15372e-02 -8.33287e-03 6.20137e-03 -4.73912e-03 3.68847e-03 -2.91339e-03 2.32845e-03
-3.13403e-03 -5.17017e-03 1.15372e-02 -1.23550e-02 1.07058e-02 -8.98598e-03 7.53254e-03 -6.34115e-03 5.37768e-03 -4.60186e-03
2.64916e-03 3.16642e-03 -8.33287e-03 1.07058e-02 -1.07074e-02 9.86154e-03 -8.82740e-03 7.81849e-03 -6.91046e-03 6.12388e-03
-2.29817e-03 -2.02164e-03 6.20137e-03 -8.98598e-03 9.86154e-03 -9.75245e-03 9.20127e-03 -8.48799e-03 7.75263e-03 -7.06034e-03
2.03333e-03 1.32439e-03 -4.73912e-03 7.53254e-03 -8.82740e-03 9.20127e-03 -9.05328e-03 8.63855e-03 -8.11293e-03 7.56307e-03
-1.81903e-03 -8.59365e-04 3.68847e-03 -6.34115e-03 7.81849e-03 -8.48799e-03 8.63855e-03 -8.47929e-03 8.15532e-03 -7.75813e-03
1.64196e-03 5.23745e-04 -2.91339e-03 5.37768e-03 -6.91046e-03 7.75263e-03 -8.11293e-03 8.15532e-03 -8.00590e-03 7.75100e-03
-1.49499e-03 -2.75121e-04 2.32845e-03 -4.60186e-03 6.12388e-03 -7.06034e-03 7.56307e-03 -7.75813e-03 7.75100e-03 -7.61950e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_45-46.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.04165e-03 -4.92229e-03 3.98480e-03 -3.42408e-03 3.05992e-03 -2.73456e-03 2.45521e-03 -2.21997e-03 2.02325e-03 -1.85697e-03
-4.92229e-03 -2.48524e-02 1.01984e-02 -5.41772e-03 3.38017e-03 -2.21166e-03 1.48374e-03 -1.00457e-03 6.81693e-04 -4.53821e-04
3.98480e-03 1.01984e-02 -1.62634e-02 1.23910e-02 -9.51624e-03 7.33815e-03 -5.74271e-03 4.58603e-03 -3.73851e-03 3.10435e-03
-3.42408e-03 -5.41772e-03 1.23910e-02 -1.35800e-02 1.22936e-02 -1.06109e-02 9.05061e-03 -7.73561e-03 6.66115e-03 -5.78613e-03
3.05992e-03 3.38017e-03 -9.51624e-03 1.22936e-02 -1.26312e-02 1.18558e-02 -1.07479e-02 9.61925e-03 -8.58284e-03 7.66703e-03
-2.73456e-03 -2.21166e-03 7.33815e-03 -1.06109e-02 1.18558e-02 -1.18565e-02 1.12655e-02 -1.04501e-02 9.58814e-03 -8.75841e-03
2.45521e-03 1.48374e-03 -5.74271e-03 9.05061e-03 -1.07479e-02 1.12655e-02 -1.11043e-02 1.06042e-02 -9.95983e-03 9.27454e-03
-2.21997e-03 -1.00457e-03 4.58603e-03 -7.73561e-03 9.61925e-03 -1.04501e-02 1.06042e-02 -1.03720e-02 9.93810e-03 -9.41193e-03
2.02325e-03 6.81693e-04 -3.73851e-03 6.66115e-03 -8.58284e-03 9.58814e-03 -9.95983e-03 9.93810e-03 -9.68733e-03 9.31236e-03
-1.85697e-03 -4.53821e-04 3.10435e-03 -5.78613e-03 7.66703e-03 -8.75841e-03 9.27454e-03 -9.41193e-03 9.31236e-03 -9.07183e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_46-47.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.11606e-03 -5.11880e-03 4.14284e-03 -3.60852e-03 3.13363e-03 -2.74478e-03 2.44997e-03 -2.21702e-03 2.02792e-03 -1.87145e-03
-5.11880e-03 -2.57011e-02 1.06897e-02 -6.27637e-03 3.91334e-03 -2.45522e-03 1.59234e-03 -1.05394e-03 7.01593e-04 -4.62841e-04
4.14284e-03 1.06897e-02 -1.70048e-02 1.28220e-02 -9.58189e-03 7.20642e-03 -5.47827e-03 4.21925e-03 -3.28851e-03 2.59063e-03
-3.60852e-03 -6.27637e-03 1.28220e-02 -1.36590e-02 1.20529e-02 -1.02158e-02 8.56821e-03 -7.18379e-03 6.04721e-03 -5.12317e-03
3.13363e-03 3.91334e-03 -9.58189e-03 1.20529e-02 -1.21004e-02 1.11932e-02 -1.00425e-02 8.90120e-03 -7.85968e-03 6.94643e-03
-2.74478e-03 -2.45522e-03 7.20642e-03 -1.02158e-02 1.11932e-02 -1.10880e-02 1.04931e-02 -9.71266e-03 8.89421e-03 -8.10968e-03
2.44997e-03 1.59234e-03 -5.47827e-03 8.56821e-03 -1.00425e-02 1.04931e-02 -1.03657e-02 9.93791e-03 -9.37211e-03 8.76146e-03
-2.21702e-03 -1.05394e-03 4.21925e-03 -7.18379e-03 8.90120e-03 -9.71266e-03 9.93791e-03 -9.80879e-03 9.47926e-03 -9.04798e-03
2.02792e-03 7.01593e-04 -3.28851e-03 6.04721e-03 -7.85968e-03 8.89421e-03 -9.37211e-03 9.47926e-03 -9.35317e-03 9.08802e-03
-1.87145e-03 -4.62841e-04 2.59063e-03 -5.12317e-03 6.94643e-03 -8.10968e-03 8.76146e-03 -9.04798e-03 9.08802e-03 -8.96739e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_47-48.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.25451e-03 -5.35763e-03 4.35251e-03 -3.68074e-03 3.22563e-03 -2.87030e-03 2.58029e-03 -2.34006e-03 2.14112e-03 -1.97599e-03
-5.35763e-03 -2.52448e-02 1.13434e-02 -6.32616e-03 4.00070e-03 -2.68190e-03 1.85377e-03 -1.31106e-03 9.45413e-04 -6.92997e-04
4.35251e-03 1.13434e-02 -1.69152e-02 1.29861e-02 -9.87565e-03 7.58867e-03 -5.92923e-03 4.71409e-03 -3.81626e-03 3.14368e-03
-3.68074e-03 -6.32616e-03 1.29861e-02 -1.37272e-02 1.23067e-02 -1.05484e-02 8.94272e-03 -7.59000e-03 6.48299e-03 -5.58472e-03
3.22563e-03 4.00070e-03 -9.87565e-03 1.23067e-02 -1.24819e-02 1.16445e-02 -1.05111e-02 9.36743e-03 -8.32132e-03 7.40326e-03
-2.87030e-03 -2.68190e-03 7.58867e-03 -1.05484e-02 1.16445e-02 -1.16129e-02 1.10346e-02 -1.02397e-02 9.39813e-03 -8.58998e-03
2.58029e-03 1.85377e-03 -5.92923e-03 8.94272e-03 -1.05111e-02 1.10346e-02 -1.09254e-02 1.04804e-02 -9.88443e-03 9.24203e-03
-2.34006e-03 -1.31106e-03 4.71409e-03 -7.59000e-03 9.36743e-03 -1.02397e-02 1.04804e-02 -1.03333e-02 9.97230e-03 -9.50755e-03
2.14112e-03 9.45413e-04 -3.81626e-03 6.48299e-03 -8.32132e-03 9.39813e-03 -9.88443e-03 9.97230e-03 -9.81437e-03 9.51598e-03
-1.97599e-03 -6.92997e-04 3.14368e-03 -5.58472e-03 7.40326e-03 -8.58998e-03 9.24203e-03 -9.50755e-03 9.51598e-03 -9.36294e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_48-49.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.34880e-03 -5.51233e-03 5.03414e-03 -4.37748e-03 3.78475e-03 -3.29513e-03 2.91087e-03 -2.60497e-03 2.35627e-03 -2.15000e-03
-5.51233e-03 -2.59784e-02 1.29705e-02 -8.08002e-03 5.15647e-03 -3.33832e-03 2.19538e-03 -1.45218e-03 9.53329e-04 -6.10466e-04
5.03414e-03 1.29705e-02 -2.00122e-02 1.58252e-02 -1.21209e-02 9.26390e-03 -7.14177e-03 5.56409e-03 -4.37950e-03 3.47665e-03
-4.37748e-03 -8.08002e-03 1.58252e-02 -1.62806e-02 1.43845e-02 -1.22034e-02 1.02305e-02 -8.56655e-03 7.20085e-03 -6.08798e-03
3.78475e-03 5.15647e-03 -1.21209e-02 1.43845e-02 -1.42358e-02 1.31005e-02 -1.17057e-02 1.03318e-02 -9.08604e-03 7.99505e-03
-3.29513e-03 -3.33832e-03 9.26390e-03 -1.22034e-02 1.31005e-02 -1.28564e-02 1.20911e-02 -1.11319e-02 1.01453e-02 -9.20624e-03
2.91087e-03 2.19538e-03 -7.14177e-03 1.02305e-02 -1.17057e-02 1.20911e-02 -1.18608e-02 1.13116e-02 -1.06218e-02 9.88944e-03
-2.60497e-03 -1.45218e-03 5.56409e-03 -8.56655e-03 1.03318e-02 -1.11319e-02 1.13116e-02 -1.11146e-02 1.07062e-02 -1.01889e-02
2.35627e-03 9.53329e-04 -4.37950e-03 7.20085e-03 -9.08604e-03 1.01453e-02 -1.06218e-02 1.07062e-02 -1.05405e-02 1.02222e-02
-2.15000e-03 -6.10466e-04 3.47665e-03 -6.08798e-03 7.99505e-03 -9.20624e-03 9.88944e-03 -1.01889e-02 1.02222e-02 -1.00771e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_49-50.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.42649e-03 -5.72066e-03 4.95079e-03 -4.25023e-03 3.65068e-03 -3.16497e-03 2.78416e-03 -2.48722e-03 2.25263e-03 -2.06307e-03
-5.72066e-03 -2.71069e-02 1.24603e-02 -7.27501e-03 4.60593e-03 -3.03864e-03 2.03275e-03 -1.37363e-03 9.32494e-04 -6.26429e-04
4.95079e-03 1.24603e-02 -1.90004e-02 1.48521e-02 -1.11166e-02 8.41099e-03 -6.47031e-03 5.07200e-03 -4.05230e-03 3.29522e-03
-4.25023e-03 -7.27501e-03 1.48521e-02 -1.55477e-02 1.35671e-02 -1.13712e-02 9.48057e-03 -7.94896e-03 6.72474e-03 -5.74662e-03
3.65068e-03 4.60593e-03 -1.11166e-02 1.35671e-02 -1.33147e-02 1.21253e-02 -1.07677e-02 9.49720e-03 -8.37870e-03 7.41828e-03
-3.16497e-03 -3.03864e-03 8.41099e-03 -1.13712e-02 1.21253e-02 -1.17959e-02 1.10305e-02 -1.01397e-02 9.25413e-03 -8.42858e-03
2.78416e-03 2.03275e-03 -6.47031e-03 9.48057e-03 -1.07677e-02 1.10305e-02 -1.07562e-02 1.02317e-02 -9.60635e-03 8.95985e-03
-2.48722e-03 -1.37363e-03 5.07200e-03 -7.94896e-03 9.49720e-03 -1.01397e-02 1.02317e-02 -1.00141e-02 9.62979e-03 -9.16612e-03
2.25263e-03 9.32494e-04 -4.05230e-03 6.72474e-03 -8.37870e-03 9.25413e-03 -9.60635e-03 9.62979e-03 -9.45107e-03 9.15502e-03
-2.06307e-03 -6.26429e-04 3.29522e-03 -5.74662e-03 7.41828e-03 -8.42858e-03 8.95985e-03 -9.16612e-03 9.15502e-03 -9.00834e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_5-6.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.67135e-04 -9.93582e-04 6.11133e-04 -4.52106e-04 3.51556e-04 -3.16606e-04 2.78527e-04 -2.52558e-04 2.37179e-04 -2.23167e-04
-9.93582e-04 -7.76185e-03 1.42786e-03 -1.04299e-03 8.78621e-04 -7.11678e-04 6.70539e-04 -5.95245e-04 5.52081e-04 -5.22801e-04
6.11133e-04 1.42786e-03 -7.54580e-03 2.63428e-03 -1.72509e-03 1.28374e-03 -1.05102e-03 8.87942e-04 -7.71855e-04 6.98872e-04
-4.52106e-04 -1.04299e-03 2.63428e-03 -5.45216e-03 2.72868e-03 -2.01373e-03 1.58111e-03 -1.32217e-03 1.17279e-03 -1.04878e-03
3.51556e-04 8.78621e-04 -1.72509e-03 2.72868e-03 -3.83294e-03 2.68109e-03 -2.12913e-03 1.77185e-03 -1.52721e-03 1.34372e-03
-3.16606e-04 -7.11678e-04 1.28374e-03 -2.01373e-03 2.68109e-03 -2.88238e-03 2.41649e-03 -2.07395e-03 1.80746e-03 -1.60298e-03
2.78527e-04 6.70539e-04 -1.05102e-03 1.58111e-03 -2.12913e-03 2.41649e-03 -2.40155e-03 2.16767e-03 -1.94149e-03 1.75210e-03
-2.52558e-04 -5.95245e-04 8.87942e-04 -1.32217e-03 1.77185e-03 -2.07395e-03 2.16767e-03 -2.10312e-03 1.95168e-03 -1.80067e-03
2.37179e-04 5.52081e-04 -7.71855e-04 1.17279e-03 -1.52721e-03 1.80746e-03 -1.94149e-03 1.95168e-03 -1.87890e-03 1.77248e-03
-2.23167e-04 -5.22801e-04 6.98872e-04 -1.04878e-03 1.34372e-03 -1.60298e-03 1.75210e-03 -1.80067e-03 1.77248e-03 -1.70753e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_50-51.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.65865e-03 -6.39696e-03 5.11468e-03 -4.44904e-03 3.93383e-03 -3.48127e-03 3.09519e-03 -2.76946e-03 2.49635e-03 -2.26636e-03
-6.39696e-03 -2.90003e-02 1.26745e-02 -7.28368e-03 4.94189e-03 -3.47264e-03 2.43672e-03 -1.68899e-03 1.14339e-03 -7.43386e-04
5.11468e-03 1.26745e-02 -1.93205e-02 1.55260e-02 -1.18727e-02 9.11808e-03 -7.07863e-03 5.53687e-03 -4.35495e-03 3.44196e-03
-4.44904e-03 -7.28368e-03 1.55260e-02 -1.65515e-02 1.46947e-02 -1.24834e-02 1.05199e-02 -8.86435e-03 7.48924e-03 -6.35133e-03
3.93383e-03 4.94189e-03 -1.18727e-02 1.46947e-02 -1.45968e-02 1.34204e-02 -1.20110e-02 1.06378e-02 -9.38998e-03 8.28394e-03
-3.48127e-03 -3.47264e-03 9.11808e-03 -1.24834e-02 1.34204e-02 -1.31334e-02 1.23439e-02 -1.13777e-02 1.03894e-02 -9.44023e-03
3.09519e-03 2.43672e-03 -7.07863e-03 1.05199e-02 -1.20110e-02 1.23439e-02 -1.20719e-02 1.14978e-02 -1.07951e-02 1.00476e-02
-2.76946e-03 -1.68899e-03 5.53687e-03 -8.86435e-03 1.06378e-02 -1.13777e-02 1.14978e-02 -1.12562e-02 1.08201e-02 -1.02793e-02
2.49635e-03 1.14339e-03 -4.35495e-03 7.48924e-03 -9.38998e-03 1.03894e-02 -1.07951e-02 1.08201e-02 -1.06159e-02 1.02667e-02
-2.26636e-03 -7.43386e-04 3.44196e-03 -6.35133e-03 8.28394e-03 -9.44023e-03 1.00476e-02 -1.02793e-02 1.02667e-02 -1.00874e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_51-52.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.64719e-03 -5.89758e-03 5.25935e-03 -4.56814e-03 3.98610e-03 -3.49531e-03 3.09608e-03 -2.77275e-03 2.50689e-03 -2.28495e-03
-5.89758e-03 -2.67155e-02 1.26610e-02 -7.28708e-03 4.39270e-03 -2.64520e-03 1.55421e-03 -8.51843e-04 3.78548e-04 -5.38294e-05
5.25935e-03 1.26610e-02 -1.90560e-02 1.54118e-02 -1.20175e-02 9.34832e-03 -7.30698e-03 5.76077e-03 -4.58541e-03 3.68144e-03
-4.56814e-03 -7.28708e-03 1.54118e-02 -1.62467e-02 1.46777e-02 -1.26389e-02 1.07053e-02 -9.02976e-03 7.62756e-03 -6.46330e-03
3.98610e-03 4.39270e-03 -1.20175e-02 1.46777e-02 -1.47699e-02 1.37442e-02 -1.23735e-02 1.09783e-02 -9.68387e-03 8.52664e-03
-3.49531e-03 -2.64520e-03 9.34832e-03 -1.26389e-02 1.37442e-02 -1.35873e-02 1.28391e-02 -1.18567e-02 1.08203e-02 -9.81485e-03
3.09608e-03 1.55421e-03 -7.30698e-03 1.07053e-02 -1.23735e-02 1.28391e-02 -1.26206e-02 1.20455e-02 -1.13059e-02 1.05102e-02
-2.77275e-03 -8.51843e-04 5.76077e-03 -9.02976e-03 1.09783e-02 -1.18567e-02 1.20455e-02 -1.18215e-02 1.13647e-02 -1.07893e-02
2.50689e-03 3.78548e-04 -4.58541e-03 7.62756e-03 -9.68387e-03 1.08203e-02 -1.13059e-02 1.13647e-02 -1.11556e-02 1.07870e-02
-2.28495e-03 -5.38294e-05 3.68144e-03 -6.46330e-03 8.52664e-03 -9.81485e-03 1.05102e-02 -1.07893e-02 1.07870e-02 -1.06025e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_52-53.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.86375e-03 -6.85852e-03 5.70561e-03 -4.95773e-03 4.28131e-03 -3.72882e-03 3.28010e-03 -2.91992e-03 2.62953e-03 -2.39277e-03
-6.85852e-03 -3.11372e-02 1.44263e-02 -8.35416e-03 5.14424e-03 -3.37051e-03 2.27940e-03 -1.56039e-03 1.06457e-03 -7.12659e-04
5.70561e-03 1.44263e-02 -2.04300e-02 1.67324e-02 -1.30749e-02 1.01467e-02 -7.93087e-03 6.27207e-03 -5.02221e-03 4.06932e-03
-4.95773e-03 -8.35416e-03 1.67324e-02 -1.76640e-02 1.57889e-02 -1.34411e-02 1.12834e-02 -9.47492e-03 8.00257e-03 -6.81166e-03
4.28131e-03 5.14424e-03 -1.30749e-02 1.57889e-02 -1.55780e-02 1.42440e-02 -1.26466e-02 1.11236e-02 -9.77620e-03 8.61687e-03
-3.72882e-03 -3.37051e-03 1.01467e-02 -1.34411e-02 1.42440e-02 -1.37934e-02 1.28361e-02 -1.17441e-02 1.06738e-02 -9.68449e-03
3.28010e-03 2.27940e-03 -7.93087e-03 1.12834e-02 -1.26466e-02 1.28361e-02 -1.24314e-02 1.17666e-02 -1.10093e-02 1.02415e-02
-2.91992e-03 -1.56039e-03 6.27207e-03 -9.47492e-03 1.11236e-02 -1.17441e-02 1.17666e-02 -1.14671e-02 1.10015e-02 -1.04578e-02
2.62953e-03 1.06457e-03 -5.02221e-03 8.00257e-03 -9.77620e-03 1.06738e-02 -1.10093e-02 1.10015e-02 -1.07856e-02 1.04460e-02
-2.39277e-03 -7.12659e-04 4.06932e-03 -6.81166e-03 8.61687e-03 -9.68449e-03 1.02415e-02 -1.04578e-02 1.04460e-02 -1.02825e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_53-54.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.80166e-03 -6.36585e-03 5.44307e-03 -4.61533e-03 3.98809e-03 -3.50548e-03 3.13121e-03 -2.83597e-03 2.59760e-03 -2.39837e-03
-6.36585e-03 -2.93671e-02 1.40540e-02 -7.96138e-03 4.82253e-03 -2.90457e-03 1.67038e-03 -8.70658e-04 3.49479e-04 -4.04899e-06
5.44307e-03 1.40540e-02 -1.95017e-02 1.52260e-02 -1.14305e-02 8.62861e-03 -6.56868e-03 5.03963e-03 -3.89172e-03 3.01545e-03
-4.61533e-03 -7.96138e-03 1.52260e-02 -1.57120e-02 1.39213e-02 -1.18982e-02 1.00844e-02 -8.54269e-03 7.25480e-03 -6.18185e-03
3.98809e-03 4.82253e-03 -1.14305e-02 1.39213e-02 -1.39193e-02 1.29830e-02 -1.17844e-02 1.05705e-02 -9.43566e-03 8.41064e-03
-3.50548e-03 -2.90457e-03 8.62861e-03 -1.18982e-02 1.29830e-02 -1.29344e-02 1.23622e-02 -1.15651e-02 1.06965e-02 -9.83338e-03
3.13121e-03 1.67038e-03 -6.56868e-03 1.00844e-02 -1.17844e-02 1.23622e-02 -1.23086e-02 1.19062e-02 -1.13254e-02 1.06658e-02
-2.83597e-03 -8.70658e-04 5.03963e-03 -8.54269e-03 1.05705e-02 -1.15651e-02 1.19062e-02 -1.18377e-02 1.15238e-02 -1.10704e-02
2.59760e-03 3.49479e-04 -3.89172e-03 7.25480e-03 -9.43566e-03 1.06965e-02 -1.13254e-02 1.15238e-02 -1.14398e-02 1.11763e-02
-2.39837e-03 -4.04899e-06 3.01545e-03 -6.18185e-03 8.41064e-03 -9.83338e-03 1.06658e-02 -1.10704e-02 1.11763e-02 -1.10811e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_54-55.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.08436e-03 -7.19870e-03 6.10641e-03 -5.17072e-03 4.44253e-03 -3.87857e-03 3.44654e-03 -3.10631e-03 2.82950e-03 -2.59885e-03
-7.19870e-03 -3.11471e-02 1.57719e-02 -9.08320e-03 5.39292e-03 -3.17919e-03 1.82842e-03 -9.73459e-04 4.09230e-04 -2.56920e-05
6.10641e-03 1.57719e-02 -2.07636e-02 1.66127e-02 -1.26721e-02 9.64432e-03 -7.42212e-03 5.79921e-03 -4.59796e-03 3.68952e-03
-5.17072e-03 -9.08320e-03 1.66127e-02 -1.72082e-02 1.54796e-02 -1.33681e-02 1.14320e-02 -9.78256e-03 8.40806e-03 -7.26465e-03
4.44253e-03 5.39292e-03 -1.26721e-02 1.54796e-02 -1.56487e-02 1.47111e-02 -1.34267e-02 1.20987e-02 -1.08471e-02 9.71189e-03
-3.87857e-03 -3.17919e-03 9.64432e-03 -1.33681e-02 1.47111e-02 -1.47341e-02 1.41224e-02 -1.32305e-02 1.22445e-02 -1.12598e-02
3.44654e-03 1.82842e-03 -7.42212e-03 1.14320e-02 -1.34267e-02 1.41224e-02 -1.40694e-02 1.35994e-02 -1.29163e-02 1.21424e-02
-3.10631e-03 -9.73459e-04 5.79921e-03 -9.78256e-03 1.20987e-02 -1.32305e-02 1.35994e-02 -1.34888e-02 1.30931e-02 -1.25414e-02
2.82950e-03 4.09230e-04 -4.59796e-03 8.40806e-03 -1.08471e-02 1.22445e-02 -1.29163e-02 1.30931e-02 -1.29481e-02 1.26052e-02
-2.59885e-03 -2.56920e-05 3.68952e-03 -7.26465e-03 9.71189e-03 -1.12598e-02 1.21424e-02 -1.25414e-02 1.26052e-02 -1.24473e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_55-56.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.43270e-03 -8.01626e-03 6.75496e-03 -5.66698e-03 4.83120e-03 -4.21471e-03 3.74593e-03 -3.38393e-03 3.10014e-03 -2.87406e-03
-8.01626e-03 -3.40863e-02 1.73120e-02 -9.93461e-03 6.05971e-03 -3.82069e-03 2.43112e-03 -1.54363e-03 9.62023e-04 -5.71796e-04
6.75496e-03 1.73120e-02 -2.22857e-02 1.79114e-02 -1.37887e-02 1.06398e-02 -8.30795e-03 6.58345e-03 -5.30062e-03 4.33564e-03
-5.66698e-03 -9.93461e-03 1.79114e-02 -1.84253e-02 1.64435e-02 -1.41431e-02 1.20514e-02 -1.02815e-02 8.82459e-03 -7.63617e-03
4.83120e-03 6.05971e-03 -1.37887e-02 1.64435e-02 -1.63276e-02 1.51825e-02 -1.37481e-02 1.23237e-02 -1.10231e-02 9.87870e-03
-4.21471e-03 -3.82069e-03 1.06398e-02 -1.41431e-02 1.51825e-02 -1.49919e-02 1.42373e-02 -1.32656e-02 1.22510e-02 -1.12769e-02
3.74593e-03 2.43112e-03 -8.30795e-03 1.20514e-02 -1.37481e-02 1.42373e-02 -1.40511e-02 1.35129e-02 -1.28122e-02 1.20572e-02
-3.38393e-03 -1.54363e-03 6.58345e-03 -1.02815e-02 1.23237e-02 -1.32656e-02 1.35129e-02 -1.33418e-02 1.29332e-02 -1.24018e-02
3.10014e-03 9.62023e-04 -5.30062e-03 8.82459e-03 -1.10231e-02 1.22510e-02 -1.28122e-02 1.29332e-02 -1.27754e-02 1.24501e-02
-2.87406e-03 -5.71796e-04 4.33564e-03 -7.63617e-03 9.87870e-03 -1.12769e-02 1.20572e-02 -1.24018e-02 1.24501e-02 -1.23044e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_56-57.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.47606e-03 -7.52748e-03 7.21615e-03 -6.19980e-03 5.39038e-03 -4.77449e-03 4.30169e-03 -3.93008e-03 3.63856e-03 -3.37785e-03
-7.52748e-03 -3.20713e-02 1.73642e-02 -1.00984e-02 6.36958e-03 -4.27317e-03 3.01464e-03 -2.23274e-03 1.75746e-03 -1.38120e-03
7.21615e-03 1.73642e-02 -2.38348e-02 1.93535e-02 -1.51113e-02 1.19472e-02 -9.64735e-03 7.96808e-03 -6.73311e-03 5.76918e-03
-6.19980e-03 -1.00984e-02 1.93535e-02 -1.98867e-02 1.78892e-02 -1.55568e-02 1.34567e-02 -1.16862e-02 1.02339e-02 -9.00536e-03
5.39038e-03 6.36958e-03 -1.51113e-02 1.78892e-02 -1.78212e-02 1.66419e-02 -1.51593e-02 1.36835e-02 -1.23421e-02 1.11113e-02
-4.77449e-03 -4.27317e-03 1.19472e-02 -1.55568e-02 1.66419e-02 -1.63983e-02 1.55640e-02 -1.45074e-02 1.34251e-02 -1.23425e-02
4.30169e-03 3.01464e-03 -9.64735e-03 1.34567e-02 -1.51593e-02 1.55640e-02 -1.52689e-02 1.46206e-02 -1.38339e-02 1.29596e-02
-3.93008e-03 -2.23274e-03 7.96808e-03 -1.16862e-02 1.36835e-02 -1.45074e-02 1.46206e-02 -1.43208e-02 1.38132e-02 -1.31570e-02
3.63856e-03 1.75746e-03 -6.73311e-03 1.02339e-02 -1.23421e-02 1.34251e-02 -1.38339e-02 1.38132e-02 -1.35571e-02 1.30945e-02
-3.37785e-03 -1.38120e-03 5.76918e-03 -9.00536e-03 1.11113e-02 -1.23425e-02 1.29596e-02 -1.31570e-02 1.30945e-02 -1.28225e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_57-58.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.61998e-03 -8.38515e-03 6.98684e-03 -5.97765e-03 5.15638e-03 -4.52371e-03 4.03061e-03 -3.63765e-03 3.31791e-03 -3.05408e-03
-8.38515e-03 -3.53147e-02 1.80495e-02 -1.10236e-02 7.06621e-03 -4.67508e-03 3.13674e-03 -2.10536e-03 1.39189e-03 -8.88732e-04
6.98684e-03 1.80495e-02 -2.27231e-02 1.86975e-02 -1.46100e-02 1.13526e-02 -8.85828e-03 6.94406e-03 -5.46214e-03 4.30469e-03
-5.97765e-03 -1.10236e-02 1.86975e-02 -1.90786e-02 1.70984e-02 -1.47874e-02 1.26486e-02 -1.07880e-02 9.20609e-03 -7.87417e-03
5.15638e-03 7.06621e-03 -1.46100e-02 1.70984e-02 -1.69537e-02 1.58331e-02 -1.44083e-02 1.29494e-02 -1.15699e-02 1.03148e-02
-4.52371e-03 -4.67508e-03 1.13526e-02 -1.47874e-02 1.58331e-02 -1.56902e-02 1.49734e-02 -1.39994e-02 1.29382e-02 -1.18821e-02
4.03061e-03 3.13674e-03 -8.85828e-03 1.26486e-02 -1.44083e-02 1.49734e-02 -1.48448e-02 1.43256e-02 -1.36020e-02 1.27893e-02
-3.63765e-03 -2.10536e-03 6.94406e-03 -1.07880e-02 1.29494e-02 -1.39994e-02 1.43256e-02 -1.41938e-02 1.37843e-02 -1.32182e-02
3.31791e-03 1.39189e-03 -5.46214e-03 9.20609e-03 -1.15699e-02 1.29382e-02 -1.36020e-02 1.37843e-02 -1.36483e-02 1.33116e-02
-3.05408e-03 -8.88732e-04 4.30469e-03 -7.87417e-03 1.03148e-02 -1.18821e-02 1.27893e-02 -1.32182e-02 1.33116e-02 -1.31780e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_58-59.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.76129e-03 -8.45771e-03 7.28631e-03 -6.42496e-03 5.68263e-03 -5.04819e-03 4.50941e-03 -4.05282e-03 3.66735e-03 -3.34270e-03
-8.45771e-03 -3.62646e-02 1.77465e-02 -1.03552e-02 6.46249e-03 -4.15746e-03 2.66475e-03 -1.64140e-03 9.23433e-04 -4.25538e-04
7.28631e-03 1.77465e-02 -2.31195e-02 1.95827e-02 -1.57659e-02 1.26059e-02 -1.01220e-02 8.18018e-03 -6.65401e-03 5.44723e-03
-6.42496e-03 -1.03552e-02 1.95827e-02 -2.06609e-02 1.89176e-02 -1.65571e-02 1.42675e-02 -1.22430e-02 1.05093e-02 -9.04578e-03
5.68263e-03 6.46249e-03 -1.57659e-02 1.89176e-02 -1.89734e-02 1.77655e-02 -1.61451e-02 1.44803e-02 -1.29150e-02 1.15049e-02
-5.04819e-03 -4.15746e-03 1.26059e-02 -1.65571e-02 1.77655e-02 -1.75392e-02 1.66370e-02 -1.54641e-02 1.42213e-02 -1.30139e-02
4.50941e-03 2.66475e-03 -1.01220e-02 1.42675e-02 -1.61451e-02 1.66370e-02 -1.63490e-02 1.56553e-02 -1.47695e-02 1.38197e-02
-4.05282e-03 -1.64140e-03 8.18018e-03 -1.22430e-02 1.44803e-02 -1.54641e-02 1.56553e-02 -1.53738e-02 1.48227e-02 -1.41346e-02
3.66735e-03 9.23433e-04 -6.65401e-03 1.05093e-02 -1.29150e-02 1.42213e-02 -1.47695e-02 1.48227e-02 -1.45631e-02 1.41166e-02
-3.34270e-03 -4.25538e-04 5.44723e-03 -9.04578e-03 1.15049e-02 -1.30139e-02 1.38197e-02 -1.41346e-02 1.41166e-02 -1.38843e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_59-60.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.03833e-03 -8.95623e-03 8.10524e-03 -7.07034e-03 6.21968e-03 -5.54334e-03 5.00139e-03 -4.55700e-03 4.18370e-03 -3.86494e-03
-8.95623e-03 -3.63816e-02 2.02394e-02 -1.23650e-02 7.99530e-03 -5.41928e-03 3.80638e-03 -2.73357e-03 1.98927e-03 -1.46158e-03
8.10524e-03 2.02394e-02 -2.52968e-02 2.11435e-02 -1.67543e-02 1.32475e-02 -1.05581e-02 8.48953e-03 -6.87720e-03 5.60427e-03
-7.07034e-03 -1.23650e-02 2.11435e-02 -2.17721e-02 1.97525e-02 -1.72327e-02 1.48548e-02 -1.27751e-02 1.09976e-02 -9.48826e-03
6.21968e-03 7.99530e-03 -1.67543e-02 1.97525e-02 -1.98174e-02 1.86226e-02 -1.70084e-02 1.53382e-02 -1.37524e-02 1.23008e-02
-5.54334e-03 -5.41928e-03 1.32475e-02 -1.72327e-02 1.86226e-02 -1.85130e-02 1.76737e-02 -1.65255e-02 1.52768e-02 -1.40318e-02
5.00139e-03 3.80638e-03 -1.05581e-02 1.48548e-02 -1.70084e-02 1.76737e-02 -1.74802e-02 1.68295e-02 -1.59482e-02 1.49667e-02
-4.55700e-03 -2.73357e-03 8.48953e-03 -1.27751e-02 1.53382e-02 -1.65255e-02 1.68295e-02 -1.66039e-02 1.60668e-02 -1.53555e-02
4.18370e-03 1.98927e-03 -6.87720e-03 1.09976e-02 -1.37524e-02 1.52768e-02 -1.59482e-02 1.60668e-02 -1.58302e-02 1.53711e-02
-3.86494e-03 -1.46158e-03 5.60427e-03 -9.48826e-03 1.23008e-02 -1.40318e-02 1.49667e-02 -1.53555e-02 1.53711e-02 -1.51360e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_6-7.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.80085e-04 -9.63972e-04 6.61412e-04 -4.90226e-04 4.23916e-04 -3.70252e-04 3.21418e-04 -2.93261e-04 2.71429e-04 -2.51803e-04
-9.63972e-04 -7.82712e-03 1.52341e-03 -1.04893e-03 8.14533e-04 -7.41015e-04 6.77094e-04 -6.24574e-04 5.73856e-04 -5.30192e-04
6.61412e-04 1.52341e-03 -7.91298e-03 2.56799e-03 -1.82084e-03 1.31219e-03 -1.11082e-03 9.54725e-04 -8.49966e-04 7.67903e-04
-4.90226e-04 -1.04893e-03 2.56799e-03 -5.51799e-03 3.09213e-03 -2.27258e-03 1.78631e-03 -1.50110e-03 1.29456e-03 -1.13266e-03
4.23916e-04 8.14533e-04 -1.82084e-03 3.09213e-03 -4.12738e-03 2.98615e-03 -2.36855e-03 1.97442e-03 -1.70485e-03 1.49866e-03
-3.70252e-04 -7.41015e-04 1.31219e-03 -2.27258e-03 2.98615e-03 -3.17100e-03 2.66274e-03 -2.30338e-03 2.01464e-03 -1.78966e-03
3.21418e-04 6.77094e-04 -1.11082e-03 1.78631e-03 -2.36855e-03 2.66274e-03 -2.58515e-03 2.34857e-03 -2.11597e-03 1.91679e-03
-2.93261e-04 -6.24574e-04 9.54725e-04 -1.50110e-03 1.97442e-03 -2.30338e-03 2.34857e-03 -2.27624e-03 2.11903e-03 -1.96308e-03
2.71429e-04 5.73856e-04 -8.49966e-04 1.29456e-03 -1.70485e-03 2.01464e-03 -2.11597e-03 2.11903e-03 -2.04216e-03 1.93454e-03
-2.51803e-04 -5.30192e-04 7.67903e-04 -1.13266e-03 1.49866e-03 -1.78966e-03 1.91679e-03 -1.96308e-03 1.93454e-03 -1.87074e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_60-61.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.26535e-03 -8.78421e-03 7.95723e-03 -7.03921e-03 6.24868e-03 -5.60343e-03 5.08815e-03 -4.67296e-03 4.33058e-03 -4.04242e-03
-8.78421e-03 -3.54875e-02 2.01287e-02 -1.18864e-02 7.12376e-03 -4.21104e-03 2.34900e-03 -1.11143e-03 2.55479e-04 3.52773e-04
7.95723e-03 2.01287e-02 -2.37952e-02 1.97751e-02 -1.55191e-02 1.20690e-02 -9.43217e-03 7.43688e-03 -5.91465e-03 4.73765e-03
-7.03921e-03 -1.18864e-02 1.97751e-02 -2.04422e-02 1.86715e-02 -1.63808e-02 1.42080e-02 -1.23181e-02 1.07209e-02 -9.38077e-03
6.24868e-03 7.12376e-03 -1.55191e-02 1.86715e-02 -1.90034e-02 1.81018e-02 -1.67689e-02 1.53525e-02 -1.39956e-02 1.27496e-02
-5.60343e-03 -4.21104e-03 1.20690e-02 -1.63808e-02 1.81018e-02 -1.83398e-02 1.78317e-02 -1.69766e-02 1.59849e-02 -1.49642e-02
5.08815e-03 2.34900e-03 -9.43217e-03 1.42080e-02 -1.67689e-02 1.78317e-02 -1.80051e-02 1.76719e-02 -1.70627e-02 1.63136e-02
-4.67296e-03 -1.11143e-03 7.43688e-03 -1.23181e-02 1.53525e-02 -1.69766e-02 1.76719e-02 -1.77777e-02 1.75191e-02 -1.70412e-02
4.33058e-03 2.55479e-04 -5.91465e-03 1.07209e-02 -1.39956e-02 1.59849e-02 -1.70627e-02 1.75191e-02 -1.75613e-02 1.73317e-02
-4.04242e-03 3.52773e-04 4.73765e-03 -9.38077e-03 1.27496e-02 -1.49642e-02 1.63136e-02 -1.70412e-02 1.73317e-02 -1.73191e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_61-62.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.57400e-03 -9.78130e-03 9.06297e-03 -8.06975e-03 7.21149e-03 -6.47460e-03 5.85225e-03 -5.32817e-03 4.88447e-03 -4.51288e-03
-9.78130e-03 -3.83897e-02 2.23937e-02 -1.41342e-02 9.50118e-03 -6.54202e-03 4.52173e-03 -3.09993e-03 2.07977e-03 -1.36616e-03
9.06297e-03 2.23937e-02 -2.69734e-02 2.31394e-02 -1.89388e-02 1.53773e-02 -1.25169e-02 1.02440e-02 -8.43441e-03 6.98708e-03
-8.06975e-03 -1.41342e-02 2.31394e-02 -2.41658e-02 2.23355e-02 -1.98098e-02 1.73242e-02 -1.50859e-02 1.31337e-02 -1.14505e-02
7.21149e-03 9.50118e-03 -1.89388e-02 2.23355e-02 -2.25038e-02 2.12910e-02 -1.96028e-02 1.78180e-02 -1.60966e-02 1.45074e-02
-6.47460e-03 -6.54202e-03 1.53773e-02 -1.98098e-02 2.12910e-02 -2.11855e-02 2.03184e-02 -1.91075e-02 1.77708e-02 -1.64321e-02
5.85225e-03 4.52173e-03 -1.25169e-02 1.73242e-02 -1.96028e-02 2.03184e-02 -2.01504e-02 1.94896e-02 -1.85678e-02 1.75344e-02
-5.32817e-03 -3.09993e-03 1.02440e-02 -1.50859e-02 1.78180e-02 -1.91075e-02 1.94896e-02 -1.93034e-02 1.87703e-02 -1.80451e-02
4.88447e-03 2.07977e-03 -8.43441e-03 1.31337e-02 -1.60966e-02 1.77708e-02 -1.85678e-02 1.87703e-02 -1.85779e-02 1.81390e-02
-4.51288e-03 -1.36616e-03 6.98708e-03 -1.14505e-02 1.45074e-02 -1.64321e-02 1.75344e-02 -1.80451e-02 1.81390e-02 -1.79863e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_62-63.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.58418e-03 -9.54091e-03 8.70480e-03 -7.73511e-03 6.97990e-03 -6.35421e-03 5.81561e-03 -5.34134e-03 4.91858e-03 -4.54258e-03
-9.54091e-03 -3.76712e-02 2.12784e-02 -1.25820e-02 7.93735e-03 -5.15608e-03 3.37132e-03 -2.15898e-03 1.29047e-03 -6.53805e-04
8.70480e-03 2.12784e-02 -2.53084e-02 2.17053e-02 -1.77423e-02 1.44413e-02 -1.18083e-02 9.71499e-03 -8.03467e-03 6.67355e-03
-7.73511e-03 -1.25820e-02 2.17053e-02 -2.30844e-02 2.15708e-02 -1.93041e-02 1.69958e-02 -1.48755e-02 1.29996e-02 -1.13681e-02
6.97990e-03 7.93735e-03 -1.77423e-02 2.15708e-02 -2.21003e-02 2.11525e-02 -1.96136e-02 1.79025e-02 -1.62116e-02 1.46283e-02
-6.35421e-03 -5.15608e-03 1.44413e-02 -1.93041e-02 2.11525e-02 -2.12964e-02 2.05471e-02 -1.93715e-02 1.80281e-02 -1.66587e-02
5.81561e-03 3.37132e-03 -1.18083e-02 1.69958e-02 -1.96136e-02 2.05471e-02 -2.04633e-02 1.98051e-02 -1.88474e-02 1.77573e-02
-5.34134e-03 -2.15898e-03 9.71499e-03 -1.48755e-02 1.79025e-02 -1.93715e-02 1.98051e-02 -1.95935e-02 1.90009e-02 -1.81999e-02
4.91858e-03 1.29047e-03 -8.03467e-03 1.29996e-02 -1.62116e-02 1.80281e-02 -1.88474e-02 1.90009e-02 -1.87299e-02 1.82001e-02
-4.54258e-03 -6.53805e-04 6.67355e-03 -1.13681e-02 1.46283e-02 -1.66587e-02 1.77573e-02 -1.81999e-02 1.82001e-02 -1.79117e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_63-64.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.16549e-03 -1.08894e-02 9.62561e-03 -8.36493e-03 7.29732e-03 -6.43843e-03 5.74832e-03 -5.19264e-03 4.74163e-03 -4.37438e-03
-1.08894e-02 -4.05484e-02 2.37896e-02 -1.47186e-02 9.28977e-03 -5.88294e-03 3.64575e-03 -2.14213e-03 1.11507e-03 -4.16346e-04
9.62561e-03 2.37896e-02 -2.69999e-02 2.28394e-02 -1.82078e-02 1.42563e-02 -1.11069e-02 8.64914e-03 -6.74054e-03 5.25966e-03
-8.36493e-03 -1.47186e-02 2.28394e-02 -2.31876e-02 2.09982e-02 -1.82273e-02 1.55664e-02 -1.32224e-02 1.12277e-02 -9.55605e-03
7.29732e-03 9.28977e-03 -1.82078e-02 2.09982e-02 -2.08891e-02 1.95547e-02 -1.78056e-02 1.60012e-02 -1.42948e-02 1.27452e-02
-6.43843e-03 -5.88294e-03 1.42563e-02 -1.82273e-02 1.95547e-02 -1.94474e-02 1.86260e-02 -1.74784e-02 1.62143e-02 -1.49458e-02
5.74832e-03 3.64575e-03 -1.11069e-02 1.55664e-02 -1.78056e-02 1.86260e-02 -1.85982e-02 1.80766e-02 -1.72826e-02 1.63540e-02
-5.19264e-03 -2.14213e-03 8.64914e-03 -1.32224e-02 1.60012e-02 -1.74784e-02 1.80766e-02 -1.80928e-02 1.77357e-02 -1.71494e-02
4.74163e-03 1.11507e-03 -6.74054e-03 1.12277e-02 -1.42948e-02 1.62143e-02 -1.72826e-02 1.77357e-02 -1.77579e-02 1.74879e-02
-4.37438e-03 -4.16346e-04 5.25966e-03 -9.55605e-03 1.27452e-02 -1.49458e-02 1.63540e-02 -1.71494e-02 1.74879e-02 -1.74963e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_64-65.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.49364e-03 -1.10924e-02 1.04688e-02 -9.40072e-03 8.40658e-03 -7.54454e-03 6.81098e-03 -6.18995e-03 5.66138e-03 -5.21166e-03
-1.10924e-02 -4.12417e-02 2.52616e-02 -1.60325e-02 1.05515e-02 -7.08002e-03 4.76447e-03 -3.15963e-03 2.00804e-03 -1.17257e-03
1.04688e-02 2.52616e-02 -2.91312e-02 2.52274e-02 -2.06721e-02 1.67578e-02 -1.35949e-02 1.10706e-02 -9.04768e-03 7.41866e-03
-9.40072e-03 -1.60325e-02 2.52274e-02 -2.61605e-02 2.41463e-02 -2.13886e-02 1.86462e-02 -1.61620e-02 1.39879e-02 -1.21140e-02
8.40658e-03 1.05515e-02 -2.06721e-02 2.41463e-02 -2.42178e-02 2.28422e-02 -2.09410e-02 1.89349e-02 -1.70059e-02 1.52285e-02
-7.54454e-03 -7.08002e-03 1.67578e-02 -2.13886e-02 2.28422e-02 -2.26194e-02 2.15746e-02 -2.01702e-02 1.86487e-02 -1.71365e-02
6.81098e-03 4.76447e-03 -1.35949e-02 1.86462e-02 -2.09410e-02 2.15746e-02 -2.12619e-02 2.04383e-02 -1.93596e-02 1.81762e-02
-6.18995e-03 -3.15963e-03 1.10706e-02 -1.61620e-02 1.89349e-02 -2.01702e-02 2.04383e-02 -2.01197e-02 1.94584e-02 -1.86097e-02
5.66138e-03 2.00804e-03 -9.04768e-03 1.39879e-02 -1.70059e-02 1.86487e-02 -1.93596e-02 1.94584e-02 -1.91652e-02 1.86291e-02
-5.21166e-03 -1.17257e-03 7.41866e-03 -1.21140e-02 1.52285e-02 -1.71365e-02 1.81762e-02 -1.86097e-02 1.86291e-02 -1.83717e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_65-66.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.37476e-03 -1.12170e-02 1.06211e-02 -9.27797e-03 8.03984e-03 -7.03068e-03 6.23085e-03 -5.60038e-03 5.09725e-03 -4.69139e-03
-1.12170e-02 -4.26019e-02 2.64562e-02 -1.62267e-02 9.85674e-03 -5.85919e-03 3.33898e-03 -1.75086e-03 7.41006e-04 -1.05248e-04
1.06211e-02 2.64562e-02 -3.00400e-02 2.54355e-02 -2.02182e-02 1.58409e-02 -1.24262e-02 9.82777e-03 -7.85961e-03 6.36694e-03
-9.27797e-03 -1.62267e-02 2.54355e-02 -2.60588e-02 2.37587e-02 -2.07782e-02 1.78916e-02 -1.53473e-02 1.31898e-02 -1.13908e-02
8.03984e-03 9.85674e-03 -2.02182e-02 2.37587e-02 -2.38775e-02 2.25061e-02 -2.05829e-02 1.85566e-02 -1.66295e-02 1.48809e-02
-7.03068e-03 -5.85919e-03 1.58409e-02 -2.07782e-02 2.25061e-02 -2.24507e-02 2.14805e-02 -2.00975e-02 1.85792e-02 -1.70710e-02
6.23085e-03 3.33898e-03 -1.24262e-02 1.78916e-02 -2.05829e-02 2.14805e-02 -2.13072e-02 2.05394e-02 -1.94734e-02 1.82849e-02
-5.60038e-03 -1.75086e-03 9.82777e-03 -1.53473e-02 1.85566e-02 -2.00975e-02 2.05394e-02 -2.02998e-02 1.96619e-02 -1.88075e-02
5.09725e-03 7.41006e-04 -7.85961e-03 1.31898e-02 -1.66295e-02 1.85792e-02 -1.94734e-02 1.96619e-02 -1.93991e-02 1.88592e-02
-4.69139e-03 -1.05248e-04 6.36694e-03 -1.13908e-02 1.48809e-02 -1.70710e-02 1.82849e-02 -1.88075e-02 1.88592e-02 -1.85985e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_66-67.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-5.94750e-03 -1.14167e-02 1.09372e-02 -1.00677e-02 9.20032e-03 -8.40088e-03 7.67928e-03 -7.03564e-03 6.46300e-03 -5.95853e-03
-1.14167e-02 -4.12011e-02 2.56370e-02 -1.67903e-02 1.13357e-02 -7.76998e-03 5.32943e-03 -3.60787e-03 2.35799e-03 -1.45107e-03
1.09372e-02 2.56370e-02 -2.87764e-02 2.53538e-02 -2.13198e-02 1.77000e-02 -1.46496e-02 1.21294e-02 -1.00562e-02 8.36282e-03
-1.00677e-02 -1.67903e-02 2.53538e-02 -2.64980e-02 2.49204e-02 -2.25014e-02 1.99501e-02 -1.75384e-02 1.53610e-02 -1.34489e-02
9.20032e-03 1.13357e-02 -2.13198e-02 2.49204e-02 -2.53154e-02 2.42381e-02 -2.25335e-02 2.06196e-02 -1.87046e-02 1.68973e-02
-8.40088e-03 -7.76998e-03 1.77000e-02 -2.25014e-02 2.42381e-02 -2.42806e-02 2.34189e-02 -2.21049e-02 2.05989e-02 -1.90555e-02
7.67928e-03 5.32943e-03 -1.46496e-02 1.99501e-02 -2.25335e-02 2.34189e-02 -2.32775e-02 2.25382e-02 -2.14725e-02 2.02547e-02
-7.03564e-03 -3.60787e-03 1.21294e-02 -1.75384e-02 2.06196e-02 -2.21049e-02 2.25382e-02 -2.23002e-02 2.16511e-02 -2.07673e-02
6.46300e-03 2.35799e-03 -1.00562e-02 1.53610e-02 -1.87046e-02 2.05989e-02 -2.14725e-02 2.16511e-02 -2.13717e-02 2.08026e-02
-5.95853e-03 -1.45107e-03 8.36282e-03 -1.34489e-02 1.68973e-02 -1.90555e-02 2.02547e-02 -2.07673e-02 2.08026e-02 -2.05189e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_67-68.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.63926e-03 -1.21841e-02 1.21706e-02 -1.10465e-02 9.93715e-03 -8.99247e-03 8.20496e-03 -7.54836e-03 6.99319e-03 -6.50683e-03
-1.21841e-02 -4.20571e-02 2.74833e-02 -1.74939e-02 1.13330e-02 -7.42526e-03 4.85002e-03 -3.10991e-03 1.89845e-03 -9.21274e-04
1.21706e-02 2.74833e-02 -3.14989e-02 2.75886e-02 -2.27263e-02 1.84695e-02 -1.50184e-02 1.22758e-02 -1.00960e-02 8.31034e-03
-1.10465e-02 -1.74939e-02 2.75886e-02 -2.88146e-02 2.67809e-02 -2.38614e-02 2.09180e-02 -1.82365e-02 1.58882e-02 -1.38635e-02
9.93715e-03 1.13330e-02 -2.27263e-02 2.67809e-02 -2.71071e-02 2.57889e-02 -2.38362e-02 2.17217e-02 -1.96618e-02 1.77627e-02
-8.99247e-03 -7.42526e-03 1.84695e-02 -2.38614e-02 2.57889e-02 -2.58199e-02 2.48769e-02 -2.34751e-02 2.18978e-02 -2.03171e-02
8.20496e-03 4.85002e-03 -1.50184e-02 2.09180e-02 -2.38362e-02 2.48769e-02 -2.48008e-02 2.40901e-02 -2.30414e-02 2.18556e-02
-7.54836e-03 -3.10991e-03 1.22758e-02 -1.82365e-02 2.17217e-02 -2.34751e-02 2.40901e-02 -2.39844e-02 2.34374e-02 -2.26553e-02
6.99319e-03 1.89845e-03 -1.00960e-02 1.58882e-02 -1.96618e-02 2.18978e-02 -2.30414e-02 2.34374e-02 -2.33342e-02 2.29293e-02
-6.50683e-03 -9.21274e-04 8.31034e-03 -1.38635e-02 1.77627e-02 -2.03171e-02 2.18556e-02 -2.26553e-02 2.29293e-02 -2.29995e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_68-69.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.86629e-03 -1.21584e-02 1.21935e-02 -1.12369e-02 1.01883e-02 -9.23683e-03 8.42702e-03 -7.75704e-03 7.20252e-03 -6.74821e-03
-1.21584e-02 -4.06118e-02 2.81537e-02 -1.85625e-02 1.20925e-02 -7.72118e-03 4.72780e-03 -2.66590e-03 1.22633e-03 -2.39024e-04
1.21935e-02 2.81537e-02 -3.10872e-02 2.71646e-02 -2.23334e-02 1.79854e-02 -1.43968e-02 1.15336e-02 -9.27036e-03 7.49726e-03
-1.12369e-02 -1.85625e-02 2.71646e-02 -2.81611e-02 2.62344e-02 -2.34094e-02 2.05175e-02 -1.78709e-02 1.55539e-02 -1.35731e-02
1.01883e-02 1.20925e-02 -2.23334e-02 2.62344e-02 -2.66883e-02 2.55242e-02 -2.37077e-02 2.17128e-02 -1.97562e-02 1.79363e-02
-9.23683e-03 -7.72118e-03 1.79854e-02 -2.34094e-02 2.55242e-02 -2.57514e-02 2.49909e-02 -2.37543e-02 2.23199e-02 -2.08414e-02
8.42702e-03 4.72780e-03 -1.43968e-02 2.05175e-02 -2.37077e-02 2.49909e-02 -2.51302e-02 2.46099e-02 -2.37232e-02 2.26499e-02
-7.75704e-03 -2.66590e-03 1.15336e-02 -1.78709e-02 2.17128e-02 -2.37543e-02 2.46099e-02 -2.47082e-02 2.43308e-02 -2.36632e-02
7.20252e-03 1.22633e-03 -9.27036e-03 1.55539e-02 -1.97562e-02 2.23199e-02 -2.37232e-02 2.43308e-02 -2.43990e-02 2.41073e-02
-6.74821e-03 -2.39024e-04 7.49726e-03 -1.35731e-02 1.79363e-02 -2.08414e-02 2.26499e-02 -2.36632e-02 2.41073e-02 -2.41484e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_69-70.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.24932e-03 -1.26076e-02 1.32385e-02 -1.23502e-02 1.12939e-02 -1.02819e-02 9.36654e-03 -8.56298e-03 7.86157e-03 -7.25890e-03
-1.26076e-02 -4.05660e-02 2.98284e-02 -2.06416e-02 1.43129e-02 -9.89578e-03 6.74884e-03 -4.48473e-03 2.82406e-03 -1.55186e-03
1.32385e-02 2.98284e-02 -3.34292e-02 2.97469e-02 -2.50113e-02 2.06034e-02 -1.68127e-02 1.36560e-02 -1.10551e-02 8.90846e-03
-1.23502e-02 -2.06416e-02 2.97469e-02 -3.07682e-02 2.88215e-02 -2.58925e-02 2.27812e-02 -1.98256e-02 1.71514e-02 -1.47915e-02
1.12939e-02 1.43129e-02 -2.50113e-02 2.88215e-02 -2.91808e-02 2.78834e-02 -2.58443e-02 2.35458e-02 -2.12372e-02 1.90476e-02
-1.02819e-02 -9.89578e-03 2.06034e-02 -2.58925e-02 2.78834e-02 -2.79724e-02 2.70026e-02 -2.54829e-02 2.37167e-02 -2.18891e-02
9.36654e-03 6.74884e-03 -1.68127e-02 2.27812e-02 -2.58443e-02 2.70026e-02 -2.69595e-02 2.61894e-02 -2.50040e-02 2.36146e-02
-8.56298e-03 -4.48473e-03 1.36560e-02 -1.98256e-02 2.35458e-02 -2.54829e-02 2.61894e-02 -2.60782e-02 2.54432e-02 -2.45017e-02
7.86157e-03 2.82406e-03 -1.10551e-02 1.71514e-02 -2.12372e-02 2.37167e-02 -2.50040e-02 2.54432e-02 -2.52978e-02 2.47786e-02
-7.25890e-03 -1.55186e-03 8.90846e-03 -1.47915e-02 1.90476e-02 -2.18891e-02 2.36146e-02 -2.45017e-02 2.47786e-02 -2.47616e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_7-8.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.02936e-04 -1.09164e-03 6.61400e-04 -5.54184e-04 4.43702e-04 -3.82779e-04 3.40053e-04 -3.06814e-04 2.78122e-04 -2.54239e-04
-1.09164e-03 -8.36789e-03 1.61634e-03 -1.04189e-03 8.77981e-04 -7.19744e-04 6.17342e-04 -5.39419e-04 4.77897e-04 -4.37187e-04
6.61400e-04 1.61634e-03 -7.63008e-03 2.81410e-03 -1.98978e-03 1.53220e-03 -1.17407e-03 9.41750e-04 -7.80075e-04 6.60301e-04
-5.54184e-04 -1.04189e-03 2.81410e-03 -5.47357e-03 3.05918e-03 -2.34443e-03 1.83297e-03 -1.51871e-03 1.28133e-03 -1.10058e-03
4.43702e-04 8.77981e-04 -1.98978e-03 3.05918e-03 -4.04019e-03 3.03111e-03 -2.40551e-03 2.01573e-03 -1.73077e-03 1.51020e-03
-3.82779e-04 -7.19744e-04 1.53220e-03 -2.34443e-03 3.03111e-03 -3.20923e-03 2.71413e-03 -2.34485e-03 2.06209e-03 -1.83326e-03
3.40053e-04 6.17342e-04 -1.17407e-03 1.83297e-03 -2.40551e-03 2.71413e-03 -2.63429e-03 2.39744e-03 -2.17636e-03 1.97942e-03
-3.06814e-04 -5.39419e-04 9.41750e-04 -1.51871e-03 2.01573e-03 -2.34485e-03 2.39744e-03 -2.32382e-03 2.18266e-03 -2.03194e-03
2.78122e-04 4.77897e-04 -7.80075e-04 1.28133e-03 -1.73077e-03 2.06209e-03 -2.17636e-03 2.18266e-03 -2.11906e-03 2.01747e-03
-2.54239e-04 -4.37187e-04 6.60301e-04 -1.10058e-03 1.51020e-03 -1.83326e-03 1.97942e-03 -2.03194e-03 2.01747e-03 -1.95999e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_70-71.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.14908e-03 -1.19971e-02 1.33777e-02 -1.26324e-02 1.15412e-02 -1.04883e-02 9.55951e-03 -8.76446e-03 8.08164e-03 -7.50241e-03
-1.19971e-02 -3.95987e-02 3.01738e-02 -2.08417e-02 1.41390e-02 -9.45543e-03 6.15797e-03 -3.81056e-03 2.09422e-03 -8.47391e-04
1.33777e-02 3.01738e-02 -3.48418e-02 3.10286e-02 -2.59060e-02 2.11780e-02 -1.71869e-02 1.39177e-02 -1.12483e-02 9.08316e-03
-1.26324e-02 -2.08417e-02 3.10286e-02 -3.21865e-02 3.00609e-02 -2.69138e-02 2.36362e-02 -2.05730e-02 1.78276e-02 -1.54274e-02
1.15412e-02 1.41390e-02 -2.59060e-02 3.00609e-02 -3.04065e-02 2.89832e-02 -2.68193e-02 2.44304e-02 -2.20618e-02 1.98362e-02
-1.04883e-02 -9.45543e-03 2.11780e-02 -2.69138e-02 2.89832e-02 -2.90066e-02 2.79472e-02 -2.63603e-02 2.45555e-02 -2.27111e-02
9.55951e-03 6.15797e-03 -1.71869e-02 2.36362e-02 -2.68193e-02 2.79472e-02 -2.78425e-02 2.70298e-02 -2.58317e-02 2.44496e-02
-8.76446e-03 -3.81056e-03 1.39177e-02 -2.05730e-02 2.44304e-02 -2.63603e-02 2.70298e-02 -2.69014e-02 2.62807e-02 -2.53709e-02
8.08164e-03 2.09422e-03 -1.12483e-02 1.78276e-02 -2.20618e-02 2.45555e-02 -2.58317e-02 2.62807e-02 -2.61771e-02 2.57128e-02
-7.50241e-03 -8.47391e-04 9.08316e-03 -1.54274e-02 1.98362e-02 -2.27111e-02 2.44496e-02 -2.53709e-02 2.57128e-02 -2.56497e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_71-72.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.53969e-03 -1.28833e-02 1.45499e-02 -1.40696e-02 1.30414e-02 -1.19260e-02 1.08760e-02 -9.94425e-03 9.12583e-03 -8.29806e-03
-1.28833e-02 -3.73148e-02 2.93554e-02 -2.13168e-02 1.52086e-02 -1.07236e-02 7.42548e-03 -5.00360e-03 3.18073e-03 -1.51185e-03
1.45499e-02 2.93554e-02 -3.38682e-02 3.10306e-02 -2.65756e-02 2.21678e-02 -1.82760e-02 1.49971e-02 -1.22629e-02 9.76991e-03
-1.40696e-02 -2.13168e-02 3.10306e-02 -3.25708e-02 3.08086e-02 -2.78661e-02 2.46610e-02 -2.15888e-02 1.87869e-02 -1.61451e-02
1.30414e-02 1.52086e-02 -2.65756e-02 3.08086e-02 -3.12979e-02 2.99695e-02 -2.78363e-02 2.54241e-02 -2.29935e-02 2.05774e-02
-1.19260e-02 -1.07236e-02 2.21678e-02 -2.78661e-02 2.99695e-02 -3.00240e-02 2.89659e-02 -2.73416e-02 2.54651e-02 -2.34598e-02
1.08760e-02 7.42548e-03 -1.82760e-02 2.46610e-02 -2.78363e-02 2.89659e-02 -2.88461e-02 2.79856e-02 -2.67064e-02 2.51841e-02
-9.94425e-03 -5.00360e-03 1.49971e-02 -2.15888e-02 2.54241e-02 -2.73416e-02 2.79856e-02 -2.78053e-02 2.70929e-02 -2.60612e-02
9.12583e-03 3.18073e-03 -1.22629e-02 1.87869e-02 -2.29935e-02 2.54651e-02 -2.67064e-02 2.70929e-02 -2.68963e-02 2.63279e-02
-8.29806e-03 -1.51185e-03 9.76991e-03 -1.61451e-02 2.05774e-02 -2.34598e-02 2.51841e-02 -2.60612e-02 2.63279e-02 -2.69572e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_72-73.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.96130e-03 -1.21951e-02 1.34624e-02 -1.28043e-02 1.17906e-02 -1.07765e-02 9.84867e-03 -9.03285e-03 8.31508e-03 -7.70088e-03
-1.21951e-02 -3.46070e-02 2.82098e-02 -2.05711e-02 1.46247e-02 -1.02563e-02 7.05307e-03 -4.70332e-03 2.94075e-03 -1.63110e-03
1.34624e-02 2.82098e-02 -3.19367e-02 2.87890e-02 -2.43918e-02 2.02126e-02 -1.65894e-02 1.35633e-02 -1.10526e-02 8.99782e-03
-1.28043e-02 -2.05711e-02 2.87890e-02 -2.96918e-02 2.79068e-02 -2.52280e-02 2.23743e-02 -1.96550e-02 1.71738e-02 -1.49774e-02
1.17906e-02 1.46247e-02 -2.43918e-02 2.79068e-02 -2.83153e-02 2.72153e-02 -2.54195e-02 2.33649e-02 -2.12702e-02 1.92614e-02
-1.07765e-02 -1.02563e-02 2.02126e-02 -2.52280e-02 2.72153e-02 -2.74345e-02 2.66505e-02 -2.53326e-02 2.37546e-02 -2.20890e-02
9.84867e-03 7.05307e-03 -1.65894e-02 2.23743e-02 -2.54195e-02 2.66505e-02 -2.67274e-02 2.61000e-02 -2.50572e-02 2.37922e-02
-9.03285e-03 -4.70332e-03 1.35633e-02 -1.96550e-02 2.33649e-02 -2.53326e-02 2.61000e-02 -2.60723e-02 2.55292e-02 -2.46676e-02
8.31508e-03 2.94075e-03 -1.10526e-02 1.71738e-02 -2.12702e-02 2.37546e-02 -2.50572e-02 2.55292e-02 -2.54287e-02 2.49459e-02
-7.70088e-03 -1.63110e-03 8.99782e-03 -1.49774e-02 1.92614e-02 -2.20890e-02 2.37922e-02 -2.46676e-02 2.49459e-02 -2.48151e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_73-74.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.76721e-03 -1.27575e-02 1.54902e-02 -1.53773e-02 1.44985e-02 -1.34200e-02 1.23240e-02 -1.12874e-02 1.03259e-02 -9.46347e-03
-1.27575e-02 -3.42690e-02 2.89591e-02 -2.18173e-02 1.62245e-02 -1.21001e-02 9.03999e-03 -6.75544e-03 5.00532e-03 -3.68837e-03
1.54902e-02 2.89591e-02 -3.58970e-02 3.41418e-02 -3.01804e-02 2.59776e-02 -2.21076e-02 1.87272e-02 -1.58160e-02 1.33591e-02
-1.53773e-02 -2.18173e-02 3.41418e-02 -3.68948e-02 3.56175e-02 -3.27708e-02 2.94325e-02 -2.60917e-02 2.29438e-02 -2.00916e-02
1.44985e-02 1.62245e-02 -3.01804e-02 3.56175e-02 -3.65405e-02 3.52138e-02 -3.28355e-02 3.00452e-02 -2.71670e-02 2.43896e-02
-1.34200e-02 -1.21001e-02 2.59776e-02 -3.27708e-02 3.52138e-02 -3.51764e-02 3.37861e-02 -3.17102e-02 2.93270e-02 -2.68719e-02
1.23240e-02 9.03999e-03 -2.21076e-02 2.94325e-02 -3.28355e-02 3.37861e-02 -3.32666e-02 3.19055e-02 -3.00870e-02 2.80627e-02
-1.12874e-02 -6.75544e-03 1.87272e-02 -2.60917e-02 3.00452e-02 -3.17102e-02 3.19055e-02 -3.11901e-02 2.99263e-02 -2.83617e-02
1.03259e-02 5.00532e-03 -1.58160e-02 2.29438e-02 -2.71670e-02 2.93270e-02 -3.00870e-02 2.99263e-02 -2.91710e-02 2.80526e-02
-9.46347e-03 -3.68837e-03 1.33591e-02 -2.00916e-02 2.43896e-02 -2.68719e-02 2.80627e-02 -2.83617e-02 2.80526e-02 -2.73447e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_74-75.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.55108e-03 -1.24192e-02 1.56634e-02 -1.58733e-02 1.51351e-02 -1.41249e-02 1.30879e-02 -1.21251e-02 1.12500e-02 -1.04610e-02
-1.24192e-02 -3.14100e-02 2.82989e-02 -2.20915e-02 1.65436e-02 -1.21603e-02 8.80356e-03 -6.27556e-03 4.36976e-03 -2.85736e-03
1.56634e-02 2.82989e-02 -3.44643e-02 3.28063e-02 -2.89113e-02 2.46799e-02 -2.07623e-02 1.73692e-02 -1.44981e-02 1.20588e-02
-1.58733e-02 -2.20915e-02 3.28063e-02 -3.51229e-02 3.38084e-02 -3.10321e-02 2.78093e-02 -2.46250e-02 2.16649e-02 -1.89872e-02
1.51351e-02 1.65436e-02 -2.89113e-02 3.38084e-02 -3.47036e-02 3.35447e-02 -3.14124e-02 2.89074e-02 -2.63265e-02 2.38306e-02
-1.41249e-02 -1.21603e-02 2.46799e-02 -3.10321e-02 3.35447e-02 -3.37948e-02 3.27761e-02 -3.10990e-02 2.91051e-02 -2.70125e-02
1.30879e-02 8.80356e-03 -2.07623e-02 2.78093e-02 -3.14124e-02 3.27761e-02 -3.27463e-02 3.18851e-02 -3.05355e-02 2.89387e-02
-1.21251e-02 -6.27556e-03 1.73692e-02 -2.46250e-02 2.89074e-02 -3.10990e-02 3.18851e-02 -3.17545e-02 3.10253e-02 -2.99396e-02
1.12500e-02 4.36976e-03 -1.44981e-02 2.16649e-02 -2.63265e-02 2.91051e-02 -3.05355e-02 3.10253e-02 -3.09213e-02 3.02550e-02
-1.04610e-02 -2.85736e-03 1.20588e-02 -1.89872e-02 2.38306e-02 -2.70125e-02 2.89387e-02 -2.99396e-02 3.02550e-02 -3.00945e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_75-76.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.29887e-03 -1.10617e-02 1.42646e-02 -1.47387e-02 1.43515e-02 -1.36848e-02 1.29419e-02 -1.22150e-02 1.15134e-02 -1.08663e-02
-1.10617e-02 -2.92292e-02 2.62452e-02 -1.98380e-02 1.40861e-02 -9.58989e-03 6.20353e-03 -3.70781e-03 1.83047e-03 -4.47309e-04
1.42646e-02 2.62452e-02 -3.18440e-02 3.00095e-02 -2.61329e-02 2.20367e-02 -1.83060e-02 1.51134e-02 -1.24071e-02 1.01621e-02
-1.47387e-02 -1.98380e-02 3.00095e-02 -3.24349e-02 3.14709e-02 -2.91157e-02 2.62958e-02 -2.34606e-02 2.07716e-02 -1.83290e-02
1.43515e-02 1.40861e-02 -2.61329e-02 3.14709e-02 -3.30340e-02 3.25458e-02 -3.09925e-02 2.89501e-02 -2.67141e-02 2.44777e-02
-1.36848e-02 -9.58989e-03 2.20367e-02 -2.91157e-02 3.25458e-02 -3.36522e-02 3.33367e-02 -3.21976e-02 3.05933e-02 -2.87713e-02
1.29419e-02 6.20353e-03 -1.83060e-02 2.62958e-02 -3.09925e-02 3.33367e-02 -3.40888e-02 3.38104e-02 -3.28742e-02 3.15502e-02
-1.22150e-02 -3.70781e-03 1.51134e-02 -2.34606e-02 2.89501e-02 -3.21976e-02 3.38104e-02 -3.42850e-02 3.39787e-02 -3.31625e-02
1.15134e-02 1.83047e-03 -1.24071e-02 2.07716e-02 -2.67141e-02 3.05933e-02 -3.28742e-02 3.39787e-02 -3.42334e-02 3.38970e-02
-1.08663e-02 -4.47309e-04 1.01621e-02 -1.83290e-02 2.44777e-02 -2.87713e-02 3.15502e-02 -3.31625e-02 3.38970e-02 -3.39921e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_76-77.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.01883e-02 -1.06180e-02 1.47919e-02 -1.57105e-02 1.54012e-02 -1.46431e-02 1.37531e-02 -1.28755e-02 1.20687e-02 -1.13355e-02
-1.06180e-02 -2.36344e-02 2.35410e-02 -1.93307e-02 1.47997e-02 -1.09069e-02 7.78734e-03 -5.38589e-03 3.55312e-03 -2.16670e-03
1.47919e-02 2.35410e-02 -3.04435e-02 3.00013e-02 -2.69822e-02 2.32884e-02 -1.96727e-02 1.64361e-02 -1.36610e-02 1.13141e-02
-1.57105e-02 -1.93307e-02 3.00013e-02 -3.29185e-02 3.21764e-02 -2.98133e-02 2.68465e-02 -2.37965e-02 2.09267e-02 -1.83089e-02
1.54012e-02 1.47997e-02 -2.69822e-02 3.21764e-02 -3.34406e-02 3.25876e-02 -3.06626e-02 2.82725e-02 -2.57769e-02 2.33268e-02
-1.46431e-02 -1.09069e-02 2.32884e-02 -2.98133e-02 3.25876e-02 -3.30814e-02 3.22444e-02 -3.06806e-02 2.87799e-02 -2.67393e-02
1.37531e-02 7.78734e-03 -1.96727e-02 2.68465e-02 -3.06626e-02 3.22444e-02 -3.23943e-02 3.16638e-02 -3.04303e-02 2.89100e-02
-1.28755e-02 -5.38589e-03 1.64361e-02 -2.37965e-02 2.82725e-02 -3.06806e-02 3.16638e-02 -3.17025e-02 3.11200e-02 -3.01492e-02
1.20687e-02 3.55312e-03 -1.36610e-02 2.09267e-02 -2.57769e-02 2.87799e-02 -3.04303e-02 3.11200e-02 -3.11428e-02 3.07004e-02
-1.13355e-02 -2.16670e-03 1.13141e-02 -1.83089e-02 2.33268e-02 -2.67393e-02 2.89100e-02 -3.01492e-02 3.07004e-02 -3.07446e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_77-78.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.05027e-02 -1.07135e-02 1.51398e-02 -1.63514e-02 1.62176e-02 -1.54964e-02 1.45353e-02 -1.35213e-02 1.25492e-02 -1.16467e-02
-1.07135e-02 -2.39303e-02 2.42928e-02 -2.04423e-02 1.59856e-02 -1.19337e-02 8.52201e-03 -5.78055e-03 3.61378e-03 -1.92540e-03
1.51398e-02 2.42928e-02 -3.15171e-02 3.13529e-02 -2.83876e-02 2.45137e-02 -2.05551e-02 1.68915e-02 -1.36887e-02 1.09322e-02
-1.63514e-02 -2.04423e-02 3.13529e-02 -3.44884e-02 3.38188e-02 -3.13313e-02 2.80736e-02 -2.46211e-02 2.13301e-02 -1.82810e-02
1.62176e-02 1.59856e-02 -2.83876e-02 3.38188e-02 -3.52340e-02 3.43638e-02 -3.22513e-02 2.95358e-02 -2.66728e-02 2.38132e-02
-1.54964e-02 -1.19337e-02 2.45137e-02 -3.13313e-02 3.43638e-02 -3.49695e-02 3.40700e-02 -3.22833e-02 3.00943e-02 -2.76941e-02
1.45353e-02 8.52201e-03 -2.05551e-02 2.80736e-02 -3.22513e-02 3.40700e-02 -3.42828e-02 3.34397e-02 -3.20091e-02 3.01968e-02
-1.35213e-02 -5.78055e-03 1.68915e-02 -2.46211e-02 2.95358e-02 -3.22833e-02 3.34397e-02 -3.34701e-02 3.27843e-02 -3.15988e-02
1.25492e-02 3.61378e-03 -1.36887e-02 2.13301e-02 -2.66728e-02 3.00943e-02 -3.20091e-02 3.27843e-02 -3.27891e-02 3.22081e-02
-1.16467e-02 -1.92540e-03 1.09322e-02 -1.82810e-02 2.38132e-02 -2.76941e-02 3.01968e-02 -3.15988e-02 3.22081e-02 -3.21886e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_78-79.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.12138e-02 -1.04025e-02 1.54454e-02 -1.71619e-02 1.74453e-02 -1.70518e-02 1.63290e-02 -1.54623e-02 1.46005e-02 -1.37597e-02
-1.04025e-02 -2.22474e-02 2.34190e-02 -2.03453e-02 1.64458e-02 -1.27286e-02 9.47356e-03 -6.72127e-03 4.56701e-03 -2.87474e-03
1.54454e-02 2.34190e-02 -3.11312e-02 3.16761e-02 -2.94152e-02 2.61223e-02 -2.25806e-02 1.91579e-02 -1.61193e-02 1.34655e-02
-1.71619e-02 -2.03453e-02 3.16761e-02 -3.53502e-02 3.53020e-02 -3.34094e-02 3.06454e-02 -2.75516e-02 2.45127e-02 -2.16228e-02
1.74453e-02 1.64458e-02 -2.94152e-02 3.53020e-02 -3.72312e-02 3.68894e-02 -3.52516e-02 3.29150e-02 -3.03307e-02 2.76391e-02
-1.70518e-02 -1.27286e-02 2.61223e-02 -3.34094e-02 3.68894e-02 -3.79508e-02 3.74741e-02 -3.60382e-02 3.41179e-02 -3.18663e-02
1.63290e-02 9.47356e-03 -2.25806e-02 3.06454e-02 -3.52516e-02 3.74741e-02 -3.80573e-02 3.75207e-02 -3.63336e-02 3.46393e-02
-1.54623e-02 -6.72127e-03 1.91579e-02 -2.75516e-02 3.29150e-02 -3.60382e-02 3.75207e-02 -3.78922e-02 3.73338e-02 -3.62303e-02
1.46005e-02 4.56701e-03 -1.61193e-02 2.45127e-02 -3.03307e-02 3.41179e-02 -3.63336e-02 3.73338e-02 -3.75292e-02 3.70092e-02
-1.37597e-02 -2.87474e-03 1.34655e-02 -2.16228e-02 2.76391e-02 -3.18663e-02 3.46393e-02 -3.62303e-02 3.70092e-02 -3.72555e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_79-80.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.03101e-02 -7.94458e-03 1.31133e-02 -1.53515e-02 1.60956e-02 -1.60269e-02 1.55076e-02 -1.47813e-02 1.39531e-02 -1.31243e-02
-7.94458e-03 -1.72367e-02 1.83744e-02 -1.59362e-02 1.26340e-02 -9.38644e-03 6.49125e-03 -4.07308e-03 2.08796e-03 -5.54745e-04
1.31133e-02 1.83744e-02 -2.59132e-02 2.72068e-02 -2.56513e-02 2.28630e-02 -1.96481e-02 1.64751e-02 -1.35192e-02 1.09205e-02
-1.53515e-02 -1.59362e-02 2.72068e-02 -3.16779e-02 3.23522e-02 -3.09445e-02 2.84561e-02 -2.55342e-02 2.25037e-02 -1.95994e-02
1.60956e-02 1.26340e-02 -2.56513e-02 3.23522e-02 -3.50123e-02 3.51552e-02 -3.37805e-02 3.15890e-02 -2.89825e-02 2.62541e-02
-1.60269e-02 -9.38644e-03 2.28630e-02 -3.09445e-02 3.51552e-02 -3.67144e-02 3.65154e-02 -3.52345e-02 3.32948e-02 -3.10157e-02
1.55076e-02 6.49125e-03 -1.96481e-02 2.84561e-02 -3.37805e-02 3.65154e-02 -3.74025e-02 3.70493e-02 -3.58643e-02 3.41687e-02
-1.47813e-02 -4.07308e-03 1.64751e-02 -2.55342e-02 3.15890e-02 -3.52345e-02 3.70493e-02 -3.75566e-02 3.71149e-02 -3.60439e-02
1.39531e-02 2.08796e-03 -1.35192e-02 2.25037e-02 -2.89825e-02 3.32948e-02 -3.58643e-02 3.71149e-02 -3.73713e-02 3.69137e-02
-1.31243e-02 -5.54745e-04 1.09205e-02 -1.95994e-02 2.62541e-02 -3.10157e-02 3.41687e-02 -3.60439e-02 3.69137e-02 -3.71692e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_8-9.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.08384e-04 -1.10552e-03 7.16981e-04 -5.14825e-04 4.27561e-04 -3.64251e-04 3.36430e-04 -3.13749e-04 2.93576e-04 -2.74834e-04
-1.10552e-03 -8.47445e-03 1.81532e-03 -1.19050e-03 9.87994e-04 -7.36747e-04 6.93807e-04 -6.50650e-04 6.16678e-04 -5.71388e-04
7.16981e-04 1.81532e-03 -7.70111e-03 2.76585e-03 -1.75837e-03 1.30470e-03 -1.05454e-03 9.28554e-04 -8.13400e-04 7.35067e-04
-5.14825e-04 -1.19050e-03 2.76585e-03 -5.68371e-03 3.30663e-03 -2.39112e-03 1.89564e-03 -1.57385e-03 1.35661e-03 -1.19950e-03
4.27561e-04 9.87994e-04 -1.75837e-03 3.30663e-03 -4.16378e-03 3.08915e-03 -2.50444e-03 2.10394e-03 -1.81946e-03 1.61405e-03
-3.64251e-04 -7.36747e-04 1.30470e-03 -2.39112e-03 3.08915e-03 -3.17729e-03 2.73995e-03 -2.38921e-03 2.11420e-03 -1.89997e-03
3.36430e-04 6.93807e-04 -1.05454e-03 1.89564e-03 -2.50444e-03 2.73995e-03 -2.67950e-03 2.45530e-03 -2.24336e-03 2.05735e-03
-3.13749e-04 -6.50650e-04 9.28554e-04 -1.57385e-03 2.10394e-03 -2.38921e-03 2.45530e-03 -2.38672e-03 2.25375e-03 -2.11385e-03
2.93576e-04 6.16678e-04 -8.13400e-04 1.35661e-03 -1.81946e-03 2.11420e-03 -2.24336e-03 2.25375e-03 -2.19675e-03 2.10502e-03
-2.74834e-04 -5.71388e-04 7.35067e-04 -1.19950e-03 1.61405e-03 -1.89997e-03 2.05735e-03 -2.11385e-03 2.10502e-03 -2.05541e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_80-81.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.02400e-02 -6.63434e-03 1.14989e-02 -1.38846e-02 1.50141e-02 -1.54279e-02 1.53967e-02 -1.51171e-02 1.46700e-02 -1.41310e-02
-6.63434e-03 -1.36198e-02 1.47644e-02 -1.31320e-02 1.07881e-02 -8.40479e-03 6.19398e-03 -4.27129e-03 2.61192e-03 -1.21194e-03
1.14989e-02 1.47644e-02 -2.11160e-02 2.27418e-02 -2.21914e-02 2.06087e-02 -1.85470e-02 1.63621e-02 -1.41862e-02 1.21232e-02
-1.38846e-02 -1.31320e-02 2.27418e-02 -2.70854e-02 2.84924e-02 -2.82046e-02 2.69218e-02 -2.51260e-02 2.30577e-02 -2.09003e-02
1.50141e-02 1.07881e-02 -2.21914e-02 2.84924e-02 -3.15761e-02 3.25977e-02 -3.22796e-02 3.11487e-02 -2.95042e-02 2.75779e-02
-1.54279e-02 -8.40479e-03 2.06087e-02 -2.82046e-02 3.25977e-02 -3.47757e-02 3.54146e-02 -3.50346e-02 3.39565e-02 -3.24354e-02
1.53967e-02 6.19398e-03 -1.85470e-02 2.69218e-02 -3.22796e-02 3.54146e-02 -3.69212e-02 3.72823e-02 -3.68157e-02 3.57813e-02
-1.51171e-02 -4.27129e-03 1.63621e-02 -2.51260e-02 3.11487e-02 -3.50346e-02 3.72823e-02 -3.83220e-02 3.84522e-02 -3.79251e-02
1.46700e-02 2.61192e-03 -1.41862e-02 2.30577e-02 -2.95042e-02 3.39565e-02 -3.68157e-02 3.84522e-02 -3.91362e-02 3.91041e-02
-1.41310e-02 -1.21194e-03 1.21232e-02 -2.09003e-02 2.75779e-02 -3.24354e-02 3.57813e-02 -3.79251e-02 3.91041e-02 -3.95339e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_81-82.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.93717e-03 -5.42338e-03 1.01808e-02 -1.27234e-02 1.40624e-02 -1.46659e-02 1.47803e-02 -1.46051e-02 1.42335e-02 -1.37448e-02
-5.42338e-03 -1.22024e-02 1.36262e-02 -1.23058e-02 1.00760e-02 -7.63675e-03 5.26432e-03 -3.13331e-03 1.26212e-03 3.25431e-04
1.01808e-02 1.36262e-02 -1.96780e-02 2.13387e-02 -2.07976e-02 1.91165e-02 -1.68544e-02 1.44086e-02 -1.19516e-02 9.62375e-03
-1.27234e-02 -1.23058e-02 2.13387e-02 -2.55518e-02 2.69130e-02 -2.65266e-02 2.50564e-02 -2.30058e-02 2.06471e-02 -1.81983e-02
1.40624e-02 1.00760e-02 -2.07976e-02 2.69130e-02 -2.99690e-02 3.09531e-02 -3.05221e-02 2.92041e-02 -2.73210e-02 2.51321e-02
-1.46659e-02 -7.63675e-03 1.91165e-02 -2.65266e-02 3.09531e-02 -3.31954e-02 3.38388e-02 -3.33855e-02 3.21681e-02 -3.04600e-02
1.47803e-02 5.26432e-03 -1.68544e-02 2.50564e-02 -3.05221e-02 3.38388e-02 -3.54885e-02 3.59166e-02 -3.54407e-02 3.43280e-02
-1.46051e-02 -3.13331e-03 1.44086e-02 -2.30058e-02 2.92041e-02 -3.33855e-02 3.59166e-02 -3.71711e-02 3.74349e-02 -3.69564e-02
1.42335e-02 1.26212e-03 -1.19516e-02 2.06471e-02 -2.73210e-02 3.21681e-02 -3.54407e-02 3.74349e-02 -3.84034e-02 3.85452e-02
-1.37448e-02 3.25431e-04 9.62375e-03 -1.81983e-02 2.51321e-02 -3.04600e-02 3.43280e-02 -3.69564e-02 3.85452e-02 -3.92848e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_82-83.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.00779e-02 -4.09147e-03 8.84044e-03 -1.16578e-02 1.33718e-02 -1.43697e-02 1.48557e-02 -1.50089e-02 1.49179e-02 -1.46599e-02
-4.09147e-03 -9.93309e-03 1.13597e-02 -1.05209e-02 8.84676e-03 -6.91079e-03 4.95061e-03 -3.12751e-03 1.47892e-03 -3.03834e-05
8.84044e-03 1.13597e-02 -1.68095e-02 1.86178e-02 -1.85615e-02 1.74960e-02 -1.58646e-02 1.39954e-02 -1.20407e-02 1.01145e-02
-1.16578e-02 -1.05209e-02 1.86178e-02 -2.26680e-02 2.43321e-02 -2.45025e-02 2.36952e-02 -2.23153e-02 2.05855e-02 -1.86798e-02
1.33718e-02 8.84676e-03 -1.85615e-02 2.43321e-02 -2.75247e-02 2.89489e-02 -2.91151e-02 2.84479e-02 -2.72051e-02 2.55957e-02
-1.43697e-02 -6.91079e-03 1.74960e-02 -2.45025e-02 2.89489e-02 -3.15068e-02 3.26372e-02 -3.27489e-02 3.21091e-02 -3.09425e-02
1.48557e-02 4.95061e-03 -1.58646e-02 2.36952e-02 -2.91151e-02 3.26372e-02 -3.46504e-02 3.55262e-02 -3.55240e-02 3.48695e-02
-1.50089e-02 -3.12751e-03 1.39954e-02 -2.23153e-02 2.84479e-02 -3.27489e-02 3.55262e-02 -3.71032e-02 3.77201e-02 -3.75934e-02
1.49179e-02 1.47892e-03 -1.20407e-02 2.05855e-02 -2.72051e-02 3.21091e-02 -3.55240e-02 3.77201e-02 -3.89113e-02 3.92987e-02
-1.46599e-02 -3.03834e-05 1.01145e-02 -1.86798e-02 2.55957e-02 -3.09425e-02 3.48695e-02 -3.75934e-02 3.92987e-02 -4.01676e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_83-84.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.05062e-02 -3.40072e-03 8.34249e-03 -1.14250e-02 1.33938e-02 -1.46121e-02 1.52729e-02 -1.55620e-02 1.55669e-02 -1.53514e-02
-3.40072e-03 -8.83410e-03 1.01501e-02 -9.45043e-03 7.97405e-03 -6.22969e-03 4.43149e-03 -2.73070e-03 1.15530e-03 2.63950e-04
8.34249e-03 1.01501e-02 -1.53506e-02 1.72598e-02 -1.74137e-02 1.65733e-02 -1.51408e-02 1.34279e-02 -1.15815e-02 9.70739e-03
-1.14250e-02 -9.45043e-03 1.72598e-02 -2.13274e-02 2.31150e-02 -2.34356e-02 2.27668e-02 -2.15007e-02 1.98587e-02 -1.79985e-02
1.33938e-02 7.97405e-03 -1.74137e-02 2.31150e-02 -2.63189e-02 2.77864e-02 -2.80018e-02 2.73833e-02 -2.61902e-02 2.46111e-02
-1.46121e-02 -6.22969e-03 1.65733e-02 -2.34356e-02 2.77864e-02 -3.02831e-02 3.13749e-02 -3.14715e-02 3.08430e-02 -2.96922e-02
1.52729e-02 4.43149e-03 -1.51408e-02 2.27668e-02 -2.80018e-02 3.13749e-02 -3.32795e-02 3.40853e-02 -3.40634e-02 3.34150e-02
-1.55620e-02 -2.73070e-03 1.34279e-02 -2.15007e-02 2.73833e-02 -3.14715e-02 3.40853e-02 -3.55656e-02 3.61358e-02 -3.60115e-02
1.55669e-02 1.15530e-03 -1.15815e-02 1.98587e-02 -2.61902e-02 3.08430e-02 -3.40634e-02 3.61358e-02 -3.72764e-02 3.76670e-02
-1.53514e-02 2.63950e-04 9.70739e-03 -1.79985e-02 2.46111e-02 -2.96922e-02 3.34150e-02 -3.60115e-02 3.76670e-02 -3.86047e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_84-85.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.00377e-02 -2.58946e-03 6.94078e-03 -9.72690e-03 1.15975e-02 -1.28482e-02 1.36206e-02 -1.40579e-02 1.42344e-02 -1.42033e-02
-2.58946e-03 -7.17789e-03 8.29860e-03 -7.79199e-03 6.60355e-03 -5.13716e-03 3.56909e-03 -2.03834e-03 5.97872e-04 7.24776e-04
6.94078e-03 8.29860e-03 -1.24551e-02 1.40364e-02 -1.42297e-02 1.36081e-02 -1.24647e-02 1.10475e-02 -9.48637e-03 7.87106e-03
-9.72690e-03 -7.79199e-03 1.40364e-02 -1.73725e-02 1.89492e-02 -1.93658e-02 1.89551e-02 -1.80133e-02 1.67139e-02 -1.51872e-02
1.15975e-02 6.60355e-03 -1.42297e-02 1.89492e-02 -2.17558e-02 2.32028e-02 -2.36176e-02 2.33069e-02 -2.24635e-02 2.12404e-02
-1.28482e-02 -5.13716e-03 1.36081e-02 -1.93658e-02 2.32028e-02 -2.55902e-02 2.68230e-02 -2.71946e-02 2.68999e-02 -2.61008e-02
1.36206e-02 3.56909e-03 -1.24647e-02 1.89551e-02 -2.36176e-02 2.68230e-02 -2.88184e-02 2.98681e-02 -3.01571e-02 2.98457e-02
-1.40579e-02 -2.03834e-03 1.10475e-02 -1.80133e-02 2.33069e-02 -2.71946e-02 2.98681e-02 -3.15544e-02 3.24205e-02 -3.26171e-02
1.42344e-02 5.97872e-04 -9.48637e-03 1.67139e-02 -2.24635e-02 2.68999e-02 -3.01571e-02 3.24205e-02 -3.38334e-02 3.45326e-02
-1.42033e-02 7.24776e-04 7.87106e-03 -1.51872e-02 2.12404e-02 -2.61008e-02 2.98457e-02 -3.26171e-02 3.45326e-02 -3.57336e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_85-86.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.04198e-02 -1.83916e-03 5.93302e-03 -8.61017e-03 1.04906e-02 -1.18451e-02 1.27895e-02 -1.34429e-02 1.38664e-02 -1.41038e-02
-1.83916e-03 -6.11959e-03 7.05548e-03 -6.74421e-03 5.91070e-03 -4.85287e-03 3.69016e-03 -2.52628e-03 1.39844e-03 -3.25150e-04
5.93302e-03 7.05548e-03 -1.04890e-02 1.18919e-02 -1.22310e-02 1.19494e-02 -1.12525e-02 1.03254e-02 -9.25610e-03 8.10368e-03
-8.61017e-03 -6.74421e-03 1.18919e-02 -1.46777e-02 1.61012e-02 -1.66498e-02 1.65652e-02 -1.60719e-02 1.52873e-02 -1.42966e-02
1.04906e-02 5.91070e-03 -1.22310e-02 1.61012e-02 -1.84621e-02 1.97938e-02 -2.03456e-02 2.03564e-02 -1.99586e-02 1.92523e-02
-1.18451e-02 -4.85287e-03 1.19494e-02 -1.66498e-02 1.97938e-02 -2.18270e-02 2.29885e-02 -2.35157e-02 2.35459e-02 -2.31859e-02
1.27895e-02 3.69016e-03 -1.12525e-02 1.65652e-02 -2.03456e-02 2.29885e-02 -2.47113e-02 2.57394e-02 -2.62074e-02 2.62231e-02
-1.34429e-02 -2.52628e-03 1.03254e-02 -1.60719e-02 2.03564e-02 -2.35157e-02 2.57394e-02 -2.72344e-02 2.81272e-02 -2.85226e-02
1.38664e-02 1.39844e-03 -9.25610e-03 1.52873e-02 -1.99586e-02 2.35459e-02 -2.62074e-02 2.81272e-02 -2.94219e-02 3.01878e-02
-1.41038e-02 -3.25150e-04 8.10368e-03 -1.42966e-02 1.92523e-02 -2.31859e-02 2.62231e-02 -2.85226e-02 3.01878e-02 -3.13219e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_86-87.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.90199e-03 -1.18150e-03 4.93816e-03 -7.47403e-03 9.32542e-03 -1.07241e-02 1.17578e-02 -1.25268e-02 1.30819e-02 -1.34569e-02
-1.18150e-03 -4.96759e-03 5.71312e-03 -5.49686e-03 4.87489e-03 -4.07525e-03 3.18607e-03 -2.28293e-03 1.39837e-03 -5.49479e-04
4.93816e-03 5.71312e-03 -8.61328e-03 9.92014e-03 -1.03916e-02 1.03699e-02 -1.00044e-02 9.43134e-03 -8.72218e-03 7.92371e-03
-7.47403e-03 -5.49686e-03 9.92014e-03 -1.24607e-02 1.39184e-02 -1.46751e-02 1.49072e-02 -1.47812e-02 1.43915e-02 -1.38039e-02
9.32542e-03 4.87489e-03 -1.03916e-02 1.39184e-02 -1.62274e-02 1.77018e-02 -1.85254e-02 1.88777e-02 -1.88650e-02 1.85645e-02
-1.07241e-02 -4.07525e-03 1.03699e-02 -1.46751e-02 1.77018e-02 -1.98146e-02 2.11922e-02 -2.20160e-02 2.23967e-02 -2.24174e-02
1.17578e-02 3.18607e-03 -1.00044e-02 1.49072e-02 -1.85254e-02 2.11922e-02 -2.30733e-02 2.43438e-02 -2.51137e-02 2.54675e-02
-1.25268e-02 -2.28293e-03 9.43134e-03 -1.47812e-02 1.88777e-02 -2.20160e-02 2.43438e-02 -2.60257e-02 2.71668e-02 -2.78497e-02
1.30819e-02 1.39837e-03 -8.72218e-03 1.43915e-02 -1.88650e-02 2.23967e-02 -2.51137e-02 2.71668e-02 -2.86534e-02 2.96522e-02
-1.34569e-02 -5.49479e-04 7.92371e-03 -1.38039e-02 1.85645e-02 -2.24174e-02 2.54675e-02 -2.78497e-02 2.96522e-02 -3.09486e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_87-88.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.61163e-03 -4.96956e-04 3.92902e-03 -6.32778e-03 8.14542e-03 -9.57231e-03 1.06736e-02 -1.15330e-02 1.21923e-02 -1.26790e-02
-4.96956e-04 -5.12264e-03 5.69300e-03 -5.33393e-03 4.57493e-03 -3.63648e-03 2.60605e-03 -1.55928e-03 5.30548e-04 4.62015e-04
3.92902e-03 5.69300e-03 -8.25966e-03 9.34775e-03 -9.64895e-03 9.47780e-03 -8.97246e-03 8.26104e-03 -7.41317e-03 6.47442e-03
-6.32778e-03 -5.33393e-03 9.34775e-03 -1.16485e-02 1.29433e-02 -1.35720e-02 1.36921e-02 -1.34562e-02 1.29540e-02 -1.22484e-02
8.14542e-03 4.57493e-03 -9.64895e-03 1.29433e-02 -1.51168e-02 1.65003e-02 -1.72526e-02 1.75349e-02 -1.74467e-02 1.70610e-02
-9.57231e-03 -3.63648e-03 9.47780e-03 -1.35720e-02 1.65003e-02 -1.85661e-02 1.99189e-02 -2.07183e-02 2.10663e-02 -2.10410e-02
1.06736e-02 2.60605e-03 -8.97246e-03 1.36921e-02 -1.72526e-02 1.99189e-02 -2.18238e-02 2.31181e-02 -2.39015e-02 2.42524e-02
-1.15330e-02 -1.55928e-03 8.26104e-03 -1.34562e-02 1.75349e-02 -2.07183e-02 2.31181e-02 -2.48721e-02 2.60739e-02 -2.67995e-02
1.21923e-02 5.30548e-04 -7.41317e-03 1.29540e-02 -1.74467e-02 2.10663e-02 -2.39015e-02 2.60739e-02 -2.76686e-02 2.87568e-02
-1.26790e-02 4.62015e-04 6.47442e-03 -1.22484e-02 1.70610e-02 -2.10410e-02 2.42524e-02 -2.67995e-02 2.87568e-02 -3.01891e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_88-89.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.00446e-03 5.57284e-05 2.97834e-03 -5.16163e-03 6.87474e-03 -8.27584e-03 9.40921e-03 -1.03413e-02 1.10984e-02 -1.17022e-02
5.57284e-05 -3.65817e-03 4.01368e-03 -3.75315e-03 3.22001e-03 -2.55874e-03 1.82553e-03 -1.06986e-03 3.15998e-04 4.25497e-04
2.97834e-03 4.01368e-03 -5.94070e-03 6.83923e-03 -7.18987e-03 7.20928e-03 -6.98591e-03 6.60502e-03 -6.11319e-03 5.53791e-03
-5.16163e-03 -3.75315e-03 6.83923e-03 -8.69674e-03 9.84360e-03 -1.05234e-02 1.08385e-02 -1.08921e-02 1.07439e-02 -1.04323e-02
6.87474e-03 3.22001e-03 -7.18987e-03 9.84360e-03 -1.16912e-02 1.29807e-02 -1.38177e-02 1.43136e-02 -1.45349e-02 1.45272e-02
-8.27584e-03 -2.55874e-03 7.20928e-03 -1.05234e-02 1.29807e-02 -1.48207e-02 1.61461e-02 -1.70701e-02 1.76624e-02 -1.79720e-02
9.40921e-03 1.82553e-03 -6.98591e-03 1.08385e-02 -1.38177e-02 1.61461e-02 -1.79188e-02 1.92465e-02 -2.01986e-02 2.08257e-02
-1.03413e-02 -1.06986e-03 6.60502e-03 -1.08921e-02 1.43136e-02 -1.70701e-02 1.92465e-02 -2.09529e-02 2.22411e-02 -2.31764e-02
1.10984e-02 3.15998e-04 -6.11319e-03 1.07439e-02 -1.45349e-02 1.76624e-02 -2.01986e-02 2.22411e-02 -2.38528e-02 2.50821e-02
-1.17022e-02 4.25497e-04 5.53791e-03 -1.04323e-02 1.45272e-02 -1.79720e-02 2.08257e-02 -2.31764e-02 2.50821e-02 -2.65946e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_89-90.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.84194e-03 1.02763e-03 1.33065e-03 -3.01561e-03 4.35851e-03 -5.49394e-03 6.44976e-03 -7.27242e-03 7.96297e-03 -8.60570e-03
1.02763e-03 -3.42770e-03 3.66755e-03 -3.45466e-03 3.03107e-03 -2.49998e-03 1.90173e-03 -1.27342e-03 6.28872e-04 1.80349e-05
1.33065e-03 3.66755e-03 -4.94810e-03 5.48126e-03 -5.62292e-03 5.53156e-03 -5.26771e-03 4.89171e-03 -4.42742e-03 3.91039e-03
-3.01561e-03 -3.45466e-03 5.48126e-03 -6.61608e-03 7.25579e-03 -7.58207e-03 7.66414e-03 -7.57388e-03 7.34142e-03 -7.01271e-03
4.35851e-03 3.03107e-03 -5.62292e-03 7.25579e-03 -8.33373e-03 9.04574e-03 -9.46348e-03 9.66408e-03 -9.68135e-03 9.56609e-03
-5.49394e-03 -2.49998e-03 5.53156e-03 -7.58207e-03 9.04574e-03 -1.01102e-02 1.08456e-02 -1.13307e-02 1.16010e-02 -1.17091e-02
6.44976e-03 1.90173e-03 -5.26771e-03 7.66414e-03 -9.46348e-03 1.08456e-02 -1.18767e-02 1.26338e-02 -1.31532e-02 1.34865e-02
-7.27242e-03 -1.27342e-03 4.89171e-03 -7.57388e-03 9.66408e-03 -1.13307e-02 1.26338e-02 -1.36486e-02 1.44069e-02 -1.49618e-02
7.96297e-03 6.28872e-04 -4.42742e-03 7.34142e-03 -9.68135e-03 1.16010e-02 -1.31532e-02 1.44069e-02 -1.54144e-02 1.61672e-02
-8.60570e-03 1.80349e-05 3.91039e-03 -7.01271e-03 9.56609e-03 -1.17091e-02 1.34865e-02 -1.49618e-02 1.61672e-02 -1.71453e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m1_Trento_9-10.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 1, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.43243e-04 -1.20111e-03 7.78848e-04 -6.02011e-04 5.13391e-04 -4.29926e-04 3.78903e-04 -3.56257e-04 3.33794e-04 -3.13612e-04
-1.20111e-03 -9.27432e-03 1.97810e-03 -1.47428e-03 1.16157e-03 -9.18269e-04 7.55407e-04 -7.01363e-04 6.55685e-04 -6.13430e-04
7.78848e-04 1.97810e-03 -8.03770e-03 2.99805e-03 -2.05004e-03 1.55006e-03 -1.28754e-03 1.12665e-03 -1.00520e-03 9.00415e-04
-6.02011e-04 -1.47428e-03 2.99805e-03 -5.45165e-03 3.21332e-03 -2.35414e-03 1.88105e-03 -1.59535e-03 1.38113e-03 -1.21388e-03
5.13391e-04 1.16157e-03 -2.05004e-03 3.21332e-03 -4.09909e-03 3.09162e-03 -2.49654e-03 2.10468e-03 -1.81694e-03 1.59640e-03
-4.29926e-04 -9.18269e-04 1.55006e-03 -2.35414e-03 3.09162e-03 -3.16728e-03 2.76498e-03 -2.43366e-03 2.15975e-03 -1.93414e-03
3.78903e-04 7.55407e-04 -1.28754e-03 1.88105e-03 -2.49654e-03 2.76498e-03 -2.74843e-03 2.55541e-03 -2.34543e-03 2.14977e-03
-3.56257e-04 -7.01363e-04 1.12665e-03 -1.59535e-03 2.10468e-03 -2.43366e-03 2.55541e-03 -2.51322e-03 2.38383e-03 -2.23753e-03
3.33794e-04 6.55685e-04 -1.00520e-03 1.38113e-03 -1.81694e-03 2.15975e-03 -2.34543e-03 2.38383e-03 -2.33173e-03 2.23686e-03
-3.13612e-04 -6.13430e-04 9.00415e-04 -1.21388e-03 1.59640e-03 -1.93414e-03 2.14977e-03 -2.23753e-03 2.23686e-03 -2.18687e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_0-1.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.83464e-03 1.58381e-04 1.37442e-04 1.58179e-04 -7.08512e-05 5.66869e-05 -3.93700e-05 2.76992e-05 -1.97344e-05 1.42192e-05
1.58381e-04 6.53065e-03 -7.72915e-04 4.87824e-04 -1.45694e-04 4.94725e-05 -1.86105e-05 -7.48473e-06 -1.43346e-05 1.28222e-05
1.37442e-04 -7.72915e-04 5.47590e-03 -1.35319e-03 7.33184e-04 -3.91369e-04 3.03053e-04 -2.67424e-04 2.22153e-04 -1.89754e-04
1.58179e-04 4.87824e-04 -1.35319e-03 3.99510e-03 -1.68246e-03 1.08510e-03 -8.03525e-04 6.19332e-04 -5.08368e-04 4.21093e-04
-7.08512e-05 -1.45694e-04 7.33184e-04 -1.68246e-03 2.41720e-03 -1.51003e-03 1.14291e-03 -9.15588e-04 7.47041e-04 -6.32951e-04
5.66869e-05 4.94725e-05 -3.91369e-04 1.08510e-03 -1.51003e-03 1.73901e-03 -1.38494e-03 1.15239e-03 -9.76325e-04 8.46870e-04
-3.93700e-05 -1.86105e-05 3.03053e-04 -8.03525e-04 1.14291e-03 -1.38494e-03 1.41608e-03 -1.24576e-03 1.09096e-03 -9.67905e-04
2.76992e-05 -7.48473e-06 -2.67424e-04 6.19332e-04 -9.15588e-04 1.15239e-03 -1.24576e-03 1.21822e-03 -1.11298e-03 1.01444e-03
-1.97344e-05 -1.43346e-05 2.22153e-04 -5.08368e-04 7.47041e-04 -9.76325e-04 1.09096e-03 -1.11298e-03 1.07017e-03 -1.00203e-03
1.42192e-05 1.28222e-05 -1.89754e-04 4.21093e-04 -6.32951e-04 8.46870e-04 -9.67905e-04 1.01444e-03 -1.00203e-03 9.65533e-04


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_1-2.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.71737e-03 -2.41522e-04 1.05334e-04 -3.81208e-06 3.84398e-05 -5.62870e-05 6.67536e-05 -6.73864e-05 6.67307e-05 -6.58126e-05
-2.41522e-04 6.86006e-03 -7.70163e-04 4.18559e-04 -3.07009e-04 3.07343e-04 -2.79260e-04 2.04463e-04 -1.59109e-04 1.29196e-04
1.05334e-04 -7.70163e-04 5.54923e-03 -1.54102e-03 9.90417e-04 -7.22151e-04 5.77146e-04 -4.39950e-04 3.56808e-04 -2.88920e-04
-3.81208e-06 4.18559e-04 -1.54102e-03 3.71282e-03 -1.75029e-03 1.15542e-03 -9.04796e-04 7.03729e-04 -5.69352e-04 4.62515e-04
3.84398e-05 -3.07009e-04 9.90417e-04 -1.75029e-03 2.53118e-03 -1.66876e-03 1.28632e-03 -1.02056e-03 8.37379e-04 -7.06021e-04
-5.62870e-05 3.07343e-04 -7.22151e-04 1.15542e-03 -1.66876e-03 1.86101e-03 -1.51941e-03 1.26409e-03 -1.06950e-03 9.23883e-04
6.67536e-05 -2.79260e-04 5.77146e-04 -9.04796e-04 1.28632e-03 -1.51941e-03 1.52373e-03 -1.34594e-03 1.17936e-03 -1.04370e-03
-6.73864e-05 2.04463e-04 -4.39950e-04 7.03729e-04 -1.02056e-03 1.26409e-03 -1.34594e-03 1.30433e-03 -1.19181e-03 1.08455e-03
6.67307e-05 -1.59109e-04 3.56808e-04 -5.69352e-04 8.37379e-04 -1.06950e-03 1.17936e-03 -1.19181e-03 1.14185e-03 -1.06814e-03
-6.58126e-05 1.29196e-04 -2.88920e-04 4.62515e-04 -7.06021e-04 9.23883e-04 -1.04370e-03 1.08455e-03 -1.06814e-03 1.02739e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_10-11.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.94161e-02 -6.01381e-03 4.88865e-03 -4.05262e-03 3.30944e-03 -2.85220e-03 2.46731e-03 -2.18163e-03 1.93230e-03 -1.71961e-03
-6.01381e-03 1.23157e-02 -4.36273e-03 3.34638e-03 -2.51567e-03 2.04978e-03 -1.73724e-03 1.53821e-03 -1.37754e-03 1.24260e-03
4.88865e-03 -4.36273e-03 8.59914e-03 -4.56888e-03 3.24073e-03 -2.57484e-03 2.13155e-03 -1.82854e-03 1.58234e-03 -1.38143e-03
-4.05262e-03 3.34638e-03 -4.56888e-03 6.03786e-03 -4.20140e-03 3.31069e-03 -2.72855e-03 2.31334e-03 -1.99874e-03 1.74769e-03
3.30944e-03 -2.51567e-03 3.24073e-03 -4.20140e-03 4.29896e-03 -3.57831e-03 3.01785e-03 -2.59174e-03 2.25414e-03 -1.98739e-03
-2.85220e-03 2.04978e-03 -2.57484e-03 3.31069e-03 -3.57831e-03 3.45360e-03 -3.05863e-03 2.69694e-03 -2.39026e-03 2.13547e-03
2.46731e-03 -1.73724e-03 2.13155e-03 -2.72855e-03 3.01785e-03 -3.05863e-03 2.89392e-03 -2.64197e-03 2.40058e-03 -2.18791e-03
-2.18163e-03 1.53821e-03 -1.82854e-03 2.31334e-03 -2.59174e-03 2.69694e-03 -2.64197e-03 2.50128e-03 -2.33101e-03 2.16728e-03
1.93230e-03 -1.37754e-03 1.58234e-03 -1.99874e-03 2.25414e-03 -2.39026e-03 2.40058e-03 -2.33101e-03 2.22454e-03 -2.10753e-03
-1.71961e-03 1.24260e-03 -1.38143e-03 1.74769e-03 -1.98739e-03 2.13547e-03 -2.18791e-03 2.16728e-03 -2.10753e-03 2.03040e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_11-12.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.09468e-02 -7.04562e-03 5.56621e-03 -4.60837e-03 3.88364e-03 -3.22388e-03 2.77943e-03 -2.40747e-03 2.11471e-03 -1.87935e-03
-7.04562e-03 1.23942e-02 -4.97520e-03 3.54651e-03 -2.77880e-03 2.22243e-03 -1.82952e-03 1.55062e-03 -1.34539e-03 1.17988e-03
5.56621e-03 -4.97520e-03 9.42060e-03 -5.19129e-03 3.91874e-03 -3.00721e-03 2.44498e-03 -2.04687e-03 1.74431e-03 -1.51098e-03
-4.60837e-03 3.54651e-03 -5.19129e-03 6.26747e-03 -4.61783e-03 3.59466e-03 -2.94982e-03 2.49571e-03 -2.15424e-03 1.87710e-03
3.88364e-03 -2.77880e-03 3.91874e-03 -4.61783e-03 4.69659e-03 -3.88817e-03 3.28815e-03 -2.83753e-03 2.48765e-03 -2.20290e-03
-3.22388e-03 2.22243e-03 -3.00721e-03 3.59466e-03 -3.88817e-03 3.69285e-03 -3.30181e-03 2.94218e-03 -2.63774e-03 2.37806e-03
2.77943e-03 -1.82952e-03 2.44498e-03 -2.94982e-03 3.28815e-03 -3.30181e-03 3.15107e-03 -2.91031e-03 2.67390e-03 -2.45512e-03
-2.40747e-03 1.55062e-03 -2.04687e-03 2.49571e-03 -2.83753e-03 2.94218e-03 -2.91031e-03 2.77757e-03 -2.61077e-03 2.43882e-03
2.11471e-03 -1.34539e-03 1.74431e-03 -2.15424e-03 2.48765e-03 -2.63774e-03 2.67390e-03 -2.61077e-03 2.50429e-03 -2.37696e-03
-1.87935e-03 1.17988e-03 -1.51098e-03 1.87710e-03 -2.20290e-03 2.37806e-03 -2.45512e-03 2.43882e-03 -2.37696e-03 2.28826e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_12-13.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.36378e-02 -7.82333e-03 6.03281e-03 -4.42326e-03 3.77279e-03 -3.24507e-03 2.82707e-03 -2.51954e-03 2.24965e-03 -2.01724e-03
-7.82333e-03 1.33238e-02 -5.31610e-03 3.96682e-03 -3.08284e-03 2.50959e-03 -2.08615e-03 1.77778e-03 -1.54137e-03 1.34504e-03
6.03281e-03 -5.31610e-03 9.21123e-03 -4.98047e-03 3.62593e-03 -2.90625e-03 2.41707e-03 -2.07891e-03 1.82372e-03 -1.60969e-03
-4.42326e-03 3.96682e-03 -4.98047e-03 6.26302e-03 -4.57378e-03 3.66296e-03 -3.01400e-03 2.55945e-03 -2.20940e-03 1.93169e-03
3.77279e-03 -3.08284e-03 3.62593e-03 -4.57378e-03 4.66007e-03 -3.95248e-03 3.35443e-03 -2.89549e-03 2.53094e-03 -2.23540e-03
-3.24507e-03 2.50959e-03 -2.90625e-03 3.66296e-03 -3.95248e-03 3.80641e-03 -3.39934e-03 3.03099e-03 -2.70729e-03 2.43245e-03
2.82707e-03 -2.08615e-03 2.41707e-03 -3.01400e-03 3.35443e-03 -3.39934e-03 3.22797e-03 -2.98512e-03 2.73652e-03 -2.50710e-03
-2.51954e-03 1.77778e-03 -2.07891e-03 2.55945e-03 -2.89549e-03 3.03099e-03 -2.98512e-03 2.85752e-03 -2.68517e-03 2.50751e-03
2.24965e-03 -1.54137e-03 1.82372e-03 -2.20940e-03 2.53094e-03 -2.70729e-03 2.73652e-03 -2.68517e-03 2.57949e-03 -2.45109e-03
-2.01724e-03 1.34504e-03 -1.60969e-03 1.93169e-03 -2.23540e-03 2.43245e-03 -2.50710e-03 2.50751e-03 -2.45109e-03 2.36480e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_13-14.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.61559e-02 -9.40335e-03 7.21163e-03 -5.64692e-03 4.74096e-03 -3.89441e-03 3.27943e-03 -2.84362e-03 2.51072e-03 -2.25557e-03
-9.40335e-03 1.38353e-02 -6.13754e-03 4.62022e-03 -3.67698e-03 2.97310e-03 -2.45804e-03 2.07260e-03 -1.79342e-03 1.57085e-03
7.21163e-03 -6.13754e-03 1.00317e-02 -5.74082e-03 4.19359e-03 -3.25766e-03 2.61412e-03 -2.15787e-03 1.83207e-03 -1.58553e-03
-5.64692e-03 4.62022e-03 -5.74082e-03 6.83756e-03 -5.05568e-03 4.01214e-03 -3.31682e-03 2.79686e-03 -2.40255e-03 2.09406e-03
4.74096e-03 -3.67698e-03 4.19359e-03 -5.05568e-03 4.98604e-03 -4.20328e-03 3.59802e-03 -3.11386e-03 2.72473e-03 -2.40470e-03
-3.89441e-03 2.97310e-03 -3.25766e-03 4.01214e-03 -4.20328e-03 3.97494e-03 -3.56543e-03 3.18315e-03 -2.84930e-03 2.55900e-03
3.27943e-03 -2.45804e-03 2.61412e-03 -3.31682e-03 3.59802e-03 -3.56543e-03 3.37510e-03 -3.11506e-03 2.85755e-03 -2.61743e-03
-2.84362e-03 2.07260e-03 -2.15787e-03 2.79686e-03 -3.11386e-03 3.18315e-03 -3.11506e-03 2.96710e-03 -2.78607e-03 2.60047e-03
2.51072e-03 -1.79342e-03 1.83207e-03 -2.40255e-03 2.72473e-03 -2.84930e-03 2.85755e-03 -2.78607e-03 2.67125e-03 -2.53644e-03
-2.25557e-03 1.57085e-03 -1.58553e-03 2.09406e-03 -2.40470e-03 2.55900e-03 -2.61743e-03 2.60047e-03 -2.53644e-03 2.44637e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_14-15.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.87500e-02 -9.71481e-03 7.25725e-03 -5.98983e-03 5.01301e-03 -4.26638e-03 3.68904e-03 -3.25304e-03 2.89126e-03 -2.59107e-03
-9.71481e-03 1.42104e-02 -6.08818e-03 4.73046e-03 -3.72134e-03 3.10899e-03 -2.62565e-03 2.25653e-03 -1.97485e-03 1.74554e-03
7.25725e-03 -6.08818e-03 9.66397e-03 -5.80855e-03 4.27052e-03 -3.45423e-03 2.84381e-03 -2.39671e-03 2.06560e-03 -1.80906e-03
-5.98983e-03 4.73046e-03 -5.80855e-03 6.81021e-03 -5.03236e-03 4.09818e-03 -3.41193e-03 2.88988e-03 -2.49499e-03 2.18219e-03
5.01301e-03 -3.72134e-03 4.27052e-03 -5.03236e-03 4.91816e-03 -4.22686e-03 3.63860e-03 -3.16198e-03 2.77897e-03 -2.46374e-03
-4.26638e-03 3.10899e-03 -3.45423e-03 4.09818e-03 -4.22686e-03 4.04635e-03 -3.64612e-03 3.26791e-03 -2.93807e-03 2.65210e-03
3.68904e-03 -2.62565e-03 2.84381e-03 -3.41193e-03 3.63860e-03 -3.64612e-03 3.45567e-03 -3.19614e-03 2.94090e-03 -2.70368e-03
-3.25304e-03 2.25653e-03 -2.39671e-03 2.88988e-03 -3.16198e-03 3.26791e-03 -3.19614e-03 3.04599e-03 -2.86603e-03 2.68245e-03
2.89126e-03 -1.97485e-03 2.06560e-03 -2.49499e-03 2.77897e-03 -2.93807e-03 2.94090e-03 -2.86603e-03 2.75103e-03 -2.61742e-03
-2.59107e-03 1.74554e-03 -1.80906e-03 2.18219e-03 -2.46374e-03 2.65210e-03 -2.70368e-03 2.68245e-03 -2.61742e-03 2.52674e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_15-16.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.96657e-02 -1.09176e-02 8.06534e-03 -6.26485e-03 5.23110e-03 -4.36858e-03 3.73866e-03 -3.23589e-03 2.83009e-03 -2.50396e-03
-1.09176e-02 1.50889e-02 -6.84723e-03 4.67046e-03 -3.69944e-03 3.07399e-03 -2.62959e-03 2.26987e-03 -1.97636e-03 1.74282e-03
8.06534e-03 -6.84723e-03 1.04347e-02 -6.01223e-03 4.47434e-03 -3.54528e-03 2.93460e-03 -2.45748e-03 2.10039e-03 -1.81933e-03
-6.26485e-03 4.67046e-03 -6.01223e-03 6.63977e-03 -5.00521e-03 4.03580e-03 -3.35406e-03 2.83957e-03 -2.45098e-03 2.14234e-03
5.23110e-03 -3.69944e-03 4.47434e-03 -5.00521e-03 4.94653e-03 -4.26073e-03 3.68100e-03 -3.19377e-03 2.80622e-03 -2.48664e-03
-4.36858e-03 3.07399e-03 -3.54528e-03 4.03580e-03 -4.26073e-03 4.05578e-03 -3.67304e-03 3.29125e-03 -2.95870e-03 2.66953e-03
3.73866e-03 -2.62959e-03 2.93460e-03 -3.35406e-03 3.68100e-03 -3.67304e-03 3.50358e-03 -3.24997e-03 2.99792e-03 -2.75955e-03
-3.23589e-03 2.26987e-03 -2.45748e-03 2.83957e-03 -3.19377e-03 3.29125e-03 -3.24997e-03 3.11217e-03 -2.94081e-03 2.75917e-03
2.83009e-03 -1.97636e-03 2.10039e-03 -2.45098e-03 2.80622e-03 -2.95870e-03 2.99792e-03 -2.94081e-03 2.83818e-03 -2.70930e-03
-2.50396e-03 1.74282e-03 -1.81933e-03 2.14234e-03 -2.48664e-03 2.66953e-03 -2.75955e-03 2.75917e-03 -2.70930e-03 2.62559e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_16-17.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.16772e-02 -1.16767e-02 8.85347e-03 -7.13488e-03 5.82575e-03 -4.75342e-03 4.03347e-03 -3.47067e-03 3.04399e-03 -2.71024e-03
-1.16767e-02 1.49691e-02 -7.07416e-03 5.23178e-03 -4.23358e-03 3.43549e-03 -2.91171e-03 2.49817e-03 -2.17753e-03 1.92373e-03
8.85347e-03 -7.07416e-03 1.07421e-02 -6.70978e-03 5.15090e-03 -4.08936e-03 3.36007e-03 -2.82243e-03 2.41631e-03 -2.10487e-03
-7.13488e-03 5.23178e-03 -6.70978e-03 7.39022e-03 -5.84405e-03 4.70892e-03 -3.91232e-03 3.30665e-03 -2.84059e-03 2.48066e-03
5.82575e-03 -4.23358e-03 5.15090e-03 -5.84405e-03 5.70670e-03 -4.87536e-03 4.18180e-03 -3.61648e-03 3.15693e-03 -2.78756e-03
-4.75342e-03 3.43549e-03 -4.08936e-03 4.70892e-03 -4.87536e-03 4.56490e-03 -4.09704e-03 3.64968e-03 -3.25556e-03 2.92073e-03
4.03347e-03 -2.91171e-03 3.36007e-03 -3.91232e-03 4.18180e-03 -4.09704e-03 3.85504e-03 -3.54323e-03 3.23519e-03 -2.95609e-03
-3.47067e-03 2.49817e-03 -2.82243e-03 3.30665e-03 -3.61648e-03 3.64968e-03 -3.54323e-03 3.35058e-03 -3.12795e-03 2.90958e-03
3.04399e-03 -2.17753e-03 2.41631e-03 -2.84059e-03 3.15693e-03 -3.25556e-03 3.23519e-03 -3.12795e-03 2.97932e-03 -2.81813e-03
-2.71024e-03 1.92373e-03 -2.10487e-03 2.48066e-03 -2.78756e-03 2.92073e-03 -2.95609e-03 2.90958e-03 -2.81813e-03 2.70558e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_17-18.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.34917e-02 -1.27973e-02 9.04738e-03 -7.17631e-03 5.98949e-03 -5.11839e-03 4.38005e-03 -3.77616e-03 3.28982e-03 -2.88941e-03
-1.27973e-02 1.62971e-02 -7.44688e-03 5.39610e-03 -4.38542e-03 3.71831e-03 -3.15460e-03 2.70140e-03 -2.32507e-03 2.02024e-03
9.04738e-03 -7.44688e-03 1.06986e-02 -6.42421e-03 4.86401e-03 -3.97379e-03 3.29134e-03 -2.76455e-03 2.35494e-03 -2.02802e-03
-7.17631e-03 5.39610e-03 -6.42421e-03 7.08203e-03 -5.48484e-03 4.51660e-03 -3.77786e-03 3.19569e-03 -2.73119e-03 2.36298e-03
5.98949e-03 -4.38542e-03 4.86401e-03 -5.48484e-03 5.42877e-03 -4.76168e-03 4.11397e-03 -3.57180e-03 3.11416e-03 -2.73449e-03
-5.11839e-03 3.71831e-03 -3.97379e-03 4.51660e-03 -4.76168e-03 4.56188e-03 -4.11799e-03 3.68618e-03 -3.29273e-03 2.94818e-03
4.38005e-03 -3.15460e-03 3.29134e-03 -3.77786e-03 4.11397e-03 -4.11799e-03 3.89252e-03 -3.59462e-03 3.28826e-03 -3.00175e-03
-3.77616e-03 2.70140e-03 -2.76455e-03 3.19569e-03 -3.57180e-03 3.68618e-03 -3.59462e-03 3.41304e-03 -3.19104e-03 2.96546e-03
3.28982e-03 -2.32507e-03 2.35494e-03 -2.73119e-03 3.11416e-03 -3.29273e-03 3.28826e-03 -3.19104e-03 3.04200e-03 -2.87371e-03
-2.88941e-03 2.02024e-03 -2.02802e-03 2.36298e-03 -2.73449e-03 2.94818e-03 -3.00175e-03 2.96546e-03 -2.87371e-03 2.75458e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_18-19.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.69991e-02 -1.32826e-02 1.00114e-02 -7.72764e-03 6.36459e-03 -5.27833e-03 4.45557e-03 -3.80818e-03 3.29689e-03 -2.89178e-03
-1.32826e-02 1.64365e-02 -7.85048e-03 5.46747e-03 -4.40288e-03 3.54728e-03 -2.95451e-03 2.49733e-03 -2.14429e-03 1.86461e-03
1.00114e-02 -7.85048e-03 1.16383e-02 -7.27675e-03 5.42998e-03 -4.28074e-03 3.46385e-03 -2.89049e-03 2.45824e-03 -2.12369e-03
-7.72764e-03 5.46747e-03 -7.27675e-03 7.69506e-03 -5.95941e-03 4.78731e-03 -3.95694e-03 3.34797e-03 -2.88248e-03 2.51632e-03
6.36459e-03 -4.40288e-03 5.42998e-03 -5.95941e-03 5.69585e-03 -4.92198e-03 4.24602e-03 -3.69795e-03 3.24842e-03 -2.87749e-03
-5.27833e-03 3.54728e-03 -4.28074e-03 4.78731e-03 -4.92198e-03 4.66758e-03 -4.22935e-03 3.80407e-03 -3.42220e-03 3.08799e-03
4.45557e-03 -2.95451e-03 3.46385e-03 -3.95694e-03 4.24602e-03 -4.22935e-03 4.01265e-03 -3.72413e-03 3.42968e-03 -3.15313e-03
-3.80818e-03 2.49733e-03 -2.89049e-03 3.34797e-03 -3.69795e-03 3.80407e-03 -3.72413e-03 3.55403e-03 -3.34640e-03 3.13286e-03
3.29689e-03 -2.14429e-03 2.45824e-03 -2.88248e-03 3.24842e-03 -3.42220e-03 3.42968e-03 -3.34640e-03 3.21358e-03 -3.05913e-03
-2.89178e-03 1.86461e-03 -2.12369e-03 2.51632e-03 -2.87749e-03 3.08799e-03 -3.15313e-03 3.13286e-03 -3.05913e-03 2.95567e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_19-20.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.66960e-02 -1.44273e-02 1.02889e-02 -7.87175e-03 6.52240e-03 -5.23676e-03 4.33917e-03 -3.70577e-03 3.19166e-03 -2.77733e-03
-1.44273e-02 1.87442e-02 -8.63091e-03 6.17358e-03 -4.76821e-03 3.76769e-03 -3.07082e-03 2.56669e-03 -2.17193e-03 1.86387e-03
1.02889e-02 -8.63091e-03 1.18392e-02 -7.36274e-03 5.49875e-03 -4.27926e-03 3.46040e-03 -2.87403e-03 2.42911e-03 -2.07864e-03
-7.87175e-03 6.17358e-03 -7.36274e-03 7.59290e-03 -5.94021e-03 4.74133e-03 -3.88110e-03 3.23147e-03 -2.72519e-03 2.32416e-03
6.52240e-03 -4.76821e-03 5.49875e-03 -5.94021e-03 5.67414e-03 -4.85369e-03 4.15318e-03 -3.57681e-03 3.09882e-03 -2.70304e-03
-5.23676e-03 3.76769e-03 -4.27926e-03 4.74133e-03 -4.85369e-03 4.53565e-03 -4.07613e-03 3.63476e-03 -3.23627e-03 2.88694e-03
4.33917e-03 -3.07082e-03 3.46040e-03 -3.88110e-03 4.15318e-03 -4.07613e-03 3.84073e-03 -3.54193e-03 3.23765e-03 -2.95129e-03
-3.70577e-03 2.56669e-03 -2.87403e-03 3.23147e-03 -3.57681e-03 3.63476e-03 -3.54193e-03 3.36486e-03 -3.15009e-03 2.92889e-03
3.19166e-03 -2.17193e-03 2.42911e-03 -2.72519e-03 3.09882e-03 -3.23627e-03 3.23765e-03 -3.15009e-03 3.01165e-03 -2.85056e-03
-2.77733e-03 1.86387e-03 -2.07864e-03 2.32416e-03 -2.70304e-03 2.88694e-03 -2.95129e-03 2.92889e-03 -2.85056e-03 2.74077e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_2-3.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.39457e-03 -7.30628e-04 5.49210e-04 -1.68764e-04 2.18734e-04 -1.43197e-04 1.00886e-04 -9.15389e-05 9.53789e-05 -9.61592e-05
-7.30628e-04 7.16921e-03 -1.16697e-03 6.04274e-04 -4.27549e-04 3.15453e-04 -2.29923e-04 1.45320e-04 -8.42197e-05 5.16942e-05
5.49210e-04 -1.16697e-03 6.20709e-03 -1.99658e-03 1.37914e-03 -1.07123e-03 8.39233e-04 -6.44463e-04 5.34189e-04 -4.55526e-04
-1.68764e-04 6.04274e-04 -1.99658e-03 4.00572e-03 -2.15578e-03 1.48616e-03 -1.12941e-03 8.84984e-04 -7.13820e-04 6.03020e-04
2.18734e-04 -4.27549e-04 1.37914e-03 -2.15578e-03 2.94201e-03 -2.01688e-03 1.52908e-03 -1.22983e-03 1.02999e-03 -8.86000e-04
-1.43197e-04 3.15453e-04 -1.07123e-03 1.48616e-03 -2.01688e-03 2.10426e-03 -1.71349e-03 1.43563e-03 -1.24157e-03 1.08881e-03
1.00886e-04 -2.29923e-04 8.39233e-04 -1.12941e-03 1.52908e-03 -1.71349e-03 1.68874e-03 -1.49967e-03 1.33484e-03 -1.19411e-03
-9.15389e-05 1.45320e-04 -6.44463e-04 8.84984e-04 -1.22983e-03 1.43563e-03 -1.49967e-03 1.44292e-03 -1.33368e-03 1.22272e-03
9.53789e-05 -8.42197e-05 5.34189e-04 -7.13820e-04 1.02999e-03 -1.24157e-03 1.33484e-03 -1.33368e-03 1.28462e-03 -1.20848e-03
-9.61592e-05 5.16942e-05 -4.55526e-04 6.03020e-04 -8.86000e-04 1.08881e-03 -1.19411e-03 1.22272e-03 -1.20848e-03 1.16617e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_20-21.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.13078e-02 -1.53852e-02 1.06321e-02 -8.28692e-03 6.71953e-03 -5.60737e-03 4.71232e-03 -4.01856e-03 3.49596e-03 -3.08049e-03
-1.53852e-02 1.83193e-02 -8.50644e-03 6.24736e-03 -4.89088e-03 3.99444e-03 -3.32690e-03 2.83155e-03 -2.45324e-03 2.14801e-03
1.06321e-02 -8.50644e-03 1.18049e-02 -7.86704e-03 5.94957e-03 -4.69494e-03 3.83107e-03 -3.18636e-03 2.70069e-03 -2.31860e-03
-8.28692e-03 6.24736e-03 -7.86704e-03 8.34084e-03 -6.64087e-03 5.38866e-03 -4.47141e-03 3.76281e-03 -3.21278e-03 2.77394e-03
6.71953e-03 -4.89088e-03 5.94957e-03 -6.64087e-03 6.26819e-03 -5.42716e-03 4.68001e-03 -4.04840e-03 3.52820e-03 -3.09943e-03
-5.60737e-03 3.99444e-03 -4.69494e-03 5.38866e-03 -5.42716e-03 5.08217e-03 -4.58909e-03 4.10608e-03 -3.67319e-03 3.29654e-03
4.71232e-03 -3.32690e-03 3.83107e-03 -4.47141e-03 4.68001e-03 -4.58909e-03 4.32115e-03 -3.98724e-03 3.65322e-03 -3.34238e-03
-4.01856e-03 2.83155e-03 -3.18636e-03 3.76281e-03 -4.04840e-03 4.10608e-03 -3.98724e-03 3.78179e-03 -3.54299e-03 3.30139e-03
3.49596e-03 -2.45324e-03 2.70069e-03 -3.21278e-03 3.52820e-03 -3.67319e-03 3.65322e-03 -3.54299e-03 3.38480e-03 -3.20678e-03
-3.08049e-03 2.14801e-03 -2.31860e-03 2.77394e-03 -3.09943e-03 3.29654e-03 -3.34238e-03 3.30139e-03 -3.20678e-03 3.08293e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_21-22.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.23496e-02 -1.52623e-02 1.15205e-02 -8.95978e-03 7.08114e-03 -5.76477e-03 4.83280e-03 -4.18052e-03 3.69321e-03 -3.30524e-03
-1.52623e-02 1.92499e-02 -9.27056e-03 6.80282e-03 -5.23738e-03 4.17518e-03 -3.46639e-03 2.97614e-03 -2.60160e-03 2.30628e-03
1.15205e-02 -9.27056e-03 1.21855e-02 -7.97602e-03 6.02467e-03 -4.74355e-03 3.84439e-03 -3.22347e-03 2.76262e-03 -2.40506e-03
-8.95978e-03 6.80282e-03 -7.97602e-03 8.13706e-03 -6.44200e-03 5.21782e-03 -4.32097e-03 3.64829e-03 -3.13485e-03 2.72956e-03
7.08114e-03 -5.23738e-03 6.02467e-03 -6.44200e-03 6.02163e-03 -5.21801e-03 4.51179e-03 -3.92501e-03 3.44629e-03 -3.05335e-03
-5.76477e-03 4.17518e-03 -4.74355e-03 5.21782e-03 -5.21801e-03 4.89572e-03 -4.44536e-03 4.00576e-03 -3.61145e-03 3.26604e-03
4.83280e-03 -3.46639e-03 3.84439e-03 -4.32097e-03 4.51179e-03 -4.44536e-03 4.22717e-03 -3.93970e-03 3.64551e-03 -3.36605e-03
-4.18052e-03 2.97614e-03 -3.22347e-03 3.64829e-03 -3.92501e-03 4.00576e-03 -3.93970e-03 3.77958e-03 -3.57915e-03 3.36737e-03
3.69321e-03 -2.60160e-03 2.76262e-03 -3.13485e-03 3.44629e-03 -3.61145e-03 3.64551e-03 -3.57915e-03 3.45733e-03 -3.30730e-03
-3.30524e-03 2.30628e-03 -2.40506e-03 2.72956e-03 -3.05335e-03 3.26604e-03 -3.36605e-03 3.36737e-03 -3.30730e-03 3.20971e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_22-23.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.69673e-02 -1.75895e-02 1.20442e-02 -8.76657e-03 6.78289e-03 -5.58569e-03 4.72210e-03 -4.05158e-03 3.52342e-03 -3.09413e-03
-1.75895e-02 2.00675e-02 -9.58146e-03 6.27522e-03 -4.60670e-03 3.61083e-03 -2.95304e-03 2.46640e-03 -2.10314e-03 1.81789e-03
1.20442e-02 -9.58146e-03 1.22059e-02 -7.88838e-03 5.86991e-03 -4.63158e-03 3.79321e-03 -3.18545e-03 2.72731e-03 -2.36639e-03
-8.76657e-03 6.27522e-03 -7.88838e-03 7.92887e-03 -6.36181e-03 5.20045e-03 -4.31983e-03 3.65429e-03 -3.14273e-03 2.73607e-03
6.78289e-03 -4.60670e-03 5.86991e-03 -6.36181e-03 6.06077e-03 -5.30679e-03 4.61142e-03 -4.02984e-03 3.55039e-03 -3.15076e-03
-5.58569e-03 3.61083e-03 -4.63158e-03 5.20045e-03 -5.30679e-03 5.01013e-03 -4.56451e-03 4.12860e-03 -3.73404e-03 3.38372e-03
4.72210e-03 -2.95304e-03 3.79321e-03 -4.31983e-03 4.61142e-03 -4.56451e-03 4.34669e-03 -4.06426e-03 3.77247e-03 -3.49116e-03
-4.05158e-03 2.46640e-03 -3.18545e-03 3.65429e-03 -4.02984e-03 4.12860e-03 -4.06426e-03 3.91042e-03 -3.71373e-03 3.50178e-03
3.52342e-03 -2.10314e-03 2.72731e-03 -3.14273e-03 3.55039e-03 -3.73404e-03 3.77247e-03 -3.71373e-03 3.59621e-03 -3.44679e-03
-3.09413e-03 1.81789e-03 -2.36639e-03 2.73607e-03 -3.15076e-03 3.38372e-03 -3.49116e-03 3.50178e-03 -3.44679e-03 3.35058e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_23-24.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.53751e-02 -1.62237e-02 1.19581e-02 -9.01252e-03 7.00647e-03 -5.66504e-03 4.74920e-03 -4.06381e-03 3.54177e-03 -3.13221e-03
-1.62237e-02 1.93350e-02 -9.91882e-03 6.89014e-03 -5.07530e-03 3.91076e-03 -3.10149e-03 2.53912e-03 -2.12811e-03 1.81836e-03
1.19581e-02 -9.91882e-03 1.24478e-02 -8.24070e-03 6.21926e-03 -4.85464e-03 3.91437e-03 -3.23488e-03 2.73212e-03 -2.34698e-03
-9.01252e-03 6.89014e-03 -8.24070e-03 8.25450e-03 -6.72098e-03 5.57103e-03 -4.67699e-03 3.97363e-03 -3.42047e-03 2.97935e-03
7.00647e-03 -5.07530e-03 6.21926e-03 -6.72098e-03 6.38023e-03 -5.66733e-03 4.97100e-03 -4.35225e-03 3.82941e-03 -3.38989e-03
-5.66504e-03 3.91076e-03 -4.85464e-03 5.57103e-03 -5.66733e-03 5.42299e-03 -4.98874e-03 4.52151e-03 -4.08496e-03 3.69313e-03
4.74920e-03 -3.10149e-03 3.91437e-03 -4.67699e-03 4.97100e-03 -4.98874e-03 4.78342e-03 -4.47146e-03 4.13905e-03 -3.81689e-03
-4.06381e-03 2.53912e-03 -3.23488e-03 3.97363e-03 -4.35225e-03 4.52151e-03 -4.47146e-03 4.29070e-03 -4.05719e-03 3.80822e-03
3.54177e-03 -2.12811e-03 2.73212e-03 -3.42047e-03 3.82941e-03 -4.08496e-03 4.13905e-03 -4.05719e-03 3.90772e-03 -3.72617e-03
-3.13221e-03 1.81836e-03 -2.34698e-03 2.97935e-03 -3.38989e-03 3.69313e-03 -3.81689e-03 3.80822e-03 -3.72617e-03 3.60279e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_24-25.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.92813e-02 -1.87182e-02 1.30167e-02 -9.66860e-03 7.64675e-03 -6.11345e-03 5.05463e-03 -4.29176e-03 3.70020e-03 -3.23175e-03
-1.87182e-02 2.09241e-02 -1.06491e-02 7.15143e-03 -5.41789e-03 4.21018e-03 -3.41513e-03 2.85424e-03 -2.42644e-03 2.09144e-03
1.30167e-02 -1.06491e-02 1.27509e-02 -8.67867e-03 6.50600e-03 -5.07003e-03 4.11185e-03 -3.41831e-03 2.88160e-03 -2.45883e-03
-9.66860e-03 7.15143e-03 -8.67867e-03 8.62939e-03 -7.05592e-03 5.76010e-03 -4.80679e-03 4.07448e-03 -3.49447e-03 3.02738e-03
7.64675e-03 -5.41789e-03 6.50600e-03 -7.05592e-03 6.71790e-03 -5.88315e-03 5.12866e-03 -4.48688e-03 3.94814e-03 -3.49458e-03
-6.11345e-03 4.21018e-03 -5.07003e-03 5.76010e-03 -5.88315e-03 5.53058e-03 -5.05747e-03 4.58301e-03 -4.14643e-03 3.75483e-03
5.05463e-03 -3.41513e-03 4.11185e-03 -4.80679e-03 5.12866e-03 -5.05747e-03 4.83028e-03 -4.52469e-03 4.20207e-03 -3.88789e-03
-4.29176e-03 2.85424e-03 -3.41831e-03 4.07448e-03 -4.48688e-03 4.58301e-03 -4.52469e-03 4.35859e-03 -4.14099e-03 3.90432e-03
3.70020e-03 -2.42644e-03 2.88160e-03 -3.49447e-03 3.94814e-03 -4.14643e-03 4.20207e-03 -4.14099e-03 4.01172e-03 -3.84557e-03
-3.23175e-03 2.09144e-03 -2.45883e-03 3.02738e-03 -3.49458e-03 3.75483e-03 -3.88789e-03 3.90432e-03 -3.84557e-03 3.74015e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_25-26.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.08357e-02 -1.83096e-02 1.31748e-02 -9.97741e-03 8.13969e-03 -6.79615e-03 5.79096e-03 -4.98896e-03 4.32855e-03 -3.78454e-03
-1.83096e-02 2.09266e-02 -1.02089e-02 7.31039e-03 -5.61858e-03 4.52293e-03 -3.75970e-03 3.20636e-03 -2.77395e-03 2.42477e-03
1.31748e-02 -1.02089e-02 1.24791e-02 -8.44690e-03 6.50343e-03 -5.19849e-03 4.25972e-03 -3.56488e-03 3.02798e-03 -2.60297e-03
-9.97741e-03 7.31039e-03 -8.44690e-03 8.49394e-03 -7.06103e-03 5.85952e-03 -4.93541e-03 4.21792e-03 -3.64393e-03 3.17792e-03
8.13969e-03 -5.61858e-03 6.50343e-03 -7.06103e-03 6.77735e-03 -6.01247e-03 5.30446e-03 -4.69135e-03 4.16741e-03 -3.72236e-03
-6.79615e-03 4.52293e-03 -5.19849e-03 5.85952e-03 -6.01247e-03 5.70010e-03 -5.25262e-03 4.79689e-03 -4.36979e-03 3.98460e-03
5.79096e-03 -3.75970e-03 4.25972e-03 -4.93541e-03 5.30446e-03 -5.25262e-03 5.03070e-03 -4.73279e-03 4.41441e-03 -4.10406e-03
-4.98896e-03 3.20636e-03 -3.56488e-03 4.21792e-03 -4.69135e-03 4.79689e-03 -4.73279e-03 4.56761e-03 -4.35038e-03 4.11537e-03
4.32855e-03 -2.77395e-03 3.02798e-03 -3.64393e-03 4.16741e-03 -4.36979e-03 4.41441e-03 -4.35038e-03 4.21844e-03 -4.05173e-03
-3.78454e-03 2.42477e-03 -2.60297e-03 3.17792e-03 -3.72236e-03 3.98460e-03 -4.10406e-03 4.11537e-03 -4.05173e-03 3.94335e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_26-27.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.68113e-02 -1.91656e-02 1.31712e-02 -1.05236e-02 8.66052e-03 -7.33360e-03 6.28635e-03 -5.45983e-03 4.78321e-03 -4.22255e-03
-1.91656e-02 2.12378e-02 -1.09045e-02 7.75473e-03 -6.02832e-03 4.90226e-03 -4.04746e-03 3.41003e-03 -2.91177e-03 2.51571e-03
1.31712e-02 -1.09045e-02 1.33922e-02 -9.45024e-03 7.19189e-03 -5.74060e-03 4.73826e-03 -3.98267e-03 3.39337e-03 -2.92819e-03
-1.05236e-02 7.75473e-03 -9.45024e-03 9.31885e-03 -7.65719e-03 6.32247e-03 -5.29481e-03 4.48125e-03 -3.82654e-03 3.29818e-03
8.66052e-03 -6.02832e-03 7.19189e-03 -7.65719e-03 7.23304e-03 -6.37740e-03 5.56308e-03 -4.85129e-03 4.24422e-03 -3.73168e-03
-7.33360e-03 4.90226e-03 -5.74060e-03 6.32247e-03 -6.37740e-03 5.99089e-03 -5.45189e-03 4.90814e-03 -4.40554e-03 3.95715e-03
6.28635e-03 -4.04746e-03 4.73826e-03 -5.29481e-03 5.56308e-03 -5.45189e-03 5.15467e-03 -4.78337e-03 4.40117e-03 -4.03646e-03
-5.45983e-03 3.41003e-03 -3.98267e-03 4.48125e-03 -4.85129e-03 4.90814e-03 -4.78337e-03 4.55882e-03 -4.29014e-03 4.01093e-03
4.78321e-03 -2.91177e-03 3.39337e-03 -3.82654e-03 4.24422e-03 -4.40554e-03 4.40117e-03 -4.29014e-03 4.11829e-03 -3.91738e-03
-4.22255e-03 2.51571e-03 -2.92819e-03 3.29818e-03 -3.73168e-03 3.95715e-03 -4.03646e-03 4.01093e-03 -3.91738e-03 3.78393e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_27-28.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.47246e-02 -2.01182e-02 1.40827e-02 -1.04483e-02 8.15118e-03 -6.60955e-03 5.44996e-03 -4.57353e-03 3.88330e-03 -3.32550e-03
-2.01182e-02 2.26237e-02 -1.17967e-02 8.21122e-03 -6.04282e-03 4.69084e-03 -3.77503e-03 3.12799e-03 -2.64946e-03 2.28241e-03
1.40827e-02 -1.17967e-02 1.39561e-02 -9.69193e-03 7.23248e-03 -5.63997e-03 4.54810e-03 -3.76253e-03 3.17389e-03 -2.72289e-03
-1.04483e-02 8.21122e-03 -9.69193e-03 9.14620e-03 -7.48514e-03 6.15534e-03 -5.15124e-03 4.37637e-03 -3.76552e-03 3.27831e-03
8.15118e-03 -6.04282e-03 7.23248e-03 -7.48514e-03 7.04534e-03 -6.24201e-03 5.48289e-03 -4.82469e-03 4.26637e-03 -3.79638e-03
-6.60955e-03 4.69084e-03 -5.63997e-03 6.15534e-03 -6.24201e-03 5.91818e-03 -5.44139e-03 4.95125e-03 -4.49432e-03 4.08448e-03
5.44996e-03 -3.77503e-03 4.54810e-03 -5.15124e-03 5.48289e-03 -5.44139e-03 5.20150e-03 -4.87816e-03 4.53603e-03 -4.20460e-03
-4.57353e-03 3.12799e-03 -3.76253e-03 4.37637e-03 -4.82469e-03 4.95125e-03 -4.87816e-03 4.69489e-03 -4.46045e-03 4.20951e-03
3.88330e-03 -2.64946e-03 3.17389e-03 -3.76552e-03 4.26637e-03 -4.49432e-03 4.53603e-03 -4.46045e-03 4.31724e-03 -4.13974e-03
-3.32550e-03 2.28241e-03 -2.72289e-03 3.27831e-03 -3.79638e-03 4.08448e-03 -4.20460e-03 4.20951e-03 -4.13974e-03 4.02530e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_28-29.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.84170e-02 -2.10670e-02 1.41924e-02 -1.05484e-02 8.20399e-03 -6.66823e-03 5.50001e-03 -4.62017e-03 3.93586e-03 -3.39011e-03
-2.10670e-02 2.36788e-02 -1.20796e-02 8.49941e-03 -6.54490e-03 5.28580e-03 -4.32141e-03 3.56735e-03 -2.96860e-03 2.49146e-03
1.41924e-02 -1.20796e-02 1.39096e-02 -9.79304e-03 7.40145e-03 -5.81430e-03 4.70114e-03 -3.87341e-03 3.23311e-03 -2.72859e-03
-1.05484e-02 8.49941e-03 -9.79304e-03 9.41958e-03 -7.80996e-03 6.46624e-03 -5.38646e-03 4.53875e-03 -3.85910e-03 3.30801e-03
8.20399e-03 -6.54490e-03 7.40145e-03 -7.80996e-03 7.35218e-03 -6.51811e-03 5.69253e-03 -4.96909e-03 4.35173e-03 -3.82897e-03
-6.66823e-03 5.28580e-03 -5.81430e-03 6.46624e-03 -6.51811e-03 6.15218e-03 -5.62025e-03 5.07796e-03 -4.57361e-03 4.12192e-03
5.50001e-03 -4.32141e-03 4.70114e-03 -5.38646e-03 5.69253e-03 -5.62025e-03 5.34273e-03 -4.98284e-03 4.60570e-03 -4.24245e-03
-4.62017e-03 3.56735e-03 -3.87341e-03 4.53875e-03 -4.96909e-03 5.07796e-03 -4.98284e-03 4.77553e-03 -4.51613e-03 4.24157e-03
3.93586e-03 -2.96860e-03 3.23311e-03 -3.85910e-03 4.35173e-03 -4.57361e-03 4.60570e-03 -4.51613e-03 4.35625e-03 -4.16207e-03
-3.39011e-03 2.49146e-03 -2.72859e-03 3.30801e-03 -3.82897e-03 4.12192e-03 -4.24245e-03 4.24157e-03 -4.16207e-03 4.03688e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_29-30.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.03670e-02 -2.03934e-02 1.45393e-02 -1.08779e-02 8.37249e-03 -6.68331e-03 5.43078e-03 -4.48596e-03 3.76532e-03 -3.20448e-03
-2.03934e-02 2.29359e-02 -1.20660e-02 8.56281e-03 -6.45869e-03 5.03698e-03 -4.00681e-03 3.24672e-03 -2.68313e-03 2.25363e-03
1.45393e-02 -1.20660e-02 1.40657e-02 -9.92239e-03 7.63804e-03 -5.99791e-03 4.80999e-03 -3.92848e-03 3.25870e-03 -2.74363e-03
-1.08779e-02 8.56281e-03 -9.92239e-03 9.61987e-03 -8.05789e-03 6.70209e-03 -5.58805e-03 4.70113e-03 -3.99467e-03 3.42774e-03
8.37249e-03 -6.45869e-03 7.63804e-03 -8.05789e-03 7.58399e-03 -6.73468e-03 5.88914e-03 -5.14481e-03 4.51187e-03 -3.97793e-03
-6.68331e-03 5.03698e-03 -5.99791e-03 6.70209e-03 -6.73468e-03 6.35355e-03 -5.80715e-03 5.25441e-03 -4.74236e-03 4.28328e-03
5.43078e-03 -4.00681e-03 4.80999e-03 -5.58805e-03 5.88914e-03 -5.80715e-03 5.51581e-03 -5.15102e-03 4.77228e-03 -4.40665e-03
-4.48596e-03 3.24672e-03 -3.92848e-03 4.70113e-03 -5.14481e-03 5.25441e-03 -5.15102e-03 4.94563e-03 -4.69093e-03 4.41973e-03
3.76532e-03 -2.68313e-03 3.25870e-03 -3.99467e-03 4.51187e-03 -4.74236e-03 4.77228e-03 -4.69093e-03 4.54160e-03 -4.35590e-03
-3.20448e-03 2.25363e-03 -2.74363e-03 3.42774e-03 -3.97793e-03 4.28328e-03 -4.40665e-03 4.41973e-03 -4.35590e-03 4.24411e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_3-4.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.72909e-03 -7.43225e-04 6.43741e-04 -5.50691e-04 5.54190e-04 -4.66307e-04 4.18589e-04 -3.62493e-04 3.00505e-04 -2.51952e-04
-7.43225e-04 7.90425e-03 -1.50687e-03 8.84841e-04 -7.36173e-04 5.41650e-04 -4.76023e-04 3.72963e-04 -2.99434e-04 2.35418e-04
6.43741e-04 -1.50687e-03 6.04068e-03 -1.94271e-03 1.31734e-03 -9.82212e-04 8.16906e-04 -6.85243e-04 5.88578e-04 -5.04097e-04
-5.50691e-04 8.84841e-04 -1.94271e-03 4.08570e-03 -2.26058e-03 1.60708e-03 -1.31488e-03 1.09471e-03 -9.37021e-04 8.23070e-04
5.54190e-04 -7.36173e-04 1.31734e-03 -2.26058e-03 2.93733e-03 -2.10457e-03 1.67288e-03 -1.39259e-03 1.17716e-03 -1.01562e-03
-4.66307e-04 5.41650e-04 -9.82212e-04 1.60708e-03 -2.10457e-03 2.16483e-03 -1.82655e-03 1.57071e-03 -1.36258e-03 1.19603e-03
4.18589e-04 -4.76023e-04 8.16906e-04 -1.31488e-03 1.67288e-03 -1.82655e-03 1.79044e-03 -1.61617e-03 1.44386e-03 -1.29679e-03
-3.62493e-04 3.72963e-04 -6.85243e-04 1.09471e-03 -1.39259e-03 1.57071e-03 -1.61617e-03 1.56407e-03 -1.44908e-03 1.33509e-03
3.00505e-04 -2.99434e-04 5.88578e-04 -9.37021e-04 1.17716e-03 -1.36258e-03 1.44386e-03 -1.44908e-03 1.39664e-03 -1.32042e-03
-2.51952e-04 2.35418e-04 -5.04097e-04 8.23070e-04 -1.01562e-03 1.19603e-03 -1.29679e-03 1.33509e-03 -1.32042e-03 1.28021e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_30-31.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.23624e-02 -2.13100e-02 1.45788e-02 -1.04391e-02 8.27207e-03 -6.91470e-03 5.94650e-03 -5.20795e-03 4.61493e-03 -4.12248e-03
-2.13100e-02 2.40560e-02 -1.26261e-02 8.67150e-03 -6.58475e-03 5.22175e-03 -4.29061e-03 3.62133e-03 -3.10947e-03 2.70140e-03
1.45788e-02 -1.26261e-02 1.44118e-02 -1.01565e-02 7.71390e-03 -6.13208e-03 5.00867e-03 -4.18719e-03 3.56645e-03 -3.08295e-03
-1.04391e-02 8.67150e-03 -1.01565e-02 9.61634e-03 -8.07522e-03 6.79214e-03 -5.76534e-03 4.95316e-03 -4.30582e-03 3.78193e-03
8.27207e-03 -6.58475e-03 7.71390e-03 -8.07522e-03 7.62993e-03 -6.85074e-03 6.06648e-03 -5.36818e-03 4.76864e-03 -4.25836e-03
-6.91470e-03 5.22175e-03 -6.13208e-03 6.79214e-03 -6.85074e-03 6.52962e-03 -6.03213e-03 5.50956e-03 -5.01574e-03 4.56758e-03
5.94650e-03 -4.29061e-03 5.00867e-03 -5.76534e-03 6.06648e-03 -6.03213e-03 5.77682e-03 -5.42913e-03 5.05655e-03 -4.69137e-03
-5.20795e-03 3.62133e-03 -4.18719e-03 4.95316e-03 -5.36818e-03 5.50956e-03 -5.42913e-03 5.22825e-03 -4.96932e-03 4.68960e-03
4.61493e-03 -3.10947e-03 3.56645e-03 -4.30582e-03 4.76864e-03 -5.01574e-03 5.05655e-03 -4.96932e-03 4.80718e-03 -4.60605e-03
-4.12248e-03 2.70140e-03 -3.08295e-03 3.78193e-03 -4.25836e-03 4.56758e-03 -4.69137e-03 4.68960e-03 -4.60605e-03 4.47303e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_31-32.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.50051e-02 -2.25564e-02 1.55068e-02 -1.15490e-02 9.02836e-03 -7.26644e-03 5.97457e-03 -5.01372e-03 4.26924e-03 -3.68489e-03
-2.25564e-02 2.38777e-02 -1.27335e-02 8.92089e-03 -6.74978e-03 5.36881e-03 -4.39344e-03 3.67730e-03 -3.13212e-03 2.70406e-03
1.55068e-02 -1.27335e-02 1.44790e-02 -1.04407e-02 7.96548e-03 -6.31868e-03 5.13633e-03 -4.25039e-03 3.57255e-03 -3.04401e-03
-1.15490e-02 8.92089e-03 -1.04407e-02 1.00306e-02 -8.45636e-03 7.08928e-03 -5.97769e-03 5.08382e-03 -4.36075e-03 3.77304e-03
9.02836e-03 -6.74978e-03 7.96548e-03 -8.45636e-03 7.96420e-03 -7.13459e-03 6.30049e-03 -5.55027e-03 4.89752e-03 -4.33786e-03
-7.26644e-03 5.36881e-03 -6.31868e-03 7.08928e-03 -7.13459e-03 6.78769e-03 -6.26285e-03 5.70476e-03 -5.17031e-03 4.68213e-03
5.97457e-03 -4.39344e-03 5.13633e-03 -5.97769e-03 6.30049e-03 -6.26285e-03 5.99522e-03 -5.62268e-03 5.21830e-03 -4.82030e-03
-5.01372e-03 3.67730e-03 -4.25039e-03 5.08382e-03 -5.55027e-03 5.70476e-03 -5.62268e-03 5.40452e-03 -5.12054e-03 4.81401e-03
4.26924e-03 -3.13212e-03 3.57255e-03 -4.36075e-03 4.89752e-03 -5.17031e-03 5.21830e-03 -5.12054e-03 4.93948e-03 -4.71697e-03
-3.68489e-03 2.70406e-03 -3.04401e-03 3.77304e-03 -4.33786e-03 4.68213e-03 -4.82030e-03 4.81401e-03 -4.71697e-03 4.56772e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_32-33.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.00750e-02 -2.25115e-02 1.52256e-02 -1.13382e-02 8.60959e-03 -6.69669e-03 5.30784e-03 -4.30329e-03 3.55520e-03 -2.98790e-03
-2.25115e-02 2.45209e-02 -1.33310e-02 9.35972e-03 -6.90397e-03 5.24085e-03 -4.11341e-03 3.31854e-03 -2.72522e-03 2.27226e-03
1.52256e-02 -1.33310e-02 1.53398e-02 -1.12799e-02 8.55053e-03 -6.68272e-03 5.35959e-03 -4.38767e-03 3.64526e-03 -3.06747e-03
-1.13382e-02 9.35972e-03 -1.12799e-02 1.06778e-02 -8.87078e-03 7.31608e-03 -6.07558e-03 5.10036e-03 -4.32015e-03 3.69104e-03
8.60959e-03 -6.90397e-03 8.55053e-03 -8.87078e-03 8.23870e-03 -7.28041e-03 6.34722e-03 -5.53117e-03 4.83112e-03 -4.23736e-03
-6.69669e-03 5.24085e-03 -6.68272e-03 7.31608e-03 -7.28041e-03 6.84133e-03 -6.24284e-03 5.63683e-03 -5.06968e-03 4.55865e-03
5.30784e-03 -4.11341e-03 5.35959e-03 -6.07558e-03 6.34722e-03 -6.24284e-03 5.92355e-03 -5.52120e-03 5.09943e-03 -4.69100e-03
-4.30329e-03 3.31854e-03 -4.38767e-03 5.10036e-03 -5.53117e-03 5.63683e-03 -5.52120e-03 5.28909e-03 -5.00146e-03 4.69601e-03
3.55520e-03 -2.72522e-03 3.64526e-03 -4.32015e-03 4.83112e-03 -5.06968e-03 5.09943e-03 -5.00146e-03 4.82880e-03 -4.61780e-03
-2.98790e-03 2.27226e-03 -3.06747e-03 3.69104e-03 -4.23736e-03 4.55865e-03 -4.69100e-03 4.69601e-03 -4.61780e-03 4.49172e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_33-34.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.30024e-02 -2.41332e-02 1.49941e-02 -1.09048e-02 8.38315e-03 -6.78105e-03 5.63868e-03 -4.77911e-03 4.11542e-03 -3.58921e-03
-2.41332e-02 2.45532e-02 -1.28939e-02 8.69321e-03 -6.41694e-03 5.02682e-03 -4.05633e-03 3.33706e-03 -2.79011e-03 2.36267e-03
1.49941e-02 -1.28939e-02 1.42471e-02 -1.03606e-02 7.78627e-03 -6.05107e-03 4.84468e-03 -3.95901e-03 3.28847e-03 -2.77064e-03
-1.09048e-02 8.69321e-03 -1.03606e-02 9.94464e-03 -8.35319e-03 6.93718e-03 -5.81836e-03 4.93789e-03 -4.23963e-03 3.67975e-03
8.38315e-03 -6.41694e-03 7.78627e-03 -8.35319e-03 7.88423e-03 -7.04387e-03 6.21185e-03 -5.47374e-03 4.84279e-03 -4.30859e-03
-6.78105e-03 5.02682e-03 -6.05107e-03 6.93718e-03 -7.04387e-03 6.70704e-03 -6.19429e-03 5.65238e-03 -5.14177e-03 4.68051e-03
5.63868e-03 -4.05633e-03 4.84468e-03 -5.81836e-03 6.21185e-03 -6.19429e-03 5.94289e-03 -5.59040e-03 5.21260e-03 -4.84342e-03
-4.77911e-03 3.33706e-03 -3.95901e-03 4.93789e-03 -5.47374e-03 5.65238e-03 -5.59040e-03 5.39628e-03 -5.14201e-03 4.86648e-03
4.11542e-03 -2.79011e-03 3.28847e-03 -4.23963e-03 4.84279e-03 -5.14177e-03 5.21260e-03 -5.14201e-03 4.99275e-03 -4.80262e-03
-3.58921e-03 2.36267e-03 -2.77064e-03 3.67975e-03 -4.30859e-03 4.68051e-03 -4.84342e-03 4.86648e-03 -4.80262e-03 4.68612e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_34-35.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.35029e-02 -2.38895e-02 1.57120e-02 -1.12478e-02 8.46100e-03 -6.72442e-03 5.49428e-03 -4.60224e-03 3.93211e-03 -3.41608e-03
-2.38895e-02 2.49689e-02 -1.32743e-02 9.08745e-03 -6.62524e-03 5.14077e-03 -4.12325e-03 3.38858e-03 -2.83370e-03 2.40081e-03
1.57120e-02 -1.32743e-02 1.48958e-02 -1.11836e-02 8.66109e-03 -6.86644e-03 5.56974e-03 -4.60488e-03 3.86509e-03 -3.28601e-03
-1.12478e-02 9.08745e-03 -1.11836e-02 1.06061e-02 -8.95678e-03 7.47716e-03 -6.26703e-03 5.30759e-03 -4.54203e-03 3.92527e-03
8.46100e-03 -6.62524e-03 8.66109e-03 -8.95678e-03 8.38108e-03 -7.48597e-03 6.59439e-03 -5.80241e-03 5.11914e-03 -4.53639e-03
-6.72442e-03 5.14077e-03 -6.86644e-03 7.47716e-03 -7.48597e-03 7.10085e-03 -6.54864e-03 5.97456e-03 -5.42847e-03 4.93056e-03
5.49428e-03 -4.12325e-03 5.56974e-03 -6.26703e-03 6.59439e-03 -6.54864e-03 6.27523e-03 -5.90629e-03 5.50639e-03 -5.11099e-03
-4.60224e-03 3.38858e-03 -4.60488e-03 5.30759e-03 -5.80241e-03 5.97456e-03 -5.90629e-03 5.70771e-03 -5.44140e-03 5.14788e-03
3.93211e-03 -2.83370e-03 3.86509e-03 -4.54203e-03 5.11914e-03 -5.42847e-03 5.50639e-03 -5.44140e-03 5.28871e-03 -5.08790e-03
-3.41608e-03 2.40081e-03 -3.28601e-03 3.92527e-03 -4.53639e-03 4.93056e-03 -5.11099e-03 5.14788e-03 -5.08790e-03 4.96716e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_35-36.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.69054e-02 -2.55529e-02 1.67089e-02 -1.21453e-02 9.12122e-03 -7.16150e-03 5.78519e-03 -4.75864e-03 3.96121e-03 -3.32899e-03
-2.55529e-02 2.77978e-02 -1.50375e-02 9.86763e-03 -7.12526e-03 5.46234e-03 -4.35998e-03 3.58357e-03 -3.00238e-03 2.54737e-03
1.67089e-02 -1.50375e-02 1.55569e-02 -1.12743e-02 8.49044e-03 -6.64048e-03 5.34582e-03 -4.39233e-03 3.66296e-03 -3.09167e-03
-1.21453e-02 9.86763e-03 -1.12743e-02 1.05871e-02 -8.95260e-03 7.50675e-03 -6.32929e-03 5.37539e-03 -4.60178e-03 3.97122e-03
9.12122e-03 -7.12526e-03 8.49044e-03 -8.95260e-03 8.47768e-03 -7.62990e-03 6.76475e-03 -5.97163e-03 5.27497e-03 -4.67408e-03
-7.16150e-03 5.46234e-03 -6.64048e-03 7.50675e-03 -7.62990e-03 7.28710e-03 -6.75739e-03 6.17940e-03 -5.61790e-03 5.09938e-03
5.78519e-03 -4.35998e-03 5.34582e-03 -6.32929e-03 6.76475e-03 -6.75739e-03 6.50737e-03 -6.13725e-03 5.72369e-03 -5.30788e-03
-4.75864e-03 3.58357e-03 -4.39233e-03 5.37539e-03 -5.97163e-03 6.17940e-03 -6.13725e-03 5.94227e-03 -5.66630e-03 5.35488e-03
3.96121e-03 -3.00238e-03 3.66296e-03 -4.60178e-03 5.27497e-03 -5.61790e-03 5.72369e-03 -5.66630e-03 5.50776e-03 -5.29202e-03
-3.32899e-03 2.54737e-03 -3.09167e-03 3.97122e-03 -4.67408e-03 5.09938e-03 -5.30788e-03 5.35488e-03 -5.29202e-03 5.15930e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_36-37.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.05776e-02 -2.57991e-02 1.71222e-02 -1.21327e-02 9.31934e-03 -7.43871e-03 6.08467e-03 -5.08786e-03 4.33473e-03 -3.74960e-03
-2.57991e-02 2.65716e-02 -1.47390e-02 1.00725e-02 -7.36753e-03 5.63507e-03 -4.45935e-03 3.62853e-03 -3.02477e-03 2.57005e-03
1.71222e-02 -1.47390e-02 1.60029e-02 -1.19837e-02 9.26724e-03 -7.29623e-03 5.84837e-03 -4.76787e-03 3.94692e-03 -3.31370e-03
-1.21327e-02 1.00725e-02 -1.19837e-02 1.12781e-02 -9.62512e-03 8.08135e-03 -6.78559e-03 5.73575e-03 -4.89092e-03 4.21132e-03
9.31934e-03 -7.36753e-03 9.26724e-03 -9.62512e-03 9.06099e-03 -8.12757e-03 7.16808e-03 -6.29708e-03 5.54164e-03 -4.89945e-03
-7.43871e-03 5.63507e-03 -7.29623e-03 8.08135e-03 -8.12757e-03 7.71576e-03 -7.11313e-03 6.47510e-03 -5.86874e-03 5.31911e-03
6.08467e-03 -4.45935e-03 5.84837e-03 -6.78559e-03 7.16808e-03 -7.11313e-03 6.81166e-03 -6.40047e-03 5.95770e-03 -5.52235e-03
-5.08786e-03 3.62853e-03 -4.76787e-03 5.73575e-03 -6.29708e-03 6.47510e-03 -6.40047e-03 6.18075e-03 -5.88887e-03 5.56778e-03
4.33473e-03 -3.02477e-03 3.94692e-03 -4.89092e-03 5.54164e-03 -5.86874e-03 5.95770e-03 -5.88887e-03 5.72582e-03 -5.50718e-03
-3.74960e-03 2.57005e-03 -3.31370e-03 4.21132e-03 -4.89945e-03 5.31911e-03 -5.52235e-03 5.56778e-03 -5.50718e-03 5.38051e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_37-38.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.27319e-02 -2.62877e-02 1.78272e-02 -1.28223e-02 9.53335e-03 -7.36083e-03 5.82652e-03 -4.71365e-03 3.89026e-03 -3.26937e-03
-2.62877e-02 2.66669e-02 -1.45612e-02 9.75493e-03 -7.00487e-03 5.25748e-03 -4.10204e-03 3.28765e-03 -2.69589e-03 2.25053e-03
1.78272e-02 -1.45612e-02 1.62075e-02 -1.21800e-02 9.34812e-03 -7.35849e-03 5.91287e-03 -4.82986e-03 4.00393e-03 -3.36481e-03
-1.28223e-02 9.75493e-03 -1.21800e-02 1.13950e-02 -9.68578e-03 8.13264e-03 -6.85493e-03 5.81477e-03 -4.97303e-03 4.29003e-03
9.53335e-03 -7.00487e-03 9.34812e-03 -9.68578e-03 9.08413e-03 -8.14675e-03 7.21536e-03 -6.36870e-03 5.62997e-03 -4.99588e-03
-7.36083e-03 5.25748e-03 -7.35849e-03 8.13264e-03 -8.14675e-03 7.73100e-03 -7.15384e-03 6.54021e-03 -5.95163e-03 5.41181e-03
5.82652e-03 -4.10204e-03 5.91287e-03 -6.85493e-03 7.21536e-03 -7.15384e-03 6.86569e-03 -6.46783e-03 6.03482e-03 -5.60488e-03
-4.71365e-03 3.28765e-03 -4.82986e-03 5.81477e-03 -6.36870e-03 6.54021e-03 -6.46783e-03 6.24958e-03 -5.95802e-03 5.63636e-03
3.89026e-03 -2.69589e-03 4.00393e-03 -4.97303e-03 5.62997e-03 -5.95163e-03 6.03482e-03 -5.95802e-03 5.78639e-03 -5.56263e-03
-3.26937e-03 2.25053e-03 -3.36481e-03 4.29003e-03 -4.99588e-03 5.41181e-03 -5.60488e-03 5.63636e-03 -5.56263e-03 5.42328e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_38-39.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.61474e-02 -2.71333e-02 1.73812e-02 -1.25112e-02 9.69440e-03 -7.82955e-03 6.45053e-03 -5.38803e-03 4.54735e-03 -3.87255e-03
-2.71333e-02 2.72360e-02 -1.54774e-02 1.03985e-02 -7.63895e-03 5.94104e-03 -4.77964e-03 3.95840e-03 -3.36391e-03 2.91749e-03
1.73812e-02 -1.54774e-02 1.63834e-02 -1.23774e-02 9.45109e-03 -7.39636e-03 5.92768e-03 -4.83911e-03 4.01559e-03 -3.38272e-03
-1.25112e-02 1.03985e-02 -1.23774e-02 1.17738e-02 -1.00886e-02 8.49831e-03 -7.16633e-03 6.07894e-03 -5.19757e-03 4.48277e-03
9.69440e-03 -7.63895e-03 9.45109e-03 -1.00886e-02 9.57035e-03 -8.64295e-03 7.66653e-03 -6.76460e-03 5.97325e-03 -5.29278e-03
-7.82955e-03 5.94104e-03 -7.39636e-03 8.49831e-03 -8.64295e-03 8.27323e-03 -7.67657e-03 7.01987e-03 -6.38219e-03 5.79466e-03
6.45053e-03 -4.77964e-03 5.92768e-03 -7.16633e-03 7.66653e-03 -7.67657e-03 7.39781e-03 -6.97965e-03 6.51269e-03 -6.04423e-03
-5.38803e-03 3.95840e-03 -4.83911e-03 6.07894e-03 -6.76460e-03 7.01987e-03 -6.97965e-03 6.76307e-03 -6.45528e-03 6.10819e-03
4.54735e-03 -3.36391e-03 4.01559e-03 -5.19757e-03 5.97325e-03 -6.38219e-03 6.51269e-03 -6.45528e-03 6.28379e-03 -6.04812e-03
-3.87255e-03 2.91749e-03 -3.38272e-03 4.48277e-03 -5.29278e-03 5.79466e-03 -6.04423e-03 6.10819e-03 -6.04812e-03 5.90901e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_39-40.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.02474e-02 -2.68585e-02 1.63600e-02 -1.13771e-02 8.52737e-03 -6.68450e-03 5.44534e-03 -4.56117e-03 3.88534e-03 -3.34777e-03
-2.68585e-02 2.89737e-02 -1.57623e-02 1.07570e-02 -7.74463e-03 5.88154e-03 -4.61403e-03 3.71210e-03 -3.03739e-03 2.51013e-03
1.63600e-02 -1.57623e-02 1.64043e-02 -1.28031e-02 1.00701e-02 -8.05040e-03 6.55018e-03 -5.40911e-03 4.52206e-03 -3.81873e-03
-1.13771e-02 1.07570e-02 -1.28031e-02 1.23116e-02 -1.07295e-02 9.16965e-03 -7.83067e-03 6.72138e-03 -5.80609e-03 5.04738e-03
8.52737e-03 -7.74463e-03 1.00701e-02 -1.07295e-02 1.02384e-02 -9.31147e-03 8.32992e-03 -7.41599e-03 6.60129e-03 -5.88737e-03
-6.68450e-03 5.88154e-03 -8.05040e-03 9.16965e-03 -9.31147e-03 8.91426e-03 -8.30102e-03 7.63138e-03 -6.97511e-03 6.36212e-03
5.44534e-03 -4.61403e-03 6.55018e-03 -7.83067e-03 8.32992e-03 -8.30102e-03 7.99522e-03 -7.55893e-03 7.07320e-03 -6.58279e-03
-4.56117e-03 3.71210e-03 -5.40911e-03 6.72138e-03 -7.41599e-03 7.63138e-03 -7.55893e-03 7.32010e-03 -6.99228e-03 6.62481e-03
3.88534e-03 -3.03739e-03 4.52206e-03 -5.80609e-03 6.60129e-03 -6.97511e-03 7.07320e-03 -6.99228e-03 6.80047e-03 -6.54577e-03
-3.34777e-03 2.51013e-03 -3.81873e-03 5.04738e-03 -5.88737e-03 6.36212e-03 -6.58279e-03 6.62481e-03 -6.54577e-03 6.38960e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_4-5.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.00941e-02 -1.86063e-03 1.44258e-03 -1.12391e-03 1.00687e-03 -9.23901e-04 7.70134e-04 -6.87425e-04 6.12037e-04 -5.32851e-04
-1.86063e-03 8.15173e-03 -1.86829e-03 1.23465e-03 -8.81074e-04 7.47343e-04 -5.72274e-04 5.00718e-04 -4.43416e-04 3.95493e-04
1.44258e-03 -1.86829e-03 6.59071e-03 -2.46176e-03 1.63037e-03 -1.18395e-03 9.42871e-04 -8.00909e-04 6.91816e-04 -5.99402e-04
-1.12391e-03 1.23465e-03 -2.46176e-03 4.41707e-03 -2.51739e-03 1.83265e-03 -1.42146e-03 1.17291e-03 -9.91586e-04 8.46930e-04
1.00687e-03 -8.81074e-04 1.63037e-03 -2.51739e-03 3.03933e-03 -2.21665e-03 1.75928e-03 -1.45342e-03 1.23846e-03 -1.07090e-03
-9.23901e-04 7.47343e-04 -1.18395e-03 1.83265e-03 -2.21665e-03 2.27139e-03 -1.92139e-03 1.65044e-03 -1.43829e-03 1.27010e-03
7.70134e-04 -5.72274e-04 9.42871e-04 -1.42146e-03 1.75928e-03 -1.92139e-03 1.86309e-03 -1.67903e-03 1.50830e-03 -1.35797e-03
-6.87425e-04 5.00718e-04 -8.00909e-04 1.17291e-03 -1.45342e-03 1.65044e-03 -1.67903e-03 1.61007e-03 -1.49762e-03 1.38239e-03
6.12037e-04 -4.43416e-04 6.91816e-04 -9.91586e-04 1.23846e-03 -1.43829e-03 1.50830e-03 -1.49762e-03 1.44492e-03 -1.36712e-03
-5.32851e-04 3.95493e-04 -5.99402e-04 8.46930e-04 -1.07090e-03 1.27010e-03 -1.35797e-03 1.38239e-03 -1.36712e-03 1.32265e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_40-41.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.20520e-02 -2.72967e-02 1.83977e-02 -1.32874e-02 1.01346e-02 -8.10092e-03 6.65244e-03 -5.57774e-03 4.74447e-03 -4.07395e-03
-2.72967e-02 2.81757e-02 -1.56700e-02 1.06621e-02 -7.77869e-03 5.85876e-03 -4.53588e-03 3.59623e-03 -2.90837e-03 2.38382e-03
1.83977e-02 -1.56700e-02 1.63341e-02 -1.26484e-02 9.92343e-03 -7.85258e-03 6.28664e-03 -5.10216e-03 4.19435e-03 -3.48541e-03
-1.32874e-02 1.06621e-02 -1.26484e-02 1.20988e-02 -1.05798e-02 9.03445e-03 -7.67907e-03 6.54946e-03 -5.62067e-03 4.85439e-03
1.01346e-02 -7.77869e-03 9.92343e-03 -1.05798e-02 1.01755e-02 -9.29192e-03 8.31532e-03 -7.39166e-03 6.56581e-03 -5.84155e-03
-8.10092e-03 5.85876e-03 -7.85258e-03 9.03445e-03 -9.29192e-03 8.96492e-03 -8.37755e-03 7.71092e-03 -7.04923e-03 6.42625e-03
6.65244e-03 -4.53588e-03 6.28664e-03 -7.67907e-03 8.31532e-03 -8.37755e-03 8.11438e-03 -7.69244e-03 7.20782e-03 -6.70944e-03
-5.57774e-03 3.59623e-03 -5.10216e-03 6.54946e-03 -7.39166e-03 7.71092e-03 -7.69244e-03 7.47657e-03 -7.15560e-03 6.78261e-03
4.74447e-03 -2.90837e-03 4.19435e-03 -5.62067e-03 6.56581e-03 -7.04923e-03 7.20782e-03 -7.15560e-03 6.97553e-03 -6.71698e-03
-4.07395e-03 2.38382e-03 -3.48541e-03 4.85439e-03 -5.84155e-03 6.42625e-03 -6.70944e-03 6.78261e-03 -6.71698e-03 6.55880e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_41-42.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.09525e-02 -2.85945e-02 1.83908e-02 -1.30451e-02 9.97044e-03 -7.87852e-03 6.33239e-03 -5.18029e-03 4.30629e-03 -3.63312e-03
-2.85945e-02 3.00484e-02 -1.71248e-02 1.15132e-02 -8.31192e-03 6.19406e-03 -4.74687e-03 3.71818e-03 -2.96471e-03 2.40456e-03
1.83908e-02 -1.71248e-02 1.73905e-02 -1.34637e-02 1.05661e-02 -8.39417e-03 6.75651e-03 -5.51743e-03 4.56500e-03 -3.82292e-03
-1.30451e-02 1.15132e-02 -1.34637e-02 1.25654e-02 -1.09040e-02 9.29794e-03 -7.91011e-03 6.75647e-03 -5.80842e-03 5.02666e-03
9.97044e-03 -8.31192e-03 1.05661e-02 -1.09040e-02 1.03399e-02 -9.40437e-03 8.41742e-03 -7.49417e-03 6.67029e-03 -5.94643e-03
-7.87852e-03 6.19406e-03 -8.39417e-03 9.29794e-03 -9.40437e-03 9.02757e-03 -8.43870e-03 7.78364e-03 -7.13407e-03 6.51884e-03
6.33239e-03 -4.74687e-03 6.75651e-03 -7.91011e-03 8.41742e-03 -8.43870e-03 8.17992e-03 -7.77536e-03 7.30757e-03 -6.82036e-03
-5.18029e-03 3.71818e-03 -5.51743e-03 6.75647e-03 -7.49417e-03 7.78364e-03 -7.77536e-03 7.58070e-03 -7.27880e-03 6.91886e-03
4.30629e-03 -2.96471e-03 4.56500e-03 -5.80842e-03 6.67029e-03 -7.13407e-03 7.30757e-03 -7.27880e-03 7.11930e-03 -6.87392e-03
-3.63312e-03 2.40456e-03 -3.82292e-03 5.02666e-03 -5.94643e-03 6.51884e-03 -6.82036e-03 6.91886e-03 -6.87392e-03 6.73115e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_42-43.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.50462e-02 -2.83401e-02 1.79386e-02 -1.26143e-02 9.64094e-03 -7.75521e-03 6.41188e-03 -5.40251e-03 4.61714e-03 -3.99402e-03
-2.83401e-02 2.93012e-02 -1.71849e-02 1.13053e-02 -8.21125e-03 6.27543e-03 -4.97371e-03 4.04117e-03 -3.33888e-03 2.78654e-03
1.79386e-02 -1.71849e-02 1.76133e-02 -1.36228e-02 1.06818e-02 -8.55224e-03 6.99017e-03 -5.80948e-03 4.88820e-03 -4.15282e-03
-1.26143e-02 1.13053e-02 -1.36228e-02 1.28378e-02 -1.11949e-02 9.57334e-03 -8.17983e-03 7.01788e-03 -6.05204e-03 5.24706e-03
9.64094e-03 -8.21125e-03 1.06818e-02 -1.11949e-02 1.06777e-02 -9.71571e-03 8.68344e-03 -7.71183e-03 6.83992e-03 -6.07404e-03
-7.75521e-03 6.27543e-03 -8.55224e-03 9.57334e-03 -9.71571e-03 9.30352e-03 -8.65488e-03 7.93672e-03 -7.22930e-03 6.56876e-03
6.41188e-03 -4.97371e-03 6.99017e-03 -8.17983e-03 8.68344e-03 -8.65488e-03 8.32733e-03 -7.85310e-03 7.32446e-03 -6.79294e-03
-5.40251e-03 4.04117e-03 -5.80948e-03 7.01788e-03 -7.71183e-03 7.93672e-03 -7.85310e-03 7.58562e-03 -7.22273e-03 6.82054e-03
4.61714e-03 -3.33888e-03 4.88820e-03 -6.05204e-03 6.83992e-03 -7.22930e-03 7.32446e-03 -7.22273e-03 7.00269e-03 -6.71894e-03
-3.99402e-03 2.78654e-03 -4.15282e-03 5.24706e-03 -6.07404e-03 6.56876e-03 -6.79294e-03 6.82054e-03 -6.71894e-03 6.53846e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_43-44.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.38514e-02 -2.79628e-02 1.77795e-02 -1.22476e-02 8.99680e-03 -6.92164e-03 5.51491e-03 -4.51984e-03 3.78662e-03 -3.23252e-03
-2.79628e-02 2.86995e-02 -1.64454e-02 1.10520e-02 -8.01694e-03 6.11391e-03 -4.83495e-03 3.93777e-03 -3.28112e-03 2.77940e-03
1.77795e-02 -1.64454e-02 1.68069e-02 -1.33181e-02 1.05942e-02 -8.55848e-03 7.02003e-03 -5.84792e-03 4.93795e-03 -4.21864e-03
-1.22476e-02 1.10520e-02 -1.33181e-02 1.29423e-02 -1.14430e-02 9.91780e-03 -8.55722e-03 7.40376e-03 -6.44046e-03 5.63772e-03
8.99680e-03 -8.01694e-03 1.05942e-02 -1.14430e-02 1.10230e-02 -1.01466e-02 9.16078e-03 -8.21244e-03 7.35260e-03 -6.59290e-03
-6.92164e-03 6.11391e-03 -8.55848e-03 9.91780e-03 -1.01466e-02 9.80966e-03 -9.20897e-03 8.52091e-03 -7.83164e-03 7.18052e-03
5.51491e-03 -4.83495e-03 7.02003e-03 -8.55722e-03 9.16078e-03 -9.20897e-03 8.93139e-03 -8.49185e-03 7.98621e-03 -7.46767e-03
-4.51984e-03 3.93777e-03 -5.84792e-03 7.40376e-03 -8.21244e-03 8.52091e-03 -8.49185e-03 8.26407e-03 -7.92900e-03 7.54374e-03
3.78662e-03 -3.28112e-03 4.93795e-03 -6.44046e-03 7.35260e-03 -7.83164e-03 7.98621e-03 -7.92900e-03 7.74133e-03 -7.47846e-03
-3.23252e-03 2.77940e-03 -4.21864e-03 5.63772e-03 -6.59290e-03 7.18052e-03 -7.46767e-03 7.54374e-03 -7.47846e-03 7.32255e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_44-45.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.84413e-02 -2.98802e-02 1.88466e-02 -1.33867e-02 9.97782e-03 -7.68341e-03 6.11903e-03 -5.01721e-03 4.21163e-03 -3.60516e-03
-2.98802e-02 3.11601e-02 -1.84846e-02 1.24888e-02 -9.03652e-03 6.80083e-03 -5.29272e-03 4.23156e-03 -3.46189e-03 2.88096e-03
1.88466e-02 -1.84846e-02 1.84295e-02 -1.46788e-02 1.15788e-02 -9.26027e-03 7.52731e-03 -6.22394e-03 5.23028e-03 -4.45745e-03
-1.33867e-02 1.24888e-02 -1.46788e-02 1.40079e-02 -1.22403e-02 1.04801e-02 -8.95880e-03 7.69826e-03 -6.66668e-03 5.82072e-03
9.97782e-03 -9.03652e-03 1.15788e-02 -1.22403e-02 1.16295e-02 -1.05758e-02 9.46151e-03 -8.42596e-03 7.50978e-03 -6.71428e-03
-7.68341e-03 6.80083e-03 -9.26027e-03 1.04801e-02 -1.05758e-02 1.01087e-02 -9.40967e-03 8.65172e-03 -7.91578e-03 7.23426e-03
6.11903e-03 -5.29272e-03 7.52731e-03 -8.95880e-03 9.46151e-03 -9.40967e-03 9.05458e-03 -8.55773e-03 8.01250e-03 -7.46740e-03
-5.01721e-03 4.23156e-03 -6.22394e-03 7.69826e-03 -8.42596e-03 8.65172e-03 -8.55773e-03 8.28077e-03 -7.91082e-03 7.50164e-03
4.21163e-03 -3.46189e-03 5.23028e-03 -6.66668e-03 7.50978e-03 -7.91578e-03 8.01250e-03 -7.91082e-03 7.69113e-03 -7.40600e-03
-3.60516e-03 2.88096e-03 -4.45745e-03 5.82072e-03 -6.71428e-03 7.23426e-03 -7.46740e-03 7.50164e-03 -7.40600e-03 7.22881e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_45-46.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.02562e-01 -3.20589e-02 2.02690e-02 -1.41769e-02 1.02832e-02 -7.56313e-03 5.62459e-03 -4.25763e-03 3.29358e-03 -2.61223e-03
-3.20589e-02 3.54926e-02 -2.12647e-02 1.43710e-02 -1.03539e-02 7.67285e-03 -5.83381e-03 4.53699e-03 -3.60607e-03 2.90665e-03
2.02690e-02 -2.12647e-02 1.99992e-02 -1.55686e-02 1.20801e-02 -9.43176e-03 7.46003e-03 -5.98609e-03 4.87251e-03 -4.01334e-03
-1.41769e-02 1.43710e-02 -1.55686e-02 1.41740e-02 -1.20847e-02 1.01335e-02 -8.49709e-03 7.16104e-03 -6.07884e-03 5.19657e-03
1.02832e-02 -1.03539e-02 1.20801e-02 -1.20847e-02 1.12382e-02 -1.01032e-02 8.96620e-03 -7.92026e-03 6.99536e-03 -6.18795e-03
-7.56313e-03 7.67285e-03 -9.43176e-03 1.01335e-02 -1.01032e-02 9.64439e-03 -8.98917e-03 8.26663e-03 -7.54982e-03 6.87062e-03
5.62459e-03 -5.83381e-03 7.46003e-03 -8.49709e-03 8.96620e-03 -8.98917e-03 8.72522e-03 -8.29674e-03 7.79122e-03 -7.25930e-03
-4.25763e-03 4.53699e-03 -5.98609e-03 7.16104e-03 -7.92026e-03 8.26663e-03 -8.29674e-03 8.11159e-03 -7.79683e-03 7.40977e-03
3.29358e-03 -3.60607e-03 4.87251e-03 -6.07884e-03 6.99536e-03 -7.54982e-03 7.79122e-03 -7.79683e-03 7.64333e-03 -7.38744e-03
-2.61223e-03 2.90665e-03 -4.01334e-03 5.19657e-03 -6.18795e-03 6.87062e-03 -7.25930e-03 7.40977e-03 -7.38744e-03 7.24569e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_46-47.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.05386e-01 -3.00796e-02 1.87009e-02 -1.34462e-02 9.99386e-03 -7.64431e-03 6.01664e-03 -4.87052e-03 4.03817e-03 -3.42033e-03
-3.00796e-02 3.10925e-02 -1.86782e-02 1.31201e-02 -9.58911e-03 7.18797e-03 -5.52192e-03 4.34178e-03 -3.48841e-03 2.85385e-03
1.87009e-02 -1.86782e-02 1.89120e-02 -1.53391e-02 1.22628e-02 -9.84312e-03 7.97379e-03 -6.54198e-03 5.43978e-03 -4.58382e-03
-1.34462e-02 1.31201e-02 -1.53391e-02 1.45885e-02 -1.28262e-02 1.10307e-02 -9.42776e-03 8.06991e-03 -6.94167e-03 6.00996e-03
9.99386e-03 -9.58911e-03 1.22628e-02 -1.28262e-02 1.22220e-02 -1.11685e-02 1.00149e-02 -8.91491e-03 7.92238e-03 -7.05003e-03
-7.64431e-03 7.18797e-03 -9.84312e-03 1.10307e-02 -1.11685e-02 1.07328e-02 -1.00286e-02 9.23711e-03 -8.44833e-03 7.70527e-03
6.01664e-03 -5.52192e-03 7.97379e-03 -9.42776e-03 1.00149e-02 -1.00286e-02 9.70217e-03 -9.20293e-03 8.63054e-03 -8.04306e-03
-4.87052e-03 4.34178e-03 -6.54198e-03 8.06991e-03 -8.91491e-03 9.23711e-03 -9.20293e-03 8.95214e-03 -8.57942e-03 8.14716e-03
4.03817e-03 -3.48841e-03 5.43978e-03 -6.94167e-03 7.92238e-03 -8.44833e-03 8.63054e-03 -8.57942e-03 8.37838e-03 -8.08790e-03
-3.42033e-03 2.85385e-03 -4.58382e-03 6.00996e-03 -7.05003e-03 7.70527e-03 -8.04306e-03 8.14716e-03 -8.08790e-03 7.92068e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_47-48.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.08077e-01 -3.21784e-02 1.99259e-02 -1.35531e-02 1.00447e-02 -7.85081e-03 6.37076e-03 -5.31191e-03 4.51501e-03 -3.90158e-03
-3.21784e-02 3.18421e-02 -1.97172e-02 1.33202e-02 -9.58071e-03 7.17234e-03 -5.54405e-03 4.39219e-03 -3.54716e-03 2.90226e-03
1.99259e-02 -1.97172e-02 1.94487e-02 -1.55262e-02 1.22454e-02 -9.70832e-03 7.81027e-03 -6.38248e-03 5.29159e-03 -4.44360e-03
-1.35531e-02 1.33202e-02 -1.55262e-02 1.46069e-02 -1.27472e-02 1.08591e-02 -9.22864e-03 7.88382e-03 -6.78512e-03 5.88567e-03
1.00447e-02 -9.58071e-03 1.22454e-02 -1.27472e-02 1.21084e-02 -1.10028e-02 9.83785e-03 -8.75698e-03 7.79855e-03 -6.96443e-03
-7.85081e-03 7.17234e-03 -9.70832e-03 1.08591e-02 -1.10028e-02 1.05438e-02 -9.84227e-03 9.07442e-03 -8.32049e-03 7.61613e-03
6.37076e-03 -5.54405e-03 7.81027e-03 -9.22864e-03 9.83785e-03 -9.84227e-03 9.52293e-03 -9.04523e-03 8.50296e-03 -7.94933e-03
-5.31191e-03 4.39219e-03 -6.38248e-03 7.88382e-03 -8.75698e-03 9.07442e-03 -9.04523e-03 8.80972e-03 -8.45940e-03 8.05358e-03
4.51501e-03 -3.54716e-03 5.29159e-03 -6.78512e-03 7.79855e-03 -8.32049e-03 8.50296e-03 -8.45940e-03 8.27225e-03 -8.00019e-03
-3.90158e-03 2.90226e-03 -4.44360e-03 5.88567e-03 -6.96443e-03 7.61613e-03 -7.94933e-03 8.05358e-03 -8.00019e-03 7.84387e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_48-49.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.10271e-01 -3.28786e-02 2.07818e-02 -1.43122e-02 1.05605e-02 -8.27638e-03 6.75908e-03 -5.68323e-03 4.87361e-03 -4.24815e-03
-3.28786e-02 3.36880e-02 -2.05949e-02 1.38609e-02 -9.80595e-03 7.27163e-03 -5.62252e-03 4.49422e-03 -3.68794e-03 3.08253e-03
2.07818e-02 -2.05949e-02 2.04239e-02 -1.63917e-02 1.30344e-02 -1.04701e-02 8.53050e-03 -7.05080e-03 5.90274e-03 -4.99671e-03
-1.43122e-02 1.38609e-02 -1.63917e-02 1.55224e-02 -1.37047e-02 1.18524e-02 -1.01978e-02 8.78736e-03 -7.60331e-03 6.61425e-03
1.05605e-02 -9.80595e-03 1.30344e-02 -1.37047e-02 1.31394e-02 -1.20748e-02 1.08874e-02 -9.73926e-03 8.69026e-03 -7.75904e-03
-8.27638e-03 7.27163e-03 -1.04701e-02 1.18524e-02 -1.20748e-02 1.16537e-02 -1.09338e-02 1.01069e-02 -9.27056e-03 8.47471e-03
6.75908e-03 -5.62252e-03 8.53050e-03 -1.01978e-02 1.08874e-02 -1.09338e-02 1.06084e-02 -1.00882e-02 9.48013e-03 -8.84889e-03
-5.68323e-03 4.49422e-03 -7.05080e-03 8.78736e-03 -9.73926e-03 1.01069e-02 -1.00882e-02 9.83059e-03 -9.43465e-03 8.96886e-03
4.87361e-03 -3.68794e-03 5.90274e-03 -7.60331e-03 8.69026e-03 -9.27056e-03 9.48013e-03 -9.43465e-03 9.22240e-03 -8.90867e-03
-4.24815e-03 3.08253e-03 -4.99671e-03 6.61425e-03 -7.75904e-03 8.47471e-03 -8.84889e-03 8.96886e-03 -8.90867e-03 8.72761e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_49-50.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.10039e-01 -3.11808e-02 1.87332e-02 -1.28620e-02 9.34356e-03 -7.01494e-03 5.40561e-03 -4.24702e-03 3.38703e-03 -2.74302e-03
-3.11808e-02 3.32840e-02 -2.04552e-02 1.38742e-02 -9.95022e-03 7.38811e-03 -5.60608e-03 4.32345e-03 -3.38181e-03 2.67175e-03
1.87332e-02 -2.04552e-02 2.01724e-02 -1.62265e-02 1.28153e-02 -1.02273e-02 8.27225e-03 -6.77874e-03 5.62435e-03 -4.72003e-03
-1.28620e-02 1.38742e-02 -1.62265e-02 1.53467e-02 -1.34120e-02 1.15180e-02 -9.88310e-03 8.51471e-03 -7.38014e-03 6.43857e-03
9.34356e-03 -9.95022e-03 1.28153e-02 -1.34120e-02 1.27456e-02 -1.16796e-02 1.05558e-02 -9.49437e-03 8.53632e-03 -7.68764e-03
-7.01494e-03 7.38811e-03 -1.02273e-02 1.15180e-02 -1.16796e-02 1.12970e-02 -1.06691e-02 9.94991e-03 -9.22135e-03 8.52210e-03
5.40561e-03 -5.60608e-03 8.27225e-03 -9.88310e-03 1.05558e-02 -1.06691e-02 1.04479e-02 -1.00394e-02 9.53978e-03 -9.00537e-03
-4.24702e-03 4.32345e-03 -6.77874e-03 8.51471e-03 -9.49437e-03 9.94991e-03 -1.00394e-02 9.88933e-03 -9.59510e-03 9.21975e-03
3.38703e-03 -3.38181e-03 5.62435e-03 -7.38014e-03 8.53632e-03 -9.22135e-03 9.53978e-03 -9.59510e-03 9.47512e-03 -9.24295e-03
-2.74302e-03 2.67175e-03 -4.72003e-03 6.43857e-03 -7.68764e-03 8.52210e-03 -9.00537e-03 9.21975e-03 -9.24295e-03 9.13475e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_5-6.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.12281e-02 -2.49679e-03 1.94919e-03 -1.60003e-03 1.25064e-03 -1.14821e-03 1.00871e-03 -8.71753e-04 7.45798e-04 -6.46221e-04
-2.49679e-03 8.90025e-03 -2.40198e-03 1.72161e-03 -1.38869e-03 1.18820e-03 -1.02254e-03 8.75266e-04 -7.47687e-04 6.45449e-04
1.94919e-03 -2.40198e-03 6.94168e-03 -2.88489e-03 1.99194e-03 -1.61778e-03 1.31948e-03 -1.13150e-03 9.82078e-04 -8.63683e-04
-1.60003e-03 1.72161e-03 -2.88489e-03 4.71518e-03 -2.85946e-03 2.16068e-03 -1.74490e-03 1.46635e-03 -1.25899e-03 1.09297e-03
1.25064e-03 -1.38869e-03 1.99194e-03 -2.85946e-03 3.35686e-03 -2.54365e-03 2.06687e-03 -1.74496e-03 1.49592e-03 -1.29822e-03
-1.14821e-03 1.18820e-03 -1.61778e-03 2.16068e-03 -2.54365e-03 2.53355e-03 -2.19780e-03 1.91950e-03 -1.68330e-03 1.49083e-03
1.00871e-03 -1.02254e-03 1.31948e-03 -1.74490e-03 2.06687e-03 -2.19780e-03 2.13149e-03 -1.94313e-03 1.75301e-03 -1.58477e-03
-8.71753e-04 8.75266e-04 -1.13150e-03 1.46635e-03 -1.74496e-03 1.91950e-03 -1.94313e-03 1.86408e-03 -1.73102e-03 1.59805e-03
7.45798e-04 -7.47687e-04 9.82078e-04 -1.25899e-03 1.49592e-03 -1.68330e-03 1.75301e-03 -1.73102e-03 1.65705e-03 -1.56269e-03
-6.46221e-04 6.45449e-04 -8.63683e-04 1.09297e-03 -1.29822e-03 1.49083e-03 -1.58477e-03 1.59805e-03 -1.56269e-03 1.50301e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_50-51.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.18631e-01 -3.43533e-02 1.93290e-02 -1.28867e-02 9.58271e-03 -7.53340e-03 6.16714e-03 -5.22194e-03 4.54152e-03 -4.03517e-03
-3.43533e-02 3.56502e-02 -2.18907e-02 1.49945e-02 -1.10290e-02 8.40216e-03 -6.53519e-03 5.16894e-03 -4.15903e-03 3.39169e-03
1.93290e-02 -2.18907e-02 2.15172e-02 -1.74873e-02 1.40259e-02 -1.13693e-02 9.32262e-03 -7.72505e-03 6.46548e-03 -5.46843e-03
-1.28867e-02 1.49945e-02 -1.74873e-02 1.65318e-02 -1.45354e-02 1.25532e-02 -1.08155e-02 9.33964e-03 -8.09883e-03 7.06317e-03
9.58271e-03 -1.10290e-02 1.40259e-02 -1.45354e-02 1.37860e-02 -1.26166e-02 1.13842e-02 -1.02167e-02 9.15748e-03 -8.21823e-03
-7.53340e-03 8.40216e-03 -1.13693e-02 1.25532e-02 -1.26166e-02 1.21228e-02 -1.13892e-02 1.05733e-02 -9.75523e-03 8.97611e-03
6.16714e-03 -6.53519e-03 9.32262e-03 -1.08155e-02 1.13842e-02 -1.13892e-02 1.10741e-02 -1.05849e-02 1.00119e-02 -9.41292e-03
-5.22194e-03 5.16894e-03 -7.72505e-03 9.33964e-03 -1.02167e-02 1.05733e-02 -1.05849e-02 1.03726e-02 -1.00226e-02 9.59935e-03
4.54152e-03 -4.15903e-03 6.46548e-03 -8.09883e-03 9.15748e-03 -9.75523e-03 1.00119e-02 -1.00226e-02 9.86512e-03 -9.59914e-03
-4.03517e-03 3.39169e-03 -5.46843e-03 7.06317e-03 -8.21823e-03 8.97611e-03 -9.41292e-03 9.59935e-03 -9.59914e-03 9.47411e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_51-52.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.13927e-01 -3.42850e-02 2.13777e-02 -1.47411e-02 1.04972e-02 -7.67652e-03 5.75116e-03 -4.39856e-03 3.41912e-03 -2.70639e-03
-3.42850e-02 3.58740e-02 -2.37469e-02 1.65921e-02 -1.19922e-02 8.90145e-03 -6.75341e-03 5.21032e-03 -4.07436e-03 3.21270e-03
2.13777e-02 -2.37469e-02 2.29962e-02 -1.87219e-02 1.49371e-02 -1.19719e-02 9.67639e-03 -7.89128e-03 6.49100e-03 -5.38096e-03
-1.47411e-02 1.65921e-02 -1.87219e-02 1.74794e-02 -1.53013e-02 1.31528e-02 -1.12498e-02 9.62432e-03 -8.25592e-03 7.10910e-03
1.04972e-02 -1.19922e-02 1.49371e-02 -1.53013e-02 1.44513e-02 -1.31851e-02 1.18353e-02 -1.05437e-02 9.36616e-03 -8.31799e-03
-7.67652e-03 8.90145e-03 -1.19719e-02 1.31528e-02 -1.31851e-02 1.26312e-02 -1.18019e-02 1.08740e-02 -9.94302e-03 9.05669e-03
5.75116e-03 -6.75341e-03 9.67639e-03 -1.12498e-02 1.18353e-02 -1.18019e-02 1.14031e-02 -1.08102e-02 1.01310e-02 -9.42928e-03
-4.39856e-03 5.21032e-03 -7.89128e-03 9.62432e-03 -1.05437e-02 1.08740e-02 -1.08102e-02 1.05020e-02 -1.00542e-02 9.53515e-03
3.41912e-03 -4.07436e-03 6.49100e-03 -8.25592e-03 9.36616e-03 -9.94302e-03 1.01310e-02 -1.00542e-02 9.80686e-03 -9.45574e-03
-2.70639e-03 3.21270e-03 -5.38096e-03 7.10910e-03 -8.31799e-03 9.05669e-03 -9.42928e-03 9.53515e-03 -9.45574e-03 9.25231e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_52-53.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.23792e-01 -3.48913e-02 2.04314e-02 -1.32312e-02 9.34522e-03 -6.99536e-03 5.47137e-03 -4.42024e-03 3.65645e-03 -3.09069e-03
-3.48913e-02 3.51109e-02 -2.20569e-02 1.52501e-02 -1.11315e-02 8.43904e-03 -6.55974e-03 5.18504e-03 -4.15497e-03 3.35955e-03
2.04314e-02 -2.20569e-02 2.09440e-02 -1.71370e-02 1.38468e-02 -1.12077e-02 9.12267e-03 -7.47002e-03 6.15427e-03 -5.09971e-03
-1.32312e-02 1.52501e-02 -1.71370e-02 1.62769e-02 -1.44918e-02 1.25787e-02 -1.08119e-02 9.26653e-03 -7.94863e-03 6.83352e-03
9.34522e-03 -1.11315e-02 1.38468e-02 -1.44918e-02 1.39377e-02 -1.28374e-02 1.15734e-02 -1.03261e-02 9.17577e-03 -8.14352e-03
-6.99536e-03 8.43904e-03 -1.12077e-02 1.25787e-02 -1.28374e-02 1.24107e-02 -1.16451e-02 1.07484e-02 -9.83727e-03 8.96254e-03
5.47137e-03 -6.55974e-03 9.12267e-03 -1.08119e-02 1.15734e-02 -1.16451e-02 1.12995e-02 -1.07323e-02 1.00702e-02 -9.37862e-03
-4.42024e-03 5.18504e-03 -7.47002e-03 9.26653e-03 -1.03261e-02 1.07484e-02 -1.07323e-02 1.04470e-02 -1.00146e-02 9.50432e-03
3.65645e-03 -4.15497e-03 6.15427e-03 -7.94863e-03 9.17577e-03 -9.83727e-03 1.00702e-02 -1.00146e-02 9.78185e-03 -9.43678e-03
-3.09069e-03 3.35955e-03 -5.09971e-03 6.83352e-03 -8.14352e-03 8.96254e-03 -9.37862e-03 9.50432e-03 -9.43678e-03 9.23765e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_53-54.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.21854e-01 -3.35525e-02 1.86138e-02 -1.24291e-02 9.01069e-03 -6.88386e-03 5.44298e-03 -4.42417e-03 3.66200e-03 -3.08070e-03
-3.35525e-02 3.53832e-02 -2.32985e-02 1.65026e-02 -1.23443e-02 9.53486e-03 -7.53480e-03 6.06312e-03 -4.95967e-03 4.10955e-03
1.86138e-02 -2.32985e-02 2.26326e-02 -1.87794e-02 1.54153e-02 -1.27619e-02 1.06732e-02 -9.01562e-03 7.68881e-03 -6.61586e-03
-1.24291e-02 1.65026e-02 -1.87794e-02 1.78825e-02 -1.60568e-02 1.41714e-02 -1.24496e-02 1.09404e-02 -9.64012e-03 8.52679e-03
9.01069e-03 -1.23443e-02 1.54153e-02 -1.60568e-02 1.54761e-02 -1.44054e-02 1.31895e-02 -1.19852e-02 1.08599e-02 -9.83761e-03
-6.88386e-03 9.53486e-03 -1.27619e-02 1.41714e-02 -1.44054e-02 1.39879e-02 -1.32496e-02 1.23819e-02 -1.14880e-02 1.06211e-02
5.44298e-03 -7.53480e-03 1.06732e-02 -1.24496e-02 1.31895e-02 -1.32496e-02 1.29084e-02 -1.23525e-02 1.16965e-02 -1.10073e-02
-4.42417e-03 6.06312e-03 -9.01562e-03 1.09404e-02 -1.19852e-02 1.23819e-02 -1.23525e-02 1.20641e-02 -1.16278e-02 1.11148e-02
3.66200e-03 -4.95967e-03 7.68881e-03 -9.64012e-03 1.08599e-02 -1.14880e-02 1.16965e-02 -1.16278e-02 1.13836e-02 -1.10332e-02
-3.08070e-03 4.10955e-03 -6.61586e-03 8.52679e-03 -9.83761e-03 1.06211e-02 -1.10073e-02 1.11148e-02 -1.10332e-02 1.08266e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_54-55.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.26343e-01 -3.69543e-02 2.24030e-02 -1.53632e-02 1.12957e-02 -8.66915e-03 6.85503e-03 -5.54924e-03 4.56913e-03 -3.82831e-03
-3.69543e-02 3.95020e-02 -2.64332e-02 1.87173e-02 -1.37455e-02 1.03633e-02 -7.99756e-03 6.29546e-03 -5.04397e-03 4.09284e-03
2.24030e-02 -2.64332e-02 2.50393e-02 -2.07849e-02 1.69241e-02 -1.38257e-02 1.13972e-02 -9.49429e-03 7.99352e-03 -6.79417e-03
-1.53632e-02 1.87173e-02 -2.07849e-02 1.96283e-02 -1.74831e-02 1.52904e-02 -1.33168e-02 1.16139e-02 -1.01692e-02 8.94769e-03
1.12957e-02 -1.37455e-02 1.69241e-02 -1.74831e-02 1.67291e-02 -1.54823e-02 1.41164e-02 -1.27899e-02 1.15678e-02 -1.04689e-02
-8.66915e-03 1.03633e-02 -1.38257e-02 1.52904e-02 -1.54823e-02 1.50072e-02 -1.42148e-02 1.32963e-02 -1.23553e-02 1.14450e-02
6.85503e-03 -7.99756e-03 1.13972e-02 -1.33168e-02 1.41164e-02 -1.42148e-02 1.38998e-02 -1.33556e-02 1.26977e-02 -1.19964e-02
-5.54924e-03 6.29546e-03 -9.49429e-03 1.16139e-02 -1.27899e-02 1.32963e-02 -1.33556e-02 1.31294e-02 -1.27294e-02 1.22317e-02
4.56913e-03 -5.04397e-03 7.99352e-03 -1.01692e-02 1.15678e-02 -1.23553e-02 1.26977e-02 -1.27294e-02 1.25516e-02 -1.22388e-02
-3.82831e-03 4.09284e-03 -6.79417e-03 8.94769e-03 -1.04689e-02 1.14450e-02 -1.19964e-02 1.22317e-02 -1.22388e-02 1.20875e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_55-56.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.29819e-01 -3.69600e-02 2.20040e-02 -1.43162e-02 9.72960e-03 -6.72107e-03 4.67540e-03 -3.26542e-03 2.27326e-03 -1.57935e-03
-3.69600e-02 3.94385e-02 -2.50131e-02 1.71322e-02 -1.21606e-02 8.88381e-03 -6.63033e-03 5.04257e-03 -3.90312e-03 3.05705e-03
2.20040e-02 -2.50131e-02 2.34349e-02 -1.91698e-02 1.54158e-02 -1.24158e-02 1.00814e-02 -8.27847e-03 6.87935e-03 -5.77953e-03
-1.43162e-02 1.71322e-02 -1.91698e-02 1.81133e-02 -1.61190e-02 1.40189e-02 -1.21129e-02 1.04787e-02 -9.10590e-03 7.95787e-03
9.72960e-03 -1.21606e-02 1.54158e-02 -1.61190e-02 1.55391e-02 -1.43754e-02 1.30494e-02 -1.17559e-02 1.05693e-02 -9.51082e-03
-6.72107e-03 8.88381e-03 -1.24158e-02 1.40189e-02 -1.43754e-02 1.39689e-02 -1.31965e-02 1.22879e-02 -1.13598e-02 1.04701e-02
4.67540e-03 -6.63033e-03 1.00814e-02 -1.21129e-02 1.30494e-02 -1.31965e-02 1.28841e-02 -1.23327e-02 1.16723e-02 -1.09788e-02
-3.26542e-03 5.04257e-03 -8.27847e-03 1.04787e-02 -1.17559e-02 1.22879e-02 -1.23327e-02 1.20845e-02 -1.16698e-02 1.11702e-02
2.27326e-03 -3.90312e-03 6.87935e-03 -9.10590e-03 1.05693e-02 -1.13598e-02 1.16723e-02 -1.16698e-02 1.14674e-02 -1.11450e-02
-1.57935e-03 3.05705e-03 -5.77953e-03 7.95787e-03 -9.51082e-03 1.04701e-02 -1.09788e-02 1.11702e-02 -1.11450e-02 1.09780e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_56-57.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.35197e-01 -3.86930e-02 2.16922e-02 -1.37863e-02 9.41317e-03 -6.81095e-03 5.18180e-03 -4.11723e-03 3.36405e-03 -2.80952e-03
-3.86930e-02 3.78260e-02 -2.43579e-02 1.67175e-02 -1.20409e-02 8.98264e-03 -6.90802e-03 5.45366e-03 -4.40226e-03 3.60690e-03
2.16922e-02 -2.43579e-02 2.31511e-02 -1.92680e-02 1.56258e-02 -1.26919e-02 1.04049e-02 -8.62862e-03 7.23465e-03 -6.12129e-03
-1.37863e-02 1.67175e-02 -1.92680e-02 1.85110e-02 -1.64970e-02 1.43449e-02 -1.23964e-02 1.07279e-02 -9.32344e-03 8.14292e-03
9.41317e-03 -1.20409e-02 1.56258e-02 -1.64970e-02 1.58222e-02 -1.45565e-02 1.31577e-02 -1.18178e-02 1.06020e-02 -9.52299e-03
-6.81095e-03 8.98264e-03 -1.26919e-02 1.43449e-02 -1.45565e-02 1.40190e-02 -1.31581e-02 1.21978e-02 -1.12436e-02 1.03422e-02
5.18180e-03 -6.90802e-03 1.04049e-02 -1.23964e-02 1.31577e-02 -1.31581e-02 1.27483e-02 -1.21413e-02 1.14549e-02 -1.07532e-02
-4.11723e-03 5.45366e-03 -8.62862e-03 1.07279e-02 -1.18178e-02 1.21978e-02 -1.21413e-02 1.18343e-02 -1.13916e-02 1.08833e-02
3.36405e-03 -4.40226e-03 7.23465e-03 -9.32344e-03 1.06020e-02 -1.12436e-02 1.14549e-02 -1.13916e-02 1.11584e-02 -1.08250e-02
-2.80952e-03 3.60690e-03 -6.12129e-03 8.14292e-03 -9.52299e-03 1.03422e-02 -1.07532e-02 1.08833e-02 -1.08250e-02 1.06437e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_57-58.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.37241e-01 -3.60425e-02 2.07716e-02 -1.36284e-02 9.88777e-03 -7.62498e-03 6.12481e-03 -5.08175e-03 4.30284e-03 -3.71210e-03
-3.60425e-02 3.89961e-02 -2.60760e-02 1.87167e-02 -1.40538e-02 1.08384e-02 -8.51228e-03 6.76657e-03 -5.43071e-03 4.38271e-03
2.07716e-02 -2.60760e-02 2.51533e-02 -2.14072e-02 1.79565e-02 -1.50414e-02 1.26349e-02 -1.06531e-02 9.02039e-03 -7.67008e-03
-1.36284e-02 1.87167e-02 -2.14072e-02 2.06671e-02 -1.88420e-02 1.67762e-02 -1.47838e-02 1.29734e-02 -1.13747e-02 9.98278e-03
9.88777e-03 -1.40538e-02 1.79565e-02 -1.88420e-02 1.82871e-02 -1.70802e-02 1.56395e-02 -1.41717e-02 1.27753e-02 -1.14933e-02
-7.62498e-03 1.08384e-02 -1.50414e-02 1.67762e-02 -1.70802e-02 1.65715e-02 -1.56561e-02 1.45692e-02 -1.34421e-02 1.23461e-02
6.12481e-03 -8.51228e-03 1.26349e-02 -1.47838e-02 1.56395e-02 -1.56561e-02 1.51867e-02 -1.44587e-02 1.36114e-02 -1.27290e-02
-5.08175e-03 6.76657e-03 -1.06531e-02 1.29734e-02 -1.41717e-02 1.45692e-02 -1.44587e-02 1.40439e-02 -1.34584e-02 1.27891e-02
4.30284e-03 -5.43071e-03 9.02039e-03 -1.13747e-02 1.27753e-02 -1.34421e-02 1.36114e-02 -1.34584e-02 1.31044e-02 -1.26329e-02
-3.71210e-03 4.38271e-03 -7.67008e-03 9.98278e-03 -1.14933e-02 1.23461e-02 -1.27290e-02 1.27891e-02 -1.26329e-02 1.23376e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_58-59.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.42058e-01 -4.00742e-02 2.34259e-02 -1.47867e-02 1.00135e-02 -7.09561e-03 5.15251e-03 -3.80183e-03 2.81647e-03 -2.09626e-03
-4.00742e-02 4.10666e-02 -2.75853e-02 1.95613e-02 -1.44893e-02 1.10741e-02 -8.64658e-03 6.83623e-03 -5.45647e-03 4.38029e-03
2.34259e-02 -2.75853e-02 2.59918e-02 -2.17936e-02 1.79363e-02 -1.47618e-02 1.22066e-02 -1.01472e-02 8.48231e-03 -7.12847e-03
-1.47867e-02 1.95613e-02 -2.17936e-02 2.07852e-02 -1.86912e-02 1.64382e-02 -1.43389e-02 1.24816e-02 -1.08763e-02 9.50208e-03
1.00135e-02 -1.44893e-02 1.79363e-02 -1.86912e-02 1.80175e-02 -1.67385e-02 1.52702e-02 -1.38086e-02 1.24414e-02 -1.12003e-02
-7.09561e-03 1.10741e-02 -1.47618e-02 1.64382e-02 -1.67385e-02 1.62638e-02 -1.54013e-02 1.43768e-02 -1.33157e-02 1.22831e-02
5.15251e-03 -8.64658e-03 1.22066e-02 -1.43389e-02 1.52702e-02 -1.54013e-02 1.50502e-02 -1.44315e-02 1.36813e-02 -1.28809e-02
-3.80183e-03 6.83623e-03 -1.01472e-02 1.24816e-02 -1.38086e-02 1.43768e-02 -1.44315e-02 1.41603e-02 -1.36947e-02 1.31212e-02
2.81647e-03 -5.45647e-03 8.48231e-03 -1.08763e-02 1.24414e-02 -1.33157e-02 1.36813e-02 -1.36947e-02 1.34758e-02 -1.31089e-02
-2.09626e-03 4.38029e-03 -7.12847e-03 9.50208e-03 -1.12003e-02 1.22831e-02 -1.28809e-02 1.31212e-02 -1.31089e-02 1.29233e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_59-60.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.46398e-01 -4.20224e-02 2.38014e-02 -1.56474e-02 1.08582e-02 -7.80624e-03 5.74137e-03 -4.30288e-03 3.26174e-03 -2.50852e-03
-4.20224e-02 4.36615e-02 -2.92412e-02 2.03276e-02 -1.47120e-02 1.09626e-02 -8.35606e-03 6.47608e-03 -5.09372e-03 4.05062e-03
2.38014e-02 -2.92412e-02 2.72675e-02 -2.25898e-02 1.83576e-02 -1.49340e-02 1.22297e-02 -1.00870e-02 8.37611e-03 -6.99433e-03
-1.56474e-02 2.03276e-02 -2.25898e-02 2.13412e-02 -1.89946e-02 1.65446e-02 -1.43151e-02 1.23742e-02 -1.07106e-02 9.29016e-03
1.08582e-02 -1.47120e-02 1.83576e-02 -1.89946e-02 1.81335e-02 -1.66933e-02 1.51156e-02 -1.35833e-02 1.21660e-02 -1.08847e-02
-7.80624e-03 1.09626e-02 -1.49340e-02 1.65446e-02 -1.66933e-02 1.60846e-02 -1.51336e-02 1.40552e-02 -1.29589e-02 1.18998e-02
5.74137e-03 -8.35606e-03 1.22297e-02 -1.43151e-02 1.51156e-02 -1.51336e-02 1.47116e-02 -1.40541e-02 1.32824e-02 -1.24691e-02
-4.30288e-03 6.47608e-03 -1.00870e-02 1.23742e-02 -1.35833e-02 1.40552e-02 -1.40541e-02 1.37569e-02 -1.32818e-02 1.27068e-02
3.26174e-03 -5.09372e-03 8.37611e-03 -1.07106e-02 1.21660e-02 -1.29589e-02 1.32824e-02 -1.32818e-02 1.30639e-02 -1.27058e-02
-2.50852e-03 4.05062e-03 -6.99433e-03 9.29016e-03 -1.08847e-02 1.18998e-02 -1.24691e-02 1.27068e-02 -1.27058e-02 1.25382e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_6-7.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.36482e-02 -3.43994e-03 3.11364e-03 -2.32122e-03 1.79068e-03 -1.44688e-03 1.27665e-03 -1.14400e-03 1.02804e-03 -9.26811e-04
-3.43994e-03 1.00421e-02 -2.95675e-03 1.93511e-03 -1.55509e-03 1.23945e-03 -1.03769e-03 8.51329e-04 -7.14098e-04 6.13463e-04
3.11364e-03 -2.95675e-03 7.31690e-03 -3.04450e-03 2.12732e-03 -1.66311e-03 1.40207e-03 -1.16950e-03 9.93656e-04 -8.59326e-04
-2.32122e-03 1.93511e-03 -3.04450e-03 4.85625e-03 -2.98589e-03 2.24169e-03 -1.82144e-03 1.52291e-03 -1.31436e-03 1.15445e-03
1.79068e-03 -1.55509e-03 2.12732e-03 -2.98589e-03 3.43987e-03 -2.70966e-03 2.25367e-03 -1.90389e-03 1.65520e-03 -1.46172e-03
-1.44688e-03 1.23945e-03 -1.66311e-03 2.24169e-03 -2.70966e-03 2.71775e-03 -2.38156e-03 2.07876e-03 -1.84097e-03 1.64827e-03
1.27665e-03 -1.03769e-03 1.40207e-03 -1.82144e-03 2.25367e-03 -2.38156e-03 2.31293e-03 -2.10660e-03 1.91813e-03 -1.74935e-03
-1.14400e-03 8.51329e-04 -1.16950e-03 1.52291e-03 -1.90389e-03 2.07876e-03 -2.10660e-03 2.01443e-03 -1.88647e-03 1.75470e-03
1.02804e-03 -7.14098e-04 9.93656e-04 -1.31436e-03 1.65520e-03 -1.84097e-03 1.91813e-03 -1.88647e-03 1.81503e-03 -1.72090e-03
-9.26811e-04 6.13463e-04 -8.59326e-04 1.15445e-03 -1.46172e-03 1.64827e-03 -1.74935e-03 1.75470e-03 -1.72090e-03 1.66043e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_60-61.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.43566e-01 -4.15160e-02 2.31063e-02 -1.47053e-02 1.00577e-02 -7.26855e-03 5.48020e-03 -4.28208e-03 3.42907e-03 -2.80728e-03
-4.15160e-02 4.10837e-02 -2.86175e-02 2.02589e-02 -1.47723e-02 1.10716e-02 -8.51713e-03 6.70074e-03 -5.38093e-03 4.39682e-03
2.31063e-02 -2.86175e-02 2.67950e-02 -2.24811e-02 1.84521e-02 -1.51469e-02 1.25263e-02 -1.04604e-02 8.82452e-03 -7.51663e-03
-1.47053e-02 2.02589e-02 -2.24811e-02 2.13671e-02 -1.91844e-02 1.68701e-02 -1.47419e-02 1.28864e-02 -1.13001e-02 9.95276e-03
1.00577e-02 -1.47723e-02 1.84521e-02 -1.91844e-02 1.84597e-02 -1.71494e-02 1.56720e-02 -1.42220e-02 1.28757e-02 -1.16592e-02
-7.26855e-03 1.10716e-02 -1.51469e-02 1.68701e-02 -1.71494e-02 1.66594e-02 -1.57965e-02 1.47882e-02 -1.37500e-02 1.27429e-02
5.48020e-03 -8.51713e-03 1.25263e-02 -1.47419e-02 1.56720e-02 -1.57965e-02 1.54482e-02 -1.48467e-02 1.41202e-02 -1.33467e-02
-4.28208e-03 6.70074e-03 -1.04604e-02 1.28864e-02 -1.42220e-02 1.47882e-02 -1.48467e-02 1.45933e-02 -1.41521e-02 1.36070e-02
3.42907e-03 -5.38093e-03 8.82452e-03 -1.13001e-02 1.28757e-02 -1.37500e-02 1.41202e-02 -1.41521e-02 1.39590e-02 -1.36230e-02
-2.80728e-03 4.39682e-03 -7.51663e-03 9.95276e-03 -1.16592e-02 1.27429e-02 -1.33467e-02 1.36070e-02 -1.36230e-02 1.34713e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_61-62.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.52755e-01 -4.25451e-02 2.50499e-02 -1.72818e-02 1.28945e-02 -1.00106e-02 7.93794e-03 -6.39041e-03 5.17690e-03 -4.21709e-03
-4.25451e-02 4.46736e-02 -3.14155e-02 2.27684e-02 -1.70381e-02 1.30253e-02 -1.01073e-02 7.91874e-03 -6.25069e-03 4.95043e-03
2.50499e-02 -3.14155e-02 2.96797e-02 -2.49950e-02 2.06141e-02 -1.69706e-02 1.40088e-02 -1.16025e-02 9.64263e-03 -8.03455e-03
-1.72818e-02 2.27684e-02 -2.49950e-02 2.36024e-02 -2.11398e-02 1.85657e-02 -1.61791e-02 1.40571e-02 -1.22045e-02 1.05984e-02
1.28945e-02 -1.70381e-02 2.06141e-02 -2.11398e-02 2.02254e-02 -1.87434e-02 1.70884e-02 -1.54402e-02 1.38811e-02 -1.24449e-02
-1.00106e-02 1.30253e-02 -1.69706e-02 1.85657e-02 -1.87434e-02 1.81641e-02 -1.71958e-02 1.60491e-02 -1.48457e-02 1.36549e-02
7.93794e-03 -1.01073e-02 1.40088e-02 -1.61791e-02 1.70884e-02 -1.71958e-02 1.68031e-02 -1.61142e-02 1.52637e-02 -1.43394e-02
-6.39041e-03 7.91874e-03 -1.16025e-02 1.40571e-02 -1.54402e-02 1.60491e-02 -1.61142e-02 1.58162e-02 -1.52873e-02 1.46214e-02
5.17690e-03 -6.25069e-03 9.64263e-03 -1.22045e-02 1.38811e-02 -1.48457e-02 1.52637e-02 -1.52873e-02 1.50381e-02 -1.46088e-02
-4.21709e-03 4.95043e-03 -8.03455e-03 1.05984e-02 -1.24449e-02 1.36549e-02 -1.43394e-02 1.46214e-02 -1.46088e-02 1.43888e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_62-63.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.56159e-01 -4.23361e-02 2.23605e-02 -1.35546e-02 8.81801e-03 -6.08688e-03 4.42923e-03 -3.39466e-03 2.69861e-03 -2.21325e-03
-4.23361e-02 4.36063e-02 -3.06748e-02 2.19107e-02 -1.62374e-02 1.23977e-02 -9.73017e-03 7.82015e-03 -6.42120e-03 5.36497e-03
2.23605e-02 -3.06748e-02 2.88293e-02 -2.42835e-02 2.00960e-02 -1.66605e-02 1.39289e-02 -1.17645e-02 1.00410e-02 -8.65011e-03
-1.35546e-02 2.19107e-02 -2.42835e-02 2.30750e-02 -2.08151e-02 1.84240e-02 -1.62223e-02 1.42951e-02 -1.26410e-02 1.12260e-02
8.81801e-03 -1.62374e-02 2.00960e-02 -2.08151e-02 2.00721e-02 -1.87293e-02 1.72115e-02 -1.57137e-02 1.43167e-02 -1.30447e-02
-6.08688e-03 1.23977e-02 -1.66605e-02 1.84240e-02 -1.87293e-02 1.82435e-02 -1.73699e-02 1.63360e-02 -1.52632e-02 1.42120e-02
4.42923e-03 -9.73017e-03 1.39289e-02 -1.62223e-02 1.72115e-02 -1.73699e-02 1.70358e-02 -1.64289e-02 1.56830e-02 -1.48769e-02
-3.39466e-03 7.82015e-03 -1.17645e-02 1.42951e-02 -1.57137e-02 1.63360e-02 -1.64289e-02 1.61868e-02 -1.57397e-02 1.51728e-02
2.69861e-03 -6.42120e-03 1.00410e-02 -1.26410e-02 1.43167e-02 -1.52632e-02 1.56830e-02 -1.57397e-02 1.55523e-02 -1.52041e-02
-2.21325e-03 5.36497e-03 -8.65011e-03 1.12260e-02 -1.30447e-02 1.42120e-02 -1.48769e-02 1.51728e-02 -1.52041e-02 1.50489e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_63-64.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.56780e-01 -4.48368e-02 2.69553e-02 -1.75864e-02 1.19968e-02 -8.38999e-03 5.97459e-03 -4.34603e-03 3.21223e-03 -2.41746e-03
-4.48368e-02 4.60491e-02 -3.35480e-02 2.43896e-02 -1.79101e-02 1.33445e-02 -1.01007e-02 7.76079e-03 -6.05709e-03 4.79556e-03
2.69553e-02 -3.35480e-02 3.13322e-02 -2.67213e-02 2.22587e-02 -1.84893e-02 1.54373e-02 -1.29909e-02 1.10302e-02 -9.44540e-03
-1.75864e-02 2.43896e-02 -2.67213e-02 2.57724e-02 -2.35836e-02 2.11217e-02 -1.87666e-02 1.66439e-02 -1.47789e-02 1.31544e-02
1.19968e-02 -1.79101e-02 2.22587e-02 -2.35836e-02 2.31672e-02 -2.19360e-02 2.03843e-02 -1.87594e-02 1.71805e-02 -1.56994e-02
-8.38999e-03 1.33445e-02 -1.84893e-02 2.11217e-02 -2.19360e-02 2.16904e-02 -2.08714e-02 1.97678e-02 -1.85460e-02 1.72997e-02
5.97459e-03 -1.01007e-02 1.54373e-02 -1.87666e-02 2.03843e-02 -2.08714e-02 2.06581e-02 -2.00301e-02 1.91690e-02 -1.81898e-02
-4.34603e-03 7.76079e-03 -1.29909e-02 1.66439e-02 -1.87594e-02 1.97678e-02 -2.00301e-02 1.98074e-02 -1.92786e-02 1.85649e-02
3.21223e-03 -6.05709e-03 1.10302e-02 -1.47789e-02 1.71805e-02 -1.85460e-02 1.91690e-02 -1.92786e-02 1.90405e-02 -1.85735e-02
-2.41746e-03 4.79556e-03 -9.44540e-03 1.31544e-02 -1.56994e-02 1.72997e-02 -1.81898e-02 1.85649e-02 -1.85735e-02 1.83269e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_64-65.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.64613e-01 -4.59932e-02 2.62663e-02 -1.66287e-02 1.11398e-02 -7.80300e-03 5.65489e-03 -4.23128e-03 3.23897e-03 -2.52947e-03
-4.59932e-02 4.33247e-02 -3.17836e-02 2.33806e-02 -1.75932e-02 1.35348e-02 -1.06033e-02 8.40937e-03 -6.73240e-03 5.42299e-03
2.62663e-02 -3.17836e-02 3.02829e-02 -2.61423e-02 2.20478e-02 -1.85156e-02 1.55714e-02 -1.31260e-02 1.10937e-02 -9.39551e-03
-1.66287e-02 2.33806e-02 -2.61423e-02 2.53626e-02 -2.32994e-02 2.08982e-02 -1.85377e-02 1.63528e-02 -1.43880e-02 1.26440e-02
1.11398e-02 -1.75932e-02 2.20478e-02 -2.32994e-02 2.28435e-02 -2.15689e-02 1.99560e-02 -1.82478e-02 1.65712e-02 -1.49859e-02
-7.80300e-03 1.35348e-02 -1.85156e-02 2.08982e-02 -2.15689e-02 2.12256e-02 -2.03261e-02 1.91430e-02 -1.78418e-02 1.65170e-02
5.65489e-03 -1.06033e-02 1.55714e-02 -1.85377e-02 1.99560e-02 -2.03261e-02 2.00365e-02 -1.93472e-02 1.84335e-02 -1.74059e-02
-4.23128e-03 8.40937e-03 -1.31260e-02 1.63528e-02 -1.82478e-02 1.91430e-02 -1.93472e-02 1.90905e-02 -1.85398e-02 1.78093e-02
3.23897e-03 -6.73240e-03 1.10937e-02 -1.43880e-02 1.65712e-02 -1.78418e-02 1.84335e-02 -1.85398e-02 1.83116e-02 -1.78586e-02
-2.52947e-03 5.42299e-03 -9.39551e-03 1.26440e-02 -1.49859e-02 1.65170e-02 -1.74059e-02 1.78093e-02 -1.78586e-02 1.76545e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_65-66.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.63942e-01 -4.77366e-02 2.76606e-02 -1.78446e-02 1.18958e-02 -8.07724e-03 5.55239e-03 -3.87897e-03 2.73637e-03 -1.94155e-03
-4.77366e-02 4.66368e-02 -3.41927e-02 2.52113e-02 -1.88351e-02 1.42820e-02 -1.10079e-02 8.61352e-03 -6.83976e-03 5.50221e-03
2.76606e-02 -3.41927e-02 3.20491e-02 -2.75767e-02 2.31484e-02 -1.93392e-02 1.62102e-02 -1.36701e-02 1.16109e-02 -9.92985e-03
-1.78446e-02 2.52113e-02 -2.75767e-02 2.66525e-02 -2.44302e-02 2.18891e-02 -1.94320e-02 1.71996e-02 -1.52275e-02 1.35033e-02
1.18958e-02 -1.88351e-02 2.31484e-02 -2.44302e-02 2.39449e-02 -2.26209e-02 2.09639e-02 -1.92302e-02 1.75470e-02 -1.59698e-02
-8.07724e-03 1.42820e-02 -1.93392e-02 2.18891e-02 -2.26209e-02 2.22862e-02 -2.13727e-02 2.01725e-02 -1.88573e-02 1.75240e-02
5.55239e-03 -1.10079e-02 1.62102e-02 -1.94320e-02 2.09639e-02 -2.13727e-02 2.10809e-02 -2.03726e-02 1.94325e-02 -1.83778e-02
-3.87897e-03 8.61352e-03 -1.36701e-02 1.71996e-02 -1.92302e-02 2.01725e-02 -2.03726e-02 2.00862e-02 -1.94927e-02 1.87150e-02
2.73637e-03 -6.83976e-03 1.16109e-02 -1.52275e-02 1.75470e-02 -1.88573e-02 1.94325e-02 -1.94927e-02 1.92025e-02 -1.86816e-02
-1.94155e-03 5.50221e-03 -9.92985e-03 1.35033e-02 -1.59698e-02 1.75240e-02 -1.83778e-02 1.87150e-02 -1.86816e-02 1.83892e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_66-67.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.70586e-01 -4.76496e-02 2.80600e-02 -1.86281e-02 1.30801e-02 -9.53259e-03 7.12503e-03 -5.44708e-03 4.21552e-03 -3.27837e-03
-4.76496e-02 4.63087e-02 -3.52213e-02 2.70484e-02 -2.10926e-02 1.67011e-02 -1.34150e-02 1.09001e-02 -8.95699e-03 7.42200e-03
2.80600e-02 -3.52213e-02 3.34173e-02 -2.91623e-02 2.48593e-02 -2.10662e-02 1.78636e-02 -1.51879e-02 1.29680e-02 -1.11134e-02
-1.86281e-02 2.70484e-02 -2.91623e-02 2.79767e-02 -2.55944e-02 2.29338e-02 -2.03618e-02 1.80060e-02 -1.59098e-02 1.40612e-02
1.30801e-02 -2.10926e-02 2.48593e-02 -2.55944e-02 2.47574e-02 -2.32162e-02 2.14149e-02 -1.95716e-02 1.77985e-02 -1.61423e-02
-9.53259e-03 1.67011e-02 -2.10662e-02 2.29338e-02 -2.32162e-02 2.26105e-02 -2.15365e-02 2.02381e-02 -1.88587e-02 1.74809e-02
7.12503e-03 -1.34150e-02 1.78636e-02 -2.03618e-02 2.14149e-02 -2.15365e-02 2.10835e-02 -2.02898e-02 1.93059e-02 -1.82326e-02
-5.44708e-03 1.09001e-02 -1.51879e-02 1.80060e-02 -1.95716e-02 2.02381e-02 -2.02898e-02 1.99359e-02 -1.93156e-02 1.85400e-02
4.21552e-03 -8.95699e-03 1.29680e-02 -1.59098e-02 1.77985e-02 -1.88587e-02 1.93059e-02 -1.93156e-02 1.90173e-02 -1.85157e-02
-3.27837e-03 7.42200e-03 -1.11134e-02 1.40612e-02 -1.61423e-02 1.74809e-02 -1.82326e-02 1.85400e-02 -1.85157e-02 1.82579e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_67-68.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.76531e-01 -5.49878e-02 3.07131e-02 -1.89780e-02 1.23365e-02 -8.23142e-03 5.53759e-03 -3.72885e-03 2.47093e-03 -1.55025e-03
-5.49878e-02 4.74462e-02 -3.55131e-02 2.62385e-02 -1.95685e-02 1.47553e-02 -1.12161e-02 8.55734e-03 -6.52952e-03 4.97423e-03
3.07131e-02 -3.55131e-02 3.36026e-02 -2.89813e-02 2.42624e-02 -2.01341e-02 1.66798e-02 -1.38225e-02 1.14657e-02 -9.52203e-03
-1.89780e-02 2.62385e-02 -2.89813e-02 2.79661e-02 -2.55049e-02 2.26828e-02 -1.99351e-02 1.74190e-02 -1.51803e-02 1.32157e-02
1.23365e-02 -1.95685e-02 2.42624e-02 -2.55049e-02 2.48514e-02 -2.33146e-02 2.14327e-02 -1.94787e-02 1.75889e-02 -1.58240e-02
-8.23142e-03 1.47553e-02 -2.01341e-02 2.26828e-02 -2.33146e-02 2.28375e-02 -2.17689e-02 2.04168e-02 -1.89608e-02 1.75007e-02
5.53759e-03 -1.12161e-02 1.66798e-02 -1.99351e-02 2.14327e-02 -2.17689e-02 2.13910e-02 -2.05981e-02 1.95820e-02 -1.84609e-02
-3.72885e-03 8.55734e-03 -1.38225e-02 1.74190e-02 -1.94787e-02 2.04168e-02 -2.05981e-02 2.02920e-02 -1.96840e-02 1.88973e-02
2.47093e-03 -6.52952e-03 1.14657e-02 -1.51803e-02 1.75889e-02 -1.89608e-02 1.95820e-02 -1.96840e-02 1.94369e-02 -1.89602e-02
-1.55025e-03 4.97423e-03 -9.52203e-03 1.32157e-02 -1.58240e-02 1.75007e-02 -1.84609e-02 1.88973e-02 -1.89602e-02 1.87633e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_68-69.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.71296e-01 -5.50620e-02 3.27045e-02 -2.18827e-02 1.56213e-02 -1.16362e-02 8.91268e-03 -6.99107e-03 5.58184e-03 -4.46953e-03
-5.50620e-02 4.76836e-02 -3.77107e-02 2.95154e-02 -2.32342e-02 1.84594e-02 -1.48114e-02 1.19895e-02 -9.77950e-03 8.03459e-03
3.27045e-02 -3.77107e-02 3.61736e-02 -3.18840e-02 2.73032e-02 -2.31628e-02 1.96237e-02 -1.66549e-02 1.41802e-02 -1.21218e-02
-2.18827e-02 2.95154e-02 -3.18840e-02 3.05955e-02 -2.79652e-02 2.50111e-02 -2.21521e-02 1.95412e-02 -1.72219e-02 1.51915e-02
1.56213e-02 -2.32342e-02 2.73032e-02 -2.79652e-02 2.69385e-02 -2.51682e-02 2.31377e-02 -2.10863e-02 1.91307e-02 -1.73235e-02
-1.16362e-02 1.84594e-02 -2.31628e-02 2.50111e-02 -2.51682e-02 2.43984e-02 -2.31541e-02 2.16967e-02 -2.01773e-02 1.86820e-02
8.91268e-03 -1.48114e-02 1.96237e-02 -2.21521e-02 2.31377e-02 -2.31541e-02 2.25847e-02 -2.16780e-02 2.05942e-02 -1.94355e-02
-6.99107e-03 1.19895e-02 -1.66549e-02 1.95412e-02 -2.10863e-02 2.16967e-02 -2.16780e-02 2.12499e-02 -2.05667e-02 1.97349e-02
5.58184e-03 -9.77950e-03 1.41802e-02 -1.72219e-02 1.91307e-02 -2.01773e-02 2.05942e-02 -2.05667e-02 2.02353e-02 -1.97037e-02
-4.46953e-03 8.03459e-03 -1.21218e-02 1.51915e-02 -1.73235e-02 1.86820e-02 -1.94355e-02 1.97349e-02 -1.97037e-02 1.94391e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_69-70.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.71310e-01 -5.58415e-02 3.38065e-02 -2.32290e-02 1.69458e-02 -1.28569e-02 1.00424e-02 -8.07296e-03 6.67283e-03 -5.59402e-03
-5.58415e-02 4.65533e-02 -3.75497e-02 2.98339e-02 -2.36708e-02 1.88202e-02 -1.50332e-02 1.20821e-02 -9.78234e-03 7.98868e-03
3.38065e-02 -3.75497e-02 3.62465e-02 -3.22490e-02 2.77776e-02 -2.35979e-02 1.99483e-02 -1.68556e-02 1.42756e-02 -1.21398e-02
-2.32290e-02 2.98339e-02 -3.22490e-02 3.11304e-02 -2.85728e-02 2.55885e-02 -2.26381e-02 1.99132e-02 -1.74832e-02 1.53570e-02
1.69458e-02 -2.36708e-02 2.77776e-02 -2.85728e-02 2.76144e-02 -2.58361e-02 2.37438e-02 -2.16015e-02 1.95458e-02 -1.76416e-02
-1.28569e-02 1.88202e-02 -2.35979e-02 2.55885e-02 -2.58361e-02 2.50951e-02 -2.38297e-02 2.23169e-02 -2.07224e-02 1.91446e-02
1.00424e-02 -1.50332e-02 1.99483e-02 -2.26381e-02 2.37438e-02 -2.38297e-02 2.32841e-02 -2.23638e-02 2.12392e-02 -2.00235e-02
-8.07296e-03 1.20821e-02 -1.68556e-02 1.99132e-02 -2.16015e-02 2.23169e-02 -2.23638e-02 2.19641e-02 -2.12774e-02 2.04196e-02
6.67283e-03 -9.78234e-03 1.42756e-02 -1.74832e-02 1.95458e-02 -2.07224e-02 2.12392e-02 -2.12774e-02 2.09785e-02 -2.04529e-02
-5.59402e-03 7.98868e-03 -1.21398e-02 1.53570e-02 -1.76416e-02 1.91446e-02 -2.00235e-02 2.04196e-02 -2.04529e-02 2.02270e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_7-8.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.46481e-02 -4.04269e-03 3.25026e-03 -2.56115e-03 2.16893e-03 -1.80818e-03 1.54540e-03 -1.34253e-03 1.17282e-03 -1.01949e-03
-4.04269e-03 1.02106e-02 -3.31997e-03 2.26394e-03 -1.74901e-03 1.34081e-03 -1.09723e-03 9.36789e-04 -8.05884e-04 6.89151e-04
3.25026e-03 -3.31997e-03 7.30858e-03 -3.49987e-03 2.39658e-03 -1.80175e-03 1.45063e-03 -1.20216e-03 1.03211e-03 -8.91875e-04
-2.56115e-03 2.26394e-03 -3.49987e-03 5.06545e-03 -3.26622e-03 2.46320e-03 -1.96565e-03 1.63538e-03 -1.39539e-03 1.20559e-03
2.16893e-03 -1.74901e-03 2.39658e-03 -3.26622e-03 3.60101e-03 -2.83113e-03 2.32349e-03 -1.96652e-03 1.70260e-03 -1.49527e-03
-1.80818e-03 1.34081e-03 -1.80175e-03 2.46320e-03 -2.83113e-03 2.77421e-03 -2.41005e-03 2.10714e-03 -1.86408e-03 1.66461e-03
1.54540e-03 -1.09723e-03 1.45063e-03 -1.96565e-03 2.32349e-03 -2.41005e-03 2.30602e-03 -2.10567e-03 1.91947e-03 -1.75210e-03
-1.34253e-03 9.36789e-04 -1.20216e-03 1.63538e-03 -1.96652e-03 2.10714e-03 -2.10567e-03 2.01572e-03 -1.89172e-03 1.76353e-03
1.17282e-03 -8.05884e-04 1.03211e-03 -1.39539e-03 1.70260e-03 -1.86408e-03 1.91947e-03 -1.89172e-03 1.82504e-03 -1.73591e-03
-1.01949e-03 6.89151e-04 -8.91875e-04 1.20559e-03 -1.49527e-03 1.66461e-03 -1.75210e-03 1.76353e-03 -1.73591e-03 1.68158e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_70-71.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.78659e-01 -5.96385e-02 3.55651e-02 -2.38543e-02 1.70011e-02 -1.26525e-02 9.71870e-03 -7.68246e-03 6.23218e-03 -5.09487e-03
-5.96385e-02 4.92761e-02 -3.93455e-02 3.07934e-02 -2.41930e-02 1.92185e-02 -1.54707e-02 1.26143e-02 -1.04040e-02 8.68086e-03
3.55651e-02 -3.93455e-02 3.76425e-02 -3.32273e-02 2.85220e-02 -2.42734e-02 2.06473e-02 -1.76093e-02 1.50761e-02 -1.29715e-02
-2.38543e-02 3.07934e-02 -3.32273e-02 3.21014e-02 -2.95725e-02 2.66416e-02 -2.37459e-02 2.10583e-02 -1.86372e-02 1.64948e-02
1.70011e-02 -2.41930e-02 2.85220e-02 -2.95725e-02 2.88320e-02 -2.72029e-02 2.51914e-02 -2.30718e-02 2.09912e-02 -1.90279e-02
-1.26525e-02 1.92185e-02 -2.42734e-02 2.66416e-02 -2.72029e-02 2.66557e-02 -2.54745e-02 2.39630e-02 -2.23117e-02 2.06387e-02
9.71870e-03 -1.54707e-02 2.06473e-02 -2.37459e-02 2.51914e-02 -2.54745e-02 2.49969e-02 -2.40510e-02 2.28397e-02 -2.14995e-02
-7.68246e-03 1.26143e-02 -1.76093e-02 2.10583e-02 -2.30718e-02 2.39630e-02 -2.40510e-02 2.35970e-02 -2.27970e-02 2.17918e-02
6.23218e-03 -1.04040e-02 1.50761e-02 -1.86372e-02 2.09912e-02 -2.23117e-02 2.28397e-02 -2.27970e-02 2.23629e-02 -2.16729e-02
-5.09487e-03 8.68086e-03 -1.29715e-02 1.64948e-02 -1.90279e-02 2.06387e-02 -2.14995e-02 2.17918e-02 -2.16729e-02 2.12680e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_71-72.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.73295e-01 -6.32441e-02 3.94703e-02 -2.72782e-02 1.98087e-02 -1.47786e-02 1.11301e-02 -8.37924e-03 6.28035e-03 -4.57585e-03
-6.32441e-02 4.94371e-02 -4.03913e-02 3.22585e-02 -2.56037e-02 2.02813e-02 -1.60296e-02 1.26081e-02 -9.82868e-03 7.56066e-03
3.94703e-02 -4.03913e-02 3.87089e-02 -3.44363e-02 2.97040e-02 -2.52457e-02 2.12800e-02 -1.78268e-02 1.48453e-02 -1.22829e-02
-2.72782e-02 3.22585e-02 -3.44363e-02 3.32439e-02 -3.06446e-02 2.75704e-02 -2.44553e-02 2.14887e-02 -1.87519e-02 1.62725e-02
1.98087e-02 -2.56037e-02 2.97040e-02 -3.06446e-02 2.98352e-02 -2.81217e-02 2.59887e-02 -2.37060e-02 2.14291e-02 -1.92447e-02
-1.47786e-02 2.02813e-02 -2.52457e-02 2.75704e-02 -2.81217e-02 2.75686e-02 -2.63625e-02 2.47943e-02 -2.30543e-02 2.12652e-02
1.11301e-02 -1.60296e-02 2.12800e-02 -2.44553e-02 2.59887e-02 -2.63625e-02 2.59599e-02 -2.50584e-02 2.38567e-02 -2.24950e-02
-8.37924e-03 1.26081e-02 -1.78268e-02 2.14887e-02 -2.37060e-02 2.47943e-02 -2.50584e-02 2.47455e-02 -2.40464e-02 2.31055e-02
6.28035e-03 -9.82868e-03 1.48453e-02 -1.87519e-02 2.14291e-02 -2.30543e-02 2.38567e-02 -2.40464e-02 2.37995e-02 -2.32494e-02
-4.57585e-03 7.56066e-03 -1.22829e-02 1.62725e-02 -1.92447e-02 2.12652e-02 -2.24950e-02 2.31055e-02 -2.32494e-02 2.31103e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_72-73.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.68364e-01 -6.23650e-02 3.87774e-02 -2.64442e-02 1.88699e-02 -1.38447e-02 1.03024e-02 -7.72047e-03 5.83234e-03 -4.30979e-03
-6.23650e-02 4.75988e-02 -3.87701e-02 3.11666e-02 -2.50564e-02 2.02107e-02 -1.63632e-02 1.32919e-02 -1.08116e-02 8.81037e-03
3.87774e-02 -3.87701e-02 3.70799e-02 -3.32578e-02 2.90452e-02 -2.50612e-02 2.15068e-02 -1.84154e-02 1.57468e-02 -1.34811e-02
-2.64442e-02 3.11666e-02 -3.32578e-02 3.22841e-02 -2.99904e-02 2.72319e-02 -2.44226e-02 2.17523e-02 -1.92910e-02 1.70927e-02
1.88699e-02 -2.50564e-02 2.90452e-02 -2.99904e-02 2.92581e-02 -2.76726e-02 2.57067e-02 -2.36236e-02 2.15586e-02 -1.96144e-02
-1.38447e-02 2.02107e-02 -2.50612e-02 2.72319e-02 -2.76726e-02 2.70793e-02 -2.59060e-02 2.44352e-02 -2.28334e-02 2.12304e-02
1.03024e-02 -1.63632e-02 2.15068e-02 -2.44226e-02 2.57067e-02 -2.59060e-02 2.54200e-02 -2.45211e-02 2.33833e-02 -2.21488e-02
-7.72047e-03 1.32919e-02 -1.84154e-02 2.17523e-02 -2.36236e-02 2.44352e-02 -2.45211e-02 2.41272e-02 -2.34218e-02 2.25488e-02
5.83234e-03 -1.08116e-02 1.57468e-02 -1.92910e-02 2.15586e-02 -2.28334e-02 2.33833e-02 -2.34218e-02 2.31041e-02 -2.25686e-02
-4.30979e-03 8.81037e-03 -1.34811e-02 1.70927e-02 -1.96144e-02 2.12304e-02 -2.21488e-02 2.25488e-02 -2.25686e-02 2.23682e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_73-74.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.80546e-01 -6.62648e-02 4.00049e-02 -2.69372e-02 1.93242e-02 -1.44550e-02 1.10995e-02 -8.68787e-03 6.94668e-03 -5.52628e-03
-6.62648e-02 4.99661e-02 -4.00041e-02 3.15103e-02 -2.48716e-02 1.97473e-02 -1.57585e-02 1.26108e-02 -1.00885e-02 8.06042e-03
4.00049e-02 -4.00041e-02 3.80047e-02 -3.37352e-02 2.91638e-02 -2.49365e-02 2.12160e-02 -1.79974e-02 1.52244e-02 -1.28587e-02
-2.69372e-02 3.15103e-02 -3.37352e-02 3.27807e-02 -3.04536e-02 2.76490e-02 -2.47811e-02 2.20326e-02 -1.94778e-02 1.71586e-02
1.93242e-02 -2.48716e-02 2.91638e-02 -3.04536e-02 2.99795e-02 -2.85634e-02 2.66852e-02 -2.46162e-02 2.25098e-02 -2.04631e-02
-1.44550e-02 1.97473e-02 -2.49365e-02 2.76490e-02 -2.85634e-02 2.83220e-02 -2.73761e-02 2.60208e-02 -2.44463e-02 2.27813e-02
1.10995e-02 -1.57585e-02 2.12160e-02 -2.47811e-02 2.66852e-02 -2.73761e-02 2.72363e-02 -2.65476e-02 2.55092e-02 -2.42629e-02
-8.68787e-03 1.26108e-02 -1.79974e-02 2.20326e-02 -2.46162e-02 2.60208e-02 -2.65476e-02 2.64464e-02 -2.59087e-02 2.50768e-02
6.94668e-03 -1.00885e-02 1.52244e-02 -1.94778e-02 2.25098e-02 -2.44463e-02 2.55092e-02 -2.59087e-02 2.58189e-02 -2.53751e-02
-5.52628e-03 8.06042e-03 -1.28587e-02 1.71586e-02 -2.04631e-02 2.27813e-02 -2.42629e-02 2.50768e-02 -2.53751e-02 2.52814e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_74-75.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.75428e-01 -7.24201e-02 4.59808e-02 -3.07200e-02 2.09967e-02 -1.45825e-02 1.02317e-02 -7.21995e-03 5.19802e-03 -3.66000e-03
-7.24201e-02 5.09022e-02 -4.08273e-02 3.20856e-02 -2.50607e-02 1.96034e-02 -1.54133e-02 1.22093e-02 -9.74187e-03 7.83368e-03
4.59808e-02 -4.08273e-02 3.77894e-02 -3.31858e-02 2.84788e-02 -2.42190e-02 2.05550e-02 -1.74775e-02 1.49009e-02 -1.27648e-02
-3.07200e-02 3.20856e-02 -3.31858e-02 3.18192e-02 -2.93980e-02 2.66529e-02 -2.39355e-02 2.14023e-02 -1.90963e-02 1.70443e-02
2.09967e-02 -2.50607e-02 2.84788e-02 -2.93980e-02 2.88609e-02 -2.75423e-02 2.58478e-02 -2.40133e-02 2.21614e-02 -2.03778e-02
-1.45825e-02 1.96034e-02 -2.42190e-02 2.66529e-02 -2.75423e-02 2.74189e-02 -2.66636e-02 2.55351e-02 -2.41966e-02 2.27680e-02
1.02317e-02 -1.54133e-02 2.05550e-02 -2.39355e-02 2.58478e-02 -2.66636e-02 2.67050e-02 -2.62190e-02 2.53841e-02 -2.43358e-02
-7.21995e-03 1.22093e-02 -1.74775e-02 2.14023e-02 -2.40133e-02 2.55351e-02 -2.62190e-02 2.62862e-02 -2.59108e-02 2.52322e-02
5.19802e-03 -9.74187e-03 1.49009e-02 -1.90963e-02 2.21614e-02 -2.41966e-02 2.53841e-02 -2.59108e-02 2.59382e-02 -2.56011e-02
-3.66000e-03 7.83368e-03 -1.27648e-02 1.70443e-02 -2.03778e-02 2.27680e-02 -2.43358e-02 2.52322e-02 -2.56011e-02 2.55680e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_75-76.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.79494e-01 -7.81348e-02 5.06303e-02 -3.43730e-02 2.39259e-02 -1.69825e-02 1.22232e-02 -8.85434e-03 6.53382e-03 -4.71967e-03
-7.81348e-02 5.47082e-02 -4.46515e-02 3.56979e-02 -2.83252e-02 2.24696e-02 -1.78688e-02 1.42523e-02 -1.13928e-02 9.11069e-03
5.06303e-02 -4.46515e-02 4.19491e-02 -3.73037e-02 3.22851e-02 -2.75763e-02 2.34064e-02 -1.98098e-02 1.67307e-02 -1.41232e-02
-3.43730e-02 3.56979e-02 -3.73037e-02 3.59539e-02 -3.32095e-02 2.99639e-02 -2.66738e-02 2.35561e-02 -2.06883e-02 1.81174e-02
2.39259e-02 -2.83252e-02 3.22851e-02 -3.32095e-02 3.23174e-02 -3.04599e-02 2.81576e-02 -2.57128e-02 2.32839e-02 -2.09762e-02
-1.69825e-02 2.24696e-02 -2.75763e-02 2.99639e-02 -3.04599e-02 2.97734e-02 -2.84010e-02 2.66667e-02 -2.47669e-02 2.28386e-02
1.22232e-02 -1.78688e-02 2.34064e-02 -2.66738e-02 2.81576e-02 -2.84010e-02 2.78356e-02 -2.67699e-02 2.54100e-02 -2.39045e-02
-8.85434e-03 1.42523e-02 -1.98098e-02 2.35561e-02 -2.57128e-02 2.66667e-02 -2.67699e-02 2.62971e-02 -2.54454e-02 2.43625e-02
6.53382e-03 -1.13928e-02 1.67307e-02 -2.06883e-02 2.32839e-02 -2.47669e-02 2.54100e-02 -2.54454e-02 2.50519e-02 -2.43679e-02
-4.71967e-03 9.11069e-03 -1.41232e-02 1.81174e-02 -2.09762e-02 2.28386e-02 -2.39045e-02 2.43625e-02 -2.43679e-02 2.40458e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_76-77.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.69917e-01 -8.06340e-02 5.50374e-02 -3.86057e-02 2.74173e-02 -1.96790e-02 1.42413e-02 -1.03045e-02 7.55626e-03 -5.39817e-03
-8.06340e-02 5.53274e-02 -4.57484e-02 3.70863e-02 -2.97436e-02 2.37604e-02 -1.89660e-02 1.51407e-02 -1.20977e-02 9.64375e-03
5.50374e-02 -4.57484e-02 4.27844e-02 -3.82981e-02 3.34529e-02 -2.88409e-02 2.46956e-02 -2.10774e-02 1.79559e-02 -1.52884e-02
-3.86057e-02 3.70863e-02 -3.82981e-02 3.70874e-02 -3.46053e-02 3.15946e-02 -2.84741e-02 2.54663e-02 -2.26618e-02 2.01176e-02
2.74173e-02 -2.97436e-02 3.34529e-02 -3.46053e-02 3.40778e-02 -3.25686e-02 3.05468e-02 -2.83097e-02 2.60230e-02 -2.38056e-02
-1.96790e-02 2.37604e-02 -2.88409e-02 3.15946e-02 -3.25686e-02 3.23335e-02 -3.13332e-02 2.98833e-02 -2.81868e-02 2.63961e-02
1.42413e-02 -1.89660e-02 2.46956e-02 -2.84741e-02 3.05468e-02 -3.13332e-02 3.12162e-02 -3.04964e-02 2.93875e-02 -2.80553e-02
-1.03045e-02 1.51407e-02 -2.10774e-02 2.54663e-02 -2.83097e-02 2.98833e-02 -3.04964e-02 3.04171e-02 -2.98530e-02 2.89703e-02
7.55626e-03 -1.20977e-02 1.79559e-02 -2.26618e-02 2.60230e-02 -2.81868e-02 2.93875e-02 -2.98530e-02 2.97753e-02 -2.93119e-02
-5.39817e-03 9.64375e-03 -1.52884e-02 2.01176e-02 -2.38056e-02 2.63961e-02 -2.80553e-02 2.89703e-02 -2.93119e-02 2.92260e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_77-78.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.76648e-01 -8.70312e-02 6.20578e-02 -4.52909e-02 3.31896e-02 -2.43261e-02 1.77814e-02 -1.28374e-02 9.25768e-03 -6.43567e-03
-8.70312e-02 6.16937e-02 -5.27041e-02 4.38956e-02 -3.58784e-02 2.89471e-02 -2.31228e-02 1.83034e-02 -1.43702e-02 1.11622e-02
6.20578e-02 -5.27041e-02 5.03743e-02 -4.58666e-02 4.04767e-02 -3.49973e-02 2.98341e-02 -2.51708e-02 2.10584e-02 -1.75043e-02
-4.52909e-02 4.38956e-02 -4.58666e-02 4.48090e-02 -4.19675e-02 3.82461e-02 -3.42145e-02 3.02135e-02 -2.64205e-02 2.29516e-02
3.31896e-02 -3.58784e-02 4.04767e-02 -4.19675e-02 4.12926e-02 -3.92774e-02 3.65182e-02 -3.34198e-02 3.02323e-02 -2.71362e-02
-2.43261e-02 2.89471e-02 -3.49973e-02 3.82461e-02 -3.92774e-02 3.87555e-02 -3.72255e-02 3.50948e-02 -3.26426e-02 3.00802e-02
1.77814e-02 -2.31228e-02 2.98341e-02 -3.42145e-02 3.65182e-02 -3.72255e-02 3.67941e-02 -3.55922e-02 3.39030e-02 -3.19428e-02
-1.28374e-02 1.83034e-02 -2.51708e-02 3.02135e-02 -3.34198e-02 3.50948e-02 -3.55922e-02 3.52330e-02 -3.42736e-02 3.29237e-02
9.25768e-03 -1.43702e-02 2.10584e-02 -2.64205e-02 3.02323e-02 -3.26426e-02 3.39030e-02 -3.42736e-02 3.39789e-02 -3.32103e-02
-6.43567e-03 1.11622e-02 -1.75043e-02 2.29516e-02 -2.71362e-02 3.00802e-02 -3.19428e-02 3.29237e-02 -3.32103e-02 3.29707e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_78-79.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.63663e-01 -8.30599e-02 6.14618e-02 -4.68113e-02 3.59435e-02 -2.77180e-02 2.14419e-02 -1.65286e-02 1.28631e-02 -9.92182e-03
-8.30599e-02 5.77007e-02 -4.98144e-02 4.22038e-02 -3.51742e-02 2.89673e-02 -2.36323e-02 1.91073e-02 -1.53337e-02 1.22072e-02
6.14618e-02 -4.98144e-02 4.71732e-02 -4.29512e-02 3.80718e-02 -3.31426e-02 2.84785e-02 -2.42251e-02 2.04249e-02 -1.71198e-02
-4.68113e-02 4.22038e-02 -4.29512e-02 4.14616e-02 -3.86733e-02 3.52614e-02 -3.16410e-02 2.80609e-02 -2.46399e-02 2.15079e-02
3.59435e-02 -3.51742e-02 3.80718e-02 -3.86733e-02 3.77080e-02 -3.57778e-02 3.33020e-02 -3.05662e-02 2.77347e-02 -2.49873e-02
-2.77180e-02 2.89673e-02 -3.31426e-02 3.52614e-02 -3.57778e-02 3.51598e-02 -3.37791e-02 3.19165e-02 -2.97562e-02 2.75008e-02
2.14419e-02 -2.36323e-02 2.84785e-02 -3.16410e-02 3.33020e-02 -3.37791e-02 3.33723e-02 -3.23337e-02 3.08485e-02 -2.91240e-02
-1.65286e-02 1.91073e-02 -2.42251e-02 2.80609e-02 -3.05662e-02 3.19165e-02 -3.23337e-02 3.20297e-02 -3.11773e-02 2.99777e-02
1.28631e-02 -1.53337e-02 2.04249e-02 -2.46399e-02 2.77347e-02 -2.97562e-02 3.08485e-02 -3.11773e-02 3.08985e-02 -3.01950e-02
-9.92182e-03 1.22072e-02 -1.71198e-02 2.15079e-02 -2.49873e-02 2.75008e-02 -2.91240e-02 2.99777e-02 -3.01950e-02 2.99406e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_79-80.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.64634e-01 -8.80497e-02 6.61403e-02 -5.06868e-02 3.91980e-02 -3.06341e-02 2.42624e-02 -1.93979e-02 1.58548e-02 -1.30419e-02
-8.80497e-02 6.17915e-02 -5.37170e-02 4.59699e-02 -3.89294e-02 3.28343e-02 -2.76990e-02 2.34167e-02 -1.99011e-02 1.69843e-02
6.61403e-02 -5.37170e-02 5.11010e-02 -4.69849e-02 4.22905e-02 -3.76133e-02 3.32435e-02 -2.93020e-02 2.58149e-02 -2.27651e-02
-5.06868e-02 4.59699e-02 -4.69849e-02 4.57499e-02 -4.32266e-02 4.01025e-02 -3.67874e-02 3.35244e-02 -3.04241e-02 2.75633e-02
3.91980e-02 -3.89294e-02 4.22905e-02 -4.32266e-02 4.25426e-02 -4.08849e-02 3.86884e-02 -3.62481e-02 3.37258e-02 -3.12529e-02
-3.06341e-02 3.28343e-02 -3.76133e-02 4.01025e-02 -4.08849e-02 4.05037e-02 -3.93644e-02 3.77679e-02 -3.58994e-02 3.39171e-02
2.42624e-02 -2.76990e-02 3.32435e-02 -3.67874e-02 3.86884e-02 -3.93644e-02 3.91624e-02 -3.83624e-02 3.71522e-02 -3.56981e-02
-1.93979e-02 2.34167e-02 -2.93020e-02 3.35244e-02 -3.62481e-02 3.77679e-02 -3.83624e-02 3.82759e-02 -3.76859e-02 3.67544e-02
1.58548e-02 -1.99011e-02 2.58149e-02 -3.04241e-02 3.37258e-02 -3.58994e-02 3.71522e-02 -3.76859e-02 3.76595e-02 -3.72221e-02
-1.30419e-02 1.69843e-02 -2.27651e-02 2.75633e-02 -3.12529e-02 3.39171e-02 -3.56981e-02 3.67544e-02 -3.72221e-02 3.72347e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_8-9.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.65613e-02 -4.82921e-03 3.75964e-03 -2.82512e-03 2.51626e-03 -2.29081e-03 2.02013e-03 -1.77955e-03 1.57508e-03 -1.40087e-03
-4.82921e-03 1.09592e-02 -3.56863e-03 2.78994e-03 -2.06454e-03 1.78889e-03 -1.50258e-03 1.27403e-03 -1.09776e-03 9.69274e-04
3.75964e-03 -3.56863e-03 7.79487e-03 -3.83730e-03 2.74653e-03 -2.20997e-03 1.77540e-03 -1.47066e-03 1.23669e-03 -1.06360e-03
-2.82512e-03 2.78994e-03 -3.83730e-03 5.50839e-03 -3.73407e-03 2.91132e-03 -2.33708e-03 1.94658e-03 -1.66059e-03 1.44108e-03
2.51626e-03 -2.06454e-03 2.74653e-03 -3.73407e-03 4.02257e-03 -3.26628e-03 2.71093e-03 -2.30858e-03 1.99781e-03 -1.75745e-03
-2.29081e-03 1.78889e-03 -2.20997e-03 2.91132e-03 -3.26628e-03 3.19807e-03 -2.80653e-03 2.47153e-03 -2.18513e-03 1.95356e-03
2.02013e-03 -1.50258e-03 1.77540e-03 -2.33708e-03 2.71093e-03 -2.80653e-03 2.66543e-03 -2.44201e-03 2.21981e-03 -2.02426e-03
-1.77955e-03 1.27403e-03 -1.47066e-03 1.94658e-03 -2.30858e-03 2.47153e-03 -2.44201e-03 2.33689e-03 -2.18567e-03 2.03597e-03
1.57508e-03 -1.09776e-03 1.23669e-03 -1.66059e-03 1.99781e-03 -2.18513e-03 2.21981e-03 -2.18567e-03 2.09959e-03 -1.99520e-03
-1.40087e-03 9.69274e-04 -1.06360e-03 1.44108e-03 -1.75745e-03 1.95356e-03 -2.02426e-03 2.03597e-03 -1.99520e-03 1.92971e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_80-81.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.48961e-01 -8.33784e-02 6.51633e-02 -5.19002e-02 4.15649e-02 -3.34159e-02 2.69821e-02 -2.17458e-02 1.76583e-02 -1.42480e-02
-8.33784e-02 5.82624e-02 -5.12484e-02 4.45613e-02 -3.83494e-02 3.27935e-02 -2.79383e-02 2.37184e-02 -2.01195e-02 1.70139e-02
6.51633e-02 -5.12484e-02 4.84524e-02 -4.45899e-02 4.02646e-02 -3.59210e-02 3.17919e-02 -2.79782e-02 2.45296e-02 -2.14338e-02
-5.19002e-02 4.45613e-02 -4.45899e-02 4.29295e-02 -4.02818e-02 3.71742e-02 -3.39249e-02 3.07219e-02 -2.76637e-02 2.48061e-02
4.15649e-02 -3.83494e-02 4.02646e-02 -4.02818e-02 3.90505e-02 -3.70897e-02 3.47403e-02 -3.22293e-02 2.96843e-02 -2.71998e-02
-3.34159e-02 3.27935e-02 -3.59210e-02 3.71742e-02 -3.70897e-02 3.61312e-02 -3.46263e-02 3.28092e-02 -3.08207e-02 2.87741e-02
2.69821e-02 -2.79383e-02 3.17919e-02 -3.39249e-02 3.47403e-02 -3.46263e-02 3.38758e-02 -3.27118e-02 3.12760e-02 -2.96872e-02
-2.17458e-02 2.37184e-02 -2.79782e-02 3.07219e-02 -3.22293e-02 3.28092e-02 -3.27118e-02 3.21384e-02 -3.12236e-02 3.00834e-02
1.76583e-02 -2.01195e-02 2.45296e-02 -2.76637e-02 2.96843e-02 -3.08207e-02 3.12760e-02 -3.12236e-02 3.07860e-02 -3.00699e-02
-1.42480e-02 1.70139e-02 -2.14338e-02 2.48061e-02 -2.71998e-02 2.87741e-02 -2.96872e-02 3.00834e-02 -3.00699e-02 2.97445e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_81-82.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.46863e-01 -8.89844e-02 7.34407e-02 -6.09395e-02 5.03517e-02 -4.14566e-02 3.41151e-02 -2.79625e-02 2.30419e-02 -1.89204e-02
-8.89844e-02 6.47543e-02 -5.90855e-02 5.28995e-02 -4.65644e-02 4.05062e-02 -3.49638e-02 2.99894e-02 -2.56608e-02 2.18901e-02
7.34407e-02 -5.90855e-02 5.73568e-02 -5.39653e-02 4.95854e-02 -4.48254e-02 4.00688e-02 -3.55239e-02 3.13293e-02 -2.75206e-02
-6.09395e-02 5.28995e-02 -5.39653e-02 5.28637e-02 -5.03016e-02 4.69217e-02 -4.31616e-02 3.93089e-02 -3.55449e-02 3.19796e-02
5.03517e-02 -4.65644e-02 4.95854e-02 -5.03016e-02 4.93331e-02 -4.72793e-02 4.45767e-02 -4.15424e-02 3.83801e-02 -3.52419e-02
-4.14566e-02 4.05062e-02 -4.48254e-02 4.69217e-02 -4.72793e-02 4.64154e-02 -4.47321e-02 4.25434e-02 -4.00586e-02 3.74486e-02
3.41151e-02 -3.49638e-02 4.00688e-02 -4.31616e-02 4.45767e-02 -4.47321e-02 4.39769e-02 -4.26014e-02 4.08073e-02 -3.87682e-02
-2.79625e-02 2.99894e-02 -3.55239e-02 3.93089e-02 -4.15424e-02 4.25434e-02 -4.26014e-02 4.19719e-02 -4.08407e-02 3.93740e-02
2.30419e-02 -2.56608e-02 3.13293e-02 -3.55449e-02 3.83801e-02 -4.00586e-02 4.08073e-02 -4.08407e-02 4.03229e-02 -3.94055e-02
-1.89204e-02 2.18901e-02 -2.75206e-02 3.19796e-02 -3.52419e-02 3.74486e-02 -3.87682e-02 3.93740e-02 -3.94055e-02 3.90179e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_82-83.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.39673e-01 -8.66633e-02 7.35205e-02 -6.27275e-02 5.32499e-02 -4.49630e-02 3.78574e-02 -3.16454e-02 2.64675e-02 -2.19772e-02
-8.66633e-02 6.32492e-02 -5.83772e-02 5.29895e-02 -4.73173e-02 4.17343e-02 -3.64834e-02 3.16232e-02 -2.72723e-02 2.33637e-02
7.35205e-02 -5.83772e-02 5.65892e-02 -5.33760e-02 4.92510e-02 -4.47319e-02 4.01592e-02 -3.57119e-02 3.15366e-02 -2.76615e-02
-6.27275e-02 5.29895e-02 -5.33760e-02 5.19206e-02 -4.92061e-02 4.57845e-02 -4.20311e-02 3.81844e-02 -3.44100e-02 3.07928e-02
5.32499e-02 -4.73173e-02 4.92510e-02 -4.92061e-02 4.77366e-02 -4.53707e-02 4.24809e-02 -3.93280e-02 3.60851e-02 -3.28696e-02
-4.49630e-02 4.17343e-02 -4.47319e-02 4.57845e-02 -4.53707e-02 4.39645e-02 -4.19122e-02 3.94734e-02 -3.68192e-02 3.40824e-02
3.78574e-02 -3.64834e-02 4.01592e-02 -4.20311e-02 4.24809e-02 -4.19122e-02 4.06320e-02 -3.88830e-02 3.68271e-02 -3.46002e-02
-3.16454e-02 3.16232e-02 -3.57119e-02 3.81844e-02 -3.93280e-02 3.94734e-02 -3.88830e-02 3.77747e-02 -3.62961e-02 3.45790e-02
2.64675e-02 -2.72723e-02 3.15366e-02 -3.44100e-02 3.60851e-02 -3.68192e-02 3.68271e-02 -3.62961e-02 3.53565e-02 -3.41298e-02
-2.19772e-02 2.33637e-02 -2.76615e-02 3.07928e-02 -3.28696e-02 3.40824e-02 -3.46002e-02 3.45790e-02 -3.41298e-02 3.33615e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_83-84.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.32000e-01 -8.39241e-02 7.20399e-02 -6.18754e-02 5.26983e-02 -4.45229e-02 3.74292e-02 -3.11782e-02 2.59248e-02 -2.13746e-02
-8.39241e-02 6.11717e-02 -5.64816e-02 5.12700e-02 -4.57525e-02 4.03036e-02 -3.51740e-02 3.04192e-02 -2.61637e-02 2.23487e-02
7.20399e-02 -5.64816e-02 5.44976e-02 -5.12696e-02 4.72258e-02 -4.28436e-02 3.84414e-02 -3.41752e-02 3.01863e-02 -2.64966e-02
-6.18754e-02 5.12700e-02 -5.12696e-02 4.96929e-02 -4.70169e-02 4.37340e-02 -4.01821e-02 3.65664e-02 -3.30380e-02 2.96676e-02
5.26983e-02 -4.57525e-02 4.72258e-02 -4.70169e-02 4.55722e-02 -4.33533e-02 4.06880e-02 -3.77992e-02 3.48400e-02 -3.19096e-02
-4.45229e-02 4.03036e-02 -4.28436e-02 4.37340e-02 -4.33533e-02 4.21078e-02 -4.02976e-02 3.81437e-02 -3.57942e-02 3.33623e-02
3.74292e-02 -3.51740e-02 3.84414e-02 -4.01821e-02 4.06880e-02 -4.02976e-02 3.92736e-02 -3.78211e-02 3.60786e-02 -3.41630e-02
-3.11782e-02 3.04192e-02 -3.41752e-02 3.65664e-02 -3.77992e-02 3.81437e-02 -3.78211e-02 3.70150e-02 -3.58501e-02 3.44407e-02
2.59248e-02 -2.61637e-02 3.01863e-02 -3.30380e-02 3.48400e-02 -3.57942e-02 3.60786e-02 -3.58501e-02 3.52180e-02 -3.42886e-02
-2.13746e-02 2.23487e-02 -2.64966e-02 2.96676e-02 -3.19096e-02 3.33623e-02 -3.41630e-02 3.44407e-02 -3.42886e-02 3.38024e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_84-85.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.24384e-01 -8.43387e-02 7.60677e-02 -6.82310e-02 6.04172e-02 -5.28573e-02 4.58519e-02 -3.93238e-02 3.35307e-02 -2.83109e-02
-8.43387e-02 6.40612e-02 -6.13572e-02 5.76253e-02 -5.30818e-02 4.81547e-02 -4.31864e-02 3.83121e-02 -3.37304e-02 2.94530e-02
7.60677e-02 -6.13572e-02 6.09267e-02 -5.89387e-02 5.57532e-02 -5.18605e-02 4.76344e-02 -4.32855e-02 3.90174e-02 -3.49056e-02
-6.82310e-02 5.76253e-02 -5.89387e-02 5.84517e-02 -5.65551e-02 5.37398e-02 -5.03781e-02 4.67149e-02 -4.29529e-02 3.92055e-02
6.04172e-02 -5.30818e-02 5.57532e-02 -5.65551e-02 5.58531e-02 -5.41041e-02 5.16584e-02 -4.87698e-02 4.56333e-02 -4.23835e-02
-5.28573e-02 4.81547e-02 -5.18605e-02 5.37398e-02 -5.41041e-02 5.33585e-02 -5.18162e-02 4.97262e-02 -4.72695e-02 4.45900e-02
4.58519e-02 -4.31864e-02 4.76344e-02 -5.03781e-02 5.16584e-02 -5.18162e-02 5.11251e-02 -4.98132e-02 4.80455e-02 -4.59657e-02
-3.93238e-02 3.83121e-02 -4.32855e-02 4.67149e-02 -4.87698e-02 4.97262e-02 -4.98132e-02 4.92347e-02 -4.81362e-02 4.66561e-02
3.35307e-02 -3.37304e-02 3.90174e-02 -4.29529e-02 4.56333e-02 -4.72695e-02 4.80455e-02 -4.81362e-02 4.76672e-02 -4.67658e-02
-2.83109e-02 2.94530e-02 -3.49056e-02 3.92055e-02 -4.23835e-02 4.45900e-02 -4.59657e-02 4.66561e-02 -4.67658e-02 4.64092e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_85-86.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.07466e-01 -7.20294e-02 6.56292e-02 -5.99965e-02 5.44723e-02 -4.90994e-02 4.40897e-02 -3.93016e-02 3.49776e-02 -3.09577e-02
-7.20294e-02 5.38114e-02 -5.18494e-02 4.93990e-02 -4.64119e-02 4.31219e-02 -3.97643e-02 3.63841e-02 -3.31485e-02 3.00416e-02
6.56292e-02 -5.18494e-02 5.15828e-02 -5.04050e-02 4.84135e-02 -4.59021e-02 4.31269e-02 -4.01929e-02 3.72611e-02 -3.43623e-02
-5.99965e-02 4.93990e-02 -5.04050e-02 5.02842e-02 -4.91930e-02 4.74416e-02 -4.52876e-02 4.28665e-02 -4.03331e-02 3.77455e-02
5.44723e-02 -4.64119e-02 4.84135e-02 -4.91930e-02 4.89223e-02 -4.79042e-02 4.63852e-02 -4.45144e-02 4.24380e-02 -4.02306e-02
-4.90994e-02 4.31219e-02 -4.59021e-02 4.74416e-02 -4.79042e-02 4.75709e-02 -4.66702e-02 4.53537e-02 -4.37573e-02 4.19645e-02
4.40897e-02 -3.97643e-02 4.31269e-02 -4.52876e-02 4.63852e-02 -4.66702e-02 4.63480e-02 -4.55652e-02 4.44458e-02 -4.30763e-02
-3.93016e-02 3.63841e-02 -4.01929e-02 4.28665e-02 -4.45144e-02 4.53537e-02 -4.55652e-02 4.52859e-02 -4.46274e-02 4.36759e-02
3.49776e-02 -3.31485e-02 3.72611e-02 -4.03331e-02 4.24380e-02 -4.37573e-02 4.44458e-02 -4.46274e-02 4.44013e-02 -4.38495e-02
-3.09577e-02 3.00416e-02 -3.43623e-02 3.77455e-02 -4.02306e-02 4.19645e-02 -4.30763e-02 4.36759e-02 -4.38495e-02 4.36740e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_86-87.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.64891e-02 -6.69384e-02 6.24040e-02 -5.82163e-02 5.38578e-02 -4.93917e-02 4.50461e-02 -4.07396e-02 3.66936e-02 -3.28102e-02
-6.69384e-02 5.07230e-02 -4.94965e-02 4.77359e-02 -4.53659e-02 4.25843e-02 -3.96165e-02 3.65125e-02 -3.34364e-02 3.03918e-02
6.24040e-02 -4.94965e-02 4.95522e-02 -4.87351e-02 4.70863e-02 -4.48555e-02 4.22851e-02 -3.94719e-02 3.65790e-02 -3.36452e-02
-5.82163e-02 4.77359e-02 -4.87351e-02 4.86756e-02 -4.76549e-02 4.59439e-02 -4.37883e-02 4.13109e-02 -3.86716e-02 3.59308e-02
5.38578e-02 -4.53659e-02 4.70863e-02 -4.76549e-02 4.71952e-02 -4.59808e-02 4.42513e-02 -4.21428e-02 3.98093e-02 -3.73242e-02
-4.93917e-02 4.25843e-02 -4.48555e-02 4.59439e-02 -4.59808e-02 4.52309e-02 -4.39216e-02 4.21943e-02 -4.01942e-02 3.80023e-02
4.50461e-02 -3.96165e-02 4.22851e-02 -4.37883e-02 4.42513e-02 -4.39216e-02 4.30133e-02 -4.16579e-02 3.99989e-02 -3.81172e-02
-4.07396e-02 3.65125e-02 -3.94719e-02 4.13109e-02 -4.21428e-02 4.21943e-02 -4.16579e-02 4.06680e-02 -3.93491e-02 3.77843e-02
3.66936e-02 -3.34364e-02 3.65790e-02 -3.86716e-02 3.98093e-02 -4.01942e-02 3.99989e-02 -3.93491e-02 3.83575e-02 -3.71045e-02
-3.28102e-02 3.03918e-02 -3.36452e-02 3.59308e-02 -3.73242e-02 3.80023e-02 -3.81172e-02 3.77843e-02 -3.71045e-02 3.61536e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_87-88.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.02153e-01 -7.29775e-02 6.93848e-02 -6.58292e-02 6.18676e-02 -5.76273e-02 5.33433e-02 -4.91061e-02 4.50200e-02 -4.10683e-02
-7.29775e-02 5.66455e-02 -5.61579e-02 5.49269e-02 -5.29202e-02 5.03802e-02 -4.75448e-02 4.45550e-02 -4.15211e-02 3.84917e-02
6.93848e-02 -5.61579e-02 5.69780e-02 -5.67366e-02 5.55094e-02 -5.35872e-02 5.12243e-02 -4.85939e-02 4.58152e-02 -4.29659e-02
-6.58292e-02 5.49269e-02 -5.67366e-02 5.73125e-02 -5.67815e-02 5.54523e-02 -5.35813e-02 5.13593e-02 -4.89065e-02 4.63194e-02
6.18676e-02 -5.29202e-02 5.55094e-02 -5.67815e-02 5.68850e-02 -5.61286e-02 5.47607e-02 -5.29807e-02 5.09044e-02 -4.86400e-02
-5.76273e-02 5.03802e-02 -5.35872e-02 5.54523e-02 -5.61286e-02 5.59136e-02 -5.50415e-02 5.37140e-02 -5.20387e-02 5.01307e-02
5.33433e-02 -4.75448e-02 5.12243e-02 -5.35813e-02 5.47607e-02 -5.50415e-02 5.46616e-02 -5.37548e-02 5.24835e-02 -5.09440e-02
-4.91061e-02 4.45550e-02 -4.85939e-02 5.13593e-02 -5.29807e-02 5.37140e-02 -5.37548e-02 5.32963e-02 -5.24236e-02 5.12548e-02
4.50200e-02 -4.15211e-02 4.58152e-02 -4.89065e-02 5.09044e-02 -5.20387e-02 5.24835e-02 -5.24236e-02 5.19316e-02 -5.11229e-02
-4.10683e-02 3.84917e-02 -4.29659e-02 4.63194e-02 -4.86400e-02 5.01307e-02 -5.09440e-02 5.12548e-02 -5.11229e-02 5.06681e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_88-89.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.52479e-02 -6.15810e-02 5.95048e-02 -5.74953e-02 5.50977e-02 -5.23570e-02 4.95112e-02 -4.64799e-02 4.34865e-02 -4.04679e-02
-6.15810e-02 4.77421e-02 -4.77932e-02 4.73623e-02 -4.63133e-02 4.47831e-02 -4.29751e-02 4.09116e-02 -3.87494e-02 3.64938e-02
5.95048e-02 -4.77932e-02 4.87511e-02 -4.89925e-02 4.84647e-02 -4.73451e-02 4.58441e-02 -4.40205e-02 4.20249e-02 -3.98872e-02
-5.74953e-02 4.73623e-02 -4.89925e-02 4.97653e-02 -4.96760e-02 4.89232e-02 -4.77183e-02 4.61422e-02 -4.43400e-02 4.23571e-02
5.50977e-02 -4.63133e-02 4.84647e-02 -4.96760e-02 4.99721e-02 -4.95611e-02 4.86502e-02 -4.73341e-02 4.57512e-02 -4.39575e-02
-5.23570e-02 4.47831e-02 -4.73451e-02 4.89232e-02 -4.95611e-02 4.94685e-02 -4.88454e-02 4.77942e-02 -4.64462e-02 4.48640e-02
4.95112e-02 -4.29751e-02 4.58441e-02 -4.77183e-02 4.86502e-02 -4.88454e-02 4.84937e-02 -4.77012e-02 4.65910e-02 -4.52296e-02
-4.64799e-02 4.09116e-02 -4.40205e-02 4.61422e-02 -4.73341e-02 4.77942e-02 -4.77012e-02 4.71618e-02 -4.62904e-02 4.51558e-02
4.34865e-02 -3.87494e-02 4.20249e-02 -4.43400e-02 4.57512e-02 -4.64462e-02 4.65910e-02 -4.62904e-02 4.56503e-02 -4.47395e-02
-4.04679e-02 3.64938e-02 -3.98872e-02 4.23571e-02 -4.39575e-02 4.48640e-02 -4.52296e-02 4.51558e-02 -4.47395e-02 4.40526e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_89-90.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.29509e-02 -5.54869e-02 5.56315e-02 -5.55323e-02 5.48647e-02 -5.36899e-02 5.22373e-02 -5.04566e-02 4.85424e-02 -4.64726e-02
-5.54869e-02 4.47304e-02 -4.61314e-02 4.69812e-02 -4.71631e-02 4.67959e-02 -4.60667e-02 4.49930e-02 -4.37179e-02 4.22578e-02
5.56315e-02 -4.61314e-02 4.82874e-02 -4.97242e-02 5.03763e-02 -5.03923e-02 4.99644e-02 -4.91348e-02 4.80456e-02 -4.67272e-02
-5.55323e-02 4.69812e-02 -4.97242e-02 5.16403e-02 -5.26939e-02 5.30506e-02 -5.29046e-02 5.23138e-02 -5.14192e-02 5.02599e-02
5.48647e-02 -4.71631e-02 5.03763e-02 -5.26939e-02 5.40993e-02 -5.47676e-02 5.48916e-02 -5.45395e-02 5.38500e-02 -5.28678e-02
-5.36899e-02 4.67959e-02 -5.03923e-02 5.30506e-02 -5.47676e-02 5.57228e-02 -5.61047e-02 5.59889e-02 -5.55100e-02 5.47168e-02
5.22373e-02 -4.60667e-02 4.99644e-02 -5.29046e-02 5.48916e-02 -5.61047e-02 5.67267e-02 -5.68369e-02 5.65659e-02 -5.59644e-02
-5.04566e-02 4.49930e-02 -4.91348e-02 5.23138e-02 -5.45395e-02 5.59889e-02 -5.68369e-02 5.71661e-02 -5.71009e-02 5.66935e-02
4.85424e-02 -4.37179e-02 4.80456e-02 -5.14192e-02 5.38500e-02 -5.55100e-02 5.65659e-02 -5.71009e-02 5.72345e-02 -5.70165e-02
-4.64726e-02 4.22578e-02 -4.67272e-02 5.02599e-02 -5.28678e-02 5.47168e-02 -5.59644e-02 5.66935e-02 -5.70165e-02 5.69851e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m2_Trento_9-10.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 2, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.85069e-02 -5.99114e-03 4.90955e-03 -3.67842e-03 3.33117e-03 -2.82933e-03 2.42976e-03 -2.08451e-03 1.80970e-03 -1.58847e-03
-5.99114e-03 1.15332e-02 -4.18876e-03 3.10775e-03 -2.52006e-03 2.01846e-03 -1.69176e-03 1.45047e-03 -1.26028e-03 1.11393e-03
4.90955e-03 -4.18876e-03 8.47972e-03 -4.49283e-03 3.33999e-03 -2.60738e-03 2.16214e-03 -1.82069e-03 1.56581e-03 -1.36416e-03
-3.67842e-03 3.10775e-03 -4.49283e-03 5.88959e-03 -4.19768e-03 3.29207e-03 -2.65406e-03 2.21236e-03 -1.88096e-03 1.63117e-03
3.33117e-03 -2.52006e-03 3.33999e-03 -4.19768e-03 4.45402e-03 -3.66966e-03 3.05600e-03 -2.58868e-03 2.22834e-03 -1.94943e-03
-2.82933e-03 2.01846e-03 -2.60738e-03 3.29207e-03 -3.66966e-03 3.55124e-03 -3.11369e-03 2.72407e-03 -2.39720e-03 2.13063e-03
2.42976e-03 -1.69176e-03 2.16214e-03 -2.65406e-03 3.05600e-03 -3.11369e-03 2.93543e-03 -2.66726e-03 2.41096e-03 -2.18661e-03
-2.08451e-03 1.45047e-03 -1.82069e-03 2.21236e-03 -2.58868e-03 2.72407e-03 -2.66726e-03 2.51913e-03 -2.33845e-03 2.16495e-03
1.80970e-03 -1.26028e-03 1.56581e-03 -1.88096e-03 2.22834e-03 -2.39720e-03 2.41096e-03 -2.33845e-03 2.22555e-03 -2.10083e-03
-1.58847e-03 1.11393e-03 -1.36416e-03 1.63117e-03 -1.94943e-03 2.13063e-03 -2.18661e-03 2.16495e-03 -2.10083e-03 2.01802e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_0-1.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.45738e-03 -3.67805e-05 -4.60158e-05 6.80855e-05 1.00029e-04 -1.31403e-05 3.60724e-05 -2.26354e-05 1.92510e-05 -1.79420e-05
-3.67805e-05 -6.39405e-03 8.90592e-04 -3.95532e-04 3.81756e-04 -2.77122e-04 2.36602e-04 -1.95964e-04 1.61110e-04 -1.31947e-04
-4.60158e-05 8.90592e-04 -4.44881e-03 1.32801e-03 -8.57346e-04 6.23210e-04 -4.64069e-04 3.90330e-04 -3.16836e-04 2.58924e-04
6.80855e-05 -3.95532e-04 1.32801e-03 -2.96572e-03 1.50847e-03 -1.03800e-03 7.74412e-04 -6.10824e-04 5.09795e-04 -4.27501e-04
1.00029e-04 3.81756e-04 -8.57346e-04 1.50847e-03 -2.03490e-03 1.44592e-03 -1.12374e-03 9.07358e-04 -7.55631e-04 6.49672e-04
-1.31403e-05 -2.77122e-04 6.23210e-04 -1.03800e-03 1.44592e-03 -1.52103e-03 1.26344e-03 -1.06502e-03 9.18321e-04 -8.07915e-04
3.60724e-05 2.36602e-04 -4.64069e-04 7.74412e-04 -1.12374e-03 1.26344e-03 -1.24214e-03 1.10437e-03 -9.85755e-04 8.87676e-04
-2.26354e-05 -1.95964e-04 3.90330e-04 -6.10824e-04 9.07358e-04 -1.06502e-03 1.10437e-03 -1.06409e-03 9.85872e-04 -9.10166e-04
1.92510e-05 1.61110e-04 -3.16836e-04 5.09795e-04 -7.55631e-04 9.18321e-04 -9.85755e-04 9.85872e-04 -9.52580e-04 9.01105e-04
-1.79420e-05 -1.31947e-04 2.58924e-04 -4.27501e-04 6.49672e-04 -8.07915e-04 8.87676e-04 -9.10166e-04 9.01105e-04 -8.73272e-04


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_1-2.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.87818e-03 4.32725e-04 -1.02394e-05 1.33210e-04 -1.10919e-04 5.39943e-05 -1.62508e-05 -6.48665e-06 1.46811e-05 -2.45385e-05
4.32725e-04 -6.33580e-03 1.12154e-03 -5.96188e-04 3.54668e-04 -2.91500e-04 2.19042e-04 -1.60020e-04 1.09019e-04 -8.34197e-05
-1.02394e-05 1.12154e-03 -4.73978e-03 1.54592e-03 -8.93580e-04 6.56596e-04 -5.31467e-04 4.24775e-04 -3.35119e-04 2.70759e-04
1.33210e-04 -5.96188e-04 1.54592e-03 -3.04259e-03 1.72480e-03 -1.20132e-03 9.39456e-04 -7.61782e-04 6.32036e-04 -5.35245e-04
-1.10919e-04 3.54668e-04 -8.93580e-04 1.72480e-03 -2.19051e-03 1.59396e-03 -1.25158e-03 1.02859e-03 -8.69765e-04 7.52369e-04
5.39943e-05 -2.91500e-04 6.56596e-04 -1.20132e-03 1.59396e-03 -1.64313e-03 1.37719e-03 -1.16613e-03 1.00694e-03 -8.84503e-04
-1.62508e-05 2.19042e-04 -5.31467e-04 9.39456e-04 -1.25158e-03 1.37719e-03 -1.33526e-03 1.18978e-03 -1.06096e-03 9.52947e-04
-6.48665e-06 -1.60020e-04 4.24775e-04 -7.61782e-04 1.02859e-03 -1.16613e-03 1.18978e-03 -1.13626e-03 1.05043e-03 -9.66686e-04
1.46811e-05 1.09019e-04 -3.35119e-04 6.32036e-04 -8.69765e-04 1.00694e-03 -1.06096e-03 1.05043e-03 -1.00975e-03 9.52328e-04
-2.45385e-05 -8.34197e-05 2.70759e-04 -5.35245e-04 7.52369e-04 -8.84503e-04 9.52947e-04 -9.66686e-04 9.52328e-04 -9.19103e-04


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_10-11.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.17868e-02 8.91261e-04 -6.67128e-04 5.36335e-04 -4.67128e-04 4.42115e-04 -3.71749e-04 3.22692e-04 -2.83594e-04 2.54878e-04
8.91261e-04 -8.39126e-03 2.34114e-03 -1.51151e-03 1.08370e-03 -7.89870e-04 6.21640e-04 -5.06078e-04 4.23335e-04 -3.58152e-04
-6.67128e-04 2.34114e-03 -5.55256e-03 2.80890e-03 -2.02119e-03 1.54796e-03 -1.24949e-03 1.06363e-03 -9.19842e-04 8.13018e-04
5.36335e-04 -1.51151e-03 2.80890e-03 -3.73685e-03 2.73867e-03 -2.19477e-03 1.82975e-03 -1.55775e-03 1.34972e-03 -1.19004e-03
-4.67128e-04 1.08370e-03 -2.02119e-03 2.73867e-03 -2.88786e-03 2.49702e-03 -2.17482e-03 1.90835e-03 -1.68925e-03 1.51291e-03
4.42115e-04 -7.89870e-04 1.54796e-03 -2.19477e-03 2.49702e-03 -2.45639e-03 2.25429e-03 -2.04265e-03 1.85133e-03 -1.68672e-03
-3.71749e-04 6.21640e-04 -1.24949e-03 1.82975e-03 -2.17482e-03 2.25429e-03 -2.19587e-03 2.05916e-03 -1.91320e-03 1.77676e-03
3.22692e-04 -5.06078e-04 1.06363e-03 -1.55775e-03 1.90835e-03 -2.04265e-03 2.05916e-03 -1.99530e-03 1.89804e-03 -1.79484e-03
-2.83594e-04 4.23335e-04 -9.19842e-04 1.34972e-03 -1.68925e-03 1.85133e-03 -1.91320e-03 1.89804e-03 -1.84341e-03 1.77178e-03
2.54878e-04 -3.58152e-04 8.13018e-04 -1.19004e-03 1.51291e-03 -1.68672e-03 1.77676e-03 -1.79484e-03 1.77178e-03 -1.72696e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_11-12.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.22786e-02 8.61754e-04 -8.28227e-04 3.78840e-04 -2.34470e-04 1.98555e-04 -1.47353e-04 1.00080e-04 -6.51170e-05 3.64641e-05
8.61754e-04 -8.30022e-03 2.42536e-03 -1.72559e-03 1.33666e-03 -1.06104e-03 8.52533e-04 -7.01136e-04 6.00307e-04 -5.25802e-04
-8.28227e-04 2.42536e-03 -5.72921e-03 3.13173e-03 -2.25597e-03 1.80249e-03 -1.51959e-03 1.30778e-03 -1.14890e-03 1.02605e-03
3.78840e-04 -1.72559e-03 3.13173e-03 -4.00944e-03 3.05937e-03 -2.48374e-03 2.07690e-03 -1.78394e-03 1.56662e-03 -1.39639e-03
-2.34470e-04 1.33666e-03 -2.25597e-03 3.05937e-03 -3.16343e-03 2.78053e-03 -2.42609e-03 2.13898e-03 -1.91089e-03 1.72415e-03
1.98555e-04 -1.06104e-03 1.80249e-03 -2.48374e-03 2.78053e-03 -2.73195e-03 2.51008e-03 -2.28662e-03 2.08825e-03 -1.91491e-03
-1.47353e-04 8.52533e-04 -1.51959e-03 2.07690e-03 -2.42609e-03 2.51008e-03 -2.43082e-03 2.28786e-03 -2.13771e-03 1.99429e-03
1.00080e-04 -7.01136e-04 1.30778e-03 -1.78394e-03 2.13898e-03 -2.28662e-03 2.28786e-03 -2.21837e-03 2.11803e-03 -2.00906e-03
-6.51170e-05 6.00307e-04 -1.14890e-03 1.56662e-03 -1.91089e-03 2.08825e-03 -2.13771e-03 2.11803e-03 -2.06032e-03 1.98368e-03
3.64641e-05 -5.25802e-04 1.02605e-03 -1.39639e-03 1.72415e-03 -1.91491e-03 1.99429e-03 -2.00906e-03 1.98368e-03 -1.93495e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_12-13.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.20463e-02 9.08172e-04 -5.68072e-04 4.26728e-04 -2.67247e-04 2.36523e-04 -2.26337e-04 2.04254e-04 -1.79169e-04 1.58624e-04
9.08172e-04 -8.75805e-03 2.60415e-03 -1.68065e-03 1.18472e-03 -9.23732e-04 7.29199e-04 -6.00132e-04 5.06180e-04 -4.27548e-04
-5.68072e-04 2.60415e-03 -6.02157e-03 3.39340e-03 -2.44266e-03 1.88293e-03 -1.53328e-03 1.29927e-03 -1.13264e-03 9.99418e-04
4.26728e-04 -1.68065e-03 3.39340e-03 -4.11713e-03 3.16019e-03 -2.53831e-03 2.10321e-03 -1.79706e-03 1.56894e-03 -1.38953e-03
-2.67247e-04 1.18472e-03 -2.44266e-03 3.16019e-03 -3.27350e-03 2.83093e-03 -2.45481e-03 2.15705e-03 -1.92129e-03 1.72779e-03
2.36523e-04 -9.23732e-04 1.88293e-03 -2.53831e-03 2.83093e-03 -2.73871e-03 2.50141e-03 -2.27477e-03 2.07399e-03 -1.89886e-03
-2.26337e-04 7.29199e-04 -1.53328e-03 2.10321e-03 -2.45481e-03 2.50141e-03 -2.40711e-03 2.26155e-03 -2.11026e-03 1.96598e-03
2.04254e-04 -6.00132e-04 1.29927e-03 -1.79706e-03 2.15705e-03 -2.27477e-03 2.26155e-03 -2.19007e-03 2.08958e-03 -1.98064e-03
-1.79169e-04 5.06180e-04 -1.13264e-03 1.56894e-03 -1.92129e-03 2.07399e-03 -2.11026e-03 2.08958e-03 -2.03340e-03 1.95826e-03
1.58624e-04 -4.27548e-04 9.99418e-04 -1.38953e-03 1.72779e-03 -1.89886e-03 1.96598e-03 -1.98064e-03 1.95826e-03 -1.91221e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_13-14.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.29193e-02 9.38455e-04 -4.35295e-04 2.37303e-04 1.85653e-05 -7.39538e-05 1.15097e-04 -1.28050e-04 1.18949e-04 -9.51588e-05
9.38455e-04 -9.06006e-03 3.00768e-03 -1.70354e-03 1.21501e-03 -8.86893e-04 6.80364e-04 -5.44027e-04 4.47128e-04 -3.70659e-04
-4.35295e-04 3.00768e-03 -5.84366e-03 3.43964e-03 -2.45142e-03 1.88561e-03 -1.49482e-03 1.22567e-03 -1.02926e-03 8.80851e-04
2.37303e-04 -1.70354e-03 3.43964e-03 -4.18786e-03 3.26378e-03 -2.68327e-03 2.24024e-03 -1.90508e-03 1.64273e-03 -1.43501e-03
1.85653e-05 1.21501e-03 -2.45142e-03 3.26378e-03 -3.31392e-03 2.93766e-03 -2.57550e-03 2.26710e-03 -2.01011e-03 1.79438e-03
-7.39538e-05 -8.86893e-04 1.88561e-03 -2.68327e-03 2.93766e-03 -2.88545e-03 2.66537e-03 -2.43222e-03 2.21687e-03 -2.02247e-03
1.15097e-04 6.80364e-04 -1.49482e-03 2.24024e-03 -2.57550e-03 2.66537e-03 -2.58722e-03 2.43859e-03 -2.27725e-03 2.11788e-03
-1.28050e-04 -5.44027e-04 1.22567e-03 -1.90508e-03 2.26710e-03 -2.43222e-03 2.43859e-03 -2.36554e-03 2.25802e-03 -2.13736e-03
1.18949e-04 4.47128e-04 -1.02926e-03 1.64273e-03 -2.01011e-03 2.21687e-03 -2.27725e-03 2.25802e-03 -2.19676e-03 2.11196e-03
-9.51588e-05 -3.70659e-04 8.80851e-04 -1.43501e-03 1.79438e-03 -2.02247e-03 2.11788e-03 -2.13736e-03 2.11196e-03 -2.05865e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_14-15.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.25934e-02 1.37083e-03 -8.07091e-04 5.24658e-04 -4.43058e-04 3.37895e-04 -2.72329e-04 2.27730e-04 -1.95981e-04 1.67558e-04
1.37083e-03 -9.04495e-03 2.72182e-03 -1.96967e-03 1.52563e-03 -1.25404e-03 1.04261e-03 -8.94870e-04 7.75150e-04 -6.73236e-04
-8.07091e-04 2.72182e-03 -5.90667e-03 3.58234e-03 -2.67285e-03 2.15023e-03 -1.79364e-03 1.53347e-03 -1.33646e-03 1.18322e-03
5.24658e-04 -1.96967e-03 3.58234e-03 -4.32990e-03 3.41478e-03 -2.83747e-03 2.41873e-03 -2.09451e-03 1.83958e-03 -1.63533e-03
-4.43058e-04 1.52563e-03 -2.67285e-03 3.41478e-03 -3.44431e-03 3.06029e-03 -2.71367e-03 2.41055e-03 -2.15079e-03 1.93158e-03
3.37895e-04 -1.25404e-03 2.15023e-03 -2.83747e-03 3.06029e-03 -2.99152e-03 2.78132e-03 -2.55219e-03 2.33296e-03 -2.13532e-03
-2.72329e-04 1.04261e-03 -1.79364e-03 2.41873e-03 -2.71367e-03 2.78132e-03 -2.70828e-03 2.56131e-03 -2.39469e-03 2.23106e-03
2.27730e-04 -8.94870e-04 1.53347e-03 -2.09451e-03 2.41055e-03 -2.55219e-03 2.56131e-03 -2.48696e-03 2.37251e-03 -2.24637e-03
-1.95981e-04 7.75150e-04 -1.33646e-03 1.83958e-03 -2.15079e-03 2.33296e-03 -2.39469e-03 2.37251e-03 -2.30351e-03 2.21314e-03
1.67558e-04 -6.73236e-04 1.18322e-03 -1.63533e-03 1.93158e-03 -2.13532e-03 2.23106e-03 -2.24637e-03 2.21314e-03 -2.15401e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_15-16.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.32983e-02 9.44853e-04 -9.54502e-04 4.81776e-04 -2.23422e-04 7.54435e-05 -1.38147e-05 -2.57098e-05 5.46459e-05 -7.49040e-05
9.44853e-04 -9.21430e-03 3.22141e-03 -2.06504e-03 1.50209e-03 -1.17029e-03 9.41375e-04 -7.68546e-04 6.38974e-04 -5.39933e-04
-9.54502e-04 3.22141e-03 -6.13736e-03 3.61702e-03 -2.68245e-03 2.08975e-03 -1.71600e-03 1.45082e-03 -1.24708e-03 1.08478e-03
4.81776e-04 -2.06504e-03 3.61702e-03 -4.14983e-03 3.33961e-03 -2.73199e-03 2.28431e-03 -1.95189e-03 1.69190e-03 -1.48365e-03
-2.23422e-04 1.50209e-03 -2.68245e-03 3.33961e-03 -3.37226e-03 2.97812e-03 -2.61816e-03 2.30996e-03 -2.05342e-03 1.83886e-03
7.54435e-05 -1.17029e-03 2.08975e-03 -2.73199e-03 2.97812e-03 -2.89503e-03 2.68096e-03 -2.45332e-03 2.23945e-03 -2.04736e-03
-1.38147e-05 9.41375e-04 -1.71600e-03 2.28431e-03 -2.61816e-03 2.68096e-03 -2.61147e-03 2.47257e-03 -2.31532e-03 2.15872e-03
-2.57098e-05 -7.68546e-04 1.45082e-03 -1.95189e-03 2.30996e-03 -2.45332e-03 2.47257e-03 -2.41024e-03 2.30811e-03 -2.19057e-03
5.46459e-05 6.38974e-04 -1.24708e-03 1.69190e-03 -2.05342e-03 2.23945e-03 -2.31532e-03 2.30811e-03 -2.25306e-03 2.17232e-03
-7.49040e-05 -5.39933e-04 1.08478e-03 -1.48365e-03 1.83886e-03 -2.04736e-03 2.15872e-03 -2.19057e-03 2.17232e-03 -2.12337e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_16-17.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.46939e-02 1.58739e-03 -9.80815e-04 4.89550e-04 -2.30045e-04 1.57539e-04 -1.00069e-04 7.54017e-05 -5.85178e-05 4.71793e-05
1.58739e-03 -9.08954e-03 3.28738e-03 -1.81668e-03 1.31347e-03 -9.05991e-04 6.73741e-04 -5.30249e-04 4.27406e-04 -3.48848e-04
-9.80815e-04 3.28738e-03 -6.41360e-03 3.84805e-03 -2.85191e-03 2.21268e-03 -1.78633e-03 1.48801e-03 -1.26846e-03 1.09710e-03
4.89550e-04 -1.81668e-03 3.84805e-03 -4.29212e-03 3.50257e-03 -2.91843e-03 2.48749e-03 -2.14635e-03 1.87545e-03 -1.65610e-03
-2.30045e-04 1.31347e-03 -2.85191e-03 3.50257e-03 -3.54808e-03 3.18974e-03 -2.84578e-03 2.53793e-03 -2.26997e-03 2.04067e-03
1.57539e-04 -9.05991e-04 2.21268e-03 -2.91843e-03 3.18974e-03 -3.11792e-03 2.91184e-03 -2.68026e-03 2.45313e-03 -2.24461e-03
-1.00069e-04 6.73741e-04 -1.78633e-03 2.48749e-03 -2.84578e-03 2.91184e-03 -2.83729e-03 2.69004e-03 -2.51692e-03 2.34343e-03
7.54017e-05 -5.30249e-04 1.48801e-03 -2.14635e-03 2.53793e-03 -2.68026e-03 2.69004e-03 -2.61716e-03 2.49867e-03 -2.36467e-03
-5.85178e-05 4.27406e-04 -1.26846e-03 1.87545e-03 -2.26997e-03 2.45313e-03 -2.51692e-03 2.49867e-03 -2.42781e-03 2.33172e-03
4.71793e-05 -3.48848e-04 1.09710e-03 -1.65610e-03 2.04067e-03 -2.24461e-03 2.34343e-03 -2.36467e-03 2.33172e-03 -2.26902e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_17-18.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.51307e-02 1.55292e-03 -8.71569e-04 7.70171e-04 -5.74741e-04 4.35362e-04 -3.40083e-04 2.46192e-04 -1.70535e-04 1.16647e-04
1.55292e-03 -1.03354e-02 3.73484e-03 -2.11033e-03 1.59319e-03 -1.26768e-03 1.00587e-03 -8.18110e-04 6.74977e-04 -5.64335e-04
-8.71569e-04 3.73484e-03 -6.51237e-03 4.09900e-03 -3.13102e-03 2.49756e-03 -2.05324e-03 1.72717e-03 -1.48256e-03 1.28595e-03
7.70171e-04 -2.11033e-03 4.09900e-03 -4.54830e-03 3.70751e-03 -3.06164e-03 2.59041e-03 -2.22321e-03 1.93748e-03 -1.70897e-03
-5.74741e-04 1.59319e-03 -3.13102e-03 3.70751e-03 -3.63800e-03 3.22195e-03 -2.84297e-03 2.51632e-03 -2.24203e-03 2.01115e-03
4.35362e-04 -1.26768e-03 2.49756e-03 -3.06164e-03 3.22195e-03 -3.11626e-03 2.89152e-03 -2.65344e-03 2.42987e-03 -2.22739e-03
-3.40083e-04 1.00587e-03 -2.05324e-03 2.59041e-03 -2.84297e-03 2.89152e-03 -2.80771e-03 2.66126e-03 -2.49758e-03 2.33479e-03
2.46192e-04 -8.18110e-04 1.72717e-03 -2.22321e-03 2.51632e-03 -2.65344e-03 2.66126e-03 -2.59394e-03 2.48821e-03 -2.36727e-03
-1.70535e-04 6.74977e-04 -1.48256e-03 1.93748e-03 -2.24203e-03 2.42987e-03 -2.49758e-03 2.48821e-03 -2.43190e-03 2.34989e-03
1.16647e-04 -5.64335e-04 1.28595e-03 -1.70897e-03 2.01115e-03 -2.22739e-03 2.33479e-03 -2.36727e-03 2.34989e-03 -2.30268e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_18-19.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.61396e-02 1.68943e-03 -8.48828e-04 2.89071e-04 -1.37922e-04 4.29140e-05 -2.37422e-05 3.20803e-06 2.27259e-05 -4.93723e-05
1.68943e-03 -9.55197e-03 3.58592e-03 -2.11070e-03 1.60980e-03 -1.26045e-03 1.04698e-03 -8.91898e-04 7.69858e-04 -6.72638e-04
-8.48828e-04 3.58592e-03 -6.48161e-03 4.23576e-03 -3.22447e-03 2.61318e-03 -2.17893e-03 1.86262e-03 -1.62194e-03 1.43084e-03
2.89071e-04 -2.11070e-03 4.23576e-03 -4.66511e-03 3.86449e-03 -3.24290e-03 2.75611e-03 -2.37143e-03 2.07039e-03 -1.82744e-03
-1.37922e-04 1.60980e-03 -3.22447e-03 3.86449e-03 -3.84406e-03 3.45391e-03 -3.06424e-03 2.72030e-03 -2.43053e-03 2.18492e-03
4.29140e-05 -1.26045e-03 2.61318e-03 -3.24290e-03 3.45391e-03 -3.35652e-03 3.12139e-03 -2.86650e-03 2.62852e-03 -2.41235e-03
-2.37422e-05 1.04698e-03 -2.17893e-03 2.75611e-03 -3.06424e-03 3.12139e-03 -3.03289e-03 2.87560e-03 -2.70201e-03 2.52907e-03
3.20803e-06 -8.91898e-04 1.86262e-03 -2.37143e-03 2.72030e-03 -2.86650e-03 2.87560e-03 -2.80224e-03 2.69084e-03 -2.56354e-03
2.27259e-05 7.69858e-04 -1.62194e-03 2.07039e-03 -2.43053e-03 2.62852e-03 -2.70201e-03 2.69084e-03 -2.63199e-03 2.54656e-03
-4.93723e-05 -6.72638e-04 1.43084e-03 -1.82744e-03 2.18492e-03 -2.41235e-03 2.52907e-03 -2.56354e-03 2.54656e-03 -2.49725e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_19-20.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.47535e-02 1.58723e-03 -7.38139e-04 5.08685e-04 -3.15896e-04 1.91384e-04 -1.01163e-04 3.18694e-05 1.75823e-05 -5.89048e-05
1.58723e-03 -1.04874e-02 3.91838e-03 -2.38816e-03 1.74679e-03 -1.32620e-03 1.02307e-03 -8.11082e-04 6.58549e-04 -5.43559e-04
-7.38139e-04 3.91838e-03 -6.73496e-03 4.26110e-03 -3.17385e-03 2.47603e-03 -2.00114e-03 1.66068e-03 -1.40616e-03 1.20880e-03
5.08685e-04 -2.38816e-03 4.26110e-03 -4.79025e-03 3.98432e-03 -3.33378e-03 2.83514e-03 -2.43869e-03 2.12278e-03 -1.86518e-03
-3.15896e-04 1.74679e-03 -3.17385e-03 3.98432e-03 -3.96809e-03 3.57454e-03 -3.18189e-03 2.82757e-03 -2.52342e-03 2.26209e-03
1.91384e-04 -1.32620e-03 2.47603e-03 -3.33378e-03 3.57454e-03 -3.47951e-03 3.24400e-03 -2.97910e-03 2.72717e-03 -2.49604e-03
-1.01163e-04 1.02307e-03 -2.00114e-03 2.83514e-03 -3.18189e-03 3.24400e-03 -3.15095e-03 2.98158e-03 -2.79350e-03 2.60569e-03
3.18694e-05 -8.11082e-04 1.66068e-03 -2.43869e-03 2.82757e-03 -2.97910e-03 2.98158e-03 -2.89439e-03 2.76806e-03 -2.62618e-03
1.75823e-05 6.58549e-04 -1.40616e-03 2.12278e-03 -2.52342e-03 2.72717e-03 -2.79350e-03 2.76806e-03 -2.69471e-03 2.59563e-03
-5.89048e-05 -5.43559e-04 1.20880e-03 -1.86518e-03 2.26209e-03 -2.49604e-03 2.60569e-03 -2.62618e-03 2.59563e-03 -2.53378e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_2-3.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.33973e-03 6.57936e-05 -7.71453e-05 1.01022e-04 -1.85371e-04 1.44561e-04 -1.00454e-04 7.93706e-05 -9.45079e-05 1.03352e-04
6.57936e-05 -6.88118e-03 1.23217e-03 -6.60973e-04 4.10470e-04 -3.07405e-04 2.60027e-04 -2.43855e-04 2.27541e-04 -2.17600e-04
-7.71453e-05 1.23217e-03 -5.10402e-03 1.96683e-03 -1.17498e-03 8.77261e-04 -6.91713e-04 5.56188e-04 -4.65388e-04 3.91021e-04
1.01022e-04 -6.60973e-04 1.96683e-03 -3.35389e-03 1.89123e-03 -1.35217e-03 1.09230e-03 -9.00521e-04 7.67259e-04 -6.60196e-04
-1.85371e-04 4.10470e-04 -1.17498e-03 1.89123e-03 -2.24755e-03 1.71503e-03 -1.38876e-03 1.17526e-03 -1.01937e-03 8.92903e-04
1.44561e-04 -3.07405e-04 8.77261e-04 -1.35217e-03 1.71503e-03 -1.75529e-03 1.51428e-03 -1.31067e-03 1.15717e-03 -1.02619e-03
-1.00454e-04 2.60027e-04 -6.91713e-04 1.09230e-03 -1.38876e-03 1.51428e-03 -1.48053e-03 1.34441e-03 -1.22096e-03 1.10807e-03
7.93706e-05 -2.43855e-04 5.56188e-04 -9.00521e-04 1.17526e-03 -1.31067e-03 1.34441e-03 -1.29602e-03 1.21462e-03 -1.12772e-03
-9.45079e-05 2.27541e-04 -4.65388e-04 7.67259e-04 -1.01937e-03 1.15717e-03 -1.22096e-03 1.21462e-03 -1.17547e-03 1.11487e-03
1.03352e-04 -2.17600e-04 3.91021e-04 -6.60196e-04 8.92903e-04 -1.02619e-03 1.10807e-03 -1.12772e-03 1.11487e-03 -1.07890e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_20-21.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.69371e-02 2.02954e-03 -1.20915e-03 5.90819e-04 -3.67245e-04 2.21450e-04 -1.38900e-04 7.03043e-05 -2.52623e-05 -8.21516e-06
2.02954e-03 -1.03303e-02 3.65429e-03 -2.29752e-03 1.64893e-03 -1.30298e-03 1.09573e-03 -9.50411e-04 8.31230e-04 -7.32671e-04
-1.20915e-03 3.65429e-03 -6.57199e-03 4.34072e-03 -3.27257e-03 2.59043e-03 -2.12443e-03 1.78403e-03 -1.52169e-03 1.31386e-03
5.90819e-04 -2.29752e-03 4.34072e-03 -4.69176e-03 3.94283e-03 -3.31784e-03 2.82315e-03 -2.43563e-03 2.12249e-03 -1.86690e-03
-3.67245e-04 1.64893e-03 -3.27257e-03 3.94283e-03 -3.93311e-03 3.56840e-03 -3.18545e-03 2.84070e-03 -2.54022e-03 2.28196e-03
2.21450e-04 -1.30298e-03 2.59043e-03 -3.31784e-03 3.56840e-03 -3.47892e-03 3.24734e-03 -2.98807e-03 2.73658e-03 -2.50589e-03
-1.38900e-04 1.09573e-03 -2.12443e-03 2.82315e-03 -3.18545e-03 3.24734e-03 -3.15536e-03 2.99092e-03 -2.80392e-03 2.61684e-03
7.03043e-05 -9.50411e-04 1.78403e-03 -2.43563e-03 2.84070e-03 -2.98807e-03 2.99092e-03 -2.90784e-03 2.78287e-03 -2.64200e-03
-2.52623e-05 8.31230e-04 -1.52169e-03 2.12249e-03 -2.54022e-03 2.73658e-03 -2.80392e-03 2.78287e-03 -2.71123e-03 2.61353e-03
-8.21516e-06 -7.32671e-04 1.31386e-03 -1.86690e-03 2.28196e-03 -2.50589e-03 2.61684e-03 -2.64200e-03 2.61353e-03 -2.55361e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_21-22.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.62529e-02 1.80037e-03 -1.05070e-03 6.02260e-04 -3.43401e-04 1.72529e-04 -5.63438e-05 -3.27380e-05 9.35756e-05 -1.35014e-04
1.80037e-03 -1.02708e-02 3.83576e-03 -2.64609e-03 1.89817e-03 -1.45649e-03 1.15732e-03 -9.43294e-04 7.86183e-04 -6.65905e-04
-1.05070e-03 3.83576e-03 -6.38354e-03 4.38036e-03 -3.33360e-03 2.67196e-03 -2.19078e-03 1.82825e-03 -1.55209e-03 1.33372e-03
6.02260e-04 -2.64609e-03 4.38036e-03 -4.90439e-03 4.14786e-03 -3.51063e-03 3.00000e-03 -2.58224e-03 2.24436e-03 -1.96695e-03
-3.43401e-04 1.89817e-03 -3.33360e-03 4.14786e-03 -4.12637e-03 3.75611e-03 -3.37010e-03 3.01189e-03 -2.69453e-03 2.41870e-03
1.72529e-04 -1.45649e-03 2.67196e-03 -3.51063e-03 3.75611e-03 -3.65858e-03 3.42835e-03 -3.16425e-03 2.90324e-03 -2.66082e-03
-5.63438e-05 1.15732e-03 -2.19078e-03 3.00000e-03 -3.37010e-03 3.42835e-03 -3.33731e-03 3.17040e-03 -2.97604e-03 2.77929e-03
-3.27380e-05 -9.43294e-04 1.82825e-03 -2.58224e-03 3.01189e-03 -3.16425e-03 3.17040e-03 -3.08674e-03 2.95604e-03 -2.80695e-03
9.35756e-05 7.86183e-04 -1.55209e-03 2.24436e-03 -2.69453e-03 2.90324e-03 -2.97604e-03 2.95604e-03 -2.87980e-03 2.77471e-03
-1.35014e-04 -6.65905e-04 1.33372e-03 -1.96695e-03 2.41870e-03 -2.66082e-03 2.77929e-03 -2.80695e-03 2.77471e-03 -2.70776e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_22-23.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.79349e-02 1.43618e-03 -8.67096e-04 3.02176e-04 -3.10586e-05 -9.44392e-05 1.73453e-04 -2.23832e-04 2.54529e-04 -2.74334e-04
1.43618e-03 -9.83148e-03 4.04428e-03 -2.75222e-03 1.94352e-03 -1.49193e-03 1.21482e-03 -1.01588e-03 8.68793e-04 -7.60021e-04
-8.67096e-04 4.04428e-03 -6.79080e-03 4.93098e-03 -3.87940e-03 3.18320e-03 -2.68403e-03 2.30614e-03 -2.00964e-03 1.77425e-03
3.02176e-04 -2.75222e-03 4.93098e-03 -5.32415e-03 4.60454e-03 -3.97490e-03 3.44901e-03 -3.01869e-03 2.66662e-03 -2.37770e-03
-3.10586e-05 1.94352e-03 -3.87940e-03 4.60454e-03 -4.59570e-03 4.24006e-03 -3.83843e-03 3.46006e-03 -3.12377e-03 2.83218e-03
-9.44392e-05 -1.49193e-03 3.18320e-03 -3.97490e-03 4.24006e-03 -4.15714e-03 3.91386e-03 -3.62961e-03 3.34837e-03 -3.08760e-03
1.73453e-04 1.21482e-03 -2.68403e-03 3.44901e-03 -3.83843e-03 3.91386e-03 -3.81331e-03 3.62987e-03 -3.41793e-03 3.20410e-03
-2.23832e-04 -1.01588e-03 2.30614e-03 -3.01869e-03 3.46006e-03 -3.62961e-03 3.62987e-03 -3.53298e-03 3.38744e-03 -3.22302e-03
2.54529e-04 8.68793e-04 -2.00964e-03 2.66662e-03 -3.12377e-03 3.34837e-03 -3.41793e-03 3.38744e-03 -3.29859e-03 3.17985e-03
-2.74334e-04 -7.60021e-04 1.77425e-03 -2.37770e-03 2.83218e-03 -3.08760e-03 3.20410e-03 -3.22302e-03 3.17985e-03 -3.10092e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_23-24.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.78987e-02 1.97168e-03 -1.01656e-03 5.75784e-04 -2.01466e-04 4.72380e-05 9.05427e-07 -2.99168e-05 4.09930e-05 -4.03995e-05
1.97168e-03 -1.03142e-02 4.50528e-03 -2.97187e-03 2.06615e-03 -1.57730e-03 1.25332e-03 -1.03990e-03 8.90290e-04 -7.78112e-04
-1.01656e-03 4.50528e-03 -6.58317e-03 4.73288e-03 -3.61980e-03 2.91572e-03 -2.42671e-03 2.07271e-03 -1.80460e-03 1.59305e-03
5.75784e-04 -2.97187e-03 4.73288e-03 -5.15141e-03 4.45128e-03 -3.82643e-03 3.31010e-03 -2.89263e-03 2.55122e-03 -2.27071e-03
-2.01466e-04 2.06615e-03 -3.61980e-03 4.45128e-03 -4.43688e-03 4.07892e-03 -3.68740e-03 3.32008e-03 -2.99124e-03 2.70448e-03
4.72380e-05 -1.57730e-03 2.91572e-03 -3.82643e-03 4.07892e-03 -3.98519e-03 3.75281e-03 -3.48139e-03 3.21015e-03 -2.95684e-03
9.05427e-07 1.25332e-03 -2.42671e-03 3.31010e-03 -3.68740e-03 3.75281e-03 -3.66171e-03 3.49128e-03 -3.29034e-03 3.08526e-03
-2.99168e-05 -1.03990e-03 2.07271e-03 -2.89263e-03 3.32008e-03 -3.48139e-03 3.49128e-03 -3.40872e-03 3.27643e-03 -3.12322e-03
4.09930e-05 8.90290e-04 -1.80460e-03 2.55122e-03 -2.99124e-03 3.21015e-03 -3.29034e-03 3.27643e-03 -3.20354e-03 3.09869e-03
-4.03995e-05 -7.78112e-04 1.59305e-03 -2.27071e-03 2.70448e-03 -2.95684e-03 3.08526e-03 -3.12322e-03 3.09869e-03 -3.03595e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_24-25.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.84857e-02 1.81698e-03 -9.22796e-04 6.41260e-04 -3.61768e-04 1.99046e-04 -5.72621e-05 -4.54379e-05 1.17243e-04 -1.64863e-04
1.81698e-03 -1.10487e-02 4.69806e-03 -2.83857e-03 1.95100e-03 -1.42392e-03 1.07578e-03 -8.42263e-04 6.73145e-04 -5.44277e-04
-9.22796e-04 4.69806e-03 -7.12870e-03 5.00871e-03 -3.75083e-03 2.95773e-03 -2.39893e-03 1.99618e-03 -1.69423e-03 1.45909e-03
6.41260e-04 -2.83857e-03 5.00871e-03 -5.22490e-03 4.41764e-03 -3.72561e-03 3.16594e-03 -2.72135e-03 2.36655e-03 -2.07829e-03
-3.61768e-04 1.95100e-03 -3.75083e-03 4.41764e-03 -4.31233e-03 3.93169e-03 -3.52059e-03 3.14689e-03 -2.82249e-03 2.54282e-03
1.99046e-04 -1.42392e-03 2.95773e-03 -3.72561e-03 3.93169e-03 -3.85199e-03 3.62316e-03 -3.35872e-03 3.10010e-03 -2.85987e-03
-5.72621e-05 1.07578e-03 -2.39893e-03 3.16594e-03 -3.52059e-03 3.62316e-03 -3.54955e-03 3.39472e-03 -3.21136e-03 3.02300e-03
-4.54379e-05 -8.42263e-04 1.99618e-03 -2.72135e-03 3.14689e-03 -3.35872e-03 3.39472e-03 -3.33202e-03 3.21950e-03 -3.08448e-03
1.17243e-04 6.73145e-04 -1.69423e-03 2.36655e-03 -2.82249e-03 3.10010e-03 -3.21136e-03 3.21950e-03 -3.16718e-03 3.08103e-03
-1.64863e-04 -5.44277e-04 1.45909e-03 -2.07829e-03 2.54282e-03 -2.85987e-03 3.02300e-03 -3.08448e-03 3.08103e-03 -3.03716e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_25-26.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.87666e-02 1.92307e-03 -9.92259e-04 5.13571e-04 -3.71218e-04 2.89842e-04 -2.32858e-04 1.87148e-04 -1.48477e-04 1.17166e-04
1.92307e-03 -1.10872e-02 5.08691e-03 -3.26463e-03 2.33318e-03 -1.76900e-03 1.38395e-03 -1.11323e-03 9.08338e-04 -7.51058e-04
-9.92259e-04 5.08691e-03 -7.32653e-03 5.21249e-03 -3.99587e-03 3.20801e-03 -2.63914e-03 2.21690e-03 -1.88995e-03 1.62961e-03
5.13571e-04 -3.26463e-03 5.21249e-03 -5.39988e-03 4.66911e-03 -4.02610e-03 3.48509e-03 -3.03551e-03 2.66153e-03 -2.34922e-03
-3.71218e-04 2.33318e-03 -3.99587e-03 4.66911e-03 -4.62925e-03 4.28844e-03 -3.89185e-03 3.50874e-03 -3.16099e-03 2.85410e-03
2.89842e-04 -1.76900e-03 3.20801e-03 -4.02610e-03 4.28844e-03 -4.22873e-03 4.00242e-03 -3.72467e-03 3.44188e-03 -3.17453e-03
-2.32858e-04 1.38395e-03 -2.63914e-03 3.48509e-03 -3.89185e-03 4.00242e-03 -3.92350e-03 3.75317e-03 -3.54691e-03 3.33350e-03
1.87148e-04 -1.11323e-03 2.21690e-03 -3.03551e-03 3.50874e-03 -3.72467e-03 3.75317e-03 -3.67516e-03 3.54172e-03 -3.38413e-03
-1.48477e-04 9.08338e-04 -1.88995e-03 2.66153e-03 -3.16099e-03 3.44188e-03 -3.54691e-03 3.54172e-03 -3.47136e-03 3.36558e-03
1.17166e-04 -7.51058e-04 1.62961e-03 -2.34922e-03 2.85410e-03 -3.17453e-03 3.33350e-03 -3.38413e-03 3.36558e-03 -3.30499e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_26-27.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.90593e-02 2.46920e-03 -6.83663e-04 1.60239e-04 -3.11250e-05 -5.89729e-05 1.38441e-04 -1.92263e-04 2.25744e-04 -2.47454e-04
2.46920e-03 -1.20052e-02 5.57122e-03 -3.47669e-03 2.44202e-03 -1.80793e-03 1.39029e-03 -1.10071e-03 8.89420e-04 -7.30824e-04
-6.83663e-04 5.57122e-03 -7.72260e-03 5.53733e-03 -4.26045e-03 3.40906e-03 -2.78250e-03 2.30393e-03 -1.93481e-03 1.64581e-03
1.60239e-04 -3.47669e-03 5.53733e-03 -5.70561e-03 4.95512e-03 -4.25175e-03 3.64588e-03 -3.15243e-03 2.75073e-03 -2.42152e-03
-3.11250e-05 2.44202e-03 -4.26045e-03 4.95512e-03 -4.84598e-03 4.43741e-03 -3.98013e-03 3.56380e-03 -3.19967e-03 2.88434e-03
-5.89729e-05 -1.80793e-03 3.40906e-03 -4.25175e-03 4.43741e-03 -4.30992e-03 4.03057e-03 -3.72665e-03 3.43356e-03 -3.16180e-03
1.38441e-04 1.39029e-03 -2.78250e-03 3.64588e-03 -3.98013e-03 4.03057e-03 -3.90634e-03 3.71584e-03 -3.50286e-03 3.28676e-03
-1.92263e-04 -1.10071e-03 2.30393e-03 -3.15243e-03 3.56380e-03 -3.72665e-03 3.71584e-03 -3.62138e-03 3.48304e-03 -3.32317e-03
2.25744e-04 8.89420e-04 -1.93481e-03 2.75073e-03 -3.19967e-03 3.43356e-03 -3.50286e-03 3.48304e-03 -3.40799e-03 3.29935e-03
-2.47454e-04 -7.30824e-04 1.64581e-03 -2.42152e-03 2.88434e-03 -3.16180e-03 3.28676e-03 -3.32317e-03 3.29935e-03 -3.23488e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_27-28.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.17831e-02 2.98232e-03 -1.35587e-03 7.21714e-04 -3.44217e-04 1.30559e-04 -7.10077e-06 -6.30559e-05 1.04054e-04 -1.28496e-04
2.98232e-03 -1.12205e-02 5.09538e-03 -3.18515e-03 2.22848e-03 -1.64842e-03 1.26122e-03 -9.86000e-04 7.85526e-04 -6.35052e-04
-1.35587e-03 5.09538e-03 -7.14403e-03 5.26243e-03 -4.04504e-03 3.23149e-03 -2.64479e-03 2.20585e-03 -1.86892e-03 1.60433e-03
7.21714e-04 -3.18515e-03 5.26243e-03 -5.46944e-03 4.77791e-03 -4.11395e-03 3.54772e-03 -3.07732e-03 2.68801e-03 -2.36586e-03
-3.44217e-04 2.22848e-03 -4.04504e-03 4.77791e-03 -4.73215e-03 4.38731e-03 -3.98204e-03 3.59065e-03 -3.23501e-03 2.92114e-03
1.30559e-04 -1.64842e-03 3.23149e-03 -4.11395e-03 4.38731e-03 -4.33348e-03 4.11394e-03 -3.83724e-03 3.55125e-03 -3.27806e-03
-7.10077e-06 1.26122e-03 -2.64479e-03 3.54772e-03 -3.98204e-03 4.11394e-03 -4.05131e-03 3.88898e-03 -3.68358e-03 3.46607e-03
-6.30559e-05 -9.86000e-04 2.20585e-03 -3.07732e-03 3.59065e-03 -3.83724e-03 3.88898e-03 -3.82401e-03 3.69537e-03 -3.53618e-03
1.04054e-04 7.85526e-04 -1.86892e-03 2.68801e-03 -3.23501e-03 3.55125e-03 -3.68358e-03 3.69537e-03 -3.63307e-03 3.52808e-03
-1.28496e-04 -6.35052e-04 1.60433e-03 -2.36586e-03 2.92114e-03 -3.27806e-03 3.46607e-03 -3.53618e-03 3.52808e-03 -3.47016e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_28-29.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.10581e-02 2.76045e-03 -1.21307e-03 5.21857e-04 -2.77847e-04 1.63682e-04 -9.49376e-05 4.23101e-05 -9.54978e-06 -1.27104e-05
2.76045e-03 -1.23197e-02 5.76484e-03 -3.76620e-03 2.72179e-03 -2.08881e-03 1.66580e-03 -1.36166e-03 1.13791e-03 -9.72065e-04
-1.21307e-03 5.76484e-03 -7.78250e-03 5.93424e-03 -4.66753e-03 3.73577e-03 -3.06247e-03 2.56196e-03 -2.17954e-03 1.88221e-03
5.21857e-04 -3.76620e-03 5.93424e-03 -6.07716e-03 5.34355e-03 -4.58654e-03 3.94824e-03 -3.43155e-03 3.00934e-03 -2.66226e-03
-2.77847e-04 2.72179e-03 -4.66753e-03 5.34355e-03 -5.25446e-03 4.82517e-03 -4.35293e-03 3.91809e-03 -3.53354e-03 3.19871e-03
1.63682e-04 -2.08881e-03 3.73577e-03 -4.58654e-03 4.82517e-03 -4.69708e-03 4.42079e-03 -4.10992e-03 3.80328e-03 -3.51684e-03
-9.49376e-05 1.66580e-03 -3.06247e-03 3.94824e-03 -4.35293e-03 4.42079e-03 -4.31097e-03 4.12237e-03 -3.90261e-03 3.67722e-03
4.23101e-05 -1.36166e-03 2.56196e-03 -3.43155e-03 3.91809e-03 -4.10992e-03 4.12237e-03 -4.03680e-03 3.89781e-03 -3.73425e-03
-9.54978e-06 1.13791e-03 -2.17954e-03 3.00934e-03 -3.53354e-03 3.80328e-03 -3.90261e-03 3.89781e-03 -3.82796e-03 3.72104e-03
-1.27104e-05 -9.72065e-04 1.88221e-03 -2.66226e-03 3.19871e-03 -3.51684e-03 3.67722e-03 -3.73425e-03 3.72104e-03 -3.66357e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_29-30.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.21995e-02 2.49717e-03 -9.88720e-04 4.60662e-04 -1.03932e-04 -7.76858e-05 2.06244e-04 -2.97625e-04 3.60237e-04 -3.96947e-04
2.49717e-03 -1.24624e-02 5.84941e-03 -3.91152e-03 2.83937e-03 -2.13837e-03 1.65416e-03 -1.30616e-03 1.04972e-03 -8.45950e-04
-9.88720e-04 5.84941e-03 -7.82261e-03 6.00724e-03 -4.82835e-03 3.91511e-03 -3.21922e-03 2.68104e-03 -2.25885e-03 1.92989e-03
4.60662e-04 -3.91152e-03 6.00724e-03 -6.13696e-03 5.49852e-03 -4.77987e-03 4.12890e-03 -3.57019e-03 3.10099e-03 -2.70795e-03
-1.03932e-04 2.83937e-03 -4.82835e-03 5.49852e-03 -5.46524e-03 5.06256e-03 -4.58026e-03 4.10668e-03 -3.67547e-03 3.29043e-03
-7.76858e-05 -2.13837e-03 3.91511e-03 -4.77987e-03 5.06256e-03 -4.94989e-03 4.66305e-03 -4.31714e-03 3.96748e-03 -3.63031e-03
2.06244e-04 1.65416e-03 -3.21922e-03 4.12890e-03 -4.58026e-03 4.66305e-03 -4.54568e-03 4.32822e-03 -4.07216e-03 3.80019e-03
-2.97625e-04 -1.30616e-03 2.68104e-03 -3.57019e-03 4.10668e-03 -4.31714e-03 4.32822e-03 -4.22163e-03 4.05440e-03 -3.85064e-03
3.60237e-04 1.04972e-03 -2.25885e-03 3.10099e-03 -3.67547e-03 3.96748e-03 -4.07216e-03 4.05440e-03 -3.96445e-03 3.82372e-03
-3.96947e-04 -8.45950e-04 1.92989e-03 -2.70795e-03 3.29043e-03 -3.63031e-03 3.80019e-03 -3.85064e-03 3.82372e-03 -3.74654e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_3-4.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-8.59256e-03 1.88632e-04 -1.39779e-04 2.07340e-04 -1.10115e-04 8.19474e-05 -5.95884e-05 4.43912e-05 -2.71575e-05 2.02803e-05
1.88632e-04 -7.39234e-03 1.67758e-03 -1.04373e-03 6.79752e-04 -5.15407e-04 3.87402e-04 -3.01635e-04 2.36211e-04 -1.88966e-04
-1.39779e-04 1.67758e-03 -5.31245e-03 1.99755e-03 -1.19031e-03 8.94915e-04 -6.86963e-04 5.68272e-04 -4.78921e-04 4.14099e-04
2.07340e-04 -1.04373e-03 1.99755e-03 -3.46281e-03 2.13126e-03 -1.60741e-03 1.28503e-03 -1.06789e-03 9.03679e-04 -7.81505e-04
-1.10115e-04 6.79752e-04 -1.19031e-03 2.13126e-03 -2.36239e-03 1.84125e-03 -1.50167e-03 1.27311e-03 -1.09158e-03 9.55307e-04
8.19474e-05 -5.15407e-04 8.94915e-04 -1.60741e-03 1.84125e-03 -1.87115e-03 1.63203e-03 -1.43180e-03 1.26637e-03 -1.12774e-03
-5.95884e-05 3.87402e-04 -6.86963e-04 1.28503e-03 -1.50167e-03 1.63203e-03 -1.58763e-03 1.45705e-03 -1.32751e-03 1.20847e-03
4.43912e-05 -3.01635e-04 5.68272e-04 -1.06789e-03 1.27311e-03 -1.43180e-03 1.45705e-03 -1.40982e-03 1.32320e-03 -1.23012e-03
-2.71575e-05 2.36211e-04 -4.78921e-04 9.03679e-04 -1.09158e-03 1.26637e-03 -1.32751e-03 1.32320e-03 -1.27834e-03 1.21226e-03
2.02803e-05 -1.88966e-04 4.14099e-04 -7.81505e-04 9.55307e-04 -1.12774e-03 1.20847e-03 -1.23012e-03 1.21226e-03 -1.17102e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_30-31.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.26097e-02 3.28850e-03 -1.29369e-03 5.88469e-04 -4.06154e-04 3.19494e-04 -2.51562e-04 1.97816e-04 -1.57893e-04 1.31005e-04
3.28850e-03 -1.25786e-02 5.92959e-03 -3.94143e-03 2.88548e-03 -2.22138e-03 1.77061e-03 -1.45315e-03 1.22215e-03 -1.05172e-03
-1.29369e-03 5.92959e-03 -7.46119e-03 5.71992e-03 -4.52026e-03 3.67773e-03 -3.07516e-03 2.62661e-03 -2.28369e-03 2.01530e-03
5.88469e-04 -3.94143e-03 5.71992e-03 -5.92919e-03 5.29536e-03 -4.63226e-03 4.06098e-03 -3.58051e-03 3.17911e-03 -2.84376e-03
-4.06154e-04 2.88548e-03 -4.52026e-03 5.29536e-03 -5.30358e-03 4.96930e-03 -4.56444e-03 4.16148e-03 -3.78712e-03 3.45037e-03
3.19494e-04 -2.22138e-03 3.67773e-03 -4.63226e-03 4.96930e-03 -4.92120e-03 4.70209e-03 -4.41469e-03 4.10957e-03 -3.81172e-03
-2.51562e-04 1.77061e-03 -3.07516e-03 4.06098e-03 -4.56444e-03 4.70209e-03 -4.63858e-03 4.46566e-03 -4.24097e-03 3.99809e-03
1.97816e-04 -1.45315e-03 2.62661e-03 -3.58051e-03 4.16148e-03 -4.41469e-03 4.46566e-03 -4.38992e-03 4.24184e-03 -4.05735e-03
-1.57893e-04 1.22215e-03 -2.28369e-03 3.17911e-03 -3.78712e-03 4.10957e-03 -4.24097e-03 4.24184e-03 -4.16034e-03 4.03097e-03
1.31005e-04 -1.05172e-03 2.01530e-03 -2.84376e-03 3.45037e-03 -3.81172e-03 3.99809e-03 -4.05735e-03 4.03097e-03 -3.95050e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_31-32.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.23492e-02 3.39549e-03 -1.42123e-03 4.43914e-04 -3.75387e-05 -2.24179e-04 3.85807e-04 -4.80604e-04 5.35112e-04 -5.66870e-04
3.39549e-03 -1.27863e-02 6.32182e-03 -3.90043e-03 2.74924e-03 -2.09492e-03 1.66097e-03 -1.36034e-03 1.13854e-03 -9.62860e-04
-1.42123e-03 6.32182e-03 -7.84189e-03 6.06508e-03 -4.81612e-03 3.95025e-03 -3.30142e-03 2.79693e-03 -2.39810e-03 2.07349e-03
4.43914e-04 -3.90043e-03 6.06508e-03 -6.17590e-03 5.52271e-03 -4.87544e-03 4.29234e-03 -3.79180e-03 3.36769e-03 -3.00476e-03
-3.75387e-05 2.74924e-03 -4.81612e-03 5.52271e-03 -5.48024e-03 5.16260e-03 -4.75760e-03 4.35289e-03 -3.97708e-03 3.63407e-03
-2.24179e-04 -2.09492e-03 3.95025e-03 -4.87544e-03 5.16260e-03 -5.12836e-03 4.91195e-03 -4.62905e-03 4.33043e-03 -4.03545e-03
3.85807e-04 1.66097e-03 -3.30142e-03 4.29234e-03 -4.75760e-03 4.91195e-03 -4.85613e-03 4.69441e-03 -4.48328e-03 4.25067e-03
-4.80604e-04 -1.36034e-03 2.79693e-03 -3.79180e-03 4.35289e-03 -4.62905e-03 4.69441e-03 -4.63631e-03 4.50769e-03 -4.33911e-03
5.35112e-04 1.13854e-03 -2.39810e-03 3.36769e-03 -3.97708e-03 4.33043e-03 -4.48328e-03 4.50769e-03 -4.45038e-03 4.34112e-03
-5.66870e-04 -9.62860e-04 2.07349e-03 -3.00476e-03 3.63407e-03 -4.03545e-03 4.25067e-03 -4.33911e-03 4.34112e-03 -4.28504e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_32-33.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.37505e-02 3.31356e-03 -1.48442e-03 7.99542e-04 -5.42175e-04 4.04524e-04 -3.10352e-04 2.34263e-04 -1.75238e-04 1.26654e-04
3.31356e-03 -1.33296e-02 7.06092e-03 -4.52935e-03 3.16463e-03 -2.35882e-03 1.81924e-03 -1.43022e-03 1.13993e-03 -9.17813e-04
-1.48442e-03 7.06092e-03 -8.66982e-03 6.75078e-03 -5.26498e-03 4.20123e-03 -3.41694e-03 2.81531e-03 -2.34653e-03 1.97658e-03
7.99542e-04 -4.52935e-03 6.75078e-03 -6.79740e-03 5.98385e-03 -5.17721e-03 4.47569e-03 -3.88052e-03 3.38304e-03 -2.96965e-03
-5.42175e-04 3.16463e-03 -5.26498e-03 5.98385e-03 -5.85377e-03 5.42265e-03 -4.93049e-03 4.45148e-03 -4.01537e-03 3.62980e-03
4.04524e-04 -2.35882e-03 4.20123e-03 -5.17721e-03 5.42265e-03 -5.31216e-03 5.03936e-03 -4.70482e-03 4.36249e-03 -4.03599e-03
-3.10352e-04 1.81924e-03 -3.41694e-03 4.47569e-03 -4.93049e-03 5.03936e-03 -4.95138e-03 4.75634e-03 -4.51544e-03 4.26095e-03
2.34263e-04 -1.43022e-03 2.81531e-03 -3.88052e-03 4.45148e-03 -4.70482e-03 4.75634e-03 -4.67947e-03 4.53263e-03 -4.35055e-03
-1.75238e-04 1.13993e-03 -2.34653e-03 3.38304e-03 -4.01537e-03 4.36249e-03 -4.51544e-03 4.53263e-03 -4.46656e-03 4.35074e-03
1.26654e-04 -9.17813e-04 1.97658e-03 -2.96965e-03 3.62980e-03 -4.03599e-03 4.26095e-03 -4.35055e-03 4.35074e-03 -4.29356e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_33-34.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.40894e-02 2.54951e-03 -8.75982e-04 2.67438e-04 7.48927e-05 -2.53839e-04 3.63001e-04 -4.33658e-04 4.81586e-04 -5.08257e-04
2.54951e-03 -1.32541e-02 7.22599e-03 -4.71643e-03 3.35794e-03 -2.51244e-03 1.95470e-03 -1.55655e-03 1.26329e-03 -1.04234e-03
-8.75982e-04 7.22599e-03 -8.72425e-03 6.84201e-03 -5.37167e-03 4.30150e-03 -3.53118e-03 2.94983e-03 -2.50285e-03 2.15147e-03
2.67438e-04 -4.71643e-03 6.84201e-03 -6.84857e-03 6.05167e-03 -5.22371e-03 4.51538e-03 -3.92349e-03 3.43365e-03 -3.02693e-03
7.48927e-05 3.35794e-03 -5.37167e-03 6.05167e-03 -5.91866e-03 5.45671e-03 -4.94005e-03 4.44710e-03 -4.00462e-03 3.61666e-03
-2.53839e-04 -2.51244e-03 4.30150e-03 -5.22371e-03 5.45671e-03 -5.30570e-03 4.99733e-03 -4.63870e-03 4.28179e-03 -3.94851e-03
3.63001e-04 1.95470e-03 -3.53118e-03 4.51538e-03 -4.94005e-03 4.99733e-03 -4.86194e-03 4.63283e-03 -4.36950e-03 4.10347e-03
-4.33658e-04 -1.55655e-03 2.94983e-03 -3.92349e-03 4.44710e-03 -4.63870e-03 4.63283e-03 -4.51321e-03 4.33690e-03 -4.13844e-03
4.81586e-04 1.26329e-03 -2.50285e-03 3.43365e-03 -4.00462e-03 4.28179e-03 -4.36950e-03 4.33690e-03 -4.23526e-03 4.09846e-03
-5.08257e-04 -1.04234e-03 2.15147e-03 -3.02693e-03 3.61666e-03 -3.94851e-03 4.10347e-03 -4.13844e-03 4.09846e-03 -4.01628e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_34-35.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.64851e-02 3.63983e-03 -1.60284e-03 1.05593e-03 -7.61416e-04 5.35170e-04 -3.87186e-04 2.74317e-04 -1.78365e-04 1.09124e-04
3.63983e-03 -1.31746e-02 6.90438e-03 -4.54757e-03 3.16645e-03 -2.30301e-03 1.72774e-03 -1.32489e-03 1.03171e-03 -8.16640e-04
-1.60284e-03 6.90438e-03 -8.53374e-03 6.82942e-03 -5.41783e-03 4.34361e-03 -3.55476e-03 2.96165e-03 -2.50306e-03 2.14676e-03
1.05593e-03 -4.54757e-03 6.82942e-03 -6.87303e-03 6.10039e-03 -5.29988e-03 4.60750e-03 -4.02843e-03 3.54799e-03 -3.15249e-03
-7.61416e-04 3.16645e-03 -5.41783e-03 6.10039e-03 -5.96500e-03 5.54109e-03 -5.06572e-03 4.60670e-03 -4.18996e-03 3.82211e-03
5.35170e-04 -2.30301e-03 4.34361e-03 -5.29988e-03 5.54109e-03 -5.43621e-03 5.18164e-03 -4.86907e-03 4.54758e-03 -4.23899e-03
-3.87186e-04 1.72774e-03 -3.55476e-03 4.60750e-03 -5.06572e-03 5.18164e-03 -5.10968e-03 4.93459e-03 -4.71327e-03 4.47510e-03
2.74317e-04 -1.32489e-03 2.96165e-03 -4.02843e-03 4.60670e-03 -4.86907e-03 4.93459e-03 -4.87510e-03 4.74538e-03 -4.57732e-03
-1.78365e-04 1.03171e-03 -2.50306e-03 3.54799e-03 -4.18996e-03 4.54758e-03 -4.71327e-03 4.74538e-03 -4.69555e-03 4.59104e-03
1.09124e-04 -8.16640e-04 2.14676e-03 -3.15249e-03 3.82211e-03 -4.23899e-03 4.47510e-03 -4.57732e-03 4.59104e-03 -4.54276e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_35-36.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.58999e-02 3.85123e-03 -1.78772e-03 8.37816e-04 -5.09507e-04 3.27401e-04 -2.33669e-04 1.88548e-04 -1.65005e-04 1.58330e-04
3.85123e-03 -1.41343e-02 7.90444e-03 -5.27597e-03 3.85801e-03 -2.97263e-03 2.37190e-03 -1.94393e-03 1.63277e-03 -1.39063e-03
-1.78772e-03 7.90444e-03 -9.17032e-03 7.25224e-03 -5.80980e-03 4.76295e-03 -3.96976e-03 3.35646e-03 -2.87715e-03 2.49491e-03
8.37816e-04 -5.27597e-03 7.25224e-03 -7.19617e-03 6.44040e-03 -5.64914e-03 4.93764e-03 -4.32731e-03 3.81423e-03 -3.38191e-03
-5.09507e-04 3.85801e-03 -5.80980e-03 6.44040e-03 -6.33026e-03 5.90817e-03 -5.40350e-03 4.90566e-03 -4.44820e-03 4.03845e-03
3.27401e-04 -2.97263e-03 4.76295e-03 -5.64914e-03 5.90817e-03 -5.79752e-03 5.51020e-03 -5.15712e-03 4.79266e-03 -4.44157e-03
-2.33669e-04 2.37190e-03 -3.96976e-03 4.93764e-03 -5.40350e-03 5.51020e-03 -5.40780e-03 5.19592e-03 -4.93402e-03 4.65627e-03
1.88548e-04 -1.94393e-03 3.35646e-03 -4.32731e-03 4.90566e-03 -5.15712e-03 5.19592e-03 -5.10432e-03 4.93814e-03 -4.73449e-03
-1.65005e-04 1.63277e-03 -2.87715e-03 3.81423e-03 -4.44820e-03 4.79266e-03 -4.93402e-03 4.93814e-03 -4.85498e-03 4.71851e-03
1.58330e-04 -1.39063e-03 2.49491e-03 -3.38191e-03 4.03845e-03 -4.44157e-03 4.65627e-03 -4.73449e-03 4.71851e-03 -4.64205e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_36-37.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.67155e-02 4.88521e-03 -2.36877e-03 1.17941e-03 -4.92349e-04 9.27175e-05 1.65699e-04 -3.33044e-04 4.37142e-04 -4.97037e-04
4.88521e-03 -1.44388e-02 8.15647e-03 -5.53964e-03 3.96124e-03 -2.91865e-03 2.20936e-03 -1.70912e-03 1.34527e-03 -1.06608e-03
-2.36877e-03 8.15647e-03 -9.28866e-03 7.56062e-03 -6.07001e-03 4.91421e-03 -4.04139e-03 3.37883e-03 -2.86703e-03 2.45782e-03
1.17941e-03 -5.53964e-03 7.56062e-03 -7.57124e-03 6.77546e-03 -5.91328e-03 5.14426e-03 -4.49556e-03 3.95404e-03 -3.49711e-03
-4.92349e-04 3.96124e-03 -6.07001e-03 6.77546e-03 -6.65032e-03 6.19620e-03 -5.66485e-03 5.14878e-03 -4.67613e-03 4.24998e-03
9.27175e-05 -2.91865e-03 4.91421e-03 -5.91328e-03 6.19620e-03 -6.09061e-03 5.80631e-03 -5.45610e-03 5.09157e-03 -4.73440e-03
1.65699e-04 2.20936e-03 -4.04139e-03 5.14426e-03 -5.66485e-03 5.80631e-03 -5.72968e-03 5.53793e-03 -5.28943e-03 5.01556e-03
-3.33044e-04 -1.70912e-03 3.37883e-03 -4.49556e-03 5.14878e-03 -5.45610e-03 5.53793e-03 -5.48022e-03 5.33871e-03 -5.14787e-03
4.37142e-04 1.34527e-03 -2.86703e-03 3.95404e-03 -4.67613e-03 5.09157e-03 -5.28943e-03 5.33871e-03 -5.28894e-03 5.17388e-03
-4.97037e-04 -1.06608e-03 2.45782e-03 -3.49711e-03 4.24998e-03 -4.73440e-03 5.01556e-03 -5.14787e-03 5.17388e-03 -5.12699e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_37-38.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.72392e-02 3.40303e-03 -1.00264e-03 2.70721e-04 8.08193e-05 -2.94643e-04 4.24891e-04 -5.00070e-04 5.40379e-04 -5.52615e-04
3.40303e-03 -1.39106e-02 7.90209e-03 -5.33316e-03 3.85543e-03 -2.94151e-03 2.33590e-03 -1.90496e-03 1.58692e-03 -1.34524e-03
-1.00264e-03 7.90209e-03 -8.92351e-03 7.27750e-03 -5.93749e-03 4.92336e-03 -4.14549e-03 3.53830e-03 -3.05751e-03 2.66894e-03
2.70721e-04 -5.33316e-03 7.27750e-03 -7.34068e-03 6.68152e-03 -5.94607e-03 5.26388e-03 -4.66618e-03 4.15294e-03 -3.71506e-03
8.08193e-05 3.85543e-03 -5.93749e-03 6.68152e-03 -6.64703e-03 6.27498e-03 -5.79599e-03 5.30752e-03 -4.84699e-03 4.42891e-03
-2.94643e-04 -2.94151e-03 4.92336e-03 -5.94607e-03 6.27498e-03 -6.20383e-03 5.93614e-03 -5.58969e-03 5.22166e-03 -4.86170e-03
4.24891e-04 2.33590e-03 -4.14549e-03 5.26388e-03 -5.79599e-03 5.93614e-03 -5.84783e-03 5.64000e-03 -5.37457e-03 5.08824e-03
-5.00070e-04 -1.90496e-03 3.53830e-03 -4.66618e-03 5.30752e-03 -5.58969e-03 5.64000e-03 -5.55141e-03 5.38238e-03 -5.17101e-03
5.40379e-04 1.58692e-03 -3.05751e-03 4.15294e-03 -4.84699e-03 5.22166e-03 -5.37457e-03 5.38238e-03 -5.29705e-03 5.15483e-03
-5.52615e-04 -1.34524e-03 2.66894e-03 -3.71506e-03 4.42891e-03 -4.86170e-03 5.08824e-03 -5.17101e-03 5.15483e-03 -5.07544e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_38-39.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.76008e-02 4.85569e-03 -2.40182e-03 1.31572e-03 -8.36813e-04 5.74184e-04 -4.19938e-04 3.18388e-04 -2.45109e-04 1.86177e-04
4.85569e-03 -1.43894e-02 8.67964e-03 -5.93720e-03 4.38154e-03 -3.38598e-03 2.68252e-03 -2.16495e-03 1.77578e-03 -1.47671e-03
-2.40182e-03 8.67964e-03 -1.01359e-02 8.41726e-03 -6.85460e-03 5.60175e-03 -4.63718e-03 3.88565e-03 -3.29496e-03 2.82513e-03
1.31572e-03 -5.93720e-03 8.41726e-03 -8.41229e-03 7.58417e-03 -6.62400e-03 5.75128e-03 -5.00332e-03 4.37472e-03 -3.84903e-03
-8.36813e-04 4.38154e-03 -6.85460e-03 7.58417e-03 -7.43282e-03 6.88851e-03 -6.25284e-03 5.63498e-03 -5.07248e-03 4.57399e-03
5.74184e-04 -3.38598e-03 5.60175e-03 -6.62400e-03 6.88851e-03 -6.70506e-03 6.32813e-03 -5.88521e-03 5.43753e-03 -5.01222e-03
-4.19938e-04 2.68252e-03 -4.63718e-03 5.75128e-03 -6.25284e-03 6.32813e-03 -6.17093e-03 5.89720e-03 -5.57442e-03 5.23914e-03
3.18388e-04 -2.16495e-03 3.88565e-03 -5.00332e-03 5.63498e-03 -5.88521e-03 5.89720e-03 -5.76799e-03 5.56160e-03 -5.31713e-03
-2.45109e-04 1.77578e-03 -3.29496e-03 4.37472e-03 -5.07248e-03 5.43753e-03 -5.57442e-03 5.56160e-03 -5.45591e-03 5.29502e-03
1.86177e-04 -1.47671e-03 2.82513e-03 -3.84903e-03 4.57399e-03 -5.01222e-03 5.23914e-03 -5.31713e-03 5.29502e-03 -5.20719e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_39-40.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.04654e-02 4.96303e-03 -2.30754e-03 1.30810e-03 -8.89744e-04 6.40973e-04 -4.64344e-04 3.35776e-04 -2.39394e-04 1.64828e-04
4.96303e-03 -1.47235e-02 8.79594e-03 -5.90837e-03 4.25989e-03 -3.24487e-03 2.56561e-03 -2.08924e-03 1.74014e-03 -1.47652e-03
-2.30754e-03 8.79594e-03 -9.64806e-03 7.91174e-03 -6.47769e-03 5.37835e-03 -4.53085e-03 3.86863e-03 -3.34509e-03 2.92542e-03
1.30810e-03 -5.90837e-03 7.91174e-03 -7.84318e-03 7.12006e-03 -6.32599e-03 5.59056e-03 -4.94850e-03 4.39983e-03 -3.93430e-03
-8.89744e-04 4.25989e-03 -6.47769e-03 7.12006e-03 -7.02096e-03 6.60605e-03 -6.09011e-03 5.56947e-03 -5.08292e-03 4.64372e-03
6.40973e-04 -3.24487e-03 5.37835e-03 -6.32599e-03 6.60605e-03 -6.50717e-03 6.21811e-03 -5.85215e-03 5.46784e-03 -5.09464e-03
-4.64344e-04 2.56561e-03 -4.53085e-03 5.59056e-03 -6.09011e-03 6.21811e-03 -6.12239e-03 5.90719e-03 -5.63555e-03 5.34471e-03
3.35776e-04 -2.08924e-03 3.86863e-03 -4.94850e-03 5.56947e-03 -5.85215e-03 5.90719e-03 -5.82224e-03 5.65656e-03 -5.44920e-03
-2.39394e-04 1.74014e-03 -3.34509e-03 4.39983e-03 -5.08292e-03 5.46784e-03 -5.63555e-03 5.65656e-03 -5.58312e-03 5.45278e-03
1.64828e-04 -1.47652e-03 2.92542e-03 -3.93430e-03 4.64372e-03 -5.09464e-03 5.34471e-03 -5.44920e-03 5.45278e-03 -5.39102e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_4-5.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.77997e-03 4.44890e-04 -3.71325e-04 1.61401e-04 -2.16987e-04 1.47152e-04 -9.44368e-05 7.34542e-05 -6.97451e-05 6.25150e-05
4.44890e-04 -7.30860e-03 1.38389e-03 -8.77908e-04 6.80580e-04 -5.65864e-04 5.02700e-04 -4.31421e-04 3.77599e-04 -3.32506e-04
-3.71325e-04 1.38389e-03 -5.07010e-03 1.92602e-03 -1.33311e-03 9.63358e-04 -7.59071e-04 6.20859e-04 -5.16938e-04 4.42926e-04
1.61401e-04 -8.77908e-04 1.92602e-03 -3.38779e-03 2.17126e-03 -1.61867e-03 1.28567e-03 -1.05975e-03 8.93860e-04 -7.67128e-04
-2.16987e-04 6.80580e-04 -1.33311e-03 2.17126e-03 -2.49084e-03 1.96541e-03 -1.63527e-03 1.38396e-03 -1.19785e-03 1.04994e-03
1.47152e-04 -5.65864e-04 9.63358e-04 -1.61867e-03 1.96541e-03 -1.95159e-03 1.72540e-03 -1.51770e-03 1.34633e-03 -1.20266e-03
-9.44368e-05 5.02700e-04 -7.59071e-04 1.28567e-03 -1.63527e-03 1.72540e-03 -1.67168e-03 1.53136e-03 -1.39505e-03 1.26953e-03
7.34542e-05 -4.31421e-04 6.20859e-04 -1.05975e-03 1.38396e-03 -1.51770e-03 1.53136e-03 -1.47025e-03 1.37634e-03 -1.27733e-03
-6.97451e-05 3.77599e-04 -5.16938e-04 8.93860e-04 -1.19785e-03 1.34633e-03 -1.39505e-03 1.37634e-03 -1.32337e-03 1.25124e-03
6.25150e-05 -3.32506e-04 4.42926e-04 -7.67128e-04 1.04994e-03 -1.20266e-03 1.26953e-03 -1.27733e-03 1.25124e-03 -1.20345e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_40-41.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.95074e-02 4.73007e-03 -1.71197e-03 5.40629e-04 -4.41579e-05 -2.30287e-04 3.73628e-04 -4.27197e-04 4.33254e-04 -4.26205e-04
4.73007e-03 -1.51545e-02 9.06475e-03 -6.35658e-03 4.74427e-03 -3.70698e-03 2.99785e-03 -2.48842e-03 2.10565e-03 -1.82947e-03
-1.71197e-03 9.06475e-03 -1.02134e-02 8.62479e-03 -7.16798e-03 6.00096e-03 -5.07419e-03 4.33605e-03 -3.73997e-03 3.26282e-03
5.40629e-04 -6.35658e-03 8.62479e-03 -8.64303e-03 7.92009e-03 -7.08859e-03 6.29714e-03 -5.59176e-03 4.97639e-03 -4.44861e-03
-4.41579e-05 4.74427e-03 -7.16798e-03 7.92009e-03 -7.85237e-03 7.43082e-03 -6.88285e-03 6.31521e-03 -5.77169e-03 5.27159e-03
-2.30287e-04 -3.70698e-03 6.00096e-03 -7.08859e-03 7.43082e-03 -7.35153e-03 7.05087e-03 -6.65270e-03 6.22154e-03 -5.79148e-03
3.73628e-04 2.99785e-03 -5.07419e-03 6.29714e-03 -6.88285e-03 7.05087e-03 -6.95927e-03 6.72360e-03 -6.41369e-03 6.07048e-03
-4.27197e-04 -2.48842e-03 4.33605e-03 -5.59176e-03 6.31521e-03 -6.65270e-03 6.72360e-03 -6.62762e-03 6.43128e-03 -6.17656e-03
4.33254e-04 2.10565e-03 -3.73997e-03 4.97639e-03 -5.77169e-03 6.22154e-03 -6.41369e-03 6.43128e-03 -6.33427e-03 6.16179e-03
-4.26205e-04 -1.82947e-03 3.26282e-03 -4.44861e-03 5.27159e-03 -5.79148e-03 6.07048e-03 -6.17656e-03 6.16179e-03 -6.07606e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_41-42.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.20773e-02 5.73958e-03 -2.76723e-03 1.63895e-03 -1.02339e-03 6.56991e-04 -4.26904e-04 2.78352e-04 -1.81299e-04 1.20400e-04
5.73958e-03 -1.46118e-02 9.04758e-03 -6.28833e-03 4.56202e-03 -3.45676e-03 2.71150e-03 -2.18408e-03 1.79683e-03 -1.51578e-03
-2.76723e-03 9.04758e-03 -9.95070e-03 8.42068e-03 -6.95127e-03 5.78815e-03 -4.87477e-03 4.14677e-03 -3.56019e-03 3.09061e-03
1.63895e-03 -6.28833e-03 8.42068e-03 -8.50066e-03 7.79491e-03 -6.98099e-03 6.20361e-03 -5.49924e-03 4.87836e-03 -4.34600e-03
-1.02339e-03 4.56202e-03 -6.95127e-03 7.79491e-03 -7.74524e-03 7.34146e-03 -6.80688e-03 6.23869e-03 -5.68665e-03 5.18096e-03
6.56991e-04 -3.45676e-03 5.78815e-03 -6.98099e-03 7.34146e-03 -7.27470e-03 6.98404e-03 -6.58448e-03 6.14481e-03 -5.71121e-03
-4.26904e-04 2.71150e-03 -4.87477e-03 6.20361e-03 -6.80688e-03 6.98404e-03 -6.89973e-03 6.66241e-03 -6.34517e-03 6.00141e-03
2.78352e-04 -2.18408e-03 4.14677e-03 -5.49924e-03 6.23869e-03 -6.58448e-03 6.66241e-03 -6.56653e-03 6.36586e-03 -6.11494e-03
-1.81299e-04 1.79683e-03 -3.56019e-03 4.87836e-03 -5.68665e-03 6.14481e-03 -6.34517e-03 6.36586e-03 -6.26846e-03 6.10496e-03
1.20400e-04 -1.51578e-03 3.09061e-03 -4.34600e-03 5.18096e-03 -5.71121e-03 6.00141e-03 -6.11494e-03 6.10496e-03 -6.02330e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_42-43.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.20040e-02 5.92866e-03 -2.25040e-03 8.95287e-04 -3.24775e-04 3.72655e-05 1.26512e-04 -2.26982e-04 2.89128e-04 -3.26293e-04
5.92866e-03 -1.48514e-02 9.42088e-03 -6.52663e-03 4.75784e-03 -3.59430e-03 2.80410e-03 -2.24261e-03 1.82892e-03 -1.51600e-03
-2.25040e-03 9.42088e-03 -1.06146e-02 8.99094e-03 -7.37153e-03 6.07333e-03 -5.08098e-03 4.31316e-03 -3.70808e-03 3.22279e-03
8.95287e-04 -6.52663e-03 8.99094e-03 -9.01716e-03 8.17596e-03 -7.22063e-03 6.35944e-03 -5.61985e-03 4.99175e-03 -4.45840e-03
-3.24775e-04 4.75784e-03 -7.37153e-03 8.17596e-03 -8.00508e-03 7.46990e-03 -6.85240e-03 6.24903e-03 -5.69208e-03 5.19034e-03
3.72655e-05 -3.59430e-03 6.07333e-03 -7.22063e-03 7.46990e-03 -7.28624e-03 6.92061e-03 -6.48931e-03 6.04723e-03 -5.62063e-03
1.26512e-04 2.80410e-03 -5.08098e-03 6.35944e-03 -6.85240e-03 6.92061e-03 -6.76620e-03 6.49859e-03 -6.17906e-03 5.84252e-03
-2.26982e-04 -2.24261e-03 4.31316e-03 -5.61985e-03 6.24903e-03 -6.48931e-03 6.49859e-03 -6.37106e-03 6.16545e-03 -5.91906e-03
2.89128e-04 1.82892e-03 -3.70808e-03 4.99175e-03 -5.69208e-03 6.04723e-03 -6.17906e-03 6.16545e-03 -6.05890e-03 5.89551e-03
-3.26293e-04 -1.51600e-03 3.22279e-03 -4.45840e-03 5.19034e-03 -5.62063e-03 5.84252e-03 -5.91906e-03 5.89551e-03 -5.80507e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_43-44.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.35046e-02 5.75872e-03 -2.25223e-03 9.93476e-04 -4.14735e-04 1.38794e-04 -2.77824e-06 -6.12245e-05 9.13293e-05 -1.06233e-04
5.75872e-03 -1.51593e-02 9.44334e-03 -6.70620e-03 4.99654e-03 -3.86341e-03 3.07963e-03 -2.51605e-03 2.09372e-03 -1.76611e-03
-2.25223e-03 9.44334e-03 -1.06720e-02 9.21993e-03 -7.74146e-03 6.49359e-03 -5.48370e-03 4.67493e-03 -4.02341e-03 3.49171e-03
9.93476e-04 -6.70620e-03 9.21993e-03 -9.30821e-03 8.55748e-03 -7.63798e-03 6.75939e-03 -5.98065e-03 5.30709e-03 -4.72795e-03
-4.14735e-04 4.99654e-03 -7.74146e-03 8.55748e-03 -8.45224e-03 7.95069e-03 -7.32900e-03 6.69933e-03 -6.10549e-03 5.56237e-03
1.38794e-04 -3.86341e-03 6.49359e-03 -7.63798e-03 7.95069e-03 -7.80487e-03 7.44647e-03 -7.00013e-03 6.52918e-03 -6.06564e-03
-2.77824e-06 3.07963e-03 -5.48370e-03 6.75939e-03 -7.32900e-03 7.44647e-03 -7.31197e-03 7.04074e-03 -6.70099e-03 6.33324e-03
-6.12245e-05 -2.51605e-03 4.67493e-03 -5.98065e-03 6.69933e-03 -7.00013e-03 7.04074e-03 -6.91974e-03 6.70207e-03 -6.43053e-03
9.13293e-05 2.09372e-03 -4.02341e-03 5.30709e-03 -6.10549e-03 6.52918e-03 -6.70099e-03 6.70207e-03 -6.59049e-03 6.40776e-03
-1.06233e-04 -1.76611e-03 3.49171e-03 -4.72795e-03 5.56237e-03 -6.06564e-03 6.33324e-03 -6.43053e-03 6.40776e-03 -6.30324e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_44-45.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.40792e-02 4.99313e-03 -2.23850e-03 1.23588e-03 -6.35993e-04 2.33864e-04 4.65442e-05 -2.35268e-04 3.57156e-04 -4.32913e-04
4.99313e-03 -1.40587e-02 9.07678e-03 -6.33796e-03 4.64589e-03 -3.52365e-03 2.72670e-03 -2.14405e-03 1.70453e-03 -1.36359e-03
-2.23850e-03 9.07678e-03 -1.01421e-02 8.64105e-03 -7.12215e-03 5.87707e-03 -4.87729e-03 4.08075e-03 -3.44437e-03 2.93075e-03
1.23588e-03 -6.33796e-03 8.64105e-03 -8.59315e-03 7.82075e-03 -6.92583e-03 6.07950e-03 -5.33392e-03 4.69473e-03 -4.15117e-03
-6.35993e-04 4.64589e-03 -7.12215e-03 7.82075e-03 -7.71830e-03 7.26060e-03 -6.68240e-03 6.09599e-03 -5.54638e-03 5.04839e-03
2.33864e-04 -3.52365e-03 5.87707e-03 -6.92583e-03 7.26060e-03 -7.16971e-03 6.86149e-03 -6.46394e-03 6.04233e-03 -5.62875e-03
4.65442e-05 2.72670e-03 -4.87729e-03 6.07950e-03 -6.68240e-03 6.86149e-03 -6.78180e-03 6.56308e-03 -6.27574e-03 5.96059e-03
-2.35268e-04 -2.14405e-03 4.08075e-03 -5.33392e-03 6.09599e-03 -6.46394e-03 6.56308e-03 -6.49719e-03 6.33353e-03 -6.11559e-03
3.57156e-04 1.70453e-03 -3.44437e-03 4.69473e-03 -5.54638e-03 6.04233e-03 -6.27574e-03 6.33353e-03 -6.27639e-03 6.14695e-03
-4.32913e-04 -1.36359e-03 2.93075e-03 -4.15117e-03 5.04839e-03 -5.62875e-03 5.96059e-03 -6.11559e-03 6.14695e-03 -6.09470e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_45-46.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.44243e-02 5.76784e-03 -2.78583e-03 1.46551e-03 -7.56068e-04 3.36353e-04 -6.91815e-05 -1.05995e-04 2.20276e-04 -2.96310e-04
5.76784e-03 -1.56545e-02 1.05479e-02 -7.60378e-03 5.66023e-03 -4.33345e-03 3.41357e-03 -2.76059e-03 2.28539e-03 -1.92952e-03
-2.78583e-03 1.05479e-02 -1.17704e-02 1.01485e-02 -8.45706e-03 7.04995e-03 -5.92950e-03 5.04576e-03 -4.34580e-03 3.78688e-03
1.46551e-03 -7.60378e-03 1.01485e-02 -1.01210e-02 9.26877e-03 -8.28056e-03 7.34675e-03 -6.52137e-03 5.80925e-03 -5.20233e-03
-7.56068e-04 5.66023e-03 -8.45706e-03 9.26877e-03 -9.15242e-03 8.64637e-03 -8.00649e-03 7.34880e-03 -6.72285e-03 6.15124e-03
3.36353e-04 -4.33345e-03 7.04995e-03 -8.28056e-03 8.64637e-03 -8.53199e-03 8.17599e-03 -7.71259e-03 7.21435e-03 -6.72323e-03
-6.91815e-05 3.41357e-03 -5.92950e-03 7.34675e-03 -8.00649e-03 8.17599e-03 -8.05650e-03 7.77597e-03 -7.41384e-03 7.02121e-03
-1.05995e-04 -2.76059e-03 5.04576e-03 -6.52137e-03 7.34880e-03 -7.71259e-03 7.77597e-03 -7.65153e-03 7.41605e-03 -7.12317e-03
2.20276e-04 2.28539e-03 -4.34580e-03 5.80925e-03 -6.72285e-03 7.21435e-03 -7.41384e-03 7.41605e-03 -7.29142e-03 7.09145e-03
-2.96310e-04 -1.92952e-03 3.78688e-03 -5.20233e-03 6.15124e-03 -6.72323e-03 7.02121e-03 -7.12317e-03 7.09145e-03 -6.97370e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_46-47.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.67713e-02 6.56405e-03 -2.98480e-03 1.43908e-03 -6.24239e-04 1.23061e-04 1.82671e-04 -3.70567e-04 4.78523e-04 -5.39850e-04
6.56405e-03 -1.74996e-02 1.19636e-02 -8.68438e-03 6.54535e-03 -5.06153e-03 4.00601e-03 -3.23457e-03 2.66539e-03 -2.23025e-03
-2.98480e-03 1.19636e-02 -1.24733e-02 1.06769e-02 -8.95506e-03 7.50145e-03 -6.31510e-03 5.35666e-03 -4.58728e-03 3.96249e-03
1.43908e-03 -8.68438e-03 1.06769e-02 -1.05671e-02 9.70771e-03 -8.69355e-03 7.71155e-03 -6.82700e-03 6.05678e-03 -5.39321e-03
-6.24239e-04 6.54535e-03 -8.95506e-03 9.70771e-03 -9.56833e-03 9.03846e-03 -8.36340e-03 7.66514e-03 -6.99941e-03 6.38803e-03
1.23061e-04 -5.06153e-03 7.50145e-03 -8.69355e-03 9.03846e-03 -8.91618e-03 8.54657e-03 -8.06563e-03 7.54810e-03 -7.03451e-03
1.82671e-04 4.00601e-03 -6.31510e-03 7.71155e-03 -8.36340e-03 8.54657e-03 -8.43645e-03 8.16037e-03 -7.79751e-03 7.39757e-03
-3.70567e-04 -3.23457e-03 5.35666e-03 -6.82700e-03 7.66514e-03 -8.06563e-03 8.16037e-03 -8.06057e-03 7.84024e-03 -7.55316e-03
4.78523e-04 2.66539e-03 -4.58728e-03 6.05678e-03 -6.99941e-03 7.54810e-03 -7.79751e-03 7.84024e-03 -7.74433e-03 7.56070e-03
-5.39850e-04 -2.23025e-03 3.96249e-03 -5.39321e-03 6.38803e-03 -7.03451e-03 7.39757e-03 -7.55316e-03 7.56070e-03 -7.46780e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_47-48.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.94209e-02 7.60176e-03 -3.60649e-03 1.85376e-03 -9.55654e-04 4.18359e-04 -1.04521e-04 -6.99933e-05 1.62353e-04 -2.09316e-04
7.60176e-03 -1.66366e-02 1.12228e-02 -7.88889e-03 5.74002e-03 -4.28548e-03 3.26747e-03 -2.54336e-03 2.01800e-03 -1.62878e-03
-3.60649e-03 1.12228e-02 -1.18816e-02 1.02685e-02 -8.57917e-03 7.13820e-03 -5.97657e-03 5.05508e-03 -4.32379e-03 3.73844e-03
1.85376e-03 -7.88889e-03 1.02685e-02 -1.02761e-02 9.44968e-03 -8.44367e-03 7.48220e-03 -6.63157e-03 5.89964e-03 -5.27523e-03
-9.55654e-04 5.74002e-03 -8.57917e-03 9.44968e-03 -9.35015e-03 8.83532e-03 -8.18138e-03 7.51278e-03 -6.88095e-03 6.30424e-03
4.18359e-04 -4.28548e-03 7.13820e-03 -8.44367e-03 8.83532e-03 -8.73225e-03 8.38369e-03 -7.92877e-03 7.44090e-03 -6.95777e-03
-1.04521e-04 3.26747e-03 -5.97657e-03 7.48220e-03 -8.18138e-03 8.38369e-03 -8.29287e-03 8.03949e-03 -7.70281e-03 7.33006e-03
-6.99933e-05 -2.54336e-03 5.05508e-03 -6.63157e-03 7.51278e-03 -7.92877e-03 8.03949e-03 -7.95834e-03 7.76137e-03 -7.49852e-03
1.62353e-04 2.01800e-03 -4.32379e-03 5.89964e-03 -6.88095e-03 7.44090e-03 -7.70281e-03 7.76137e-03 -7.68534e-03 7.52336e-03
-2.09316e-04 -1.62878e-03 3.73844e-03 -5.27523e-03 6.30424e-03 -6.95777e-03 7.33006e-03 -7.49852e-03 7.52336e-03 -7.44984e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_48-49.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.00500e-02 6.81168e-03 -3.15095e-03 1.47306e-03 -6.15774e-04 1.44264e-04 1.24559e-04 -2.81022e-04 3.72014e-04 -4.24321e-04
6.81168e-03 -1.80848e-02 1.25396e-02 -9.03019e-03 6.69259e-03 -5.06794e-03 3.90448e-03 -3.05187e-03 2.40973e-03 -1.91692e-03
-3.15095e-03 1.25396e-02 -1.32320e-02 1.14379e-02 -9.63858e-03 8.06616e-03 -6.76355e-03 5.70286e-03 -4.83841e-03 4.13050e-03
1.47306e-03 -9.03019e-03 1.14379e-02 -1.13264e-02 1.04423e-02 -9.35527e-03 8.29032e-03 -7.32497e-03 6.47503e-03 -5.73619e-03
-6.15774e-04 6.69259e-03 -9.63858e-03 1.04423e-02 -1.03247e-02 9.76334e-03 -9.03642e-03 8.27685e-03 -7.54389e-03 6.86357e-03
1.44264e-04 -5.06794e-03 8.06616e-03 -9.35527e-03 9.76334e-03 -9.64093e-03 9.24414e-03 -8.71953e-03 8.14768e-03 -7.57388e-03
1.24559e-04 3.90448e-03 -6.76355e-03 8.29032e-03 -9.03642e-03 9.24414e-03 -9.12757e-03 8.82455e-03 -8.42117e-03 7.97207e-03
-2.81022e-04 -3.05187e-03 5.70286e-03 -7.32497e-03 8.27685e-03 -8.71953e-03 8.82455e-03 -8.71246e-03 8.46583e-03 -8.14172e-03
3.72014e-04 2.40973e-03 -4.83841e-03 6.47503e-03 -7.54389e-03 8.14768e-03 -8.42117e-03 8.46583e-03 -8.35654e-03 8.14850e-03
-4.24321e-04 -1.91692e-03 4.13050e-03 -5.73619e-03 6.86357e-03 -7.57388e-03 7.97207e-03 -8.14172e-03 8.14850e-03 -8.04357e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_49-50.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.07382e-02 8.68991e-03 -4.46823e-03 2.84925e-03 -1.87999e-03 1.17323e-03 -6.46056e-04 2.49981e-04 5.26095e-05 -2.75495e-04
8.68991e-03 -1.79898e-02 1.22654e-02 -8.67860e-03 6.39275e-03 -4.83870e-03 3.73788e-03 -2.94011e-03 2.34171e-03 -1.90431e-03
-4.46823e-03 1.22654e-02 -1.27231e-02 1.08804e-02 -9.06241e-03 7.54359e-03 -6.32556e-03 5.35470e-03 -4.57229e-03 3.95289e-03
2.84925e-03 -8.67860e-03 1.08804e-02 -1.06885e-02 9.76612e-03 -8.70529e-03 7.70839e-03 -6.82620e-03 6.05967e-03 -5.41161e-03
-1.87999e-03 6.39275e-03 -9.06241e-03 9.76612e-03 -9.59305e-03 9.03471e-03 -8.35334e-03 7.66176e-03 -7.00593e-03 6.41249e-03
1.17323e-03 -4.83870e-03 7.54359e-03 -8.70529e-03 9.03471e-03 -8.88769e-03 8.50918e-03 -8.03111e-03 7.52266e-03 -7.02562e-03
-6.46056e-04 3.73788e-03 -6.32556e-03 7.70839e-03 -8.35334e-03 8.50918e-03 -8.38313e-03 8.10295e-03 -7.74516e-03 7.35846e-03
2.49981e-04 -2.94011e-03 5.35470e-03 -6.82620e-03 7.66176e-03 -8.03111e-03 8.10295e-03 -7.99163e-03 7.77209e-03 -7.49424e-03
5.26095e-05 2.34171e-03 -4.57229e-03 6.05967e-03 -7.00593e-03 7.52266e-03 -7.74516e-03 7.77209e-03 -7.67450e-03 7.49490e-03
-2.75495e-04 -1.90431e-03 3.95289e-03 -5.41161e-03 6.41249e-03 -7.02562e-03 7.35846e-03 -7.49424e-03 7.49490e-03 -7.40504e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_5-6.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.59971e-03 4.70013e-04 -1.40095e-04 2.67115e-05 2.62672e-05 5.44541e-05 -5.88829e-05 7.97286e-05 -9.29479e-05 1.01785e-04
4.70013e-04 -7.32346e-03 1.50909e-03 -1.06045e-03 7.86901e-04 -5.96946e-04 4.75447e-04 -3.77178e-04 3.09571e-04 -2.67434e-04
-1.40095e-04 1.50909e-03 -5.25668e-03 2.25263e-03 -1.62612e-03 1.27286e-03 -1.05845e-03 8.93373e-04 -7.64994e-04 6.73839e-04
2.67115e-05 -1.06045e-03 2.25263e-03 -3.43428e-03 2.30449e-03 -1.77533e-03 1.43794e-03 -1.20505e-03 1.03599e-03 -9.08470e-04
2.62672e-05 7.86901e-04 -1.62612e-03 2.30449e-03 -2.56796e-03 2.10222e-03 -1.76215e-03 1.50433e-03 -1.31244e-03 1.16437e-03
5.44541e-05 -5.96946e-04 1.27286e-03 -1.77533e-03 2.10222e-03 -2.11238e-03 1.88224e-03 -1.67127e-03 1.49954e-03 -1.35878e-03
-5.88829e-05 4.75447e-04 -1.05845e-03 1.43794e-03 -1.76215e-03 1.88224e-03 -1.81692e-03 1.67608e-03 -1.54251e-03 1.42401e-03
7.97286e-05 -3.77178e-04 8.93373e-04 -1.20505e-03 1.50433e-03 -1.67127e-03 1.67608e-03 -1.61421e-03 1.52527e-03 -1.43505e-03
-9.29479e-05 3.09571e-04 -7.64994e-04 1.03599e-03 -1.31244e-03 1.49954e-03 -1.54251e-03 1.52527e-03 -1.47791e-03 1.41591e-03
1.01785e-04 -2.67434e-04 6.73839e-04 -9.08470e-04 1.16437e-03 -1.35878e-03 1.42401e-03 -1.43505e-03 1.41591e-03 -1.37888e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_50-51.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.90778e-02 6.98857e-03 -3.31365e-03 1.93974e-03 -1.16276e-03 6.09034e-04 -1.99767e-04 -9.86309e-05 3.15722e-04 -4.76485e-04
6.98857e-03 -1.70129e-02 1.22709e-02 -9.08150e-03 6.94043e-03 -5.43530e-03 4.32921e-03 -3.49967e-03 2.86687e-03 -2.37627e-03
-3.31365e-03 1.22709e-02 -1.31833e-02 1.15958e-02 -9.83539e-03 8.31525e-03 -7.05464e-03 6.01925e-03 -5.16980e-03 4.47027e-03
1.93974e-03 -9.08150e-03 1.15958e-02 -1.16365e-02 1.07519e-02 -9.66760e-03 8.61282e-03 -7.65683e-03 6.81426e-03 -6.08024e-03
-1.16276e-03 6.94043e-03 -9.83539e-03 1.07519e-02 -1.06183e-02 1.00451e-02 -9.31833e-03 8.56580e-03 -7.84319e-03 7.17332e-03
6.09034e-04 -5.43530e-03 8.31525e-03 -9.66760e-03 1.00451e-02 -9.90142e-03 9.49845e-03 -8.97922e-03 8.41997e-03 -7.86141e-03
-1.99767e-04 4.32921e-03 -7.05464e-03 8.61282e-03 -9.31833e-03 9.49845e-03 -9.37133e-03 9.07235e-03 -8.68303e-03 8.25276e-03
-9.86309e-05 -3.49967e-03 6.01925e-03 -7.65683e-03 8.56580e-03 -8.97922e-03 9.07235e-03 -8.96437e-03 8.73333e-03 -8.43082e-03
3.15722e-04 2.86687e-03 -5.16980e-03 6.81426e-03 -7.84319e-03 8.41997e-03 -8.68303e-03 8.73333e-03 -8.64141e-03 8.45714e-03
-4.76485e-04 -2.37627e-03 4.47027e-03 -6.08024e-03 7.17332e-03 -7.86141e-03 8.25276e-03 -8.43082e-03 8.45714e-03 -8.37785e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_51-52.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.02621e-02 7.61420e-03 -3.27152e-03 1.46885e-03 -6.18871e-04 1.62052e-04 1.24717e-04 -3.29323e-04 4.87706e-04 -6.16895e-04
7.61420e-03 -1.71984e-02 1.24748e-02 -9.24050e-03 7.01162e-03 -5.40340e-03 4.21790e-03 -3.32702e-03 2.64036e-03 -2.11126e-03
-3.27152e-03 1.24748e-02 -1.32713e-02 1.18221e-02 -1.01360e-02 8.59485e-03 -7.27369e-03 6.16703e-03 -5.24416e-03 4.48334e-03
1.46885e-03 -9.24050e-03 1.18221e-02 -1.19819e-02 1.12024e-02 -1.01349e-02 9.03797e-03 -8.01145e-03 7.08839e-03 -6.27983e-03
-6.18871e-04 7.01162e-03 -1.01360e-02 1.12024e-02 -1.11725e-02 1.06225e-02 -9.86166e-03 9.04341e-03 -8.24287e-03 7.49645e-03
1.62052e-04 -5.40340e-03 8.59485e-03 -1.01349e-02 1.06225e-02 -1.05076e-02 1.00796e-02 -9.50398e-03 8.87533e-03 -8.24532e-03
1.24717e-04 4.21790e-03 -7.27369e-03 9.03797e-03 -9.86166e-03 1.00796e-02 -9.93874e-03 9.59489e-03 -9.14680e-03 8.65281e-03
-3.29323e-04 -3.32702e-03 6.16703e-03 -8.01145e-03 9.04341e-03 -9.50398e-03 9.59489e-03 -9.45361e-03 9.17440e-03 -8.81645e-03
4.87706e-04 2.64036e-03 -5.24416e-03 7.08839e-03 -8.24287e-03 8.87533e-03 -9.14680e-03 9.17440e-03 -9.04592e-03 8.81206e-03
-6.16895e-04 -2.11126e-03 4.48334e-03 -6.27983e-03 7.49645e-03 -8.24532e-03 8.65281e-03 -8.81645e-03 8.81206e-03 -8.69184e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_52-53.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.17615e-02 8.23365e-03 -4.01501e-03 2.11190e-03 -1.04405e-03 3.67938e-04 1.00310e-04 -4.35255e-04 6.75785e-04 -8.47960e-04
8.23365e-03 -1.78730e-02 1.29511e-02 -9.63857e-03 7.30460e-03 -5.62681e-03 4.38641e-03 -3.45163e-03 2.73535e-03 -2.17934e-03
-4.01501e-03 1.29511e-02 -1.34656e-02 1.18944e-02 -1.01234e-02 8.52910e-03 -7.18898e-03 6.08658e-03 -5.18398e-03 4.44372e-03
2.11190e-03 -9.63857e-03 1.18944e-02 -1.18254e-02 1.09038e-02 -9.75899e-03 8.64201e-03 -7.63452e-03 6.75310e-03 -5.99143e-03
-1.04405e-03 7.30460e-03 -1.01234e-02 1.09038e-02 -1.06948e-02 1.00525e-02 -9.26858e-03 8.47287e-03 -7.71976e-03 7.02967e-03
3.67938e-04 -5.62681e-03 8.52910e-03 -9.75899e-03 1.00525e-02 -9.83997e-03 9.38672e-03 -8.83233e-03 8.24936e-03 -7.67547e-03
1.00310e-04 4.38641e-03 -7.18898e-03 8.64201e-03 -9.26858e-03 9.38672e-03 -9.21707e-03 8.88947e-03 -8.48080e-03 8.03734e-03
-4.35255e-04 -3.45163e-03 6.08658e-03 -7.63452e-03 8.47287e-03 -8.83233e-03 8.88947e-03 -8.75710e-03 8.50867e-03 -8.19301e-03
6.75785e-04 2.73535e-03 -5.18398e-03 6.75310e-03 -7.71976e-03 8.24936e-03 -8.48080e-03 8.50867e-03 -8.39939e-03 8.20062e-03
-8.47960e-04 -2.17934e-03 4.44372e-03 -5.99143e-03 7.02967e-03 -7.67547e-03 8.03734e-03 -8.19301e-03 8.20062e-03 -8.10513e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_53-54.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.23972e-02 7.97714e-03 -3.36508e-03 1.55461e-03 -5.49225e-04 -7.29970e-05 4.53137e-04 -6.75111e-04 7.96952e-04 -8.56505e-04
7.97714e-03 -1.76946e-02 1.31831e-02 -9.85584e-03 7.54053e-03 -5.87537e-03 4.64851e-03 -3.73059e-03 3.03215e-03 -2.49212e-03
-3.36508e-03 1.31831e-02 -1.38050e-02 1.21766e-02 -1.04268e-02 8.88848e-03 -7.59526e-03 6.52275e-03 -5.63507e-03 4.89772e-03
1.55461e-03 -9.85584e-03 1.21766e-02 -1.21244e-02 1.12901e-02 -1.02502e-02 9.21291e-03 -8.25311e-03 7.39358e-03 -6.63507e-03
-5.49225e-04 7.54053e-03 -1.04268e-02 1.12901e-02 -1.12058e-02 1.06842e-02 -9.98476e-03 9.23662e-03 -8.50293e-03 7.81264e-03
-7.29970e-05 -5.87537e-03 8.88848e-03 -1.02502e-02 1.06842e-02 -1.05896e-02 1.02128e-02 -9.69832e-03 9.12916e-03 -8.55163e-03
4.53137e-04 4.64851e-03 -7.59526e-03 9.21291e-03 -9.98476e-03 1.02128e-02 -1.01091e-02 9.81327e-03 -9.41353e-03 8.96453e-03
-6.75111e-04 -3.73059e-03 6.52275e-03 -8.25311e-03 9.23662e-03 -9.69832e-03 9.81327e-03 -9.70702e-03 9.46487e-03 -9.14367e-03
7.96952e-04 3.03215e-03 -5.63507e-03 7.39358e-03 -8.50293e-03 9.12916e-03 -9.41353e-03 9.46487e-03 -9.36156e-03 9.15896e-03
-8.56505e-04 -2.49212e-03 4.89772e-03 -6.63507e-03 7.81264e-03 -8.55163e-03 8.96453e-03 -9.14367e-03 9.15896e-03 -9.06231e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_54-55.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.39436e-02 9.67953e-03 -4.07186e-03 1.84626e-03 -7.16145e-04 1.00752e-04 2.43118e-04 -4.44715e-04 5.68333e-04 -6.45170e-04
9.67953e-03 -1.79563e-02 1.32821e-02 -1.00688e-02 7.80464e-03 -6.17697e-03 4.98137e-03 -4.08373e-03 3.39291e-03 -2.85158e-03
-4.07186e-03 1.32821e-02 -1.38223e-02 1.24465e-02 -1.08312e-02 9.35347e-03 -8.08021e-03 7.00536e-03 -6.10174e-03 5.34144e-03
1.84626e-03 -1.00688e-02 1.24465e-02 -1.26307e-02 1.19380e-02 -1.09609e-02 9.93338e-03 -8.95361e-03 8.05782e-03 -7.25548e-03
-7.16145e-04 7.80464e-03 -1.08312e-02 1.19380e-02 -1.20076e-02 1.15624e-02 -1.08798e-02 1.01116e-02 -9.33653e-03 8.59402e-03
1.00752e-04 -6.17697e-03 9.35347e-03 -1.09609e-02 1.15624e-02 -1.15606e-02 1.12137e-02 -1.06870e-02 1.00797e-02 -9.44941e-03
2.43118e-04 4.98137e-03 -8.08021e-03 9.93338e-03 -1.08798e-02 1.12137e-02 -1.11531e-02 1.08557e-02 -1.04253e-02 9.92798e-03
-4.44715e-04 -4.08373e-03 7.00536e-03 -8.95361e-03 1.01116e-02 -1.06870e-02 1.08557e-02 -1.07582e-02 1.04943e-02 -1.01316e-02
5.68333e-04 3.39291e-03 -6.10174e-03 8.05782e-03 -9.33653e-03 1.00797e-02 -1.04253e-02 1.04943e-02 -1.03778e-02 1.01411e-02
-6.45170e-04 -2.85158e-03 5.34144e-03 -7.25548e-03 8.59402e-03 -9.44941e-03 9.92798e-03 -1.01316e-02 1.01411e-02 -1.00173e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_55-56.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.49599e-02 8.80999e-03 -3.94756e-03 1.84830e-03 -7.50239e-04 1.09410e-04 2.85999e-04 -5.41273e-04 7.10795e-04 -8.28535e-04
8.80999e-03 -1.89004e-02 1.38155e-02 -1.02727e-02 7.83525e-03 -6.12088e-03 4.88587e-03 -3.98092e-03 3.30544e-03 -2.78816e-03
-3.94756e-03 1.38155e-02 -1.41411e-02 1.24464e-02 -1.06469e-02 9.05172e-03 -7.71350e-03 6.61204e-03 -5.71089e-03 4.96934e-03
1.84830e-03 -1.02727e-02 1.24464e-02 -1.24316e-02 1.16085e-02 -1.05411e-02 9.46498e-03 -8.46944e-03 7.58315e-03 -6.80611e-03
-7.50239e-04 7.83525e-03 -1.06469e-02 1.16085e-02 -1.15782e-02 1.10646e-02 -1.03518e-02 9.58304e-03 -8.82950e-03 8.12332e-03
1.09410e-04 -6.12088e-03 9.05172e-03 -1.05411e-02 1.10646e-02 -1.10144e-02 1.06557e-02 -1.01444e-02 9.57168e-03 -8.98948e-03
2.85999e-04 4.88587e-03 -7.71350e-03 9.46498e-03 -1.03518e-02 1.06557e-02 -1.06002e-02 1.03327e-02 -9.94852e-03 9.50936e-03
-5.41273e-04 -3.98092e-03 6.61204e-03 -8.46944e-03 9.58304e-03 -1.01444e-02 1.03327e-02 -1.02772e-02 1.00691e-02 -9.77263e-03
7.10795e-04 3.30544e-03 -5.71089e-03 7.58315e-03 -8.82950e-03 9.57168e-03 -9.94852e-03 1.00691e-02 -1.00160e-02 9.85163e-03
-8.28535e-04 -2.78816e-03 4.96934e-03 -6.80611e-03 8.12332e-03 -8.98948e-03 9.50936e-03 -9.77263e-03 9.85163e-03 -9.80695e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_56-57.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.73309e-02 1.02642e-02 -4.19335e-03 1.71206e-03 -4.47948e-04 -2.44854e-04 6.28367e-04 -8.43802e-04 9.63525e-04 -1.03262e-03
1.02642e-02 -1.98086e-02 1.50384e-02 -1.12761e-02 8.64779e-03 -6.78628e-03 5.43736e-03 -4.43436e-03 3.66984e-03 -3.07019e-03
-4.19335e-03 1.50384e-02 -1.56760e-02 1.39451e-02 -1.20268e-02 1.03311e-02 -8.90932e-03 7.73164e-03 -6.75804e-03 5.94544e-03
1.71206e-03 -1.12761e-02 1.39451e-02 -1.39841e-02 1.30924e-02 -1.19439e-02 1.07895e-02 -9.71899e-03 8.76221e-03 -7.91674e-03
-4.47948e-04 8.64779e-03 -1.20268e-02 1.30924e-02 -1.30184e-02 1.24268e-02 -1.16282e-02 1.07754e-02 -9.94435e-03 9.16520e-03
-2.44854e-04 -6.78628e-03 1.03311e-02 -1.19439e-02 1.24268e-02 -1.22883e-02 1.18277e-02 -1.12170e-02 1.05547e-02 -9.89107e-03
6.28367e-04 5.43736e-03 -8.90932e-03 1.07895e-02 -1.16282e-02 1.18277e-02 -1.16518e-02 1.12680e-02 -1.07808e-02 1.02504e-02
-8.43802e-04 -4.43436e-03 7.73164e-03 -9.71899e-03 1.07754e-02 -1.12170e-02 1.12680e-02 -1.10810e-02 1.07572e-02 -1.03599e-02
9.63525e-04 3.66984e-03 -6.75804e-03 8.76221e-03 -9.94435e-03 1.05547e-02 -1.07808e-02 1.07572e-02 -1.05776e-02 1.03038e-02
-1.03262e-03 -3.07019e-03 5.94544e-03 -7.91674e-03 9.16520e-03 -9.89107e-03 1.02504e-02 -1.03599e-02 1.03038e-02 -1.01406e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_57-58.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.50303e-02 9.65294e-03 -4.94584e-03 2.65776e-03 -1.37451e-03 5.92206e-04 -9.04743e-05 -2.46604e-04 4.81092e-04 -6.48749e-04
9.65294e-03 -1.87130e-02 1.43527e-02 -1.11746e-02 8.81995e-03 -7.07088e-03 5.74511e-03 -4.72242e-03 3.92028e-03 -3.28319e-03
-4.94584e-03 1.43527e-02 -1.48647e-02 1.34847e-02 -1.18453e-02 1.03112e-02 -8.96175e-03 7.80201e-03 -6.81477e-03 5.97725e-03
2.65776e-03 -1.11746e-02 1.34847e-02 -1.35981e-02 1.28636e-02 -1.18444e-02 1.07681e-02 -9.73379e-03 8.78234e-03 -7.92646e-03
-1.37451e-03 8.81995e-03 -1.18453e-02 1.28636e-02 -1.28647e-02 1.23684e-02 -1.16435e-02 1.08358e-02 -1.00231e-02 9.24482e-03
5.92206e-04 -7.07088e-03 1.03112e-02 -1.18444e-02 1.23684e-02 -1.23082e-02 1.19202e-02 -1.13627e-02 1.07305e-02 -1.00787e-02
-9.04743e-05 5.74511e-03 -8.96175e-03 1.07681e-02 -1.16435e-02 1.19202e-02 -1.18225e-02 1.15023e-02 -1.10578e-02 1.05510e-02
-2.46604e-04 -4.72242e-03 7.80201e-03 -9.73379e-03 1.08358e-02 -1.13627e-02 1.15023e-02 -1.13912e-02 1.11237e-02 -1.07627e-02
4.81092e-04 3.92028e-03 -6.81477e-03 8.78234e-03 -1.00231e-02 1.07305e-02 -1.10578e-02 1.11237e-02 -1.10143e-02 1.07898e-02
-6.48749e-04 -3.28319e-03 5.97725e-03 -7.92646e-03 9.24482e-03 -1.00787e-02 1.05510e-02 -1.07627e-02 1.07898e-02 -1.06881e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_58-59.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.51674e-02 1.03270e-02 -5.43891e-03 3.27151e-03 -2.05212e-03 1.27112e-03 -7.36584e-04 3.61692e-04 -9.51835e-05 -9.08991e-05
1.03270e-02 -1.94249e-02 1.52586e-02 -1.19768e-02 9.48882e-03 -7.60989e-03 6.16880e-03 -5.04803e-03 4.16595e-03 -3.46457e-03
-5.43891e-03 1.52586e-02 -1.59735e-02 1.45599e-02 -1.27785e-02 1.10889e-02 -9.60788e-03 8.34610e-03 -7.28069e-03 6.38428e-03
3.27151e-03 -1.19768e-02 1.45599e-02 -1.47282e-02 1.39034e-02 -1.27452e-02 1.15389e-02 -1.03998e-02 9.36582e-03 -8.44799e-03
-2.05212e-03 9.48882e-03 -1.27785e-02 1.39034e-02 -1.38635e-02 1.32629e-02 -1.24292e-02 1.15286e-02 -1.06393e-02 9.80206e-03
1.27112e-03 -7.60989e-03 1.10889e-02 -1.27452e-02 1.32629e-02 -1.31328e-02 1.26623e-02 -1.20288e-02 1.13297e-02 -1.06241e-02
-7.36584e-04 6.16880e-03 -9.60788e-03 1.15389e-02 -1.24292e-02 1.26623e-02 -1.25035e-02 1.21216e-02 -1.16182e-02 1.10615e-02
3.61692e-04 -5.04803e-03 8.34610e-03 -1.03998e-02 1.15286e-02 -1.20288e-02 1.21216e-02 -1.19582e-02 1.16364e-02 -1.12271e-02
-9.51835e-05 4.16595e-03 -7.28069e-03 9.36582e-03 -1.06393e-02 1.13297e-02 -1.16182e-02 1.16364e-02 -1.14750e-02 1.12013e-02
-9.08991e-05 -3.46457e-03 6.38428e-03 -8.44799e-03 9.80206e-03 -1.06241e-02 1.10615e-02 -1.12271e-02 1.12013e-02 -1.10515e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_59-60.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.50532e-02 8.46708e-03 -2.93766e-03 7.95189e-04 2.24402e-04 -7.73981e-04 1.09353e-03 -1.29027e-03 1.41517e-03 -1.49599e-03
8.46708e-03 -1.87520e-02 1.50891e-02 -1.18502e-02 9.40588e-03 -7.56751e-03 6.15271e-03 -5.04202e-03 4.15407e-03 -3.43532e-03
-2.93766e-03 1.50891e-02 -1.61674e-02 1.47989e-02 -1.30273e-02 1.13432e-02 -9.85496e-03 8.56878e-03 -7.46517e-03 6.51901e-03
7.95189e-04 -1.18502e-02 1.47989e-02 -1.50336e-02 1.42433e-02 -1.31095e-02 1.19092e-02 -1.07526e-02 9.68341e-03 -8.71383e-03
2.24402e-04 9.40588e-03 -1.30273e-02 1.42433e-02 -1.42701e-02 1.37206e-02 -1.29135e-02 1.20106e-02 -1.10971e-02 1.02150e-02
-7.73981e-04 -7.56751e-03 1.13432e-02 -1.31095e-02 1.37206e-02 -1.36637e-02 1.32371e-02 -1.26156e-02 1.19039e-02 -1.11624e-02
1.09353e-03 6.15271e-03 -9.85496e-03 1.19092e-02 -1.29135e-02 1.32371e-02 -1.31372e-02 1.27804e-02 -1.22768e-02 1.16949e-02
-1.29027e-03 -5.04202e-03 8.56878e-03 -1.07526e-02 1.20106e-02 -1.26156e-02 1.27804e-02 -1.26554e-02 1.23463e-02 -1.19240e-02
1.41517e-03 4.15407e-03 -7.46517e-03 9.68341e-03 -1.10971e-02 1.19039e-02 -1.22768e-02 1.23463e-02 -1.22103e-02 1.19372e-02
-1.49599e-03 -3.43532e-03 6.51901e-03 -8.71383e-03 1.02150e-02 -1.11624e-02 1.16949e-02 -1.19240e-02 1.19372e-02 -1.17986e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_6-7.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.41793e-03 7.88573e-04 -3.92097e-04 2.65174e-04 -1.74892e-04 1.40214e-04 -1.27009e-04 7.32658e-05 -2.38382e-05 -1.85691e-05
7.88573e-04 -7.88422e-03 2.03050e-03 -1.15548e-03 9.09587e-04 -7.58523e-04 5.99299e-04 -5.17171e-04 4.49346e-04 -3.95473e-04
-3.92097e-04 2.03050e-03 -5.34896e-03 2.36926e-03 -1.61976e-03 1.19939e-03 -9.48261e-04 7.72083e-04 -6.47023e-04 5.52003e-04
2.65174e-04 -1.15548e-03 2.36926e-03 -3.57255e-03 2.36460e-03 -1.82904e-03 1.46713e-03 -1.22762e-03 1.05167e-03 -9.19206e-04
-1.74892e-04 9.09587e-04 -1.61976e-03 2.36460e-03 -2.62372e-03 2.16330e-03 -1.81406e-03 1.55343e-03 -1.36086e-03 1.20859e-03
1.40214e-04 -7.58523e-04 1.19939e-03 -1.82904e-03 2.16330e-03 -2.15563e-03 1.91373e-03 -1.69646e-03 1.51881e-03 -1.37101e-03
-1.27009e-04 5.99299e-04 -9.48261e-04 1.46713e-03 -1.81406e-03 1.91373e-03 -1.84073e-03 1.69687e-03 -1.56022e-03 1.43489e-03
7.32658e-05 -5.17171e-04 7.72083e-04 -1.22762e-03 1.55343e-03 -1.69646e-03 1.69687e-03 -1.63000e-03 1.53859e-03 -1.44212e-03
-2.38382e-05 4.49346e-04 -6.47023e-04 1.05167e-03 -1.36086e-03 1.51881e-03 -1.56022e-03 1.53859e-03 -1.48859e-03 1.42092e-03
-1.85691e-05 -3.95473e-04 5.52003e-04 -9.19206e-04 1.20859e-03 -1.37101e-03 1.43489e-03 -1.44212e-03 1.42092e-03 -1.37850e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_60-61.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.41222e-02 1.14964e-02 -5.50928e-03 2.69449e-03 -1.12040e-03 1.60603e-04 4.67912e-04 -9.00503e-04 1.21781e-03 -1.43180e-03
1.14964e-02 -1.92477e-02 1.59986e-02 -1.27283e-02 1.01490e-02 -8.18678e-03 6.69017e-03 -5.53387e-03 4.63623e-03 -3.89275e-03
-5.50928e-03 1.59986e-02 -1.68203e-02 1.54189e-02 -1.36410e-02 1.19670e-02 -1.05060e-02 9.26075e-03 -8.20697e-03 7.30097e-03
2.69449e-03 -1.27283e-02 1.54189e-02 -1.56342e-02 1.49122e-02 -1.38707e-02 1.27638e-02 -1.16965e-02 1.07042e-02 -9.80685e-03
-1.12040e-03 1.01490e-02 -1.36410e-02 1.49122e-02 -1.50665e-02 1.46603e-02 -1.39860e-02 1.32007e-02 -1.23786e-02 1.15868e-02
1.60603e-04 -8.18678e-03 1.19670e-02 -1.38707e-02 1.46603e-02 -1.47824e-02 1.45142e-02 -1.40282e-02 1.34174e-02 -1.27770e-02
4.67912e-04 6.69017e-03 -1.05060e-02 1.27638e-02 -1.39860e-02 1.45142e-02 -1.45902e-02 1.43808e-02 -1.39848e-02 1.35102e-02
-9.00503e-04 -5.53387e-03 9.26075e-03 -1.16965e-02 1.32007e-02 -1.40282e-02 1.43808e-02 -1.44109e-02 1.42144e-02 -1.39022e-02
1.21781e-03 4.63623e-03 -8.20697e-03 1.07042e-02 -1.23786e-02 1.34174e-02 -1.39848e-02 1.42144e-02 -1.42111e-02 1.40342e-02
-1.43180e-03 -3.89275e-03 7.30097e-03 -9.80685e-03 1.15868e-02 -1.27770e-02 1.35102e-02 -1.39022e-02 1.40342e-02 -1.40058e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_61-62.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.53852e-02 1.03686e-02 -4.72862e-03 2.42069e-03 -1.21931e-03 5.23308e-04 -1.01220e-04 -1.62712e-04 3.30700e-04 -4.39500e-04
1.03686e-02 -2.05223e-02 1.69013e-02 -1.35090e-02 1.08139e-02 -8.71839e-03 7.08832e-03 -5.81140e-03 4.80037e-03 -3.99340e-03
-4.72862e-03 1.69013e-02 -1.78516e-02 1.64272e-02 -1.45438e-02 1.27179e-02 -1.10876e-02 9.67304e-03 -8.45788e-03 7.41815e-03
2.42069e-03 -1.35090e-02 1.64272e-02 -1.66897e-02 1.58849e-02 -1.46951e-02 1.34145e-02 -1.21677e-02 1.10056e-02 -9.94725e-03
-1.21931e-03 1.08139e-02 -1.45438e-02 1.58849e-02 -1.59756e-02 1.54379e-02 -1.46048e-02 1.36514e-02 -1.26710e-02 1.17151e-02
5.23308e-04 -8.71839e-03 1.27179e-02 -1.46951e-02 1.54379e-02 -1.54520e-02 1.50502e-02 -1.44190e-02 1.36717e-02 -1.28790e-02
-1.01220e-04 7.08832e-03 -1.10876e-02 1.34145e-02 -1.46048e-02 1.50502e-02 -1.50207e-02 1.46938e-02 -1.41870e-02 1.35798e-02
-1.62712e-04 -5.81140e-03 9.67304e-03 -1.21677e-02 1.36514e-02 -1.44190e-02 1.46938e-02 -1.46343e-02 1.43532e-02 -1.39314e-02
3.30700e-04 4.80037e-03 -8.45788e-03 1.10056e-02 -1.26710e-02 1.36717e-02 -1.41870e-02 1.43532e-02 -1.42734e-02 1.40254e-02
-4.39500e-04 -3.99340e-03 7.41815e-03 -9.94725e-03 1.17151e-02 -1.28790e-02 1.35798e-02 -1.39314e-02 1.40254e-02 -1.39343e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_62-63.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.70244e-02 1.33010e-02 -6.91146e-03 3.90053e-03 -2.13025e-03 1.00010e-03 -2.46627e-04 -2.73027e-04 6.36957e-04 -8.94105e-04
1.33010e-02 -2.03683e-02 1.70309e-02 -1.38346e-02 1.12775e-02 -9.27295e-03 7.69792e-03 -6.44993e-03 5.45261e-03 -4.62670e-03
-6.91146e-03 1.70309e-02 -1.81497e-02 1.69322e-02 -1.51713e-02 1.34053e-02 -1.17937e-02 1.03751e-02 -9.14451e-03 8.07077e-03
3.90053e-03 -1.38346e-02 1.69322e-02 -1.73512e-02 1.66260e-02 -1.54554e-02 1.41541e-02 -1.28688e-02 1.16611e-02 -1.05544e-02
-2.13025e-03 1.12775e-02 -1.51713e-02 1.66260e-02 -1.67567e-02 1.62021e-02 -1.53157e-02 1.42965e-02 -1.32487e-02 1.22335e-02
1.00010e-03 -9.27295e-03 1.34053e-02 -1.54554e-02 1.62021e-02 -1.61674e-02 1.56846e-02 -1.49653e-02 1.41338e-02 -1.32724e-02
-2.46627e-04 7.69792e-03 -1.17937e-02 1.41541e-02 -1.53157e-02 1.56846e-02 -1.55517e-02 1.51188e-02 -1.45152e-02 1.38310e-02
-2.73027e-04 -6.44993e-03 1.03751e-02 -1.28688e-02 1.42965e-02 -1.49653e-02 1.51188e-02 -1.49395e-02 1.45517e-02 -1.40459e-02
6.36957e-04 5.45261e-03 -9.14451e-03 1.16611e-02 -1.32487e-02 1.41338e-02 -1.45152e-02 1.45517e-02 -1.43656e-02 1.40205e-02
-8.94105e-04 -4.62670e-03 8.07077e-03 -1.05544e-02 1.22335e-02 -1.32724e-02 1.38310e-02 -1.40459e-02 1.40205e-02 -1.38345e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_63-64.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.68612e-02 1.20848e-02 -5.47346e-03 2.37577e-03 -7.49715e-04 -1.83233e-04 7.43893e-04 -1.08920e-03 1.30255e-03 -1.43264e-03
1.20848e-02 -1.95448e-02 1.65061e-02 -1.35167e-02 1.10216e-02 -9.01102e-03 7.40020e-03 -6.10986e-03 5.07131e-03 -4.23050e-03
-5.47346e-03 1.65061e-02 -1.75451e-02 1.64369e-02 -1.47473e-02 1.30053e-02 -1.13953e-02 9.97256e-03 -8.74075e-03 7.68355e-03
2.37577e-03 -1.35167e-02 1.64369e-02 -1.68783e-02 1.62083e-02 -1.50866e-02 1.38273e-02 -1.25793e-02 1.14098e-02 -1.03441e-02
-7.49715e-04 1.10216e-02 -1.47473e-02 1.62083e-02 -1.64041e-02 1.59334e-02 -1.51342e-02 1.41961e-02 -1.32244e-02 1.22750e-02
-1.83233e-04 -9.01102e-03 1.30053e-02 -1.50866e-02 1.59334e-02 -1.60289e-02 1.56820e-02 -1.50881e-02 1.43689e-02 -1.35987e-02
7.43893e-04 7.40020e-03 -1.13953e-02 1.38273e-02 -1.51342e-02 1.56820e-02 -1.57318e-02 1.54656e-02 -1.50071e-02 1.44385e-02
-1.08920e-03 -6.10986e-03 9.97256e-03 -1.25793e-02 1.41961e-02 -1.50881e-02 1.54656e-02 -1.54887e-02 1.52745e-02 -1.49066e-02
1.30255e-03 5.07131e-03 -8.74075e-03 1.14098e-02 -1.32244e-02 1.43689e-02 -1.50071e-02 1.52745e-02 -1.52778e-02 1.50971e-02
-1.43264e-03 -4.23050e-03 7.68355e-03 -1.03441e-02 1.22750e-02 -1.35987e-02 1.44385e-02 -1.49066e-02 1.50971e-02 -1.50844e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_64-65.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.50232e-02 1.29812e-02 -6.71109e-03 3.56636e-03 -1.69394e-03 4.87704e-04 3.27981e-04 -8.96260e-04 1.29944e-03 -1.58936e-03
1.29812e-02 -2.06858e-02 1.75037e-02 -1.42904e-02 1.16447e-02 -9.53517e-03 7.85547e-03 -6.51103e-03 5.42457e-03 -4.53889e-03
-6.71109e-03 1.75037e-02 -1.82589e-02 1.70017e-02 -1.52337e-02 1.34521e-02 -1.18198e-02 1.03788e-02 -9.12449e-03 8.03875e-03
3.56636e-03 -1.42904e-02 1.70017e-02 -1.73623e-02 1.66483e-02 -1.54999e-02 1.42223e-02 -1.29571e-02 1.17657e-02 -1.06719e-02
-1.69394e-03 1.16447e-02 -1.52337e-02 1.66483e-02 -1.68013e-02 1.62893e-02 -1.54530e-02 1.44812e-02 -1.34755e-02 1.24906e-02
4.87704e-04 -9.53517e-03 1.34521e-02 -1.54999e-02 1.62893e-02 -1.63165e-02 1.59042e-02 -1.52522e-02 1.44809e-02 -1.36631e-02
3.27981e-04 7.85547e-03 -1.18198e-02 1.42223e-02 -1.54530e-02 1.59042e-02 -1.58592e-02 1.55093e-02 -1.49790e-02 1.43493e-02
-8.96260e-04 -6.51103e-03 1.03788e-02 -1.29571e-02 1.44812e-02 -1.52522e-02 1.55093e-02 -1.54259e-02 1.51220e-02 -1.46801e-02
1.29944e-03 5.42457e-03 -9.12449e-03 1.17657e-02 -1.34755e-02 1.44809e-02 -1.49790e-02 1.51220e-02 -1.50209e-02 1.47554e-02
-1.58936e-03 -4.53889e-03 8.03875e-03 -1.06719e-02 1.24906e-02 -1.36631e-02 1.43493e-02 -1.46801e-02 1.47554e-02 -1.46495e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_65-66.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.73574e-02 1.40900e-02 -7.11831e-03 3.59641e-03 -1.56393e-03 3.36297e-04 4.21349e-04 -9.14684e-04 1.23700e-03 -1.45790e-03
1.40900e-02 -2.09526e-02 1.76819e-02 -1.42733e-02 1.14508e-02 -9.20688e-03 7.44003e-03 -6.04797e-03 4.94125e-03 -4.05560e-03
-7.11831e-03 1.76819e-02 -1.84759e-02 1.70837e-02 -1.51738e-02 1.32618e-02 -1.15238e-02 1.00025e-02 -8.69475e-03 7.58018e-03
3.59641e-03 -1.42733e-02 1.70837e-02 -1.73931e-02 1.66182e-02 -1.53927e-02 1.40329e-02 -1.26867e-02 1.14279e-02 -1.02845e-02
-1.56393e-03 1.14508e-02 -1.51738e-02 1.66182e-02 -1.67900e-02 1.62604e-02 -1.53781e-02 1.43405e-02 -1.32690e-02 1.22266e-02
3.36297e-04 -9.20688e-03 1.32618e-02 -1.53927e-02 1.62604e-02 -1.63209e-02 1.58999e-02 -1.52052e-02 1.43801e-02 -1.35078e-02
4.21349e-04 7.44003e-03 -1.15238e-02 1.40329e-02 -1.53781e-02 1.58999e-02 -1.58789e-02 1.55100e-02 -1.49424e-02 1.42673e-02
-9.14684e-04 -6.04797e-03 1.00025e-02 -1.26867e-02 1.43405e-02 -1.52052e-02 1.55100e-02 -1.54302e-02 1.51063e-02 -1.46311e-02
1.23700e-03 4.94125e-03 -8.69475e-03 1.14279e-02 -1.32690e-02 1.43801e-02 -1.49424e-02 1.51063e-02 -1.50006e-02 1.47136e-02
-1.45790e-03 -4.05560e-03 7.58018e-03 -1.02845e-02 1.22266e-02 -1.35078e-02 1.42673e-02 -1.46311e-02 1.47136e-02 -1.45962e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_66-67.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.15340e-02 1.25652e-02 -6.32579e-03 3.23570e-03 -1.46878e-03 3.73573e-04 3.42612e-04 -8.31766e-04 1.17938e-03 -1.43444e-03
1.25652e-02 -1.96426e-02 1.70162e-02 -1.41612e-02 1.17128e-02 -9.69448e-03 8.03867e-03 -6.67694e-03 5.55197e-03 -4.61550e-03
-6.32579e-03 1.70162e-02 -1.81433e-02 1.70702e-02 -1.54311e-02 1.37137e-02 -1.20900e-02 1.06192e-02 -9.31530e-03 8.17024e-03
3.23570e-03 -1.41612e-02 1.70702e-02 -1.74294e-02 1.67513e-02 -1.56354e-02 1.43651e-02 -1.30820e-02 1.18567e-02 -1.07204e-02
-1.46878e-03 1.17128e-02 -1.54311e-02 1.67513e-02 -1.68796e-02 1.63730e-02 -1.55403e-02 1.45592e-02 -1.35334e-02 1.25217e-02
3.73573e-04 -9.69448e-03 1.37137e-02 -1.56354e-02 1.63730e-02 -1.63927e-02 1.59845e-02 -1.53323e-02 1.45539e-02 -1.37237e-02
3.42612e-04 8.03867e-03 -1.20900e-02 1.43651e-02 -1.55403e-02 1.59845e-02 -1.59506e-02 1.56125e-02 -1.50890e-02 1.44616e-02
-8.31766e-04 -6.67694e-03 1.06192e-02 -1.30820e-02 1.45592e-02 -1.53323e-02 1.56125e-02 -1.55557e-02 1.52734e-02 -1.48487e-02
1.17938e-03 5.55197e-03 -9.31530e-03 1.18567e-02 -1.35334e-02 1.45539e-02 -1.50890e-02 1.52734e-02 -1.52090e-02 1.49749e-02
-1.43444e-03 -4.61550e-03 8.17024e-03 -1.07204e-02 1.25217e-02 -1.37237e-02 1.44616e-02 -1.48487e-02 1.49749e-02 -1.49141e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_67-68.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.04014e-02 1.29102e-02 -6.22121e-03 2.91409e-03 -1.04266e-03 -9.76159e-05 8.23719e-04 -1.29915e-03 1.61994e-03 -1.83901e-03
1.29102e-02 -2.04961e-02 1.84265e-02 -1.55192e-02 1.28862e-02 -1.06920e-02 8.89707e-03 -7.43328e-03 6.23628e-03 -5.25126e-03
-6.22121e-03 1.84265e-02 -2.01384e-02 1.92077e-02 -1.74724e-02 1.55910e-02 -1.38010e-02 1.21838e-02 -1.07565e-02 9.50922e-03
2.91409e-03 -1.55192e-02 1.92077e-02 -1.99505e-02 1.93453e-02 -1.81544e-02 1.67510e-02 -1.53203e-02 1.39504e-02 -1.26789e-02
-1.04266e-03 1.28862e-02 -1.74724e-02 1.93453e-02 -1.96956e-02 1.92164e-02 -1.83114e-02 1.72128e-02 -1.60521e-02 1.49005e-02
-9.76159e-05 -1.06920e-02 1.55910e-02 -1.81544e-02 1.92164e-02 -1.93488e-02 1.89306e-02 -1.82025e-02 1.73144e-02 -1.63569e-02
8.23719e-04 8.89707e-03 -1.38010e-02 1.67510e-02 -1.83114e-02 1.89306e-02 -1.89400e-02 1.85673e-02 -1.79645e-02 1.72300e-02
-1.29915e-03 -7.43328e-03 1.21838e-02 -1.53203e-02 1.72128e-02 -1.82025e-02 1.85673e-02 -1.85121e-02 1.81799e-02 -1.76703e-02
1.61994e-03 6.23628e-03 -1.07565e-02 1.39504e-02 -1.60521e-02 1.73144e-02 -1.79645e-02 1.81799e-02 -1.80916e-02 1.77943e-02
-1.83901e-03 -5.25126e-03 9.50922e-03 -1.26789e-02 1.49005e-02 -1.63569e-02 1.72300e-02 -1.76703e-02 1.77943e-02 -1.76891e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_68-69.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.89787e-02 1.33131e-02 -6.99640e-03 3.49304e-03 -1.35102e-03 -8.84891e-06 8.81795e-04 -1.43992e-03 1.78951e-03 -1.99936e-03
1.33131e-02 -1.88055e-02 1.70651e-02 -1.45174e-02 1.21224e-02 -1.00818e-02 8.39830e-03 -7.02723e-03 5.91317e-03 -5.00699e-03
-6.99640e-03 1.70651e-02 -1.87263e-02 1.80878e-02 -1.66632e-02 1.50444e-02 -1.34684e-02 1.20255e-02 -1.07409e-02 9.61345e-03
3.49304e-03 -1.45174e-02 1.80878e-02 -1.90174e-02 1.86810e-02 -1.77600e-02 1.66007e-02 -1.53801e-02 1.41868e-02 -1.30632e-02
-1.35102e-03 1.21224e-02 -1.66632e-02 1.86810e-02 -1.92587e-02 1.90312e-02 -1.83694e-02 1.74900e-02 -1.65190e-02 1.55291e-02
-8.84891e-06 -1.00818e-02 1.50444e-02 -1.77600e-02 1.90312e-02 -1.93987e-02 1.92142e-02 -1.87023e-02 1.80055e-02 -1.72135e-02
8.81795e-04 8.39830e-03 -1.34684e-02 1.66007e-02 -1.83694e-02 1.92142e-02 -1.94476e-02 1.92841e-02 -1.88687e-02 1.82984e-02
-1.43992e-03 -7.02723e-03 1.20255e-02 -1.53801e-02 1.74900e-02 -1.87023e-02 1.92841e-02 -1.94306e-02 1.92809e-02 -1.89323e-02
1.78951e-03 5.91317e-03 -1.07409e-02 1.41868e-02 -1.65190e-02 1.80055e-02 -1.88687e-02 1.92809e-02 -1.93705e-02 1.92308e-02
-1.99936e-03 -5.00699e-03 9.61345e-03 -1.30632e-02 1.55291e-02 -1.72135e-02 1.82984e-02 -1.89323e-02 1.92308e-02 -1.92819e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_69-70.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.86566e-02 1.41682e-02 -7.98095e-03 4.53318e-03 -2.35418e-03 8.95625e-04 1.17464e-04 -8.41482e-04 1.37083e-03 -1.76508e-03
1.41682e-02 -1.96856e-02 1.83425e-02 -1.59199e-02 1.34830e-02 -1.12951e-02 9.40986e-03 -7.81883e-03 6.48957e-03 -5.38551e-03
-7.98095e-03 1.83425e-02 -2.01785e-02 1.95358e-02 -1.80013e-02 1.61959e-02 -1.43904e-02 1.27059e-02 -1.11892e-02 9.85108e-03
4.53318e-03 -1.59199e-02 1.95358e-02 -2.03801e-02 1.99026e-02 -1.87932e-02 1.74144e-02 -1.59644e-02 1.45489e-02 -1.32216e-02
-2.35418e-03 1.34830e-02 -1.80013e-02 1.99026e-02 -2.03413e-02 1.99472e-02 -1.90950e-02 1.80139e-02 -1.68432e-02 1.56659e-02
8.95625e-04 -1.12951e-02 1.61959e-02 -1.87932e-02 1.99472e-02 -2.01832e-02 1.98471e-02 -1.91697e-02 1.83031e-02 -1.73469e-02
1.17464e-04 9.40986e-03 -1.43904e-02 1.74144e-02 -1.90950e-02 1.98471e-02 -1.99706e-02 1.96807e-02 -1.91295e-02 1.84226e-02
-8.41482e-04 -7.81883e-03 1.27059e-02 -1.59644e-02 1.80139e-02 -1.91697e-02 1.96807e-02 -1.97391e-02 1.94880e-02 -1.90324e-02
1.37083e-03 6.48957e-03 -1.11892e-02 1.45489e-02 -1.68432e-02 1.83031e-02 -1.91295e-02 1.94880e-02 -1.95087e-02 1.92916e-02
-1.76508e-03 -5.38551e-03 9.85108e-03 -1.32216e-02 1.56659e-02 -1.73469e-02 1.84226e-02 -1.90324e-02 1.92916e-02 -1.92920e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_7-8.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.04817e-02 7.70649e-04 -8.21427e-05 1.28946e-04 -9.88984e-05 1.03073e-04 -8.45564e-05 7.47833e-05 -5.15824e-05 3.16755e-05
7.70649e-04 -7.90202e-03 2.27992e-03 -1.42164e-03 1.03049e-03 -7.98672e-04 6.64313e-04 -5.49763e-04 4.68462e-04 -4.08257e-04
-8.21427e-05 2.27992e-03 -5.67208e-03 2.71236e-03 -1.87410e-03 1.39022e-03 -1.09607e-03 8.91652e-04 -7.42473e-04 6.41136e-04
1.28946e-04 -1.42164e-03 2.71236e-03 -3.76375e-03 2.62592e-03 -2.01707e-03 1.63199e-03 -1.35501e-03 1.15434e-03 -1.00530e-03
-9.88984e-05 1.03049e-03 -1.87410e-03 2.62592e-03 -2.81068e-03 2.34219e-03 -1.99448e-03 1.72147e-03 -1.51294e-03 1.34867e-03
1.03073e-04 -7.98672e-04 1.39022e-03 -2.01707e-03 2.34219e-03 -2.28484e-03 2.06118e-03 -1.84563e-03 1.66134e-03 -1.50532e-03
-8.45564e-05 6.64313e-04 -1.09607e-03 1.63199e-03 -1.99448e-03 2.06118e-03 -2.00428e-03 1.86715e-03 -1.72615e-03 1.59389e-03
7.47833e-05 -5.49763e-04 8.91652e-04 -1.35501e-03 1.72147e-03 -1.84563e-03 1.86715e-03 -1.80708e-03 1.71275e-03 -1.61078e-03
-5.15824e-05 4.68462e-04 -7.42473e-04 1.15434e-03 -1.51294e-03 1.66134e-03 -1.72615e-03 1.71275e-03 -1.66035e-03 1.58830e-03
3.16755e-05 -4.08257e-04 6.41136e-04 -1.00530e-03 1.34867e-03 -1.50532e-03 1.59389e-03 -1.61078e-03 1.58830e-03 -1.54273e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_70-71.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.60896e-02 1.38506e-02 -7.75752e-03 4.26750e-03 -2.06535e-03 5.99415e-04 4.15013e-04 -1.14070e-03 1.66857e-03 -2.08035e-03
1.38506e-02 -1.95641e-02 1.82091e-02 -1.57838e-02 1.33659e-02 -1.12142e-02 9.36872e-03 -7.80664e-03 6.48021e-03 -5.36980e-03
-7.75752e-03 1.82091e-02 -2.01115e-02 1.95488e-02 -1.80818e-02 1.63368e-02 -1.45847e-02 1.29400e-02 -1.14366e-02 1.01028e-02
4.26750e-03 -1.57838e-02 1.95488e-02 -2.05202e-02 2.01283e-02 -1.90814e-02 1.77538e-02 -1.63440e-02 1.49490e-02 -1.36366e-02
-2.06535e-03 1.33659e-02 -1.80818e-02 2.01283e-02 -2.06544e-02 2.03173e-02 -1.95109e-02 1.84694e-02 -1.73262e-02 1.61756e-02
5.99415e-04 -1.12142e-02 1.63368e-02 -1.90814e-02 2.03173e-02 -2.06036e-02 2.03089e-02 -1.96717e-02 1.88395e-02 -1.79219e-02
4.15013e-04 9.36872e-03 -1.45847e-02 1.77538e-02 -1.95109e-02 2.03089e-02 -2.04723e-02 2.02252e-02 -1.97154e-02 1.90577e-02
-1.14070e-03 -7.80664e-03 1.29400e-02 -1.63440e-02 1.84694e-02 -1.96717e-02 2.02252e-02 -2.03311e-02 2.01284e-02 -1.97313e-02
1.66857e-03 6.48021e-03 -1.14366e-02 1.49490e-02 -1.73262e-02 1.88395e-02 -1.97154e-02 2.01284e-02 -2.02131e-02 2.00544e-02
-2.08035e-03 -5.36980e-03 1.01028e-02 -1.36366e-02 1.61756e-02 -1.79219e-02 1.90577e-02 -1.97313e-02 2.00544e-02 -2.01284e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_71-72.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.49328e-02 1.41598e-02 -8.37953e-03 4.84239e-03 -2.51102e-03 9.32243e-04 1.53604e-04 -9.09096e-04 1.44359e-03 -1.80538e-03
1.41598e-02 -1.82901e-02 1.75081e-02 -1.55296e-02 1.33829e-02 -1.13966e-02 9.65890e-03 -8.17342e-03 6.89104e-03 -5.85168e-03
-8.37953e-03 1.75081e-02 -1.95673e-02 1.92573e-02 -1.79990e-02 1.64113e-02 -1.47766e-02 1.32172e-02 -1.17629e-02 1.04871e-02
4.84239e-03 -1.55296e-02 1.92573e-02 -2.03235e-02 2.00565e-02 -1.91289e-02 1.79030e-02 -1.65692e-02 1.52187e-02 -1.39405e-02
-2.51102e-03 1.33829e-02 -1.79990e-02 2.00565e-02 -2.06513e-02 2.04010e-02 -1.96768e-02 1.86969e-02 -1.75895e-02 1.64483e-02
9.32243e-04 -1.13966e-02 1.64113e-02 -1.91289e-02 2.04010e-02 -2.07500e-02 2.05200e-02 -1.99294e-02 1.91238e-02 -1.81943e-02
1.53604e-04 9.65890e-03 -1.47766e-02 1.79030e-02 -1.96768e-02 2.05200e-02 -2.07331e-02 2.05197e-02 -2.00284e-02 1.93435e-02
-9.09096e-04 -8.17342e-03 1.32172e-02 -1.65692e-02 1.86969e-02 -1.99294e-02 2.05197e-02 -2.06490e-02 2.04591e-02 -2.00260e-02
1.44359e-03 6.89104e-03 -1.17629e-02 1.52187e-02 -1.75895e-02 1.91238e-02 -2.00284e-02 2.04591e-02 -2.05700e-02 2.03576e-02
-1.80538e-03 -5.85168e-03 1.04871e-02 -1.39405e-02 1.64483e-02 -1.81943e-02 1.93435e-02 -2.00260e-02 2.03576e-02 -2.03958e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_72-73.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.23484e-02 1.41379e-02 -9.18177e-03 6.11148e-03 -3.99153e-03 2.46027e-03 -1.32839e-03 4.78964e-04 1.63428e-04 -6.51854e-04
1.41379e-02 -1.70507e-02 1.64870e-02 -1.48392e-02 1.29780e-02 -1.11981e-02 9.59626e-03 -8.19451e-03 6.98535e-03 -5.94988e-03
-9.18177e-03 1.64870e-02 -1.83937e-02 1.82310e-02 -1.71911e-02 1.58090e-02 -1.43409e-02 1.29112e-02 -1.15768e-02 1.03605e-02
6.11148e-03 -1.48392e-02 1.82310e-02 -1.92947e-02 1.91456e-02 -1.83671e-02 1.72824e-02 -1.60745e-02 1.48460e-02 -1.36541e-02
-3.99153e-03 1.29780e-02 -1.71911e-02 1.91456e-02 -1.97650e-02 1.95915e-02 -1.89587e-02 1.80735e-02 -1.70647e-02 1.60123e-02
2.46027e-03 -1.11981e-02 1.58090e-02 -1.83671e-02 1.95915e-02 -1.99500e-02 1.97557e-02 -1.92176e-02 1.84748e-02 -1.76200e-02
-1.32839e-03 9.59626e-03 -1.43409e-02 1.72824e-02 -1.89587e-02 1.97557e-02 -1.99528e-02 1.97471e-02 -1.92783e-02 1.86438e-02
4.78964e-04 -8.19451e-03 1.29112e-02 -1.60745e-02 1.80735e-02 -1.92176e-02 1.97471e-02 -1.98417e-02 1.96342e-02 -1.92214e-02
1.63428e-04 6.98535e-03 -1.15768e-02 1.48460e-02 -1.70647e-02 1.84748e-02 -1.92783e-02 1.96342e-02 -1.96651e-02 1.94635e-02
-6.51854e-04 -5.94988e-03 1.03605e-02 -1.36541e-02 1.60123e-02 -1.76200e-02 1.86438e-02 -1.92214e-02 1.94635e-02 -1.94564e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_73-74.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-3.60255e-02 1.57915e-02 -1.00804e-02 6.52378e-03 -4.08644e-03 2.33882e-03 -1.04953e-03 7.97294e-05 6.58157e-04 -1.22896e-03
1.57915e-02 -2.00118e-02 1.96849e-02 -1.78799e-02 1.57404e-02 -1.36591e-02 1.17634e-02 -1.00853e-02 8.61978e-03 -7.34605e-03
-1.00804e-02 1.96849e-02 -2.22703e-02 2.21458e-02 -2.08646e-02 1.91339e-02 -1.72855e-02 1.54771e-02 -1.37813e-02 1.22253e-02
6.52378e-03 -1.78799e-02 2.21458e-02 -2.33736e-02 2.30392e-02 -2.19194e-02 2.04336e-02 -1.88114e-02 1.71795e-02 -1.56046e-02
-4.08644e-03 1.57404e-02 -2.08646e-02 2.30392e-02 -2.35187e-02 2.30328e-02 -2.20136e-02 2.07191e-02 -1.93056e-02 1.78653e-02
2.33882e-03 -1.36591e-02 1.91339e-02 -2.19194e-02 2.30328e-02 -2.31111e-02 2.25598e-02 -2.16373e-02 2.05101e-02 -1.92839e-02
-1.04953e-03 1.17634e-02 -1.72855e-02 2.04336e-02 -2.20136e-02 2.25598e-02 -2.24332e-02 2.18764e-02 -2.10536e-02 2.00749e-02
7.97294e-05 -1.00853e-02 1.54771e-02 -1.88114e-02 2.07191e-02 -2.16373e-02 2.18764e-02 -2.16550e-02 2.11276e-02 -2.04026e-02
6.58157e-04 8.61978e-03 -1.37813e-02 1.71795e-02 -1.93056e-02 2.05101e-02 -2.10536e-02 2.11276e-02 -2.08729e-02 2.03916e-02
-1.22896e-03 -7.34605e-03 1.22253e-02 -1.56046e-02 1.78653e-02 -1.92839e-02 2.00749e-02 -2.04026e-02 2.03916e-02 -2.01366e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_74-75.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.67320e-02 1.31119e-02 -9.15676e-03 6.34963e-03 -4.23401e-03 2.62175e-03 -1.38758e-03 4.39117e-04 2.91748e-04 -8.56590e-04
1.31119e-02 -1.64903e-02 1.68538e-02 -1.57166e-02 1.40529e-02 -1.23019e-02 1.06467e-02 -9.15529e-03 7.84107e-03 -6.69603e-03
-9.15676e-03 1.68538e-02 -1.95511e-02 1.98861e-02 -1.90587e-02 1.77093e-02 -1.61726e-02 1.46211e-02 -1.31383e-02 1.17618e-02
6.34963e-03 -1.57166e-02 1.98861e-02 -2.14699e-02 2.15750e-02 -2.08671e-02 1.97380e-02 -1.84170e-02 1.70352e-02 -1.56674e-02
-4.23401e-03 1.40529e-02 -1.90587e-02 2.15750e-02 -2.25137e-02 2.24794e-02 -2.18613e-02 2.09081e-02 -1.97761e-02 1.85643e-02
2.62175e-03 -1.23019e-02 1.77093e-02 -2.08671e-02 2.24794e-02 -2.30559e-02 2.29515e-02 -2.24093e-02 2.15938e-02 -2.06167e-02
-1.38758e-03 1.06467e-02 -1.61726e-02 1.97380e-02 -2.18613e-02 2.29515e-02 -2.33146e-02 2.31745e-02 -2.26920e-02 2.19826e-02
4.39117e-04 -9.15529e-03 1.46211e-02 -1.84170e-02 2.09081e-02 -2.24093e-02 2.31745e-02 -2.34015e-02 2.32400e-02 -2.28032e-02
2.91748e-04 7.84107e-03 -1.31383e-02 1.70352e-02 -1.97761e-02 2.15938e-02 -2.26920e-02 2.32400e-02 -2.33728e-02 2.31972e-02
-8.56590e-04 -6.69603e-03 1.17618e-02 -1.56674e-02 1.85643e-02 -2.06167e-02 2.19826e-02 -2.28032e-02 2.31972e-02 -2.32626e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_75-76.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.41480e-02 1.17082e-02 -7.48897e-03 4.44182e-03 -2.18971e-03 5.27845e-04 6.99387e-04 -1.61112e-03 2.29093e-03 -2.80538e-03
1.17082e-02 -1.50135e-02 1.53738e-02 -1.43334e-02 1.28135e-02 -1.12189e-02 9.71605e-03 -8.35915e-03 7.16425e-03 -6.11364e-03
-7.48897e-03 1.53738e-02 -1.82611e-02 1.88830e-02 -1.83569e-02 1.72811e-02 -1.59786e-02 1.46148e-02 -1.32843e-02 1.20214e-02
4.44182e-03 -1.43334e-02 1.88830e-02 -2.09041e-02 2.14202e-02 -2.10594e-02 2.02101e-02 -1.91020e-02 1.78843e-02 -1.66339e-02
-2.18971e-03 1.28135e-02 -1.83569e-02 2.14202e-02 -2.28405e-02 2.31945e-02 -2.28770e-02 2.21449e-02 -2.11766e-02 2.00782e-02
5.27845e-04 -1.12189e-02 1.72811e-02 -2.10594e-02 2.31945e-02 -2.41788e-02 2.43807e-02 -2.40582e-02 2.34005e-02 -2.25297e-02
6.99387e-04 9.71605e-03 -1.59786e-02 2.02101e-02 -2.28770e-02 2.43807e-02 -2.50474e-02 2.51204e-02 -2.47873e-02 2.41762e-02
-1.61112e-03 -8.35915e-03 1.46148e-02 -1.91020e-02 2.21449e-02 -2.40582e-02 2.51204e-02 -2.55537e-02 2.55334e-02 -2.51879e-02
2.29093e-03 7.16425e-03 -1.32843e-02 1.78843e-02 -2.11766e-02 2.34005e-02 -2.47873e-02 2.55334e-02 -2.58001e-02 2.57092e-02
-2.80538e-03 -6.11364e-03 1.20214e-02 -1.66339e-02 2.00782e-02 -2.25297e-02 2.41762e-02 -2.51879e-02 2.57092e-02 -2.58540e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_76-77.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.14941e-02 1.10360e-02 -7.70151e-03 5.17445e-03 -3.19161e-03 1.64568e-03 -4.52255e-04 -4.62264e-04 1.15607e-03 -1.67723e-03
1.10360e-02 -1.34360e-02 1.41020e-02 -1.34549e-02 1.22276e-02 -1.08142e-02 9.41143e-03 -8.11271e-03 6.95227e-03 -5.93804e-03
-7.70151e-03 1.41020e-02 -1.67711e-02 1.74265e-02 -1.69791e-02 1.59715e-02 -1.47178e-02 1.33982e-02 -1.21085e-02 1.08997e-02
5.17445e-03 -1.34549e-02 1.74265e-02 -1.91706e-02 1.95522e-02 -1.91313e-02 1.82632e-02 -1.71717e-02 1.59916e-02 -1.48057e-02
-3.19161e-03 1.22276e-02 -1.69791e-02 1.95522e-02 -2.06810e-02 2.08770e-02 -2.04893e-02 1.97534e-02 -1.88229e-02 1.78003e-02
1.64568e-03 -1.08142e-02 1.59715e-02 -1.91313e-02 2.08770e-02 -2.16431e-02 2.17464e-02 -2.14134e-02 2.08012e-02 -2.00212e-02
-4.52255e-04 9.41143e-03 -1.47178e-02 1.82632e-02 -2.04893e-02 2.17464e-02 -2.23068e-02 2.23756e-02 -2.21034e-02 2.16024e-02
-4.62264e-04 -8.11271e-03 1.33982e-02 -1.71717e-02 1.97534e-02 -2.14134e-02 2.23756e-02 -2.28184e-02 2.28790e-02 -2.26651e-02
1.15607e-03 6.95227e-03 -1.21085e-02 1.59916e-02 -1.88229e-02 2.08012e-02 -2.21034e-02 2.28790e-02 -2.32491e-02 2.33122e-02
-1.67723e-03 -5.93804e-03 1.08997e-02 -1.48057e-02 1.78003e-02 -2.00212e-02 2.16024e-02 -2.26651e-02 2.33122e-02 -2.36328e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_77-78.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.99216e-02 1.13084e-02 -8.49562e-03 6.12324e-03 -4.10344e-03 2.42433e-03 -1.05635e-03 -4.13548e-05 9.11343e-04 -1.59429e-03
1.13084e-02 -1.38789e-02 1.46833e-02 -1.41108e-02 1.28747e-02 -1.13785e-02 9.84199e-03 -8.38138e-03 7.05097e-03 -5.87269e-03
-8.49562e-03 1.46833e-02 -1.74005e-02 1.81261e-02 -1.76996e-02 1.66423e-02 -1.52773e-02 1.38040e-02 -1.23401e-02 1.09539e-02
6.12324e-03 -1.41108e-02 1.81261e-02 -1.99661e-02 2.04073e-02 -1.99744e-02 1.90239e-02 -1.77961e-02 1.64479e-02 -1.50816e-02
-4.10344e-03 1.28747e-02 -1.76996e-02 2.04073e-02 -2.16388e-02 2.18638e-02 -2.14282e-02 2.05817e-02 -1.94996e-02 1.83046e-02
2.42433e-03 -1.13785e-02 1.66423e-02 -1.99744e-02 2.18638e-02 -2.27002e-02 2.27935e-02 -2.23823e-02 2.16442e-02 -2.07103e-02
-1.05635e-03 9.84199e-03 -1.52773e-02 1.90239e-02 -2.14282e-02 2.27935e-02 -2.33822e-02 2.34091e-02 -2.30432e-02 2.24151e-02
-4.13548e-05 -8.38138e-03 1.38040e-02 -1.77961e-02 2.05817e-02 -2.23823e-02 2.34091e-02 -2.38471e-02 2.38497e-02 -2.35407e-02
9.11343e-04 7.05097e-03 -1.23401e-02 1.64479e-02 -1.94996e-02 2.16442e-02 -2.30432e-02 2.38497e-02 -2.41978e-02 2.42009e-02
-1.59429e-03 -5.87269e-03 1.09539e-02 -1.50816e-02 1.83046e-02 -2.07103e-02 2.24151e-02 -2.35407e-02 2.42009e-02 -2.44960e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_78-79.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-2.05454e-02 1.22398e-02 -9.67093e-03 7.40882e-03 -5.37551e-03 3.59397e-03 -2.06848e-03 7.84903e-04 2.79288e-04 -1.15233e-03
1.22398e-02 -1.38928e-02 1.47587e-02 -1.44176e-02 1.34310e-02 -1.21429e-02 1.07534e-02 -9.37719e-03 8.07556e-03 -6.87971e-03
-9.67093e-03 1.47587e-02 -1.74166e-02 1.83299e-02 -1.81770e-02 1.73954e-02 -1.62646e-02 1.49651e-02 -1.36097e-02 1.22702e-02
7.40882e-03 -1.44176e-02 1.83299e-02 -2.03026e-02 2.09863e-02 -2.08254e-02 2.01258e-02 -1.90999e-02 1.78915e-02 -1.66007e-02
-5.37551e-03 1.34310e-02 -1.81770e-02 2.09863e-02 -2.24216e-02 2.28895e-02 -2.26888e-02 2.20395e-02 -2.10997e-02 1.99859e-02
3.59397e-03 -1.21429e-02 1.73954e-02 -2.08254e-02 2.28895e-02 -2.39359e-02 2.42366e-02 -2.40029e-02 2.33944e-02 -2.25343e-02
-2.06848e-03 1.07534e-02 -1.62646e-02 2.01258e-02 -2.26888e-02 2.42366e-02 -2.50044e-02 2.51848e-02 -2.49302e-02 2.43628e-02
7.84903e-04 -9.37719e-03 1.49651e-02 -1.90999e-02 2.20395e-02 -2.40029e-02 2.51848e-02 -2.57538e-02 2.58489e-02 -2.55866e-02
2.79288e-04 8.07556e-03 -1.36097e-02 1.78915e-02 -2.10997e-02 2.33944e-02 -2.49302e-02 2.58489e-02 -2.62735e-02 2.63108e-02
-1.15233e-03 -6.87971e-03 1.22702e-02 -1.66007e-02 1.99859e-02 -2.25343e-02 2.43628e-02 -2.55866e-02 2.63108e-02 -2.66307e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_79-80.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.85885e-02 1.07708e-02 -8.15354e-03 5.81763e-03 -3.72692e-03 1.91318e-03 -3.79604e-04 -8.93599e-04 1.93491e-03 -2.77551e-03
1.07708e-02 -1.21076e-02 1.29935e-02 -1.27353e-02 1.18192e-02 -1.05771e-02 9.21519e-03 -7.85595e-03 6.56812e-03 -5.39259e-03
-8.15354e-03 1.29935e-02 -1.57606e-02 1.68441e-02 -1.68275e-02 1.61322e-02 -1.50483e-02 1.37695e-02 -1.24227e-02 1.10949e-02
5.81763e-03 -1.27353e-02 1.68441e-02 -1.90648e-02 1.99459e-02 -1.99134e-02 1.92860e-02 -1.82922e-02 1.70949e-02 -1.58124e-02
-3.72692e-03 1.18192e-02 -1.68275e-02 1.99459e-02 -2.16304e-02 2.22664e-02 -2.21655e-02 2.15648e-02 -2.06446e-02 1.95407e-02
1.91318e-03 -1.05771e-02 1.61322e-02 -1.99134e-02 2.22664e-02 -2.35143e-02 2.39403e-02 -2.37729e-02 2.31956e-02 -2.23502e-02
-3.79604e-04 9.21519e-03 -1.50483e-02 1.92860e-02 -2.21655e-02 2.39403e-02 -2.48550e-02 2.51181e-02 -2.49065e-02 2.43602e-02
-8.93599e-04 -7.85595e-03 1.37695e-02 -1.82922e-02 2.15648e-02 -2.37729e-02 2.51181e-02 -2.57833e-02 2.59324e-02 -2.56977e-02
1.93491e-03 6.56812e-03 -1.24227e-02 1.70949e-02 -2.06446e-02 2.31956e-02 -2.49065e-02 2.59324e-02 -2.64204e-02 2.64915e-02
-2.77551e-03 -5.39259e-03 1.10949e-02 -1.58124e-02 1.95407e-02 -2.23502e-02 2.43602e-02 -2.56977e-02 2.64915e-02 -2.68534e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_8-9.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.08423e-02 6.62249e-04 -4.34389e-04 3.24273e-04 -2.60731e-04 2.77955e-04 -2.60149e-04 2.37204e-04 -2.16635e-04 1.97532e-04
6.62249e-04 -7.89110e-03 2.11290e-03 -1.58221e-03 1.14012e-03 -9.10336e-04 7.50165e-04 -6.36282e-04 5.51677e-04 -4.85163e-04
-4.34389e-04 2.11290e-03 -5.56585e-03 2.76686e-03 -1.94804e-03 1.46269e-03 -1.18435e-03 1.01048e-03 -8.84330e-04 7.89074e-04
3.24273e-04 -1.58221e-03 2.76686e-03 -3.71376e-03 2.61104e-03 -2.06650e-03 1.71645e-03 -1.46241e-03 1.27641e-03 -1.13014e-03
-2.60731e-04 1.14012e-03 -1.94804e-03 2.61104e-03 -2.76410e-03 2.33447e-03 -2.02242e-03 1.76232e-03 -1.56340e-03 1.40201e-03
2.77955e-04 -9.10336e-04 1.46269e-03 -2.06650e-03 2.33447e-03 -2.32038e-03 2.12959e-03 -1.92540e-03 1.75057e-03 -1.59799e-03
-2.60149e-04 7.50165e-04 -1.18435e-03 1.71645e-03 -2.02242e-03 2.12959e-03 -2.08806e-03 1.95612e-03 -1.82159e-03 1.69203e-03
2.37204e-04 -6.36282e-04 1.01048e-03 -1.46241e-03 1.76232e-03 -1.92540e-03 1.95612e-03 -1.89822e-03 1.80992e-03 -1.71167e-03
-2.16635e-04 5.51677e-04 -8.84330e-04 1.27641e-03 -1.56340e-03 1.75057e-03 -1.82159e-03 1.80992e-03 -1.76293e-03 1.69502e-03
1.97532e-04 -4.85163e-04 7.89074e-04 -1.13014e-03 1.40201e-03 -1.59799e-03 1.69203e-03 -1.71167e-03 1.69502e-03 -1.65464e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_80-81.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.54492e-02 9.20364e-03 -7.47411e-03 6.00510e-03 -4.68448e-03 3.50617e-03 -2.46777e-03 1.56211e-03 -7.76814e-04 1.07260e-04
9.20364e-03 -9.70029e-03 1.06180e-02 -1.08202e-02 1.05448e-02 -9.97716e-03 9.24324e-03 -8.42753e-03 7.58367e-03 -6.74982e-03
-7.47411e-03 1.06180e-02 -1.29912e-02 1.42607e-02 -1.47397e-02 1.46738e-02 -1.42423e-02 1.35752e-02 -1.27635e-02 1.18735e-02
6.00510e-03 -1.08202e-02 1.42607e-02 -1.64219e-02 1.76122e-02 -1.80874e-02 1.80473e-02 -1.76448e-02 1.69935e-02 -1.61789e-02
-4.68448e-03 1.05448e-02 -1.47397e-02 1.76122e-02 -1.94282e-02 2.04264e-02 -2.08053e-02 2.07249e-02 -2.03099e-02 1.96571e-02
3.50617e-03 -9.97716e-03 1.46738e-02 -1.80874e-02 2.04264e-02 -2.18971e-02 2.26839e-02 -2.29431e-02 2.28017e-02 -2.23612e-02
-2.46777e-03 9.24324e-03 -1.42423e-02 1.80473e-02 -2.08053e-02 2.26839e-02 -2.38460e-02 2.44371e-02 -2.45803e-02 2.43771e-02
1.56211e-03 -8.42753e-03 1.35752e-02 -1.76448e-02 2.07249e-02 -2.29431e-02 2.44371e-02 -2.53373e-02 2.57590e-02 -2.58000e-02
-7.76814e-04 7.58367e-03 -1.27635e-02 1.69935e-02 -2.03099e-02 2.28017e-02 -2.45803e-02 2.57590e-02 -2.64436e-02 2.67228e-02
1.07260e-04 -6.74982e-03 1.18735e-02 -1.61789e-02 1.96571e-02 -2.23612e-02 2.43771e-02 -2.58000e-02 2.67228e-02 -2.72292e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_81-82.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.64648e-02 1.02529e-02 -8.42416e-03 6.63904e-03 -4.87129e-03 3.18534e-03 -1.62663e-03 2.26970e-04 1.01003e-03 -2.08444e-03
1.02529e-02 -1.00587e-02 1.07707e-02 -1.07600e-02 1.02294e-02 -9.37042e-03 8.32396e-03 -7.20009e-03 6.06194e-03 -4.95899e-03
-8.42416e-03 1.07707e-02 -1.28882e-02 1.39568e-02 -1.42278e-02 1.39314e-02 -1.32484e-02 1.23272e-02 -1.12648e-02 1.01405e-02
6.63904e-03 -1.07600e-02 1.39568e-02 -1.59607e-02 1.70108e-02 -1.73339e-02 1.71202e-02 -1.65340e-02 1.56914e-02 -1.46906e-02
-4.87129e-03 1.02294e-02 -1.42278e-02 1.70108e-02 -1.87740e-02 1.97164e-02 -2.00178e-02 1.98419e-02 -1.93123e-02 1.85368e-02
3.18534e-03 -9.37042e-03 1.39314e-02 -1.73339e-02 1.97164e-02 -2.12370e-02 2.20526e-02 -2.23155e-02 2.21480e-02 -2.16602e-02
-1.62663e-03 8.32396e-03 -1.32484e-02 1.71202e-02 -2.00178e-02 2.20526e-02 -2.33523e-02 2.40500e-02 -2.42611e-02 2.40925e-02
2.26970e-04 -7.20009e-03 1.23272e-02 -1.65340e-02 1.98419e-02 -2.23155e-02 2.40500e-02 -2.51577e-02 2.57409e-02 -2.58999e-02
1.01003e-03 6.06194e-03 -1.12648e-02 1.56914e-02 -1.93123e-02 2.21480e-02 -2.42611e-02 2.57409e-02 -2.66750e-02 2.71541e-02
-2.08444e-03 -4.95899e-03 1.01405e-02 -1.46906e-02 1.85368e-02 -2.16602e-02 2.40925e-02 -2.58999e-02 2.71541e-02 -2.79363e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_82-83.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.20890e-02 7.56684e-03 -6.24583e-03 4.95059e-03 -3.66166e-03 2.42446e-03 -1.27148e-03 2.20285e-04 7.21933e-04 -1.55596e-03
7.56684e-03 -7.69965e-03 8.42396e-03 -8.61453e-03 8.41174e-03 -7.94467e-03 7.30986e-03 -6.57836e-03 5.80027e-03 -5.01152e-03
-6.24583e-03 8.42396e-03 -1.03237e-02 1.14478e-02 -1.19688e-02 1.20393e-02 -1.17813e-02 1.12914e-02 -1.06436e-02 9.89555e-03
4.95059e-03 -8.61453e-03 1.14478e-02 -1.33864e-02 1.45943e-02 -1.52212e-02 1.53953e-02 -1.52254e-02 1.47988e-02 -1.41880e-02
-3.66166e-03 8.41174e-03 -1.19688e-02 1.45943e-02 -1.64228e-02 1.75860e-02 -1.82062e-02 1.83939e-02 -1.82427e-02 1.78333e-02
2.42446e-03 -7.94467e-03 1.20393e-02 -1.52212e-02 1.75860e-02 -1.92389e-02 2.02890e-02 -2.08415e-02 2.09905e-02 -2.08201e-02
-1.27148e-03 7.30986e-03 -1.17813e-02 1.53953e-02 -1.82062e-02 2.02890e-02 -2.17349e-02 2.26395e-02 -2.30929e-02 2.31788e-02
2.20285e-04 -6.57836e-03 1.12914e-02 -1.52254e-02 1.83939e-02 -2.08415e-02 2.26395e-02 -2.38709e-02 2.46191e-02 -2.49646e-02
7.21933e-04 5.80027e-03 -1.06436e-02 1.47988e-02 -1.82427e-02 2.09905e-02 -2.30929e-02 2.46191e-02 -2.56438e-02 2.62418e-02
-1.55596e-03 -5.01152e-03 9.89555e-03 -1.41880e-02 1.78333e-02 -2.08201e-02 2.31788e-02 -2.49646e-02 2.62418e-02 -2.70789e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_83-84.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.17075e-02 7.68859e-03 -6.65697e-03 5.59558e-03 -4.48880e-03 3.38489e-03 -2.32188e-03 1.32362e-03 -4.03240e-04 -4.31709e-04
7.68859e-03 -7.53071e-03 8.22944e-03 -8.46081e-03 8.32552e-03 -7.93309e-03 7.36979e-03 -6.70174e-03 5.97674e-03 -5.23205e-03
-6.65697e-03 8.22944e-03 -9.93763e-03 1.09738e-02 -1.14661e-02 1.15447e-02 -1.13172e-02 1.08715e-02 -1.02751e-02 9.58344e-03
5.59558e-03 -8.46081e-03 1.09738e-02 -1.27096e-02 1.37940e-02 -1.43568e-02 1.45116e-02 -1.43559e-02 1.39682e-02 -1.34160e-02
-4.48880e-03 8.32552e-03 -1.14661e-02 1.37940e-02 -1.54160e-02 1.64486e-02 -1.70006e-02 1.71710e-02 -1.70423e-02 1.66883e-02
3.38489e-03 -7.93309e-03 1.15447e-02 -1.43568e-02 1.64486e-02 -1.79155e-02 1.88552e-02 -1.93616e-02 1.95163e-02 -1.93953e-02
-2.32188e-03 7.36979e-03 -1.13172e-02 1.45116e-02 -1.70006e-02 1.88552e-02 -2.01573e-02 2.09918e-02 -2.14358e-02 2.15640e-02
1.32362e-03 -6.70174e-03 1.08715e-02 -1.43559e-02 1.71710e-02 -1.93616e-02 2.09918e-02 -2.21349e-02 2.28611e-02 -2.32414e-02
-4.03240e-04 5.97674e-03 -1.02751e-02 1.39682e-02 -1.70423e-02 1.95163e-02 -2.14358e-02 2.28611e-02 -2.38539e-02 2.44795e-02
-4.31709e-04 -5.23205e-03 9.58344e-03 -1.34160e-02 1.66883e-02 -1.93953e-02 2.15640e-02 -2.32414e-02 2.44795e-02 -2.53378e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_84-85.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.50873e-03 6.36918e-03 -5.62949e-03 4.82042e-03 -3.92700e-03 2.99438e-03 -2.06265e-03 1.16131e-03 -3.10775e-04 -4.75816e-04
6.36918e-03 -6.10747e-03 6.69685e-03 -6.94213e-03 6.89559e-03 -6.62983e-03 6.20669e-03 -5.67751e-03 5.08223e-03 -4.45211e-03
-5.62949e-03 6.69685e-03 -8.09360e-03 9.01003e-03 -9.51198e-03 9.67960e-03 -9.58419e-03 9.28884e-03 -8.84530e-03 8.29666e-03
4.82042e-03 -6.94213e-03 9.01003e-03 -1.05253e-02 1.15499e-02 -1.21592e-02 1.24245e-02 -1.24129e-02 1.21820e-02 -1.17821e-02
-3.92700e-03 6.89559e-03 -9.51198e-03 1.15499e-02 -1.30575e-02 1.40979e-02 -1.47358e-02 1.50366e-02 -1.50591e-02 1.48570e-02
2.99438e-03 -6.62983e-03 9.67960e-03 -1.21592e-02 1.40979e-02 -1.55417e-02 1.65447e-02 -1.71666e-02 1.74637e-02 -1.74900e-02
-2.06265e-03 6.20669e-03 -9.58419e-03 1.24245e-02 -1.47358e-02 1.65447e-02 -1.78923e-02 1.88293e-02 -1.94071e-02 1.96776e-02
1.16131e-03 -5.67751e-03 9.28884e-03 -1.24129e-02 1.50366e-02 -1.71666e-02 1.88293e-02 -2.00650e-02 2.09185e-02 -2.14374e-02
-3.10775e-04 5.08223e-03 -8.84530e-03 1.21820e-02 -1.50591e-02 1.74637e-02 -1.94071e-02 2.09185e-02 -2.20345e-02 2.27975e-02
-4.75816e-04 -4.45211e-03 8.29666e-03 -1.17821e-02 1.48570e-02 -1.74900e-02 1.96776e-02 -2.14374e-02 2.27975e-02 -2.37941e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_85-86.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-9.21682e-03 6.38048e-03 -5.90093e-03 5.37415e-03 -4.76351e-03 4.09675e-03 -3.40248e-03 2.70234e-03 -2.01274e-03 1.34533e-03
6.38048e-03 -5.85734e-03 6.37105e-03 -6.63678e-03 6.68031e-03 -6.55224e-03 6.29604e-03 -5.94698e-03 5.53289e-03 -5.07549e-03
-5.90093e-03 6.37105e-03 -7.47450e-03 8.22755e-03 -8.67415e-03 8.87401e-03 -8.87849e-03 8.73076e-03 -8.46595e-03 8.11245e-03
5.37415e-03 -6.63678e-03 8.22755e-03 -9.40763e-03 1.02271e-02 -1.07472e-02 1.10213e-02 -1.10961e-02 1.10104e-02 -1.07966e-02
-4.76351e-03 6.68031e-03 -8.67415e-03 1.02271e-02 -1.13886e-02 1.22159e-02 -1.27609e-02 1.30701e-02 -1.31835e-02 1.31354e-02
4.09675e-03 -6.55224e-03 8.87401e-03 -1.07472e-02 1.22159e-02 -1.33306e-02 1.41385e-02 -1.46838e-02 1.50056e-02 -1.51384e-02
-3.40248e-03 6.29604e-03 -8.87849e-03 1.10213e-02 -1.27609e-02 1.41385e-02 -1.51950e-02 1.59705e-02 -1.65020e-02 1.68224e-02
2.70234e-03 -5.94698e-03 8.73076e-03 -1.10961e-02 1.30701e-02 -1.46838e-02 1.59705e-02 -1.69654e-02 1.77016e-02 -1.82102e-02
-2.01274e-03 5.53289e-03 -8.46595e-03 1.10104e-02 -1.31835e-02 1.50056e-02 -1.65020e-02 1.77016e-02 -1.86337e-02 1.93263e-02
1.34533e-03 -5.07549e-03 8.11245e-03 -1.07966e-02 1.31354e-02 -1.51384e-02 1.68224e-02 -1.82102e-02 1.93263e-02 -2.01953e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_86-87.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.62062e-03 5.48883e-03 -5.28128e-03 5.02789e-03 -4.69030e-03 4.28535e-03 -3.83604e-03 3.35684e-03 -2.86230e-03 2.36302e-03
5.48883e-03 -5.05687e-03 5.59108e-03 -5.94455e-03 6.12230e-03 -6.15577e-03 6.07538e-03 -5.90451e-03 5.66392e-03 -5.37004e-03
-5.28128e-03 5.59108e-03 -6.60103e-03 7.35613e-03 -7.87354e-03 8.19080e-03 -8.34293e-03 8.35876e-03 -8.26366e-03 8.07840e-03
5.02789e-03 -5.94455e-03 7.35613e-03 -8.46633e-03 9.29697e-03 -9.88691e-03 1.02723e-02 -1.04845e-02 1.05512e-02 -1.04959e-02
-4.69030e-03 6.12230e-03 -7.87354e-03 9.29697e-03 -1.04148e-02 1.12640e-02 -1.18793e-02 1.22924e-02 -1.25318e-02 1.26221e-02
4.28535e-03 -6.15577e-03 8.19080e-03 -9.88691e-03 1.12640e-02 -1.23549e-02 1.31911e-02 -1.38034e-02 1.42195e-02 -1.44639e-02
-3.83604e-03 6.07538e-03 -8.34293e-03 1.02723e-02 -1.18793e-02 1.31911e-02 -1.42352e-02 1.50398e-02 -1.56309e-02 1.60325e-02
3.35684e-03 -5.90451e-03 8.35876e-03 -1.04845e-02 1.22924e-02 -1.38034e-02 1.50398e-02 -1.60266e-02 1.67876e-02 -1.73451e-02
-2.86230e-03 5.66392e-03 -8.26366e-03 1.05512e-02 -1.25318e-02 1.42195e-02 -1.56309e-02 1.67876e-02 -1.77102e-02 1.84192e-02
2.36302e-03 -5.37004e-03 8.07840e-03 -1.04959e-02 1.26221e-02 -1.44639e-02 1.60325e-02 -1.73451e-02 1.84192e-02 -1.92731e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_87-88.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-7.28233e-03 5.08186e-03 -4.73070e-03 4.32753e-03 -3.83946e-03 3.28685e-03 -2.69277e-03 2.07557e-03 -1.44989e-03 8.26795e-04
5.08186e-03 -4.62181e-03 5.06599e-03 -5.33713e-03 5.43814e-03 -5.39833e-03 5.24571e-03 -5.00373e-03 4.69265e-03 -4.32864e-03
-4.73070e-03 5.06599e-03 -6.01371e-03 6.71914e-03 -7.19462e-03 7.47295e-03 -7.58544e-03 7.55934e-03 -7.41918e-03 7.18513e-03
4.32753e-03 -5.33713e-03 6.71914e-03 -7.81466e-03 8.63931e-03 -9.22532e-03 9.60420e-03 -9.80450e-03 9.85290e-03 -9.77186e-03
-3.83946e-03 5.43814e-03 -7.19462e-03 8.63931e-03 -9.78758e-03 1.06683e-02 -1.13109e-02 1.17434e-02 -1.19928e-02 1.20826e-02
3.28685e-03 -5.39833e-03 7.47295e-03 -9.22532e-03 1.06683e-02 -1.18255e-02 1.27228e-02 -1.33860e-02 1.38415e-02 -1.41125e-02
-2.69277e-03 5.24571e-03 -7.58544e-03 9.60420e-03 -1.13109e-02 1.27228e-02 -1.38610e-02 1.47480e-02 -1.54086e-02 1.58648e-02
2.07557e-03 -5.00373e-03 7.55934e-03 -9.80450e-03 1.17434e-02 -1.33860e-02 1.47480e-02 -1.58484e-02 1.67088e-02 -1.73497e-02
-1.44989e-03 4.69265e-03 -7.41918e-03 9.85290e-03 -1.19928e-02 1.38415e-02 -1.54086e-02 1.67088e-02 -1.77606e-02 1.85820e-02
8.26795e-04 -4.32864e-03 7.18513e-03 -9.77186e-03 1.20826e-02 -1.41125e-02 1.58648e-02 -1.73497e-02 1.85820e-02 -1.95774e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_88-89.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-6.43861e-03 4.57131e-03 -4.37536e-03 4.15332e-03 -3.86624e-03 3.52509e-03 -3.14307e-03 2.73834e-03 -2.31578e-03 1.88529e-03
4.57131e-03 -4.05153e-03 4.43802e-03 -4.71431e-03 4.87155e-03 -4.92754e-03 4.89984e-03 -4.80448e-03 4.65389e-03 -4.45880e-03
-4.37536e-03 4.43802e-03 -5.20044e-03 5.80392e-03 -6.24823e-03 6.55446e-03 -6.74359e-03 6.83074e-03 -6.83419e-03 6.76576e-03
4.15332e-03 -4.71431e-03 5.80392e-03 -6.70116e-03 7.41058e-03 -7.95416e-03 8.35469e-03 -8.62482e-03 8.78766e-03 -8.85516e-03
-3.86624e-03 4.87155e-03 -6.24823e-03 7.41058e-03 -8.36567e-03 9.13474e-03 -9.74111e-03 1.01938e-02 -1.05199e-02 1.07306e-02
3.52509e-03 -4.92754e-03 6.55446e-03 -7.95416e-03 9.13474e-03 -1.01155e-02 1.09192e-02 -1.15506e-02 1.20399e-02 -1.23973e-02
-3.14307e-03 4.89984e-03 -6.74359e-03 8.35469e-03 -9.74111e-03 1.09192e-02 -1.19113e-02 1.27153e-02 -1.33658e-02 1.38706e-02
2.73834e-03 -4.80448e-03 6.83074e-03 -8.62482e-03 1.01938e-02 -1.15506e-02 1.27153e-02 -1.36823e-02 1.44864e-02 -1.51339e-02
-2.31578e-03 4.65389e-03 -6.83419e-03 8.78766e-03 -1.05199e-02 1.20399e-02 -1.33658e-02 1.44864e-02 -1.54380e-02 1.62247e-02
1.88529e-03 -4.45880e-03 6.76576e-03 -8.85516e-03 1.07306e-02 -1.23973e-02 1.38706e-02 -1.51339e-02 1.62247e-02 -1.71446e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_89-90.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-4.96684e-03 3.57990e-03 -3.46771e-03 3.32825e-03 -3.13030e-03 2.88142e-03 -2.59306e-03 2.27409e-03 -1.93258e-03 1.57608e-03
3.57990e-03 -3.02651e-03 3.24066e-03 -3.38856e-03 3.45803e-03 -3.45957e-03 3.40480e-03 -3.30283e-03 3.16224e-03 -2.99036e-03
-3.46771e-03 3.24066e-03 -3.66650e-03 4.00138e-03 -4.23827e-03 4.38946e-03 -4.46763e-03 4.48279e-03 -4.44468e-03 4.36141e-03
3.32825e-03 -3.38856e-03 4.00138e-03 -4.50617e-03 4.89925e-03 -5.19353e-03 5.40193e-03 -5.53471e-03 5.60221e-03 -5.61287e-03
-3.13030e-03 3.45803e-03 -4.23827e-03 4.89925e-03 -5.43967e-03 5.87222e-03 -6.20941e-03 6.46123e-03 -6.63810e-03 6.74845e-03
2.88142e-03 -3.45957e-03 4.38946e-03 -5.19353e-03 5.87222e-03 -6.43738e-03 6.90064e-03 -7.27123e-03 7.55933e-03 -7.77303e-03
-2.59306e-03 3.40480e-03 -4.46763e-03 5.40193e-03 -6.20941e-03 6.90064e-03 -7.48592e-03 7.97345e-03 -8.37284e-03 8.69160e-03
2.27409e-03 -3.30283e-03 4.48279e-03 -5.53471e-03 6.46123e-03 -7.27123e-03 7.97345e-03 -8.57483e-03 9.08409e-03 -9.50801e-03
-1.93258e-03 3.16224e-03 -4.44468e-03 5.60221e-03 -6.63810e-03 7.55933e-03 -8.37284e-03 9.08409e-03 -9.70082e-03 1.02288e-02
1.57608e-03 -2.99036e-03 4.36141e-03 -5.61287e-03 6.74845e-03 -7.77303e-03 8.69160e-03 -9.50801e-03 1.02288e-02 -1.08590e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m3_Trento_9-10.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 3, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
-1.08790e-02 9.20515e-04 -6.57873e-04 4.75520e-04 -4.17970e-04 2.95930e-04 -2.43835e-04 1.97405e-04 -1.53555e-04 1.16480e-04
9.20515e-04 -8.01207e-03 2.37799e-03 -1.39354e-03 9.77687e-04 -6.60496e-04 5.17457e-04 -4.22311e-04 3.53948e-04 -3.05251e-04
-6.57873e-04 2.37799e-03 -5.79706e-03 2.86295e-03 -2.08485e-03 1.57839e-03 -1.25852e-03 1.03098e-03 -8.61716e-04 7.31164e-04
4.75520e-04 -1.39354e-03 2.86295e-03 -3.69593e-03 2.67832e-03 -2.11135e-03 1.73402e-03 -1.44715e-03 1.22819e-03 -1.05885e-03
-4.17970e-04 9.77687e-04 -2.08485e-03 2.67832e-03 -2.78127e-03 2.36292e-03 -2.03175e-03 1.75094e-03 -1.52653e-03 1.34421e-03
2.95930e-04 -6.60496e-04 1.57839e-03 -2.11135e-03 2.36292e-03 -2.32467e-03 2.12177e-03 -1.90453e-03 1.71249e-03 -1.54482e-03
-2.43835e-04 5.17457e-04 -1.25852e-03 1.73402e-03 -2.03175e-03 2.12177e-03 -2.07243e-03 1.93592e-03 -1.79217e-03 1.65340e-03
1.97405e-04 -4.22311e-04 1.03098e-03 -1.44715e-03 1.75094e-03 -1.90453e-03 1.93592e-03 -1.87784e-03 1.78545e-03 -1.68186e-03
-1.53555e-04 3.53948e-04 -8.61716e-04 1.22819e-03 -1.52653e-03 1.71249e-03 -1.79217e-03 1.78545e-03 -1.73831e-03 1.66849e-03
1.16480e-04 -3.05251e-04 7.31164e-04 -1.05885e-03 1.34421e-03 -1.54482e-03 1.65340e-03 -1.68186e-03 1.66849e-03 -1.62791e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_0-1.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.33887e-03 4.57072e-05 7.07303e-05 -2.09317e-05 1.14835e-04 -7.41490e-05 7.05937e-05 -4.77399e-05 3.56818e-05 -1.69236e-05
4.57072e-05 6.04753e-03 -1.25543e-03 6.90006e-04 -4.91509e-04 3.17504e-04 -2.51227e-04 1.93103e-04 -1.51654e-04 1.32134e-04
7.07303e-05 -1.25543e-03 4.04135e-03 -1.65476e-03 1.04786e-03 -7.69481e-04 6.36974e-04 -5.46647e-04 4.73386e-04 -4.12572e-04
-2.09317e-05 6.90006e-04 -1.65476e-03 2.65293e-03 -1.62950e-03 1.20775e-03 -9.75790e-04 8.11067e-04 -6.95271e-04 6.10050e-04
1.14835e-04 -4.91509e-04 1.04786e-03 -1.62950e-03 1.87493e-03 -1.44728e-03 1.18574e-03 -9.98985e-04 8.63276e-04 -7.66041e-04
-7.41490e-05 3.17504e-04 -7.69481e-04 1.20775e-03 -1.44728e-03 1.44164e-03 -1.23947e-03 1.07749e-03 -9.50638e-04 8.53390e-04
7.05937e-05 -2.51227e-04 6.36974e-04 -9.75790e-04 1.18574e-03 -1.23947e-03 1.19338e-03 -1.08266e-03 9.81812e-04 -8.96926e-04
-4.77399e-05 1.93103e-04 -5.46647e-04 8.11067e-04 -9.98985e-04 1.07749e-03 -1.08266e-03 1.04132e-03 -9.73754e-04 9.08670e-04
3.56818e-05 -1.51654e-04 4.73386e-04 -6.95271e-04 8.63276e-04 -9.50638e-04 9.81812e-04 -9.73754e-04 9.40132e-04 -8.95073e-04
-1.69236e-05 1.32134e-04 -4.12572e-04 6.10050e-04 -7.66041e-04 8.53390e-04 -8.96926e-04 9.08670e-04 -8.95073e-04 8.68381e-04


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_1-2.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.78211e-03 -2.32353e-04 1.06000e-04 -3.82241e-05 -4.05397e-05 -1.55984e-05 1.55421e-05 -1.30390e-05 -4.14514e-06 1.55316e-05
-2.32353e-04 6.15944e-03 -1.33534e-03 7.27242e-04 -4.70071e-04 3.81412e-04 -3.00004e-04 2.40807e-04 -2.06703e-04 1.80180e-04
1.06000e-04 -1.33534e-03 4.12280e-03 -1.64279e-03 9.89069e-04 -7.21341e-04 5.77721e-04 -4.64103e-04 3.85338e-04 -3.22074e-04
-3.82241e-05 7.27242e-04 -1.64279e-03 2.77775e-03 -1.67475e-03 1.19229e-03 -9.19064e-04 7.35668e-04 -6.13588e-04 5.20661e-04
-4.05397e-05 -4.70071e-04 9.89069e-04 -1.67475e-03 1.82865e-03 -1.39636e-03 1.12741e-03 -9.36872e-04 8.01252e-04 -6.95078e-04
-1.55984e-05 3.81412e-04 -7.21341e-04 1.19229e-03 -1.39636e-03 1.38021e-03 -1.18771e-03 1.03063e-03 -9.08010e-04 8.07852e-04
1.55421e-05 -3.00004e-04 5.77721e-04 -9.19064e-04 1.12741e-03 -1.18771e-03 1.13864e-03 -1.03411e-03 9.37712e-04 -8.51835e-04
-1.30390e-05 2.40807e-04 -4.64103e-04 7.35668e-04 -9.36872e-04 1.03063e-03 -1.03411e-03 9.91440e-04 -9.25672e-04 8.58702e-04
-4.14514e-06 -2.06703e-04 3.85338e-04 -6.13588e-04 8.01252e-04 -9.08010e-04 9.37712e-04 -9.25672e-04 8.90836e-04 -8.43597e-04
1.55316e-05 1.80180e-04 -3.22074e-04 5.20661e-04 -6.95078e-04 8.07852e-04 -8.51835e-04 8.58702e-04 -8.43597e-04 8.14384e-04


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_10-11.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.35251e-02 -1.80298e-03 1.12560e-03 -7.92216e-04 5.83033e-04 -4.56959e-04 3.91805e-04 -3.43616e-04 3.10595e-04 -2.83646e-04
-1.80298e-03 7.47068e-03 -2.74177e-03 1.59793e-03 -1.13863e-03 8.75957e-04 -7.21706e-04 6.23696e-04 -5.45060e-04 4.86067e-04
1.12560e-03 -2.74177e-03 4.93967e-03 -2.80296e-03 2.03617e-03 -1.60854e-03 1.31195e-03 -1.12948e-03 9.85806e-04 -8.72934e-04
-7.92216e-04 1.59793e-03 -2.80296e-03 3.11823e-03 -2.44583e-03 1.99711e-03 -1.66616e-03 1.43647e-03 -1.25982e-03 1.12027e-03
5.83033e-04 -1.13863e-03 2.03617e-03 -2.44583e-03 2.47259e-03 -2.16211e-03 1.88822e-03 -1.67942e-03 1.50737e-03 -1.36567e-03
-4.56959e-04 8.75957e-04 -1.60854e-03 1.99711e-03 -2.16211e-03 2.07227e-03 -1.89647e-03 1.73805e-03 -1.59591e-03 1.47109e-03
3.91805e-04 -7.21706e-04 1.31195e-03 -1.66616e-03 1.88822e-03 -1.89647e-03 1.82702e-03 -1.72769e-03 1.62366e-03 -1.52385e-03
-3.43616e-04 6.23696e-04 -1.12948e-03 1.43647e-03 -1.67942e-03 1.73805e-03 -1.72769e-03 1.67991e-03 -1.61165e-03 1.53702e-03
3.10595e-04 -5.45060e-04 9.85806e-04 -1.25982e-03 1.50737e-03 -1.59591e-03 1.62366e-03 -1.61165e-03 1.57423e-03 -1.52309e-03
-2.83646e-04 4.86067e-04 -8.72934e-04 1.12027e-03 -1.36567e-03 1.47109e-03 -1.52385e-03 1.53702e-03 -1.52309e-03 1.49198e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_11-12.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.39953e-02 -1.49116e-03 1.04888e-03 -6.81582e-04 4.64624e-04 -3.24547e-04 2.47136e-04 -1.85642e-04 1.41995e-04 -1.14002e-04
-1.49116e-03 7.69189e-03 -2.73404e-03 1.77139e-03 -1.39129e-03 1.17045e-03 -9.86528e-04 8.57708e-04 -7.52153e-04 6.68920e-04
1.04888e-03 -2.73404e-03 4.74343e-03 -2.96703e-03 2.24002e-03 -1.81456e-03 1.53396e-03 -1.32525e-03 1.15968e-03 -1.02763e-03
-6.81582e-04 1.77139e-03 -2.96703e-03 3.33445e-03 -2.69534e-03 2.25298e-03 -1.93749e-03 1.69700e-03 -1.50377e-03 1.34432e-03
4.64624e-04 -1.39129e-03 2.24002e-03 -2.69534e-03 2.69405e-03 -2.40930e-03 2.14829e-03 -1.92501e-03 1.73411e-03 -1.56963e-03
-3.24547e-04 1.17045e-03 -1.81456e-03 2.25298e-03 -2.40930e-03 2.34689e-03 -2.18480e-03 2.01415e-03 -1.85208e-03 1.70406e-03
2.47136e-04 -9.86528e-04 1.53396e-03 -1.93749e-03 2.14829e-03 -2.18480e-03 2.12118e-03 -2.01021e-03 1.88694e-03 -1.76462e-03
-1.85642e-04 8.57708e-04 -1.32525e-03 1.69700e-03 -1.92501e-03 2.01415e-03 -2.01021e-03 1.95288e-03 -1.86850e-03 1.77434e-03
1.41995e-04 -7.52153e-04 1.15968e-03 -1.50377e-03 1.73411e-03 -1.85208e-03 1.88694e-03 -1.86850e-03 1.81819e-03 -1.75083e-03
-1.14002e-04 6.68920e-04 -1.02763e-03 1.34432e-03 -1.56963e-03 1.70406e-03 -1.76462e-03 1.77434e-03 -1.75083e-03 1.70684e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_12-13.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.49112e-02 -1.90594e-03 9.84713e-04 -9.08323e-04 7.18688e-04 -5.93528e-04 4.89733e-04 -4.14220e-04 3.41231e-04 -2.77489e-04
-1.90594e-03 8.11959e-03 -2.97257e-03 2.03129e-03 -1.49075e-03 1.18084e-03 -9.79267e-04 8.53566e-04 -7.51187e-04 6.67308e-04
9.84713e-04 -2.97257e-03 4.86601e-03 -3.15088e-03 2.32176e-03 -1.83324e-03 1.52142e-03 -1.29637e-03 1.12615e-03 -9.93204e-04
-9.08323e-04 2.03129e-03 -3.15088e-03 3.48907e-03 -2.79438e-03 2.31243e-03 -1.96989e-03 1.71941e-03 -1.51984e-03 1.35864e-03
7.18688e-04 -1.49075e-03 2.32176e-03 -2.79438e-03 2.72926e-03 -2.41813e-03 2.14538e-03 -1.91953e-03 1.72803e-03 -1.56677e-03
-5.93528e-04 1.18084e-03 -1.83324e-03 2.31243e-03 -2.41813e-03 2.33092e-03 -2.16500e-03 1.99709e-03 -1.83821e-03 1.69621e-03
4.89733e-04 -9.79267e-04 1.52142e-03 -1.96989e-03 2.14538e-03 -2.16500e-03 2.10070e-03 -1.99465e-03 1.87571e-03 -1.76016e-03
-4.14220e-04 8.53566e-04 -1.29637e-03 1.71941e-03 -1.91953e-03 1.99709e-03 -1.99465e-03 1.94271e-03 -1.86252e-03 1.77475e-03
3.41231e-04 -7.51187e-04 1.12615e-03 -1.51984e-03 1.72803e-03 -1.83821e-03 1.87571e-03 -1.86252e-03 1.81566e-03 -1.75382e-03
-2.77489e-04 6.67308e-04 -9.93204e-04 1.35864e-03 -1.56677e-03 1.69621e-03 -1.76016e-03 1.77475e-03 -1.75382e-03 1.71411e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_13-14.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.56755e-02 -2.04346e-03 1.41720e-03 -1.29111e-03 9.95017e-04 -7.94659e-04 6.75677e-04 -5.99087e-04 5.40089e-04 -4.87521e-04
-2.04346e-03 7.86823e-03 -3.17355e-03 2.14835e-03 -1.65428e-03 1.33607e-03 -1.10662e-03 9.47996e-04 -8.27739e-04 7.33350e-04
1.41720e-03 -3.17355e-03 4.67182e-03 -3.10737e-03 2.38473e-03 -1.94003e-03 1.63636e-03 -1.42179e-03 1.25654e-03 -1.12836e-03
-1.29111e-03 2.14835e-03 -3.10737e-03 3.48995e-03 -2.89818e-03 2.46177e-03 -2.13304e-03 1.87479e-03 -1.66229e-03 1.48972e-03
9.95017e-04 -1.65428e-03 2.38473e-03 -2.89818e-03 2.89192e-03 -2.62201e-03 2.36046e-03 -2.13003e-03 1.92593e-03 -1.74981e-03
-7.94659e-04 1.33607e-03 -1.94003e-03 2.46177e-03 -2.62201e-03 2.56046e-03 -2.40239e-03 2.23144e-03 -2.06226e-03 1.90553e-03
6.75677e-04 -1.10662e-03 1.63636e-03 -2.13304e-03 2.36046e-03 -2.40239e-03 2.34224e-03 -2.23495e-03 2.10880e-03 -1.98115e-03
-5.99087e-04 9.47996e-04 -1.42179e-03 1.87479e-03 -2.13003e-03 2.23144e-03 -2.23495e-03 2.18455e-03 -2.10065e-03 2.00394e-03
5.40089e-04 -8.27739e-04 1.25654e-03 -1.66229e-03 1.92593e-03 -2.06226e-03 2.10880e-03 -2.10065e-03 2.05394e-03 -1.98570e-03
-4.87521e-04 7.33350e-04 -1.12836e-03 1.48972e-03 -1.74981e-03 1.90553e-03 -1.98115e-03 2.00394e-03 -1.98570e-03 1.94322e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_14-15.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.69230e-02 -3.16547e-03 1.90443e-03 -1.43824e-03 1.13841e-03 -9.20005e-04 7.76514e-04 -6.65641e-04 5.76683e-04 -5.07835e-04
-3.16547e-03 8.48387e-03 -3.49789e-03 2.38480e-03 -1.82539e-03 1.48460e-03 -1.24836e-03 1.07278e-03 -9.33435e-04 8.19919e-04
1.90443e-03 -3.49789e-03 5.18063e-03 -3.52871e-03 2.73987e-03 -2.26992e-03 1.93336e-03 -1.67493e-03 1.46822e-03 -1.30143e-03
-1.43824e-03 2.38480e-03 -3.52871e-03 3.78279e-03 -3.14892e-03 2.69252e-03 -2.33736e-03 2.05427e-03 -1.81703e-03 1.62167e-03
1.13841e-03 -1.82539e-03 2.73987e-03 -3.14892e-03 3.09270e-03 -2.79982e-03 2.52205e-03 -2.27604e-03 2.05589e-03 -1.86505e-03
-9.20005e-04 1.48460e-03 -2.26992e-03 2.69252e-03 -2.79982e-03 2.70793e-03 -2.53290e-03 2.34731e-03 -2.16494e-03 1.99727e-03
7.76514e-04 -1.24836e-03 1.93336e-03 -2.33736e-03 2.52205e-03 -2.53290e-03 2.45513e-03 -2.33231e-03 2.19301e-03 -2.05508e-03
-6.65641e-04 1.07278e-03 -1.67493e-03 2.05427e-03 -2.27604e-03 2.34731e-03 -2.33231e-03 2.26440e-03 -2.16668e-03 2.05989e-03
5.76683e-04 -9.33435e-04 1.46822e-03 -1.81703e-03 2.05589e-03 -2.16494e-03 2.19301e-03 -2.16668e-03 2.10527e-03 -2.02774e-03
-5.07835e-04 8.19919e-04 -1.30143e-03 1.62167e-03 -1.86505e-03 1.99727e-03 -2.05508e-03 2.05989e-03 -2.02774e-03 1.97590e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_15-16.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.81265e-02 -3.24292e-03 1.94556e-03 -1.37495e-03 1.06023e-03 -8.64004e-04 6.82199e-04 -5.45448e-04 4.37291e-04 -3.51174e-04
-3.24292e-03 8.90386e-03 -3.74651e-03 2.60349e-03 -1.95396e-03 1.52476e-03 -1.23320e-03 1.01494e-03 -8.50788e-04 7.23740e-04
1.94556e-03 -3.74651e-03 5.27738e-03 -3.65350e-03 2.85324e-03 -2.27259e-03 1.87013e-03 -1.56759e-03 1.33378e-03 -1.14851e-03
-1.37495e-03 2.60349e-03 -3.65350e-03 3.91089e-03 -3.31687e-03 2.81211e-03 -2.41033e-03 2.09438e-03 -1.83915e-03 1.63071e-03
1.06023e-03 -1.95396e-03 2.85324e-03 -3.31687e-03 3.25412e-03 -2.94343e-03 2.63412e-03 -2.36301e-03 2.12816e-03 -1.92728e-03
-8.64004e-04 1.52476e-03 -2.27259e-03 2.81211e-03 -2.94343e-03 2.85757e-03 -2.66839e-03 2.46929e-03 -2.27735e-03 2.10218e-03
6.82199e-04 -1.23320e-03 1.87013e-03 -2.41033e-03 2.63412e-03 -2.66839e-03 2.58486e-03 -2.45677e-03 2.31362e-03 -2.17166e-03
-5.45448e-04 1.01494e-03 -1.56759e-03 2.09438e-03 -2.36301e-03 2.46929e-03 -2.45677e-03 2.38908e-03 -2.29169e-03 2.18354e-03
4.37291e-04 -8.50788e-04 1.33378e-03 -1.83915e-03 2.12816e-03 -2.27735e-03 2.31362e-03 -2.29169e-03 2.23370e-03 -2.15706e-03
-3.51174e-04 7.23740e-04 -1.14851e-03 1.63071e-03 -1.92728e-03 2.10218e-03 -2.17166e-03 2.18354e-03 -2.15706e-03 2.10849e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_16-17.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.66503e-02 -2.90197e-03 1.89790e-03 -1.53442e-03 1.15836e-03 -8.99169e-04 7.26987e-04 -6.08539e-04 5.30645e-04 -4.74653e-04
-2.90197e-03 8.61669e-03 -3.98764e-03 2.77820e-03 -2.10478e-03 1.67629e-03 -1.38140e-03 1.17464e-03 -1.02102e-03 8.98810e-04
1.89790e-03 -3.98764e-03 5.48407e-03 -3.84569e-03 3.00791e-03 -2.46812e-03 2.07609e-03 -1.78507e-03 1.56217e-03 -1.38296e-03
-1.53442e-03 2.77820e-03 -3.84569e-03 4.03947e-03 -3.46269e-03 2.97572e-03 -2.58532e-03 2.26849e-03 -2.01320e-03 1.80206e-03
1.15836e-03 -2.10478e-03 3.00791e-03 -3.46269e-03 3.41494e-03 -3.11763e-03 2.81355e-03 -2.53469e-03 2.29149e-03 -2.08080e-03
-8.99169e-04 1.67629e-03 -2.46812e-03 2.97572e-03 -3.11763e-03 3.02386e-03 -2.83093e-03 2.61775e-03 -2.41375e-03 2.22635e-03
7.26987e-04 -1.38140e-03 2.07609e-03 -2.58532e-03 2.81355e-03 -2.83093e-03 2.73920e-03 -2.59543e-03 2.43888e-03 -2.28435e-03
-6.08539e-04 1.17464e-03 -1.78507e-03 2.26849e-03 -2.53469e-03 2.61775e-03 -2.59543e-03 2.51250e-03 -2.40207e-03 2.28207e-03
5.30645e-04 -1.02102e-03 1.56217e-03 -2.01320e-03 2.29149e-03 -2.41375e-03 2.43888e-03 -2.40207e-03 2.33130e-03 -2.24324e-03
-4.74653e-04 8.98810e-04 -1.38296e-03 1.80206e-03 -2.08080e-03 2.22635e-03 -2.28435e-03 2.28207e-03 -2.24324e-03 2.18330e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_17-18.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.85925e-02 -3.23956e-03 2.44286e-03 -1.96773e-03 1.65966e-03 -1.44011e-03 1.26953e-03 -1.12564e-03 1.00555e-03 -9.00944e-04
-3.23956e-03 9.29195e-03 -4.55558e-03 3.06116e-03 -2.38338e-03 1.90668e-03 -1.56757e-03 1.32351e-03 -1.14166e-03 9.97738e-04
2.44286e-03 -4.55558e-03 5.93804e-03 -4.19798e-03 3.34582e-03 -2.75417e-03 2.29205e-03 -1.94333e-03 1.67846e-03 -1.46933e-03
-1.96773e-03 3.06116e-03 -4.19798e-03 4.28013e-03 -3.68175e-03 3.15280e-03 -2.71078e-03 2.35555e-03 -2.07123e-03 1.84130e-03
1.65966e-03 -2.38338e-03 3.34582e-03 -3.68175e-03 3.59858e-03 -3.26424e-03 2.91828e-03 -2.61223e-03 2.35157e-03 -2.13034e-03
-1.44011e-03 1.90668e-03 -2.75417e-03 3.15280e-03 -3.26424e-03 3.13862e-03 -2.91180e-03 2.67850e-03 -2.46312e-03 2.26959e-03
1.26953e-03 -1.56757e-03 2.29205e-03 -2.71078e-03 2.91828e-03 -2.91180e-03 2.79375e-03 -2.63556e-03 2.47215e-03 -2.31510e-03
-1.12564e-03 1.32351e-03 -1.94333e-03 2.35555e-03 -2.61223e-03 2.67850e-03 -2.63556e-03 2.54131e-03 -2.42647e-03 2.30594e-03
1.00555e-03 -1.14166e-03 1.67846e-03 -2.07123e-03 2.35157e-03 -2.46312e-03 2.47215e-03 -2.42647e-03 2.35274e-03 -2.26528e-03
-9.00944e-04 9.97738e-04 -1.46933e-03 1.84130e-03 -2.13034e-03 2.26959e-03 -2.31510e-03 2.30594e-03 -2.26528e-03 2.20704e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_18-19.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.83727e-02 -3.69066e-03 2.51833e-03 -1.91116e-03 1.56774e-03 -1.36527e-03 1.22483e-03 -1.11086e-03 1.00893e-03 -9.19258e-04
-3.69066e-03 9.51358e-03 -4.61714e-03 3.29019e-03 -2.62229e-03 2.11151e-03 -1.76597e-03 1.50814e-03 -1.30321e-03 1.13910e-03
2.51833e-03 -4.61714e-03 5.98402e-03 -4.44267e-03 3.54846e-03 -2.91741e-03 2.47156e-03 -2.13290e-03 1.86434e-03 -1.64543e-03
-1.91116e-03 3.29019e-03 -4.44267e-03 4.52737e-03 -3.87670e-03 3.31976e-03 -2.89463e-03 2.54531e-03 -2.25766e-03 2.01885e-03
1.56774e-03 -2.62229e-03 3.54846e-03 -3.87670e-03 3.71473e-03 -3.35768e-03 3.03270e-03 -2.73731e-03 2.47712e-03 -2.25074e-03
-1.36527e-03 2.11151e-03 -2.91741e-03 3.31976e-03 -3.35768e-03 3.20525e-03 -3.00281e-03 2.78368e-03 -2.57211e-03 2.37655e-03
1.22483e-03 -1.76597e-03 2.47156e-03 -2.89463e-03 3.03270e-03 -3.00281e-03 2.90702e-03 -2.76163e-03 2.60078e-03 -2.44000e-03
-1.11086e-03 1.50814e-03 -2.13290e-03 2.54531e-03 -2.73731e-03 2.78368e-03 -2.76163e-03 2.67877e-03 -2.56575e-03 2.44071e-03
1.00893e-03 -1.30321e-03 1.86434e-03 -2.25766e-03 2.47712e-03 -2.57211e-03 2.60078e-03 -2.56575e-03 2.49363e-03 -2.40161e-03
-9.19258e-04 1.13910e-03 -1.64543e-03 2.01885e-03 -2.25074e-03 2.37655e-03 -2.44000e-03 2.44071e-03 -2.40161e-03 2.33868e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_19-20.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.08093e-02 -3.96695e-03 2.54599e-03 -1.91235e-03 1.58460e-03 -1.31020e-03 1.09424e-03 -9.34078e-04 8.03467e-04 -7.02020e-04
-3.96695e-03 9.20533e-03 -4.51763e-03 3.24292e-03 -2.53815e-03 2.06162e-03 -1.71235e-03 1.45343e-03 -1.25959e-03 1.09743e-03
2.54599e-03 -4.51763e-03 6.06934e-03 -4.37714e-03 3.45931e-03 -2.85004e-03 2.39108e-03 -2.04160e-03 1.76849e-03 -1.55091e-03
-1.91235e-03 3.24292e-03 -4.37714e-03 4.45799e-03 -3.83761e-03 3.32092e-03 -2.88606e-03 2.53310e-03 -2.23790e-03 2.00394e-03
1.58460e-03 -2.53815e-03 3.45931e-03 -3.83761e-03 3.70459e-03 -3.38677e-03 3.05446e-03 -2.75557e-03 2.48746e-03 -2.26388e-03
-1.31020e-03 2.06162e-03 -2.85004e-03 3.32092e-03 -3.38677e-03 3.26167e-03 -3.04409e-03 2.81666e-03 -2.59454e-03 2.39858e-03
1.09424e-03 -1.71235e-03 2.39108e-03 -2.88606e-03 3.05446e-03 -3.04409e-03 2.93080e-03 -2.77813e-03 2.60987e-03 -2.45106e-03
-9.34078e-04 1.45343e-03 -2.04160e-03 2.53310e-03 -2.75557e-03 2.81666e-03 -2.77813e-03 2.68951e-03 -2.57179e-03 2.45028e-03
8.03467e-04 -1.25959e-03 1.76849e-03 -2.23790e-03 2.48746e-03 -2.59454e-03 2.60987e-03 -2.57179e-03 2.50102e-03 -2.41098e-03
-7.02020e-04 1.09743e-03 -1.55091e-03 2.00394e-03 -2.26388e-03 2.39858e-03 -2.45106e-03 2.45028e-03 -2.41098e-03 2.35438e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_2-3.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.55955e-03 -6.39617e-04 2.31163e-04 6.19266e-06 9.24342e-05 -1.42836e-05 -9.25320e-06 1.26551e-05 -6.80357e-06 2.63105e-06
-6.39617e-04 6.52882e-03 -1.51964e-03 8.51529e-04 -6.19714e-04 3.92447e-04 -2.95788e-04 2.33308e-04 -1.89846e-04 1.56510e-04
2.31163e-04 -1.51964e-03 4.38310e-03 -1.90980e-03 1.24488e-03 -8.88776e-04 7.03647e-04 -5.79824e-04 4.95163e-04 -4.34264e-04
6.19266e-06 8.51529e-04 -1.90980e-03 2.70276e-03 -1.75557e-03 1.32784e-03 -1.07392e-03 8.95017e-04 -7.68574e-04 6.70893e-04
9.24342e-05 -6.19714e-04 1.24488e-03 -1.75557e-03 1.91409e-03 -1.53959e-03 1.27980e-03 -1.09961e-03 9.61443e-04 -8.51211e-04
-1.42836e-05 3.92447e-04 -8.88776e-04 1.32784e-03 -1.53959e-03 1.53127e-03 -1.34872e-03 1.19109e-03 -1.06303e-03 9.54505e-04
-9.25320e-06 -2.95788e-04 7.03647e-04 -1.07392e-03 1.27980e-03 -1.34872e-03 1.30192e-03 -1.19597e-03 1.09477e-03 -1.00098e-03
1.26551e-05 2.33308e-04 -5.79824e-04 8.95017e-04 -1.09961e-03 1.19109e-03 -1.19597e-03 1.14936e-03 -1.08056e-03 1.00657e-03
-6.80357e-06 -1.89846e-04 4.95163e-04 -7.68574e-04 9.61443e-04 -1.06303e-03 1.09477e-03 -1.08056e-03 1.04374e-03 -9.90786e-04
2.63105e-06 1.56510e-04 -4.34264e-04 6.70893e-04 -8.51211e-04 9.54505e-04 -1.00098e-03 1.00657e-03 -9.90786e-04 9.56610e-04


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_20-21.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.06158e-02 -4.33514e-03 2.90980e-03 -2.24555e-03 1.86445e-03 -1.56540e-03 1.31395e-03 -1.12218e-03 9.68704e-04 -8.39935e-04
-4.33514e-03 9.24287e-03 -4.74344e-03 3.28721e-03 -2.47302e-03 1.94867e-03 -1.58402e-03 1.31605e-03 -1.11109e-03 9.49856e-04
2.90980e-03 -4.74344e-03 6.15017e-03 -4.59309e-03 3.63874e-03 -2.97715e-03 2.49012e-03 -2.12461e-03 1.83989e-03 -1.61262e-03
-2.24555e-03 3.28721e-03 -4.59309e-03 4.55790e-03 -3.91649e-03 3.37941e-03 -2.92639e-03 2.56240e-03 -2.26426e-03 2.01841e-03
1.86445e-03 -2.47302e-03 3.63874e-03 -3.91649e-03 3.74868e-03 -3.42427e-03 3.08046e-03 -2.77171e-03 2.50095e-03 -2.26710e-03
-1.56540e-03 1.94867e-03 -2.97715e-03 3.37941e-03 -3.42427e-03 3.30103e-03 -3.07865e-03 2.84539e-03 -2.62185e-03 2.41765e-03
1.31395e-03 -1.58402e-03 2.49012e-03 -2.92639e-03 3.08046e-03 -3.07865e-03 2.96225e-03 -2.80482e-03 2.63495e-03 -2.46860e-03
-1.12218e-03 1.31605e-03 -2.12461e-03 2.56240e-03 -2.77171e-03 2.84539e-03 -2.80482e-03 2.71184e-03 -2.59229e-03 2.46432e-03
9.68704e-04 -1.11109e-03 1.83989e-03 -2.26426e-03 2.50095e-03 -2.62185e-03 2.63495e-03 -2.59229e-03 2.51623e-03 -2.42363e-03
-8.39935e-04 9.49856e-04 -1.61262e-03 2.01841e-03 -2.26710e-03 2.41765e-03 -2.46860e-03 2.46432e-03 -2.42363e-03 2.36157e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_21-22.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.32856e-02 -4.54177e-03 3.21841e-03 -2.29496e-03 1.86707e-03 -1.57906e-03 1.32679e-03 -1.13135e-03 9.72298e-04 -8.39198e-04
-4.54177e-03 1.00352e-02 -5.23976e-03 3.69915e-03 -2.85249e-03 2.30844e-03 -1.92091e-03 1.62905e-03 -1.40444e-03 1.22792e-03
3.21841e-03 -5.23976e-03 6.20416e-03 -4.62295e-03 3.71169e-03 -3.09426e-03 2.63584e-03 -2.28748e-03 2.01131e-03 -1.78573e-03
-2.29496e-03 3.69915e-03 -4.62295e-03 4.61131e-03 -4.02322e-03 3.50893e-03 -3.08038e-03 2.72582e-03 -2.43031e-03 2.18039e-03
1.86707e-03 -2.85249e-03 3.71169e-03 -4.02322e-03 3.88781e-03 -3.57958e-03 3.26118e-03 -2.96445e-03 2.69765e-03 -2.46050e-03
-1.57906e-03 2.30844e-03 -3.09426e-03 3.50893e-03 -3.57958e-03 3.46664e-03 -3.26971e-03 3.04980e-03 -2.83143e-03 2.62485e-03
1.32679e-03 -1.92091e-03 2.63584e-03 -3.08038e-03 3.26118e-03 -3.26971e-03 3.17665e-03 -3.03129e-03 2.86547e-03 -2.69620e-03
-1.13135e-03 1.62905e-03 -2.28748e-03 2.72582e-03 -2.96445e-03 3.04980e-03 -3.03129e-03 2.94926e-03 -2.83280e-03 2.70147e-03
9.72298e-04 -1.40444e-03 2.01131e-03 -2.43031e-03 2.69765e-03 -2.83143e-03 2.86547e-03 -2.83280e-03 2.75861e-03 -2.66214e-03
-8.39198e-04 1.22792e-03 -1.78573e-03 2.18039e-03 -2.46050e-03 2.62485e-03 -2.69620e-03 2.70147e-03 -2.66214e-03 2.59621e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_22-23.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.29412e-02 -4.39387e-03 2.89816e-03 -2.45554e-03 2.04509e-03 -1.75668e-03 1.51930e-03 -1.33043e-03 1.17273e-03 -1.03514e-03
-4.39387e-03 1.05122e-02 -5.51780e-03 3.87663e-03 -2.93304e-03 2.36389e-03 -1.98320e-03 1.70148e-03 -1.48151e-03 1.30129e-03
2.89816e-03 -5.51780e-03 6.41155e-03 -4.88458e-03 3.90365e-03 -3.23949e-03 2.75084e-03 -2.37445e-03 2.07466e-03 -1.82615e-03
-2.45554e-03 3.87663e-03 -4.88458e-03 4.87310e-03 -4.24479e-03 3.70074e-03 -3.24852e-03 2.87041e-03 -2.55304e-03 2.28255e-03
2.04509e-03 -2.93304e-03 3.90365e-03 -4.24479e-03 4.08403e-03 -3.75400e-03 3.41935e-03 -3.10527e-03 2.82240e-03 -2.57028e-03
-1.75668e-03 2.36389e-03 -3.23949e-03 3.70074e-03 -3.75400e-03 3.61998e-03 -3.41221e-03 3.18053e-03 -2.95092e-03 2.73368e-03
1.51930e-03 -1.98320e-03 2.75084e-03 -3.24852e-03 3.41935e-03 -3.41221e-03 3.31366e-03 -3.16223e-03 2.99030e-03 -2.81462e-03
-1.33043e-03 1.70148e-03 -2.37445e-03 2.87041e-03 -3.10527e-03 3.18053e-03 -3.16223e-03 3.07858e-03 -2.95999e-03 2.82561e-03
1.17273e-03 -1.48151e-03 2.07466e-03 -2.55304e-03 2.82240e-03 -2.95092e-03 2.99030e-03 -2.95999e-03 2.88710e-03 -2.79042e-03
-1.03514e-03 1.30129e-03 -1.82615e-03 2.28255e-03 -2.57028e-03 2.73368e-03 -2.81462e-03 2.82561e-03 -2.79042e-03 2.72722e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_23-24.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.32384e-02 -5.21660e-03 3.29597e-03 -2.43482e-03 1.98036e-03 -1.70421e-03 1.50440e-03 -1.34706e-03 1.21714e-03 -1.10914e-03
-5.21660e-03 1.00451e-02 -5.16669e-03 3.64109e-03 -2.79118e-03 2.25714e-03 -1.88526e-03 1.62246e-03 -1.42449e-03 1.26791e-03
3.29597e-03 -5.16669e-03 6.02791e-03 -4.71425e-03 3.82171e-03 -3.19530e-03 2.72887e-03 -2.36973e-03 2.08543e-03 -1.85366e-03
-2.43482e-03 3.64109e-03 -4.71425e-03 4.68316e-03 -4.12203e-03 3.61822e-03 -3.19426e-03 2.83700e-03 -2.53632e-03 2.28196e-03
1.98036e-03 -2.79118e-03 3.82171e-03 -4.12203e-03 3.99392e-03 -3.69684e-03 3.37930e-03 -3.07471e-03 2.79839e-03 -2.55270e-03
-1.70421e-03 2.25714e-03 -3.19530e-03 3.61822e-03 -3.69684e-03 3.58722e-03 -3.38717e-03 3.15771e-03 -2.92987e-03 2.71532e-03
1.50440e-03 -1.88526e-03 2.72887e-03 -3.19426e-03 3.37930e-03 -3.38717e-03 3.28656e-03 -3.13085e-03 2.95683e-03 -2.78120e-03
-1.34706e-03 1.62246e-03 -2.36973e-03 2.83700e-03 -3.07471e-03 3.15771e-03 -3.13085e-03 3.03897e-03 -2.91626e-03 2.78072e-03
1.21714e-03 -1.42449e-03 2.08543e-03 -2.53632e-03 2.79839e-03 -2.92987e-03 2.95683e-03 -2.91626e-03 2.83829e-03 -2.73993e-03
-1.10914e-03 1.26791e-03 -1.85366e-03 2.28196e-03 -2.55270e-03 2.71532e-03 -2.78120e-03 2.78072e-03 -2.73993e-03 2.67413e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_24-25.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.42859e-02 -4.99718e-03 3.38183e-03 -2.53737e-03 2.04142e-03 -1.66341e-03 1.40981e-03 -1.22912e-03 1.09171e-03 -9.81504e-04
-4.99718e-03 1.04321e-02 -5.80115e-03 4.04100e-03 -3.07642e-03 2.48228e-03 -2.06440e-03 1.75340e-03 -1.51700e-03 1.33545e-03
3.38183e-03 -5.80115e-03 6.61542e-03 -5.14993e-03 4.14600e-03 -3.46271e-03 2.95383e-03 -2.55916e-03 2.24589e-03 -1.99182e-03
-2.53737e-03 4.04100e-03 -5.14993e-03 5.01438e-03 -4.41155e-03 3.86202e-03 -3.39974e-03 3.01004e-03 -2.68361e-03 2.40700e-03
2.04142e-03 -3.07642e-03 4.14600e-03 -4.41155e-03 4.25722e-03 -3.93185e-03 3.59112e-03 -3.26848e-03 2.97715e-03 -2.71623e-03
-1.66341e-03 2.48228e-03 -3.46271e-03 3.86202e-03 -3.93185e-03 3.80470e-03 -3.59421e-03 3.35603e-03 -3.11910e-03 2.89345e-03
1.40981e-03 -2.06440e-03 2.95383e-03 -3.39974e-03 3.59112e-03 -3.59421e-03 3.49424e-03 -3.33838e-03 3.16065e-03 -2.97790e-03
-1.22912e-03 1.75340e-03 -2.55916e-03 3.01004e-03 -3.26848e-03 3.35603e-03 -3.33838e-03 3.25280e-03 -3.13063e-03 2.99139e-03
1.09171e-03 -1.51700e-03 2.24589e-03 -2.68361e-03 2.97715e-03 -3.11910e-03 3.16065e-03 -3.13063e-03 3.05620e-03 -2.95686e-03
-9.81504e-04 1.33545e-03 -1.99182e-03 2.40700e-03 -2.71623e-03 2.89345e-03 -2.97790e-03 2.99139e-03 -2.95686e-03 2.89484e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_25-26.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.68593e-02 -6.42514e-03 4.17461e-03 -3.32201e-03 2.72373e-03 -2.30295e-03 2.01003e-03 -1.79457e-03 1.62586e-03 -1.48601e-03
-6.42514e-03 1.08665e-02 -5.99875e-03 4.33776e-03 -3.39471e-03 2.75772e-03 -2.30853e-03 1.97555e-03 -1.71396e-03 1.50573e-03
4.17461e-03 -5.99875e-03 6.64110e-03 -5.16511e-03 4.20808e-03 -3.50515e-03 2.98162e-03 -2.57570e-03 2.24993e-03 -1.98491e-03
-3.32201e-03 4.33776e-03 -5.16511e-03 5.03910e-03 -4.48734e-03 3.94907e-03 -3.48167e-03 3.08320e-03 -2.74327e-03 2.45351e-03
2.72373e-03 -3.39471e-03 4.20808e-03 -4.48734e-03 4.35643e-03 -4.02875e-03 3.67559e-03 -3.34060e-03 3.03509e-03 -2.76210e-03
-2.30295e-03 2.75772e-03 -3.50515e-03 3.94907e-03 -4.02875e-03 3.89030e-03 -3.66198e-03 3.41049e-03 -3.16090e-03 2.92482e-03
2.01003e-03 -2.30853e-03 2.98162e-03 -3.48167e-03 3.67559e-03 -3.66198e-03 3.54039e-03 -3.37042e-03 3.18143e-03 -2.99017e-03
-1.79457e-03 1.97555e-03 -2.57570e-03 3.08320e-03 -3.34060e-03 3.41049e-03 -3.37042e-03 3.27090e-03 -3.13878e-03 2.99251e-03
1.62586e-03 -1.71396e-03 2.24993e-03 -2.74327e-03 3.03509e-03 -3.16090e-03 3.18143e-03 -3.13878e-03 3.05605e-03 -2.95107e-03
-1.48601e-03 1.50573e-03 -1.98491e-03 2.45351e-03 -2.76210e-03 2.92482e-03 -2.99017e-03 2.99251e-03 -2.95107e-03 2.88399e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_26-27.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.81108e-02 -6.64008e-03 4.58271e-03 -3.52696e-03 2.89090e-03 -2.48834e-03 2.16219e-03 -1.89130e-03 1.66764e-03 -1.48138e-03
-6.64008e-03 1.11598e-02 -6.32930e-03 4.51188e-03 -3.47165e-03 2.80098e-03 -2.31028e-03 1.93778e-03 -1.64773e-03 1.41853e-03
4.58271e-03 -6.32930e-03 6.91918e-03 -5.47952e-03 4.45788e-03 -3.73118e-03 3.16032e-03 -2.70422e-03 2.33547e-03 -2.03413e-03
-3.52696e-03 4.51188e-03 -5.47952e-03 5.34546e-03 -4.73018e-03 4.15772e-03 -3.65537e-03 3.22660e-03 -2.86111e-03 2.54974e-03
2.89090e-03 -3.47165e-03 4.45788e-03 -4.73018e-03 4.54993e-03 -4.21304e-03 3.84840e-03 -3.50071e-03 3.18201e-03 -2.89578e-03
-2.48834e-03 2.80098e-03 -3.73118e-03 4.15772e-03 -4.21304e-03 4.08447e-03 -3.86157e-03 3.60793e-03 -3.35158e-03 3.10623e-03
2.16219e-03 -2.31028e-03 3.16032e-03 -3.65537e-03 3.84840e-03 -3.86157e-03 3.75873e-03 -3.59491e-03 3.40410e-03 -3.20607e-03
-1.89130e-03 1.93778e-03 -2.70422e-03 3.22660e-03 -3.50071e-03 3.60793e-03 -3.59491e-03 3.50676e-03 -3.37610e-03 3.22478e-03
1.66764e-03 -1.64773e-03 2.33547e-03 -2.86111e-03 3.18201e-03 -3.35158e-03 3.40410e-03 -3.37610e-03 3.29697e-03 -3.18825e-03
-1.48138e-03 1.41853e-03 -2.03413e-03 2.54974e-03 -2.89578e-03 3.10623e-03 -3.20607e-03 3.22478e-03 -3.18825e-03 3.11669e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_27-28.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
2.72237e-02 -6.76227e-03 4.33431e-03 -3.33109e-03 2.79860e-03 -2.43360e-03 2.15808e-03 -1.92987e-03 1.73535e-03 -1.56543e-03
-6.76227e-03 1.13835e-02 -6.89417e-03 5.12937e-03 -4.07033e-03 3.34717e-03 -2.82296e-03 2.42677e-03 -2.11345e-03 1.86005e-03
4.33431e-03 -6.89417e-03 7.45490e-03 -6.12013e-03 5.05803e-03 -4.25571e-03 3.63617e-03 -3.14643e-03 2.75134e-03 -2.42862e-03
-3.33109e-03 5.12937e-03 -6.12013e-03 5.98888e-03 -5.33583e-03 4.69905e-03 -4.13904e-03 3.66157e-03 -3.25458e-03 2.90957e-03
2.79860e-03 -4.07033e-03 5.05803e-03 -5.33583e-03 5.10418e-03 -4.70351e-03 4.27763e-03 -3.87663e-03 3.51181e-03 -3.18804e-03
-2.43360e-03 3.34717e-03 -4.25571e-03 4.69905e-03 -4.70351e-03 4.51083e-03 -4.22767e-03 3.92239e-03 -3.62171e-03 3.34053e-03
2.15808e-03 -2.82296e-03 3.63617e-03 -4.13904e-03 4.27763e-03 -4.22767e-03 4.06577e-03 -3.85294e-03 3.62098e-03 -3.39028e-03
-1.92987e-03 2.42677e-03 -3.14643e-03 3.66157e-03 -3.87663e-03 3.92239e-03 -3.85294e-03 3.71902e-03 -3.55064e-03 3.37002e-03
1.73535e-03 -2.11345e-03 2.75134e-03 -3.25458e-03 3.51181e-03 -3.62171e-03 3.62098e-03 -3.55064e-03 3.43755e-03 -3.30294e-03
-1.56543e-03 1.86005e-03 -2.42862e-03 2.90957e-03 -3.18804e-03 3.34053e-03 -3.39028e-03 3.37002e-03 -3.30294e-03 3.20860e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_28-29.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.01324e-02 -7.64054e-03 5.02113e-03 -3.75408e-03 3.02163e-03 -2.45138e-03 2.01229e-03 -1.68290e-03 1.42872e-03 -1.24332e-03
-7.64054e-03 1.19945e-02 -7.15717e-03 5.26156e-03 -4.11857e-03 3.34711e-03 -2.77702e-03 2.34674e-03 -2.00663e-03 1.74900e-03
5.02113e-03 -7.15717e-03 7.68322e-03 -6.23777e-03 5.13229e-03 -4.29996e-03 3.66409e-03 -3.16166e-03 2.75240e-03 -2.42837e-03
-3.75408e-03 5.26156e-03 -6.23777e-03 6.06404e-03 -5.40123e-03 4.74832e-03 -4.18135e-03 3.70252e-03 -3.29178e-03 2.94939e-03
3.02163e-03 -4.11857e-03 5.13229e-03 -5.40123e-03 5.17060e-03 -4.76214e-03 4.33768e-03 -3.94351e-03 3.58309e-03 -3.26624e-03
-2.45138e-03 3.34711e-03 -4.29996e-03 4.74832e-03 -4.76214e-03 4.56590e-03 -4.28997e-03 3.99741e-03 -3.70677e-03 3.43598e-03
2.01229e-03 -2.77702e-03 3.66409e-03 -4.18135e-03 4.33768e-03 -4.28997e-03 4.14055e-03 -3.94479e-03 3.72677e-03 -3.50867e-03
-1.68290e-03 2.34674e-03 -3.16166e-03 3.70252e-03 -3.94351e-03 3.99741e-03 -3.94479e-03 3.83105e-03 -3.67863e-03 3.51169e-03
1.42872e-03 -2.00663e-03 2.75240e-03 -3.29178e-03 3.58309e-03 -3.70677e-03 3.72677e-03 -3.67863e-03 3.58362e-03 -3.46353e-03
-1.24332e-03 1.74900e-03 -2.42837e-03 2.94939e-03 -3.26624e-03 3.43598e-03 -3.50867e-03 3.51169e-03 -3.46353e-03 3.38762e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_29-30.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.01851e-02 -7.81838e-03 5.04997e-03 -3.73631e-03 3.00187e-03 -2.52221e-03 2.17826e-03 -1.91343e-03 1.70131e-03 -1.52879e-03
-7.81838e-03 1.20796e-02 -7.28952e-03 5.36464e-03 -4.19184e-03 3.39499e-03 -2.81382e-03 2.37550e-03 -2.03579e-03 1.76697e-03
5.04997e-03 -7.28952e-03 7.60765e-03 -6.19783e-03 5.11760e-03 -4.27411e-03 3.61628e-03 -3.09196e-03 2.67016e-03 -2.33004e-03
-3.73631e-03 5.36464e-03 -6.19783e-03 5.95568e-03 -5.31062e-03 4.66317e-03 -4.09102e-03 3.59616e-03 -3.17409e-03 2.81627e-03
3.00187e-03 -4.19184e-03 5.11760e-03 -5.31062e-03 5.10224e-03 -4.70776e-03 4.28626e-03 -3.87945e-03 3.50667e-03 -3.17265e-03
-2.52221e-03 3.39499e-03 -4.27411e-03 4.66317e-03 -4.70776e-03 4.52773e-03 -4.25624e-03 3.95278e-03 -3.64996e-03 3.36199e-03
2.17826e-03 -2.81382e-03 3.61628e-03 -4.09102e-03 4.28626e-03 -4.25624e-03 4.11041e-03 -3.90444e-03 3.67489e-03 -3.44076e-03
-1.91343e-03 2.37550e-03 -3.09196e-03 3.59616e-03 -3.87945e-03 3.95278e-03 -3.90444e-03 3.78247e-03 -3.62139e-03 3.44148e-03
1.70131e-03 -2.03579e-03 2.67016e-03 -3.17409e-03 3.50667e-03 -3.64996e-03 3.67489e-03 -3.62139e-03 3.52006e-03 -3.39030e-03
-1.52879e-03 1.76697e-03 -2.33004e-03 2.81627e-03 -3.17265e-03 3.36199e-03 -3.44076e-03 3.44148e-03 -3.39030e-03 3.30715e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_3-4.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.01839e-02 -3.75148e-04 4.46344e-04 -4.10628e-04 2.56030e-04 -9.83188e-05 5.32609e-05 -2.80671e-05 1.07688e-05 2.04401e-06
-3.75148e-04 6.60750e-03 -1.58224e-03 9.66139e-04 -7.17911e-04 5.70406e-04 -4.88615e-04 4.18395e-04 -3.59557e-04 3.14870e-04
4.46344e-04 -1.58224e-03 4.19950e-03 -1.96905e-03 1.30539e-03 -9.86700e-04 7.78760e-04 -6.60528e-04 5.71551e-04 -5.01800e-04
-4.10628e-04 9.66139e-04 -1.96905e-03 2.79673e-03 -1.86524e-03 1.42559e-03 -1.16812e-03 9.81323e-04 -8.39055e-04 7.33058e-04
2.56030e-04 -7.17911e-04 1.30539e-03 -1.86524e-03 2.00707e-03 -1.64131e-03 1.39497e-03 -1.21694e-03 1.06691e-03 -9.49974e-04
-9.83188e-05 5.70406e-04 -9.86700e-04 1.42559e-03 -1.64131e-03 1.62208e-03 -1.46203e-03 1.31595e-03 -1.18400e-03 1.07276e-03
5.32609e-05 -4.88615e-04 7.78760e-04 -1.16812e-03 1.39497e-03 -1.46203e-03 1.42603e-03 -1.33098e-03 1.22672e-03 -1.13151e-03
-2.80671e-05 4.18395e-04 -6.60528e-04 9.81323e-04 -1.21694e-03 1.31595e-03 -1.33098e-03 1.29375e-03 -1.22295e-03 1.14926e-03
1.07688e-05 -3.59557e-04 5.71551e-04 -8.39055e-04 1.06691e-03 -1.18400e-03 1.22672e-03 -1.22295e-03 1.18451e-03 -1.13312e-03
2.04401e-06 3.14870e-04 -5.01800e-04 7.33058e-04 -9.49974e-04 1.07276e-03 -1.13151e-03 1.14926e-03 -1.13312e-03 1.10134e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_30-31.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.02309e-02 -8.31478e-03 5.72582e-03 -4.40839e-03 3.54413e-03 -2.98079e-03 2.57336e-03 -2.26275e-03 2.01434e-03 -1.80777e-03
-8.31478e-03 1.23712e-02 -7.86762e-03 5.71094e-03 -4.45970e-03 3.65094e-03 -3.07796e-03 2.64988e-03 -2.31657e-03 2.04859e-03
5.72582e-03 -7.86762e-03 8.19162e-03 -6.59880e-03 5.45064e-03 -4.59811e-03 3.93795e-03 -3.41934e-03 3.00352e-03 -2.66354e-03
-4.40839e-03 5.71094e-03 -6.59880e-03 6.19866e-03 -5.51115e-03 4.86582e-03 -4.29996e-03 3.82128e-03 -3.41749e-03 3.07528e-03
3.54413e-03 -4.45970e-03 5.45064e-03 -5.51115e-03 5.25241e-03 -4.85873e-03 4.44104e-03 -4.04924e-03 3.69535e-03 -3.38033e-03
-2.98079e-03 3.65094e-03 -4.59811e-03 4.86582e-03 -4.85873e-03 4.67566e-03 -4.40542e-03 4.11337e-03 -3.82619e-03 3.55536e-03
2.57336e-03 -3.07796e-03 3.93795e-03 -4.29996e-03 4.44104e-03 -4.40542e-03 4.25869e-03 -4.06104e-03 3.84388e-03 -3.62435e-03
-2.26275e-03 2.64988e-03 -3.41934e-03 3.82128e-03 -4.04924e-03 4.11337e-03 -4.06104e-03 3.94358e-03 -3.79105e-03 3.62243e-03
2.01434e-03 -2.31657e-03 3.00352e-03 -3.41749e-03 3.69535e-03 -3.82619e-03 3.84388e-03 -3.79105e-03 3.69438e-03 -3.57241e-03
-1.80777e-03 2.04859e-03 -2.66354e-03 3.07528e-03 -3.38033e-03 3.55536e-03 -3.62435e-03 3.62243e-03 -3.57241e-03 3.49137e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_31-32.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.38444e-02 -8.56896e-03 5.89419e-03 -4.58495e-03 3.75683e-03 -3.15499e-03 2.68983e-03 -2.30985e-03 1.99380e-03 -1.73138e-03
-8.56896e-03 1.18641e-02 -7.73810e-03 5.68005e-03 -4.42784e-03 3.59524e-03 -3.00652e-03 2.56677e-03 -2.22500e-03 1.95262e-03
5.89419e-03 -7.73810e-03 7.96636e-03 -6.51944e-03 5.40328e-03 -4.55474e-03 3.90274e-03 -3.38548e-03 2.96739e-03 -2.62573e-03
-4.58495e-03 5.68005e-03 -6.51944e-03 6.21366e-03 -5.55787e-03 4.92594e-03 -4.37562e-03 3.90100e-03 -3.49380e-03 3.14605e-03
3.75683e-03 -4.42784e-03 5.40328e-03 -5.55787e-03 5.31612e-03 -4.93417e-03 4.53318e-03 -4.14762e-03 3.79196e-03 -3.47188e-03
-3.15499e-03 3.59524e-03 -4.55474e-03 4.92594e-03 -4.93417e-03 4.76114e-03 -4.50671e-03 4.22149e-03 -3.93384e-03 3.65929e-03
2.68983e-03 -3.00652e-03 3.90274e-03 -4.37562e-03 4.53318e-03 -4.50671e-03 4.37298e-03 -4.18044e-03 3.96208e-03 -3.73867e-03
-2.30985e-03 2.56677e-03 -3.38548e-03 3.90100e-03 -4.14762e-03 4.22149e-03 -4.18044e-03 4.06688e-03 -3.91274e-03 3.74038e-03
1.99380e-03 -2.22500e-03 2.96739e-03 -3.49380e-03 3.79196e-03 -3.93384e-03 3.96208e-03 -3.91274e-03 3.81462e-03 -3.68952e-03
-1.73138e-03 1.95262e-03 -2.62573e-03 3.14605e-03 -3.47188e-03 3.65929e-03 -3.73867e-03 3.74038e-03 -3.68952e-03 3.60661e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_32-33.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.37591e-02 -9.01554e-03 5.72429e-03 -4.36853e-03 3.44575e-03 -2.76098e-03 2.24300e-03 -1.84064e-03 1.52391e-03 -1.27029e-03
-9.01554e-03 1.27497e-02 -7.97566e-03 5.77123e-03 -4.44343e-03 3.55279e-03 -2.91585e-03 2.43913e-03 -2.07366e-03 1.78399e-03
5.72429e-03 -7.97566e-03 8.08475e-03 -6.64854e-03 5.50906e-03 -4.62469e-03 3.93187e-03 -3.37714e-03 2.92769e-03 -2.55730e-03
-4.36853e-03 5.77123e-03 -6.64854e-03 6.36838e-03 -5.70999e-03 5.04222e-03 -4.44555e-03 3.92611e-03 -3.48036e-03 3.09794e-03
3.44575e-03 -4.44343e-03 5.50906e-03 -5.70999e-03 5.48081e-03 -5.06926e-03 4.62564e-03 -4.19699e-03 3.80379e-03 -3.45076e-03
-2.76098e-03 3.55279e-03 -4.62469e-03 5.04222e-03 -5.06926e-03 4.87423e-03 -4.58573e-03 4.26497e-03 -3.94582e-03 3.64358e-03
2.24300e-03 -2.91585e-03 3.93187e-03 -4.44555e-03 4.62564e-03 -4.58573e-03 4.42866e-03 -4.21069e-03 3.96928e-03 -3.72525e-03
-1.84064e-03 2.43913e-03 -3.37714e-03 3.92611e-03 -4.19699e-03 4.26497e-03 -4.21069e-03 4.08128e-03 -3.91217e-03 3.72583e-03
1.52391e-03 -2.07366e-03 2.92769e-03 -3.48036e-03 3.80379e-03 -3.94582e-03 3.96928e-03 -3.91217e-03 3.80591e-03 -3.67245e-03
-1.27029e-03 1.78399e-03 -2.55730e-03 3.09794e-03 -3.45076e-03 3.64358e-03 -3.72525e-03 3.72583e-03 -3.67245e-03 3.58635e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_33-34.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.44407e-02 -9.11407e-03 5.78079e-03 -4.19106e-03 3.29074e-03 -2.61626e-03 2.11019e-03 -1.73265e-03 1.45099e-03 -1.23242e-03
-9.11407e-03 1.20326e-02 -7.76776e-03 5.73892e-03 -4.52965e-03 3.70948e-03 -3.10083e-03 2.63363e-03 -2.26486e-03 1.97552e-03
5.78079e-03 -7.76776e-03 8.06486e-03 -6.73976e-03 5.58662e-03 -4.68766e-03 3.98712e-03 -3.43505e-03 2.99048e-03 -2.63323e-03
-4.19106e-03 5.73892e-03 -6.73976e-03 6.49257e-03 -5.80255e-03 5.11144e-03 -4.50537e-03 3.99216e-03 -3.55720e-03 3.19279e-03
3.29074e-03 -4.52965e-03 5.58662e-03 -5.80255e-03 5.54115e-03 -5.11479e-03 4.66787e-03 -4.25009e-03 3.87174e-03 -3.54014e-03
-2.61626e-03 3.70948e-03 -4.68766e-03 5.11144e-03 -5.11479e-03 4.91277e-03 -4.62740e-03 4.32140e-03 -4.01953e-03 3.74038e-03
2.11019e-03 -3.10083e-03 3.98712e-03 -4.50537e-03 4.66787e-03 -4.62740e-03 4.47798e-03 -4.27723e-03 4.05423e-03 -3.83386e-03
-1.73265e-03 2.63363e-03 -3.43505e-03 3.99216e-03 -4.25009e-03 4.32140e-03 -4.27723e-03 4.16581e-03 -4.01493e-03 3.85172e-03
1.45099e-03 -2.26486e-03 2.99048e-03 -3.55720e-03 3.87174e-03 -4.01953e-03 4.05423e-03 -4.01493e-03 3.92645e-03 -3.81446e-03
-1.23242e-03 1.97552e-03 -2.63323e-03 3.19279e-03 -3.54014e-03 3.74038e-03 -3.83386e-03 3.85172e-03 -3.81446e-03 3.74803e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_34-35.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.33132e-02 -9.44449e-03 6.22855e-03 -4.59759e-03 3.66441e-03 -3.00255e-03 2.50010e-03 -2.10276e-03 1.78697e-03 -1.53143e-03
-9.44449e-03 1.27376e-02 -8.36185e-03 6.13881e-03 -4.82558e-03 3.92801e-03 -3.27216e-03 2.77457e-03 -2.38801e-03 2.08116e-03
6.22855e-03 -8.36185e-03 8.40334e-03 -6.96151e-03 5.83603e-03 -4.92870e-03 4.20180e-03 -3.61778e-03 3.14442e-03 -2.75661e-03
-4.59759e-03 6.13881e-03 -6.96151e-03 6.66065e-03 -6.02824e-03 5.36743e-03 -4.75680e-03 4.22030e-03 -3.75735e-03 3.36003e-03
3.66441e-03 -4.82558e-03 5.83603e-03 -6.02824e-03 5.81066e-03 -5.41346e-03 4.96421e-03 -4.52386e-03 4.11635e-03 -3.74912e-03
-3.00255e-03 3.92801e-03 -4.92870e-03 5.36743e-03 -5.41346e-03 5.24071e-03 -4.95433e-03 4.62736e-03 -4.29723e-03 3.98229e-03
2.50010e-03 -3.27216e-03 4.20180e-03 -4.75680e-03 4.96421e-03 -4.95433e-03 4.80601e-03 -4.58723e-03 4.33915e-03 -4.08547e-03
-2.10276e-03 2.77457e-03 -3.61778e-03 4.22030e-03 -4.52386e-03 4.62736e-03 -4.58723e-03 4.46172e-03 -4.29014e-03 4.09761e-03
1.78697e-03 -2.38801e-03 3.14442e-03 -3.75735e-03 4.11635e-03 -4.29723e-03 4.33915e-03 -4.29014e-03 4.18544e-03 -4.04927e-03
-1.53143e-03 2.08116e-03 -2.75661e-03 3.36003e-03 -3.74912e-03 3.98229e-03 -4.08547e-03 4.09761e-03 -4.04927e-03 3.96274e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_35-36.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.89658e-02 -1.06758e-02 7.17411e-03 -5.47937e-03 4.32556e-03 -3.51194e-03 2.90002e-03 -2.42918e-03 2.05906e-03 -1.76404e-03
-1.06758e-02 1.38025e-02 -8.89707e-03 6.55594e-03 -5.08972e-03 4.09658e-03 -3.37748e-03 2.83277e-03 -2.40370e-03 2.05767e-03
7.17411e-03 -8.89707e-03 8.76298e-03 -7.39554e-03 6.21811e-03 -5.27469e-03 4.51467e-03 -3.89596e-03 3.39263e-03 -2.97133e-03
-5.47937e-03 6.55594e-03 -7.39554e-03 7.12881e-03 -6.46120e-03 5.75648e-03 -5.10508e-03 4.53053e-03 -4.03949e-03 3.61467e-03
4.32556e-03 -5.08972e-03 6.21811e-03 -6.46120e-03 6.23848e-03 -5.81003e-03 5.32721e-03 -4.85528e-03 4.42522e-03 -4.03627e-03
-3.51194e-03 4.09658e-03 -5.27469e-03 5.75648e-03 -5.81003e-03 5.61277e-03 -5.29959e-03 4.94782e-03 -4.60101e-03 4.27000e-03
2.90002e-03 -3.37748e-03 4.51467e-03 -5.10508e-03 5.32721e-03 -5.29959e-03 5.13107e-03 -4.89348e-03 4.63317e-03 -4.36752e-03
-2.42918e-03 2.83277e-03 -3.89596e-03 4.53053e-03 -4.85528e-03 4.94782e-03 -4.89348e-03 4.75461e-03 -4.57325e-03 4.37132e-03
2.05906e-03 -2.40370e-03 3.39263e-03 -4.03949e-03 4.42522e-03 -4.60101e-03 4.63317e-03 -4.57325e-03 4.46097e-03 -4.31650e-03
-1.76404e-03 2.05767e-03 -2.97133e-03 3.61467e-03 -4.03627e-03 4.27000e-03 -4.36752e-03 4.37132e-03 -4.31650e-03 4.22615e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_36-37.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
3.96701e-02 -1.07164e-02 7.38862e-03 -5.65607e-03 4.54363e-03 -3.73499e-03 3.12420e-03 -2.65160e-03 2.28022e-03 -1.96557e-03
-1.07164e-02 1.37531e-02 -9.47453e-03 7.25788e-03 -5.76108e-03 4.70415e-03 -3.91176e-03 3.29651e-03 -2.81135e-03 2.40927e-03
7.38862e-03 -9.47453e-03 9.39677e-03 -7.99572e-03 6.74167e-03 -5.70912e-03 4.86802e-03 -4.18258e-03 3.62380e-03 -3.15336e-03
-5.65607e-03 7.25788e-03 -7.99572e-03 7.65916e-03 -6.92038e-03 6.14594e-03 -5.43245e-03 4.80599e-03 -4.26796e-03 3.79949e-03
4.54363e-03 -5.76108e-03 6.74167e-03 -6.92038e-03 6.63868e-03 -6.16452e-03 5.64317e-03 -5.13811e-03 4.67543e-03 -4.25403e-03
-3.73499e-03 4.70415e-03 -5.70912e-03 6.14594e-03 -6.16452e-03 5.94493e-03 -5.61347e-03 5.24450e-03 -4.87726e-03 4.52352e-03
3.12420e-03 -3.91176e-03 4.86802e-03 -5.43245e-03 5.64317e-03 -5.61347e-03 5.44256e-03 -5.19998e-03 4.92878e-03 -4.64810e-03
-2.65160e-03 3.29651e-03 -4.18258e-03 4.80599e-03 -5.13811e-03 5.24450e-03 -5.19998e-03 5.06519e-03 -4.88135e-03 4.67120e-03
2.28022e-03 -2.81135e-03 3.62380e-03 -4.26796e-03 4.67543e-03 -4.87726e-03 4.92878e-03 -4.88135e-03 4.77279e-03 -4.62632e-03
-1.96557e-03 2.40927e-03 -3.15336e-03 3.79949e-03 -4.25403e-03 4.52352e-03 -4.64810e-03 4.67120e-03 -4.62632e-03 4.53896e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_37-38.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.00672e-02 -1.17915e-02 7.67789e-03 -5.69437e-03 4.45957e-03 -3.56701e-03 2.90817e-03 -2.41079e-03 2.02735e-03 -1.72521e-03
-1.17915e-02 1.47431e-02 -9.86280e-03 7.29136e-03 -5.65429e-03 4.51307e-03 -3.68441e-03 3.06476e-03 -2.59090e-03 2.22206e-03
7.67789e-03 -9.86280e-03 9.49162e-03 -7.92494e-03 6.60928e-03 -5.56086e-03 4.72746e-03 -4.06265e-03 3.52750e-03 -3.09295e-03
-5.69437e-03 7.29136e-03 -7.92494e-03 7.48729e-03 -6.70808e-03 5.93941e-03 -5.25209e-03 4.65807e-03 -4.15039e-03 3.71831e-03
4.45957e-03 -5.65429e-03 6.60928e-03 -6.70808e-03 6.37496e-03 -5.89538e-03 5.39144e-03 -4.91210e-03 4.47432e-03 -4.08289e-03
-3.56701e-03 4.51307e-03 -5.56086e-03 5.93941e-03 -5.89538e-03 5.65266e-03 -5.32249e-03 4.96649e-03 -4.61470e-03 4.28231e-03
2.90817e-03 -3.68441e-03 4.72746e-03 -5.25209e-03 5.39144e-03 -5.32249e-03 5.13703e-03 -4.89444e-03 4.62906e-03 -4.36144e-03
-2.41079e-03 3.06476e-03 -4.06265e-03 4.65807e-03 -4.91210e-03 4.96649e-03 -4.89444e-03 4.74832e-03 -4.56173e-03 4.35700e-03
2.02735e-03 -2.59090e-03 3.52750e-03 -4.15039e-03 4.47432e-03 -4.61470e-03 4.62906e-03 -4.56173e-03 4.44335e-03 -4.29594e-03
-1.72521e-03 2.22206e-03 -3.09295e-03 3.71831e-03 -4.08289e-03 4.28231e-03 -4.36144e-03 4.35700e-03 -4.29594e-03 4.19883e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_38-39.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.29414e-02 -1.25685e-02 8.21263e-03 -6.20981e-03 5.06511e-03 -4.28069e-03 3.70013e-03 -3.24700e-03 2.87908e-03 -2.57455e-03
-1.25685e-02 1.40058e-02 -9.94453e-03 7.50207e-03 -5.91188e-03 4.81395e-03 -4.01684e-03 3.41858e-03 -2.95738e-03 2.59370e-03
8.21263e-03 -9.94453e-03 9.83825e-03 -8.41039e-03 7.11623e-03 -6.07088e-03 5.23977e-03 -4.57202e-03 4.02900e-03 -3.58271e-03
-6.20981e-03 7.50207e-03 -8.41039e-03 8.12343e-03 -7.40486e-03 6.63643e-03 -5.92855e-03 5.30504e-03 -4.76402e-03 4.29738e-03
5.06511e-03 -5.91188e-03 7.11623e-03 -7.40486e-03 7.16727e-03 -6.70672e-03 6.18606e-03 -5.67369e-03 5.19649e-03 -4.76354e-03
-4.28069e-03 4.81395e-03 -6.07088e-03 6.63643e-03 -6.70672e-03 6.49917e-03 -6.16324e-03 5.78042e-03 -5.39251e-03 5.01988e-03
3.70013e-03 -4.01684e-03 5.23977e-03 -5.92855e-03 6.18606e-03 -6.16324e-03 5.98327e-03 -5.72322e-03 5.42896e-03 -5.12630e-03
-3.24700e-03 3.41858e-03 -4.57202e-03 5.30504e-03 -5.67369e-03 5.78042e-03 -5.72322e-03 5.56907e-03 -5.36188e-03 5.12884e-03
2.87908e-03 -2.95738e-03 4.02900e-03 -4.76402e-03 5.19649e-03 -5.39251e-03 5.42896e-03 -5.36188e-03 5.23091e-03 -5.06192e-03
-2.57455e-03 2.59370e-03 -3.58271e-03 4.29738e-03 -4.76354e-03 5.01988e-03 -5.12630e-03 5.12884e-03 -5.06192e-03 4.94983e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_39-40.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.30998e-02 -1.21895e-02 7.62345e-03 -5.51679e-03 4.30565e-03 -3.50475e-03 2.92584e-03 -2.47586e-03 2.10699e-03 -1.79574e-03
-1.21895e-02 1.36331e-02 -9.37993e-03 7.16209e-03 -5.74853e-03 4.74983e-03 -3.99414e-03 3.40033e-03 -2.91981e-03 2.52341e-03
7.62345e-03 -9.37993e-03 9.24108e-03 -8.04735e-03 6.91960e-03 -5.96187e-03 5.16360e-03 -4.49826e-03 3.93974e-03 -3.46750e-03
-5.51679e-03 7.16209e-03 -8.04735e-03 7.84868e-03 -7.21330e-03 6.50190e-03 -5.82281e-03 5.20867e-03 -4.66460e-03 4.18690e-03
4.30565e-03 -5.74853e-03 6.91960e-03 -7.21330e-03 7.00409e-03 -6.57774e-03 6.08189e-03 -5.58367e-03 5.11216e-03 -4.67866e-03
-3.50475e-03 4.74983e-03 -5.96187e-03 6.50190e-03 -6.57774e-03 6.39295e-03 -6.07990e-03 5.71491e-03 -5.33924e-03 4.97411e-03
2.92584e-03 -3.99414e-03 5.16360e-03 -5.82281e-03 6.08189e-03 -6.07990e-03 5.92377e-03 -5.68508e-03 5.40831e-03 -5.11950e-03
-2.47586e-03 3.40033e-03 -4.49826e-03 5.20867e-03 -5.58367e-03 5.71491e-03 -5.68508e-03 5.55630e-03 -5.37131e-03 5.15740e-03
2.10699e-03 -2.91981e-03 3.93974e-03 -4.66460e-03 5.11216e-03 -5.33924e-03 5.40831e-03 -5.37131e-03 5.26709e-03 -5.12215e-03
-1.79574e-03 2.52341e-03 -3.46750e-03 4.18690e-03 -4.67866e-03 4.97411e-03 -5.11950e-03 5.15740e-03 -5.12215e-03 5.03837e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_4-5.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.10465e-02 -7.84772e-04 1.63222e-04 -1.71803e-04 3.68219e-06 5.43853e-05 -9.84287e-05 1.17389e-04 -1.28530e-04 1.39636e-04
-7.84772e-04 6.59809e-03 -1.61629e-03 1.04067e-03 -7.26298e-04 5.21078e-04 -3.93702e-04 3.17982e-04 -2.52685e-04 2.01992e-04
1.63222e-04 -1.61629e-03 4.21125e-03 -1.94192e-03 1.32328e-03 -9.93715e-04 7.86809e-04 -6.28055e-04 5.18132e-04 -4.33613e-04
-1.71803e-04 1.04067e-03 -1.94192e-03 2.68112e-03 -1.81846e-03 1.40953e-03 -1.14104e-03 9.56131e-04 -8.17081e-04 7.07709e-04
3.68219e-06 -7.26298e-04 1.32328e-03 -1.81846e-03 1.94374e-03 -1.60484e-03 1.35051e-03 -1.15382e-03 1.00315e-03 -8.79746e-04
5.43853e-05 5.21078e-04 -9.93715e-04 1.40953e-03 -1.60484e-03 1.58218e-03 -1.41938e-03 1.26690e-03 -1.13726e-03 1.02524e-03
-9.84287e-05 -3.93702e-04 7.86809e-04 -1.14104e-03 1.35051e-03 -1.41938e-03 1.37877e-03 -1.28164e-03 1.18305e-03 -1.08949e-03
1.17389e-04 3.17982e-04 -6.28055e-04 9.56131e-04 -1.15382e-03 1.26690e-03 -1.28164e-03 1.24284e-03 -1.17870e-03 1.10826e-03
-1.28530e-04 -2.52685e-04 5.18132e-04 -8.17081e-04 1.00315e-03 -1.13726e-03 1.18305e-03 -1.17870e-03 1.14626e-03 -1.09840e-03
1.39636e-04 2.01992e-04 -4.33613e-04 7.07709e-04 -8.79746e-04 1.02524e-03 -1.08949e-03 1.10826e-03 -1.09840e-03 1.07054e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_40-41.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.55845e-02 -1.37308e-02 9.19472e-03 -6.80977e-03 5.40926e-03 -4.44894e-03 3.74914e-03 -3.20765e-03 2.77402e-03 -2.41895e-03
-1.37308e-02 1.56958e-02 -1.10570e-02 8.42920e-03 -6.66877e-03 5.39999e-03 -4.44579e-03 3.70411e-03 -3.11348e-03 2.63745e-03
9.19472e-03 -1.10570e-02 1.04023e-02 -8.84302e-03 7.47592e-03 -6.34736e-03 5.42090e-03 -4.65774e-03 4.02599e-03 -3.50129e-03
-6.80977e-03 8.42920e-03 -8.84302e-03 8.34192e-03 -7.53533e-03 6.71939e-03 -5.96405e-03 5.29140e-03 -4.70335e-03 4.19397e-03
5.40926e-03 -6.66877e-03 7.47592e-03 -7.53533e-03 7.20320e-03 -6.71045e-03 6.16715e-03 -5.63128e-03 5.13007e-03 -4.67402e-03
-4.44894e-03 5.39999e-03 -6.34736e-03 6.71939e-03 -6.71045e-03 6.48343e-03 -6.13958e-03 5.74834e-03 -5.35008e-03 4.96591e-03
3.74914e-03 -4.44579e-03 5.42090e-03 -5.96405e-03 6.16715e-03 -6.13958e-03 5.96355e-03 -5.70574e-03 5.41052e-03 -5.10425e-03
-3.20765e-03 3.70411e-03 -4.65774e-03 5.29140e-03 -5.63128e-03 5.74834e-03 -5.70574e-03 5.56238e-03 -5.36148e-03 5.13091e-03
2.77402e-03 -3.11348e-03 4.02599e-03 -4.70335e-03 5.13007e-03 -5.35008e-03 5.41052e-03 -5.36148e-03 5.24273e-03 -5.08139e-03
-2.41895e-03 2.63745e-03 -3.50129e-03 4.19397e-03 -4.67402e-03 4.96591e-03 -5.10425e-03 5.13091e-03 -5.08139e-03 4.98144e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_41-42.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.46241e-02 -1.36278e-02 9.00055e-03 -6.71275e-03 5.28868e-03 -4.30755e-03 3.58416e-03 -3.02264e-03 2.57454e-03 -2.19965e-03
-1.36278e-02 1.50866e-02 -1.07978e-02 8.31567e-03 -6.59331e-03 5.34779e-03 -4.41496e-03 3.69740e-03 -3.13515e-03 2.69145e-03
9.00055e-03 -1.07978e-02 1.03171e-02 -8.92600e-03 7.61561e-03 -6.51221e-03 5.60155e-03 -4.85355e-03 4.23828e-03 -3.72774e-03
-6.71275e-03 8.31567e-03 -8.92600e-03 8.56132e-03 -7.81455e-03 7.02593e-03 -6.28861e-03 5.63077e-03 -5.05555e-03 4.55066e-03
5.28868e-03 -6.59331e-03 7.61561e-03 -7.81455e-03 7.53532e-03 -7.06946e-03 6.54582e-03 -6.02551e-03 5.53556e-03 -5.07961e-03
-4.30755e-03 5.34779e-03 -6.51221e-03 7.02593e-03 -7.06946e-03 6.87062e-03 -6.54772e-03 6.17177e-03 -5.78248e-03 5.39498e-03
3.58416e-03 -4.41496e-03 5.60155e-03 -6.28861e-03 6.54582e-03 -6.54772e-03 6.39256e-03 -6.14857e-03 5.85958e-03 -5.54680e-03
-3.02264e-03 3.69740e-03 -4.85355e-03 5.63077e-03 -6.02551e-03 6.17177e-03 -6.14857e-03 6.01678e-03 -5.81932e-03 5.57951e-03
2.57454e-03 -3.13515e-03 4.23828e-03 -5.05555e-03 5.53556e-03 -5.78248e-03 5.85958e-03 -5.81932e-03 5.70145e-03 -5.52873e-03
-2.19965e-03 2.69145e-03 -3.72774e-03 4.55066e-03 -5.07961e-03 5.39498e-03 -5.54680e-03 5.57951e-03 -5.52873e-03 5.42207e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_42-43.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.49079e-02 -1.38456e-02 8.99451e-03 -6.49769e-03 5.00676e-03 -4.02841e-03 3.33334e-03 -2.80986e-03 2.39629e-03 -2.05931e-03
-1.38456e-02 1.52350e-02 -1.10318e-02 8.39933e-03 -6.61956e-03 5.39496e-03 -4.51205e-03 3.84317e-03 -3.31434e-03 2.88475e-03
8.99451e-03 -1.10318e-02 1.04005e-02 -8.82370e-03 7.42282e-03 -6.32503e-03 5.45841e-03 -4.75836e-03 4.18025e-03 -3.69590e-03
-6.49769e-03 8.39933e-03 -8.82370e-03 8.29308e-03 -7.47221e-03 6.68061e-03 -5.97395e-03 5.35459e-03 -4.81314e-03 4.34090e-03
5.00676e-03 -6.61956e-03 7.42282e-03 -7.47221e-03 7.13316e-03 -6.66011e-03 6.15603e-03 -5.66447e-03 5.20314e-03 -4.78039e-03
-4.02841e-03 5.39496e-03 -6.32503e-03 6.68061e-03 -6.66011e-03 6.44155e-03 -6.12387e-03 5.76511e-03 -5.39747e-03 5.04041e-03
3.33334e-03 -4.51205e-03 5.45841e-03 -5.97395e-03 6.15603e-03 -6.12387e-03 5.95973e-03 -5.72148e-03 5.44645e-03 -5.15968e-03
-2.80986e-03 3.84317e-03 -4.75836e-03 5.35459e-03 -5.66447e-03 5.76511e-03 -5.72148e-03 5.58583e-03 -5.39520e-03 5.17645e-03
2.39629e-03 -3.31434e-03 4.18025e-03 -4.81314e-03 5.20314e-03 -5.39747e-03 5.44645e-03 -5.39520e-03 5.27807e-03 -5.12153e-03
-2.05931e-03 2.88475e-03 -3.69590e-03 4.34090e-03 -4.78039e-03 5.04041e-03 -5.15968e-03 5.17645e-03 -5.12153e-03 5.02004e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_43-44.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.76154e-02 -1.47908e-02 9.91495e-03 -7.40956e-03 5.93693e-03 -4.94983e-03 4.21796e-03 -3.64635e-03 3.18373e-03 -2.79996e-03
-1.47908e-02 1.49507e-02 -1.07307e-02 8.34567e-03 -6.71466e-03 5.55459e-03 -4.69339e-03 4.03320e-03 -3.51020e-03 3.09060e-03
9.91495e-03 -1.07307e-02 1.02703e-02 -9.00138e-03 7.80261e-03 -6.78702e-03 5.94747e-03 -5.25351e-03 4.67322e-03 -4.18537e-03
-7.40956e-03 8.34567e-03 -9.00138e-03 8.74797e-03 -8.10386e-03 7.38830e-03 -6.70497e-03 6.08426e-03 -5.52979e-03 5.03902e-03
5.93693e-03 -6.71466e-03 7.80261e-03 -8.10386e-03 7.91914e-03 -7.51840e-03 7.04030e-03 -6.54873e-03 6.07319e-03 -5.62679e-03
-4.94983e-03 5.55459e-03 -6.78702e-03 7.38830e-03 -7.51840e-03 7.37926e-03 -7.09784e-03 6.74795e-03 -6.37236e-03 5.99427e-03
4.21796e-03 -4.69339e-03 5.94747e-03 -6.70497e-03 7.04030e-03 -7.09784e-03 6.98174e-03 -6.76297e-03 6.48842e-03 -6.18650e-03
-3.64635e-03 4.03320e-03 -5.25351e-03 6.08426e-03 -6.54873e-03 6.74795e-03 -6.76297e-03 6.65709e-03 -6.47546e-03 6.24875e-03
3.18373e-03 -3.51020e-03 4.67322e-03 -5.52979e-03 6.07319e-03 -6.37236e-03 6.48842e-03 -6.47546e-03 6.37545e-03 -6.21812e-03
-2.79996e-03 3.09060e-03 -4.18537e-03 5.03902e-03 -5.62679e-03 5.99427e-03 -6.18650e-03 6.24875e-03 -6.21812e-03 6.12536e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_44-45.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
4.97322e-02 -1.55172e-02 1.01531e-02 -7.42369e-03 5.81985e-03 -4.73144e-03 3.94520e-03 -3.35136e-03 2.88545e-03 -2.49891e-03
-1.55172e-02 1.56883e-02 -1.13983e-02 8.66412e-03 -6.87929e-03 5.60392e-03 -4.64895e-03 3.91578e-03 -3.34064e-03 2.87899e-03
1.01531e-02 -1.13983e-02 1.08870e-02 -9.39071e-03 8.04073e-03 -6.90721e-03 5.96775e-03 -5.19293e-03 4.55247e-03 -4.01073e-03
-7.42369e-03 8.66412e-03 -9.39071e-03 8.99760e-03 -8.24415e-03 7.42778e-03 -6.65545e-03 5.96266e-03 -5.35518e-03 4.81813e-03
5.81985e-03 -6.87929e-03 8.04073e-03 -8.24415e-03 7.96346e-03 -7.46851e-03 6.90698e-03 -6.34990e-03 5.82767e-03 -5.34473e-03
-4.73144e-03 5.60392e-03 -6.90721e-03 7.42778e-03 -7.46851e-03 7.23901e-03 -6.87886e-03 6.46901e-03 -6.05209e-03 5.64617e-03
3.94520e-03 -4.64895e-03 5.96775e-03 -6.65545e-03 6.90698e-03 -6.87886e-03 6.68993e-03 -6.41749e-03 6.10741e-03 -5.78554e-03
-3.35136e-03 3.91578e-03 -5.19293e-03 5.96266e-03 -6.34990e-03 6.46901e-03 -6.41749e-03 6.26388e-03 -6.05224e-03 5.81190e-03
2.88545e-03 -3.34064e-03 4.55247e-03 -5.35518e-03 5.82767e-03 -6.05209e-03 6.10741e-03 -6.05224e-03 5.92664e-03 -5.76049e-03
-2.49891e-03 2.87899e-03 -4.01073e-03 4.81813e-03 -5.34473e-03 5.64617e-03 -5.78554e-03 5.81190e-03 -5.76049e-03 5.66852e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_45-46.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.60035e-02 -1.80254e-02 1.16170e-02 -8.31094e-03 6.28905e-03 -4.90641e-03 3.90464e-03 -3.16227e-03 2.60252e-03 -2.17322e-03
-1.80254e-02 1.67751e-02 -1.22567e-02 9.40642e-03 -7.43520e-03 6.00783e-03 -4.94523e-03 4.13643e-03 -3.50688e-03 3.00658e-03
1.16170e-02 -1.22567e-02 1.15330e-02 -9.93544e-03 8.46558e-03 -7.22932e-03 6.21198e-03 -5.37618e-03 4.68476e-03 -4.10810e-03
-8.31094e-03 9.40642e-03 -9.93544e-03 9.42416e-03 -8.58099e-03 7.70094e-03 -6.87967e-03 6.14420e-03 -5.49579e-03 4.92821e-03
6.28905e-03 -7.43520e-03 8.46558e-03 -8.58099e-03 8.25117e-03 -7.72866e-03 7.14435e-03 -6.56121e-03 6.00780e-03 -5.49683e-03
-4.90641e-03 6.00783e-03 -7.22932e-03 7.70094e-03 -7.72866e-03 7.50018e-03 -7.13851e-03 6.71761e-03 -6.27984e-03 5.84983e-03
3.90464e-03 -4.94523e-03 6.21198e-03 -6.87967e-03 7.14435e-03 -7.13851e-03 6.96439e-03 -6.69324e-03 6.37161e-03 -6.03007e-03
-3.16227e-03 4.13643e-03 -5.37618e-03 6.14420e-03 -6.56121e-03 6.71761e-03 -6.69324e-03 6.55100e-03 -6.33617e-03 6.08107e-03
2.60252e-03 -3.50688e-03 4.68476e-03 -5.49579e-03 6.00780e-03 -6.27984e-03 6.37161e-03 -6.33617e-03 6.21487e-03 -6.03929e-03
-2.17322e-03 3.00658e-03 -4.10810e-03 4.92821e-03 -5.49683e-03 5.84983e-03 -6.03007e-03 6.08107e-03 -6.03929e-03 5.93424e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_46-47.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.73484e-02 -1.86127e-02 1.28354e-02 -9.92356e-03 7.94344e-03 -6.52792e-03 5.46800e-03 -4.65107e-03 4.00600e-03 -3.47277e-03
-1.86127e-02 1.72488e-02 -1.30546e-02 1.03625e-02 -8.42056e-03 6.93628e-03 -5.78045e-03 4.86829e-03 -4.14102e-03 3.54305e-03
1.28354e-02 -1.30546e-02 1.23386e-02 -1.08406e-02 9.38534e-03 -8.09298e-03 6.98773e-03 -6.05840e-03 5.28147e-03 -4.61939e-03
-9.92356e-03 1.03625e-02 -1.08406e-02 1.04045e-02 -9.56648e-03 8.63174e-03 -7.73011e-03 6.91061e-03 -6.18529e-03 5.53924e-03
7.94344e-03 -8.42056e-03 9.38534e-03 -9.56648e-03 9.23625e-03 -8.66273e-03 8.00800e-03 -7.35280e-03 6.73352e-03 -6.15359e-03
-6.52792e-03 6.93628e-03 -8.09298e-03 8.63174e-03 -8.66273e-03 8.39193e-03 -7.97178e-03 7.49145e-03 -6.99923e-03 6.51043e-03
5.46800e-03 -5.78045e-03 6.98773e-03 -7.73011e-03 8.00800e-03 -7.97178e-03 7.75220e-03 -7.43419e-03 7.06924e-03 -6.67879e-03
-4.65107e-03 4.86829e-03 -6.05840e-03 6.91061e-03 -7.35280e-03 7.49145e-03 -7.43419e-03 7.25680e-03 -7.00847e-03 6.71323e-03
4.00600e-03 -4.14102e-03 5.28147e-03 -6.18529e-03 6.73352e-03 -6.99923e-03 7.06924e-03 -7.00847e-03 6.86246e-03 -6.65422e-03
-3.47277e-03 3.54305e-03 -4.61939e-03 5.53924e-03 -6.15359e-03 6.51043e-03 -6.67879e-03 6.71323e-03 -6.65422e-03 6.52547e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_47-48.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.54541e-02 -1.88439e-02 1.22036e-02 -8.81913e-03 6.68635e-03 -5.23272e-03 4.19579e-03 -3.43122e-03 2.84690e-03 -2.38854e-03
-1.88439e-02 1.69139e-02 -1.27589e-02 1.00062e-02 -8.03017e-03 6.57876e-03 -5.48306e-03 4.63806e-03 -3.97048e-03 3.43279e-03
1.22036e-02 -1.27589e-02 1.22255e-02 -1.07260e-02 9.23864e-03 -7.96331e-03 6.90390e-03 -6.03002e-03 5.30459e-03 -4.69815e-03
-8.81913e-03 1.00062e-02 -1.07260e-02 1.02444e-02 -9.36925e-03 8.44608e-03 -7.58253e-03 6.81139e-03 -6.13366e-03 5.54234e-03
6.68635e-03 -8.03017e-03 9.23864e-03 -9.36925e-03 9.00261e-03 -8.43843e-03 7.81521e-03 -7.20051e-03 6.62267e-03 -6.09341e-03
-5.23272e-03 6.57876e-03 -7.96331e-03 8.44608e-03 -8.43843e-03 8.16969e-03 -7.77048e-03 7.31945e-03 -6.85909e-03 6.41316e-03
4.19579e-03 -5.48306e-03 6.90390e-03 -7.58253e-03 7.81521e-03 -7.77048e-03 7.55935e-03 -7.25833e-03 6.91465e-03 -6.55813e-03
-3.43122e-03 4.63806e-03 -6.03002e-03 6.81139e-03 -7.20051e-03 7.31945e-03 -7.25833e-03 7.08618e-03 -6.84927e-03 6.57945e-03
2.84690e-03 -3.97048e-03 5.30459e-03 -6.13366e-03 6.62267e-03 -6.85909e-03 6.91465e-03 -6.84927e-03 6.70573e-03 -6.51537e-03
-2.38854e-03 3.43279e-03 -4.69815e-03 5.54234e-03 -6.09341e-03 6.41316e-03 -6.55813e-03 6.57945e-03 -6.51537e-03 6.39543e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_48-49.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.91426e-02 -2.07604e-02 1.37276e-02 -1.01613e-02 7.98776e-03 -6.50305e-03 5.41822e-03 -4.59307e-03 3.94674e-03 -3.42729e-03
-2.07604e-02 1.74183e-02 -1.29946e-02 1.02230e-02 -8.24143e-03 6.76630e-03 -5.63786e-03 4.75912e-03 -4.06451e-03 3.51088e-03
1.37276e-02 -1.29946e-02 1.21445e-02 -1.07230e-02 9.33395e-03 -8.09999e-03 7.03915e-03 -6.14126e-03 5.38578e-03 -4.74543e-03
-1.01613e-02 1.02230e-02 -1.07230e-02 1.03778e-02 -9.61652e-03 8.73719e-03 -7.86733e-03 7.06235e-03 -6.34114e-03 5.69912e-03
7.98776e-03 -8.24143e-03 9.33395e-03 -9.61652e-03 9.35985e-03 -8.83659e-03 8.20640e-03 -7.55680e-03 6.93198e-03 -6.34610e-03
-6.50305e-03 6.76630e-03 -8.09999e-03 8.73719e-03 -8.83659e-03 8.61088e-03 -8.21079e-03 7.73150e-03 -7.22883e-03 6.72891e-03
5.41822e-03 -5.63786e-03 7.03915e-03 -7.86733e-03 8.20640e-03 -8.21079e-03 8.00879e-03 -7.69030e-03 7.31350e-03 -6.91053e-03
-4.59307e-03 4.75912e-03 -6.14126e-03 7.06235e-03 -7.55680e-03 7.73150e-03 -7.69030e-03 7.51238e-03 -7.25301e-03 6.94624e-03
3.94674e-03 -4.06451e-03 5.38578e-03 -6.34114e-03 6.93198e-03 -7.22883e-03 7.31350e-03 -7.25301e-03 7.09726e-03 -6.87963e-03
-3.42729e-03 3.51088e-03 -4.74543e-03 5.69912e-03 -6.34610e-03 6.72891e-03 -6.91053e-03 6.94624e-03 -6.87963e-03 6.74589e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_49-50.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.58093e-02 -1.91114e-02 1.24366e-02 -8.95472e-03 6.75659e-03 -5.23119e-03 4.11671e-03 -3.27774e-03 2.63171e-03 -2.12620e-03
-1.91114e-02 1.78465e-02 -1.36535e-02 1.06771e-02 -8.57001e-03 7.01218e-03 -5.82784e-03 4.91040e-03 -4.18773e-03 3.60956e-03
1.24366e-02 -1.36535e-02 1.28779e-02 -1.12280e-02 9.68478e-03 -8.36812e-03 7.26887e-03 -6.35641e-03 5.59733e-03 -4.96191e-03
-8.95472e-03 1.06771e-02 -1.12280e-02 1.06919e-02 -9.81570e-03 8.88788e-03 -8.01334e-03 7.22551e-03 -6.52840e-03 5.91557e-03
6.75659e-03 -8.57001e-03 9.68478e-03 -9.81570e-03 9.47407e-03 -8.92480e-03 8.30834e-03 -7.69244e-03 7.10678e-03 -6.56329e-03
-5.23119e-03 7.01218e-03 -8.36812e-03 8.88788e-03 -8.92480e-03 8.68665e-03 -8.30832e-03 7.86847e-03 -7.41017e-03 6.95710e-03
4.11671e-03 -5.82784e-03 7.26887e-03 -8.01334e-03 8.30834e-03 -8.30832e-03 8.12966e-03 -7.84946e-03 7.51548e-03 -7.15764e-03
-3.27774e-03 4.91040e-03 -6.35641e-03 7.22551e-03 -7.69244e-03 7.86847e-03 -7.84946e-03 7.70558e-03 -7.48424e-03 7.21766e-03
2.63171e-03 -4.18773e-03 5.59733e-03 -6.52840e-03 7.10678e-03 -7.41017e-03 7.51548e-03 -7.48424e-03 7.36088e-03 -7.17751e-03
-2.12620e-03 3.60956e-03 -4.96191e-03 5.91557e-03 -6.56329e-03 6.95710e-03 -7.15764e-03 7.21766e-03 -7.17751e-03 7.06778e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_5-6.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.08355e-02 -1.42771e-03 6.52339e-04 -5.20258e-04 4.40182e-04 -3.33239e-04 2.35534e-04 -1.68476e-04 1.21804e-04 -7.91068e-05
-1.42771e-03 6.82068e-03 -2.10396e-03 1.34847e-03 -9.50920e-04 7.75763e-04 -6.05642e-04 5.00457e-04 -4.16000e-04 3.49020e-04
6.52339e-04 -2.10396e-03 4.58044e-03 -2.33107e-03 1.66092e-03 -1.29148e-03 1.05375e-03 -9.05066e-04 7.86989e-04 -6.90630e-04
-5.20258e-04 1.34847e-03 -2.33107e-03 2.88123e-03 -2.09860e-03 1.63559e-03 -1.33812e-03 1.13767e-03 -9.86772e-04 8.67899e-04
4.40182e-04 -9.50920e-04 1.66092e-03 -2.09860e-03 2.19120e-03 -1.82407e-03 1.55219e-03 -1.35377e-03 1.19581e-03 -1.06796e-03
-3.33239e-04 7.75763e-04 -1.29148e-03 1.63559e-03 -1.82407e-03 1.75747e-03 -1.57789e-03 1.42191e-03 -1.28334e-03 1.16492e-03
2.35534e-04 -6.05642e-04 1.05375e-03 -1.33812e-03 1.55219e-03 -1.57789e-03 1.51789e-03 -1.41715e-03 1.31202e-03 -1.21398e-03
-1.68476e-04 5.00457e-04 -9.05066e-04 1.13767e-03 -1.35377e-03 1.42191e-03 -1.41715e-03 1.37062e-03 -1.29927e-03 1.22360e-03
1.21804e-04 -4.16000e-04 7.86989e-04 -9.86772e-04 1.19581e-03 -1.28334e-03 1.31202e-03 -1.29927e-03 1.25922e-03 -1.20579e-03
-7.91068e-05 3.49020e-04 -6.90630e-04 8.67899e-04 -1.06796e-03 1.16492e-03 -1.21398e-03 1.22360e-03 -1.20579e-03 1.17163e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_50-51.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.36235e-02 -2.03389e-02 1.35301e-02 -1.03912e-02 8.45856e-03 -7.09860e-03 6.07796e-03 -5.27994e-03 4.63760e-03 -4.11345e-03
-2.03389e-02 1.74486e-02 -1.32074e-02 1.03984e-02 -8.50365e-03 7.11958e-03 -6.05644e-03 5.21350e-03 -4.54201e-03 3.99550e-03
1.35301e-02 -1.32074e-02 1.23251e-02 -1.08313e-02 9.48657e-03 -8.33508e-03 7.35384e-03 -6.51740e-03 5.80956e-03 -5.20690e-03
-1.03912e-02 1.03984e-02 -1.08313e-02 1.04045e-02 -9.69036e-03 8.89988e-03 -8.12411e-03 7.40204e-03 -6.74780e-03 6.16390e-03
8.45856e-03 -8.50365e-03 9.48657e-03 -9.69036e-03 9.47962e-03 -9.04274e-03 8.50640e-03 -7.94443e-03 7.39260e-03 -6.87267e-03
-7.09860e-03 7.11958e-03 -8.33508e-03 8.89988e-03 -9.04274e-03 8.89718e-03 -8.58491e-03 8.19061e-03 -7.76070e-03 7.32834e-03
6.07796e-03 -6.05644e-03 7.35384e-03 -8.12411e-03 8.50640e-03 -8.58491e-03 8.46365e-03 -8.22488e-03 7.91800e-03 -7.58134e-03
-5.27994e-03 5.21350e-03 -6.51740e-03 7.40204e-03 -7.94443e-03 8.19061e-03 -8.22488e-03 8.12331e-03 -7.92982e-03 7.68740e-03
4.63760e-03 -4.54201e-03 5.80956e-03 -6.74780e-03 7.39260e-03 -7.76070e-03 7.91800e-03 -7.92982e-03 7.83931e-03 -7.68469e-03
-4.11345e-03 3.99550e-03 -5.20690e-03 6.16390e-03 -6.87267e-03 7.32834e-03 -7.58134e-03 7.68740e-03 -7.68469e-03 7.60885e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_51-52.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.25557e-02 -2.25044e-02 1.49219e-02 -1.09847e-02 8.41722e-03 -6.61445e-03 5.29242e-03 -4.29581e-03 3.52492e-03 -2.91920e-03
-2.25044e-02 1.88511e-02 -1.46196e-02 1.16871e-02 -9.52024e-03 7.86066e-03 -6.56504e-03 5.53736e-03 -4.71188e-03 4.03685e-03
1.49219e-02 -1.46196e-02 1.34143e-02 -1.17425e-02 1.01676e-02 -8.79463e-03 7.62839e-03 -6.64627e-03 5.81848e-03 -5.11790e-03
-1.09847e-02 1.16871e-02 -1.17425e-02 1.10883e-02 -1.01561e-02 9.17872e-03 -8.25230e-03 7.41156e-03 -6.66128e-03 5.99887e-03
8.41722e-03 -9.52024e-03 1.01676e-02 -1.01561e-02 9.74900e-03 -9.15531e-03 8.49790e-03 -7.84128e-03 7.21394e-03 -6.63166e-03
-6.61445e-03 7.86066e-03 -8.79463e-03 9.17872e-03 -9.15531e-03 8.88173e-03 -8.47430e-03 8.00627e-03 -7.51811e-03 7.03693e-03
5.29242e-03 -6.56504e-03 7.62839e-03 -8.25230e-03 8.49790e-03 -8.47430e-03 8.27979e-03 -7.98488e-03 7.63379e-03 -7.25926e-03
-4.29581e-03 5.53736e-03 -6.64627e-03 7.41156e-03 -7.84128e-03 8.00627e-03 -7.98488e-03 7.84012e-03 -7.61438e-03 7.34282e-03
3.52492e-03 -4.71188e-03 5.81848e-03 -6.66128e-03 7.21394e-03 -7.51811e-03 7.63379e-03 -7.61438e-03 7.49971e-03 -7.32262e-03
-2.91920e-03 4.03685e-03 -5.11790e-03 5.99887e-03 -6.63166e-03 7.03693e-03 -7.25926e-03 7.34282e-03 -7.32262e-03 7.23046e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_52-53.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.41960e-02 -2.23936e-02 1.46130e-02 -1.06670e-02 8.19932e-03 -6.51434e-03 5.29769e-03 -4.38696e-03 3.68784e-03 -3.13848e-03
-2.23936e-02 1.84954e-02 -1.43533e-02 1.14370e-02 -9.25290e-03 7.57961e-03 -6.27466e-03 5.24246e-03 -4.41607e-03 3.74983e-03
1.46130e-02 -1.43533e-02 1.33276e-02 -1.17340e-02 1.01701e-02 -8.78618e-03 7.60652e-03 -6.61303e-03 5.77817e-03 -5.07745e-03
-1.06670e-02 1.14370e-02 -1.17340e-02 1.11902e-02 -1.02919e-02 9.31421e-03 -8.37720e-03 7.52413e-03 -6.76516e-03 6.09894e-03
8.19932e-03 -9.25290e-03 1.01701e-02 -1.02919e-02 9.93117e-03 -9.34393e-03 8.67898e-03 -8.01146e-03 7.37661e-03 -6.79074e-03
-6.51434e-03 7.57961e-03 -8.78618e-03 9.31421e-03 -9.34393e-03 9.07999e-03 -8.66612e-03 8.18763e-03 -7.69245e-03 7.20782e-03
5.29769e-03 -6.27466e-03 7.60652e-03 -8.37720e-03 8.67898e-03 -8.66612e-03 8.46501e-03 -8.15910e-03 7.80047e-03 -7.42178e-03
-4.38696e-03 5.24246e-03 -6.61303e-03 7.52413e-03 -8.01146e-03 8.18763e-03 -8.15910e-03 8.00211e-03 -7.76786e-03 7.49067e-03
3.68784e-03 -4.41607e-03 5.77817e-03 -6.76516e-03 7.37661e-03 -7.69245e-03 7.80047e-03 -7.76786e-03 7.64276e-03 -7.45769e-03
-3.13848e-03 3.74983e-03 -5.07745e-03 6.09894e-03 -6.79074e-03 7.20782e-03 -7.42178e-03 7.49067e-03 -7.45769e-03 7.35471e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_53-54.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.48281e-02 -2.20920e-02 1.43769e-02 -1.05995e-02 8.23652e-03 -6.59078e-03 5.37728e-03 -4.44815e-03 3.71980e-03 -3.12289e-03
-2.20920e-02 1.85113e-02 -1.46424e-02 1.18842e-02 -9.86202e-03 8.31442e-03 -7.09638e-03 6.11881e-03 -5.32255e-03 4.65938e-03
1.43769e-02 -1.46424e-02 1.38561e-02 -1.24102e-02 1.09885e-02 -9.71710e-03 8.61057e-03 -7.65656e-03 6.83518e-03 -6.12390e-03
-1.05995e-02 1.18842e-02 -1.24102e-02 1.19829e-02 -1.11878e-02 1.02903e-02 -9.40310e-03 8.57273e-03 -7.81424e-03 7.12859e-03
8.23652e-03 -9.86202e-03 1.09885e-02 -1.11878e-02 1.08897e-02 -1.03498e-02 9.71107e-03 -9.04983e-03 8.40401e-03 -7.79170e-03
-6.59078e-03 8.31442e-03 -9.71710e-03 1.02903e-02 -1.03498e-02 1.01071e-02 -9.70088e-03 9.21630e-03 -8.70244e-03 8.18766e-03
5.37728e-03 -7.09638e-03 8.61057e-03 -9.40310e-03 9.71107e-03 -9.70088e-03 9.49448e-03 -9.17432e-03 8.79265e-03 -8.38280e-03
-4.44815e-03 6.11881e-03 -7.65656e-03 8.57273e-03 -9.04983e-03 9.21630e-03 -9.17432e-03 8.99850e-03 -8.73946e-03 8.43205e-03
3.71980e-03 -5.32255e-03 6.83518e-03 -7.81424e-03 8.40401e-03 -8.70244e-03 8.79265e-03 -8.73946e-03 8.58998e-03 -8.37730e-03
-3.12289e-03 4.65938e-03 -6.12390e-03 7.12859e-03 -7.79170e-03 8.18766e-03 -8.38280e-03 8.43205e-03 -8.37730e-03 8.25042e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_54-55.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.74416e-02 -2.47970e-02 1.67864e-02 -1.25891e-02 9.85001e-03 -7.94384e-03 6.56456e-03 -5.53395e-03 4.74133e-03 -4.11816e-03
-2.47970e-02 2.04181e-02 -1.62580e-02 1.31819e-02 -1.08680e-02 9.08978e-03 -7.70129e-03 6.60015e-03 -5.70791e-03 4.98924e-03
1.67864e-02 -1.62580e-02 1.51995e-02 -1.35340e-02 1.19047e-02 -1.04532e-02 9.20367e-03 -8.14015e-03 7.23291e-03 -6.46811e-03
-1.25891e-02 1.31819e-02 -1.35340e-02 1.29612e-02 -1.20342e-02 1.10174e-02 -1.00312e-02 9.12136e-03 -8.29956e-03 7.57219e-03
9.85001e-03 -1.08680e-02 1.19047e-02 -1.20342e-02 1.16679e-02 -1.10623e-02 1.03666e-02 -9.65678e-03 8.97081e-03 -8.33072e-03
-7.94384e-03 9.08978e-03 -1.04532e-02 1.10174e-02 -1.10623e-02 1.08005e-02 -1.03757e-02 9.87229e-03 -9.34085e-03 8.81283e-03
6.56456e-03 -7.70129e-03 9.20367e-03 -1.00312e-02 1.03666e-02 -1.03757e-02 1.01836e-02 -9.87113e-03 9.49246e-03 -9.08329e-03
-5.53395e-03 6.60015e-03 -8.14015e-03 9.12136e-03 -9.65678e-03 9.87229e-03 -9.87113e-03 9.72501e-03 -9.48665e-03 9.19238e-03
4.74133e-03 -5.70791e-03 7.23291e-03 -8.29956e-03 8.97081e-03 -9.34085e-03 9.49246e-03 -9.48665e-03 9.37489e-03 -9.18328e-03
-4.11816e-03 4.98924e-03 -6.46811e-03 7.57219e-03 -8.33072e-03 8.81283e-03 -9.08329e-03 9.19238e-03 -9.18328e-03 9.08827e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_55-56.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.74686e-02 -2.42544e-02 1.61772e-02 -1.17136e-02 8.78992e-03 -6.72039e-03 5.20366e-03 -4.06757e-03 3.20259e-03 -2.53360e-03
-2.42544e-02 2.01832e-02 -1.59279e-02 1.27574e-02 -1.03670e-02 8.53010e-03 -7.10107e-03 5.97728e-03 -5.08534e-03 4.36727e-03
1.61772e-02 -1.59279e-02 1.47917e-02 -1.30643e-02 1.14066e-02 -9.94181e-03 8.69115e-03 -7.63741e-03 6.75350e-03 -6.00924e-03
-1.17136e-02 1.27574e-02 -1.30643e-02 1.24925e-02 -1.15851e-02 1.05895e-02 -9.62390e-03 8.73679e-03 -7.94306e-03 7.24097e-03
8.78992e-03 -1.03670e-02 1.14066e-02 -1.15851e-02 1.12736e-02 -1.07113e-02 1.00475e-02 -9.36492e-03 8.70593e-03 -8.09013e-03
-6.72039e-03 8.53010e-03 -9.94181e-03 1.05895e-02 -1.07113e-02 1.05042e-02 -1.01145e-02 9.63649e-03 -9.12693e-03 8.61867e-03
5.20366e-03 -7.10107e-03 8.69115e-03 -9.62390e-03 1.00475e-02 -1.01145e-02 9.95488e-03 -9.66216e-03 9.29795e-03 -8.90203e-03
-4.06757e-03 5.97728e-03 -7.63741e-03 8.73679e-03 -9.36492e-03 9.63649e-03 -9.66216e-03 9.52834e-03 -9.29602e-03 9.00764e-03
3.20259e-03 -5.08534e-03 6.75350e-03 -7.94306e-03 8.70593e-03 -9.12693e-03 9.29795e-03 -9.29602e-03 9.17883e-03 -8.98843e-03
-2.53360e-03 4.36727e-03 -6.00924e-03 7.24097e-03 -8.09013e-03 8.61867e-03 -8.90203e-03 9.00764e-03 -8.98843e-03 8.88469e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_56-57.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.36085e-02 -2.51172e-02 1.60690e-02 -1.13608e-02 8.45883e-03 -6.56838e-03 5.29241e-03 -4.39285e-03 3.72779e-03 -3.21337e-03
-2.51172e-02 1.89697e-02 -1.48771e-02 1.18410e-02 -9.61745e-03 7.97109e-03 -6.73054e-03 5.77248e-03 -5.01249e-03 4.39399e-03
1.60690e-02 -1.48771e-02 1.39606e-02 -1.23485e-02 1.07836e-02 -9.42659e-03 8.28629e-03 -7.33112e-03 6.52596e-03 -5.84049e-03
-1.13608e-02 1.18410e-02 -1.23485e-02 1.18333e-02 -1.09545e-02 1.00083e-02 -9.10725e-03 8.28588e-03 -7.55000e-03 6.89454e-03
8.45883e-03 -9.61745e-03 1.07836e-02 -1.09545e-02 1.06163e-02 -1.00595e-02 9.42872e-03 -8.79128e-03 8.17880e-03 -7.60483e-03
-6.56838e-03 7.97109e-03 -9.42659e-03 1.00083e-02 -1.00595e-02 9.82463e-03 -9.44431e-03 8.99596e-03 -8.52407e-03 8.05362e-03
5.29241e-03 -6.73054e-03 8.28629e-03 -9.10725e-03 9.42872e-03 -9.44431e-03 9.27670e-03 -9.00143e-03 8.66720e-03 -8.30487e-03
-4.39285e-03 5.77248e-03 -7.33112e-03 8.28588e-03 -8.79128e-03 8.99596e-03 -9.00143e-03 8.87583e-03 -8.66713e-03 8.40825e-03
3.72779e-03 -5.01249e-03 6.52596e-03 -7.55000e-03 8.17880e-03 -8.52407e-03 8.66720e-03 -8.66713e-03 8.56854e-03 -8.40405e-03
-3.21337e-03 4.39399e-03 -5.84049e-03 6.89454e-03 -7.60483e-03 8.05362e-03 -8.30487e-03 8.40825e-03 -8.40405e-03 8.32332e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_57-58.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.32540e-02 -2.68031e-02 1.84638e-02 -1.40976e-02 1.13172e-02 -9.37357e-03 7.93836e-03 -6.83483e-03 5.95952e-03 -5.24972e-03
-2.68031e-02 2.05512e-02 -1.67754e-02 1.40038e-02 -1.17997e-02 1.00086e-02 -8.53482e-03 7.31343e-03 -6.29511e-03 5.43973e-03
1.84638e-02 -1.67754e-02 1.59202e-02 -1.44712e-02 1.29236e-02 -1.14533e-02 1.01186e-02 -8.93464e-03 7.89646e-03 -6.99069e-03
-1.40976e-02 1.40038e-02 -1.44712e-02 1.39986e-02 -1.30904e-02 1.20300e-02 -1.09540e-02 9.92834e-03 -8.98188e-03 8.12342e-03
1.13172e-02 -1.17997e-02 1.29236e-02 -1.30904e-02 1.27009e-02 -1.20333e-02 1.12457e-02 -1.04278e-02 9.62827e-03 -8.87140e-03
-9.37357e-03 1.00086e-02 -1.14533e-02 1.20300e-02 -1.20333e-02 1.17014e-02 -1.11863e-02 1.05834e-02 -9.95028e-03 9.32008e-03
7.93836e-03 -8.53482e-03 1.01186e-02 -1.09540e-02 1.12457e-02 -1.11863e-02 1.09105e-02 -1.05091e-02 1.00415e-02 -9.54482e-03
-6.83483e-03 7.31343e-03 -8.93464e-03 9.92834e-03 -1.04278e-02 1.05834e-02 -1.05091e-02 1.02867e-02 -9.97321e-03 9.60607e-03
5.95952e-03 -6.29511e-03 7.89646e-03 -8.98188e-03 9.62827e-03 -9.95028e-03 1.00415e-02 -9.97321e-03 9.79747e-03 -9.55028e-03
-5.24972e-03 5.43973e-03 -6.99069e-03 8.12342e-03 -8.87140e-03 9.32008e-03 -9.54482e-03 9.60607e-03 -9.55028e-03 9.41375e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_58-59.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.91570e-02 -2.94527e-02 1.90415e-02 -1.35370e-02 1.01307e-02 -7.82949e-03 6.17184e-03 -4.92384e-03 3.96320e-03 -3.23505e-03
-2.94527e-02 2.14390e-02 -1.68922e-02 1.36044e-02 -1.11594e-02 9.29400e-03 -7.83229e-03 6.66310e-03 -5.71841e-03 4.95256e-03
1.90415e-02 -1.68922e-02 1.56898e-02 -1.39460e-02 1.22483e-02 -1.07375e-02 9.43043e-03 -8.30956e-03 7.35603e-03 -6.54873e-03
-1.35370e-02 1.36044e-02 -1.39460e-02 1.33340e-02 -1.23677e-02 1.13161e-02 -1.02934e-02 9.34486e-03 -8.49002e-03 7.73494e-03
1.01307e-02 -1.11594e-02 1.22483e-02 -1.23677e-02 1.19865e-02 -1.13701e-02 1.06606e-02 -9.93353e-03 9.23147e-03 -8.58037e-03
-7.82949e-03 9.29400e-03 -1.07375e-02 1.13161e-02 -1.13701e-02 1.11205e-02 -1.07032e-02 1.02019e-02 -9.67016e-03 9.14589e-03
6.17184e-03 -7.83229e-03 9.43043e-03 -1.02934e-02 1.06606e-02 -1.07032e-02 1.05376e-02 -1.02440e-02 9.87871e-03 -9.48560e-03
-4.92384e-03 6.66310e-03 -8.30956e-03 9.34486e-03 -9.93353e-03 1.02019e-02 -1.02440e-02 1.01321e-02 -9.91868e-03 9.65090e-03
3.96320e-03 -5.71841e-03 7.35603e-03 -8.49002e-03 9.23147e-03 -9.67016e-03 9.87871e-03 -9.91868e-03 9.83908e-03 -9.68524e-03
-3.23505e-03 4.95256e-03 -6.54873e-03 7.73494e-03 -8.58037e-03 9.14589e-03 -9.48560e-03 9.65090e-03 -9.68524e-03 9.64324e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_59-60.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.53428e-02 -3.13485e-02 2.04180e-02 -1.46808e-02 1.10617e-02 -8.57727e-03 6.79069e-03 -5.46654e-03 4.46033e-03 -3.67945e-03
-3.13485e-02 2.27491e-02 -1.79296e-02 1.43717e-02 -1.16842e-02 9.61828e-03 -8.00205e-03 6.71815e-03 -5.68349e-03 4.83947e-03
2.04180e-02 -1.79296e-02 1.65033e-02 -1.45978e-02 1.27358e-02 -1.10811e-02 9.65658e-03 -8.44240e-03 7.40844e-03 -6.52561e-03
-1.46808e-02 1.43717e-02 -1.45978e-02 1.39148e-02 -1.28520e-02 1.17032e-02 -1.05933e-02 9.56906e-03 -8.64312e-03 7.81416e-03
1.10617e-02 -1.16842e-02 1.27358e-02 -1.28520e-02 1.24291e-02 -1.17552e-02 1.09859e-02 -1.02007e-02 9.43908e-03 -8.72004e-03
-8.57727e-03 9.61828e-03 -1.10811e-02 1.17032e-02 -1.17552e-02 1.14779e-02 -1.10219e-02 1.04771e-02 -9.89629e-03 9.31126e-03
6.79069e-03 -8.00205e-03 9.65658e-03 -1.05933e-02 1.09859e-02 -1.10219e-02 1.08328e-02 -1.05068e-02 1.01011e-02 -9.65417e-03
-5.46654e-03 6.71815e-03 -8.44240e-03 9.56906e-03 -1.02007e-02 1.04771e-02 -1.05068e-02 1.03702e-02 -1.01237e-02 9.80846e-03
4.46033e-03 -5.68349e-03 7.40844e-03 -8.64312e-03 9.43908e-03 -9.89629e-03 1.01011e-02 -1.01237e-02 1.00173e-02 -9.82248e-03
-3.67945e-03 4.83947e-03 -6.52561e-03 7.81416e-03 -8.72004e-03 9.31126e-03 -9.65417e-03 9.80846e-03 -9.82248e-03 9.73486e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_6-7.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.10115e-02 -1.12891e-03 4.05542e-04 -4.72778e-04 3.72332e-04 -3.01187e-04 2.26948e-04 -1.76445e-04 1.39636e-04 -1.11621e-04
-1.12891e-03 7.13376e-03 -1.91861e-03 1.30355e-03 -9.55317e-04 7.45670e-04 -5.83044e-04 4.74170e-04 -3.90642e-04 3.23698e-04
4.05542e-04 -1.91861e-03 4.49413e-03 -2.38273e-03 1.73103e-03 -1.30974e-03 1.05103e-03 -8.75707e-04 7.46280e-04 -6.43371e-04
-4.72778e-04 1.30355e-03 -2.38273e-03 2.99700e-03 -2.22538e-03 1.76606e-03 -1.44752e-03 1.23354e-03 -1.07434e-03 9.50237e-04
3.72332e-04 -9.55317e-04 1.73103e-03 -2.22538e-03 2.28773e-03 -1.95727e-03 1.68193e-03 -1.47187e-03 1.30523e-03 -1.16981e-03
-3.01187e-04 7.45670e-04 -1.30974e-03 1.76606e-03 -1.95727e-03 1.91807e-03 -1.73760e-03 1.57295e-03 -1.42810e-03 1.30306e-03
2.26948e-04 -5.83044e-04 1.05103e-03 -1.44752e-03 1.68193e-03 -1.73760e-03 1.68146e-03 -1.57805e-03 1.46891e-03 -1.36501e-03
-1.76445e-04 4.74170e-04 -8.75707e-04 1.23354e-03 -1.47187e-03 1.57295e-03 -1.57805e-03 1.53063e-03 -1.45688e-03 1.37643e-03
1.39636e-04 -3.90642e-04 7.46280e-04 -1.07434e-03 1.30523e-03 -1.42810e-03 1.46891e-03 -1.45688e-03 1.41496e-03 -1.35755e-03
-1.11621e-04 3.23698e-04 -6.43371e-04 9.50237e-04 -1.16981e-03 1.30306e-03 -1.36501e-03 1.37643e-03 -1.35755e-03 1.32006e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_60-61.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.83955e-02 -3.05558e-02 2.10035e-02 -1.58359e-02 1.25206e-02 -1.02296e-02 8.56646e-03 -7.31648e-03 6.35221e-03 -5.59460e-03
-3.05558e-02 2.15902e-02 -1.76837e-02 1.46447e-02 -1.22904e-02 1.04548e-02 -9.00479e-03 7.84410e-03 -6.90254e-03 6.12940e-03
2.10035e-02 -1.76837e-02 1.64687e-02 -1.48187e-02 1.31997e-02 -1.17477e-02 1.04847e-02 -9.39986e-03 8.46938e-03 -7.66932e-03
-1.58359e-02 1.46447e-02 -1.48187e-02 1.42299e-02 -1.33314e-02 1.23473e-02 -1.13796e-02 1.04747e-02 -9.64735e-03 8.89906e-03
1.25206e-02 -1.22904e-02 1.31997e-02 -1.33314e-02 1.30126e-02 -1.24601e-02 1.18025e-02 -1.11150e-02 1.04364e-02 -9.78670e-03
-1.02296e-02 1.04548e-02 -1.17477e-02 1.23473e-02 -1.24601e-02 1.22659e-02 -1.18910e-02 1.14204e-02 -1.09049e-02 1.03759e-02
8.56646e-03 -9.00479e-03 1.04847e-02 -1.13796e-02 1.18025e-02 -1.18910e-02 1.17577e-02 -1.14858e-02 1.11301e-02 -1.07274e-02
-7.31648e-03 7.84410e-03 -9.39986e-03 1.04747e-02 -1.11150e-02 1.14204e-02 -1.14858e-02 1.13872e-02 -1.11785e-02 1.08984e-02
6.35221e-03 -6.90254e-03 8.46938e-03 -9.64735e-03 1.04364e-02 -1.09049e-02 1.11301e-02 -1.11785e-02 1.11006e-02 -1.09340e-02
-5.59460e-03 6.12940e-03 -7.66932e-03 8.89906e-03 -9.78670e-03 1.03759e-02 -1.07274e-02 1.08984e-02 -1.09340e-02 1.08697e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_61-62.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.81886e-02 -3.44082e-02 2.37149e-02 -1.79884e-02 1.42336e-02 -1.15355e-02 9.49770e-03 -7.90427e-03 6.62657e-03 -5.58394e-03
-3.44082e-02 2.40802e-02 -1.96225e-02 1.63198e-02 -1.37540e-02 1.17094e-02 -1.00500e-02 8.68260e-03 -7.54204e-03 6.57918e-03
2.37149e-02 -1.96225e-02 1.82262e-02 -1.64535e-02 1.46923e-02 -1.30775e-02 1.16387e-02 -1.03693e-02 9.25315e-03 -8.27051e-03
-1.79884e-02 1.63198e-02 -1.64535e-02 1.58283e-02 -1.48420e-02 1.37350e-02 -1.26219e-02 1.15548e-02 -1.05569e-02 9.63613e-03
1.42336e-02 -1.37540e-02 1.46923e-02 -1.48420e-02 1.44806e-02 -1.38440e-02 1.30732e-02 -1.22494e-02 1.14205e-02 -1.06141e-02
-1.15355e-02 1.17094e-02 -1.30775e-02 1.37350e-02 -1.38440e-02 1.36016e-02 -1.31450e-02 1.25649e-02 -1.19212e-02 1.12536e-02
9.49770e-03 -1.00500e-02 1.16387e-02 -1.26219e-02 1.30732e-02 -1.31450e-02 1.29584e-02 -1.26021e-02 1.21398e-02 -1.16171e-02
-7.90427e-03 8.68260e-03 -1.03693e-02 1.15548e-02 -1.22494e-02 1.25649e-02 -1.26021e-02 1.24422e-02 -1.21476e-02 1.17655e-02
6.62657e-03 -7.54204e-03 9.25315e-03 -1.05569e-02 1.14205e-02 -1.19212e-02 1.21398e-02 -1.21476e-02 1.20025e-02 -1.17509e-02
-5.58394e-03 6.57918e-03 -8.27051e-03 9.63613e-03 -1.06141e-02 1.12536e-02 -1.16171e-02 1.17655e-02 -1.17509e-02 1.16195e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_62-63.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.46299e-02 -3.20927e-02 2.14530e-02 -1.57757e-02 1.22311e-02 -9.87830e-03 8.23394e-03 -7.03511e-03 6.12071e-03 -5.39964e-03
-3.20927e-02 2.21734e-02 -1.81629e-02 1.50336e-02 -1.26191e-02 1.07502e-02 -9.27882e-03 8.10188e-03 -7.13990e-03 6.34097e-03
2.14530e-02 -1.81629e-02 1.70913e-02 -1.54839e-02 1.38553e-02 -1.23784e-02 1.10863e-02 -9.96893e-03 9.00252e-03 -8.16344e-03
-1.57757e-02 1.50336e-02 -1.54839e-02 1.50112e-02 -1.41442e-02 1.31572e-02 -1.21726e-02 1.12420e-02 -1.03834e-02 9.59987e-03
1.22311e-02 -1.26191e-02 1.38553e-02 -1.41442e-02 1.38887e-02 -1.33570e-02 1.26997e-02 -1.19992e-02 1.12990e-02 -1.06218e-02
-9.87830e-03 1.07502e-02 -1.23784e-02 1.31572e-02 -1.33570e-02 1.32039e-02 -1.28457e-02 1.23749e-02 -1.18477e-02 1.12988e-02
8.23394e-03 -9.27882e-03 1.10863e-02 -1.21726e-02 1.26997e-02 -1.28457e-02 1.27426e-02 -1.24810e-02 1.21218e-02 -1.17055e-02
-7.03511e-03 8.10188e-03 -9.96893e-03 1.12420e-02 -1.19992e-02 1.23749e-02 -1.24810e-02 1.24017e-02 -1.21961e-02 1.19071e-02
6.12071e-03 -7.13990e-03 9.00252e-03 -1.03834e-02 1.12990e-02 -1.18477e-02 1.21218e-02 -1.21961e-02 1.21260e-02 -1.19538e-02
-5.39964e-03 6.34097e-03 -8.16344e-03 9.59987e-03 -1.06218e-02 1.12988e-02 -1.17055e-02 1.19071e-02 -1.19538e-02 1.18860e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_63-64.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.35572e-02 -3.83957e-02 2.66842e-02 -1.99156e-02 1.53926e-02 -1.21947e-02 9.86023e-03 -8.11236e-03 6.76917e-03 -5.71581e-03
-3.83957e-02 2.54721e-02 -2.09877e-02 1.74811e-02 -1.46793e-02 1.24390e-02 -1.06390e-02 9.18229e-03 -7.98740e-03 6.99943e-03
2.66842e-02 -2.09877e-02 1.95913e-02 -1.77971e-02 1.59660e-02 -1.42652e-02 1.27464e-02 -1.14135e-02 1.02472e-02 -9.22961e-03
-1.99156e-02 1.74811e-02 -1.77971e-02 1.72667e-02 -1.63078e-02 1.51860e-02 -1.40379e-02 1.29311e-02 -1.18924e-02 1.09348e-02
1.53926e-02 -1.46793e-02 1.59660e-02 -1.63078e-02 1.60457e-02 -1.54478e-02 1.46792e-02 -1.38390e-02 1.29821e-02 -1.21430e-02
-1.21947e-02 1.24390e-02 -1.42652e-02 1.51860e-02 -1.54478e-02 1.52855e-02 -1.48623e-02 1.42878e-02 -1.36308e-02 1.29388e-02
9.86023e-03 -1.06390e-02 1.27464e-02 -1.40379e-02 1.46792e-02 -1.48623e-02 1.47347e-02 -1.44040e-02 1.39436e-02 -1.34071e-02
-8.11236e-03 9.18229e-03 -1.14135e-02 1.29311e-02 -1.38390e-02 1.42878e-02 -1.44040e-02 1.42869e-02 -1.40082e-02 1.36232e-02
6.76917e-03 -7.98740e-03 1.02472e-02 -1.18924e-02 1.29821e-02 -1.36308e-02 1.39436e-02 -1.40082e-02 1.38920e-02 -1.36484e-02
-5.71581e-03 6.99943e-03 -9.22961e-03 1.09348e-02 -1.21430e-02 1.29388e-02 -1.34071e-02 1.36232e-02 -1.36484e-02 1.35326e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_64-65.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.33146e-02 -3.72076e-02 2.55551e-02 -1.91289e-02 1.49697e-02 -1.20574e-02 9.91204e-03 -8.26847e-03 6.97687e-03 -5.94013e-03
-3.72076e-02 2.46584e-02 -2.05533e-02 1.73134e-02 -1.46969e-02 1.25608e-02 -1.07943e-02 9.32447e-03 -8.08334e-03 7.03102e-03
2.55551e-02 -2.05533e-02 1.94799e-02 -1.78581e-02 1.61091e-02 -1.44256e-02 1.28769e-02 -1.14856e-02 1.02437e-02 -9.14269e-03
-1.91289e-02 1.73134e-02 -1.78581e-02 1.74040e-02 -1.64498e-02 1.52916e-02 -1.40829e-02 1.29030e-02 -1.17865e-02 1.07509e-02
1.49697e-02 -1.46969e-02 1.61091e-02 -1.64498e-02 1.61409e-02 -1.54776e-02 1.46373e-02 -1.37248e-02 1.27995e-02 -1.18967e-02
-1.20574e-02 1.25608e-02 -1.44256e-02 1.52916e-02 -1.54776e-02 1.52386e-02 -1.47456e-02 1.41084e-02 -1.33981e-02 1.26598e-02
9.91204e-03 -1.07943e-02 1.28769e-02 -1.40829e-02 1.46373e-02 -1.47456e-02 1.45590e-02 -1.41800e-02 1.36836e-02 -1.31192e-02
-8.26847e-03 9.32447e-03 -1.14856e-02 1.29030e-02 -1.37248e-02 1.41084e-02 -1.41800e-02 1.40320e-02 -1.37355e-02 1.33403e-02
6.97687e-03 -8.08334e-03 1.02437e-02 -1.17865e-02 1.27995e-02 -1.33981e-02 1.36836e-02 -1.37355e-02 1.36188e-02 -1.33816e-02
-5.94013e-03 7.03102e-03 -9.14269e-03 1.07509e-02 -1.18967e-02 1.26598e-02 -1.31192e-02 1.33403e-02 -1.33816e-02 1.32874e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_65-66.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.69340e-02 -4.04689e-02 2.84473e-02 -2.13679e-02 1.65486e-02 -1.31186e-02 1.06163e-02 -8.74838e-03 7.32683e-03 -6.21991e-03
-4.04689e-02 2.67628e-02 -2.23693e-02 1.88391e-02 -1.59674e-02 1.36468e-02 -1.17706e-02 1.02437e-02 -8.98665e-03 7.93714e-03
2.84473e-02 -2.23693e-02 2.10057e-02 -1.92036e-02 1.73290e-02 -1.55629e-02 1.39686e-02 -1.25566e-02 1.13123e-02 -1.02150e-02
-2.13679e-02 1.88391e-02 -1.92036e-02 1.86698e-02 -1.76718e-02 1.64848e-02 -1.52566e-02 1.40625e-02 -1.29356e-02 1.18886e-02
1.65486e-02 -1.59674e-02 1.73290e-02 -1.76718e-02 1.73703e-02 -1.67044e-02 1.58505e-02 -1.49167e-02 1.39645e-02 -1.30299e-02
-1.31186e-02 1.36468e-02 -1.55629e-02 1.64848e-02 -1.67044e-02 1.64704e-02 -1.59578e-02 1.52854e-02 -1.45288e-02 1.37375e-02
1.06163e-02 -1.17706e-02 1.39686e-02 -1.52566e-02 1.58505e-02 -1.59578e-02 1.57376e-02 -1.53064e-02 1.47440e-02 -1.41065e-02
-8.74838e-03 1.02437e-02 -1.25566e-02 1.40625e-02 -1.49167e-02 1.52854e-02 -1.53064e-02 1.50872e-02 -1.47056e-02 1.42192e-02
7.32683e-03 -8.98665e-03 1.13123e-02 -1.29356e-02 1.39645e-02 -1.45288e-02 1.47440e-02 -1.47056e-02 1.44859e-02 -1.41411e-02
-6.21991e-03 7.93714e-03 -1.02150e-02 1.18886e-02 -1.30299e-02 1.37375e-02 -1.41065e-02 1.42192e-02 -1.41411e-02 1.39247e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_66-67.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.82459e-02 -3.99170e-02 2.84522e-02 -2.19462e-02 1.74814e-02 -1.42055e-02 1.17111e-02 -9.76128e-03 8.20504e-03 -6.94229e-03
-3.99170e-02 2.58920e-02 -2.17006e-02 1.84277e-02 -1.57297e-02 1.34976e-02 -1.16431e-02 1.00926e-02 -8.78643e-03 7.67789e-03
2.84522e-02 -2.17006e-02 2.02548e-02 -1.85188e-02 1.67253e-02 -1.50219e-02 1.34637e-02 -1.20628e-02 1.08128e-02 -9.70115e-03
-2.19462e-02 1.84277e-02 -1.85188e-02 1.79220e-02 -1.69390e-02 1.57948e-02 -1.46118e-02 1.34541e-02 -1.23535e-02 1.13251e-02
1.74814e-02 -1.57297e-02 1.67253e-02 -1.69390e-02 1.66148e-02 -1.59779e-02 1.51734e-02 -1.42911e-02 1.33862e-02 -1.24926e-02
-1.42055e-02 1.34976e-02 -1.50219e-02 1.57948e-02 -1.59779e-02 1.57674e-02 -1.53067e-02 1.46947e-02 -1.39983e-02 1.32627e-02
1.17111e-02 -1.16431e-02 1.34637e-02 -1.46118e-02 1.51734e-02 -1.53067e-02 1.51424e-02 -1.47779e-02 1.42840e-02 -1.37116e-02
-9.76128e-03 1.00926e-02 -1.20628e-02 1.34541e-02 -1.42911e-02 1.46947e-02 -1.47779e-02 1.46314e-02 -1.43246e-02 1.39101e-02
8.20504e-03 -8.78643e-03 1.08128e-02 -1.23535e-02 1.33862e-02 -1.39983e-02 1.42840e-02 -1.43246e-02 1.41853e-02 -1.39179e-02
-6.94229e-03 7.67789e-03 -9.70115e-03 1.13251e-02 -1.24926e-02 1.32627e-02 -1.37116e-02 1.39101e-02 -1.39179e-02 1.37839e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_67-68.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.06213e-01 -4.39585e-02 3.00702e-02 -2.22632e-02 1.71470e-02 -1.35457e-02 1.08951e-02 -8.87734e-03 7.31745e-03 -6.07979e-03
-4.39585e-02 2.70692e-02 -2.22671e-02 1.85892e-02 -1.56408e-02 1.32522e-02 -1.12982e-02 9.68459e-03 -8.34402e-03 7.22009e-03
3.00702e-02 -2.22671e-02 2.06233e-02 -1.87170e-02 1.67736e-02 -1.49445e-02 1.32860e-02 -1.18105e-02 1.05075e-02 -9.36414e-03
-2.22632e-02 1.85892e-02 -1.87170e-02 1.80783e-02 -1.70093e-02 1.57675e-02 -1.44949e-02 1.32669e-02 -1.21133e-02 1.10534e-02
1.71470e-02 -1.56408e-02 1.67736e-02 -1.70093e-02 1.66416e-02 -1.59368e-02 1.50644e-02 -1.41294e-02 1.31853e-02 -1.22724e-02
-1.35457e-02 1.32522e-02 -1.49445e-02 1.57675e-02 -1.59368e-02 1.56875e-02 -1.51864e-02 1.45464e-02 -1.38325e-02 1.30964e-02
1.08951e-02 -1.12982e-02 1.32860e-02 -1.44949e-02 1.50644e-02 -1.51864e-02 1.50101e-02 -1.46446e-02 1.41578e-02 -1.36060e-02
-8.87734e-03 9.68459e-03 -1.18105e-02 1.32669e-02 -1.41294e-02 1.45464e-02 -1.46446e-02 1.45235e-02 -1.42470e-02 1.38737e-02
7.31745e-03 -8.34402e-03 1.05075e-02 -1.21133e-02 1.31853e-02 -1.38325e-02 1.41578e-02 -1.42470e-02 1.41613e-02 -1.39543e-02
-6.07979e-03 7.22009e-03 -9.36414e-03 1.10534e-02 -1.22724e-02 1.30964e-02 -1.36060e-02 1.38737e-02 -1.39543e-02 1.38972e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_68-69.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.95381e-02 -4.40398e-02 3.22092e-02 -2.53297e-02 2.05900e-02 -1.70863e-02 1.43934e-02 -1.22685e-02 1.05513e-02 -9.14632e-03
-4.40398e-02 2.78639e-02 -2.37118e-02 2.04781e-02 -1.77792e-02 1.55113e-02 -1.36016e-02 1.19883e-02 -1.06166e-02 9.44564e-03
3.22092e-02 -2.37118e-02 2.21268e-02 -2.03846e-02 1.85840e-02 -1.68540e-02 1.52569e-02 -1.38130e-02 1.25201e-02 -1.13696e-02
-2.53297e-02 2.04781e-02 -2.03846e-02 1.97236e-02 -1.86983e-02 1.75122e-02 -1.62884e-02 1.50937e-02 -1.39611e-02 1.29075e-02
2.05900e-02 -1.77792e-02 1.85840e-02 -1.86983e-02 1.83080e-02 -1.76193e-02 1.67735e-02 -1.58597e-02 1.49314e-02 -1.40228e-02
-1.70863e-02 1.55113e-02 -1.68540e-02 1.75122e-02 -1.76193e-02 1.73551e-02 -1.68570e-02 1.62203e-02 -1.55085e-02 1.47664e-02
1.43934e-02 -1.36016e-02 1.52569e-02 -1.62884e-02 1.67735e-02 -1.68570e-02 1.66616e-02 -1.62800e-02 1.57784e-02 -1.52069e-02
-1.22685e-02 1.19883e-02 -1.38130e-02 1.50937e-02 -1.58597e-02 1.62203e-02 -1.62800e-02 1.61237e-02 -1.58162e-02 1.54092e-02
1.05513e-02 -1.06166e-02 1.25201e-02 -1.39611e-02 1.49314e-02 -1.55085e-02 1.57784e-02 -1.58162e-02 1.56827e-02 -1.54281e-02
-9.14632e-03 9.44564e-03 -1.13696e-02 1.29075e-02 -1.40228e-02 1.47664e-02 -1.52069e-02 1.54092e-02 -1.54281e-02 1.53124e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_69-70.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.02071e-01 -4.61913e-02 3.43885e-02 -2.74555e-02 2.25940e-02 -1.89466e-02 1.61164e-02 -1.38757e-02 1.20772e-02 -1.06141e-02
-4.61913e-02 2.82422e-02 -2.41041e-02 2.09285e-02 -1.82475e-02 1.59623e-02 -1.40183e-02 1.23683e-02 -1.09697e-02 9.78201e-03
3.43885e-02 -2.41041e-02 2.24218e-02 -2.07003e-02 1.89137e-02 -1.71718e-02 1.55430e-02 -1.40590e-02 1.27268e-02 -1.15425e-02
-2.74555e-02 2.09285e-02 -2.07003e-02 2.00408e-02 -1.90256e-02 1.78291e-02 -1.65739e-02 1.53358e-02 -1.41539e-02 1.30525e-02
2.25940e-02 -1.82475e-02 1.89137e-02 -1.90256e-02 1.86472e-02 -1.79535e-02 1.70815e-02 -1.61273e-02 1.51471e-02 -1.41850e-02
-1.89466e-02 1.59623e-02 -1.71718e-02 1.78291e-02 -1.79535e-02 1.76932e-02 -1.71787e-02 1.65106e-02 -1.57520e-02 1.49586e-02
1.61164e-02 -1.40183e-02 1.55430e-02 -1.65739e-02 1.70815e-02 -1.71787e-02 1.69792e-02 -1.65786e-02 1.60403e-02 -1.54252e-02
-1.38757e-02 1.23683e-02 -1.40590e-02 1.53358e-02 -1.61273e-02 1.65106e-02 -1.65786e-02 1.64177e-02 -1.60858e-02 1.56459e-02
1.20772e-02 -1.09697e-02 1.27268e-02 -1.41539e-02 1.51471e-02 -1.57520e-02 1.60403e-02 -1.60858e-02 1.59409e-02 -1.56652e-02
-1.06141e-02 9.78201e-03 -1.15425e-02 1.30525e-02 -1.41850e-02 1.49586e-02 -1.54252e-02 1.56459e-02 -1.56652e-02 1.55395e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_7-8.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.26335e-02 -1.49089e-03 9.40031e-04 -6.05877e-04 5.19158e-04 -4.11716e-04 3.35430e-04 -2.74459e-04 2.14894e-04 -1.65078e-04
-1.49089e-03 7.18830e-03 -2.32770e-03 1.40324e-03 -1.04335e-03 8.58581e-04 -7.08873e-04 6.05003e-04 -5.25156e-04 4.59126e-04
9.40031e-04 -2.32770e-03 4.68142e-03 -2.49724e-03 1.80942e-03 -1.43331e-03 1.16708e-03 -9.73969e-04 8.26998e-04 -7.13306e-04
-6.05877e-04 1.40324e-03 -2.49724e-03 2.92224e-03 -2.17831e-03 1.75741e-03 -1.46688e-03 1.25356e-03 -1.08627e-03 9.52849e-04
5.19158e-04 -1.04335e-03 1.80942e-03 -2.17831e-03 2.21293e-03 -1.90865e-03 1.65423e-03 -1.45137e-03 1.28505e-03 -1.14756e-03
-4.11716e-04 8.58581e-04 -1.43331e-03 1.75741e-03 -1.90865e-03 1.86361e-03 -1.70073e-03 1.54275e-03 -1.39979e-03 1.27462e-03
3.35430e-04 -7.08873e-04 1.16708e-03 -1.46688e-03 1.65423e-03 -1.70073e-03 1.64722e-03 -1.54549e-03 1.43617e-03 -1.33221e-03
-2.74459e-04 6.05003e-04 -9.73969e-04 1.25356e-03 -1.45137e-03 1.54275e-03 -1.54549e-03 1.49722e-03 -1.42344e-03 1.34400e-03
2.14894e-04 -5.25156e-04 8.26998e-04 -1.08627e-03 1.28505e-03 -1.39979e-03 1.43617e-03 -1.42344e-03 1.38175e-03 -1.32645e-03
-1.65078e-04 4.59126e-04 -7.13306e-04 9.52849e-04 -1.14756e-03 1.27462e-03 -1.33221e-03 1.34400e-03 -1.32645e-03 1.29217e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_70-71.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.08310e-01 -4.94968e-02 3.64961e-02 -2.86785e-02 2.32228e-02 -1.92023e-02 1.61480e-02 -1.37761e-02 1.18991e-02 -1.03874e-02
-4.94968e-02 3.01905e-02 -2.55322e-02 2.19433e-02 -1.89630e-02 1.64769e-02 -1.44033e-02 1.26695e-02 -1.12138e-02 9.98234e-03
3.64961e-02 -2.55322e-02 2.35769e-02 -2.16149e-02 1.96313e-02 -1.77388e-02 1.59986e-02 -1.44310e-02 1.30352e-02 -1.17969e-02
-2.86785e-02 2.19433e-02 -2.16149e-02 2.08421e-02 -1.97102e-02 1.84064e-02 -1.70580e-02 1.57394e-02 -1.44911e-02 1.33291e-02
2.32228e-02 -1.89630e-02 1.96313e-02 -1.97102e-02 1.92700e-02 -1.85009e-02 1.75514e-02 -1.65214e-02 1.54761e-02 -1.44514e-02
-1.92023e-02 1.64769e-02 -1.77388e-02 1.84064e-02 -1.85009e-02 1.81855e-02 -1.76044e-02 1.68651e-02 -1.60439e-02 1.51888e-02
1.61480e-02 -1.44033e-02 1.59986e-02 -1.70580e-02 1.75514e-02 -1.76044e-02 1.73450e-02 -1.68769e-02 1.62789e-02 -1.56045e-02
-1.37761e-02 1.26695e-02 -1.44310e-02 1.57394e-02 -1.65214e-02 1.68651e-02 -1.68769e-02 1.66505e-02 -1.62621e-02 1.57659e-02
1.18991e-02 -1.12138e-02 1.30352e-02 -1.44911e-02 1.54761e-02 -1.60439e-02 1.62789e-02 -1.62621e-02 1.60636e-02 -1.57353e-02
-1.03874e-02 9.98234e-03 -1.17969e-02 1.33291e-02 -1.44514e-02 1.51888e-02 -1.56045e-02 1.57659e-02 -1.57353e-02 1.55608e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_71-72.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.04992e-01 -5.11169e-02 3.92841e-02 -3.18868e-02 2.64424e-02 -2.21736e-02 1.87154e-02 -1.58596e-02 1.34739e-02 -1.14488e-02
-5.11169e-02 3.13064e-02 -2.68904e-02 2.34588e-02 -2.04883e-02 1.78838e-02 -1.55998e-02 1.35999e-02 -1.18502e-02 1.03222e-02
3.92841e-02 -2.68904e-02 2.48639e-02 -2.29461e-02 2.09697e-02 -1.90145e-02 1.71457e-02 -1.54008e-02 1.37969e-02 -1.23413e-02
-3.18868e-02 2.34588e-02 -2.29461e-02 2.21678e-02 -2.10462e-02 1.97180e-02 -1.82991e-02 1.68690e-02 -1.54791e-02 1.41628e-02
2.64424e-02 -2.04883e-02 2.09697e-02 -2.10462e-02 2.06374e-02 -1.98818e-02 1.89106e-02 -1.78236e-02 1.66916e-02 -1.55655e-02
-2.21736e-02 1.78838e-02 -1.90145e-02 1.97180e-02 -1.98818e-02 1.96221e-02 -1.90661e-02 1.83184e-02 -1.74591e-02 1.65490e-02
1.87154e-02 -1.55998e-02 1.71457e-02 -1.82991e-02 1.89106e-02 -1.90661e-02 1.88783e-02 -1.84479e-02 1.78566e-02 -1.71697e-02
-1.58596e-02 1.35999e-02 -1.54008e-02 1.68690e-02 -1.78236e-02 1.83184e-02 -1.84479e-02 1.83038e-02 -1.79643e-02 1.74954e-02
1.34739e-02 -1.18502e-02 1.37969e-02 -1.54791e-02 1.66916e-02 -1.74591e-02 1.78566e-02 -1.79643e-02 1.78573e-02 -1.75911e-02
-1.14488e-02 1.03222e-02 -1.23413e-02 1.41628e-02 -1.55655e-02 1.65490e-02 -1.71697e-02 1.74954e-02 -1.75911e-02 1.75186e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_72-73.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.83099e-02 -4.80891e-02 3.69521e-02 -2.99827e-02 2.48777e-02 -2.09105e-02 1.77324e-02 -1.51375e-02 1.29829e-02 -1.11897e-02
-4.80891e-02 2.92609e-02 -2.52605e-02 2.22031e-02 -1.95638e-02 1.72508e-02 -1.52239e-02 1.34507e-02 -1.18959e-02 1.05370e-02
3.69521e-02 -2.52605e-02 2.34687e-02 -2.17883e-02 2.00496e-02 -1.83255e-02 1.66774e-02 -1.51393e-02 1.37214e-02 -1.24329e-02
-2.99827e-02 2.22031e-02 -2.17883e-02 2.11044e-02 -2.01023e-02 1.89167e-02 -1.76560e-02 1.63916e-02 -1.51625e-02 1.40005e-02
2.48777e-02 -1.95638e-02 2.00496e-02 -2.01023e-02 1.97039e-02 -1.90012e-02 1.81195e-02 -1.71475e-02 1.61409e-02 -1.51462e-02
-2.09105e-02 1.72508e-02 -1.83255e-02 1.89167e-02 -1.90012e-02 1.87151e-02 -1.81826e-02 1.74978e-02 -1.67240e-02 1.59161e-02
1.77324e-02 -1.52239e-02 1.66774e-02 -1.76560e-02 1.81195e-02 -1.81826e-02 1.79600e-02 -1.75429e-02 1.69962e-02 -1.63791e-02
-1.51375e-02 1.34507e-02 -1.51393e-02 1.63916e-02 -1.71475e-02 1.74978e-02 -1.75429e-02 1.73671e-02 -1.70332e-02 1.66009e-02
1.29829e-02 -1.18959e-02 1.37214e-02 -1.51625e-02 1.61409e-02 -1.67240e-02 1.69962e-02 -1.70332e-02 1.68937e-02 -1.66339e-02
-1.11897e-02 1.05370e-02 -1.24329e-02 1.40005e-02 -1.51462e-02 1.59161e-02 -1.63791e-02 1.66009e-02 -1.66339e-02 1.65375e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_73-74.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.10798e-01 -5.26415e-02 3.95999e-02 -3.16926e-02 2.61087e-02 -2.19049e-02 1.86213e-02 -1.60023e-02 1.38498e-02 -1.20758e-02
-5.26415e-02 3.13097e-02 -2.66534e-02 2.31939e-02 -2.02999e-02 1.78244e-02 -1.56923e-02 1.38554e-02 -1.22506e-02 1.08589e-02
3.95999e-02 -2.66534e-02 2.46327e-02 -2.27977e-02 2.09406e-02 -1.91210e-02 1.73913e-02 -1.57855e-02 1.42962e-02 -1.29415e-02
-3.16926e-02 2.31939e-02 -2.27977e-02 2.21451e-02 -2.11539e-02 1.99569e-02 -1.86647e-02 1.73571e-02 -1.60623e-02 1.48246e-02
2.61087e-02 -2.02999e-02 2.09406e-02 -2.11539e-02 2.08728e-02 -2.02396e-02 1.93842e-02 -1.84070e-02 1.73568e-02 -1.62941e-02
-2.19049e-02 1.78244e-02 -1.91210e-02 1.99569e-02 -2.02396e-02 2.00926e-02 -1.96424e-02 1.89946e-02 -1.82072e-02 1.73494e-02
1.86213e-02 -1.56923e-02 1.73913e-02 -1.86647e-02 1.93842e-02 -1.96424e-02 1.95516e-02 -1.92123e-02 1.86850e-02 -1.80414e-02
-1.60023e-02 1.38554e-02 -1.57855e-02 1.73571e-02 -1.84070e-02 1.89946e-02 -1.92123e-02 1.91508e-02 -1.88678e-02 1.84341e-02
1.38498e-02 -1.22506e-02 1.42962e-02 -1.60623e-02 1.73568e-02 -1.82072e-02 1.86850e-02 -1.88678e-02 1.88087e-02 -1.85739e-02
-1.20758e-02 1.08589e-02 -1.29415e-02 1.48246e-02 -1.62941e-02 1.73494e-02 -1.80414e-02 1.84341e-02 -1.85739e-02 1.85212e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_74-75.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.07146e-01 -5.40092e-02 4.14271e-02 -3.32160e-02 2.71835e-02 -2.25939e-02 1.90381e-02 -1.62453e-02 1.40209e-02 -1.22265e-02
-5.40092e-02 3.19232e-02 -2.71034e-02 2.35329e-02 -2.05653e-02 1.80617e-02 -1.59448e-02 1.41512e-02 -1.26244e-02 1.13175e-02
4.14271e-02 -2.71034e-02 2.47239e-02 -2.27561e-02 2.08811e-02 -1.91127e-02 1.74770e-02 -1.59845e-02 1.46319e-02 -1.34103e-02
-3.32160e-02 2.35329e-02 -2.27561e-02 2.19659e-02 -2.09726e-02 1.98510e-02 -1.86774e-02 1.75046e-02 -1.63639e-02 1.52733e-02
2.71835e-02 -2.05653e-02 2.08811e-02 -2.09726e-02 2.06957e-02 -2.01400e-02 1.94015e-02 -1.85546e-02 1.76514e-02 -1.67281e-02
-2.25939e-02 1.80617e-02 -1.91127e-02 1.98510e-02 -2.01400e-02 2.00613e-02 -1.97125e-02 1.91762e-02 -1.85152e-02 1.77765e-02
1.90381e-02 -1.59448e-02 1.74770e-02 -1.86774e-02 1.94015e-02 -1.97125e-02 1.97000e-02 -1.94461e-02 1.90175e-02 -1.84664e-02
-1.62453e-02 1.41512e-02 -1.59845e-02 1.75046e-02 -1.85546e-02 1.91762e-02 -1.94461e-02 1.94410e-02 -1.92267e-02 1.88570e-02
1.40209e-02 -1.26244e-02 1.46319e-02 -1.63639e-02 1.76514e-02 -1.85152e-02 1.90175e-02 -1.92267e-02 1.92048e-02 -1.90047e-02
-1.22265e-02 1.13175e-02 -1.34103e-02 1.52733e-02 -1.67281e-02 1.77765e-02 -1.84664e-02 1.88570e-02 -1.90047e-02 1.89598e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_75-76.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.13476e-01 -5.86677e-02 4.57883e-02 -3.71914e-02 3.07235e-02 -2.56874e-02 2.16945e-02 -1.84976e-02 1.59024e-02 -1.37767e-02
-5.86677e-02 3.48168e-02 -2.97131e-02 2.58577e-02 -2.25785e-02 1.97531e-02 -1.73188e-02 1.52290e-02 -1.34292e-02 1.18770e-02
4.57883e-02 -2.97131e-02 2.70346e-02 -2.47763e-02 2.25844e-02 -2.04882e-02 1.85287e-02 -1.67345e-02 1.51039e-02 -1.36330e-02
-3.71914e-02 2.58577e-02 -2.47763e-02 2.36898e-02 -2.23752e-02 2.09232e-02 -1.94254e-02 1.79534e-02 -1.65389e-02 1.52046e-02
3.07235e-02 -2.25785e-02 2.25844e-02 -2.23752e-02 2.17772e-02 -2.08961e-02 1.98422e-02 -1.87089e-02 1.75467e-02 -1.63957e-02
-2.56874e-02 1.97531e-02 -2.04882e-02 2.09232e-02 -2.08961e-02 2.05035e-02 -1.98560e-02 1.90537e-02 -1.81559e-02 1.72125e-02
2.16945e-02 -1.73188e-02 1.85287e-02 -1.94254e-02 1.98422e-02 -1.98560e-02 1.95666e-02 -1.90718e-02 1.84327e-02 -1.77033e-02
-1.84976e-02 1.52290e-02 -1.67345e-02 1.79534e-02 -1.87089e-02 1.90537e-02 -1.90718e-02 1.88541e-02 -1.84578e-02 1.79377e-02
1.59024e-02 -1.34292e-02 1.51039e-02 -1.65389e-02 1.75467e-02 -1.81559e-02 1.84327e-02 -1.84578e-02 1.82825e-02 -1.79594e-02
-1.37767e-02 1.18770e-02 -1.36330e-02 1.52046e-02 -1.63957e-02 1.72125e-02 -1.77033e-02 1.79377e-02 -1.79594e-02 1.78175e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_76-77.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.06054e-01 -5.79475e-02 4.69051e-02 -3.91548e-02 3.30099e-02 -2.80005e-02 2.38720e-02 -2.04462e-02 1.75864e-02 -1.51827e-02
-5.79475e-02 3.50229e-02 -3.04197e-02 2.68951e-02 -2.38031e-02 2.10577e-02 -1.86313e-02 1.64985e-02 -1.46295e-02 1.29933e-02
4.69051e-02 -3.04197e-02 2.78589e-02 -2.57566e-02 2.36956e-02 -2.16911e-02 1.97879e-02 -1.80155e-02 1.63870e-02 -1.49032e-02
-3.91548e-02 2.68951e-02 -2.57566e-02 2.47362e-02 -2.35219e-02 2.21696e-02 -2.07586e-02 1.93498e-02 -1.79835e-02 1.66823e-02
3.30099e-02 -2.38031e-02 2.36956e-02 -2.35219e-02 2.30185e-02 -2.22498e-02 2.13071e-02 -2.02663e-02 1.91838e-02 -1.80970e-02
-2.80005e-02 2.10577e-02 -2.16911e-02 2.21696e-02 -2.22498e-02 2.19877e-02 -2.14729e-02 2.07856e-02 -1.99900e-02 1.91320e-02
2.38720e-02 -1.86313e-02 1.97879e-02 -2.07586e-02 2.13071e-02 -2.14729e-02 2.13364e-02 -2.09751e-02 2.04550e-02 -1.98263e-02
-2.04462e-02 1.64985e-02 -1.80155e-02 1.93498e-02 -2.02663e-02 2.07856e-02 -2.09751e-02 2.09059e-02 -2.06411e-02 2.02326e-02
1.75864e-02 -1.46295e-02 1.63870e-02 -1.79835e-02 1.91838e-02 -1.99900e-02 2.04550e-02 -2.06411e-02 2.06078e-02 -2.04046e-02
-1.51827e-02 1.29933e-02 -1.49032e-02 1.66823e-02 -1.80970e-02 1.91320e-02 -1.98263e-02 2.02326e-02 -2.04046e-02 2.03890e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_77-78.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.14791e-01 -6.45520e-02 5.33119e-02 -4.50679e-02 3.82153e-02 -3.24112e-02 2.74943e-02 -2.33440e-02 1.98495e-02 -1.69153e-02
-6.45520e-02 3.98549e-02 -3.50972e-02 3.12636e-02 -2.77176e-02 2.44392e-02 -2.14586e-02 1.87919e-02 -1.64337e-02 1.43680e-02
5.33119e-02 -3.50972e-02 3.24188e-02 -3.00736e-02 2.76314e-02 -2.51569e-02 2.27442e-02 -2.04624e-02 1.83503e-02 -1.64266e-02
-4.50679e-02 3.12636e-02 -3.00736e-02 2.88928e-02 -2.73850e-02 2.56433e-02 -2.37889e-02 2.19191e-02 -2.00996e-02 1.83733e-02
3.82153e-02 -2.77176e-02 2.76314e-02 -2.73850e-02 2.66847e-02 -2.56214e-02 2.43204e-02 -2.28894e-02 2.14084e-02 -1.99351e-02
-3.24112e-02 2.44392e-02 -2.51569e-02 2.56433e-02 -2.56214e-02 2.51637e-02 -2.43848e-02 2.33913e-02 -2.22677e-02 2.10793e-02
2.74943e-02 -2.14586e-02 2.27442e-02 -2.37889e-02 2.43204e-02 -2.43848e-02 2.40786e-02 -2.34994e-02 2.27293e-02 -2.18358e-02
-2.33440e-02 1.87919e-02 -2.04624e-02 2.19191e-02 -2.28894e-02 2.33913e-02 -2.34994e-02 2.32979e-02 -2.28622e-02 2.22578e-02
1.98495e-02 -1.64337e-02 1.83503e-02 -2.00996e-02 2.14084e-02 -2.22677e-02 2.27293e-02 -2.28622e-02 2.27325e-02 -2.24009e-02
-1.69153e-02 1.43680e-02 -1.64266e-02 1.83733e-02 -1.99351e-02 2.10793e-02 -2.18358e-02 2.22578e-02 -2.24009e-02 2.23193e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_78-79.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.07409e-01 -6.23097e-02 5.29262e-02 -4.59752e-02 4.00210e-02 -3.48100e-02 3.02503e-02 -2.62796e-02 2.28353e-02 -1.98561e-02
-6.23097e-02 3.87948e-02 -3.45742e-02 3.12371e-02 -2.81233e-02 2.51953e-02 -2.24781e-02 1.99927e-02 -1.77440e-02 1.57261e-02
5.29262e-02 -3.45742e-02 3.19615e-02 -2.98148e-02 2.76258e-02 -2.54073e-02 2.32210e-02 -2.11198e-02 1.91374e-02 -1.72923e-02
-4.59752e-02 3.12371e-02 -2.98148e-02 2.86201e-02 -2.72185e-02 2.56376e-02 -2.39532e-02 2.22348e-02 -2.05339e-02 1.88860e-02
4.00210e-02 -2.81233e-02 2.76258e-02 -2.72185e-02 2.65066e-02 -2.55138e-02 2.43164e-02 -2.29898e-02 2.15952e-02 -2.01790e-02
-3.48100e-02 2.51953e-02 -2.54073e-02 2.56376e-02 -2.55138e-02 2.50466e-02 -2.43038e-02 2.33598e-02 -2.22790e-02 2.11139e-02
3.02503e-02 -2.24781e-02 2.32210e-02 -2.39532e-02 2.43164e-02 -2.43038e-02 2.39707e-02 -2.33853e-02 2.26108e-02 -2.17019e-02
-2.62796e-02 1.99927e-02 -2.11198e-02 2.22348e-02 -2.29898e-02 2.33598e-02 -2.33853e-02 2.31254e-02 -2.26395e-02 2.19808e-02
2.28353e-02 -1.77440e-02 1.91374e-02 -2.05339e-02 2.15952e-02 -2.22790e-02 2.26108e-02 -2.26395e-02 2.24179e-02 -2.19963e-02
-1.98561e-02 1.57261e-02 -1.72923e-02 1.88860e-02 -2.01790e-02 2.11139e-02 -2.17019e-02 2.19808e-02 -2.19963e-02 2.17941e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_79-80.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.09891e-01 -6.52482e-02 5.64036e-02 -4.99335e-02 4.44513e-02 -3.97097e-02 3.56055e-02 -3.20596e-02 2.89939e-02 -2.63392e-02
-6.52482e-02 4.12646e-02 -3.73159e-02 3.42942e-02 -3.15153e-02 2.89285e-02 -2.65456e-02 2.43750e-02 -2.24107e-02 2.06417e-02
5.64036e-02 -3.73159e-02 3.49242e-02 -3.30585e-02 3.11758e-02 -2.92748e-02 2.74051e-02 -2.56085e-02 2.39082e-02 -2.23174e-02
-4.99335e-02 3.42942e-02 -3.30585e-02 3.21114e-02 -3.09832e-02 2.96908e-02 -2.83009e-02 2.68731e-02 -2.54492e-02 2.40589e-02
4.44513e-02 -3.15153e-02 3.11758e-02 -3.09832e-02 3.05103e-02 -2.97749e-02 2.88470e-02 -2.77939e-02 2.66675e-02 -2.55083e-02
-3.97097e-02 2.89285e-02 -2.92748e-02 2.96908e-02 -2.97749e-02 2.95358e-02 -2.90383e-02 2.83501e-02 -2.75271e-02 2.66155e-02
3.56055e-02 -2.65456e-02 2.74051e-02 -2.83009e-02 2.88470e-02 -2.90383e-02 2.89295e-02 -2.85838e-02 2.80564e-02 -2.73957e-02
-3.20596e-02 2.43750e-02 -2.56085e-02 2.68731e-02 -2.77939e-02 2.83501e-02 -2.85838e-02 2.85503e-02 -2.83017e-02 2.78853e-02
2.89939e-02 -2.24107e-02 2.39082e-02 -2.54492e-02 2.66675e-02 -2.75271e-02 2.80564e-02 -2.83017e-02 2.83094e-02 -2.81243e-02
-2.63392e-02 2.06417e-02 -2.23174e-02 2.40589e-02 -2.55083e-02 2.66155e-02 -2.73957e-02 2.78853e-02 -2.81243e-02 2.81536e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_8-9.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.27914e-02 -1.33083e-03 9.62376e-04 -4.75370e-04 3.79302e-04 -2.76880e-04 2.38672e-04 -1.96540e-04 1.64457e-04 -1.40778e-04
-1.33083e-03 7.72673e-03 -2.64495e-03 1.67326e-03 -1.16168e-03 9.09006e-04 -7.46564e-04 6.24609e-04 -5.36487e-04 4.69851e-04
9.62376e-04 -2.64495e-03 4.96205e-03 -2.83797e-03 2.12068e-03 -1.65886e-03 1.37537e-03 -1.17678e-03 1.02198e-03 -9.01921e-04
-4.75370e-04 1.67326e-03 -2.83797e-03 3.33135e-03 -2.59437e-03 2.10681e-03 -1.77200e-03 1.52432e-03 -1.33359e-03 1.18097e-03
3.79302e-04 -1.16168e-03 2.12068e-03 -2.59437e-03 2.65572e-03 -2.30738e-03 2.00901e-03 -1.76721e-03 1.57299e-03 -1.41332e-03
-2.76880e-04 9.09006e-04 -1.65886e-03 2.10681e-03 -2.30738e-03 2.22347e-03 -2.02350e-03 1.83255e-03 -1.66445e-03 1.51861e-03
2.38672e-04 -7.46564e-04 1.37537e-03 -1.77200e-03 2.00901e-03 -2.02350e-03 1.93394e-03 -1.80407e-03 1.67461e-03 -1.55317e-03
-1.96540e-04 6.24609e-04 -1.17678e-03 1.52432e-03 -1.76721e-03 1.83255e-03 -1.80407e-03 1.73115e-03 -1.64057e-03 1.54643e-03
1.64457e-04 -5.36487e-04 1.02198e-03 -1.33359e-03 1.57299e-03 -1.66445e-03 1.67461e-03 -1.64057e-03 1.58400e-03 -1.51567e-03
-1.40778e-04 4.69851e-04 -9.01921e-04 1.18097e-03 -1.41332e-03 1.51861e-03 -1.55317e-03 1.54643e-03 -1.51567e-03 1.46964e-03


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_80-81.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.39984e-02 -5.71655e-02 5.02908e-02 -4.50983e-02 4.04680e-02 -3.62562e-02 3.24391e-02 -2.90047e-02 2.59304e-02 -2.31911e-02
-5.71655e-02 3.65433e-02 -3.32972e-02 3.07495e-02 -2.83108e-02 2.59550e-02 -2.37143e-02 2.16166e-02 -1.96751e-02 1.78947e-02
5.02908e-02 -3.32972e-02 3.11444e-02 -2.94214e-02 2.76456e-02 -2.58221e-02 2.40037e-02 -2.22358e-02 2.05474e-02 -1.89568e-02
-4.50983e-02 3.07495e-02 -2.94214e-02 2.83559e-02 -2.71340e-02 2.57736e-02 -2.43364e-02 2.28772e-02 -2.14342e-02 2.00348e-02
4.04680e-02 -2.83108e-02 2.76456e-02 -2.71340e-02 2.64010e-02 -2.54675e-02 2.43964e-02 -2.32456e-02 2.20582e-02 -2.08672e-02
-3.62562e-02 2.59550e-02 -2.58221e-02 2.57736e-02 -2.54675e-02 2.49213e-02 -2.41942e-02 2.33433e-02 -2.24131e-02 2.14394e-02
3.24391e-02 -2.37143e-02 2.40037e-02 -2.43364e-02 2.43964e-02 -2.41942e-02 2.37826e-02 -2.32149e-02 2.25344e-02 -2.17778e-02
-2.90047e-02 2.16166e-02 -2.22358e-02 2.28772e-02 -2.32456e-02 2.33433e-02 -2.32149e-02 2.29082e-02 -2.24638e-02 2.19173e-02
2.59304e-02 -1.96751e-02 2.05474e-02 -2.14342e-02 2.20582e-02 -2.24131e-02 2.25344e-02 -2.24638e-02 2.22379e-02 -2.18903e-02
-2.31911e-02 1.78947e-02 -1.89568e-02 2.00348e-02 -2.08672e-02 2.14394e-02 -2.17778e-02 2.19173e-02 -2.18903e-02 2.17273e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_81-82.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.01107e-01 -6.44003e-02 5.85565e-02 -5.39350e-02 4.94961e-02 -4.52126e-02 4.11604e-02 -3.74014e-02 3.39612e-02 -3.08663e-02
-6.44003e-02 4.25035e-02 -3.96649e-02 3.73548e-02 -3.49580e-02 3.24951e-02 -3.00486e-02 2.76884e-02 -2.54572e-02 2.33911e-02
5.85565e-02 -3.96649e-02 3.77733e-02 -3.62194e-02 3.44564e-02 -3.25165e-02 3.04914e-02 -2.84617e-02 2.64828e-02 -2.46005e-02
-5.39350e-02 3.73548e-02 -3.62194e-02 3.53025e-02 -3.40978e-02 3.26377e-02 -3.10147e-02 2.93132e-02 -2.75956e-02 2.59139e-02
4.94961e-02 -3.49580e-02 3.44564e-02 -3.40978e-02 3.34064e-02 -3.24080e-02 3.11890e-02 -2.98323e-02 2.84027e-02 -2.69546e-02
-4.52126e-02 3.24951e-02 -3.25165e-02 3.26377e-02 -3.24080e-02 3.18417e-02 -3.10155e-02 3.00066e-02 -2.88783e-02 2.76847e-02
4.11604e-02 -3.00486e-02 3.04914e-02 -3.10147e-02 3.11890e-02 -3.10155e-02 3.05583e-02 -2.98864e-02 2.90588e-02 -2.81273e-02
-3.74014e-02 2.76884e-02 -2.84617e-02 2.93132e-02 -2.98323e-02 3.00066e-02 -2.98864e-02 2.95307e-02 -2.89928e-02 2.83202e-02
3.39612e-02 -2.54572e-02 2.64828e-02 -2.75956e-02 2.84027e-02 -2.88783e-02 2.90588e-02 -2.89928e-02 2.87271e-02 -2.83020e-02
-3.08663e-02 2.33911e-02 -2.46005e-02 2.59139e-02 -2.69546e-02 2.76847e-02 -2.81273e-02 2.83202e-02 -2.83020e-02 2.81095e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_82-83.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
9.42738e-02 -6.08952e-02 5.60504e-02 -5.21979e-02 4.83539e-02 -4.44976e-02 4.07158e-02 -3.70881e-02 3.36703e-02 -3.04869e-02
-6.08952e-02 4.04206e-02 -3.79498e-02 3.59490e-02 -3.38133e-02 3.15524e-02 -2.92430e-02 2.69556e-02 -2.47430e-02 2.26357e-02
5.60504e-02 -3.79498e-02 3.61764e-02 -3.47359e-02 3.30816e-02 -3.12309e-02 2.92648e-02 -2.72585e-02 2.52707e-02 -2.33393e-02
-5.21979e-02 3.59490e-02 -3.47359e-02 3.37649e-02 -3.25284e-02 3.10449e-02 -2.93948e-02 2.76547e-02 -2.58860e-02 2.41317e-02
4.83539e-02 -3.38133e-02 3.30816e-02 -3.25284e-02 3.16795e-02 -3.05507e-02 2.92179e-02 -2.77557e-02 2.62254e-02 -2.46725e-02
-4.44976e-02 3.15524e-02 -3.12309e-02 3.10449e-02 -3.05507e-02 2.97585e-02 -2.87373e-02 2.75571e-02 -2.62766e-02 2.49420e-02
4.07158e-02 -2.92430e-02 2.92648e-02 -2.93948e-02 2.92179e-02 -2.87373e-02 2.80133e-02 -2.71094e-02 2.60805e-02 -2.49715e-02
-3.70881e-02 2.69556e-02 -2.72585e-02 2.76547e-02 -2.77557e-02 2.75571e-02 -2.71094e-02 2.64691e-02 -2.56854e-02 2.48012e-02
3.36703e-02 -2.47430e-02 2.52707e-02 -2.58860e-02 2.62254e-02 -2.62766e-02 2.60805e-02 -2.56854e-02 2.51349e-02 -2.44685e-02
-3.04869e-02 2.26357e-02 -2.33393e-02 2.41317e-02 -2.46725e-02 2.49420e-02 -2.49715e-02 2.48012e-02 -2.44685e-02 2.40104e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_83-84.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.72224e-02 -5.69417e-02 5.28459e-02 -4.95867e-02 4.62694e-02 -4.28845e-02 3.95207e-02 -3.62595e-02 3.31575e-02 -3.02473e-02
-5.69417e-02 3.80800e-02 -3.59840e-02 3.43042e-02 -3.24753e-02 3.05058e-02 -2.84676e-02 2.64277e-02 -2.44353e-02 2.25230e-02
5.28459e-02 -3.59840e-02 3.44893e-02 -3.33052e-02 3.19112e-02 -3.03193e-02 2.86025e-02 -2.68300e-02 2.50549e-02 -2.33147e-02
-4.95867e-02 3.43042e-02 -3.33052e-02 3.25462e-02 -3.15365e-02 3.02868e-02 -2.88682e-02 2.73495e-02 -2.57855e-02 2.42167e-02
4.62694e-02 -3.24753e-02 3.19112e-02 -3.15365e-02 3.08871e-02 -2.99698e-02 2.88504e-02 -2.75953e-02 2.62586e-02 -2.48819e-02
-4.28845e-02 3.05058e-02 -3.03193e-02 3.02868e-02 -2.99698e-02 2.93689e-02 -2.85431e-02 2.75541e-02 -2.64536e-02 2.52830e-02
3.95207e-02 -2.84676e-02 2.86025e-02 -2.88682e-02 2.88504e-02 -2.85431e-02 2.79971e-02 -2.72679e-02 2.64040e-02 -2.54449e-02
-3.62595e-02 2.64277e-02 -2.68300e-02 2.73495e-02 -2.75953e-02 2.75541e-02 -2.72679e-02 2.67857e-02 -2.61515e-02 2.54022e-02
3.31575e-02 -2.44353e-02 2.50549e-02 -2.57855e-02 2.62586e-02 -2.64536e-02 2.64040e-02 -2.61515e-02 2.57352e-02 -2.51886e-02
-3.02473e-02 2.25230e-02 -2.33147e-02 2.42167e-02 -2.48819e-02 2.52830e-02 -2.54449e-02 2.54022e-02 -2.51886e-02 2.48344e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_84-85.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
8.91885e-02 -6.02085e-02 5.74233e-02 -5.52117e-02 5.26593e-02 -4.97751e-02 4.66814e-02 -4.34998e-02 4.03261e-02 -3.72340e-02
-6.02085e-02 4.13833e-02 -4.00254e-02 3.89766e-02 -3.76229e-02 3.59724e-02 -3.41122e-02 3.21303e-02 -3.00983e-02 2.80732e-02
5.74233e-02 -4.00254e-02 3.91531e-02 -3.85310e-02 3.75698e-02 -3.62744e-02 3.47282e-02 -3.30173e-02 3.12135e-02 -2.93755e-02
-5.52117e-02 3.89766e-02 -3.85310e-02 3.82963e-02 -3.76991e-02 3.67392e-02 -3.54947e-02 3.40485e-02 -3.24717e-02 3.08237e-02
5.26593e-02 -3.76229e-02 3.75698e-02 -3.76991e-02 3.74555e-02 -3.68318e-02 3.58991e-02 -3.47353e-02 3.34086e-02 -3.19777e-02
-4.97751e-02 3.59724e-02 -3.62744e-02 3.67392e-02 -3.68318e-02 3.65376e-02 -3.59190e-02 3.50475e-02 -3.39870e-02 3.27940e-02
4.66814e-02 -3.41122e-02 3.47282e-02 -3.54947e-02 3.58991e-02 -3.59190e-02 3.56075e-02 -3.50283e-02 3.42402e-02 -3.32963e-02
-4.34998e-02 3.21303e-02 -3.30173e-02 3.40485e-02 -3.47353e-02 3.50475e-02 -3.50283e-02 3.47335e-02 -3.42155e-02 3.35235e-02
4.03261e-02 -3.00983e-02 3.12135e-02 -3.24717e-02 3.34086e-02 -3.39870e-02 3.42402e-02 -3.42155e-02 3.39590e-02 -3.35150e-02
-3.72340e-02 2.80732e-02 -2.93755e-02 3.08237e-02 -3.19777e-02 3.27940e-02 -3.32963e-02 3.35235e-02 -3.35150e-02 3.33103e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_85-86.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
6.94910e-02 -4.74861e-02 4.59893e-02 -4.50188e-02 4.38096e-02 -4.23262e-02 4.06328e-02 -3.88024e-02 3.68972e-02 -3.49621e-02
-4.74861e-02 3.29365e-02 -3.22593e-02 3.18962e-02 -3.13278e-02 3.05311e-02 -2.95522e-02 2.84437e-02 -2.72513e-02 2.60086e-02
4.59893e-02 -3.22593e-02 3.18777e-02 -3.17752e-02 3.14477e-02 -3.08715e-02 3.00909e-02 -2.91577e-02 2.81178e-02 -2.70049e-02
-4.50188e-02 3.18962e-02 -3.17752e-02 3.19112e-02 -3.18074e-02 3.14383e-02 -3.08458e-02 3.00803e-02 -2.91874e-02 2.82008e-02
4.38096e-02 -3.13278e-02 3.14477e-02 -3.18074e-02 3.19197e-02 -3.17558e-02 3.13545e-02 -3.07641e-02 3.00288e-02 -2.91816e-02
-4.23262e-02 3.05311e-02 -3.08715e-02 3.14383e-02 -3.17558e-02 3.17921e-02 -3.15820e-02 3.11707e-02 -3.06004e-02 2.99027e-02
4.06328e-02 -2.95522e-02 3.00909e-02 -3.08458e-02 3.13545e-02 -3.15820e-02 3.15586e-02 -3.13258e-02 3.09231e-02 -3.03805e-02
-3.88024e-02 2.84437e-02 -2.91577e-02 3.00803e-02 -3.07641e-02 3.11707e-02 -3.13258e-02 3.12666e-02 -3.10301e-02 3.06435e-02
3.68972e-02 -2.72513e-02 2.81178e-02 -2.91874e-02 3.00288e-02 -3.06004e-02 3.09231e-02 -3.10301e-02 3.09547e-02 -3.07219e-02
-3.49621e-02 2.60086e-02 -2.70049e-02 2.82008e-02 -2.91816e-02 2.99027e-02 -3.03805e-02 3.06435e-02 -3.07219e-02 3.06379e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_86-87.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.96672e-02 -4.12799e-02 4.03893e-02 -3.98978e-02 3.91336e-02 -3.80591e-02 3.67289e-02 -3.52090e-02 3.35585e-02 -3.18277e-02
-4.12799e-02 2.88796e-02 -2.84847e-02 2.83332e-02 -2.79638e-02 2.73522e-02 -2.65380e-02 2.55692e-02 -2.44887e-02 2.33337e-02
4.03893e-02 -2.84847e-02 2.82663e-02 -2.82675e-02 2.80379e-02 -2.75535e-02 2.68534e-02 -2.59853e-02 2.49924e-02 -2.39121e-02
-3.98978e-02 2.83332e-02 -2.82675e-02 2.84067e-02 -2.83050e-02 2.79378e-02 -2.73435e-02 2.65693e-02 -2.56583e-02 2.46482e-02
3.91336e-02 -2.79638e-02 2.80379e-02 -2.83050e-02 2.83264e-02 -2.80765e-02 2.75923e-02 -2.69195e-02 2.61007e-02 -2.51731e-02
-3.80591e-02 2.73522e-02 -2.75535e-02 2.79378e-02 -2.80765e-02 2.79430e-02 -2.75717e-02 2.70068e-02 -2.62892e-02 2.54554e-02
3.67289e-02 -2.65380e-02 2.68534e-02 -2.73435e-02 2.75923e-02 -2.75717e-02 2.73137e-02 -2.68600e-02 2.62495e-02 -2.55173e-02
-3.52090e-02 2.55692e-02 -2.59853e-02 2.65693e-02 -2.69195e-02 2.70068e-02 -2.68600e-02 2.65178e-02 -2.60172e-02 2.53912e-02
3.35585e-02 -2.44887e-02 2.49924e-02 -2.56583e-02 2.61007e-02 -2.62892e-02 2.62495e-02 -2.60172e-02 2.56266e-02 -2.51086e-02
-3.18277e-02 2.33337e-02 -2.39121e-02 2.46482e-02 -2.51731e-02 2.54554e-02 -2.55173e-02 2.53912e-02 -2.51086e-02 2.46983e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_87-88.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
7.12098e-02 -4.98997e-02 4.93683e-02 -4.93152e-02 4.89370e-02 -4.81820e-02 4.71101e-02 -4.57939e-02 4.42997e-02 -4.26840e-02
-4.98997e-02 3.53010e-02 -3.51754e-02 3.53607e-02 -3.52949e-02 3.49415e-02 -3.43424e-02 3.35494e-02 -3.26100e-02 3.15653e-02
4.93683e-02 -3.51754e-02 3.52462e-02 -3.56117e-02 3.57146e-02 -3.55173e-02 3.50605e-02 -3.43952e-02 3.35688e-02 -3.26223e-02
-4.93152e-02 3.53607e-02 -3.56117e-02 3.61488e-02 -3.64136e-02 3.63662e-02 -3.60459e-02 3.55031e-02 -3.47848e-02 3.39324e-02
4.89370e-02 -3.52949e-02 3.57146e-02 -3.64136e-02 3.68351e-02 -3.69369e-02 3.67563e-02 -3.63424e-02 3.57412e-02 -3.49939e-02
-4.81820e-02 3.49415e-02 -3.55173e-02 3.63662e-02 -3.69369e-02 3.71850e-02 -3.71453e-02 3.68648e-02 -3.63881e-02 3.57554e-02
4.71101e-02 -3.43424e-02 3.50605e-02 -3.60459e-02 3.67563e-02 -3.71453e-02 3.72447e-02 -3.70988e-02 3.67505e-02 -3.62384e-02
-4.57939e-02 3.35494e-02 -3.43952e-02 3.55031e-02 -3.63424e-02 3.68648e-02 -3.70988e-02 3.70859e-02 -3.68669e-02 3.64783e-02
4.42997e-02 -3.26100e-02 3.35688e-02 -3.47848e-02 3.57412e-02 -3.63881e-02 3.67505e-02 -3.68669e-02 3.67754e-02 -3.65105e-02
-4.26840e-02 3.15653e-02 -3.26223e-02 3.39324e-02 -3.49939e-02 3.57554e-02 -3.62384e-02 3.64783e-02 -3.65105e-02 3.63673e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_88-89.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.57102e-02 -3.94549e-02 3.94534e-02 -3.98424e-02 3.99699e-02 -3.97776e-02 3.93011e-02 -3.85894e-02 3.76895e-02 -3.66444e-02
-3.94549e-02 2.81333e-02 -2.82707e-02 2.86710e-02 -2.88736e-02 2.88376e-02 -2.85885e-02 2.81608e-02 -2.75889e-02 2.69036e-02
3.94534e-02 -2.82707e-02 2.85138e-02 -2.90122e-02 2.93057e-02 -2.93529e-02 2.91790e-02 -2.88181e-02 2.83053e-02 -2.76713e-02
-3.98424e-02 2.86710e-02 -2.90122e-02 2.96063e-02 -2.99884e-02 3.01159e-02 -3.00137e-02 2.97158e-02 -2.92577e-02 2.86705e-02
3.99699e-02 -2.88736e-02 2.93057e-02 -2.99884e-02 3.04548e-02 -3.06611e-02 3.06317e-02 -3.04000e-02 3.00017e-02 -2.94677e-02
-3.97776e-02 2.88376e-02 -2.93529e-02 3.01159e-02 -3.06611e-02 3.09439e-02 -3.09877e-02 3.08251e-02 -3.04915e-02 3.00172e-02
3.93011e-02 -2.85885e-02 2.91790e-02 -3.00137e-02 3.06317e-02 -3.09877e-02 3.11039e-02 -3.10118e-02 3.07460e-02 -3.03364e-02
-3.85894e-02 2.81608e-02 -2.88181e-02 2.97158e-02 -3.04000e-02 3.08251e-02 -3.10118e-02 3.09903e-02 -3.07942e-02 3.04523e-02
3.76895e-02 -2.75889e-02 2.83053e-02 -2.92577e-02 3.00017e-02 -3.04915e-02 3.07460e-02 -3.07942e-02 3.06683e-02 -3.03960e-02
-3.66444e-02 2.69036e-02 -2.76713e-02 2.86705e-02 -2.94677e-02 3.00172e-02 -3.03364e-02 3.04523e-02 -3.03960e-02 3.01936e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_89-90.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
5.22154e-02 -3.79595e-02 3.88075e-02 -4.00330e-02 4.10104e-02 -4.16695e-02 4.20297e-02 -4.21279e-02 4.20013e-02 -4.16848e-02
-3.79595e-02 2.77323e-02 -2.84539e-02 2.94442e-02 -3.02485e-02 3.08155e-02 -3.11588e-02 3.13052e-02 -3.12816e-02 3.11133e-02
3.88075e-02 -2.84539e-02 2.92734e-02 -3.03645e-02 3.12625e-02 -3.19143e-02 3.23332e-02 -3.25463e-02 3.25811e-02 -3.24632e-02
-4.00330e-02 2.94442e-02 -3.03645e-02 3.15635e-02 -3.25613e-02 3.33024e-02 -3.38001e-02 3.40820e-02 -3.41758e-02 3.41082e-02
4.10104e-02 -3.02485e-02 3.12625e-02 -3.25613e-02 3.36528e-02 -3.44794e-02 3.50541e-02 -3.54046e-02 3.55591e-02 -3.55447e-02
-4.16695e-02 3.08155e-02 -3.19143e-02 3.33024e-02 -3.44794e-02 3.53858e-02 -3.60342e-02 3.64523e-02 -3.66683e-02 3.67094e-02
4.20297e-02 -3.11588e-02 3.23332e-02 -3.38001e-02 3.50541e-02 -3.60342e-02 3.67525e-02 -3.72363e-02 3.75138e-02 -3.76118e-02
-4.21279e-02 3.13052e-02 -3.25463e-02 3.40820e-02 -3.54046e-02 3.64523e-02 -3.72363e-02 3.77836e-02 -3.81217e-02 3.82775e-02
4.20013e-02 -3.12816e-02 3.25811e-02 -3.41758e-02 3.55591e-02 -3.66683e-02 3.75138e-02 -3.81217e-02 3.85193e-02 -3.87328e-02
-4.16848e-02 3.11133e-02 -3.24632e-02 3.41082e-02 -3.55447e-02 3.67094e-02 -3.76118e-02 3.82775e-02 -3.87328e-02 3.90034e-02


==> anc/ConnectedTwoMode/TrENTo/ConnectedTwoMode_m4_Trento_9-10.txt <==
# Connected two-mode correlation functions G_{l1,l2}^{(m,-m)}, m = 4, in TrENTo, for ensembles with a randomized reaction plane angle.
# Rows count l1 = 1,2,.. and columns count l2=1,2,....
1.36753e-02 -1.92835e-03 1.22266e-03 -8.35352e-04 7.14253e-04 -5.32719e-04 4.32477e-04 -3.72663e-04 3.28207e-04 -2.92722e-04
-1.92835e-03 7.69335e-03 -2.81721e-03 1.89121e-03 -1.40180e-03 1.08207e-03 -8.54914e-04 6.99838e-04 -5.91126e-04 5.06717e-04
1.22266e-03 -2.81721e-03 4.96637e-03 -3.08168e-03 2.25658e-03 -1.76066e-03 1.40111e-03 -1.14576e-03 9.57833e-04 -8.12601e-04
-8.35352e-04 1.89121e-03 -3.08168e-03 3.46897e-03 -2.69235e-03 2.17964e-03 -1.80317e-03 1.53147e-03 -1.32051e-03 1.15315e-03
7.14253e-04 -1.40180e-03 2.25658e-03 -2.69235e-03 2.66137e-03 -2.29998e-03 1.98948e-03 -1.74591e-03 1.54380e-03 -1.37626e-03
-5.32719e-04 1.08207e-03 -1.76066e-03 2.17964e-03 -2.29998e-03 2.19422e-03 -1.99822e-03 1.81748e-03 -1.64965e-03 1.50114e-03
4.32477e-04 -8.54914e-04 1.40111e-03 -1.80317e-03 1.98948e-03 -1.99822e-03 1.91962e-03 -1.80649e-03 1.68145e-03 -1.56050e-03
-3.72663e-04 6.99838e-04 -1.14576e-03 1.53147e-03 -1.74591e-03 1.81748e-03 -1.80649e-03 1.75236e-03 -1.66729e-03 1.57457e-03
3.28207e-04 -5.91126e-04 9.57833e-04 -1.32051e-03 1.54380e-03 -1.64965e-03 1.68145e-03 -1.66729e-03 1.61654e-03 -1.55003e-03
-2.92722e-04 5.06717e-04 -8.12601e-04 1.15315e-03 -1.37626e-03 1.50114e-03 -1.56050e-03 1.57457e-03 -1.55003e-03 1.50616e-03


==> anc/ImpactParameterDistribution/ImpactParameterDistribution.txt <==
# Impact parameter distribution from 1e5 TrENTo events, normalized s.t. \int p(b) db = 1, sliced up in percentiles: 
#  percentile edge, probability density
0.0235269 2.25314e-05
1.58844 0.0128285
2.25086 0.0172183
2.77278 0.0213121
3.20183 0.0253588
3.5705 0.028845
3.9011 0.0315705
4.20715 0.0337352
4.49547 0.0356217
4.76918 0.03748
5.02909 0.0395385
5.27492 0.0418705
5.50715 0.0442681
5.72736 0.0465402
5.93756 0.0485786
6.13965 0.0503513
6.33528 0.0518389
6.5259 0.0530444
6.71259 0.0540688
6.89592 0.0550279
7.07604 0.0560223
7.25287 0.0571026
7.42626 0.0582579
7.59616 0.0594737
7.76255 0.0607365
7.92547 0.0620266
8.08503 0.063319
8.24139 0.0645917
8.39474 0.0658263
8.54528 0.0670311
8.69313 0.0682511
8.83831 0.0695291
8.98075 0.0709024
9.12034 0.07239
9.25705 0.0739117
9.39102 0.0753551
9.52259 0.0766216
9.65221 0.0776236
9.78044 0.0783005
9.90777 0.0787446
10.0345 0.0791071
10.1606 0.079534
10.2858 0.0801653
10.4099 0.0811251
10.5322 0.0823899
10.6526 0.0838179
10.7697 0.0852622
10.886 0.0866351
11.0006 0.0878168
11.1139 0.0887326
11.2261 0.0894148
11.3376 0.0899234
11.4486 0.090314
11.5591 0.0906398
11.6693 0.0909525
11.779 0.0912998
11.8883 0.0917179
11.997 0.0922384
12.1051 0.0928915
12.2123 0.0937052
12.3184 0.0947048
12.4234 0.0959034
12.5269 0.0972455
12.629 0.0986507
12.7297 0.100046
12.829 0.101363
12.9271 0.102544
13.0241 0.103531
13.1203 0.104299
13.2159 0.10489
13.311 0.10535
13.4058 0.105722
13.5002 0.106049
13.5944 0.106372
13.6882 0.106733
13.7817 0.107143
13.8749 0.10755
13.9677 0.107895
14.0603 0.108119
14.1527 0.108165
14.2453 0.107973
14.3381 0.107482
14.4315 0.106639
14.5258 0.105428
14.6213 0.103838
14.7185 0.101852
14.8179 0.099447
14.9199 0.0965903
15.0253 0.093237
15.1348 0.089344
15.2496 0.0848942
15.3698 0.0799224
15.4995 0.074305
15.6401 0.0680651
15.795 0.0611795
15.9696 0.0535811
16.1727 0.0451771
16.4205 0.0359265
16.7439 0.0258697
17.256 0.0142521
19.9959 -6.00837e-05


==> anc/Normalizations/Normalizations.txt <==
# Lower bound of centrality class, upper bound of centrality class, mean multiplicity
0 1 3002.58
1 2 2813.56
2 3 2686.5
3 4 2569
4 5 2463.69
5 6 2362.52
6 7 2266.42
7 8 2177.1
8 9 2091.61
9 10 2007.87
10 11 1927.34
11 12 1850.7
12 13 1778.6
13 14 1711.26
14 15 1646.88
15 16 1584.13
16 17 1523.16
17 18 1464.54
18 19 1408.54
19 20 1354.32
20 21 1300.68
21 22 1248.35
22 23 1198.86
23 24 1151.7
24 25 1105.47
25 26 1059.72
26 27 1014.57
27 28 970.529
28 29 928.135
29 30 887.914
30 31 849.635
31 32 812.836
32 33 777.409
33 34 743.212
34 35 710.246
35 36 678.706
36 37 648.392
37 38 619.042
38 39 590.653
39 40 563.075
40 41 536.206
41 42 510.114
42 43 484.639
43 44 459.695
44 45 435.56
45 46 412.456
46 47 390.597
47 48 370.217
48 49 351.162
49 50 333.129
50 51 315.943
51 52 299.322
52 53 282.98
53 54 266.604
54 55 250.029
55 56 233.198
56 57 216.414
57 58 200.424
58 59 185.908
59 60 173.064
60 61 161.784
61 62 151.96
62 63 143.266
63 64 135.429
64 65 128.344
65 66 121.836
66 67 115.772
67 68 110.106
68 69 104.775
69 70 99.7571
70 71 94.9856
71 72 90.4068
72 73 86.0193
73 74 81.8014
74 75 77.7348
75 76 73.8231
76 77 70.0331
77 78 66.335
78 79 62.7381
79 80 59.2336
80 81 55.8138
81 82 52.4718
82 83 49.2177
83 84 46.0296
84 85 42.8874
85 86 39.8031
86 87 36.7731
87 88 33.7941
88 89 30.8633
89 90 27.9781


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_0-1.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 4.83852e-02
4.70200e-02 4.83788e-02
9.40400e-02 4.83708e-02
1.41060e-01 4.83597e-02
1.88080e-01 4.83437e-02
2.35100e-01 4.83216e-02
2.82120e-01 4.82933e-02
3.29140e-01 4.82593e-02
3.76160e-01 4.82200e-02
4.23180e-01 4.81758e-02
4.70200e-01 4.81267e-02
5.17220e-01 4.80726e-02
5.64240e-01 4.80134e-02
6.11260e-01 4.79489e-02
6.58280e-01 4.78791e-02
7.05300e-01 4.78041e-02
7.52320e-01 4.77239e-02
7.99340e-01 4.76386e-02
8.46360e-01 4.75482e-02
8.93380e-01 4.74525e-02
9.40400e-01 4.73517e-02
9.87420e-01 4.72456e-02
1.03444e+00 4.71344e-02
1.08146e+00 4.70179e-02
1.12848e+00 4.68961e-02
1.17550e+00 4.67692e-02
1.22252e+00 4.66371e-02
1.26954e+00 4.64997e-02
1.31656e+00 4.63571e-02
1.36358e+00 4.62093e-02
1.41060e+00 4.60562e-02
1.45762e+00 4.58978e-02
1.50464e+00 4.57342e-02
1.55166e+00 4.55654e-02
1.59868e+00 4.53912e-02
1.64570e+00 4.52118e-02
1.69272e+00 4.50270e-02
1.73974e+00 4.48370e-02
1.78676e+00 4.46416e-02
1.83378e+00 4.44410e-02
1.88080e+00 4.42349e-02
1.92782e+00 4.40236e-02
1.97484e+00 4.38069e-02
2.02186e+00 4.35848e-02
2.06888e+00 4.33573e-02
2.11590e+00 4.31244e-02
2.16292e+00 4.28861e-02
2.20994e+00 4.26424e-02
2.25696e+00 4.23932e-02
2.30398e+00 4.21386e-02
2.35100e+00 4.18785e-02
2.39802e+00 4.16129e-02
2.44504e+00 4.13418e-02
2.49206e+00 4.10651e-02
2.53908e+00 4.07829e-02
2.58610e+00 4.04952e-02
2.63312e+00 4.02018e-02
2.68014e+00 3.99028e-02
2.72716e+00 3.95981e-02
2.77418e+00 3.92878e-02
2.82120e+00 3.89718e-02
2.86822e+00 3.86501e-02
2.91524e+00 3.83226e-02
2.96226e+00 3.79893e-02
3.00928e+00 3.76503e-02
3.05630e+00 3.73054e-02
3.10332e+00 3.69546e-02
3.15034e+00 3.65979e-02
3.19736e+00 3.62353e-02
3.24438e+00 3.58667e-02
3.29140e+00 3.54921e-02
3.33842e+00 3.51115e-02
3.38544e+00 3.47248e-02
3.43246e+00 3.43320e-02
3.47948e+00 3.39331e-02
3.52650e+00 3.35280e-02
3.57352e+00 3.31167e-02
3.62054e+00 3.26992e-02
3.66756e+00 3.22754e-02
3.71458e+00 3.18453e-02
3.76160e+00 3.14088e-02
3.80862e+00 3.09661e-02
3.85564e+00 3.05169e-02
3.90266e+00 3.00613e-02
3.94968e+00 2.95994e-02
3.99670e+00 2.91310e-02
4.04372e+00 2.86563e-02
4.09074e+00 2.81751e-02
4.13776e+00 2.76875e-02
4.18478e+00 2.71936e-02
4.23180e+00 2.66933e-02
4.27882e+00 2.61867e-02
4.32584e+00 2.56739e-02
4.37286e+00 2.51550e-02
4.41988e+00 2.46300e-02
4.46690e+00 2.40990e-02
4.51392e+00 2.35623e-02
4.56094e+00 2.30199e-02
4.60796e+00 2.24721e-02
4.65498e+00 2.19190e-02
4.70200e+00 2.13609e-02
4.74902e+00 2.07982e-02
4.79604e+00 2.02311e-02
4.84306e+00 1.96599e-02
4.89008e+00 1.90851e-02
4.93710e+00 1.85071e-02
4.98412e+00 1.79265e-02
5.03114e+00 1.73437e-02
5.07816e+00 1.67593e-02
5.12518e+00 1.61740e-02
5.17220e+00 1.55885e-02
5.21922e+00 1.50034e-02
5.26624e+00 1.44197e-02
5.31326e+00 1.38380e-02
5.36028e+00 1.32594e-02
5.40730e+00 1.26847e-02
5.45432e+00 1.21148e-02
5.50134e+00 1.15507e-02
5.54836e+00 1.09936e-02
5.59538e+00 1.04442e-02
5.64240e+00 9.90373e-03
5.68942e+00 9.37312e-03
5.73644e+00 8.85340e-03
5.78346e+00 8.34557e-03
5.83048e+00 7.85055e-03
5.87750e+00 7.36921e-03
5.92452e+00 6.90237e-03
5.97154e+00 6.45088e-03
6.01856e+00 6.01545e-03
6.06558e+00 5.59659e-03
6.11260e+00 5.19483e-03
6.15962e+00 4.81065e-03
6.20664e+00 4.44444e-03
6.25366e+00 4.09629e-03
6.30068e+00 3.76630e-03
6.34770e+00 3.45456e-03
6.39472e+00 3.16102e-03
6.44174e+00 2.88541e-03
6.48876e+00 2.62739e-03
6.53578e+00 2.38666e-03
6.58280e+00 2.16280e-03
6.62982e+00 1.95526e-03
6.67684e+00 1.76339e-03
6.72386e+00 1.58658e-03
6.77088e+00 1.42419e-03
6.81790e+00 1.27548e-03
6.86492e+00 1.13970e-03
6.91194e+00 1.01608e-03
6.95896e+00 9.03870e-04
7.00598e+00 8.02320e-04
7.05300e+00 7.10682e-04
7.10002e+00 6.28208e-04
7.14704e+00 5.54163e-04
7.19406e+00 4.87879e-04
7.24108e+00 4.28717e-04
7.28810e+00 3.76036e-04
7.33512e+00 3.29210e-04
7.38214e+00 2.87700e-04
7.42916e+00 2.51016e-04
7.47618e+00 2.18666e-04
7.52320e+00 1.90166e-04
7.57022e+00 1.65117e-04
7.61724e+00 1.43173e-04
7.66426e+00 1.23986e-04
7.71128e+00 1.07216e-04
7.75830e+00 9.25822e-05
7.80532e+00 7.98576e-05
7.85234e+00 6.88141e-05
7.89936e+00 5.92261e-05
7.94638e+00 5.09101e-05
7.99340e+00 4.37233e-05
8.04042e+00 3.75246e-05
8.08744e+00 3.21735e-05
8.13446e+00 2.75546e-05
8.18148e+00 2.35826e-05
8.22850e+00 2.01739e-05
8.27552e+00 1.72452e-05
8.32254e+00 1.47269e-05
8.36956e+00 1.25695e-05
8.41658e+00 1.07254e-05
8.46360e+00 9.14720e-06
8.51062e+00 7.79406e-06
8.55764e+00 6.63819e-06
8.60466e+00 5.65323e-06
8.65168e+00 4.81284e-06
8.69870e+00 4.09389e-06
8.74572e+00 3.48103e-06
8.79274e+00 2.96008e-06
8.83976e+00 2.51683e-06
8.88678e+00 2.13846e-06
8.93380e+00 1.81639e-06
8.98082e+00 1.54284e-06
9.02784e+00 1.31004e-06
9.07486e+00 1.11096e-06
9.12188e+00 9.41638e-07
9.16890e+00 7.98824e-07
9.21592e+00 6.79290e-07
9.26294e+00 5.79596e-07
9.30996e+00 4.95241e-07
9.35698e+00 4.21385e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_1-2.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 4.94996e-02
4.70200e-02 4.94930e-02
9.40400e-02 4.94847e-02
1.41060e-01 4.94730e-02
1.88080e-01 4.94564e-02
2.35100e-01 4.94333e-02
2.82120e-01 4.94039e-02
3.29140e-01 4.93684e-02
3.76160e-01 4.93275e-02
4.23180e-01 4.92814e-02
4.70200e-01 4.92302e-02
5.17220e-01 4.91738e-02
5.64240e-01 4.91120e-02
6.11260e-01 4.90448e-02
6.58280e-01 4.89720e-02
7.05300e-01 4.88938e-02
7.52320e-01 4.88103e-02
7.99340e-01 4.87213e-02
8.46360e-01 4.86269e-02
8.93380e-01 4.85272e-02
9.40400e-01 4.84220e-02
9.87420e-01 4.83114e-02
1.03444e+00 4.81953e-02
1.08146e+00 4.80737e-02
1.12848e+00 4.79467e-02
1.17550e+00 4.78143e-02
1.22252e+00 4.76764e-02
1.26954e+00 4.75331e-02
1.31656e+00 4.73843e-02
1.36358e+00 4.72300e-02
1.41060e+00 4.70702e-02
1.45762e+00 4.69049e-02
1.50464e+00 4.67340e-02
1.55166e+00 4.65577e-02
1.59868e+00 4.63758e-02
1.64570e+00 4.61884e-02
1.69272e+00 4.59954e-02
1.73974e+00 4.57969e-02
1.78676e+00 4.55928e-02
1.83378e+00 4.53831e-02
1.88080e+00 4.51677e-02
1.92782e+00 4.49468e-02
1.97484e+00 4.47202e-02
2.02186e+00 4.44880e-02
2.06888e+00 4.42500e-02
2.11590e+00 4.40064e-02
2.16292e+00 4.37571e-02
2.20994e+00 4.35021e-02
2.25696e+00 4.32413e-02
2.30398e+00 4.29747e-02
2.35100e+00 4.27023e-02
2.39802e+00 4.24241e-02
2.44504e+00 4.21401e-02
2.49206e+00 4.18502e-02
2.53908e+00 4.15544e-02
2.58610e+00 4.12527e-02
2.63312e+00 4.09451e-02
2.68014e+00 4.06314e-02
2.72716e+00 4.03118e-02
2.77418e+00 3.99861e-02
2.82120e+00 3.96543e-02
2.86822e+00 3.93164e-02
2.91524e+00 3.89724e-02
2.96226e+00 3.86222e-02
3.00928e+00 3.82658e-02
3.05630e+00 3.79031e-02
3.10332e+00 3.75341e-02
3.15034e+00 3.71588e-02
3.19736e+00 3.67771e-02
3.24438e+00 3.63890e-02
3.29140e+00 3.59945e-02
3.33842e+00 3.55934e-02
3.38544e+00 3.51858e-02
3.43246e+00 3.47717e-02
3.47948e+00 3.43509e-02
3.52650e+00 3.39234e-02
3.57352e+00 3.34893e-02
3.62054e+00 3.30484e-02
3.66756e+00 3.26008e-02
3.71458e+00 3.21464e-02
3.76160e+00 3.16852e-02
3.80862e+00 3.12171e-02
3.85564e+00 3.07422e-02
3.90266e+00 3.02604e-02
3.94968e+00 2.97717e-02
3.99670e+00 2.92762e-02
4.04372e+00 2.87739e-02
4.09074e+00 2.82647e-02
4.13776e+00 2.77488e-02
4.18478e+00 2.72261e-02
4.23180e+00 2.66969e-02
4.27882e+00 2.61610e-02
4.32584e+00 2.56188e-02
4.37286e+00 2.50702e-02
4.41988e+00 2.45155e-02
4.46690e+00 2.39549e-02
4.51392e+00 2.33885e-02
4.56094e+00 2.28166e-02
4.60796e+00 2.22395e-02
4.65498e+00 2.16576e-02
4.70200e+00 2.10711e-02
4.74902e+00 2.04805e-02
4.79604e+00 1.98863e-02
4.84306e+00 1.92889e-02
4.89008e+00 1.86888e-02
4.93710e+00 1.80868e-02
4.98412e+00 1.74833e-02
5.03114e+00 1.68791e-02
5.07816e+00 1.62749e-02
5.12518e+00 1.56715e-02
5.17220e+00 1.50697e-02
5.21922e+00 1.44704e-02
5.26624e+00 1.38744e-02
5.31326e+00 1.32828e-02
5.36028e+00 1.26964e-02
5.40730e+00 1.21163e-02
5.45432e+00 1.15435e-02
5.50134e+00 1.09789e-02
5.54836e+00 1.04235e-02
5.59538e+00 9.87834e-03
5.64240e+00 9.34439e-03
5.68942e+00 8.82255e-03
5.73644e+00 8.31370e-03
5.78346e+00 7.81875e-03
5.83048e+00 7.33848e-03
5.87750e+00 6.87356e-03
5.92452e+00 6.42462e-03
5.97154e+00 5.99233e-03
6.01856e+00 5.57717e-03
6.06558e+00 5.17947e-03
6.11260e+00 4.79951e-03
6.15962e+00 4.43759e-03
6.20664e+00 4.09385e-03
6.25366e+00 3.76822e-03
6.30068e+00 3.46061e-03
6.34770e+00 3.17090e-03
6.39472e+00 2.89891e-03
6.44174e+00 2.64423e-03
6.48876e+00 2.40642e-03
6.53578e+00 2.18504e-03
6.58280e+00 1.97960e-03
6.62982e+00 1.78947e-03
6.67684e+00 1.61399e-03
6.72386e+00 1.45252e-03
6.77088e+00 1.30437e-03
6.81790e+00 1.16882e-03
6.86492e+00 1.04514e-03
6.91194e+00 9.32591e-04
6.95896e+00 8.30446e-04
7.00598e+00 7.38001e-04
7.05300e+00 6.54562e-04
7.10002e+00 5.79435e-04
7.14704e+00 5.11937e-04
7.19406e+00 4.51460e-04
7.24108e+00 3.97423e-04
7.28810e+00 3.49247e-04
7.33512e+00 3.06361e-04
7.38214e+00 2.68284e-04
7.42916e+00 2.34572e-04
7.47618e+00 2.04787e-04
7.52320e+00 1.78493e-04
7.57022e+00 1.55334e-04
7.61724e+00 1.34998e-04
7.66426e+00 1.17175e-04
7.71128e+00 1.01559e-04
7.75830e+00 8.79000e-05
7.80532e+00 7.59920e-05
7.85234e+00 6.56301e-05
7.89936e+00 5.66111e-05
7.94638e+00 4.87690e-05
7.99340e+00 4.19740e-05
8.04042e+00 3.60978e-05
8.08744e+00 3.10125e-05
8.13446e+00 2.66126e-05
8.18148e+00 2.28197e-05
8.22850e+00 1.95566e-05
8.27552e+00 1.67467e-05
8.32254e+00 1.43254e-05
8.36956e+00 1.22466e-05
8.41658e+00 1.04659e-05
8.46360e+00 8.93879e-06
8.51062e+00 7.62719e-06
8.55764e+00 6.50475e-06
8.60466e+00 5.54652e-06
8.65168e+00 4.72755e-06
8.69870e+00 4.02591e-06
8.74572e+00 3.42692e-06
8.79274e+00 2.91699e-06
8.83976e+00 2.48252e-06
8.88678e+00 2.11122e-06
8.93380e+00 1.79479e-06
8.98082e+00 1.52571e-06
9.02784e+00 1.29646e-06
9.07486e+00 1.10023e-06
9.12188e+00 9.33180e-07
9.16890e+00 7.92152e-07
9.21592e+00 6.74008e-07
9.26294e+00 5.75399e-07
9.30996e+00 4.91900e-07
9.35698e+00 4.18743e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_10-11.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 6.78668e-02
4.70200e-02 6.78543e-02
9.40400e-02 6.78386e-02
1.41060e-01 6.78167e-02
1.88080e-01 6.77853e-02
2.35100e-01 6.77417e-02
2.82120e-01 6.76860e-02
3.29140e-01 6.76191e-02
3.76160e-01 6.75417e-02
4.23180e-01 6.74545e-02
4.70200e-01 6.73576e-02
5.17220e-01 6.72508e-02
5.64240e-01 6.71337e-02
6.11260e-01 6.70063e-02
6.58280e-01 6.68683e-02
7.05300e-01 6.67199e-02
7.52320e-01 6.65610e-02
7.99340e-01 6.63917e-02
8.46360e-01 6.62120e-02
8.93380e-01 6.60217e-02
9.40400e-01 6.58209e-02
9.87420e-01 6.56094e-02
1.03444e+00 6.53873e-02
1.08146e+00 6.51544e-02
1.12848e+00 6.49107e-02
1.17550e+00 6.46561e-02
1.22252e+00 6.43907e-02
1.26954e+00 6.41142e-02
1.31656e+00 6.38267e-02
1.36358e+00 6.35281e-02
1.41060e+00 6.32182e-02
1.45762e+00 6.28971e-02
1.50464e+00 6.25645e-02
1.55166e+00 6.22205e-02
1.59868e+00 6.18650e-02
1.64570e+00 6.14978e-02
1.69272e+00 6.11188e-02
1.73974e+00 6.07279e-02
1.78676e+00 6.03251e-02
1.83378e+00 5.99102e-02
1.88080e+00 5.94831e-02
1.92782e+00 5.90437e-02
1.97484e+00 5.85918e-02
2.02186e+00 5.81274e-02
2.06888e+00 5.76504e-02
2.11590e+00 5.71605e-02
2.16292e+00 5.66577e-02
2.20994e+00 5.61418e-02
2.25696e+00 5.56128e-02
2.30398e+00 5.50704e-02
2.35100e+00 5.45147e-02
2.39802e+00 5.39454e-02
2.44504e+00 5.33624e-02
2.49206e+00 5.27658e-02
2.53908e+00 5.21552e-02
2.58610e+00 5.15307e-02
2.63312e+00 5.08923e-02
2.68014e+00 5.02397e-02
2.72716e+00 4.95731e-02
2.77418e+00 4.88923e-02
2.82120e+00 4.81975e-02
2.86822e+00 4.74885e-02
2.91524e+00 4.67655e-02
2.96226e+00 4.60286e-02
3.00928e+00 4.52779e-02
3.05630e+00 4.45135e-02
3.10332e+00 4.37357e-02
3.15034e+00 4.29448e-02
3.19736e+00 4.21410e-02
3.24438e+00 4.13248e-02
3.29140e+00 4.04966e-02
3.33842e+00 3.96568e-02
3.38544e+00 3.88060e-02
3.43246e+00 3.79450e-02
3.47948e+00 3.70743e-02
3.52650e+00 3.61947e-02
3.57352e+00 3.53071e-02
3.62054e+00 3.44124e-02
3.66756e+00 3.35116e-02
3.71458e+00 3.26056e-02
3.76160e+00 3.16957e-02
3.80862e+00 3.07831e-02
3.85564e+00 2.98688e-02
3.90266e+00 2.89541e-02
3.94968e+00 2.80403e-02
3.99670e+00 2.71288e-02
4.04372e+00 2.62208e-02
4.09074e+00 2.53177e-02
4.13776e+00 2.44208e-02
4.18478e+00 2.35314e-02
4.23180e+00 2.26509e-02
4.27882e+00 2.17803e-02
4.32584e+00 2.09211e-02
4.37286e+00 2.00742e-02
4.41988e+00 1.92408e-02
4.46690e+00 1.84219e-02
4.51392e+00 1.76186e-02
4.56094e+00 1.68316e-02
4.60796e+00 1.60618e-02
4.65498e+00 1.53100e-02
4.70200e+00 1.45768e-02
4.74902e+00 1.38627e-02
4.79604e+00 1.31683e-02
4.84306e+00 1.24940e-02
4.89008e+00 1.18402e-02
4.93710e+00 1.12071e-02
4.98412e+00 1.05949e-02
5.03114e+00 1.00039e-02
5.07816e+00 9.43398e-03
5.12518e+00 8.88526e-03
5.17220e+00 8.35768e-03
5.21922e+00 7.85121e-03
5.26624e+00 7.36570e-03
5.31326e+00 6.90094e-03
5.36028e+00 6.45670e-03
5.40730e+00 6.03276e-03
5.45432e+00 5.62881e-03
5.50134e+00 5.24449e-03
5.54836e+00 4.87942e-03
5.59538e+00 4.53322e-03
5.64240e+00 4.20548e-03
5.68942e+00 3.89569e-03
5.73644e+00 3.60339e-03
5.78346e+00 3.32807e-03
5.83048e+00 3.06921e-03
5.87750e+00 2.82625e-03
5.92452e+00 2.59862e-03
5.97154e+00 2.38576e-03
6.01856e+00 2.18707e-03
6.06558e+00 2.00195e-03
6.11260e+00 1.82980e-03
6.15962e+00 1.67000e-03
6.20664e+00 1.52195e-03
6.25366e+00 1.38505e-03
6.30068e+00 1.25868e-03
6.34770e+00 1.14226e-03
6.39472e+00 1.03518e-03
6.44174e+00 9.36883e-04
6.48876e+00 8.46822e-04
6.53578e+00 7.64436e-04
6.58280e+00 6.89189e-04
6.62982e+00 6.20595e-04
6.67684e+00 5.58177e-04
6.72386e+00 5.01460e-04
6.77088e+00 4.49985e-04
6.81790e+00 4.03355e-04
6.86492e+00 3.61190e-04
6.91194e+00 3.23107e-04
6.95896e+00 2.88737e-04
7.00598e+00 2.57774e-04
7.05300e+00 2.29929e-04
7.10002e+00 2.04914e-04
7.14704e+00 1.82449e-04
7.19406e+00 1.62305e-04
7.24108e+00 1.44276e-04
7.28810e+00 1.28154e-04
7.33512e+00 1.13736e-04
7.38214e+00 1.00860e-04
7.42916e+00 8.93821e-05
7.47618e+00 7.91589e-05
7.52320e+00 7.00499e-05
7.57022e+00 6.19419e-05
7.61724e+00 5.47392e-05
7.66426e+00 4.83461e-05
7.71128e+00 4.26680e-05
7.75830e+00 3.76285e-05
7.80532e+00 3.31650e-05
7.85234e+00 2.92152e-05
7.89936e+00 2.57175e-05
7.94638e+00 2.26210e-05
7.99340e+00 1.98857e-05
8.04042e+00 1.74721e-05
8.08744e+00 1.53405e-05
8.13446e+00 1.34580e-05
8.18148e+00 1.17992e-05
8.22850e+00 1.03394e-05
8.27552e+00 9.05374e-06
8.32254e+00 7.92099e-06
8.36956e+00 6.92536e-06
8.41658e+00 6.05149e-06
8.46360e+00 5.28404e-06
8.51062e+00 4.60958e-06
8.55764e+00 4.01829e-06
8.60466e+00 3.50077e-06
8.65168e+00 3.04762e-06
8.69870e+00 2.65043e-06
8.74572e+00 2.30319e-06
8.79274e+00 2.00025e-06
8.83976e+00 1.73596e-06
8.88678e+00 1.50512e-06
8.93380e+00 1.30390e-06
8.98082e+00 1.12876e-06
9.02784e+00 9.76136e-07
9.07486e+00 8.42821e-07
9.12188e+00 7.26975e-07
9.16890e+00 6.27094e-07
9.21592e+00 5.41680e-07
9.26294e+00 4.69018e-07
9.30996e+00 4.06314e-07
9.35698e+00 3.50425e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_11-12.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 7.01083e-02
4.70200e-02 7.00949e-02
9.40400e-02 7.00780e-02
1.41060e-01 7.00544e-02
1.88080e-01 7.00207e-02
2.35100e-01 6.99739e-02
2.82120e-01 6.99140e-02
3.29140e-01 6.98421e-02
3.76160e-01 6.97588e-02
4.23180e-01 6.96651e-02
4.70200e-01 6.95610e-02
5.17220e-01 6.94461e-02
5.64240e-01 6.93203e-02
6.11260e-01 6.91832e-02
6.58280e-01 6.90349e-02
7.05300e-01 6.88752e-02
7.52320e-01 6.87043e-02
7.99340e-01 6.85222e-02
8.46360e-01 6.83288e-02
8.93380e-01 6.81241e-02
9.40400e-01 6.79079e-02
9.87420e-01 6.76803e-02
1.03444e+00 6.74411e-02
1.08146e+00 6.71903e-02
1.12848e+00 6.69279e-02
1.17550e+00 6.66537e-02
1.22252e+00 6.63677e-02
1.26954e+00 6.60697e-02
1.31656e+00 6.57599e-02
1.36358e+00 6.54379e-02
1.41060e+00 6.51038e-02
1.45762e+00 6.47574e-02
1.50464e+00 6.43986e-02
1.55166e+00 6.40274e-02
1.59868e+00 6.36436e-02
1.64570e+00 6.32472e-02
1.69272e+00 6.28379e-02
1.73974e+00 6.24157e-02
1.78676e+00 6.19805e-02
1.83378e+00 6.15322e-02
1.88080e+00 6.10705e-02
1.92782e+00 6.05954e-02
1.97484e+00 6.01068e-02
2.02186e+00 5.96044e-02
2.06888e+00 5.90883e-02
2.11590e+00 5.85582e-02
2.16292e+00 5.80140e-02
2.20994e+00 5.74556e-02
2.25696e+00 5.68828e-02
2.30398e+00 5.62956e-02
2.35100e+00 5.56938e-02
2.39802e+00 5.50773e-02
2.44504e+00 5.44460e-02
2.49206e+00 5.37998e-02
2.53908e+00 5.31387e-02
2.58610e+00 5.24626e-02
2.63312e+00 5.17714e-02
2.68014e+00 5.10651e-02
2.72716e+00 5.03438e-02
2.77418e+00 4.96075e-02
2.82120e+00 4.88563e-02
2.86822e+00 4.80902e-02
2.91524e+00 4.73095e-02
2.96226e+00 4.65142e-02
3.00928e+00 4.57048e-02
3.05630e+00 4.48814e-02
3.10332e+00 4.40444e-02
3.15034e+00 4.31942e-02
3.19736e+00 4.23313e-02
3.24438e+00 4.14563e-02
3.29140e+00 4.05698e-02
3.33842e+00 3.96724e-02
3.38544e+00 3.87649e-02
3.43246e+00 3.78482e-02
3.47948e+00 3.69232e-02
3.52650e+00 3.59908e-02
3.57352e+00 3.50521e-02
3.62054e+00 3.41083e-02
3.66756e+00 3.31604e-02
3.71458e+00 3.22098e-02
3.76160e+00 3.12576e-02
3.80862e+00 3.03054e-02
3.85564e+00 2.93543e-02
3.90266e+00 2.84057e-02
3.94968e+00 2.74611e-02
3.99670e+00 2.65217e-02
4.04372e+00 2.55891e-02
4.09074e+00 2.46645e-02
4.13776e+00 2.37493e-02
4.18478e+00 2.28447e-02
4.23180e+00 2.19519e-02
4.27882e+00 2.10722e-02
4.32584e+00 2.02067e-02
4.37286e+00 1.93563e-02
4.41988e+00 1.85221e-02
4.46690e+00 1.77049e-02
4.51392e+00 1.69056e-02
4.56094e+00 1.61249e-02
4.60796e+00 1.53633e-02
4.65498e+00 1.46217e-02
4.70200e+00 1.39003e-02
4.74902e+00 1.31995e-02
4.79604e+00 1.25198e-02
4.84306e+00 1.18614e-02
4.89008e+00 1.12245e-02
4.93710e+00 1.06092e-02
4.98412e+00 1.00156e-02
5.03114e+00 9.44366e-03
5.07816e+00 8.89342e-03
5.12518e+00 8.36471e-03
5.17220e+00 7.85741e-03
5.21922e+00 7.37137e-03
5.26624e+00 6.90635e-03
5.31326e+00 6.46205e-03
5.36028e+00 6.03818e-03
5.40730e+00 5.63442e-03
5.45432e+00 5.25041e-03
5.50134e+00 4.88572e-03
5.54836e+00 4.53992e-03
5.59538e+00 4.21258e-03
5.64240e+00 3.90324e-03
5.68942e+00 3.61136e-03
5.73644e+00 3.33643e-03
5.78346e+00 3.07792e-03
5.83048e+00 2.83528e-03
5.87750e+00 2.60793e-03
5.92452e+00 2.39529e-03
5.97154e+00 2.19676e-03
6.01856e+00 2.01175e-03
6.06558e+00 1.83966e-03
6.11260e+00 1.67987e-03
6.15962e+00 1.53178e-03
6.20664e+00 1.39478e-03
6.25366e+00 1.26827e-03
6.30068e+00 1.15167e-03
6.34770e+00 1.04439e-03
6.39472e+00 9.45841e-04
6.44174e+00 8.55496e-04
6.48876e+00 7.72818e-04
6.53578e+00 6.97273e-04
6.58280e+00 6.28345e-04
6.62982e+00 5.65574e-04
6.67684e+00 5.08511e-04
6.72386e+00 4.56706e-04
6.77088e+00 4.09724e-04
6.81790e+00 3.67197e-04
6.86492e+00 3.28768e-04
6.91194e+00 2.94081e-04
6.95896e+00 2.62793e-04
7.00598e+00 2.34619e-04
7.05300e+00 2.09293e-04
7.10002e+00 1.86549e-04
7.14704e+00 1.66129e-04
7.19406e+00 1.47823e-04
7.24108e+00 1.31441e-04
7.28810e+00 1.16794e-04
7.33512e+00 1.03696e-04
7.38214e+00 9.19975e-05
7.42916e+00 8.15688e-05
7.47618e+00 7.22790e-05
7.52320e+00 6.40002e-05
7.57022e+00 5.66294e-05
7.61724e+00 5.00796e-05
7.66426e+00 4.42641e-05
7.71128e+00 3.90970e-05
7.75830e+00 3.45088e-05
7.80532e+00 3.04431e-05
7.85234e+00 2.68432e-05
7.89936e+00 2.36535e-05
7.94638e+00 2.08278e-05
7.99340e+00 1.83300e-05
8.04042e+00 1.61241e-05
8.08744e+00 1.41744e-05
8.13446e+00 1.24510e-05
8.18148e+00 1.09311e-05
8.22850e+00 9.59205e-06
8.27552e+00 8.41151e-06
8.32254e+00 7.37025e-06
8.36956e+00 6.45394e-06
8.41658e+00 5.64865e-06
8.46360e+00 4.94048e-06
8.51062e+00 4.31724e-06
8.55764e+00 3.77004e-06
8.60466e+00 3.29038e-06
8.65168e+00 2.86973e-06
8.69870e+00 2.50048e-06
8.74572e+00 2.17714e-06
8.79274e+00 1.89455e-06
8.83976e+00 1.64756e-06
8.88678e+00 1.43140e-06
8.93380e+00 1.24259e-06
8.98082e+00 1.07789e-06
9.02784e+00 9.34058e-07
9.07486e+00 8.08172e-07
9.12188e+00 6.98551e-07
9.16890e+00 6.03830e-07
9.21592e+00 5.22639e-07
9.26294e+00 4.53410e-07
9.30996e+00 3.93527e-07
9.35698e+00 3.40040e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_12-13.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 7.23763e-02
4.70200e-02 7.23619e-02
9.40400e-02 7.23438e-02
1.41060e-01 7.23185e-02
1.88080e-01 7.22822e-02
2.35100e-01 7.22319e-02
2.82120e-01 7.21676e-02
3.29140e-01 7.20903e-02
3.76160e-01 7.20009e-02
4.23180e-01 7.19002e-02
4.70200e-01 7.17883e-02
5.17220e-01 7.16648e-02
5.64240e-01 7.15296e-02
6.11260e-01 7.13822e-02
6.58280e-01 7.12227e-02
7.05300e-01 7.10511e-02
7.52320e-01 7.08673e-02
7.99340e-01 7.06714e-02
8.46360e-01 7.04634e-02
8.93380e-01 7.02432e-02
9.40400e-01 7.00106e-02
9.87420e-01 6.97657e-02
1.03444e+00 6.95082e-02
1.08146e+00 6.92383e-02
1.12848e+00 6.89557e-02
1.17550e+00 6.86604e-02
1.22252e+00 6.83524e-02
1.26954e+00 6.80314e-02
1.31656e+00 6.76975e-02
1.36358e+00 6.73506e-02
1.41060e+00 6.69904e-02
1.45762e+00 6.66169e-02
1.50464e+00 6.62300e-02
1.55166e+00 6.58296e-02
1.59868e+00 6.54156e-02
1.64570e+00 6.49878e-02
1.69272e+00 6.45460e-02
1.73974e+00 6.40902e-02
1.78676e+00 6.36203e-02
1.83378e+00 6.31360e-02
1.88080e+00 6.26373e-02
1.92782e+00 6.21240e-02
1.97484e+00 6.15959e-02
2.02186e+00 6.10530e-02
2.06888e+00 6.04950e-02
2.11590e+00 5.99219e-02
2.16292e+00 5.93334e-02
2.20994e+00 5.87296e-02
2.25696e+00 5.81102e-02
2.30398e+00 5.74751e-02
2.35100e+00 5.68243e-02
2.39802e+00 5.61576e-02
2.44504e+00 5.54750e-02
2.49206e+00 5.47764e-02
2.53908e+00 5.40617e-02
2.58610e+00 5.33311e-02
2.63312e+00 5.25844e-02
2.68014e+00 5.18218e-02
2.72716e+00 5.10432e-02
2.77418e+00 5.02489e-02
2.82120e+00 4.94390e-02
2.86822e+00 4.86138e-02
2.91524e+00 4.77734e-02
2.96226e+00 4.69182e-02
3.00928e+00 4.60486e-02
3.05630e+00 4.51652e-02
3.10332e+00 4.42682e-02
3.15034e+00 4.33584e-02
3.19736e+00 4.24365e-02
3.24438e+00 4.15032e-02
3.29140e+00 4.05592e-02
3.33842e+00 3.96055e-02
3.38544e+00 3.86432e-02
3.43246e+00 3.76731e-02
3.47948e+00 3.66965e-02
3.52650e+00 3.57144e-02
3.57352e+00 3.47282e-02
3.62054e+00 3.37392e-02
3.66756e+00 3.27488e-02
3.71458e+00 3.17582e-02
3.76160e+00 3.07689e-02
3.80862e+00 2.97824e-02
3.85564e+00 2.88001e-02
3.90266e+00 2.78234e-02
3.94968e+00 2.68538e-02
3.99670e+00 2.58926e-02
4.04372e+00 2.49412e-02
4.09074e+00 2.40010e-02
4.13776e+00 2.30731e-02
4.18478e+00 2.21588e-02
4.23180e+00 2.12592e-02
4.27882e+00 2.03754e-02
4.32584e+00 1.95084e-02
4.37286e+00 1.86590e-02
4.41988e+00 1.78280e-02
4.46690e+00 1.70163e-02
4.51392e+00 1.62244e-02
4.56094e+00 1.54528e-02
4.60796e+00 1.47022e-02
4.65498e+00 1.39728e-02
4.70200e+00 1.32651e-02
4.74902e+00 1.25792e-02
4.79604e+00 1.19153e-02
4.84306e+00 1.12737e-02
4.89008e+00 1.06542e-02
4.93710e+00 1.00570e-02
4.98412e+00 9.48197e-03
5.03114e+00 8.92903e-03
5.07816e+00 8.39805e-03
5.12518e+00 7.88878e-03
5.17220e+00 7.40101e-03
5.21922e+00 6.93452e-03
5.26624e+00 6.48898e-03
5.31326e+00 6.06403e-03
5.36028e+00 5.65931e-03
5.40730e+00 5.27446e-03
5.45432e+00 4.90904e-03
5.50134e+00 4.56259e-03
5.54836e+00 4.23463e-03
5.59538e+00 3.92471e-03
5.64240e+00 3.63229e-03
5.68942e+00 3.35684e-03
5.73644e+00 3.09781e-03
5.78346e+00 2.85465e-03
5.83048e+00 2.62678e-03
5.87750e+00 2.41361e-03
5.92452e+00 2.21454e-03
5.97154e+00 2.02898e-03
6.01856e+00 1.85632e-03
6.06558e+00 1.69596e-03
6.11260e+00 1.54728e-03
6.15962e+00 1.40968e-03
6.20664e+00 1.28256e-03
6.25366e+00 1.16534e-03
6.30068e+00 1.05745e-03
6.34770e+00 9.58295e-04
6.39472e+00 8.67330e-04
6.44174e+00 7.84033e-04
6.48876e+00 7.07890e-04
6.53578e+00 6.38389e-04
6.58280e+00 5.75036e-04
6.62982e+00 5.17397e-04
6.67684e+00 4.65046e-04
6.72386e+00 4.17556e-04
6.77088e+00 3.74519e-04
6.81790e+00 3.35589e-04
6.86492e+00 3.00432e-04
6.91194e+00 2.68717e-04
6.95896e+00 2.40123e-04
7.00598e+00 2.14385e-04
7.05300e+00 1.91258e-04
7.10002e+00 1.70496e-04
7.14704e+00 1.51859e-04
7.19406e+00 1.35155e-04
7.24108e+00 1.20209e-04
7.28810e+00 1.06847e-04
7.33512e+00 9.48981e-05
7.38214e+00 8.42261e-05
7.42916e+00 7.47115e-05
7.47618e+00 6.62352e-05
7.52320e+00 5.86800e-05
7.57022e+00 5.19520e-05
7.61724e+00 4.59719e-05
7.66426e+00 4.06605e-05
7.71128e+00 3.59396e-05
7.75830e+00 3.17461e-05
7.80532e+00 2.80284e-05
7.85234e+00 2.47351e-05
7.89936e+00 2.18154e-05
7.94638e+00 1.92275e-05
7.99340e+00 1.69383e-05
8.04042e+00 1.49154e-05
8.08744e+00 1.31261e-05
8.13446e+00 1.15434e-05
8.18148e+00 1.01463e-05
8.22850e+00 8.91439e-06
8.27552e+00 7.82732e-06
8.32254e+00 6.86759e-06
8.36956e+00 6.02214e-06
8.41658e+00 5.27831e-06
8.46360e+00 4.62342e-06
8.51062e+00 4.04639e-06
8.55764e+00 3.53913e-06
8.60466e+00 3.09387e-06
8.65168e+00 2.70286e-06
8.69870e+00 2.35916e-06
8.74572e+00 2.05776e-06
8.79274e+00 1.79392e-06
8.83976e+00 1.56292e-06
8.88678e+00 1.36043e-06
8.93380e+00 1.18324e-06
8.98082e+00 1.02838e-06
9.02784e+00 8.92893e-07
9.07486e+00 7.74086e-07
9.12188e+00 6.70430e-07
9.16890e+00 5.80677e-07
9.21592e+00 5.03582e-07
9.26294e+00 4.37700e-07
9.30996e+00 3.80586e-07
9.35698e+00 3.29474e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_13-14.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 7.46771e-02
4.70200e-02 7.46616e-02
9.40400e-02 7.46422e-02
1.41060e-01 7.46150e-02
1.88080e-01 7.45760e-02
2.35100e-01 7.45220e-02
2.82120e-01 7.44530e-02
3.29140e-01 7.43699e-02
3.76160e-01 7.42738e-02
4.23180e-01 7.41656e-02
4.70200e-01 7.40453e-02
5.17220e-01 7.39127e-02
5.64240e-01 7.37673e-02
6.11260e-01 7.36090e-02
6.58280e-01 7.34375e-02
7.05300e-01 7.32530e-02
7.52320e-01 7.30554e-02
7.99340e-01 7.28448e-02
8.46360e-01 7.26211e-02
8.93380e-01 7.23842e-02
9.40400e-01 7.21340e-02
9.87420e-01 7.18704e-02
1.03444e+00 7.15934e-02
1.08146e+00 7.13029e-02
1.12848e+00 7.09987e-02
1.17550e+00 7.06808e-02
1.22252e+00 7.03491e-02
1.26954e+00 7.00034e-02
1.31656e+00 6.96437e-02
1.36358e+00 6.92698e-02
1.41060e+00 6.88817e-02
1.45762e+00 6.84791e-02
1.50464e+00 6.80620e-02
1.55166e+00 6.76302e-02
1.59868e+00 6.71837e-02
1.64570e+00 6.67221e-02
1.69272e+00 6.62455e-02
1.73974e+00 6.57537e-02
1.78676e+00 6.52464e-02
1.83378e+00 6.47236e-02
1.88080e+00 6.41851e-02
1.92782e+00 6.36308e-02
1.97484e+00 6.30605e-02
2.02186e+00 6.24741e-02
2.06888e+00 6.18713e-02
2.11590e+00 6.12522e-02
2.16292e+00 6.06165e-02
2.20994e+00 5.99642e-02
2.25696e+00 5.92951e-02
2.30398e+00 5.86091e-02
2.35100e+00 5.79061e-02
2.39802e+00 5.71862e-02
2.44504e+00 5.64492e-02
2.49206e+00 5.56952e-02
2.53908e+00 5.49242e-02
2.58610e+00 5.41361e-02
2.63312e+00 5.33312e-02
2.68014e+00 5.25096e-02
2.72716e+00 5.16714e-02
2.77418e+00 5.08169e-02
2.82120e+00 4.99463e-02
2.86822e+00 4.90601e-02
2.91524e+00 4.81586e-02
2.96226e+00 4.72423e-02
3.00928e+00 4.63118e-02
3.05630e+00 4.53677e-02
3.10332e+00 4.44107e-02
3.15034e+00 4.34416e-02
3.19736e+00 4.24612e-02
3.24438e+00 4.14707e-02
3.29140e+00 4.04709e-02
3.33842e+00 3.94629e-02
3.38544e+00 3.84480e-02
3.43246e+00 3.74275e-02
3.47948e+00 3.64025e-02
3.52650e+00 3.53745e-02
3.57352e+00 3.43450e-02
3.62054e+00 3.33153e-02
3.66756e+00 3.22869e-02
3.71458e+00 3.12614e-02
3.76160e+00 3.02402e-02
3.80862e+00 2.92249e-02
3.85564e+00 2.82169e-02
3.90266e+00 2.72176e-02
3.94968e+00 2.62285e-02
3.99670e+00 2.52508e-02
4.04372e+00 2.42861e-02
4.09074e+00 2.33354e-02
4.13776e+00 2.23999e-02
4.18478e+00 2.14806e-02
4.23180e+00 2.05786e-02
4.27882e+00 1.96949e-02
4.32584e+00 1.88303e-02
4.37286e+00 1.79853e-02
4.41988e+00 1.71607e-02
4.46690e+00 1.63572e-02
4.51392e+00 1.55752e-02
4.56094e+00 1.48150e-02
4.60796e+00 1.40770e-02
4.65498e+00 1.33614e-02
4.70200e+00 1.26685e-02
4.74902e+00 1.19984e-02
4.79604e+00 1.13510e-02
4.84306e+00 1.07264e-02
4.89008e+00 1.01246e-02
4.93710e+00 9.54543e-03
4.98412e+00 8.98873e-03
5.03114e+00 8.45434e-03
5.07816e+00 7.94204e-03
5.12518e+00 7.45151e-03
5.17220e+00 6.98247e-03
5.21922e+00 6.53461e-03
5.26624e+00 6.10755e-03
5.31326e+00 5.70089e-03
5.36028e+00 5.31420e-03
5.40730e+00 4.94708e-03
5.45432e+00 4.59904e-03
5.50134e+00 4.26959e-03
5.54836e+00 3.95822e-03
5.59538e+00 3.66443e-03
5.64240e+00 3.38767e-03
5.68942e+00 3.12737e-03
5.73644e+00 2.88297e-03
5.78346e+00 2.65390e-03
5.83048e+00 2.43956e-03
5.87750e+00 2.23935e-03
5.92452e+00 2.05267e-03
5.97154e+00 1.87891e-03
6.01856e+00 1.71747e-03
6.06558e+00 1.56773e-03
6.11260e+00 1.42911e-03
6.15962e+00 1.30098e-03
6.20664e+00 1.18277e-03
6.25366e+00 1.07391e-03
6.30068e+00 9.73832e-04
6.34770e+00 8.81974e-04
6.39472e+00 7.97793e-04
6.44174e+00 7.20792e-04
6.48876e+00 6.50478e-04
6.53578e+00 5.86360e-04
6.58280e+00 5.27966e-04
6.62982e+00 4.74883e-04
6.67684e+00 4.26710e-04
6.72386e+00 3.83043e-04
6.77088e+00 3.43496e-04
6.81790e+00 3.07745e-04
6.86492e+00 2.75477e-04
6.91194e+00 2.46383e-04
6.95896e+00 2.20162e-04
7.00598e+00 1.96571e-04
7.05300e+00 1.75379e-04
7.10002e+00 1.56360e-04
7.14704e+00 1.39291e-04
7.19406e+00 1.23995e-04
7.24108e+00 1.10310e-04
7.28810e+00 9.80765e-05
7.33512e+00 8.71368e-05
7.38214e+00 7.73660e-05
7.42916e+00 6.86543e-05
7.47618e+00 6.08924e-05
7.52320e+00 5.39728e-05
7.57022e+00 4.78096e-05
7.61724e+00 4.23301e-05
7.66426e+00 3.74620e-05
7.71128e+00 3.31337e-05
7.75830e+00 2.92876e-05
7.80532e+00 2.58764e-05
7.85234e+00 2.28534e-05
7.89936e+00 2.01719e-05
7.94638e+00 1.77940e-05
7.99340e+00 1.56894e-05
8.04042e+00 1.38285e-05
8.08744e+00 1.21814e-05
8.13446e+00 1.07235e-05
8.18148e+00 9.43562e-06
8.22850e+00 8.29918e-06
8.27552e+00 7.29550e-06
8.32254e+00 6.40865e-06
8.36956e+00 5.62669e-06
8.41658e+00 4.93807e-06
8.46360e+00 4.33122e-06
8.51062e+00 3.79600e-06
8.55764e+00 3.32498e-06
8.60466e+00 2.91104e-06
8.65168e+00 2.54706e-06
8.69870e+00 2.22666e-06
8.74572e+00 1.94528e-06
8.79274e+00 1.69861e-06
8.83976e+00 1.48234e-06
8.88678e+00 1.29250e-06
8.93380e+00 1.12614e-06
8.98082e+00 9.80527e-07
9.02784e+00 8.52909e-07
9.07486e+00 7.40812e-07
9.12188e+00 6.42830e-07
9.16890e+00 5.57826e-07
9.21592e+00 4.84664e-07
9.26294e+00 4.22018e-07
9.30996e+00 3.67600e-07
9.35698e+00 3.18813e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_14-15.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 7.70221e-02
4.70200e-02 7.70054e-02
9.40400e-02 7.69846e-02
1.41060e-01 7.69553e-02
1.88080e-01 7.69135e-02
2.35100e-01 7.68554e-02
2.82120e-01 7.67813e-02
3.29140e-01 7.66920e-02
3.76160e-01 7.65887e-02
4.23180e-01 7.64725e-02
4.70200e-01 7.63432e-02
5.17220e-01 7.62007e-02
5.64240e-01 7.60444e-02
6.11260e-01 7.58742e-02
6.58280e-01 7.56898e-02
7.05300e-01 7.54914e-02
7.52320e-01 7.52790e-02
7.99340e-01 7.50524e-02
8.46360e-01 7.48118e-02
8.93380e-01 7.45569e-02
9.40400e-01 7.42878e-02
9.87420e-01 7.40042e-02
1.03444e+00 7.37060e-02
1.08146e+00 7.33933e-02
1.12848e+00 7.30658e-02
1.17550e+00 7.27235e-02
1.22252e+00 7.23662e-02
1.26954e+00 7.19939e-02
1.31656e+00 7.16063e-02
1.36358e+00 7.12034e-02
1.41060e+00 7.07851e-02
1.45762e+00 7.03512e-02
1.50464e+00 6.99015e-02
1.55166e+00 6.94359e-02
1.59868e+00 6.89542e-02
1.64570e+00 6.84564e-02
1.69272e+00 6.79422e-02
1.73974e+00 6.74115e-02
1.78676e+00 6.68640e-02
1.83378e+00 6.62998e-02
1.88080e+00 6.57186e-02
1.92782e+00 6.51202e-02
1.97484e+00 6.45045e-02
2.02186e+00 6.38713e-02
2.06888e+00 6.32206e-02
2.11590e+00 6.25522e-02
2.16292e+00 6.18660e-02
2.20994e+00 6.11618e-02
2.25696e+00 6.04397e-02
2.30398e+00 5.96994e-02
2.35100e+00 5.89411e-02
2.39802e+00 5.81647e-02
2.44504e+00 5.73702e-02
2.49206e+00 5.65576e-02
2.53908e+00 5.57272e-02
2.58610e+00 5.48789e-02
2.63312e+00 5.40131e-02
2.68014e+00 5.31300e-02
2.72716e+00 5.22298e-02
2.77418e+00 5.13129e-02
2.82120e+00 5.03799e-02
2.86822e+00 4.94312e-02
2.91524e+00 4.84673e-02
2.96226e+00 4.74890e-02
3.00928e+00 4.64970e-02
3.05630e+00 4.54922e-02
3.10332e+00 4.44755e-02
3.15034e+00 4.34478e-02
3.19736e+00 4.24102e-02
3.24438e+00 4.13641e-02
3.29140e+00 4.03105e-02
3.33842e+00 3.92507e-02
3.38544e+00 3.81862e-02
3.43246e+00 3.71185e-02
3.47948e+00 3.60489e-02
3.52650e+00 3.49790e-02
3.57352e+00 3.39104e-02
3.62054e+00 3.28446e-02
3.66756e+00 3.17832e-02
3.71458e+00 3.07278e-02
3.76160e+00 2.96797e-02
3.80862e+00 2.86407e-02
3.85564e+00 2.76121e-02
3.90266e+00 2.65953e-02
3.94968e+00 2.55918e-02
3.99670e+00 2.46026e-02
4.04372e+00 2.36291e-02
4.09074e+00 2.26724e-02
4.13776e+00 2.17335e-02
4.18478e+00 2.08132e-02
4.23180e+00 1.99126e-02
4.27882e+00 1.90323e-02
4.32584e+00 1.81730e-02
4.37286e+00 1.73352e-02
4.41988e+00 1.65195e-02
4.46690e+00 1.57263e-02
4.51392e+00 1.49559e-02
4.56094e+00 1.42086e-02
4.60796e+00 1.34844e-02
4.65498e+00 1.27837e-02
4.70200e+00 1.21063e-02
4.74902e+00 1.14524e-02
4.79604e+00 1.08217e-02
4.84306e+00 1.02144e-02
4.89008e+00 9.63012e-03
4.93710e+00 9.06873e-03
4.98412e+00 8.52999e-03
5.03114e+00 8.01367e-03
5.07816e+00 7.51945e-03
5.12518e+00 7.04697e-03
5.17220e+00 6.59588e-03
5.21922e+00 6.16580e-03
5.26624e+00 5.75633e-03
5.31326e+00 5.36699e-03
5.36028e+00 4.99735e-03
5.40730e+00 4.64693e-03
5.45432e+00 4.31523e-03
5.50134e+00 4.00171e-03
5.54836e+00 3.70586e-03
5.59538e+00 3.42712e-03
5.64240e+00 3.16493e-03
5.68942e+00 2.91872e-03
5.73644e+00 2.68788e-03
5.78346e+00 2.47184e-03
5.83048e+00 2.26999e-03
5.87750e+00 2.08173e-03
5.92452e+00 1.90644e-03
5.97154e+00 1.74351e-03
6.01856e+00 1.59233e-03
6.06558e+00 1.45232e-03
6.11260e+00 1.32286e-03
6.15962e+00 1.20337e-03
6.20664e+00 1.09326e-03
6.25366e+00 9.91976e-04
6.30068e+00 8.98977e-04
6.34770e+00 8.13712e-04
6.39472e+00 7.35654e-04
6.44174e+00 6.64326e-04
6.48876e+00 5.99257e-04
6.53578e+00 5.39975e-04
6.58280e+00 4.86029e-04
6.62982e+00 4.37030e-04
6.67684e+00 3.92595e-04
6.72386e+00 3.52344e-04
6.77088e+00 3.15913e-04
6.81790e+00 2.82996e-04
6.86492e+00 2.53302e-04
6.91194e+00 2.26541e-04
6.95896e+00 2.02432e-04
7.00598e+00 1.80748e-04
7.05300e+00 1.61275e-04
7.10002e+00 1.43803e-04
7.14704e+00 1.28125e-04
7.19406e+00 1.14078e-04
7.24108e+00 1.01511e-04
7.28810e+00 9.02783e-05
7.33512e+00 8.02332e-05
7.38214e+00 7.12608e-05
7.42916e+00 6.32606e-05
7.47618e+00 5.61317e-05
7.52320e+00 4.97754e-05
7.57022e+00 4.41128e-05
7.61724e+00 3.90772e-05
7.66426e+00 3.46023e-05
7.71128e+00 3.06224e-05
7.75830e+00 2.70847e-05
7.80532e+00 2.39458e-05
7.85234e+00 2.11629e-05
7.89936e+00 1.86935e-05
7.94638e+00 1.65025e-05
7.99340e+00 1.45624e-05
8.04042e+00 1.28459e-05
8.08744e+00 1.13258e-05
8.13446e+00 9.97945e-06
8.18148e+00 8.78937e-06
8.22850e+00 7.73846e-06
8.27552e+00 6.80967e-06
8.32254e+00 5.98836e-06
8.36956e+00 5.26362e-06
8.41658e+00 4.62483e-06
8.46360e+00 4.06139e-06
8.51062e+00 3.56399e-06
8.55764e+00 3.12583e-06
8.60466e+00 2.74036e-06
8.65168e+00 2.40104e-06
8.69870e+00 2.10203e-06
8.74572e+00 1.83912e-06
8.79274e+00 1.60834e-06
8.83976e+00 1.40575e-06
8.88678e+00 1.22768e-06
8.93380e+00 1.07143e-06
8.98082e+00 9.34449e-07
9.02784e+00 8.14216e-07
9.07486e+00 7.08443e-07
9.12188e+00 6.15841e-07
9.16890e+00 5.35367e-07
9.21592e+00 4.65977e-07
9.26294e+00 4.06450e-07
9.30996e+00 3.54643e-07
9.35698e+00 3.08121e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_15-16.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 7.94241e-02
4.70200e-02 7.94062e-02
9.40400e-02 7.93838e-02
1.41060e-01 7.93523e-02
1.88080e-01 7.93073e-02
2.35100e-01 7.92449e-02
2.82120e-01 7.91652e-02
3.29140e-01 7.90692e-02
3.76160e-01 7.89582e-02
4.23180e-01 7.88332e-02
4.70200e-01 7.86942e-02
5.17220e-01 7.85409e-02
5.64240e-01 7.83729e-02
6.11260e-01 7.81898e-02
6.58280e-01 7.79915e-02
7.05300e-01 7.77780e-02
7.52320e-01 7.75494e-02
7.99340e-01 7.73057e-02
8.46360e-01 7.70467e-02
8.93380e-01 7.67724e-02
9.40400e-01 7.64827e-02
9.87420e-01 7.61773e-02
1.03444e+00 7.58563e-02
1.08146e+00 7.55195e-02
1.12848e+00 7.51667e-02
1.17550e+00 7.47979e-02
1.22252e+00 7.44130e-02
1.26954e+00 7.40118e-02
1.31656e+00 7.35941e-02
1.36358e+00 7.31598e-02
1.41060e+00 7.27087e-02
1.45762e+00 7.22408e-02
1.50464e+00 7.17558e-02
1.55166e+00 7.12536e-02
1.59868e+00 7.07340e-02
1.64570e+00 7.01969e-02
1.69272e+00 6.96420e-02
1.73974e+00 6.90693e-02
1.78676e+00 6.84785e-02
1.83378e+00 6.78695e-02
1.88080e+00 6.72421e-02
1.92782e+00 6.65962e-02
1.97484e+00 6.59316e-02
2.02186e+00 6.52482e-02
2.06888e+00 6.45460e-02
2.11590e+00 6.38247e-02
2.16292e+00 6.30842e-02
2.20994e+00 6.23246e-02
2.25696e+00 6.15458e-02
2.30398e+00 6.07478e-02
2.35100e+00 5.99305e-02
2.39802e+00 5.90942e-02
2.44504e+00 5.82388e-02
2.49206e+00 5.73645e-02
2.53908e+00 5.64715e-02
2.58610e+00 5.55602e-02
2.63312e+00 5.46307e-02
2.68014e+00 5.36836e-02
2.72716e+00 5.27192e-02
2.77418e+00 5.17381e-02
2.82120e+00 5.07410e-02
2.86822e+00 4.97285e-02
2.91524e+00 4.87014e-02
2.96226e+00 4.76605e-02
3.00928e+00 4.66070e-02
3.05630e+00 4.55418e-02
3.10332e+00 4.44660e-02
3.15034e+00 4.33809e-02
3.19736e+00 4.22878e-02
3.24438e+00 4.11881e-02
3.29140e+00 4.00832e-02
3.33842e+00 3.89745e-02
3.38544e+00 3.78637e-02
3.43246e+00 3.67524e-02
3.47948e+00 3.56422e-02
3.52650e+00 3.45347e-02
3.57352e+00 3.34314e-02
3.62054e+00 3.23341e-02
3.66756e+00 3.12444e-02
3.71458e+00 3.01638e-02
3.76160e+00 2.90938e-02
3.80862e+00 2.80359e-02
3.85564e+00 2.69914e-02
3.90266e+00 2.59618e-02
3.94968e+00 2.49483e-02
3.99670e+00 2.39518e-02
4.04372e+00 2.29737e-02
4.09074e+00 2.20148e-02
4.13776e+00 2.10760e-02
4.18478e+00 2.01581e-02
4.23180e+00 1.92617e-02
4.27882e+00 1.83875e-02
4.32584e+00 1.75360e-02
4.37286e+00 1.67076e-02
4.41988e+00 1.59025e-02
4.46690e+00 1.51212e-02
4.51392e+00 1.43638e-02
4.56094e+00 1.36303e-02
4.60796e+00 1.29208e-02
4.65498e+00 1.22355e-02
4.70200e+00 1.15741e-02
4.74902e+00 1.09366e-02
4.79604e+00 1.03228e-02
4.84306e+00 9.73261e-03
4.89008e+00 9.16571e-03
4.93710e+00 8.62181e-03
4.98412e+00 8.10064e-03
5.03114e+00 7.60188e-03
5.07816e+00 7.12517e-03
5.12518e+00 6.67009e-03
5.17220e+00 6.23624e-03
5.21922e+00 5.82320e-03
5.26624e+00 5.43052e-03
5.31326e+00 5.05769e-03
5.36028e+00 4.70423e-03
5.40730e+00 4.36964e-03
5.45432e+00 4.05338e-03
5.50134e+00 3.75490e-03
5.54836e+00 3.47364e-03
5.59538e+00 3.20905e-03
5.64240e+00 2.96052e-03
5.68942e+00 2.72748e-03
5.73644e+00 2.50931e-03
5.78346e+00 2.30541e-03
5.83048e+00 2.11518e-03
5.87750e+00 1.93800e-03
5.92452e+00 1.77326e-03
5.97154e+00 1.62035e-03
6.01856e+00 1.47865e-03
6.06558e+00 1.34759e-03
6.11260e+00 1.22656e-03
6.15962e+00 1.11499e-03
6.20664e+00 1.01230e-03
6.25366e+00 9.17949e-04
6.30068e+00 8.31412e-04
6.34770e+00 7.52155e-04
6.39472e+00 6.79668e-04
6.44174e+00 6.13494e-04
6.48876e+00 5.53181e-04
6.53578e+00 4.98279e-04
6.58280e+00 4.48358e-04
6.62982e+00 4.03046e-04
6.67684e+00 3.61984e-04
6.72386e+00 3.24811e-04
6.77088e+00 2.91184e-04
6.81790e+00 2.60816e-04
6.86492e+00 2.33435e-04
6.91194e+00 2.08769e-04
6.95896e+00 1.86554e-04
7.00598e+00 1.66579e-04
7.05300e+00 1.48646e-04
7.10002e+00 1.32559e-04
7.14704e+00 1.18126e-04
7.19406e+00 1.05195e-04
7.24108e+00 9.36287e-05
7.28810e+00 8.32897e-05
7.33512e+00 7.40441e-05
7.38214e+00 6.57854e-05
7.42916e+00 5.84208e-05
7.47618e+00 5.18576e-05
7.52320e+00 4.60047e-05
7.57022e+00 4.07896e-05
7.61724e+00 3.61508e-05
7.66426e+00 3.20275e-05
7.71128e+00 2.83593e-05
7.75830e+00 2.50975e-05
7.80532e+00 2.22024e-05
7.85234e+00 1.96347e-05
7.89936e+00 1.73552e-05
7.94638e+00 1.53319e-05
7.99340e+00 1.35394e-05
8.04042e+00 1.19527e-05
8.08744e+00 1.05468e-05
8.13446e+00 9.30088e-06
8.18148e+00 8.19891e-06
8.22850e+00 7.22519e-06
8.27552e+00 6.36404e-06
8.32254e+00 5.60202e-06
8.36956e+00 4.92911e-06
8.41658e+00 4.33553e-06
8.46360e+00 3.81154e-06
8.51062e+00 3.34860e-06
8.55764e+00 2.94041e-06
8.60466e+00 2.58098e-06
8.65168e+00 2.26427e-06
8.69870e+00 1.98491e-06
8.74572e+00 1.73901e-06
8.79274e+00 1.52292e-06
8.83976e+00 1.33300e-06
8.88678e+00 1.16588e-06
8.93380e+00 1.01904e-06
8.98082e+00 8.90146e-07
9.02784e+00 7.76851e-07
9.07486e+00 6.77044e-07
9.12188e+00 5.89537e-07
9.16890e+00 5.13370e-07
9.21592e+00 4.47585e-07
9.26294e+00 3.91053e-07
9.30996e+00 3.41768e-07
9.35698e+00 2.97442e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_16-17.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 8.18973e-02
4.70200e-02 8.18780e-02
9.40400e-02 8.18539e-02
1.41060e-01 8.18201e-02
1.88080e-01 8.17717e-02
2.35100e-01 8.17046e-02
2.82120e-01 8.16187e-02
3.29140e-01 8.15155e-02
3.76160e-01 8.13960e-02
4.23180e-01 8.12615e-02
4.70200e-01 8.11119e-02
5.17220e-01 8.09469e-02
5.64240e-01 8.07660e-02
6.11260e-01 8.05689e-02
6.58280e-01 8.03554e-02
7.05300e-01 8.01256e-02
7.52320e-01 7.98794e-02
7.99340e-01 7.96169e-02
8.46360e-01 7.93380e-02
8.93380e-01 7.90425e-02
9.40400e-01 7.87303e-02
9.87420e-01 7.84013e-02
1.03444e+00 7.80554e-02
1.08146e+00 7.76923e-02
1.12848e+00 7.73121e-02
1.17550e+00 7.69145e-02
1.22252e+00 7.64994e-02
1.26954e+00 7.60667e-02
1.31656e+00 7.56161e-02
1.36358e+00 7.51476e-02
1.41060e+00 7.46610e-02
1.45762e+00 7.41561e-02
1.50464e+00 7.36327e-02
1.55166e+00 7.30907e-02
1.59868e+00 7.25298e-02
1.64570e+00 7.19500e-02
1.69272e+00 7.13510e-02
1.73974e+00 7.07326e-02
1.78676e+00 7.00948e-02
1.83378e+00 6.94373e-02
1.88080e+00 6.87600e-02
1.92782e+00 6.80627e-02
1.97484e+00 6.73453e-02
2.02186e+00 6.66078e-02
2.06888e+00 6.58500e-02
2.11590e+00 6.50718e-02
2.16292e+00 6.42732e-02
2.20994e+00 6.34542e-02
2.25696e+00 6.26148e-02
2.30398e+00 6.17551e-02
2.35100e+00 6.08752e-02
2.39802e+00 5.99752e-02
2.44504e+00 5.90554e-02
2.49206e+00 5.81161e-02
2.53908e+00 5.71574e-02
2.58610e+00 5.61800e-02
2.63312e+00 5.51842e-02
2.68014e+00 5.41707e-02
2.72716e+00 5.31400e-02
2.77418e+00 5.20929e-02
2.82120e+00 5.10303e-02
2.86822e+00 4.99530e-02
2.91524e+00 4.88621e-02
2.96226e+00 4.77585e-02
3.00928e+00 4.66437e-02
3.05630e+00 4.55189e-02
3.10332e+00 4.43853e-02
3.15034e+00 4.32444e-02
3.19736e+00 4.20977e-02
3.24438e+00 4.09470e-02
3.29140e+00 3.97936e-02
3.33842e+00 3.86393e-02
3.38544e+00 3.74858e-02
3.43246e+00 3.63348e-02
3.47948e+00 3.51880e-02
3.52650e+00 3.40470e-02
3.57352e+00 3.29136e-02
3.62054e+00 3.17894e-02
3.66756e+00 3.06759e-02
3.71458e+00 2.95747e-02
3.76160e+00 2.84873e-02
3.80862e+00 2.74149e-02
3.85564e+00 2.63590e-02
3.90266e+00 2.53207e-02
3.94968e+00 2.43010e-02
3.99670e+00 2.33011e-02
4.04372e+00 2.23218e-02
4.09074e+00 2.13639e-02
4.13776e+00 2.04282e-02
4.18478e+00 1.95153e-02
4.23180e+00 1.86256e-02
4.27882e+00 1.77597e-02
4.32584e+00 1.69178e-02
4.37286e+00 1.61003e-02
4.41988e+00 1.53073e-02
4.46690e+00 1.45390e-02
4.51392e+00 1.37955e-02
4.56094e+00 1.30767e-02
4.60796e+00 1.23825e-02
4.65498e+00 1.17129e-02
4.70200e+00 1.10678e-02
4.74902e+00 1.04469e-02
4.79604e+00 9.84994e-03
4.84306e+00 9.27673e-03
4.89008e+00 8.72695e-03
4.93710e+00 8.20023e-03
4.98412e+00 7.69623e-03
5.03114e+00 7.21458e-03
5.07816e+00 6.75485e-03
5.12518e+00 6.31661e-03
5.17220e+00 5.89939e-03
5.21922e+00 5.50274e-03
5.26624e+00 5.12616e-03
5.31326e+00 4.76914e-03
5.36028e+00 4.43113e-03
5.40730e+00 4.11163e-03
5.45432e+00 3.81006e-03
5.50134e+00 3.52586e-03
5.54836e+00 3.25843e-03
5.59538e+00 3.00720e-03
5.64240e+00 2.77157e-03
5.68942e+00 2.55093e-03
5.73644e+00 2.34466e-03
5.78346e+00 2.15216e-03
5.83048e+00 1.97281e-03
5.87750e+00 1.80599e-03
5.92452e+00 1.65109e-03
5.97154e+00 1.50750e-03
6.01856e+00 1.37462e-03
6.06558e+00 1.25186e-03
6.11260e+00 1.13864e-03
6.15962e+00 1.03439e-03
6.20664e+00 9.38536e-04
6.25366e+00 8.50570e-04
6.30068e+00 7.69974e-04
6.34770e+00 6.96231e-04
6.39472e+00 6.28850e-04
6.44174e+00 5.67391e-04
6.48876e+00 5.11424e-04
6.53578e+00 4.60517e-04
6.58280e+00 4.14262e-04
6.62982e+00 3.72305e-04
6.67684e+00 3.34309e-04
6.72386e+00 2.99931e-04
6.77088e+00 2.68847e-04
6.81790e+00 2.40789e-04
6.86492e+00 2.15501e-04
6.91194e+00 1.92729e-04
6.95896e+00 1.72225e-04
7.00598e+00 1.53794e-04
7.05300e+00 1.37252e-04
7.10002e+00 1.22414e-04
7.14704e+00 1.09103e-04
7.19406e+00 9.71793e-05
7.24108e+00 8.65141e-05
7.28810e+00 7.69808e-05
7.33512e+00 6.84553e-05
7.38214e+00 6.08393e-05
7.42916e+00 5.40471e-05
7.47618e+00 4.79933e-05
7.52320e+00 4.25938e-05
7.57022e+00 3.77816e-05
7.61724e+00 3.35003e-05
7.66426e+00 2.96938e-05
7.71128e+00 2.63064e-05
7.75830e+00 2.32933e-05
7.80532e+00 2.06182e-05
7.85234e+00 1.82446e-05
7.89936e+00 1.61366e-05
7.94638e+00 1.42647e-05
7.99340e+00 1.26057e-05
8.04042e+00 1.11363e-05
8.08744e+00 9.83381e-06
8.13446e+00 8.67889e-06
8.18148e+00 7.65684e-06
8.22850e+00 6.75319e-06
8.27552e+00 5.95352e-06
8.32254e+00 5.24545e-06
8.36956e+00 4.61974e-06
8.41658e+00 4.06741e-06
8.46360e+00 3.57947e-06
8.51062e+00 3.14805e-06
8.55764e+00 2.76736e-06
8.60466e+00 2.43183e-06
8.65168e+00 2.13593e-06
8.69870e+00 1.87465e-06
8.74572e+00 1.64442e-06
8.79274e+00 1.44183e-06
8.83976e+00 1.26349e-06
8.88678e+00 1.10631e-06
8.93380e+00 9.68131e-07
8.98082e+00 8.46959e-07
9.02784e+00 7.40811e-07
9.07486e+00 6.47750e-07
9.12188e+00 5.66028e-07
9.16890e+00 4.93942e-07
9.21592e+00 4.29790e-07
9.26294e+00 3.71898e-07
9.30996e+00 3.18731e-07
9.35698e+00 2.68797e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_17-18.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 8.44569e-02
4.70200e-02 8.44362e-02
9.40400e-02 8.44102e-02
1.41060e-01 8.43738e-02
1.88080e-01 8.43216e-02
2.35100e-01 8.42493e-02
2.82120e-01 8.41568e-02
3.29140e-01 8.40456e-02
3.76160e-01 8.39169e-02
4.23180e-01 8.37719e-02
4.70200e-01 8.36108e-02
5.17220e-01 8.34329e-02
5.64240e-01 8.32380e-02
6.11260e-01 8.30255e-02
6.58280e-01 8.27954e-02
7.05300e-01 8.25477e-02
7.52320e-01 8.22823e-02
7.99340e-01 8.19992e-02
8.46360e-01 8.16984e-02
8.93380e-01 8.13797e-02
9.40400e-01 8.10430e-02
9.87420e-01 8.06880e-02
1.03444e+00 8.03148e-02
1.08146e+00 7.99230e-02
1.12848e+00 7.95126e-02
1.17550e+00 7.90835e-02
1.22252e+00 7.86354e-02
1.26954e+00 7.81682e-02
1.31656e+00 7.76817e-02
1.36358e+00 7.71758e-02
1.41060e+00 7.66503e-02
1.45762e+00 7.61049e-02
1.50464e+00 7.55396e-02
1.55166e+00 7.49541e-02
1.59868e+00 7.43482e-02
1.64570e+00 7.37218e-02
1.69272e+00 7.30747e-02
1.73974e+00 7.24067e-02
1.78676e+00 7.17176e-02
1.83378e+00 7.10074e-02
1.88080e+00 7.02758e-02
1.92782e+00 6.95228e-02
1.97484e+00 6.87483e-02
2.02186e+00 6.79522e-02
2.06888e+00 6.71344e-02
2.11590e+00 6.62949e-02
2.16292e+00 6.54338e-02
2.20994e+00 6.45510e-02
2.25696e+00 6.36469e-02
2.30398e+00 6.27214e-02
2.35100e+00 6.17748e-02
2.39802e+00 6.08073e-02
2.44504e+00 5.98195e-02
2.49206e+00 5.88116e-02
2.53908e+00 5.77841e-02
2.58610e+00 5.67376e-02
2.63312e+00 5.56729e-02
2.68014e+00 5.45908e-02
2.72716e+00 5.34919e-02
2.77418e+00 5.23772e-02
2.82120e+00 5.12480e-02
2.86822e+00 5.01053e-02
2.91524e+00 4.89503e-02
2.96226e+00 4.77844e-02
3.00928e+00 4.66090e-02
3.05630e+00 4.54256e-02
3.10332e+00 4.42358e-02
3.15034e+00 4.30412e-02
3.19736e+00 4.18435e-02
3.24438e+00 4.06445e-02
3.29140e+00 3.94459e-02
3.33842e+00 3.82495e-02
3.38544e+00 3.70570e-02
3.43246e+00 3.58702e-02
3.47948e+00 3.46910e-02
3.52650e+00 3.35210e-02
3.57352e+00 3.23618e-02
3.62054e+00 3.12149e-02
3.66756e+00 3.00821e-02
3.71458e+00 2.89647e-02
3.76160e+00 2.78640e-02
3.80862e+00 2.67812e-02
3.85564e+00 2.57176e-02
3.90266e+00 2.46743e-02
3.94968e+00 2.36520e-02
3.99670e+00 2.26518e-02
4.04372e+00 2.16742e-02
4.09074e+00 2.07202e-02
4.13776e+00 1.97900e-02
4.18478e+00 1.88842e-02
4.23180e+00 1.80032e-02
4.27882e+00 1.71473e-02
4.32584e+00 1.63166e-02
4.37286e+00 1.55113e-02
4.41988e+00 1.47314e-02
4.46690e+00 1.39771e-02
4.51392e+00 1.32482e-02
4.56094e+00 1.25445e-02
4.60796e+00 1.18661e-02
4.65498e+00 1.12126e-02
4.70200e+00 1.05838e-02
4.74902e+00 9.97949e-03
4.79604e+00 9.39931e-03
4.84306e+00 8.84296e-03
4.89008e+00 8.31008e-03
4.93710e+00 7.80025e-03
4.98412e+00 7.31306e-03
5.03114e+00 6.84811e-03
5.07816e+00 6.40492e-03
5.12518e+00 5.98302e-03
5.17220e+00 5.58191e-03
5.21922e+00 5.20110e-03
5.26624e+00 4.84006e-03
5.31326e+00 4.49823e-03
5.36028e+00 4.17508e-03
5.40730e+00 3.87003e-03
5.45432e+00 3.58252e-03
5.50134e+00 3.31194e-03
5.54836e+00 3.05769e-03
5.59538e+00 2.81918e-03
5.64240e+00 2.59579e-03
5.68942e+00 2.38690e-03
5.73644e+00 2.19189e-03
5.78346e+00 2.01015e-03
5.83048e+00 1.84104e-03
5.87750e+00 1.68397e-03
5.92452e+00 1.53831e-03
5.97154e+00 1.40345e-03
6.01856e+00 1.27880e-03
6.06558e+00 1.16379e-03
6.11260e+00 1.05784e-03
6.15962e+00 9.60392e-04
6.20664e+00 8.70894e-04
6.25366e+00 7.88844e-04
6.30068e+00 7.13743e-04
6.34770e+00 6.45093e-04
6.39472e+00 5.82419e-04
6.44174e+00 5.25301e-04
6.48876e+00 4.73330e-04
6.53578e+00 4.26092e-04
6.58280e+00 3.83198e-04
6.62982e+00 3.44315e-04
6.67684e+00 3.09122e-04
6.72386e+00 2.77298e-04
6.77088e+00 2.48536e-04
6.81790e+00 2.22584e-04
6.86492e+00 1.99204e-04
6.91194e+00 1.78155e-04
6.95896e+00 1.59210e-04
7.00598e+00 1.42183e-04
7.05300e+00 1.26903e-04
7.10002e+00 1.13200e-04
7.14704e+00 1.00909e-04
7.19406e+00 8.98986e-05
7.24108e+00 8.00509e-05
7.28810e+00 7.12482e-05
7.33512e+00 6.33757e-05
7.38214e+00 5.63425e-05
7.42916e+00 5.00694e-05
7.47618e+00 4.44774e-05
7.52320e+00 3.94889e-05
7.57022e+00 3.50421e-05
7.61724e+00 3.10850e-05
7.66426e+00 2.75657e-05
7.71128e+00 2.44331e-05
7.75830e+00 2.16458e-05
7.80532e+00 1.91703e-05
7.85234e+00 1.69730e-05
7.89936e+00 1.50209e-05
7.94638e+00 1.32867e-05
7.99340e+00 1.17490e-05
8.04042e+00 1.03865e-05
8.08744e+00 9.17810e-06
8.13446e+00 8.10612e-06
8.18148e+00 7.15695e-06
8.22850e+00 6.31726e-06
8.27552e+00 5.57377e-06
8.32254e+00 4.91506e-06
8.36956e+00 4.33260e-06
8.41658e+00 3.81808e-06
8.46360e+00 3.36323e-06
8.51062e+00 2.96076e-06
8.55764e+00 2.60535e-06
8.60466e+00 2.29188e-06
8.65168e+00 2.01525e-06
8.69870e+00 1.77085e-06
8.74572e+00 1.55526e-06
8.79274e+00 1.36528e-06
8.83976e+00 1.19766e-06
8.88678e+00 1.04957e-06
8.93380e+00 9.19268e-07
8.98082e+00 8.05268e-07
9.02784e+00 7.06071e-07
9.07486e+00 6.19944e-07
9.12188e+00 5.44229e-07
9.16890e+00 4.76040e-07
9.21592e+00 4.12488e-07
9.26294e+00 3.51009e-07
9.30996e+00 2.90701e-07
9.35698e+00 2.31193e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_18-19.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 8.71142e-02
4.70200e-02 8.70919e-02
9.40400e-02 8.70638e-02
1.41060e-01 8.70245e-02
1.88080e-01 8.69682e-02
2.35100e-01 8.68902e-02
2.82120e-01 8.67905e-02
3.29140e-01 8.66704e-02
3.76160e-01 8.65316e-02
4.23180e-01 8.63752e-02
4.70200e-01 8.62012e-02
5.17220e-01 8.60093e-02
5.64240e-01 8.57989e-02
6.11260e-01 8.55696e-02
6.58280e-01 8.53212e-02
7.05300e-01 8.50537e-02
7.52320e-01 8.47671e-02
7.99340e-01 8.44615e-02
8.46360e-01 8.41366e-02
8.93380e-01 8.37924e-02
9.40400e-01 8.34287e-02
9.87420e-01 8.30453e-02
1.03444e+00 8.26420e-02
1.08146e+00 8.22187e-02
1.12848e+00 8.17752e-02
1.17550e+00 8.13114e-02
1.22252e+00 8.08271e-02
1.26954e+00 8.03221e-02
1.31656e+00 7.97962e-02
1.36358e+00 7.92492e-02
1.41060e+00 7.86810e-02
1.45762e+00 7.80913e-02
1.50464e+00 7.74800e-02
1.55166e+00 7.68469e-02
1.59868e+00 7.61917e-02
1.64570e+00 7.55144e-02
1.69272e+00 7.48147e-02
1.73974e+00 7.40925e-02
1.78676e+00 7.33477e-02
1.83378e+00 7.25801e-02
1.88080e+00 7.17896e-02
1.92782e+00 7.09761e-02
1.97484e+00 7.01397e-02
2.02186e+00 6.92801e-02
2.06888e+00 6.83977e-02
2.11590e+00 6.74922e-02
2.16292e+00 6.65639e-02
2.20994e+00 6.56129e-02
2.25696e+00 6.46395e-02
2.30398e+00 6.36439e-02
2.35100e+00 6.26265e-02
2.39802e+00 6.15877e-02
2.44504e+00 6.05281e-02
2.49206e+00 5.94484e-02
2.53908e+00 5.83489e-02
2.58610e+00 5.72308e-02
2.63312e+00 5.60948e-02
2.68014e+00 5.49421e-02
2.72716e+00 5.37734e-02
2.77418e+00 5.25902e-02
2.82120e+00 5.13938e-02
2.86822e+00 5.01855e-02
2.91524e+00 4.89668e-02
2.96226e+00 4.77393e-02
3.00928e+00 4.65045e-02
3.05630e+00 4.52644e-02
3.10332e+00 4.40205e-02
3.15034e+00 4.27747e-02
3.19736e+00 4.15289e-02
3.24438e+00 4.02849e-02
3.29140e+00 3.90446e-02
3.33842e+00 3.78098e-02
3.38544e+00 3.65823e-02
3.43246e+00 3.53640e-02
3.47948e+00 3.41565e-02
3.52650e+00 3.29617e-02
3.57352e+00 3.17809e-02
3.62054e+00 3.06157e-02
3.66756e+00 2.94676e-02
3.71458e+00 2.83379e-02
3.76160e+00 2.72278e-02
3.80862e+00 2.61383e-02
3.85564e+00 2.50705e-02
3.90266e+00 2.40253e-02
3.94968e+00 2.30035e-02
3.99670e+00 2.20057e-02
4.04372e+00 2.10325e-02
4.09074e+00 2.00845e-02
4.13776e+00 1.91619e-02
4.18478e+00 1.82651e-02
4.23180e+00 1.73944e-02
4.27882e+00 1.65498e-02
4.32584e+00 1.57315e-02
4.37286e+00 1.49394e-02
4.41988e+00 1.41735e-02
4.46690e+00 1.34338e-02
4.51392e+00 1.27200e-02
4.56094e+00 1.20319e-02
4.60796e+00 1.13694e-02
4.65498e+00 1.07321e-02
4.70200e+00 1.01198e-02
4.74902e+00 9.53201e-03
4.79604e+00 8.96850e-03
4.84306e+00 8.42885e-03
4.89008e+00 7.91263e-03
4.93710e+00 7.41940e-03
4.98412e+00 6.94870e-03
5.03114e+00 6.50007e-03
5.07816e+00 6.07302e-03
5.12518e+00 5.66702e-03
5.17220e+00 5.28156e-03
5.21922e+00 4.91609e-03
5.26624e+00 4.57008e-03
5.31326e+00 4.24293e-03
5.36028e+00 3.93408e-03
5.40730e+00 3.64294e-03
5.45432e+00 3.36891e-03
5.50134e+00 3.11139e-03
5.54836e+00 2.86974e-03
5.59538e+00 2.64337e-03
5.64240e+00 2.43164e-03
5.68942e+00 2.23393e-03
5.73644e+00 2.04961e-03
5.78346e+00 1.87805e-03
5.83048e+00 1.71863e-03
5.87750e+00 1.57075e-03
5.92452e+00 1.43379e-03
5.97154e+00 1.30714e-03
6.01856e+00 1.19022e-03
6.06558e+00 1.08246e-03
6.11260e+00 9.83310e-04
6.15962e+00 8.92211e-04
6.20664e+00 8.08629e-04
6.25366e+00 7.32079e-04
6.30068e+00 6.62080e-04
6.34770e+00 5.98149e-04
6.39472e+00 5.39831e-04
6.44174e+00 4.86725e-04
6.48876e+00 4.38440e-04
6.53578e+00 3.94583e-04
6.58280e+00 3.54783e-04
6.62982e+00 3.18725e-04
6.67684e+00 2.86107e-04
6.72386e+00 2.56625e-04
6.77088e+00 2.29991e-04
6.81790e+00 2.05968e-04
6.86492e+00 1.84333e-04
6.91194e+00 1.64861e-04
6.95896e+00 1.47339e-04
7.00598e+00 1.31593e-04
7.05300e+00 1.17466e-04
7.10002e+00 1.04798e-04
7.14704e+00 9.34364e-05
7.19406e+00 8.32587e-05
7.24108e+00 7.41558e-05
7.28810e+00 6.60187e-05
7.33512e+00 5.87409e-05
7.38214e+00 5.22383e-05
7.42916e+00 4.64377e-05
7.47618e+00 4.12661e-05
7.52320e+00 3.66518e-05
7.57022e+00 3.25378e-05
7.61724e+00 2.88759e-05
7.66426e+00 2.56183e-05
7.71128e+00 2.27178e-05
7.75830e+00 2.01362e-05
7.80532e+00 1.78426e-05
7.85234e+00 1.58061e-05
7.89936e+00 1.39961e-05
7.94638e+00 1.23876e-05
7.99340e+00 1.09607e-05
8.04042e+00 9.69578e-06
8.08744e+00 8.57345e-06
8.13446e+00 7.57733e-06
8.18148e+00 6.69488e-06
8.22850e+00 5.91379e-06
8.27552e+00 5.22177e-06
8.32254e+00 4.60831e-06
8.36956e+00 4.06554e-06
8.41658e+00 3.58582e-06
8.46360e+00 3.16152e-06
8.51062e+00 2.78591e-06
8.55764e+00 2.45396e-06
8.60466e+00 2.16082e-06
8.65168e+00 1.90166e-06
8.69870e+00 1.67225e-06
8.74572e+00 1.46984e-06
8.79274e+00 1.29187e-06
8.83976e+00 1.13581e-06
8.88678e+00 9.98983e-07
8.93380e+00 8.78293e-07
8.98082e+00 7.70570e-07
9.02784e+00 6.72641e-07
9.07486e+00 5.81953e-07
9.12188e+00 4.98408e-07
9.16890e+00 4.22523e-07
9.21592e+00 3.54811e-07
9.26294e+00 2.95448e-07
9.30996e+00 2.42857e-07
9.35698e+00 1.94902e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_19-20.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 8.98754e-02
4.70200e-02 8.98512e-02
9.40400e-02 8.98209e-02
1.41060e-01 8.97785e-02
1.88080e-01 8.97176e-02
2.35100e-01 8.96334e-02
2.82120e-01 8.95256e-02
3.29140e-01 8.93959e-02
3.76160e-01 8.92458e-02
4.23180e-01 8.90767e-02
4.70200e-01 8.88888e-02
5.17220e-01 8.86813e-02
5.64240e-01 8.84539e-02
6.11260e-01 8.82060e-02
6.58280e-01 8.79374e-02
7.05300e-01 8.76482e-02
7.52320e-01 8.73384e-02
7.99340e-01 8.70078e-02
8.46360e-01 8.66565e-02
8.93380e-01 8.62842e-02
9.40400e-01 8.58908e-02
9.87420e-01 8.54760e-02
1.03444e+00 8.50397e-02
1.08146e+00 8.45817e-02
1.12848e+00 8.41018e-02
1.17550e+00 8.35999e-02
1.22252e+00 8.30757e-02
1.26954e+00 8.25292e-02
1.31656e+00 8.19599e-02
1.36358e+00 8.13679e-02
1.41060e+00 8.07529e-02
1.45762e+00 8.01146e-02
1.50464e+00 7.94529e-02
1.55166e+00 7.87677e-02
1.59868e+00 7.80587e-02
1.64570e+00 7.73257e-02
1.69272e+00 7.65687e-02
1.73974e+00 7.57874e-02
1.78676e+00 7.49818e-02
1.83378e+00 7.41518e-02
1.88080e+00 7.32974e-02
1.92782e+00 7.24184e-02
1.97484e+00 7.15150e-02
2.02186e+00 7.05871e-02
2.06888e+00 6.96350e-02
2.11590e+00 6.86587e-02
2.16292e+00 6.76584e-02
2.20994e+00 6.66346e-02
2.25696e+00 6.55875e-02
2.30398e+00 6.45177e-02
2.35100e+00 6.34255e-02
2.39802e+00 6.23117e-02
2.44504e+00 6.11770e-02
2.49206e+00 6.00223e-02
2.53908e+00 5.88483e-02
2.58610e+00 5.76562e-02
2.63312e+00 5.64472e-02
2.68014e+00 5.52224e-02
2.72716e+00 5.39831e-02
2.77418e+00 5.27309e-02
2.82120e+00 5.14673e-02
2.86822e+00 5.01940e-02
2.91524e+00 4.89126e-02
2.96226e+00 4.76249e-02
3.00928e+00 4.63328e-02
3.05630e+00 4.50382e-02
3.10332e+00 4.37430e-02
3.15034e+00 4.24491e-02
3.19736e+00 4.11585e-02
3.24438e+00 3.98732e-02
3.29140e+00 3.85950e-02
3.33842e+00 3.73259e-02
3.38544e+00 3.60676e-02
3.43246e+00 3.48218e-02
3.47948e+00 3.35904e-02
3.52650e+00 3.23749e-02
3.57352e+00 3.11767e-02
3.62054e+00 2.99971e-02
3.66756e+00 2.88376e-02
3.71458e+00 2.76994e-02
3.76160e+00 2.65833e-02
3.80862e+00 2.54904e-02
3.85564e+00 2.44214e-02
3.90266e+00 2.33773e-02
3.94968e+00 2.23585e-02
3.99670e+00 2.13655e-02
4.04372e+00 2.03987e-02
4.09074e+00 1.94586e-02
4.13776e+00 1.85453e-02
4.18478e+00 1.76590e-02
4.23180e+00 1.67997e-02
4.27882e+00 1.59676e-02
4.32584e+00 1.51626e-02
4.37286e+00 1.43844e-02
4.41988e+00 1.36331e-02
4.46690e+00 1.29084e-02
4.51392e+00 1.22101e-02
4.56094e+00 1.15379e-02
4.60796e+00 1.08914e-02
4.65498e+00 1.02704e-02
4.70200e+00 9.67449e-03
4.74902e+00 9.10324e-03
4.79604e+00 8.55624e-03
4.84306e+00 8.03308e-03
4.89008e+00 7.53328e-03
4.93710e+00 7.05635e-03
4.98412e+00 6.60180e-03
5.03114e+00 6.16914e-03
5.07816e+00 5.75782e-03
5.12518e+00 5.36731e-03
5.17220e+00 4.99704e-03
5.21922e+00 4.64646e-03
5.26624e+00 4.31499e-03
5.31326e+00 4.00202e-03
5.36028e+00 3.70697e-03
5.40730e+00 3.42921e-03
5.45432e+00 3.16815e-03
5.50134e+00 2.92314e-03
5.54836e+00 2.69356e-03
5.59538e+00 2.47879e-03
5.64240e+00 2.27818e-03
5.68942e+00 2.09110e-03
5.73644e+00 1.91693e-03
5.78346e+00 1.75503e-03
5.83048e+00 1.60478e-03
5.87750e+00 1.46558e-03
5.92452e+00 1.33682e-03
5.97154e+00 1.21789e-03
6.01856e+00 1.10823e-03
6.06558e+00 1.00727e-03
6.11260e+00 9.14478e-04
6.15962e+00 8.29309e-04
6.20664e+00 7.51242e-04
6.25366e+00 6.79811e-04
6.30068e+00 6.14551e-04
6.34770e+00 5.54999e-04
6.39472e+00 5.00716e-04
6.44174e+00 4.51322e-04
6.48876e+00 4.06442e-04
6.53578e+00 3.65704e-04
6.58280e+00 3.28755e-04
6.62982e+00 2.95297e-04
6.67684e+00 2.65047e-04
6.72386e+00 2.37716e-04
6.77088e+00 2.13035e-04
6.81790e+00 1.90780e-04
6.86492e+00 1.70743e-04
6.91194e+00 1.52715e-04
6.95896e+00 1.36495e-04
7.00598e+00 1.21921e-04
7.05300e+00 1.08847e-04
7.10002e+00 9.71253e-05
7.14704e+00 8.66119e-05
7.19406e+00 7.71942e-05
7.24108e+00 6.87710e-05
7.28810e+00 6.12410e-05
7.33512e+00 5.45057e-05
7.38214e+00 4.84870e-05
7.42916e+00 4.31174e-05
7.47618e+00 3.83293e-05
7.52320e+00 3.40563e-05
7.57022e+00 3.02456e-05
7.61724e+00 2.68530e-05
7.66426e+00 2.38341e-05
7.71128e+00 2.11454e-05
7.75830e+00 1.87516e-05
7.80532e+00 1.66240e-05
7.85234e+00 1.47343e-05
7.89936e+00 1.30542e-05
7.94638e+00 1.15604e-05
7.99340e+00 1.02348e-05
8.04042e+00 9.05921e-06
8.08744e+00 8.01565e-06
8.13446e+00 7.08902e-06
8.18148e+00 6.26772e-06
8.22850e+00 5.54036e-06
8.27552e+00 4.89556e-06
8.32254e+00 4.32361e-06
8.36956e+00 3.81729e-06
8.41658e+00 3.36959e-06
8.46360e+00 2.97352e-06
8.51062e+00 2.62281e-06
8.55764e+00 2.31260e-06
8.60466e+00 2.03821e-06
8.65168e+00 1.79493e-06
8.69870e+00 1.57890e-06
8.74572e+00 1.38826e-06
8.79274e+00 1.22145e-06
8.83976e+00 1.07689e-06
8.88678e+00 9.52109e-07
8.93380e+00 8.41737e-07
8.98082e+00 7.39869e-07
9.02784e+00 6.40599e-07
9.07486e+00 5.39987e-07
9.12188e+00 4.41927e-07
9.16890e+00 3.52260e-07
9.21592e+00 2.76828e-07
9.26294e+00 2.20075e-07
9.30996e+00 1.79269e-07
9.35698e+00 1.49379e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_2-3.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 5.14744e-02
4.70200e-02 5.14673e-02
9.40400e-02 5.14583e-02
1.41060e-01 5.14458e-02
1.88080e-01 5.14280e-02
2.35100e-01 5.14032e-02
2.82120e-01 5.13715e-02
3.29140e-01 5.13334e-02
3.76160e-01 5.12894e-02
4.23180e-01 5.12398e-02
4.70200e-01 5.11848e-02
5.17220e-01 5.11241e-02
5.64240e-01 5.10577e-02
6.11260e-01 5.09854e-02
6.58280e-01 5.09073e-02
7.05300e-01 5.08232e-02
7.52320e-01 5.07333e-02
7.99340e-01 5.06376e-02
8.46360e-01 5.05361e-02
8.93380e-01 5.04288e-02
9.40400e-01 5.03156e-02
9.87420e-01 5.01966e-02
1.03444e+00 5.00717e-02
1.08146e+00 4.99409e-02
1.12848e+00 4.98042e-02
1.17550e+00 4.96616e-02
1.22252e+00 4.95132e-02
1.26954e+00 4.93588e-02
1.31656e+00 4.91985e-02
1.36358e+00 4.90323e-02
1.41060e+00 4.88601e-02
1.45762e+00 4.86820e-02
1.50464e+00 4.84979e-02
1.55166e+00 4.83078e-02
1.59868e+00 4.81117e-02
1.64570e+00 4.79096e-02
1.69272e+00 4.77014e-02
1.73974e+00 4.74872e-02
1.78676e+00 4.72669e-02
1.83378e+00 4.70405e-02
1.88080e+00 4.68080e-02
1.92782e+00 4.65693e-02
1.97484e+00 4.63245e-02
2.02186e+00 4.60735e-02
2.06888e+00 4.58163e-02
2.11590e+00 4.55529e-02
2.16292e+00 4.52831e-02
2.20994e+00 4.50071e-02
2.25696e+00 4.47248e-02
2.30398e+00 4.44361e-02
2.35100e+00 4.41410e-02
2.39802e+00 4.38395e-02
2.44504e+00 4.35316e-02
2.49206e+00 4.32171e-02
2.53908e+00 4.28961e-02
2.58610e+00 4.25686e-02
2.63312e+00 4.22344e-02
2.68014e+00 4.18936e-02
2.72716e+00 4.15461e-02
2.77418e+00 4.11918e-02
2.82120e+00 4.08308e-02
2.86822e+00 4.04629e-02
2.91524e+00 4.00881e-02
2.96226e+00 3.97064e-02
3.00928e+00 3.93177e-02
3.05630e+00 3.89220e-02
3.10332e+00 3.85192e-02
3.15034e+00 3.81093e-02
3.19736e+00 3.76921e-02
3.24438e+00 3.72678e-02
3.29140e+00 3.68361e-02
3.33842e+00 3.63970e-02
3.38544e+00 3.59506e-02
3.43246e+00 3.54968e-02
3.47948e+00 3.50354e-02
3.52650e+00 3.45665e-02
3.57352e+00 3.40901e-02
3.62054e+00 3.36060e-02
3.66756e+00 3.31144e-02
3.71458e+00 3.26150e-02
3.76160e+00 3.21081e-02
3.80862e+00 3.15934e-02
3.85564e+00 3.10712e-02
3.90266e+00 3.05413e-02
3.94968e+00 3.00038e-02
3.99670e+00 2.94588e-02
4.04372e+00 2.89063e-02
4.09074e+00 2.83464e-02
4.13776e+00 2.77793e-02
4.18478e+00 2.72051e-02
4.23180e+00 2.66239e-02
4.27882e+00 2.60360e-02
4.32584e+00 2.54416e-02
4.37286e+00 2.48409e-02
4.41988e+00 2.42343e-02
4.46690e+00 2.36221e-02
4.51392e+00 2.30047e-02
4.56094e+00 2.23826e-02
4.60796e+00 2.17561e-02
4.65498e+00 2.11259e-02
4.70200e+00 2.04925e-02
4.74902e+00 1.98566e-02
4.79604e+00 1.92188e-02
4.84306e+00 1.85799e-02
4.89008e+00 1.79406e-02
4.93710e+00 1.73018e-02
4.98412e+00 1.66643e-02
5.03114e+00 1.60291e-02
5.07816e+00 1.53971e-02
5.12518e+00 1.47692e-02
5.17220e+00 1.41464e-02
5.21922e+00 1.35299e-02
5.26624e+00 1.29205e-02
5.31326e+00 1.23193e-02
5.36028e+00 1.17273e-02
5.40730e+00 1.11455e-02
5.45432e+00 1.05749e-02
5.50134e+00 1.00164e-02
5.54836e+00 9.47089e-03
5.59538e+00 8.93927e-03
5.64240e+00 8.42233e-03
5.68942e+00 7.92072e-03
5.73644e+00 7.43511e-03
5.78346e+00 6.96615e-03
5.83048e+00 6.51436e-03
5.87750e+00 6.08006e-03
5.92452e+00 5.66358e-03
5.97154e+00 5.26525e-03
6.01856e+00 4.88524e-03
6.06558e+00 4.52355e-03
6.11260e+00 4.18014e-03
6.15962e+00 3.85498e-03
6.20664e+00 3.54793e-03
6.25366e+00 3.25867e-03
6.30068e+00 2.98684e-03
6.34770e+00 2.73210e-03
6.39472e+00 2.49403e-03
6.44174e+00 2.27208e-03
6.48876e+00 2.06567e-03
6.53578e+00 1.87422e-03
6.58280e+00 1.69715e-03
6.62982e+00 1.53376e-03
6.67684e+00 1.38338e-03
6.72386e+00 1.24532e-03
6.77088e+00 1.11889e-03
6.81790e+00 1.00339e-03
6.86492e+00 8.98147e-04
6.91194e+00 8.02464e-04
6.95896e+00 7.15661e-04
7.00598e+00 6.37114e-04
7.05300e+00 5.66210e-04
7.10002e+00 5.02339e-04
7.14704e+00 4.44900e-04
7.19406e+00 3.93373e-04
7.24108e+00 3.47264e-04
7.28810e+00 3.06083e-04
7.33512e+00 2.69346e-04
7.38214e+00 2.36648e-04
7.42916e+00 2.07622e-04
7.47618e+00 1.81901e-04
7.52320e+00 1.59125e-04
7.57022e+00 1.38996e-04
7.61724e+00 1.21257e-04
7.66426e+00 1.05652e-04
7.71128e+00 9.19264e-05
7.75830e+00 7.98735e-05
7.80532e+00 6.93215e-05
7.85234e+00 6.01000e-05
7.89936e+00 5.20399e-05
7.94638e+00 4.50021e-05
7.99340e+00 3.88771e-05
8.04042e+00 3.35565e-05
8.08744e+00 2.89325e-05
8.13446e+00 2.49153e-05
8.18148e+00 2.14374e-05
8.22850e+00 1.84325e-05
8.27552e+00 1.58343e-05
8.32254e+00 1.35870e-05
8.36956e+00 1.16501e-05
8.41658e+00 9.98438e-06
8.46360e+00 8.55071e-06
8.51062e+00 7.31528e-06
8.55764e+00 6.25446e-06
8.60466e+00 5.34574e-06
8.65168e+00 4.56664e-06
8.69870e+00 3.89731e-06
8.74572e+00 3.32430e-06
8.79274e+00 2.83510e-06
8.83976e+00 2.41720e-06
8.88678e+00 2.05926e-06
8.93380e+00 1.75353e-06
8.98082e+00 1.49294e-06
9.02784e+00 1.27044e-06
9.07486e+00 1.07966e-06
9.12188e+00 9.16942e-07
9.16890e+00 7.79329e-07
9.21592e+00 6.63848e-07
9.26294e+00 5.67319e-07
9.30996e+00 4.85462e-07
9.35698e+00 4.13646e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_20-21.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 9.27415e-02
4.70200e-02 9.27154e-02
9.40400e-02 9.26826e-02
1.41060e-01 9.26366e-02
1.88080e-01 9.25708e-02
2.35100e-01 9.24796e-02
2.82120e-01 9.23630e-02
3.29140e-01 9.22226e-02
3.76160e-01 9.20602e-02
4.23180e-01 9.18773e-02
4.70200e-01 9.16738e-02
5.17220e-01 9.14493e-02
5.64240e-01 9.12031e-02
6.11260e-01 9.09348e-02
6.58280e-01 9.06440e-02
7.05300e-01 9.03309e-02
7.52320e-01 8.99954e-02
7.99340e-01 8.96375e-02
8.46360e-01 8.92571e-02
8.93380e-01 8.88539e-02
9.40400e-01 8.84277e-02
9.87420e-01 8.79784e-02
1.03444e+00 8.75058e-02
1.08146e+00 8.70096e-02
1.12848e+00 8.64898e-02
1.17550e+00 8.59460e-02
1.22252e+00 8.53781e-02
1.26954e+00 8.47859e-02
1.31656e+00 8.41692e-02
1.36358e+00 8.35278e-02
1.41060e+00 8.28615e-02
1.45762e+00 8.21700e-02
1.50464e+00 8.14533e-02
1.55166e+00 8.07111e-02
1.59868e+00 7.99432e-02
1.64570e+00 7.91497e-02
1.69272e+00 7.83302e-02
1.73974e+00 7.74847e-02
1.78676e+00 7.66132e-02
1.83378e+00 7.57157e-02
1.88080e+00 7.47921e-02
1.92782e+00 7.38424e-02
1.97484e+00 7.28669e-02
2.02186e+00 7.18656e-02
2.06888e+00 7.08389e-02
2.11590e+00 6.97870e-02
2.16292e+00 6.87102e-02
2.20994e+00 6.76091e-02
2.25696e+00 6.64842e-02
2.30398e+00 6.53362e-02
2.35100e+00 6.41657e-02
2.39802e+00 6.29736e-02
2.44504e+00 6.17610e-02
2.49206e+00 6.05289e-02
2.53908e+00 5.92783e-02
2.58610e+00 5.80106e-02
2.63312e+00 5.67274e-02
2.68014e+00 5.54300e-02
2.72716e+00 5.41200e-02
2.77418e+00 5.27991e-02
2.82120e+00 5.14692e-02
2.86822e+00 5.01322e-02
2.91524e+00 4.87899e-02
2.96226e+00 4.74442e-02
3.00928e+00 4.60974e-02
3.05630e+00 4.47513e-02
3.10332e+00 4.34081e-02
3.15034e+00 4.20697e-02
3.19736e+00 4.07382e-02
3.24438e+00 3.94155e-02
3.29140e+00 3.81037e-02
3.33842e+00 3.68044e-02
3.38544e+00 3.55195e-02
3.43246e+00 3.42506e-02
3.47948e+00 3.29993e-02
3.52650e+00 3.17672e-02
3.57352e+00 3.05554e-02
3.62054e+00 2.93653e-02
3.66756e+00 2.81979e-02
3.71458e+00 2.70545e-02
3.76160e+00 2.59356e-02
3.80862e+00 2.48421e-02
3.85564e+00 2.37747e-02
3.90266e+00 2.27340e-02
3.94968e+00 2.17203e-02
3.99670e+00 2.07341e-02
4.04372e+00 1.97755e-02
4.09074e+00 1.88448e-02
4.13776e+00 1.79421e-02
4.18478e+00 1.70674e-02
4.23180e+00 1.62206e-02
4.27882e+00 1.54018e-02
4.32584e+00 1.46106e-02
4.37286e+00 1.38470e-02
4.41988e+00 1.31106e-02
4.46690e+00 1.24013e-02
4.51392e+00 1.17187e-02
4.56094e+00 1.10624e-02
4.60796e+00 1.04320e-02
4.65498e+00 9.82727e-03
4.70200e+00 9.24766e-03
4.74902e+00 8.69274e-03
4.79604e+00 8.16205e-03
4.84306e+00 7.65513e-03
4.89008e+00 7.17146e-03
4.93710e+00 6.71051e-03
4.98412e+00 6.27176e-03
5.03114e+00 5.85468e-03
5.07816e+00 5.45870e-03
5.12518e+00 5.08324e-03
5.17220e+00 4.72772e-03
5.21922e+00 4.39156e-03
5.26624e+00 4.07415e-03
5.31326e+00 3.77488e-03
5.36028e+00 3.49311e-03
5.40730e+00 3.22823e-03
5.45432e+00 2.97961e-03
5.50134e+00 2.74660e-03
5.54836e+00 2.52856e-03
5.59538e+00 2.32485e-03
5.64240e+00 2.13483e-03
5.68942e+00 1.95787e-03
5.73644e+00 1.79333e-03
5.78346e+00 1.64058e-03
5.83048e+00 1.49899e-03
5.87750e+00 1.36797e-03
5.92452e+00 1.24693e-03
5.97154e+00 1.13526e-03
6.01856e+00 1.03240e-03
6.06558e+00 9.37808e-04
6.11260e+00 8.50959e-04
6.15962e+00 7.71320e-04
6.20664e+00 6.98390e-04
6.25366e+00 6.31717e-04
6.30068e+00 5.70856e-04
6.34770e+00 5.15362e-04
6.39472e+00 4.64814e-04
6.44174e+00 4.18849e-04
6.48876e+00 3.77112e-04
6.53578e+00 3.39249e-04
6.58280e+00 3.04925e-04
6.62982e+00 2.73859e-04
6.67684e+00 2.45783e-04
6.72386e+00 2.20428e-04
6.77088e+00 1.97537e-04
6.81790e+00 1.76903e-04
6.86492e+00 1.58330e-04
6.91194e+00 1.41623e-04
6.95896e+00 1.26593e-04
7.00598e+00 1.13091e-04
7.05300e+00 1.00979e-04
7.10002e+00 9.01204e-05
7.14704e+00 8.03814e-05
7.19406e+00 7.16573e-05
7.24108e+00 6.38542e-05
7.28810e+00 5.68780e-05
7.33512e+00 5.06373e-05
7.38214e+00 4.50600e-05
7.42916e+00 4.00833e-05
7.47618e+00 3.56447e-05
7.52320e+00 3.16829e-05
7.57022e+00 2.81489e-05
7.61724e+00 2.50017e-05
7.66426e+00 2.22006e-05
7.71128e+00 1.97050e-05
7.75830e+00 1.74825e-05
7.80532e+00 1.55065e-05
7.85234e+00 1.37508e-05
7.89936e+00 1.21892e-05
7.94638e+00 1.08004e-05
7.99340e+00 9.56732e-06
8.04042e+00 8.47333e-06
8.08744e+00 7.50175e-06
8.13446e+00 6.63862e-06
8.18148e+00 5.87326e-06
8.22850e+00 5.19516e-06
8.27552e+00 4.59386e-06
8.32254e+00 4.06033e-06
8.36956e+00 3.58770e-06
8.41658e+00 3.16929e-06
8.46360e+00 2.79843e-06
8.51062e+00 2.46942e-06
8.55764e+00 2.17838e-06
8.60466e+00 1.92168e-06
8.65168e+00 1.69565e-06
8.69870e+00 1.49654e-06
8.74572e+00 1.32029e-06
8.79274e+00 1.16285e-06
8.83976e+00 1.02012e-06
8.88678e+00 8.88764e-07
8.93380e+00 7.67700e-07
8.98082e+00 6.56281e-07
9.02784e+00 5.53858e-07
9.07486e+00 4.60124e-07
9.12188e+00 3.76117e-07
9.16890e+00 3.03211e-07
9.21592e+00 2.42781e-07
9.26294e+00 1.95586e-07
9.30996e+00 1.59220e-07
9.35698e+00 1.30267e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_21-22.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 9.57109e-02
4.70200e-02 9.56826e-02
9.40400e-02 9.56471e-02
1.41060e-01 9.55973e-02
1.88080e-01 9.55260e-02
2.35100e-01 9.54272e-02
2.82120e-01 9.53008e-02
3.29140e-01 9.51487e-02
3.76160e-01 9.49727e-02
4.23180e-01 9.47745e-02
4.70200e-01 9.45540e-02
5.17220e-01 9.43107e-02
5.64240e-01 9.40439e-02
6.11260e-01 9.37531e-02
6.58280e-01 9.34379e-02
7.05300e-01 9.30986e-02
7.52320e-01 9.27349e-02
7.99340e-01 9.23469e-02
8.46360e-01 9.19344e-02
8.93380e-01 9.14973e-02
9.40400e-01 9.10352e-02
9.87420e-01 9.05481e-02
1.03444e+00 9.00356e-02
1.08146e+00 8.94975e-02
1.12848e+00 8.89338e-02
1.17550e+00 8.83441e-02
1.22252e+00 8.77284e-02
1.26954e+00 8.70862e-02
1.31656e+00 8.64176e-02
1.36358e+00 8.57222e-02
1.41060e+00 8.49998e-02
1.45762e+00 8.42503e-02
1.50464e+00 8.34736e-02
1.55166e+00 8.26694e-02
1.59868e+00 8.18376e-02
1.64570e+00 8.09782e-02
1.69272e+00 8.00910e-02
1.73974e+00 7.91761e-02
1.78676e+00 7.82334e-02
1.83378e+00 7.72630e-02
1.88080e+00 7.62650e-02
1.92782e+00 7.52396e-02
1.97484e+00 7.41869e-02
2.02186e+00 7.31073e-02
2.06888e+00 7.20013e-02
2.11590e+00 7.08692e-02
2.16292e+00 6.97116e-02
2.20994e+00 6.85291e-02
2.25696e+00 6.73227e-02
2.30398e+00 6.60931e-02
2.35100e+00 6.48412e-02
2.39802e+00 6.35682e-02
2.44504e+00 6.22755e-02
2.49206e+00 6.09642e-02
2.53908e+00 5.96357e-02
2.58610e+00 5.82918e-02
2.63312e+00 5.69340e-02
2.68014e+00 5.55643e-02
2.72716e+00 5.41843e-02
2.77418e+00 5.27960e-02
2.82120e+00 5.14015e-02
2.86822e+00 5.00029e-02
2.91524e+00 4.86022e-02
2.96226e+00 4.72017e-02
3.00928e+00 4.58033e-02
3.05630e+00 4.44094e-02
3.10332e+00 4.30220e-02
3.15034e+00 4.16431e-02
3.19736e+00 4.02748e-02
3.24438e+00 3.89190e-02
3.29140e+00 3.75777e-02
3.33842e+00 3.62526e-02
3.38544e+00 3.49453e-02
3.43246e+00 3.36572e-02
3.47948e+00 3.23901e-02
3.52650e+00 3.11452e-02
3.57352e+00 2.99235e-02
3.62054e+00 2.87261e-02
3.66756e+00 2.75541e-02
3.71458e+00 2.64084e-02
3.76160e+00 2.52894e-02
3.80862e+00 2.41978e-02
3.85564e+00 2.31342e-02
3.90266e+00 2.20990e-02
3.94968e+00 2.10923e-02
3.99670e+00 2.01144e-02
4.04372e+00 1.91654e-02
4.09074e+00 1.82454e-02
4.13776e+00 1.73543e-02
4.18478e+00 1.64920e-02
4.23180e+00 1.56585e-02
4.27882e+00 1.48534e-02
4.32584e+00 1.40767e-02
4.37286e+00 1.33279e-02
4.41988e+00 1.26067e-02
4.46690e+00 1.19129e-02
4.51392e+00 1.12460e-02
4.56094e+00 1.06056e-02
4.60796e+00 9.99133e-03
4.65498e+00 9.40269e-03
4.70200e+00 8.83922e-03
4.74902e+00 8.30041e-03
4.79604e+00 7.78577e-03
4.84306e+00 7.29479e-03
4.89008e+00 6.82691e-03
4.93710e+00 6.38159e-03
4.98412e+00 5.95826e-03
5.03114e+00 5.55635e-03
5.07816e+00 5.17528e-03
5.12518e+00 4.81443e-03
5.17220e+00 4.47321e-03
5.21922e+00 4.15099e-03
5.26624e+00 3.84716e-03
5.31326e+00 3.56107e-03
5.36028e+00 3.29209e-03
5.40730e+00 3.03956e-03
5.45432e+00 2.80286e-03
5.50134e+00 2.58132e-03
5.54836e+00 2.37429e-03
5.59538e+00 2.18113e-03
5.64240e+00 2.00118e-03
5.68942e+00 1.83381e-03
5.73644e+00 1.67838e-03
5.78346e+00 1.53427e-03
5.83048e+00 1.40086e-03
5.87750e+00 1.27755e-03
5.92452e+00 1.16375e-03
5.97154e+00 1.05889e-03
6.01856e+00 9.62393e-04
6.06558e+00 8.73748e-04
6.11260e+00 7.92439e-04
6.15962e+00 7.17948e-04
6.20664e+00 6.49790e-04
6.25366e+00 5.87533e-04
6.30068e+00 5.30747e-04
6.34770e+00 4.79006e-04
6.39472e+00 4.31908e-04
6.44174e+00 3.89106e-04
6.48876e+00 3.50266e-04
6.53578e+00 3.15048e-04
6.58280e+00 2.83137e-04
6.62982e+00 2.54268e-04
6.67684e+00 2.28187e-04
6.72386e+00 2.04641e-04
6.77088e+00 1.83390e-04
6.81790e+00 1.64239e-04
6.86492e+00 1.47005e-04
6.91194e+00 1.31504e-04
6.95896e+00 1.17561e-04
7.00598e+00 1.05038e-04
7.05300e+00 9.38041e-05
7.10002e+00 8.37330e-05
7.14704e+00 7.47002e-05
7.19406e+00 6.66083e-05
7.24108e+00 5.93701e-05
7.28810e+00 5.28984e-05
7.33512e+00 4.71083e-05
7.38214e+00 4.19329e-05
7.42916e+00 3.73141e-05
7.47618e+00 3.31939e-05
7.52320e+00 2.95154e-05
7.57022e+00 2.62334e-05
7.61724e+00 2.33099e-05
7.66426e+00 2.07071e-05
7.71128e+00 1.83875e-05
7.75830e+00 1.63210e-05
7.80532e+00 1.44832e-05
7.85234e+00 1.28497e-05
7.89936e+00 1.13962e-05
7.94638e+00 1.01031e-05
7.99340e+00 8.95454e-06
8.04042e+00 7.93507e-06
8.08744e+00 7.02924e-06
8.13446e+00 6.22414e-06
8.18148e+00 5.50992e-06
8.22850e+00 4.87690e-06
8.27552e+00 4.31544e-06
8.32254e+00 3.81710e-06
8.36956e+00 3.37536e-06
8.41658e+00 2.98381e-06
8.46360e+00 2.63607e-06
8.51062e+00 2.32695e-06
8.55764e+00 2.05353e-06
8.60466e+00 1.81313e-06
8.65168e+00 1.60307e-06
8.69870e+00 1.41967e-06
8.74572e+00 1.25680e-06
8.79274e+00 1.10799e-06
8.83976e+00 9.66756e-07
8.88678e+00 8.28907e-07
8.93380e+00 6.97348e-07
8.98082e+00 5.76347e-07
9.02784e+00 4.70172e-07
9.07486e+00 3.81980e-07
9.12188e+00 3.10508e-07
9.16890e+00 2.53396e-07
9.21592e+00 2.08282e-07
9.26294e+00 1.72812e-07
9.30996e+00 1.44664e-07
9.35698e+00 1.21527e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_22-23.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 9.87820e-02
4.70200e-02 9.87513e-02
9.40400e-02 9.87128e-02
1.41060e-01 9.86588e-02
1.88080e-01 9.85815e-02
2.35100e-01 9.84743e-02
2.82120e-01 9.83372e-02
3.29140e-01 9.81723e-02
3.76160e-01 9.79814e-02
4.23180e-01 9.77663e-02
4.70200e-01 9.75272e-02
5.17220e-01 9.72632e-02
5.64240e-01 9.69738e-02
6.11260e-01 9.66582e-02
6.58280e-01 9.63163e-02
7.05300e-01 9.59481e-02
7.52320e-01 9.55534e-02
7.99340e-01 9.51324e-02
8.46360e-01 9.46848e-02
8.93380e-01 9.42104e-02
9.40400e-01 9.37090e-02
9.87420e-01 9.31804e-02
1.03444e+00 9.26242e-02
1.08146e+00 9.20404e-02
1.12848e+00 9.14286e-02
1.17550e+00 9.07888e-02
1.22252e+00 9.01206e-02
1.26954e+00 8.94240e-02
1.31656e+00 8.86986e-02
1.36358e+00 8.79443e-02
1.41060e+00 8.71610e-02
1.45762e+00 8.63484e-02
1.50464e+00 8.55064e-02
1.55166e+00 8.46349e-02
1.59868e+00 8.37339e-02
1.64570e+00 8.28033e-02
1.69272e+00 8.18431e-02
1.73974e+00 8.08533e-02
1.78676e+00 7.98341e-02
1.83378e+00 7.87855e-02
1.88080e+00 7.77080e-02
1.92782e+00 7.66017e-02
1.97484e+00 7.54670e-02
2.02186e+00 7.43044e-02
2.06888e+00 7.31146e-02
2.11590e+00 7.18981e-02
2.16292e+00 7.06557e-02
2.20994e+00 6.93883e-02
2.25696e+00 6.80971e-02
2.30398e+00 6.67831e-02
2.35100e+00 6.54475e-02
2.39802e+00 6.40917e-02
2.44504e+00 6.27174e-02
2.49206e+00 6.13260e-02
2.53908e+00 5.99193e-02
2.58610e+00 5.84991e-02
2.63312e+00 5.70675e-02
2.68014e+00 5.56264e-02
2.72716e+00 5.41780e-02
2.77418e+00 5.27243e-02
2.82120e+00 5.12677e-02
2.86822e+00 4.98104e-02
2.91524e+00 4.83546e-02
2.96226e+00 4.69025e-02
3.00928e+00 4.54565e-02
3.05630e+00 4.40186e-02
3.10332e+00 4.25911e-02
3.15034e+00 4.11760e-02
3.19736e+00 3.97752e-02
3.24438e+00 3.83906e-02
3.29140e+00 3.70241e-02
3.33842e+00 3.56772e-02
3.38544e+00 3.43514e-02
3.43246e+00 3.30482e-02
3.47948e+00 3.17689e-02
3.52650e+00 3.05146e-02
3.57352e+00 2.92863e-02
3.62054e+00 2.80847e-02
3.66756e+00 2.69109e-02
3.71458e+00 2.57654e-02
3.76160e+00 2.46487e-02
3.80862e+00 2.35612e-02
3.85564e+00 2.25032e-02
3.90266e+00 2.14751e-02
3.94968e+00 2.04768e-02
3.99670e+00 1.95085e-02
4.04372e+00 1.85702e-02
4.09074e+00 1.76618e-02
4.13776e+00 1.67831e-02
4.18478e+00 1.59339e-02
4.23180e+00 1.51141e-02
4.27882e+00 1.43233e-02
4.32584e+00 1.35611e-02
4.37286e+00 1.28274e-02
4.41988e+00 1.21215e-02
4.46690e+00 1.14433e-02
4.51392e+00 1.07921e-02
4.56094e+00 1.01676e-02
4.60796e+00 9.56917e-03
4.65498e+00 8.99646e-03
4.70200e+00 8.44889e-03
4.74902e+00 7.92594e-03
4.79604e+00 7.42705e-03
4.84306e+00 6.95168e-03
4.89008e+00 6.49925e-03
4.93710e+00 6.06918e-03
4.98412e+00 5.66086e-03
5.03114e+00 5.27371e-03
5.07816e+00 4.90711e-03
5.12518e+00 4.56042e-03
5.17220e+00 4.23301e-03
5.21922e+00 3.92426e-03
5.26624e+00 3.63351e-03
5.31326e+00 3.36011e-03
5.36028e+00 3.10340e-03
5.40730e+00 2.86272e-03
5.45432e+00 2.63741e-03
5.50134e+00 2.42682e-03
5.54836e+00 2.23028e-03
5.59538e+00 2.04714e-03
5.64240e+00 1.87674e-03
5.68942e+00 1.71846e-03
5.73644e+00 1.57165e-03
5.78346e+00 1.43569e-03
5.83048e+00 1.30996e-03
5.87750e+00 1.19388e-03
5.92452e+00 1.08689e-03
5.97154e+00 9.88391e-04
6.01856e+00 8.97844e-04
6.06558e+00 8.14744e-04
6.11260e+00 7.38592e-04
6.15962e+00 6.68885e-04
6.20664e+00 6.05156e-04
6.25366e+00 5.46988e-04
6.30068e+00 4.93971e-04
6.34770e+00 4.45697e-04
6.39472e+00 4.01781e-04
6.44174e+00 3.61894e-04
6.48876e+00 3.25718e-04
6.53578e+00 2.92931e-04
6.58280e+00 2.63233e-04
6.62982e+00 2.36376e-04
6.67684e+00 2.12124e-04
6.72386e+00 1.90239e-04
6.77088e+00 1.70494e-04
6.81790e+00 1.52704e-04
6.86492e+00 1.36693e-04
6.91194e+00 1.22283e-04
6.95896e+00 1.09308e-04
7.00598e+00 9.76450e-05
7.05300e+00 8.71845e-05
7.10002e+00 7.78172e-05
7.14704e+00 6.94356e-05
7.19406e+00 6.19441e-05
7.24108e+00 5.52514e-05
7.28810e+00 4.92665e-05
7.33512e+00 4.39016e-05
7.38214e+00 3.90948e-05
7.42916e+00 3.47973e-05
7.47618e+00 3.09601e-05
7.52320e+00 2.75352e-05
7.57022e+00 2.44816e-05
7.61724e+00 2.17627e-05
7.66426e+00 1.93422e-05
7.71128e+00 1.71841e-05
7.75830e+00 1.52602e-05
7.80532e+00 1.35479e-05
7.85234e+00 1.20252e-05
7.89936e+00 1.06699e-05
7.94638e+00 9.46388e-06
7.99340e+00 8.39240e-06
8.04042e+00 7.44108e-06
8.08744e+00 6.59553e-06
8.13446e+00 5.84370e-06
8.18148e+00 5.17633e-06
8.22850e+00 4.58434e-06
8.27552e+00 4.05866e-06
8.32254e+00 3.59160e-06
8.36956e+00 3.17755e-06
8.41658e+00 2.81103e-06
8.46360e+00 2.48659e-06
8.51062e+00 2.19916e-06
8.55764e+00 1.94433e-06
8.60466e+00 1.71777e-06
8.65168e+00 1.51517e-06
8.69870e+00 1.33259e-06
8.74572e+00 1.16705e-06
8.79274e+00 1.01570e-06
8.83976e+00 8.75671e-07
8.88678e+00 7.45040e-07
8.93380e+00 6.24679e-07
8.98082e+00 5.16004e-07
9.02784e+00 4.20432e-07
9.07486e+00 3.39027e-07
9.12188e+00 2.71454e-07
9.16890e+00 2.17028e-07
9.21592e+00 1.75064e-07
9.26294e+00 1.44598e-07
9.30996e+00 1.23222e-07
9.35698e+00 1.08067e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_23-24.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.01954e-01
4.70200e-02 1.01920e-01
9.40400e-02 1.01879e-01
1.41060e-01 1.01820e-01
1.88080e-01 1.01736e-01
2.35100e-01 1.01620e-01
2.82120e-01 1.01471e-01
3.29140e-01 1.01292e-01
3.76160e-01 1.01085e-01
4.23180e-01 1.00851e-01
4.70200e-01 1.00591e-01
5.17220e-01 1.00305e-01
5.64240e-01 9.99905e-02
6.11260e-01 9.96478e-02
6.58280e-01 9.92766e-02
7.05300e-01 9.88767e-02
7.52320e-01 9.84481e-02
7.99340e-01 9.79909e-02
8.46360e-01 9.75048e-02
8.93380e-01 9.69897e-02
9.40400e-01 9.64452e-02
9.87420e-01 9.58711e-02
1.03444e+00 9.52672e-02
1.08146e+00 9.46333e-02
1.12848e+00 9.39691e-02
1.17550e+00 9.32745e-02
1.22252e+00 9.25493e-02
1.26954e+00 9.17932e-02
1.31656e+00 9.10061e-02
1.36358e+00 9.01878e-02
1.41060e+00 8.93382e-02
1.45762e+00 8.84572e-02
1.50464e+00 8.75446e-02
1.55166e+00 8.66005e-02
1.59868e+00 8.56247e-02
1.64570e+00 8.46174e-02
1.69272e+00 8.35787e-02
1.73974e+00 8.25087e-02
1.78676e+00 8.14075e-02
1.83378e+00 8.02757e-02
1.88080e+00 7.91135e-02
1.92782e+00 7.79214e-02
1.97484e+00 7.67000e-02
2.02186e+00 7.54500e-02
2.06888e+00 7.41722e-02
2.11590e+00 7.28675e-02
2.16292e+00 7.15369e-02
2.20994e+00 7.01817e-02
2.25696e+00 6.88031e-02
2.30398e+00 6.74026e-02
2.35100e+00 6.59815e-02
2.39802e+00 6.45418e-02
2.44504e+00 6.30852e-02
2.49206e+00 6.16136e-02
2.53908e+00 6.01290e-02
2.58610e+00 5.86335e-02
2.63312e+00 5.71294e-02
2.68014e+00 5.56189e-02
2.72716e+00 5.41043e-02
2.77418e+00 5.25880e-02
2.82120e+00 5.10723e-02
2.86822e+00 4.95597e-02
2.91524e+00 4.80525e-02
2.96226e+00 4.65529e-02
3.00928e+00 4.50632e-02
3.05630e+00 4.35856e-02
3.10332e+00 4.21223e-02
3.15034e+00 4.06752e-02
3.19736e+00 3.92462e-02
3.24438e+00 3.78369e-02
3.29140e+00 3.64492e-02
3.33842e+00 3.50845e-02
3.38544e+00 3.37440e-02
3.43246e+00 3.24291e-02
3.47948e+00 3.11409e-02
3.52650e+00 2.98804e-02
3.57352e+00 2.86483e-02
3.62054e+00 2.74453e-02
3.66756e+00 2.62720e-02
3.71458e+00 2.51290e-02
3.76160e+00 2.40165e-02
3.80862e+00 2.29347e-02
3.85564e+00 2.18839e-02
3.90266e+00 2.08643e-02
3.94968e+00 1.98756e-02
3.99670e+00 1.89179e-02
4.04372e+00 1.79911e-02
4.09074e+00 1.70949e-02
4.13776e+00 1.62292e-02
4.18478e+00 1.53936e-02
4.23180e+00 1.45878e-02
4.27882e+00 1.38114e-02
4.32584e+00 1.30641e-02
4.37286e+00 1.23455e-02
4.41988e+00 1.16550e-02
4.46690e+00 1.09922e-02
4.51392e+00 1.03567e-02
4.56094e+00 9.74782e-03
4.60796e+00 9.16516e-03
4.65498e+00 8.60816e-03
4.70200e+00 8.07625e-03
4.74902e+00 7.56885e-03
4.79604e+00 7.08539e-03
4.84306e+00 6.62530e-03
4.89008e+00 6.18795e-03
4.93710e+00 5.77273e-03
4.98412e+00 5.37903e-03
5.03114e+00 5.00621e-03
5.07816e+00 4.65363e-03
5.12518e+00 4.32064e-03
5.17220e+00 4.00659e-03
5.21922e+00 3.71082e-03
5.26624e+00 3.43266e-03
5.31326e+00 3.17144e-03
5.36028e+00 2.92649e-03
5.40730e+00 2.69715e-03
5.45432e+00 2.48272e-03
5.50134e+00 2.28257e-03
5.54836e+00 2.09600e-03
5.59538e+00 1.92237e-03
5.64240e+00 1.76102e-03
5.68942e+00 1.61132e-03
5.73644e+00 1.47265e-03
5.78346e+00 1.34436e-03
5.83048e+00 1.22585e-03
5.87750e+00 1.11657e-03
5.92452e+00 1.01594e-03
5.97154e+00 9.23390e-04
6.01856e+00 8.38390e-04
6.06558e+00 7.60451e-04
6.11260e+00 6.89090e-04
6.15962e+00 6.23822e-04
6.20664e+00 5.64195e-04
6.25366e+00 5.09810e-04
6.30068e+00 4.60276e-04
6.34770e+00 4.15200e-04
6.39472e+00 3.74215e-04
6.44174e+00 3.37010e-04
6.48876e+00 3.03283e-04
6.53578e+00 2.72728e-04
6.58280e+00 2.45062e-04
6.62982e+00 2.20051e-04
6.67684e+00 1.97473e-04
6.72386e+00 1.77104e-04
6.77088e+00 1.58731e-04
6.81790e+00 1.42180e-04
6.86492e+00 1.27285e-04
6.91194e+00 1.13880e-04
6.95896e+00 1.01809e-04
7.00598e+00 9.09569e-05
7.05300e+00 8.12243e-05
7.10002e+00 7.25100e-05
7.14704e+00 6.47148e-05
7.19406e+00 5.77490e-05
7.24108e+00 5.15265e-05
7.28810e+00 4.59614e-05
7.33512e+00 4.09706e-05
7.38214e+00 3.64970e-05
7.42916e+00 3.24956e-05
7.47618e+00 2.89217e-05
7.52320e+00 2.57312e-05
7.57022e+00 2.28862e-05
7.61724e+00 2.03527e-05
7.66426e+00 1.80966e-05
7.71128e+00 1.60845e-05
7.75830e+00 1.42900e-05
7.80532e+00 1.26924e-05
7.85234e+00 1.12710e-05
7.89936e+00 1.00054e-05
7.94638e+00 8.87876e-06
7.99340e+00 7.87749e-06
8.04042e+00 6.98824e-06
8.08744e+00 6.19771e-06
8.13446e+00 5.49462e-06
8.18148e+00 4.87013e-06
8.22850e+00 4.31555e-06
8.27552e+00 3.82223e-06
8.32254e+00 3.38321e-06
8.36956e+00 2.99410e-06
8.41658e+00 2.65075e-06
8.46360e+00 2.34899e-06
8.51062e+00 2.08359e-06
8.55764e+00 1.84733e-06
8.60466e+00 1.63278e-06
8.65168e+00 1.43249e-06
8.69870e+00 1.24194e-06
8.74572e+00 1.06364e-06
8.79274e+00 9.01123e-07
8.83976e+00 7.57940e-07
8.88678e+00 6.36184e-07
8.93380e+00 5.33490e-07
8.98082e+00 4.46631e-07
9.02784e+00 3.72384e-07
9.07486e+00 3.08017e-07
9.12188e+00 2.52762e-07
9.16890e+00 2.06341e-07
9.21592e+00 1.68476e-07
9.26294e+00 1.38664e-07
9.30996e+00 1.15254e-07
9.35698e+00 9.62259e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_24-25.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.05225e-01
4.70200e-02 1.05189e-01
9.40400e-02 1.05144e-01
1.41060e-01 1.05080e-01
1.88080e-01 1.04989e-01
2.35100e-01 1.04862e-01
2.82120e-01 1.04701e-01
3.29140e-01 1.04506e-01
3.76160e-01 1.04281e-01
4.23180e-01 1.04027e-01
4.70200e-01 1.03745e-01
5.17220e-01 1.03434e-01
5.64240e-01 1.03092e-01
6.11260e-01 1.02720e-01
6.58280e-01 1.02316e-01
7.05300e-01 1.01882e-01
7.52320e-01 1.01416e-01
7.99340e-01 1.00919e-01
8.46360e-01 1.00391e-01
8.93380e-01 9.98314e-02
9.40400e-01 9.92398e-02
9.87420e-01 9.86161e-02
1.03444e+00 9.79601e-02
1.08146e+00 9.72715e-02
1.12848e+00 9.65502e-02
1.17550e+00 9.57960e-02
1.22252e+00 9.50086e-02
1.26954e+00 9.41880e-02
1.31656e+00 9.33339e-02
1.36358e+00 9.24463e-02
1.41060e+00 9.15249e-02
1.45762e+00 9.05699e-02
1.50464e+00 8.95812e-02
1.55166e+00 8.85587e-02
1.59868e+00 8.75026e-02
1.64570e+00 8.64131e-02
1.69272e+00 8.52904e-02
1.73974e+00 8.41347e-02
1.78676e+00 8.29465e-02
1.83378e+00 8.17262e-02
1.88080e+00 8.04745e-02
1.92782e+00 7.91921e-02
1.97484e+00 7.78796e-02
2.02186e+00 7.65381e-02
2.06888e+00 7.51687e-02
2.11590e+00 7.37726e-02
2.16292e+00 7.23509e-02
2.20994e+00 7.09053e-02
2.25696e+00 6.94374e-02
2.30398e+00 6.79489e-02
2.35100e+00 6.64416e-02
2.39802e+00 6.49175e-02
2.44504e+00 6.33788e-02
2.49206e+00 6.18277e-02
2.53908e+00 6.02664e-02
2.58610e+00 5.86972e-02
2.63312e+00 5.71227e-02
2.68014e+00 5.55454e-02
2.72716e+00 5.39676e-02
2.77418e+00 5.23919e-02
2.82120e+00 5.08208e-02
2.86822e+00 4.92567e-02
2.91524e+00 4.77020e-02
2.96226e+00 4.61591e-02
3.00928e+00 4.46300e-02
3.05630e+00 4.31169e-02
3.10332e+00 4.16221e-02
3.15034e+00 4.01472e-02
3.19736e+00 3.86939e-02
3.24438e+00 3.72639e-02
3.29140e+00 3.58588e-02
3.33842e+00 3.44799e-02
3.38544e+00 3.31282e-02
3.43246e+00 3.18048e-02
3.47948e+00 3.05107e-02
3.52650e+00 2.92467e-02
3.57352e+00 2.80134e-02
3.62054e+00 2.68111e-02
3.66756e+00 2.56404e-02
3.71458e+00 2.45017e-02
3.76160e+00 2.33950e-02
3.80862e+00 2.23204e-02
3.85564e+00 2.12780e-02
3.90266e+00 2.02679e-02
3.94968e+00 1.92897e-02
3.99670e+00 1.83434e-02
4.04372e+00 1.74287e-02
4.09074e+00 1.65453e-02
4.13776e+00 1.56929e-02
4.18478e+00 1.48712e-02
4.23180e+00 1.40796e-02
4.27882e+00 1.33179e-02
4.32584e+00 1.25855e-02
4.37286e+00 1.18819e-02
4.41988e+00 1.12067e-02
4.46690e+00 1.05594e-02
4.51392e+00 9.93931e-03
4.56094e+00 9.34598e-03
4.60796e+00 8.77883e-03
4.65498e+00 8.23728e-03
4.70200e+00 7.72074e-03
4.74902e+00 7.22860e-03
4.79604e+00 6.76025e-03
4.84306e+00 6.31507e-03
4.89008e+00 5.89243e-03
4.93710e+00 5.49168e-03
4.98412e+00 5.11217e-03
5.03114e+00 4.75325e-03
5.07816e+00 4.41426e-03
5.12518e+00 4.09451e-03
5.17220e+00 3.79334e-03
5.21922e+00 3.51007e-03
5.26624e+00 3.24401e-03
5.31326e+00 2.99449e-03
5.36028e+00 2.76080e-03
5.40730e+00 2.54228e-03
5.45432e+00 2.33824e-03
5.50134e+00 2.14801e-03
5.54836e+00 1.97092e-03
5.59538e+00 1.80630e-03
5.64240e+00 1.65351e-03
5.68942e+00 1.51192e-03
5.73644e+00 1.38089e-03
5.78346e+00 1.25982e-03
5.83048e+00 1.14810e-03
5.87750e+00 1.04517e-03
5.92452e+00 9.50489e-04
5.97154e+00 8.63490e-04
6.01856e+00 7.83658e-04
6.06558e+00 7.10519e-04
6.11260e+00 6.43607e-04
6.15962e+00 5.82454e-04
6.20664e+00 5.26624e-04
6.25366e+00 4.75736e-04
6.30068e+00 4.29415e-04
6.34770e+00 3.87287e-04
6.39472e+00 3.49001e-04
6.44174e+00 3.14262e-04
6.48876e+00 2.82784e-04
6.53578e+00 2.54278e-04
6.58280e+00 2.28475e-04
6.62982e+00 2.05155e-04
6.67684e+00 1.84108e-04
6.72386e+00 1.65126e-04
6.77088e+00 1.48007e-04
6.81790e+00 1.32588e-04
6.86492e+00 1.18712e-04
6.91194e+00 1.06224e-04
6.95896e+00 9.49763e-05
7.00598e+00 8.48644e-05
7.05300e+00 7.57951e-05
7.10002e+00 6.76757e-05
7.14704e+00 6.04145e-05
7.19406e+00 5.39274e-05
7.24108e+00 4.81330e-05
7.28810e+00 4.29498e-05
7.33512e+00 3.82997e-05
7.38214e+00 3.41291e-05
7.42916e+00 3.03972e-05
7.47618e+00 2.70629e-05
7.52320e+00 2.40858e-05
7.57022e+00 2.14307e-05
7.61724e+00 1.90659e-05
7.66426e+00 1.69595e-05
7.71128e+00 1.50802e-05
7.75830e+00 1.34035e-05
7.80532e+00 1.19102e-05
7.85234e+00 1.05812e-05
7.89936e+00 9.39761e-06
7.94638e+00 8.34359e-06
7.99340e+00 7.40646e-06
8.04042e+00 6.57364e-06
8.08744e+00 5.83258e-06
8.13446e+00 5.17296e-06
8.18148e+00 4.58703e-06
8.22850e+00 4.06722e-06
8.27552e+00 3.60597e-06
8.32254e+00 3.19639e-06
8.36956e+00 2.83257e-06
8.41658e+00 2.50870e-06
8.46360e+00 2.21898e-06
8.51062e+00 1.95800e-06
8.55764e+00 1.72119e-06
8.60466e+00 1.50404e-06
8.65168e+00 1.30207e-06
8.69870e+00 1.11286e-06
8.74572e+00 9.39032e-07
8.79274e+00 7.83946e-07
8.83976e+00 6.50966e-07
8.88678e+00 5.41867e-07
8.93380e+00 4.53529e-07
8.98082e+00 3.81888e-07
9.02784e+00 3.22881e-07
9.07486e+00 2.72917e-07
9.12188e+00 2.30289e-07
9.16890e+00 1.93759e-07
9.21592e+00 1.62088e-07
9.26294e+00 1.34084e-07
9.30996e+00 1.08808e-07
9.35698e+00 8.53986e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_25-26.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.08597e-01
4.70200e-02 1.08558e-01
9.40400e-02 1.08508e-01
1.41060e-01 1.08439e-01
1.88080e-01 1.08340e-01
2.35100e-01 1.08202e-01
2.82120e-01 1.08026e-01
3.29140e-01 1.07815e-01
3.76160e-01 1.07570e-01
4.23180e-01 1.07294e-01
4.70200e-01 1.06987e-01
5.17220e-01 1.06649e-01
5.64240e-01 1.06277e-01
6.11260e-01 1.05872e-01
6.58280e-01 1.05434e-01
7.05300e-01 1.04961e-01
7.52320e-01 1.04455e-01
7.99340e-01 1.03915e-01
8.46360e-01 1.03341e-01
8.93380e-01 1.02732e-01
9.40400e-01 1.02089e-01
9.87420e-01 1.01412e-01
1.03444e+00 1.00699e-01
1.08146e+00 9.99507e-02
1.12848e+00 9.91672e-02
1.17550e+00 9.83482e-02
1.22252e+00 9.74934e-02
1.26954e+00 9.66028e-02
1.31656e+00 9.56763e-02
1.36358e+00 9.47136e-02
1.41060e+00 9.37149e-02
1.45762e+00 9.26802e-02
1.50464e+00 9.16096e-02
1.55166e+00 9.05031e-02
1.59868e+00 8.93611e-02
1.64570e+00 8.81837e-02
1.69272e+00 8.69716e-02
1.73974e+00 8.57249e-02
1.78676e+00 8.44444e-02
1.83378e+00 8.31309e-02
1.88080e+00 8.17850e-02
1.92782e+00 8.04079e-02
1.97484e+00 7.90003e-02
2.02186e+00 7.75638e-02
2.06888e+00 7.60996e-02
2.11590e+00 7.46093e-02
2.16292e+00 7.30944e-02
2.20994e+00 7.15567e-02
2.25696e+00 6.99983e-02
2.30398e+00 6.84212e-02
2.35100e+00 6.68274e-02
2.39802e+00 6.52194e-02
2.44504e+00 6.35995e-02
2.49206e+00 6.19702e-02
2.53908e+00 6.03341e-02
2.58610e+00 5.86936e-02
2.63312e+00 5.70515e-02
2.68014e+00 5.54104e-02
2.72716e+00 5.37729e-02
2.77418e+00 5.21415e-02
2.82120e+00 5.05188e-02
2.86822e+00 4.89073e-02
2.91524e+00 4.73094e-02
2.96226e+00 4.57272e-02
3.00928e+00 4.41630e-02
3.05630e+00 4.26187e-02
3.10332e+00 4.10964e-02
3.15034e+00 3.95977e-02
3.19736e+00 3.81241e-02
3.24438e+00 3.66771e-02
3.29140e+00 3.52581e-02
3.33842e+00 3.38682e-02
3.38544e+00 3.25083e-02
3.43246e+00 3.11792e-02
3.47948e+00 2.98818e-02
3.52650e+00 2.86167e-02
3.57352e+00 2.73841e-02
3.62054e+00 2.61845e-02
3.66756e+00 2.50181e-02
3.71458e+00 2.38852e-02
3.76160e+00 2.27856e-02
3.80862e+00 2.17194e-02
3.85564e+00 2.06864e-02
3.90266e+00 1.96866e-02
3.94968e+00 1.87197e-02
3.99670e+00 1.77853e-02
4.04372e+00 1.68832e-02
4.09074e+00 1.60130e-02
4.13776e+00 1.51742e-02
4.18478e+00 1.43665e-02
4.23180e+00 1.35893e-02
4.27882e+00 1.28423e-02
4.32584e+00 1.21248e-02
4.37286e+00 1.14363e-02
4.41988e+00 1.07763e-02
4.46690e+00 1.01442e-02
4.51392e+00 9.53945e-03
4.56094e+00 8.96143e-03
4.60796e+00 8.40955e-03
4.65498e+00 7.88320e-03
4.70200e+00 7.38175e-03
4.74902e+00 6.90455e-03
4.79604e+00 6.45096e-03
4.84306e+00 6.02035e-03
4.89008e+00 5.61204e-03
4.93710e+00 5.22536e-03
4.98412e+00 4.85963e-03
5.03114e+00 4.51419e-03
5.07816e+00 4.18834e-03
5.12518e+00 3.88139e-03
5.17220e+00 3.59263e-03
5.21922e+00 3.32138e-03
5.26624e+00 3.06695e-03
5.31326e+00 2.82862e-03
5.36028e+00 2.60571e-03
5.40730e+00 2.39752e-03
5.45432e+00 2.20336e-03
5.50134e+00 2.02257e-03
5.54836e+00 1.85447e-03
5.59538e+00 1.69839e-03
5.64240e+00 1.55368e-03
5.68942e+00 1.41973e-03
5.73644e+00 1.29591e-03
5.78346e+00 1.18161e-03
5.83048e+00 1.07624e-03
5.87750e+00 9.79265e-04
5.92452e+00 8.90135e-04
5.97154e+00 8.08312e-04
6.01856e+00 7.33288e-04
6.06558e+00 6.64609e-04
6.11260e+00 6.01824e-04
6.15962e+00 5.44483e-04
6.20664e+00 4.92165e-04
6.25366e+00 4.44506e-04
6.30068e+00 4.01150e-04
6.34770e+00 3.61737e-04
6.39472e+00 3.25936e-04
6.44174e+00 2.93465e-04
6.48876e+00 2.64052e-04
6.53578e+00 2.37426e-04
6.58280e+00 2.13330e-04
6.62982e+00 1.91559e-04
6.67684e+00 1.71915e-04
6.72386e+00 1.54200e-04
6.77088e+00 1.38227e-04
6.81790e+00 1.23842e-04
6.86492e+00 1.10897e-04
6.91194e+00 9.92453e-05
6.95896e+00 8.87498e-05
7.00598e+00 7.93125e-05
7.05300e+00 7.08478e-05
7.10002e+00 6.32705e-05
7.14704e+00 5.64958e-05
7.19406e+00 5.04447e-05
7.24108e+00 4.50400e-05
7.28810e+00 4.02046e-05
7.33512e+00 3.58645e-05
7.38214e+00 3.19700e-05
7.42916e+00 2.84835e-05
7.47618e+00 2.53674e-05
7.52320e+00 2.25846e-05
7.57022e+00 2.01025e-05
7.61724e+00 1.78912e-05
7.66426e+00 1.59211e-05
7.71128e+00 1.41627e-05
7.75830e+00 1.25933e-05
7.80532e+00 1.11950e-05
7.85234e+00 9.95031e-06
7.89936e+00 8.84159e-06
7.94638e+00 7.85408e-06
7.99340e+00 6.97559e-06
8.04042e+00 6.19405e-06
8.08744e+00 5.49747e-06
8.13446e+00 4.87657e-06
8.18148e+00 4.32529e-06
8.22850e+00 3.83780e-06
8.27552e+00 3.40822e-06
8.32254e+00 3.02914e-06
8.36956e+00 2.69076e-06
8.41658e+00 2.38312e-06
8.46360e+00 2.09627e-06
8.51062e+00 1.82482e-06
8.55764e+00 1.57204e-06
8.60466e+00 1.34215e-06
8.65168e+00 1.13940e-06
8.69870e+00 9.65754e-07
8.74572e+00 8.17791e-07
8.79274e+00 6.91274e-07
8.83976e+00 5.81968e-07
8.88678e+00 4.86435e-07
8.93380e+00 4.03688e-07
8.98082e+00 3.33214e-07
9.02784e+00 2.74499e-07
9.07486e+00 2.26801e-07
9.12188e+00 1.88463e-07
9.16890e+00 1.57601e-07
9.21592e+00 1.32332e-07
9.26294e+00 1.10903e-07
9.30996e+00 9.22290e-08
9.35698e+00 7.54405e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_26-27.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.12070e-01
4.70200e-02 1.12027e-01
9.40400e-02 1.11973e-01
1.41060e-01 1.11898e-01
1.88080e-01 1.11790e-01
2.35100e-01 1.11640e-01
2.82120e-01 1.11449e-01
3.29140e-01 1.11219e-01
3.76160e-01 1.10952e-01
4.23180e-01 1.10652e-01
4.70200e-01 1.10318e-01
5.17220e-01 1.09950e-01
5.64240e-01 1.09546e-01
6.11260e-01 1.09105e-01
6.58280e-01 1.08628e-01
7.05300e-01 1.08114e-01
7.52320e-01 1.07563e-01
7.99340e-01 1.06976e-01
8.46360e-01 1.06352e-01
8.93380e-01 1.05690e-01
9.40400e-01 1.04991e-01
9.87420e-01 1.04255e-01
1.03444e+00 1.03480e-01
1.08146e+00 1.02667e-01
1.12848e+00 1.01816e-01
1.17550e+00 1.00927e-01
1.22252e+00 9.99992e-02
1.26954e+00 9.90329e-02
1.31656e+00 9.80280e-02
1.36358e+00 9.69846e-02
1.41060e+00 9.59026e-02
1.45762e+00 9.47823e-02
1.50464e+00 9.36240e-02
1.55166e+00 9.24277e-02
1.59868e+00 9.11939e-02
1.64570e+00 8.99232e-02
1.69272e+00 8.86162e-02
1.73974e+00 8.72735e-02
1.78676e+00 8.58958e-02
1.83378e+00 8.44843e-02
1.88080e+00 8.30400e-02
1.92782e+00 8.15642e-02
1.97484e+00 8.00581e-02
2.02186e+00 7.85234e-02
2.06888e+00 7.69619e-02
2.11590e+00 7.53753e-02
2.16292e+00 7.37655e-02
2.20994e+00 7.21347e-02
2.25696e+00 7.04853e-02
2.30398e+00 6.88196e-02
2.35100e+00 6.71400e-02
2.39802e+00 6.54490e-02
2.44504e+00 6.37496e-02
2.49206e+00 6.20442e-02
2.53908e+00 6.03357e-02
2.58610e+00 5.86268e-02
2.63312e+00 5.69203e-02
2.68014e+00 5.52190e-02
2.72716e+00 5.35255e-02
2.77418e+00 5.18424e-02
2.82120e+00 5.01722e-02
2.86822e+00 4.85174e-02
2.91524e+00 4.68804e-02
2.96226e+00 4.52633e-02
3.00928e+00 4.36681e-02
3.05630e+00 4.20965e-02
3.10332e+00 4.05506e-02
3.15034e+00 3.90318e-02
3.19736e+00 3.75415e-02
3.24438e+00 3.60808e-02
3.29140e+00 3.46510e-02
3.33842e+00 3.32531e-02
3.38544e+00 3.18876e-02
3.43246e+00 3.05553e-02
3.47948e+00 2.92568e-02
3.52650e+00 2.79925e-02
3.57352e+00 2.67626e-02
3.62054e+00 2.55672e-02
3.66756e+00 2.44066e-02
3.71458e+00 2.32806e-02
3.76160e+00 2.21893e-02
3.80862e+00 2.11323e-02
3.85564e+00 2.01095e-02
3.90266e+00 1.91208e-02
3.94968e+00 1.81656e-02
3.99670e+00 1.72436e-02
4.04372e+00 1.63544e-02
4.09074e+00 1.54976e-02
4.13776e+00 1.46726e-02
4.18478e+00 1.38791e-02
4.23180e+00 1.31164e-02
4.27882e+00 1.23840e-02
4.32584e+00 1.16814e-02
4.37286e+00 1.10079e-02
4.41988e+00 1.03630e-02
4.46690e+00 9.74599e-03
4.51392e+00 9.15637e-03
4.56094e+00 8.59346e-03
4.60796e+00 8.05661e-03
4.65498e+00 7.54519e-03
4.70200e+00 7.05853e-03
4.74902e+00 6.59596e-03
4.79604e+00 6.15681e-03
4.84306e+00 5.74040e-03
4.89008e+00 5.34605e-03
4.93710e+00 4.97305e-03
4.98412e+00 4.62071e-03
5.03114e+00 4.28832e-03
5.07816e+00 3.97518e-03
5.12518e+00 3.68057e-03
5.17220e+00 3.40378e-03
5.21922e+00 3.14409e-03
5.26624e+00 2.90080e-03
5.31326e+00 2.67320e-03
5.36028e+00 2.46058e-03
5.40730e+00 2.26224e-03
5.45432e+00 2.07749e-03
5.50134e+00 1.90566e-03
5.54836e+00 1.74608e-03
5.59538e+00 1.59807e-03
5.64240e+00 1.46099e-03
5.68942e+00 1.33423e-03
5.73644e+00 1.21719e-03
5.78346e+00 1.10925e-03
5.83048e+00 1.00983e-03
5.87750e+00 9.18419e-04
5.92452e+00 8.34475e-04
5.97154e+00 7.57474e-04
6.01856e+00 6.86925e-04
6.06558e+00 6.22388e-04
6.11260e+00 5.63431e-04
6.15962e+00 5.09619e-04
6.20664e+00 4.60548e-04
6.25366e+00 4.15873e-04
6.30068e+00 3.75251e-04
6.34770e+00 3.38342e-04
6.39472e+00 3.04826e-04
6.44174e+00 2.74440e-04
6.48876e+00 2.46925e-04
6.53578e+00 2.22023e-04
6.58280e+00 1.99493e-04
6.62982e+00 1.79141e-04
6.67684e+00 1.60781e-04
6.72386e+00 1.44227e-04
6.77088e+00 1.29302e-04
6.81790e+00 1.15861e-04
6.86492e+00 1.03767e-04
6.91194e+00 9.28794e-05
6.95896e+00 8.30704e-05
7.00598e+00 7.42488e-05
7.05300e+00 6.63360e-05
7.10002e+00 5.92531e-05
7.14704e+00 5.29220e-05
7.19406e+00 4.72681e-05
7.24108e+00 4.22185e-05
7.28810e+00 3.77000e-05
7.33512e+00 3.36424e-05
7.38214e+00 2.99994e-05
7.42916e+00 2.67365e-05
7.47618e+00 2.38193e-05
7.52320e+00 2.12136e-05
7.57022e+00 1.88892e-05
7.61724e+00 1.68179e-05
7.66426e+00 1.49720e-05
7.71128e+00 1.33239e-05
7.75830e+00 1.18523e-05
7.80532e+00 1.05408e-05
7.85234e+00 9.37293e-06
7.89936e+00 8.33253e-06
7.94638e+00 7.40568e-06
7.99340e+00 6.58070e-06
8.04042e+00 5.84601e-06
8.08744e+00 5.19011e-06
8.13446e+00 4.60466e-06
8.18148e+00 4.08511e-06
8.22850e+00 3.62713e-06
8.27552e+00 3.22633e-06
8.32254e+00 2.87486e-06
8.36956e+00 2.55958e-06
8.41658e+00 2.26693e-06
8.46360e+00 1.98341e-06
8.51062e+00 1.70349e-06
8.55764e+00 1.43683e-06
8.60466e+00 1.19479e-06
8.65168e+00 9.88706e-07
8.69870e+00 8.24658e-07
8.74572e+00 6.95965e-07
8.79274e+00 5.94068e-07
8.83976e+00 5.10406e-07
8.88678e+00 4.37865e-07
8.93380e+00 3.73796e-07
8.98082e+00 3.16410e-07
9.02784e+00 2.63917e-07
9.07486e+00 2.15097e-07
9.12188e+00 1.70996e-07
9.16890e+00 1.33224e-07
9.21592e+00 1.03389e-07
9.26294e+00 8.25914e-08
9.30996e+00 6.93028e-08
9.35698e+00 6.11535e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_27-28.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.15645e-01
4.70200e-02 1.15599e-01
9.40400e-02 1.15540e-01
1.41060e-01 1.15458e-01
1.88080e-01 1.15341e-01
2.35100e-01 1.15178e-01
2.82120e-01 1.14969e-01
3.29140e-01 1.14719e-01
3.76160e-01 1.14429e-01
4.23180e-01 1.14102e-01
4.70200e-01 1.13739e-01
5.17220e-01 1.13338e-01
5.64240e-01 1.12898e-01
6.11260e-01 1.12418e-01
6.58280e-01 1.11899e-01
7.05300e-01 1.11340e-01
7.52320e-01 1.10741e-01
7.99340e-01 1.10102e-01
8.46360e-01 1.09423e-01
8.93380e-01 1.08703e-01
9.40400e-01 1.07943e-01
9.87420e-01 1.07143e-01
1.03444e+00 1.06301e-01
1.08146e+00 1.05418e-01
1.12848e+00 1.04494e-01
1.17550e+00 1.03529e-01
1.22252e+00 1.02522e-01
1.26954e+00 1.01474e-01
1.31656e+00 1.00385e-01
1.36358e+00 9.92543e-02
1.41060e+00 9.80830e-02
1.45762e+00 9.68711e-02
1.50464e+00 9.56190e-02
1.55166e+00 9.43271e-02
1.59868e+00 9.29960e-02
1.64570e+00 9.16264e-02
1.69272e+00 9.02192e-02
1.73974e+00 8.87753e-02
1.78676e+00 8.72958e-02
1.83378e+00 8.57820e-02
1.88080e+00 8.42354e-02
1.92782e+00 8.26574e-02
1.97484e+00 8.10498e-02
2.02186e+00 7.94144e-02
2.06888e+00 7.77535e-02
2.11590e+00 7.60691e-02
2.16292e+00 7.43635e-02
2.20994e+00 7.26393e-02
2.25696e+00 7.08990e-02
2.30398e+00 6.91454e-02
2.35100e+00 6.73811e-02
2.39802e+00 6.56091e-02
2.44504e+00 6.38322e-02
2.49206e+00 6.20533e-02
2.53908e+00 6.02755e-02
2.58610e+00 5.85015e-02
2.63312e+00 5.67342e-02
2.68014e+00 5.49764e-02
2.72716e+00 5.32308e-02
2.77418e+00 5.15001e-02
2.82120e+00 4.97866e-02
2.86822e+00 4.80927e-02
2.91524e+00 4.64208e-02
2.96226e+00 4.47727e-02
3.00928e+00 4.31503e-02
3.05630e+00 4.15553e-02
3.10332e+00 3.99894e-02
3.15034e+00 3.84540e-02
3.19736e+00 3.69500e-02
3.24438e+00 3.54786e-02
3.29140e+00 3.40409e-02
3.33842e+00 3.26374e-02
3.38544e+00 3.12687e-02
3.43246e+00 2.99353e-02
3.47948e+00 2.86376e-02
3.52650e+00 2.73759e-02
3.57352e+00 2.61501e-02
3.62054e+00 2.49603e-02
3.66756e+00 2.38065e-02
3.71458e+00 2.26886e-02
3.76160e+00 2.16063e-02
3.80862e+00 2.05593e-02
3.85564e+00 1.95474e-02
3.90266e+00 1.85701e-02
3.94968e+00 1.76271e-02
3.99670e+00 1.67178e-02
4.04372e+00 1.58418e-02
4.09074e+00 1.49986e-02
4.13776e+00 1.41876e-02
4.18478e+00 1.34083e-02
4.23180e+00 1.26601e-02
4.27882e+00 1.19424e-02
4.32584e+00 1.12546e-02
4.37286e+00 1.05960e-02
4.41988e+00 9.96599e-03
4.46690e+00 9.36400e-03
4.51392e+00 8.78932e-03
4.56094e+00 8.24128e-03
4.60796e+00 7.71923e-03
4.65498e+00 7.22247e-03
4.70200e+00 6.75032e-03
4.74902e+00 6.30207e-03
4.79604e+00 5.87703e-03
4.84306e+00 5.47448e-03
4.89008e+00 5.09372e-03
4.93710e+00 4.73403e-03
4.98412e+00 4.39467e-03
5.03114e+00 4.07492e-03
5.07816e+00 3.77406e-03
5.12518e+00 3.49136e-03
5.17220e+00 3.22608e-03
5.21922e+00 2.97750e-03
5.26624e+00 2.74490e-03
5.31326e+00 2.52757e-03
5.36028e+00 2.32478e-03
5.40730e+00 2.13583e-03
5.45432e+00 1.96003e-03
5.50134e+00 1.79670e-03
5.54836e+00 1.64518e-03
5.59538e+00 1.50480e-03
5.64240e+00 1.37492e-03
5.68942e+00 1.25495e-03
5.73644e+00 1.14427e-03
5.78346e+00 1.04229e-03
5.83048e+00 9.48451e-04
5.87750e+00 8.62234e-04
5.92452e+00 7.83126e-04
5.97154e+00 7.10616e-04
6.01856e+00 6.44227e-04
6.06558e+00 5.83538e-04
6.11260e+00 5.28130e-04
6.15962e+00 4.77587e-04
6.20664e+00 4.31521e-04
6.25366e+00 3.89602e-04
6.30068e+00 3.51503e-04
6.34770e+00 3.16899e-04
6.39472e+00 2.85489e-04
6.44174e+00 2.57019e-04
6.48876e+00 2.31249e-04
6.53578e+00 2.07932e-04
6.58280e+00 1.86841e-04
6.62982e+00 1.67792e-04
6.67684e+00 1.50608e-04
6.72386e+00 1.35113e-04
6.77088e+00 1.21140e-04
6.81790e+00 1.08557e-04
6.86492e+00 9.72392e-05
6.91194e+00 8.70639e-05
6.95896e+00 7.79121e-05
7.00598e+00 6.96910e-05
7.05300e+00 6.23158e-05
7.10002e+00 5.57013e-05
7.14704e+00 4.97656e-05
7.19406e+00 4.44445e-05
7.24108e+00 3.96810e-05
7.28810e+00 3.54181e-05
7.33512e+00 3.16000e-05
7.38214e+00 2.81832e-05
7.42916e+00 2.51298e-05
7.47618e+00 2.24022e-05
7.52320e+00 1.99633e-05
7.57022e+00 1.77837e-05
7.61724e+00 1.58389e-05
7.66426e+00 1.41044e-05
7.71128e+00 1.25559e-05
7.75830e+00 1.11739e-05
7.80532e+00 9.94207e-06
7.85234e+00 8.84444e-06
7.89936e+00 7.86510e-06
7.94638e+00 6.99143e-06
7.99340e+00 6.21407e-06
8.04042e+00 5.52376e-06
8.08744e+00 4.91125e-06
8.13446e+00 4.36713e-06
8.18148e+00 3.88181e-06
8.22850e+00 3.44570e-06
8.27552e+00 3.04924e-06
8.32254e+00 2.68556e-06
8.36956e+00 2.35187e-06
8.41658e+00 2.04569e-06
8.46360e+00 1.76457e-06
8.51062e+00 1.50731e-06
8.55764e+00 1.27504e-06
8.60466e+00 1.06918e-06
8.65168e+00 8.91114e-07
8.69870e+00 7.41264e-07
8.74572e+00 6.17614e-07
8.79274e+00 5.17797e-07
8.83976e+00 4.39444e-07
8.88678e+00 3.79449e-07
8.93380e+00 3.32425e-07
8.98082e+00 2.92547e-07
9.02784e+00 2.53989e-07
9.07486e+00 2.12545e-07
9.12188e+00 1.70455e-07
9.16890e+00 1.31560e-07
9.21592e+00 9.97024e-08
9.26294e+00 7.78803e-08
9.30996e+00 6.47449e-08
9.35698e+00 5.75550e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_28-29.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.19327e-01
4.70200e-02 1.19276e-01
9.40400e-02 1.19213e-01
1.41060e-01 1.19123e-01
1.88080e-01 1.18995e-01
2.35100e-01 1.18818e-01
2.82120e-01 1.18591e-01
3.29140e-01 1.18318e-01
3.76160e-01 1.18002e-01
4.23180e-01 1.17646e-01
4.70200e-01 1.17250e-01
5.17220e-01 1.16814e-01
5.64240e-01 1.16335e-01
6.11260e-01 1.15813e-01
6.58280e-01 1.15248e-01
7.05300e-01 1.14639e-01
7.52320e-01 1.13987e-01
7.99340e-01 1.13292e-01
8.46360e-01 1.12553e-01
8.93380e-01 1.11771e-01
9.40400e-01 1.10944e-01
9.87420e-01 1.10074e-01
1.03444e+00 1.09159e-01
1.08146e+00 1.08200e-01
1.12848e+00 1.07197e-01
1.17550e+00 1.06149e-01
1.22252e+00 1.05058e-01
1.26954e+00 1.03922e-01
1.31656e+00 1.02742e-01
1.36358e+00 1.01518e-01
1.41060e+00 1.00251e-01
1.45762e+00 9.89417e-02
1.50464e+00 9.75899e-02
1.55166e+00 9.61965e-02
1.59868e+00 9.47623e-02
1.64570e+00 9.32884e-02
1.69272e+00 9.17760e-02
1.73974e+00 9.02262e-02
1.78676e+00 8.86404e-02
1.83378e+00 8.70203e-02
1.88080e+00 8.53678e-02
1.92782e+00 8.36847e-02
1.97484e+00 8.19730e-02
2.02186e+00 8.02350e-02
2.06888e+00 7.84733e-02
2.11590e+00 7.66903e-02
2.16292e+00 7.48886e-02
2.20994e+00 7.30712e-02
2.25696e+00 7.12409e-02
2.30398e+00 6.94007e-02
2.35100e+00 6.75536e-02
2.39802e+00 6.57027e-02
2.44504e+00 6.38511e-02
2.49206e+00 6.20018e-02
2.53908e+00 6.01579e-02
2.58610e+00 5.83224e-02
2.63312e+00 5.64981e-02
2.68014e+00 5.46878e-02
2.72716e+00 5.28943e-02
2.77418e+00 5.11200e-02
2.82120e+00 4.93672e-02
2.86822e+00 4.76382e-02
2.91524e+00 4.59352e-02
2.96226e+00 4.42600e-02
3.00928e+00 4.26142e-02
3.05630e+00 4.09992e-02
3.10332e+00 3.94166e-02
3.15034e+00 3.78676e-02
3.19736e+00 3.63529e-02
3.24438e+00 3.48734e-02
3.29140e+00 3.34301e-02
3.33842e+00 3.20233e-02
3.38544e+00 3.06534e-02
3.43246e+00 2.93207e-02
3.47948e+00 2.80254e-02
3.52650e+00 2.67676e-02
3.57352e+00 2.55473e-02
3.62054e+00 2.43642e-02
3.66756e+00 2.32182e-02
3.71458e+00 2.21092e-02
3.76160e+00 2.10366e-02
3.80862e+00 2.00003e-02
3.85564e+00 1.89996e-02
3.90266e+00 1.80343e-02
3.94968e+00 1.71038e-02
3.99670e+00 1.62075e-02
4.04372e+00 1.53449e-02
4.09074e+00 1.45154e-02
4.13776e+00 1.37185e-02
4.18478e+00 1.29535e-02
4.23180e+00 1.22197e-02
4.27882e+00 1.15166e-02
4.32584e+00 1.08435e-02
4.37286e+00 1.01997e-02
4.41988e+00 9.58457e-03
4.46690e+00 8.99738e-03
4.51392e+00 8.43746e-03
4.56094e+00 7.90410e-03
4.60796e+00 7.39660e-03
4.65498e+00 6.91425e-03
4.70200e+00 6.45632e-03
4.74902e+00 6.02210e-03
4.79604e+00 5.61084e-03
4.84306e+00 5.22182e-03
4.89008e+00 4.85430e-03
4.93710e+00 4.50753e-03
4.98412e+00 4.18076e-03
5.03114e+00 3.87326e-03
5.07816e+00 3.58427e-03
5.12518e+00 3.31305e-03
5.17220e+00 3.05886e-03
5.21922e+00 2.82095e-03
5.26624e+00 2.59859e-03
5.31326e+00 2.39107e-03
5.36028e+00 2.19767e-03
5.40730e+00 2.01766e-03
5.45432e+00 1.85037e-03
5.50134e+00 1.69511e-03
5.54836e+00 1.55123e-03
5.59538e+00 1.41806e-03
5.64240e+00 1.29497e-03
5.68942e+00 1.18137e-03
5.73644e+00 1.07668e-03
5.78346e+00 9.80292e-04
5.83048e+00 8.91671e-04
5.87750e+00 8.10312e-04
5.92452e+00 7.35719e-04
5.97154e+00 6.67393e-04
6.01856e+00 6.04875e-04
6.06558e+00 5.47760e-04
6.11260e+00 4.95645e-04
6.15962e+00 4.48130e-04
6.20664e+00 4.04845e-04
6.25366e+00 3.65472e-04
6.30068e+00 3.29703e-04
6.34770e+00 2.97227e-04
6.39472e+00 2.67756e-04
6.44174e+00 2.41052e-04
6.48876e+00 2.16886e-04
6.53578e+00 1.95025e-04
6.58280e+00 1.75254e-04
6.62982e+00 1.57399e-04
6.67684e+00 1.41294e-04
6.72386e+00 1.26773e-04
6.77088e+00 1.13679e-04
6.81790e+00 1.01887e-04
6.86492e+00 9.12822e-05
6.91194e+00 8.17467e-05
6.95896e+00 7.31697e-05
7.00598e+00 6.54641e-05
7.05300e+00 5.85505e-05
7.10002e+00 5.23493e-05
7.14704e+00 4.67835e-05
7.19406e+00 4.17932e-05
7.24108e+00 3.73250e-05
7.28810e+00 3.33255e-05
7.33512e+00 2.97426e-05
7.38214e+00 2.65355e-05
7.42916e+00 2.36687e-05
7.47618e+00 2.11071e-05
7.52320e+00 1.88158e-05
7.57022e+00 1.67676e-05
7.61724e+00 1.49395e-05
7.66426e+00 1.33088e-05
7.71128e+00 1.18528e-05
7.75830e+00 1.05531e-05
7.80532e+00 9.39400e-06
7.85234e+00 8.36004e-06
7.89936e+00 7.43591e-06
7.94638e+00 6.61047e-06
7.99340e+00 5.87658e-06
8.04042e+00 5.22728e-06
8.08744e+00 4.65547e-06
8.13446e+00 4.15048e-06
8.18148e+00 3.69724e-06
8.22850e+00 3.28042e-06
8.27552e+00 2.88487e-06
8.32254e+00 2.50513e-06
8.36956e+00 2.15044e-06
8.41658e+00 1.83126e-06
8.46360e+00 1.55798e-06
8.51062e+00 1.33409e-06
8.55764e+00 1.14996e-06
8.60466e+00 9.94472e-07
8.65168e+00 8.56509e-07
8.69870e+00 7.28541e-07
8.74572e+00 6.11674e-07
8.79274e+00 5.08291e-07
8.83976e+00 4.20776e-07
8.88678e+00 3.50234e-07
8.93380e+00 2.93829e-07
8.98082e+00 2.47967e-07
9.02784e+00 2.09053e-07
9.07486e+00 1.74188e-07
9.12188e+00 1.43251e-07
9.16890e+00 1.16809e-07
9.21592e+00 9.54294e-08
9.26294e+00 7.94294e-08
9.30996e+00 6.78330e-08
9.35698e+00 5.92506e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_29-30.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.23118e-01
4.70200e-02 1.23063e-01
9.40400e-02 1.22993e-01
1.41060e-01 1.22896e-01
1.88080e-01 1.22756e-01
2.35100e-01 1.22563e-01
2.82120e-01 1.22316e-01
3.29140e-01 1.22018e-01
3.76160e-01 1.21674e-01
4.23180e-01 1.21286e-01
4.70200e-01 1.20855e-01
5.17220e-01 1.20379e-01
5.64240e-01 1.19858e-01
6.11260e-01 1.19289e-01
6.58280e-01 1.18674e-01
7.05300e-01 1.18011e-01
7.52320e-01 1.17301e-01
7.99340e-01 1.16545e-01
8.46360e-01 1.15741e-01
8.93380e-01 1.14890e-01
9.40400e-01 1.13992e-01
9.87420e-01 1.13046e-01
1.03444e+00 1.12052e-01
1.08146e+00 1.11011e-01
1.12848e+00 1.09922e-01
1.17550e+00 1.08786e-01
1.22252e+00 1.07602e-01
1.26954e+00 1.06372e-01
1.31656e+00 1.05095e-01
1.36358e+00 1.03772e-01
1.41060e+00 1.02403e-01
1.45762e+00 1.00989e-01
1.50464e+00 9.95316e-02
1.55166e+00 9.80308e-02
1.59868e+00 9.64880e-02
1.64570e+00 9.49046e-02
1.69272e+00 9.32821e-02
1.73974e+00 9.16219e-02
1.78676e+00 8.99258e-02
1.83378e+00 8.81960e-02
1.88080e+00 8.64346e-02
1.92782e+00 8.46438e-02
1.97484e+00 8.28261e-02
2.02186e+00 8.09842e-02
2.06888e+00 7.91209e-02
2.11590e+00 7.72391e-02
2.16292e+00 7.53417e-02
2.20994e+00 7.34320e-02
2.25696e+00 7.15131e-02
2.30398e+00 6.95882e-02
2.35100e+00 6.76607e-02
2.39802e+00 6.57337e-02
2.44504e+00 6.38104e-02
2.49206e+00 6.18941e-02
2.53908e+00 5.99878e-02
2.58610e+00 5.80946e-02
2.63312e+00 5.62172e-02
2.68014e+00 5.43584e-02
2.72716e+00 5.25209e-02
2.77418e+00 5.07071e-02
2.82120e+00 4.89190e-02
2.86822e+00 4.71588e-02
2.91524e+00 4.54284e-02
2.96226e+00 4.37296e-02
3.00928e+00 4.20636e-02
3.05630e+00 4.04318e-02
3.10332e+00 3.88355e-02
3.15034e+00 3.72756e-02
3.19736e+00 3.57528e-02
3.24438e+00 3.42676e-02
3.29140e+00 3.28207e-02
3.33842e+00 3.14126e-02
3.38544e+00 3.00432e-02
3.43246e+00 2.87127e-02
3.47948e+00 2.74212e-02
3.52650e+00 2.61686e-02
3.57352e+00 2.49547e-02
3.62054e+00 2.37792e-02
3.66756e+00 2.26419e-02
3.71458e+00 2.15424e-02
3.76160e+00 2.04802e-02
3.80862e+00 1.94549e-02
3.85564e+00 1.84660e-02
3.90266e+00 1.75129e-02
3.94968e+00 1.65952e-02
3.99670e+00 1.57121e-02
4.04372e+00 1.48630e-02
4.09074e+00 1.40474e-02
4.13776e+00 1.32646e-02
4.18478e+00 1.25139e-02
4.23180e+00 1.17946e-02
4.27882e+00 1.11061e-02
4.32584e+00 1.04476e-02
4.37286e+00 9.81851e-03
4.41988e+00 9.21804e-03
4.46690e+00 8.64549e-03
4.51392e+00 8.10013e-03
4.56094e+00 7.58123e-03
4.60796e+00 7.08806e-03
4.65498e+00 6.61986e-03
4.70200e+00 6.17589e-03
4.74902e+00 5.75539e-03
4.79604e+00 5.35760e-03
4.84306e+00 4.98177e-03
4.89008e+00 4.62713e-03
4.93710e+00 4.29292e-03
4.98412e+00 3.97837e-03
5.03114e+00 3.68271e-03
5.07816e+00 3.40518e-03
5.12518e+00 3.14503e-03
5.17220e+00 2.90150e-03
5.21922e+00 2.67383e-03
5.26624e+00 2.46129e-03
5.31326e+00 2.26316e-03
5.36028e+00 2.07870e-03
5.40730e+00 1.90721e-03
5.45432e+00 1.74799e-03
5.50134e+00 1.60039e-03
5.54836e+00 1.46373e-03
5.59538e+00 1.33737e-03
5.64240e+00 1.22068e-03
5.68942e+00 1.11309e-03
5.73644e+00 1.01401e-03
5.78346e+00 9.22866e-04
5.83048e+00 8.39129e-04
5.87750e+00 7.62311e-04
5.92452e+00 6.91929e-04
5.97154e+00 6.27502e-04
6.01856e+00 5.68586e-04
6.06558e+00 5.14790e-04
6.11260e+00 4.65731e-04
6.15962e+00 4.21023e-04
6.20664e+00 3.80310e-04
6.25366e+00 3.43293e-04
6.30068e+00 3.09675e-04
6.34770e+00 2.79162e-04
6.39472e+00 2.51479e-04
6.44174e+00 2.26402e-04
6.48876e+00 2.03712e-04
6.53578e+00 1.83190e-04
6.58280e+00 1.64632e-04
6.62982e+00 1.47874e-04
6.67684e+00 1.32760e-04
6.72386e+00 1.19133e-04
6.77088e+00 1.06845e-04
6.81790e+00 9.57799e-05
6.86492e+00 8.58274e-05
6.91194e+00 7.68782e-05
6.95896e+00 6.88277e-05
7.00598e+00 6.15942e-05
7.05300e+00 5.51033e-05
7.10002e+00 4.92802e-05
7.14704e+00 4.40530e-05
7.19406e+00 3.93655e-05
7.24108e+00 3.51675e-05
7.28810e+00 3.14090e-05
7.33512e+00 2.80412e-05
7.38214e+00 2.50258e-05
7.42916e+00 2.23298e-05
7.47618e+00 1.99202e-05
7.52320e+00 1.77645e-05
7.57022e+00 1.58369e-05
7.61724e+00 1.41158e-05
7.66426e+00 1.25796e-05
7.71128e+00 1.12068e-05
7.75830e+00 9.98056e-06
7.80532e+00 8.88719e-06
7.85234e+00 7.91315e-06
7.89936e+00 7.04499e-06
7.94638e+00 6.27085e-06
7.99340e+00 5.58047e-06
8.04042e+00 4.96364e-06
8.08744e+00 4.41017e-06
8.13446e+00 3.91081e-06
8.18148e+00 3.45741e-06
8.22850e+00 3.04190e-06
8.27552e+00 2.65629e-06
8.32254e+00 2.29731e-06
8.36956e+00 1.96887e-06
8.41658e+00 1.67547e-06
8.46360e+00 1.42158e-06
8.51062e+00 1.20838e-06
8.55764e+00 1.03071e-06
8.60466e+00 8.82736e-07
8.65168e+00 7.58603e-07
8.69870e+00 6.52928e-07
8.74572e+00 5.61444e-07
8.79274e+00 4.80050e-07
8.83976e+00 4.04645e-07
8.88678e+00 3.32693e-07
8.93380e+00 2.66494e-07
8.98082e+00 2.09278e-07
9.02784e+00 1.64274e-07
9.07486e+00 1.33465e-07
9.12188e+00 1.13860e-07
9.16890e+00 1.01232e-07
9.21592e+00 9.13551e-08
9.26294e+00 8.06029e-08
9.30996e+00 6.84335e-08
9.35698e+00 5.52939e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_3-4.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 5.34749e-02
4.70200e-02 5.34673e-02
9.40400e-02 5.34577e-02
1.41060e-01 5.34443e-02
1.88080e-01 5.34250e-02
2.35100e-01 5.33984e-02
2.82120e-01 5.33644e-02
3.29140e-01 5.33234e-02
3.76160e-01 5.32761e-02
4.23180e-01 5.32228e-02
4.70200e-01 5.31637e-02
5.17220e-01 5.30984e-02
5.64240e-01 5.30270e-02
6.11260e-01 5.29493e-02
6.58280e-01 5.28652e-02
7.05300e-01 5.27749e-02
7.52320e-01 5.26782e-02
7.99340e-01 5.25752e-02
8.46360e-01 5.24661e-02
8.93380e-01 5.23506e-02
9.40400e-01 5.22288e-02
9.87420e-01 5.21007e-02
1.03444e+00 5.19663e-02
1.08146e+00 5.18255e-02
1.12848e+00 5.16784e-02
1.17550e+00 5.15249e-02
1.22252e+00 5.13650e-02
1.26954e+00 5.11987e-02
1.31656e+00 5.10261e-02
1.36358e+00 5.08470e-02
1.41060e+00 5.06614e-02
1.45762e+00 5.04694e-02
1.50464e+00 5.02709e-02
1.55166e+00 5.00660e-02
1.59868e+00 4.98545e-02
1.64570e+00 4.96364e-02
1.69272e+00 4.94118e-02
1.73974e+00 4.91806e-02
1.78676e+00 4.89427e-02
1.83378e+00 4.86982e-02
1.88080e+00 4.84470e-02
1.92782e+00 4.81891e-02
1.97484e+00 4.79245e-02
2.02186e+00 4.76531e-02
2.06888e+00 4.73749e-02
2.11590e+00 4.70899e-02
2.16292e+00 4.67980e-02
2.20994e+00 4.64991e-02
2.25696e+00 4.61933e-02
2.30398e+00 4.58805e-02
2.35100e+00 4.55606e-02
2.39802e+00 4.52337e-02
2.44504e+00 4.48996e-02
2.49206e+00 4.45583e-02
2.53908e+00 4.42098e-02
2.58610e+00 4.38540e-02
2.63312e+00 4.34908e-02
2.68014e+00 4.31202e-02
2.72716e+00 4.27422e-02
2.77418e+00 4.23567e-02
2.82120e+00 4.19636e-02
2.86822e+00 4.15628e-02
2.91524e+00 4.11543e-02
2.96226e+00 4.07381e-02
3.00928e+00 4.03141e-02
3.05630e+00 3.98821e-02
3.10332e+00 3.94423e-02
3.15034e+00 3.89944e-02
3.19736e+00 3.85384e-02
3.24438e+00 3.80743e-02
3.29140e+00 3.76020e-02
3.33842e+00 3.71215e-02
3.38544e+00 3.66326e-02
3.43246e+00 3.61355e-02
3.47948e+00 3.56299e-02
3.52650e+00 3.51160e-02
3.57352e+00 3.45936e-02
3.62054e+00 3.40628e-02
3.66756e+00 3.35235e-02
3.71458e+00 3.29758e-02
3.76160e+00 3.24197e-02
3.80862e+00 3.18553e-02
3.85564e+00 3.12826e-02
3.90266e+00 3.07016e-02
3.94968e+00 3.01126e-02
3.99670e+00 2.95156e-02
4.04372e+00 2.89108e-02
4.09074e+00 2.82984e-02
4.13776e+00 2.76787e-02
4.18478e+00 2.70519e-02
4.23180e+00 2.64183e-02
4.27882e+00 2.57783e-02
4.32584e+00 2.51322e-02
4.37286e+00 2.44807e-02
4.41988e+00 2.38240e-02
4.46690e+00 2.31628e-02
4.51392e+00 2.24977e-02
4.56094e+00 2.18294e-02
4.60796e+00 2.11585e-02
4.65498e+00 2.04858e-02
4.70200e+00 1.98121e-02
4.74902e+00 1.91382e-02
4.79604e+00 1.84652e-02
4.84306e+00 1.77938e-02
4.89008e+00 1.71251e-02
4.93710e+00 1.64600e-02
4.98412e+00 1.57997e-02
5.03114e+00 1.51451e-02
5.07816e+00 1.44972e-02
5.12518e+00 1.38572e-02
5.17220e+00 1.32260e-02
5.21922e+00 1.26048e-02
5.26624e+00 1.19944e-02
5.31326e+00 1.13958e-02
5.36028e+00 1.08099e-02
5.40730e+00 1.02377e-02
5.45432e+00 9.68001e-03
5.50134e+00 9.13744e-03
5.54836e+00 8.61073e-03
5.59538e+00 8.10055e-03
5.64240e+00 7.60746e-03
5.68942e+00 7.13183e-03
5.73644e+00 6.67404e-03
5.78346e+00 6.23449e-03
5.83048e+00 5.81339e-03
5.87750e+00 5.41081e-03
5.92452e+00 5.02680e-03
5.97154e+00 4.66140e-03
6.01856e+00 4.31455e-03
6.06558e+00 3.98600e-03
6.11260e+00 3.67550e-03
6.15962e+00 3.38280e-03
6.20664e+00 3.10757e-03
6.25366e+00 2.84932e-03
6.30068e+00 2.60758e-03
6.34770e+00 2.38186e-03
6.39472e+00 2.17161e-03
6.44174e+00 1.97624e-03
6.48876e+00 1.79510e-03
6.53578e+00 1.62755e-03
6.58280e+00 1.47297e-03
6.62982e+00 1.33067e-03
6.67684e+00 1.19998e-03
6.72386e+00 1.08022e-03
6.77088e+00 9.70723e-04
6.81790e+00 8.70839e-04
6.86492e+00 7.79932e-04
6.91194e+00 6.97363e-04
6.95896e+00 6.22505e-04
7.00598e+00 5.54796e-04
7.05300e+00 4.93693e-04
7.10002e+00 4.38650e-04
7.14704e+00 3.89136e-04
7.19406e+00 3.44695e-04
7.24108e+00 3.04899e-04
7.28810e+00 2.69322e-04
7.33512e+00 2.37546e-04
7.38214e+00 2.09223e-04
7.42916e+00 1.84038e-04
7.47618e+00 1.61680e-04
7.52320e+00 1.41840e-04
7.57022e+00 1.24266e-04
7.61724e+00 1.08740e-04
7.66426e+00 9.50449e-05
7.71128e+00 8.29654e-05
7.75830e+00 7.23262e-05
7.80532e+00 6.29821e-05
7.85234e+00 5.47889e-05
7.89936e+00 4.76034e-05
7.94638e+00 4.13077e-05
7.99340e+00 3.58085e-05
8.04042e+00 3.10135e-05
8.08744e+00 2.68308e-05
8.13446e+00 2.31838e-05
8.18148e+00 2.00142e-05
8.22850e+00 1.72647e-05
8.27552e+00 1.48786e-05
8.32254e+00 1.28072e-05
8.36956e+00 1.10152e-05
8.41658e+00 9.46814e-06
8.46360e+00 8.13181e-06
8.51062e+00 6.97640e-06
8.55764e+00 5.98084e-06
8.60466e+00 5.12503e-06
8.65168e+00 4.38886e-06
8.69870e+00 3.75454e-06
8.74572e+00 3.20987e-06
8.79274e+00 2.74343e-06
8.83976e+00 2.34383e-06
8.88678e+00 2.00070e-06
8.93380e+00 1.70688e-06
8.98082e+00 1.45580e-06
9.02784e+00 1.24089e-06
9.07486e+00 1.05624e-06
9.12188e+00 8.98429e-07
9.16890e+00 7.64687e-07
9.21592e+00 6.52232e-07
9.26294e+00 5.58070e-07
9.30996e+00 4.78085e-07
9.35698e+00 4.07801e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_30-31.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.27017e-01
4.70200e-02 1.26957e-01
9.40400e-02 1.26881e-01
1.41060e-01 1.26775e-01
1.88080e-01 1.26623e-01
2.35100e-01 1.26412e-01
2.82120e-01 1.26142e-01
3.29140e-01 1.25818e-01
3.76160e-01 1.25443e-01
4.23180e-01 1.25020e-01
4.70200e-01 1.24550e-01
5.17220e-01 1.24032e-01
5.64240e-01 1.23464e-01
6.11260e-01 1.22844e-01
6.58280e-01 1.22174e-01
7.05300e-01 1.21452e-01
7.52320e-01 1.20680e-01
7.99340e-01 1.19857e-01
8.46360e-01 1.18982e-01
8.93380e-01 1.18057e-01
9.40400e-01 1.17080e-01
9.87420e-01 1.16053e-01
1.03444e+00 1.14974e-01
1.08146e+00 1.13844e-01
1.12848e+00 1.12663e-01
1.17550e+00 1.11431e-01
1.22252e+00 1.10150e-01
1.26954e+00 1.08818e-01
1.31656e+00 1.07437e-01
1.36358e+00 1.06008e-01
1.41060e+00 1.04531e-01
1.45762e+00 1.03007e-01
1.50464e+00 1.01438e-01
1.55166e+00 9.98239e-02
1.59868e+00 9.81672e-02
1.64570e+00 9.64694e-02
1.69272e+00 9.47323e-02
1.73974e+00 9.29578e-02
1.78676e+00 9.11480e-02
1.83378e+00 8.93055e-02
1.88080e+00 8.74328e-02
1.92782e+00 8.55326e-02
1.97484e+00 8.36076e-02
2.02186e+00 8.16611e-02
2.06888e+00 7.96962e-02
2.11590e+00 7.77161e-02
2.16292e+00 7.57241e-02
2.20994e+00 7.37236e-02
2.25696e+00 7.17182e-02
2.30398e+00 6.97112e-02
2.35100e+00 6.77060e-02
2.39802e+00 6.57061e-02
2.44504e+00 6.37146e-02
2.49206e+00 6.17349e-02
2.53908e+00 5.97702e-02
2.58610e+00 5.78232e-02
2.63312e+00 5.58967e-02
2.68014e+00 5.39934e-02
2.72716e+00 5.21160e-02
2.77418e+00 5.02664e-02
2.82120e+00 4.84468e-02
2.86822e+00 4.66589e-02
2.91524e+00 4.49047e-02
2.96226e+00 4.31856e-02
3.00928e+00 4.15025e-02
3.05630e+00 3.98568e-02
3.10332e+00 3.82494e-02
3.15034e+00 3.66811e-02
3.19736e+00 3.51523e-02
3.24438e+00 3.36634e-02
3.29140e+00 3.22149e-02
3.33842e+00 3.08070e-02
3.38544e+00 2.94396e-02
3.43246e+00 2.81126e-02
3.47948e+00 2.68260e-02
3.52650e+00 2.55796e-02
3.57352e+00 2.43731e-02
3.62054e+00 2.32060e-02
3.66756e+00 2.20779e-02
3.71458e+00 2.09885e-02
3.76160e+00 1.99372e-02
3.80862e+00 1.89234e-02
3.85564e+00 1.79465e-02
3.90266e+00 1.70060e-02
3.94968e+00 1.61012e-02
3.99670e+00 1.52314e-02
4.04372e+00 1.43960e-02
4.09074e+00 1.35944e-02
4.13776e+00 1.28257e-02
4.18478e+00 1.20893e-02
4.23180e+00 1.13844e-02
4.27882e+00 1.07104e-02
4.32584e+00 1.00665e-02
4.37286e+00 9.45196e-03
4.41988e+00 8.86602e-03
4.46690e+00 8.30794e-03
4.51392e+00 7.77696e-03
4.56094e+00 7.27230e-03
4.60796e+00 6.79320e-03
4.65498e+00 6.33889e-03
4.70200e+00 5.90859e-03
4.74902e+00 5.50151e-03
4.79604e+00 5.11687e-03
4.84306e+00 4.75389e-03
4.89008e+00 4.41178e-03
4.93710e+00 4.08975e-03
4.98412e+00 3.78702e-03
5.03114e+00 3.50281e-03
5.07816e+00 3.23634e-03
5.12518e+00 2.98684e-03
5.17220e+00 2.75355e-03
5.21922e+00 2.53569e-03
5.26624e+00 2.33254e-03
5.31326e+00 2.14336e-03
5.36028e+00 1.96743e-03
5.40730e+00 1.80403e-03
5.45432e+00 1.65248e-03
5.50134e+00 1.51212e-03
5.54836e+00 1.38229e-03
5.59538e+00 1.26235e-03
5.64240e+00 1.15169e-03
5.68942e+00 1.04974e-03
5.73644e+00 9.55925e-04
5.78346e+00 8.69695e-04
5.83048e+00 7.90525e-04
5.87750e+00 7.17946e-04
5.92452e+00 6.51490e-04
5.97154e+00 5.90692e-04
6.01856e+00 5.35123e-04
6.06558e+00 4.84411e-04
6.11260e+00 4.38184e-04
6.15962e+00 3.96075e-04
6.20664e+00 3.57744e-04
6.25366e+00 3.22903e-04
6.30068e+00 2.91273e-04
6.34770e+00 2.62571e-04
6.39472e+00 2.36537e-04
6.44174e+00 2.12958e-04
6.48876e+00 1.91626e-04
6.53578e+00 1.72336e-04
6.58280e+00 1.54893e-04
6.62982e+00 1.39144e-04
6.67684e+00 1.24939e-04
6.72386e+00 1.12133e-04
6.77088e+00 1.00585e-04
6.81790e+00 9.01850e-05
6.86492e+00 8.08306e-05
6.91194e+00 7.24186e-05
6.95896e+00 6.48504e-05
7.00598e+00 5.80494e-05
7.05300e+00 5.19456e-05
7.10002e+00 4.64690e-05
7.14704e+00 4.15519e-05
7.19406e+00 3.71416e-05
7.24108e+00 3.31910e-05
7.28810e+00 2.96531e-05
7.33512e+00 2.64821e-05
7.38214e+00 2.36421e-05
7.42916e+00 2.11024e-05
7.47618e+00 1.88320e-05
7.52320e+00 1.68007e-05
7.57022e+00 1.49840e-05
7.61724e+00 1.33610e-05
7.66426e+00 1.19109e-05
7.71128e+00 1.06133e-05
7.75830e+00 9.45306e-06
7.80532e+00 8.41934e-06
7.85234e+00 7.50131e-06
7.89936e+00 6.68803e-06
7.94638e+00 5.96570e-06
7.99340e+00 5.31766e-06
8.04042e+00 4.72718e-06
8.08744e+00 4.17779e-06
8.13446e+00 3.66277e-06
8.18148e+00 3.18713e-06
8.22850e+00 2.75658e-06
8.27552e+00 2.37676e-06
8.32254e+00 2.04815e-06
8.36956e+00 1.76346e-06
8.41658e+00 1.51475e-06
8.46360e+00 1.29409e-06
8.51062e+00 1.09679e-06
8.55764e+00 9.24321e-07
8.60466e+00 7.78830e-07
8.65168e+00 6.62459e-07
8.69870e+00 5.74265e-07
8.74572e+00 5.05846e-07
8.79274e+00 4.47700e-07
8.83976e+00 3.90326e-07
8.88678e+00 3.27595e-07
8.93380e+00 2.63795e-07
8.98082e+00 2.05221e-07
9.02784e+00 1.58167e-07
9.07486e+00 1.27002e-07
9.12188e+00 1.08422e-07
9.16890e+00 9.72185e-08
9.21592e+00 8.81829e-08
9.26294e+00 7.68836e-08
9.30996e+00 6.28889e-08
9.35698e+00 4.70490e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_31-32.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.31022e-01
4.70200e-02 1.30956e-01
9.40400e-02 1.30873e-01
1.41060e-01 1.30757e-01
1.88080e-01 1.30591e-01
2.35100e-01 1.30361e-01
2.82120e-01 1.30067e-01
3.29140e-01 1.29714e-01
3.76160e-01 1.29305e-01
4.23180e-01 1.28844e-01
4.70200e-01 1.28332e-01
5.17220e-01 1.27767e-01
5.64240e-01 1.27148e-01
6.11260e-01 1.26473e-01
6.58280e-01 1.25743e-01
7.05300e-01 1.24958e-01
7.52320e-01 1.24117e-01
7.99340e-01 1.23221e-01
8.46360e-01 1.22270e-01
8.93380e-01 1.21264e-01
9.40400e-01 1.20204e-01
9.87420e-01 1.19088e-01
1.03444e+00 1.17917e-01
1.08146e+00 1.16691e-01
1.12848e+00 1.15411e-01
1.17550e+00 1.14078e-01
1.22252e+00 1.12691e-01
1.26954e+00 1.11252e-01
1.31656e+00 1.09761e-01
1.36358e+00 1.08219e-01
1.41060e+00 1.06627e-01
1.45762e+00 1.04987e-01
1.50464e+00 1.03301e-01
1.55166e+00 1.01569e-01
1.59868e+00 9.97935e-02
1.64570e+00 9.79769e-02
1.69272e+00 9.61214e-02
1.73974e+00 9.42292e-02
1.78676e+00 9.23029e-02
1.83378e+00 9.03454e-02
1.88080e+00 8.83598e-02
1.92782e+00 8.63492e-02
1.97484e+00 8.43166e-02
2.02186e+00 8.22656e-02
2.06888e+00 8.01998e-02
2.11590e+00 7.81226e-02
2.16292e+00 7.60378e-02
2.20994e+00 7.39489e-02
2.25696e+00 7.18595e-02
2.30398e+00 6.97733e-02
2.35100e+00 6.76939e-02
2.39802e+00 6.56246e-02
2.44504e+00 6.35687e-02
2.49206e+00 6.15295e-02
2.53908e+00 5.95102e-02
2.58610e+00 5.75135e-02
2.63312e+00 5.55420e-02
2.68014e+00 5.35982e-02
2.72716e+00 5.16845e-02
2.77418e+00 4.98031e-02
2.82120e+00 4.79554e-02
2.86822e+00 4.61433e-02
2.91524e+00 4.43684e-02
2.96226e+00 4.26319e-02
3.00928e+00 4.09347e-02
3.05630e+00 3.92775e-02
3.10332e+00 3.76614e-02
3.15034e+00 3.60869e-02
3.19736e+00 3.45540e-02
3.24438e+00 3.30632e-02
3.29140e+00 3.16147e-02
3.33842e+00 3.02084e-02
3.38544e+00 2.88442e-02
3.43246e+00 2.75219e-02
3.47948e+00 2.62412e-02
3.52650e+00 2.50019e-02
3.57352e+00 2.38034e-02
3.62054e+00 2.26453e-02
3.66756e+00 2.15271e-02
3.71458e+00 2.04482e-02
3.76160e+00 1.94081e-02
3.80862e+00 1.84061e-02
3.85564e+00 1.74415e-02
3.90266e+00 1.65137e-02
3.94968e+00 1.56220e-02
3.99670e+00 1.47657e-02
4.04372e+00 1.39441e-02
4.09074e+00 1.31563e-02
4.13776e+00 1.24018e-02
4.18478e+00 1.16796e-02
4.23180e+00 1.09892e-02
4.27882e+00 1.03296e-02
4.32584e+00 9.70011e-03
4.37286e+00 9.09998e-03
4.41988e+00 8.52841e-03
4.46690e+00 7.98461e-03
4.51392e+00 7.46778e-03
4.56094e+00 6.97713e-03
4.60796e+00 6.51184e-03
4.65498e+00 6.07114e-03
4.70200e+00 5.65420e-03
4.74902e+00 5.26021e-03
4.79604e+00 4.88838e-03
4.84306e+00 4.53788e-03
4.89008e+00 4.20793e-03
4.93710e+00 3.89770e-03
4.98412e+00 3.60640e-03
5.03114e+00 3.33322e-03
5.07816e+00 3.07739e-03
5.12518e+00 2.83812e-03
5.17220e+00 2.61464e-03
5.21922e+00 2.40617e-03
5.26624e+00 2.21197e-03
5.31326e+00 2.03132e-03
5.36028e+00 1.86350e-03
5.40730e+00 1.70778e-03
5.45432e+00 1.56348e-03
5.50134e+00 1.42996e-03
5.54836e+00 1.30658e-03
5.59538e+00 1.19269e-03
5.64240e+00 1.08768e-03
5.68942e+00 9.91021e-04
5.73644e+00 9.02146e-04
5.78346e+00 8.20508e-04
5.83048e+00 7.45602e-04
5.87750e+00 6.76975e-04
5.92452e+00 6.14174e-04
5.97154e+00 5.56750e-04
6.01856e+00 5.04290e-04
6.06558e+00 4.56436e-04
6.11260e+00 4.12834e-04
6.15962e+00 3.73130e-04
6.20664e+00 3.37000e-04
6.25366e+00 3.04169e-04
6.30068e+00 2.74372e-04
6.34770e+00 2.47339e-04
6.39472e+00 2.22824e-04
6.44174e+00 2.00623e-04
6.48876e+00 1.80542e-04
6.53578e+00 1.62384e-04
6.58280e+00 1.45967e-04
6.62982e+00 1.31143e-04
6.67684e+00 1.17774e-04
6.72386e+00 1.05720e-04
6.77088e+00 9.48506e-05
6.81790e+00 8.50610e-05
6.86492e+00 7.62545e-05
6.91194e+00 6.83344e-05
6.95896e+00 6.12079e-05
7.00598e+00 5.48030e-05
7.05300e+00 4.90538e-05
7.10002e+00 4.38945e-05
7.14704e+00 3.92613e-05
7.19406e+00 3.51047e-05
7.24108e+00 3.13805e-05
7.28810e+00 2.80445e-05
7.33512e+00 2.50537e-05
7.38214e+00 2.23744e-05
7.42916e+00 1.99777e-05
7.47618e+00 1.78347e-05
7.52320e+00 1.59170e-05
7.57022e+00 1.42014e-05
7.61724e+00 1.26680e-05
7.66426e+00 1.12972e-05
7.71128e+00 1.00694e-05
7.75830e+00 8.97094e-06
7.80532e+00 7.99241e-06
7.85234e+00 7.12460e-06
7.89936e+00 6.35806e-06
7.94638e+00 5.67848e-06
7.99340e+00 5.06682e-06
8.04042e+00 4.50389e-06
8.08744e+00 3.97087e-06
8.13446e+00 3.46258e-06
8.18148e+00 2.99029e-06
8.22850e+00 2.56627e-06
8.27552e+00 2.20261e-06
8.32254e+00 1.90157e-06
8.36956e+00 1.65054e-06
8.41658e+00 1.43566e-06
8.46360e+00 1.24312e-06
8.51062e+00 1.06447e-06
8.55764e+00 9.01459e-07
8.60466e+00 7.57008e-07
8.65168e+00 6.34014e-07
8.69870e+00 5.33394e-07
8.74572e+00 4.51271e-07
8.79274e+00 3.83059e-07
8.83976e+00 3.24173e-07
8.88678e+00 2.71197e-07
8.93380e+00 2.24329e-07
8.98082e+00 1.84459e-07
9.02784e+00 1.52481e-07
9.07486e+00 1.28724e-07
9.12188e+00 1.11276e-07
9.16890e+00 9.76717e-08
9.21592e+00 8.54423e-08
9.26294e+00 7.24782e-08
9.30996e+00 5.85076e-08
9.35698e+00 4.38480e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_32-33.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.35124e-01
4.70200e-02 1.35052e-01
9.40400e-02 1.34962e-01
1.41060e-01 1.34836e-01
1.88080e-01 1.34655e-01
2.35100e-01 1.34404e-01
2.82120e-01 1.34084e-01
3.29140e-01 1.33698e-01
3.76160e-01 1.33252e-01
4.23180e-01 1.32750e-01
4.70200e-01 1.32192e-01
5.17220e-01 1.31576e-01
5.64240e-01 1.30902e-01
6.11260e-01 1.30167e-01
6.58280e-01 1.29373e-01
7.05300e-01 1.28518e-01
7.52320e-01 1.27603e-01
7.99340e-01 1.26629e-01
8.46360e-01 1.25596e-01
8.93380e-01 1.24503e-01
9.40400e-01 1.23351e-01
9.87420e-01 1.22140e-01
1.03444e+00 1.20871e-01
1.08146e+00 1.19543e-01
1.12848e+00 1.18158e-01
1.17550e+00 1.16715e-01
1.22252e+00 1.15217e-01
1.26954e+00 1.13663e-01
1.31656e+00 1.12056e-01
1.36358e+00 1.10395e-01
1.41060e+00 1.08683e-01
1.45762e+00 1.06922e-01
1.50464e+00 1.05113e-01
1.55166e+00 1.03258e-01
1.59868e+00 1.01360e-01
1.64570e+00 9.94211e-02
1.69272e+00 9.74440e-02
1.73974e+00 9.54316e-02
1.78676e+00 9.33868e-02
1.83378e+00 9.13130e-02
1.88080e+00 8.92137e-02
1.92782e+00 8.70924e-02
1.97484e+00 8.49526e-02
2.02186e+00 8.27981e-02
2.06888e+00 8.06329e-02
2.11590e+00 7.84607e-02
2.16292e+00 7.62855e-02
2.20994e+00 7.41109e-02
2.25696e+00 7.19407e-02
2.30398e+00 6.97789e-02
2.35100e+00 6.76289e-02
2.39802e+00 6.54941e-02
2.44504e+00 6.33778e-02
2.49206e+00 6.12832e-02
2.53908e+00 5.92134e-02
2.58610e+00 5.71710e-02
2.63312e+00 5.51583e-02
2.68014e+00 5.31778e-02
2.72716e+00 5.12317e-02
2.77418e+00 4.93218e-02
2.82120e+00 4.74495e-02
2.86822e+00 4.56163e-02
2.91524e+00 4.38237e-02
2.96226e+00 4.20725e-02
3.00928e+00 4.03635e-02
3.05630e+00 3.86973e-02
3.10332e+00 3.70746e-02
3.15034e+00 3.54956e-02
3.19736e+00 3.39605e-02
3.24438e+00 3.24693e-02
3.29140e+00 3.10221e-02
3.33842e+00 2.96187e-02
3.38544e+00 2.82587e-02
3.43246e+00 2.69420e-02
3.47948e+00 2.56680e-02
3.52650e+00 2.44364e-02
3.57352e+00 2.32466e-02
3.62054e+00 2.20980e-02
3.66756e+00 2.09900e-02
3.71458e+00 1.99221e-02
3.76160e+00 1.88935e-02
3.80862e+00 1.79035e-02
3.85564e+00 1.69514e-02
3.90266e+00 1.60365e-02
3.94968e+00 1.51581e-02
3.99670e+00 1.43153e-02
4.04372e+00 1.35074e-02
4.09074e+00 1.27336e-02
4.13776e+00 1.19931e-02
4.18478e+00 1.12852e-02
4.23180e+00 1.06090e-02
4.27882e+00 9.96370e-03
4.32584e+00 9.34853e-03
4.37286e+00 8.76264e-03
4.41988e+00 8.20524e-03
4.46690e+00 7.67549e-03
4.51392e+00 7.17257e-03
4.56094e+00 6.69565e-03
4.60796e+00 6.24389e-03
4.65498e+00 5.81648e-03
4.70200e+00 5.41257e-03
4.74902e+00 5.03134e-03
4.79604e+00 4.67194e-03
4.84306e+00 4.33356e-03
4.89008e+00 4.01536e-03
4.93710e+00 3.71652e-03
4.98412e+00 3.43624e-03
5.03114e+00 3.17368e-03
5.07816e+00 2.92805e-03
5.12518e+00 2.69858e-03
5.17220e+00 2.48447e-03
5.21922e+00 2.28496e-03
5.26624e+00 2.09929e-03
5.31326e+00 1.92674e-03
5.36028e+00 1.76659e-03
5.40730e+00 1.61814e-03
5.45432e+00 1.48069e-03
5.50134e+00 1.35363e-03
5.54836e+00 1.23630e-03
5.59538e+00 1.12809e-03
5.64240e+00 1.02839e-03
5.68942e+00 9.36685e-04
5.73644e+00 8.52423e-04
5.78346e+00 7.75071e-04
5.83048e+00 7.04138e-04
5.87750e+00 6.39188e-04
5.92452e+00 5.79783e-04
5.97154e+00 5.25490e-04
6.01856e+00 4.75912e-04
6.06558e+00 4.30704e-04
6.11260e+00 3.89529e-04
6.15962e+00 3.52047e-04
6.20664e+00 3.17948e-04
6.25366e+00 2.86972e-04
6.30068e+00 2.58863e-04
6.34770e+00 2.33368e-04
6.39472e+00 2.10250e-04
6.44174e+00 1.89317e-04
6.48876e+00 1.70385e-04
6.53578e+00 1.53267e-04
6.58280e+00 1.37790e-04
6.62982e+00 1.23816e-04
6.67684e+00 1.11213e-04
6.72386e+00 9.98499e-05
6.77088e+00 8.96016e-05
6.81790e+00 8.03708e-05
6.86492e+00 7.20662e-05
6.91194e+00 6.45964e-05
6.95896e+00 5.78744e-05
7.00598e+00 5.18320e-05
7.05300e+00 4.64073e-05
7.10002e+00 4.15381e-05
7.14704e+00 3.71646e-05
7.19406e+00 3.32400e-05
7.24108e+00 2.97230e-05
7.28810e+00 2.65718e-05
7.33512e+00 2.37463e-05
7.38214e+00 2.12144e-05
7.42916e+00 1.89487e-05
7.47618e+00 1.69217e-05
7.52320e+00 1.51062e-05
7.57022e+00 1.34813e-05
7.61724e+00 1.20293e-05
7.66426e+00 1.07329e-05
7.71128e+00 9.57476e-06
7.75830e+00 8.53987e-06
7.80532e+00 7.61502e-06
7.85234e+00 6.78705e-06
7.89936e+00 6.04284e-06
7.94638e+00 5.37061e-06
7.99340e+00 4.75986e-06
8.04042e+00 4.20016e-06
8.08744e+00 3.68126e-06
8.13446e+00 3.19959e-06
8.18148e+00 2.75969e-06
8.22850e+00 2.36656e-06
8.27552e+00 2.02513e-06
8.32254e+00 1.73580e-06
8.36956e+00 1.49212e-06
8.41658e+00 1.28710e-06
8.46360e+00 1.11371e-06
8.51062e+00 9.65300e-07
8.55764e+00 8.35846e-07
8.60466e+00 7.19415e-07
8.65168e+00 6.10078e-07
8.69870e+00 5.04825e-07
8.74572e+00 4.07691e-07
8.79274e+00 3.23754e-07
8.83976e+00 2.58093e-07
8.88678e+00 2.13296e-07
8.93380e+00 1.84264e-07
8.98082e+00 1.64416e-07
9.02784e+00 1.47175e-07
9.07486e+00 1.27425e-07
9.12188e+00 1.05878e-07
9.16890e+00 8.46965e-08
9.21592e+00 6.60413e-08
9.26294e+00 5.16438e-08
9.30996e+00 4.10220e-08
9.35698e+00 3.29845e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_33-34.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.39317e-01
4.70200e-02 1.39239e-01
9.40400e-02 1.39140e-01
1.41060e-01 1.39003e-01
1.88080e-01 1.38805e-01
2.35100e-01 1.38532e-01
2.82120e-01 1.38183e-01
3.29140e-01 1.37762e-01
3.76160e-01 1.37276e-01
4.23180e-01 1.36729e-01
4.70200e-01 1.36121e-01
5.17220e-01 1.35450e-01
5.64240e-01 1.34716e-01
6.11260e-01 1.33917e-01
6.58280e-01 1.33052e-01
7.05300e-01 1.32122e-01
7.52320e-01 1.31128e-01
7.99340e-01 1.30070e-01
8.46360e-01 1.28947e-01
8.93380e-01 1.27762e-01
9.40400e-01 1.26513e-01
9.87420e-01 1.25200e-01
1.03444e+00 1.23825e-01
1.08146e+00 1.22389e-01
1.12848e+00 1.20891e-01
1.17550e+00 1.19334e-01
1.22252e+00 1.17717e-01
1.26954e+00 1.16043e-01
1.31656e+00 1.14313e-01
1.36358e+00 1.12528e-01
1.41060e+00 1.10690e-01
1.45762e+00 1.08803e-01
1.50464e+00 1.06867e-01
1.55166e+00 1.04885e-01
1.59868e+00 1.02861e-01
1.64570e+00 1.00797e-01
1.69272e+00 9.86956e-02
1.73974e+00 9.65612e-02
1.78676e+00 9.43969e-02
1.83378e+00 9.22063e-02
1.88080e+00 8.99934e-02
1.92782e+00 8.77622e-02
1.97484e+00 8.55164e-02
2.02186e+00 8.32603e-02
2.06888e+00 8.09978e-02
2.11590e+00 7.87333e-02
2.16292e+00 7.64706e-02
2.20994e+00 7.42138e-02
2.25696e+00 7.19666e-02
2.30398e+00 6.97328e-02
2.35100e+00 6.75162e-02
2.39802e+00 6.53201e-02
2.44504e+00 6.31475e-02
2.49206e+00 6.10015e-02
2.53908e+00 5.88853e-02
2.58610e+00 5.68011e-02
2.63312e+00 5.47511e-02
2.68014e+00 5.27375e-02
2.72716e+00 5.07625e-02
2.77418e+00 4.88274e-02
2.82120e+00 4.69335e-02
2.86822e+00 4.50822e-02
2.91524e+00 4.32744e-02
2.96226e+00 4.15111e-02
3.00928e+00 3.97925e-02
3.05630e+00 3.81193e-02
3.10332e+00 3.64918e-02
3.15034e+00 3.49101e-02
3.19736e+00 3.33741e-02
3.24438e+00 3.18838e-02
3.29140e+00 3.04390e-02
3.33842e+00 2.90395e-02
3.38544e+00 2.76847e-02
3.43246e+00 2.63743e-02
3.47948e+00 2.51077e-02
3.52650e+00 2.38844e-02
3.57352e+00 2.27037e-02
3.62054e+00 2.15651e-02
3.66756e+00 2.04677e-02
3.71458e+00 1.94110e-02
3.76160e+00 1.83942e-02
3.80862e+00 1.74164e-02
3.85564e+00 1.64769e-02
3.90266e+00 1.55750e-02
3.94968e+00 1.47098e-02
3.99670e+00 1.38805e-02
4.04372e+00 1.30864e-02
4.09074e+00 1.23265e-02
4.13776e+00 1.16000e-02
4.18478e+00 1.09062e-02
4.23180e+00 1.02441e-02
4.27882e+00 9.61298e-03
4.32584e+00 9.01191e-03
4.37286e+00 8.44006e-03
4.41988e+00 7.89659e-03
4.46690e+00 7.38063e-03
4.51392e+00 6.89134e-03
4.56094e+00 6.42785e-03
4.60796e+00 5.98931e-03
4.65498e+00 5.57485e-03
4.70200e+00 5.18361e-03
4.74902e+00 4.81475e-03
4.79604e+00 4.46741e-03
4.84306e+00 4.14073e-03
4.89008e+00 3.83387e-03
4.93710e+00 3.54600e-03
4.98412e+00 3.27629e-03
5.03114e+00 3.02391e-03
5.07816e+00 2.78806e-03
5.12518e+00 2.56793e-03
5.17220e+00 2.36276e-03
5.21922e+00 2.17176e-03
5.26624e+00 1.99417e-03
5.31326e+00 1.82929e-03
5.36028e+00 1.67641e-03
5.40730e+00 1.53481e-03
5.45432e+00 1.40382e-03
5.50134e+00 1.28282e-03
5.54836e+00 1.17119e-03
5.59538e+00 1.06830e-03
5.64240e+00 9.73570e-04
5.68942e+00 8.86486e-04
5.73644e+00 8.06523e-04
5.78346e+00 7.33160e-04
5.83048e+00 6.65922e-04
5.87750e+00 6.04386e-04
5.92452e+00 5.48131e-04
5.97154e+00 4.96739e-04
6.01856e+00 4.49826e-04
6.06558e+00 4.07066e-04
6.11260e+00 3.68131e-04
6.15962e+00 3.32699e-04
6.20664e+00 3.00473e-04
6.25366e+00 2.71204e-04
6.30068e+00 2.44649e-04
6.34770e+00 2.20567e-04
6.39472e+00 1.98733e-04
6.44174e+00 1.78965e-04
6.48876e+00 1.61086e-04
6.53578e+00 1.44922e-04
6.58280e+00 1.30308e-04
6.62982e+00 1.17112e-04
6.67684e+00 1.05211e-04
6.72386e+00 9.44795e-05
6.77088e+00 8.48002e-05
6.81790e+00 7.60811e-05
6.86492e+00 6.82358e-05
6.91194e+00 6.11783e-05
6.95896e+00 5.48262e-05
7.00598e+00 4.91154e-05
7.05300e+00 4.39874e-05
7.10002e+00 3.93835e-05
7.14704e+00 3.52472e-05
7.19406e+00 3.15346e-05
7.24108e+00 2.82068e-05
7.28810e+00 2.52248e-05
7.33512e+00 2.25506e-05
7.38214e+00 2.01539e-05
7.42916e+00 1.80081e-05
7.47618e+00 1.60865e-05
7.52320e+00 1.43632e-05
7.57022e+00 1.28196e-05
7.61724e+00 1.14415e-05
7.66426e+00 1.02147e-05
7.71128e+00 9.12497e-06
7.75830e+00 8.15410e-06
7.80532e+00 7.28096e-06
7.85234e+00 6.48434e-06
7.89936e+00 5.74366e-06
7.94638e+00 5.05179e-06
7.99340e+00 4.41465e-06
8.04042e+00 3.83869e-06
8.08744e+00 3.33014e-06
8.13446e+00 2.88799e-06
8.18148e+00 2.50251e-06
8.22850e+00 2.16341e-06
8.27552e+00 1.86051e-06
8.32254e+00 1.58864e-06
8.36956e+00 1.35027e-06
8.41658e+00 1.14850e-06
8.46360e+00 9.86379e-07
8.51062e+00 8.61810e-07
8.55764e+00 7.62900e-07
8.60466e+00 6.76656e-07
8.65168e+00 5.90099e-07
8.69870e+00 4.96119e-07
8.74572e+00 4.01772e-07
8.79274e+00 3.16212e-07
8.83976e+00 2.48589e-07
8.88678e+00 2.04334e-07
8.93380e+00 1.77375e-07
8.98082e+00 1.59432e-07
9.02784e+00 1.42220e-07
9.07486e+00 1.19514e-07
9.12188e+00 9.32801e-08
9.16890e+00 6.75181e-08
9.21592e+00 4.62296e-08
9.26294e+00 3.26254e-08
9.30996e+00 2.58523e-08
9.35698e+00 2.37548e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_34-35.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.43595e-01
4.70200e-02 1.43509e-01
9.40400e-02 1.43402e-01
1.41060e-01 1.43252e-01
1.88080e-01 1.43037e-01
2.35100e-01 1.42739e-01
2.82120e-01 1.42358e-01
3.29140e-01 1.41900e-01
3.76160e-01 1.41371e-01
4.23180e-01 1.40775e-01
4.70200e-01 1.40113e-01
5.17220e-01 1.39383e-01
5.64240e-01 1.38584e-01
6.11260e-01 1.37715e-01
6.58280e-01 1.36775e-01
7.05300e-01 1.35764e-01
7.52320e-01 1.34684e-01
7.99340e-01 1.33536e-01
8.46360e-01 1.32318e-01
8.93380e-01 1.31033e-01
9.40400e-01 1.29680e-01
9.87420e-01 1.28259e-01
1.03444e+00 1.26772e-01
1.08146e+00 1.25220e-01
1.12848e+00 1.23604e-01
1.17550e+00 1.21924e-01
1.22252e+00 1.20184e-01
1.26954e+00 1.18383e-01
1.31656e+00 1.16525e-01
1.36358e+00 1.14610e-01
1.41060e+00 1.12643e-01
1.45762e+00 1.10624e-01
1.50464e+00 1.08558e-01
1.55166e+00 1.06446e-01
1.59868e+00 1.04292e-01
1.64570e+00 1.02101e-01
1.69272e+00 9.98743e-02
1.73974e+00 9.76170e-02
1.78676e+00 9.53327e-02
1.83378e+00 9.30256e-02
1.88080e+00 9.07000e-02
1.92782e+00 8.83602e-02
1.97484e+00 8.60103e-02
2.02186e+00 8.36548e-02
2.06888e+00 8.12980e-02
2.11590e+00 7.89442e-02
2.16292e+00 7.65977e-02
2.20994e+00 7.42622e-02
2.25696e+00 7.19418e-02
2.30398e+00 6.96401e-02
2.35100e+00 6.73610e-02
2.39802e+00 6.51076e-02
2.44504e+00 6.28827e-02
2.49206e+00 6.06895e-02
2.53908e+00 5.85306e-02
2.58610e+00 5.64084e-02
2.63312e+00 5.43247e-02
2.68014e+00 5.22815e-02
2.72716e+00 5.02807e-02
2.77418e+00 4.83235e-02
2.82120e+00 4.64109e-02
2.86822e+00 4.45439e-02
2.91524e+00 4.27234e-02
2.96226e+00 4.09500e-02
3.00928e+00 3.92239e-02
3.05630e+00 3.75454e-02
3.10332e+00 3.59147e-02
3.15034e+00 3.43317e-02
3.19736e+00 3.27961e-02
3.24438e+00 3.13079e-02
3.29140e+00 2.98665e-02
3.33842e+00 2.84717e-02
3.38544e+00 2.71228e-02
3.43246e+00 2.58194e-02
3.47948e+00 2.45607e-02
3.52650e+00 2.33462e-02
3.57352e+00 2.21752e-02
3.62054e+00 2.10468e-02
3.66756e+00 1.99603e-02
3.71458e+00 1.89150e-02
3.76160e+00 1.79101e-02
3.80862e+00 1.69446e-02
3.85564e+00 1.60179e-02
3.90266e+00 1.51290e-02
3.94968e+00 1.42771e-02
3.99670e+00 1.34613e-02
4.04372e+00 1.26809e-02
4.09074e+00 1.19348e-02
4.13776e+00 1.12223e-02
4.18478e+00 1.05424e-02
4.23180e+00 9.89432e-03
4.27882e+00 9.27713e-03
4.32584e+00 8.68996e-03
4.37286e+00 8.13192e-03
4.41988e+00 7.60213e-03
4.46690e+00 7.09970e-03
4.51392e+00 6.62374e-03
4.56094e+00 6.17337e-03
4.60796e+00 5.74770e-03
4.65498e+00 5.34583e-03
4.70200e+00 4.96690e-03
4.74902e+00 4.61003e-03
4.79604e+00 4.27433e-03
4.84306e+00 3.95895e-03
4.89008e+00 3.66301e-03
4.93710e+00 3.38568e-03
4.98412e+00 3.12612e-03
5.03114e+00 2.88347e-03
5.07816e+00 2.65694e-03
5.12518e+00 2.44574e-03
5.17220e+00 2.24906e-03
5.21922e+00 2.06614e-03
5.26624e+00 1.89622e-03
5.31326e+00 1.73861e-03
5.36028e+00 1.59258e-03
5.40730e+00 1.45743e-03
5.45432e+00 1.33251e-03
5.50134e+00 1.21720e-03
5.54836e+00 1.11090e-03
5.59538e+00 1.01298e-03
5.64240e+00 9.22890e-04
5.68942e+00 8.40122e-04
5.73644e+00 7.64167e-04
5.78346e+00 6.94516e-04
5.83048e+00 6.30711e-04
5.87750e+00 5.72343e-04
5.92452e+00 5.19007e-04
5.97154e+00 4.70299e-04
6.01856e+00 4.25852e-04
6.06558e+00 3.85351e-04
6.11260e+00 3.48485e-04
6.15962e+00 3.14943e-04
6.20664e+00 2.84442e-04
6.25366e+00 2.56744e-04
6.30068e+00 2.31619e-04
6.34770e+00 2.08836e-04
6.39472e+00 1.88181e-04
6.44174e+00 1.69481e-04
6.48876e+00 1.52570e-04
6.53578e+00 1.37281e-04
6.58280e+00 1.23458e-04
6.62982e+00 1.10976e-04
6.67684e+00 9.97179e-05
6.72386e+00 8.95658e-05
6.77088e+00 8.04079e-05
6.81790e+00 7.21571e-05
6.86492e+00 6.47322e-05
6.91194e+00 5.80518e-05
6.95896e+00 5.20382e-05
7.00598e+00 4.66307e-05
7.05300e+00 4.17740e-05
7.10002e+00 3.74126e-05
7.14704e+00 3.34932e-05
7.19406e+00 2.99744e-05
7.24108e+00 2.68196e-05
7.28810e+00 2.39923e-05
7.33512e+00 2.14567e-05
7.38214e+00 1.91837e-05
7.42916e+00 1.71475e-05
7.47618e+00 1.53222e-05
7.52320e+00 1.36828e-05
7.57022e+00 1.22131e-05
7.61724e+00 1.09022e-05
7.66426e+00 9.73968e-06
7.71128e+00 8.71399e-06
7.75830e+00 7.80348e-06
7.80532e+00 6.97844e-06
7.85234e+00 6.20895e-06
7.89936e+00 5.46635e-06
7.94638e+00 4.74916e-06
7.99340e+00 4.08227e-06
8.04042e+00 3.49165e-06
8.08744e+00 3.00254e-06
8.13446e+00 2.61650e-06
8.18148e+00 2.30640e-06
8.22850e+00 2.04339e-06
8.27552e+00 1.79890e-06
8.32254e+00 1.55859e-06
8.36956e+00 1.32977e-06
8.41658e+00 1.12156e-06
8.46360e+00 9.43014e-07
8.51062e+00 7.97923e-07
8.55764e+00 6.80021e-07
8.60466e+00 5.81918e-07
8.65168e+00 4.96227e-07
8.69870e+00 4.18005e-07
8.74572e+00 3.48205e-07
8.79274e+00 2.88652e-07
8.83976e+00 2.41171e-07
8.88678e+00 2.06255e-07
8.93380e+00 1.80292e-07
8.98082e+00 1.58878e-07
9.02784e+00 1.37609e-07
9.07486e+00 1.13312e-07
9.12188e+00 8.77175e-08
9.16890e+00 6.37736e-08
9.21592e+00 4.44295e-08
9.26294e+00 3.20107e-08
9.30996e+00 2.56370e-08
9.35698e+00 2.34008e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_35-36.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.47959e-01
4.70200e-02 1.47866e-01
9.40400e-02 1.47750e-01
1.41060e-01 1.47586e-01
1.88080e-01 1.47352e-01
2.35100e-01 1.47027e-01
2.82120e-01 1.46612e-01
3.29140e-01 1.46114e-01
3.76160e-01 1.45537e-01
4.23180e-01 1.44888e-01
4.70200e-01 1.44168e-01
5.17220e-01 1.43374e-01
5.64240e-01 1.42506e-01
6.11260e-01 1.41561e-01
6.58280e-01 1.40539e-01
7.05300e-01 1.39442e-01
7.52320e-01 1.38270e-01
7.99340e-01 1.37025e-01
8.46360e-01 1.35705e-01
8.93380e-01 1.34314e-01
9.40400e-01 1.32850e-01
9.87420e-01 1.31314e-01
1.03444e+00 1.29709e-01
1.08146e+00 1.28034e-01
1.12848e+00 1.26292e-01
1.17550e+00 1.24485e-01
1.22252e+00 1.22614e-01
1.26954e+00 1.20681e-01
1.31656e+00 1.18689e-01
1.36358e+00 1.16640e-01
1.41060e+00 1.14538e-01
1.45762e+00 1.12384e-01
1.50464e+00 1.10184e-01
1.55166e+00 1.07939e-01
1.59868e+00 1.05654e-01
1.64570e+00 1.03333e-01
1.69272e+00 1.00981e-01
1.73974e+00 9.86000e-02
1.78676e+00 9.61960e-02
1.83378e+00 9.37732e-02
1.88080e+00 9.13362e-02
1.92782e+00 8.88896e-02
1.97484e+00 8.64381e-02
2.02186e+00 8.39860e-02
2.06888e+00 8.15378e-02
2.11590e+00 7.90982e-02
2.16292e+00 7.66713e-02
2.20994e+00 7.42610e-02
2.25696e+00 7.18712e-02
2.30398e+00 6.95057e-02
2.35100e+00 6.71681e-02
2.39802e+00 6.48612e-02
2.44504e+00 6.25881e-02
2.49206e+00 6.03513e-02
2.53908e+00 5.81535e-02
2.58610e+00 5.59967e-02
2.63312e+00 5.38827e-02
2.68014e+00 5.18130e-02
2.72716e+00 4.97893e-02
2.77418e+00 4.78126e-02
2.82120e+00 4.58837e-02
2.86822e+00 4.40033e-02
2.91524e+00 4.21722e-02
2.96226e+00 4.03907e-02
3.00928e+00 3.86587e-02
3.05630e+00 3.69765e-02
3.10332e+00 3.53439e-02
3.15034e+00 3.37608e-02
3.19736e+00 3.22268e-02
3.24438e+00 3.07415e-02
3.29140e+00 2.93045e-02
3.33842e+00 2.79151e-02
3.38544e+00 2.65728e-02
3.43246e+00 2.52769e-02
3.47948e+00 2.40267e-02
3.52650e+00 2.28214e-02
3.57352e+00 2.16602e-02
3.62054e+00 2.05424e-02
3.66756e+00 1.94671e-02
3.71458e+00 1.84334e-02
3.76160e+00 1.74405e-02
3.80862e+00 1.64875e-02
3.85564e+00 1.55736e-02
3.90266e+00 1.46978e-02
3.94968e+00 1.38592e-02
3.99670e+00 1.30569e-02
4.04372e+00 1.22901e-02
4.09074e+00 1.15578e-02
4.13776e+00 1.08591e-02
4.18478e+00 1.01931e-02
4.23180e+00 9.55881e-03
4.27882e+00 8.95540e-03
4.32584e+00 8.38193e-03
4.37286e+00 7.83748e-03
4.41988e+00 7.32112e-03
4.46690e+00 6.83194e-03
4.51392e+00 6.36903e-03
4.56094e+00 5.93146e-03
4.60796e+00 5.51832e-03
4.65498e+00 5.12871e-03
4.70200e+00 4.76171e-03
4.74902e+00 4.41645e-03
4.79604e+00 4.09201e-03
4.84306e+00 3.78751e-03
4.89008e+00 3.50209e-03
4.93710e+00 3.23489e-03
4.98412e+00 2.98504e-03
5.03114e+00 2.75171e-03
5.07816e+00 2.53409e-03
5.12518e+00 2.33137e-03
5.17220e+00 2.14278e-03
5.21922e+00 1.96752e-03
5.26624e+00 1.80487e-03
5.31326e+00 1.65411e-03
5.36028e+00 1.51455e-03
5.40730e+00 1.38549e-03
5.45432e+00 1.26628e-03
5.50134e+00 1.15632e-03
5.54836e+00 1.05501e-03
5.59538e+00 9.61748e-04
5.64240e+00 8.75996e-04
5.68942e+00 7.97256e-04
5.73644e+00 7.25034e-04
5.78346e+00 6.58839e-04
5.83048e+00 5.98225e-04
5.87750e+00 5.42798e-04
5.92452e+00 4.92169e-04
5.97154e+00 4.45949e-04
6.01856e+00 4.03784e-04
6.06558e+00 3.65373e-04
6.11260e+00 3.30418e-04
6.15962e+00 2.98622e-04
6.20664e+00 2.69713e-04
6.25366e+00 2.43465e-04
6.30068e+00 2.19657e-04
6.34770e+00 1.98067e-04
6.39472e+00 1.78493e-04
6.44174e+00 1.60774e-04
6.48876e+00 1.44752e-04
6.53578e+00 1.30274e-04
6.58280e+00 1.17192e-04
6.62982e+00 1.05377e-04
6.67684e+00 9.47077e-05
6.72386e+00 8.50611e-05
6.77088e+00 7.63263e-05
6.81790e+00 6.84378e-05
6.86492e+00 6.13404e-05
6.91194e+00 5.49791e-05
6.95896e+00 4.92964e-05
7.00598e+00 4.42217e-05
7.05300e+00 3.96810e-05
7.10002e+00 3.56000e-05
7.14704e+00 3.19098e-05
7.19406e+00 2.85735e-05
7.24108e+00 2.55669e-05
7.28810e+00 2.28659e-05
7.33512e+00 2.04461e-05
7.38214e+00 1.82821e-05
7.42916e+00 1.63481e-05
7.47618e+00 1.46182e-05
7.52320e+00 1.30670e-05
7.57022e+00 1.16758e-05
7.61724e+00 1.04299e-05
7.66426e+00 9.31447e-06
7.71128e+00 8.31472e-06
7.75830e+00 7.41310e-06
7.80532e+00 6.58998e-06
7.85234e+00 5.82571e-06
7.89936e+00 5.10144e-06
7.94638e+00 4.41650e-06
7.99340e+00 3.78778e-06
8.04042e+00 3.23290e-06
8.08744e+00 2.76899e-06
8.13446e+00 2.39666e-06
8.18148e+00 2.09654e-06
8.22850e+00 1.84808e-06
8.27552e+00 1.63083e-06
8.32254e+00 1.43119e-06
8.36956e+00 1.24588e-06
8.41658e+00 1.07249e-06
8.46360e+00 9.08637e-07
8.51062e+00 7.54458e-07
8.55764e+00 6.14903e-07
8.60466e+00 4.95460e-07
8.65168e+00 4.01609e-07
8.69870e+00 3.35379e-07
8.74572e+00 2.90477e-07
8.79274e+00 2.59373e-07
8.83976e+00 2.34541e-07
8.88678e+00 2.10066e-07
8.93380e+00 1.85018e-07
8.98082e+00 1.59427e-07
9.02784e+00 1.33320e-07
9.07486e+00 1.07016e-07
9.12188e+00 8.19818e-08
9.16890e+00 5.99700e-08
9.21592e+00 4.27335e-08
9.26294e+00 3.15906e-08
9.30996e+00 2.56240e-08
9.35698e+00 2.32003e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_36-37.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.52418e-01
4.70200e-02 1.52316e-01
9.40400e-02 1.52189e-01
1.41060e-01 1.52011e-01
1.88080e-01 1.51755e-01
2.35100e-01 1.51402e-01
2.82120e-01 1.50950e-01
3.29140e-01 1.50407e-01
3.76160e-01 1.49780e-01
4.23180e-01 1.49074e-01
4.70200e-01 1.48291e-01
5.17220e-01 1.47428e-01
5.64240e-01 1.46484e-01
6.11260e-01 1.45458e-01
6.58280e-01 1.44349e-01
7.05300e-01 1.43159e-01
7.52320e-01 1.41888e-01
7.99340e-01 1.40539e-01
8.46360e-01 1.39111e-01
8.93380e-01 1.37605e-01
9.40400e-01 1.36023e-01
9.87420e-01 1.34366e-01
1.03444e+00 1.32634e-01
1.08146e+00 1.30831e-01
1.12848e+00 1.28957e-01
1.17550e+00 1.27015e-01
1.22252e+00 1.25007e-01
1.26954e+00 1.22936e-01
1.31656e+00 1.20806e-01
1.36358e+00 1.18618e-01
1.41060e+00 1.16376e-01
1.45762e+00 1.14084e-01
1.50464e+00 1.11746e-01
1.55166e+00 1.09366e-01
1.59868e+00 1.06948e-01
1.64570e+00 1.04497e-01
1.69272e+00 1.02017e-01
1.73974e+00 9.95130e-02
1.78676e+00 9.69899e-02
1.83378e+00 9.44525e-02
1.88080e+00 9.19058e-02
1.92782e+00 8.93546e-02
1.97484e+00 8.68038e-02
2.02186e+00 8.42580e-02
2.06888e+00 8.17217e-02
2.11590e+00 7.91996e-02
2.16292e+00 7.66960e-02
2.20994e+00 7.42147e-02
2.25696e+00 7.17594e-02
2.30398e+00 6.93338e-02
2.35100e+00 6.69414e-02
2.39802e+00 6.45849e-02
2.44504e+00 6.22670e-02
2.49206e+00 5.99902e-02
2.53908e+00 5.77568e-02
2.58610e+00 5.55687e-02
2.63312e+00 5.34271e-02
2.68014e+00 5.13337e-02
2.72716e+00 4.92897e-02
2.77418e+00 4.72960e-02
2.82120e+00 4.53530e-02
2.86822e+00 4.34613e-02
2.91524e+00 4.16214e-02
2.96226e+00 3.98333e-02
3.00928e+00 3.80971e-02
3.05630e+00 3.64124e-02
3.10332e+00 3.47792e-02
3.15034e+00 3.31971e-02
3.19736e+00 3.16655e-02
3.24438e+00 3.01840e-02
3.29140e+00 2.87520e-02
3.33842e+00 2.73688e-02
3.38544e+00 2.60337e-02
3.43246e+00 2.47458e-02
3.47948e+00 2.35044e-02
3.52650e+00 2.23087e-02
3.57352e+00 2.11578e-02
3.62054e+00 2.00508e-02
3.66756e+00 1.89868e-02
3.71458e+00 1.79650e-02
3.76160e+00 1.69843e-02
3.80862e+00 1.60439e-02
3.85564e+00 1.51428e-02
3.90266e+00 1.42802e-02
3.94968e+00 1.34549e-02
3.99670e+00 1.26662e-02
4.04372e+00 1.19130e-02
4.09074e+00 1.11943e-02
4.13776e+00 1.05094e-02
4.18478e+00 9.85707e-03
4.23180e+00 9.23651e-03
4.27882e+00 8.64673e-03
4.32584e+00 8.08678e-03
4.37286e+00 7.55570e-03
4.41988e+00 7.05254e-03
4.46690e+00 6.57636e-03
4.51392e+00 6.12621e-03
4.56094e+00 5.70115e-03
4.60796e+00 5.30024e-03
4.65498e+00 4.92254e-03
4.70200e+00 4.56714e-03
4.74902e+00 4.23312e-03
4.79604e+00 3.91957e-03
4.84306e+00 3.62559e-03
4.89008e+00 3.35029e-03
4.93710e+00 3.09281e-03
4.98412e+00 2.85230e-03
5.03114e+00 2.62789e-03
5.07816e+00 2.41877e-03
5.12518e+00 2.22415e-03
5.17220e+00 2.04325e-03
5.21922e+00 1.87528e-03
5.26624e+00 1.71951e-03
5.31326e+00 1.57525e-03
5.36028e+00 1.44180e-03
5.40730e+00 1.31848e-03
5.45432e+00 1.20464e-03
5.50134e+00 1.09971e-03
5.54836e+00 1.00309e-03
5.59538e+00 9.14197e-04
5.64240e+00 8.32504e-04
5.68942e+00 7.57529e-04
5.73644e+00 6.88794e-04
5.78346e+00 6.25821e-04
5.83048e+00 5.68179e-04
5.87750e+00 5.15490e-04
5.92452e+00 4.67377e-04
5.97154e+00 4.23467e-04
6.01856e+00 3.83420e-04
6.06558e+00 3.46946e-04
6.11260e+00 3.13760e-04
6.15962e+00 2.83579e-04
6.20664e+00 2.56142e-04
6.25366e+00 2.31233e-04
6.30068e+00 2.08641e-04
6.34770e+00 1.88156e-04
6.39472e+00 1.69584e-04
6.44174e+00 1.52771e-04
6.48876e+00 1.37570e-04
6.53578e+00 1.23833e-04
6.58280e+00 1.11418e-04
6.62982e+00 1.00206e-04
6.67684e+00 9.00793e-05
6.72386e+00 8.09212e-05
6.77088e+00 7.26265e-05
6.81790e+00 6.51337e-05
6.86492e+00 5.83915e-05
6.91194e+00 5.23483e-05
6.95896e+00 4.69502e-05
7.00598e+00 4.21301e-05
7.05300e+00 3.78171e-05
7.10002e+00 3.39402e-05
7.14704e+00 3.04335e-05
7.19406e+00 2.72617e-05
7.24108e+00 2.44012e-05
7.28810e+00 2.18288e-05
7.33512e+00 1.95211e-05
7.38214e+00 1.74563e-05
7.42916e+00 1.56130e-05
7.47618e+00 1.39699e-05
7.52320e+00 1.25055e-05
7.57022e+00 1.11953e-05
7.61724e+00 1.00129e-05
7.66426e+00 8.93223e-06
7.71128e+00 7.92799e-06
7.75830e+00 6.99306e-06
7.80532e+00 6.13423e-06
7.85234e+00 5.35866e-06
7.89936e+00 4.67302e-06
7.94638e+00 4.07408e-06
7.99340e+00 3.54895e-06
8.04042e+00 3.08434e-06
8.08744e+00 2.66720e-06
8.13446e+00 2.29203e-06
8.18148e+00 1.96249e-06
8.22850e+00 1.68277e-06
8.27552e+00 1.45695e-06
8.32254e+00 1.28090e-06
8.36956e+00 1.13818e-06
8.41658e+00 1.01129e-06
8.46360e+00 8.82853e-07
8.51062e+00 7.45012e-07
8.55764e+00 6.08158e-07
8.60466e+00 4.84725e-07
8.65168e+00 3.87126e-07
8.69870e+00 3.21707e-07
8.74572e+00 2.80155e-07
8.79274e+00 2.51989e-07
8.83976e+00 2.26730e-07
8.88678e+00 1.96848e-07
8.93380e+00 1.63915e-07
8.98082e+00 1.31260e-07
9.02784e+00 1.02209e-07
9.07486e+00 7.93407e-08
9.12188e+00 6.22437e-08
9.16890e+00 4.97655e-08
9.21592e+00 4.07531e-08
9.26294e+00 3.41322e-08
9.30996e+00 2.92308e-08
9.35698e+00 2.55062e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_37-38.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.56981e-01
4.70200e-02 1.56871e-01
9.40400e-02 1.56732e-01
1.41060e-01 1.56538e-01
1.88080e-01 1.56260e-01
2.35100e-01 1.55876e-01
2.82120e-01 1.55384e-01
3.29140e-01 1.54793e-01
3.76160e-01 1.54110e-01
4.23180e-01 1.53343e-01
4.70200e-01 1.52491e-01
5.17220e-01 1.51553e-01
5.64240e-01 1.50528e-01
6.11260e-01 1.49414e-01
6.58280e-01 1.48211e-01
7.05300e-01 1.46921e-01
7.52320e-01 1.45544e-01
7.99340e-01 1.44083e-01
8.46360e-01 1.42539e-01
8.93380e-01 1.40912e-01
9.40400e-01 1.39204e-01
9.87420e-01 1.37417e-01
1.03444e+00 1.35553e-01
1.08146e+00 1.33613e-01
1.12848e+00 1.31600e-01
1.17550e+00 1.29517e-01
1.22252e+00 1.27366e-01
1.26954e+00 1.25152e-01
1.31656e+00 1.22876e-01
1.36358e+00 1.20544e-01
1.41060e+00 1.18159e-01
1.45762e+00 1.15725e-01
1.50464e+00 1.13247e-01
1.55166e+00 1.10729e-01
1.59868e+00 1.08176e-01
1.64570e+00 1.05594e-01
1.69272e+00 1.02986e-01
1.73974e+00 1.00360e-01
1.78676e+00 9.77181e-02
1.83378e+00 9.50675e-02
1.88080e+00 9.24128e-02
1.92782e+00 8.97592e-02
1.97484e+00 8.71118e-02
2.02186e+00 8.44752e-02
2.06888e+00 8.18540e-02
2.11590e+00 7.92528e-02
2.16292e+00 7.66760e-02
2.20994e+00 7.41272e-02
2.25696e+00 7.16100e-02
2.30398e+00 6.91279e-02
2.35100e+00 6.66842e-02
2.39802e+00 6.42816e-02
2.44504e+00 6.19222e-02
2.49206e+00 5.96085e-02
2.53908e+00 5.73426e-02
2.58610e+00 5.51259e-02
2.63312e+00 5.29596e-02
2.68014e+00 5.08449e-02
2.72716e+00 4.87829e-02
2.77418e+00 4.67742e-02
2.82120e+00 4.48191e-02
2.86822e+00 4.29178e-02
2.91524e+00 4.10707e-02
2.96226e+00 3.92776e-02
3.00928e+00 3.75382e-02
3.05630e+00 3.58523e-02
3.10332e+00 3.42195e-02
3.15034e+00 3.26393e-02
3.19736e+00 3.11111e-02
3.24438e+00 2.96342e-02
3.29140e+00 2.82078e-02
3.33842e+00 2.68314e-02
3.38544e+00 2.55039e-02
3.43246e+00 2.42245e-02
3.47948e+00 2.29924e-02
3.52650e+00 2.18066e-02
3.57352e+00 2.06663e-02
3.62054e+00 1.95704e-02
3.66756e+00 1.85180e-02
3.71458e+00 1.75082e-02
3.76160e+00 1.65399e-02
3.80862e+00 1.56123e-02
3.85564e+00 1.47242e-02
3.90266e+00 1.38747e-02
3.94968e+00 1.30629e-02
3.99670e+00 1.22876e-02
4.04372e+00 1.15480e-02
4.09074e+00 1.08431e-02
4.13776e+00 1.01718e-02
4.18478e+00 9.53315e-03
4.23180e+00 8.92618e-03
4.27882e+00 8.34989e-03
4.32584e+00 7.80329e-03
4.37286e+00 7.28540e-03
4.41988e+00 6.79524e-03
4.46690e+00 6.33183e-03
4.51392e+00 5.89419e-03
4.56094e+00 5.48137e-03
4.60796e+00 5.09240e-03
4.65498e+00 4.72632e-03
4.70200e+00 4.38220e-03
4.74902e+00 4.05910e-03
4.79604e+00 3.75609e-03
4.84306e+00 3.47227e-03
4.89008e+00 3.20674e-03
4.93710e+00 2.95863e-03
4.98412e+00 2.72708e-03
5.03114e+00 2.51122e-03
5.07816e+00 2.31024e-03
5.12518e+00 2.12336e-03
5.17220e+00 1.94979e-03
5.21922e+00 1.78876e-03
5.26624e+00 1.63953e-03
5.31326e+00 1.50143e-03
5.36028e+00 1.37377e-03
5.40730e+00 1.25587e-03
5.45432e+00 1.14711e-03
5.50134e+00 1.04691e-03
5.54836e+00 9.54709e-04
5.59538e+00 8.69924e-04
5.64240e+00 7.92041e-04
5.68942e+00 7.20597e-04
5.73644e+00 6.55125e-04
5.78346e+00 5.95165e-04
5.83048e+00 5.40300e-04
5.87750e+00 4.90165e-04
5.92452e+00 4.44399e-04
5.97154e+00 4.02640e-04
6.01856e+00 3.64563e-04
6.06558e+00 3.29890e-04
6.11260e+00 2.98349e-04
6.15962e+00 2.69667e-04
6.20664e+00 2.43595e-04
6.25366e+00 2.19927e-04
6.30068e+00 1.98463e-04
6.34770e+00 1.79000e-04
6.39472e+00 1.61356e-04
6.44174e+00 1.45382e-04
6.48876e+00 1.30940e-04
6.53578e+00 1.17887e-04
6.58280e+00 1.06090e-04
6.62982e+00 9.54346e-05
6.67684e+00 8.58088e-05
6.72386e+00 7.71018e-05
6.77088e+00 6.92139e-05
6.81790e+00 6.20869e-05
6.86492e+00 5.56727e-05
6.91194e+00 4.99233e-05
6.95896e+00 4.47876e-05
7.00598e+00 4.02019e-05
7.05300e+00 3.60984e-05
7.10002e+00 3.24094e-05
7.14704e+00 2.90718e-05
7.19406e+00 2.60514e-05
7.24108e+00 2.33257e-05
7.28810e+00 2.08719e-05
7.33512e+00 1.86675e-05
7.38214e+00 1.66941e-05
7.42916e+00 1.49344e-05
7.47618e+00 1.33717e-05
7.52320e+00 1.19877e-05
7.57022e+00 1.07526e-05
7.61724e+00 9.62918e-06
7.66426e+00 8.57995e-06
7.71128e+00 7.57002e-06
7.75830e+00 6.60159e-06
7.80532e+00 5.70569e-06
7.85234e+00 4.91410e-06
7.89936e+00 4.25705e-06
7.94638e+00 3.73155e-06
7.99340e+00 3.30235e-06
8.04042e+00 2.93288e-06
8.08744e+00 2.58722e-06
8.13446e+00 2.25011e-06
8.18148e+00 1.93135e-06
8.22850e+00 1.64225e-06
8.27552e+00 1.39396e-06
8.32254e+00 1.18980e-06
8.36956e+00 1.02120e-06
8.41658e+00 8.78614e-07
8.46360e+00 7.52523e-07
8.51062e+00 6.37291e-07
8.55764e+00 5.34690e-07
8.60466e+00 4.47319e-07
8.65168e+00 3.77771e-07
8.69870e+00 3.26209e-07
8.74572e+00 2.86917e-07
8.79274e+00 2.53314e-07
8.83976e+00 2.18818e-07
8.88678e+00 1.79291e-07
8.93380e+00 1.38148e-07
8.98082e+00 1.00257e-07
9.02784e+00 7.04871e-08
9.07486e+00 5.22775e-08
9.12188e+00 4.33827e-08
9.16890e+00 4.01433e-08
9.21592e+00 3.88997e-08
9.26294e+00 3.65242e-08
9.30996e+00 3.26222e-08
9.35698e+00 2.76752e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_38-39.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.61667e-01
4.70200e-02 1.61547e-01
9.40400e-02 1.61396e-01
1.41060e-01 1.61185e-01
1.88080e-01 1.60882e-01
2.35100e-01 1.60463e-01
2.82120e-01 1.59928e-01
3.29140e-01 1.59285e-01
3.76160e-01 1.58542e-01
4.23180e-01 1.57707e-01
4.70200e-01 1.56781e-01
5.17220e-01 1.55762e-01
5.64240e-01 1.54649e-01
6.11260e-01 1.53440e-01
6.58280e-01 1.52136e-01
7.05300e-01 1.50737e-01
7.52320e-01 1.49247e-01
7.99340e-01 1.47667e-01
8.46360e-01 1.45997e-01
8.93380e-01 1.44241e-01
9.40400e-01 1.42400e-01
9.87420e-01 1.40475e-01
1.03444e+00 1.38469e-01
1.08146e+00 1.36385e-01
1.12848e+00 1.34225e-01
1.17550e+00 1.31994e-01
1.22252e+00 1.29694e-01
1.26954e+00 1.27330e-01
1.31656e+00 1.24905e-01
1.36358e+00 1.22424e-01
1.41060e+00 1.19891e-01
1.45762e+00 1.17311e-01
1.50464e+00 1.14690e-01
1.55166e+00 1.12032e-01
1.59868e+00 1.09343e-01
1.64570e+00 1.06628e-01
1.69272e+00 1.03893e-01
1.73974e+00 1.01144e-01
1.78676e+00 9.83847e-02
1.83378e+00 9.56223e-02
1.88080e+00 9.28615e-02
1.92782e+00 9.01078e-02
1.97484e+00 8.73663e-02
2.02186e+00 8.46418e-02
2.06888e+00 8.19386e-02
2.11590e+00 7.92615e-02
2.16292e+00 7.66148e-02
2.20994e+00 7.40018e-02
2.25696e+00 7.14260e-02
2.30398e+00 6.88907e-02
2.35100e+00 6.63991e-02
2.39802e+00 6.39533e-02
2.44504e+00 6.15556e-02
2.49206e+00 5.92078e-02
2.53908e+00 5.69120e-02
2.58610e+00 5.46692e-02
2.63312e+00 5.24805e-02
2.68014e+00 5.03467e-02
2.72716e+00 4.82688e-02
2.77418e+00 4.62470e-02
2.82120e+00 4.42813e-02
2.86822e+00 4.23720e-02
2.91524e+00 4.05191e-02
2.96226e+00 3.87222e-02
3.00928e+00 3.69809e-02
3.05630e+00 3.52948e-02
3.10332e+00 3.36634e-02
3.15034e+00 3.20860e-02
3.19736e+00 3.05618e-02
3.24438e+00 2.90902e-02
3.29140e+00 2.76701e-02
3.33842e+00 2.63009e-02
3.38544e+00 2.49816e-02
3.43246e+00 2.37112e-02
3.47948e+00 2.24888e-02
3.52650e+00 2.13133e-02
3.57352e+00 2.01839e-02
3.62054e+00 1.90994e-02
3.66756e+00 1.80589e-02
3.71458e+00 1.70613e-02
3.76160e+00 1.61057e-02
3.80862e+00 1.51909e-02
3.85564e+00 1.43159e-02
3.90266e+00 1.34798e-02
3.94968e+00 1.26814e-02
3.99670e+00 1.19198e-02
4.04372e+00 1.11939e-02
4.09074e+00 1.05026e-02
4.13776e+00 9.84495e-03
4.18478e+00 9.21992e-03
4.23180e+00 8.62646e-03
4.27882e+00 8.06356e-03
4.32584e+00 7.53019e-03
4.37286e+00 7.02535e-03
4.41988e+00 6.54802e-03
4.46690e+00 6.09718e-03
4.51392e+00 5.67185e-03
4.56094e+00 5.27103e-03
4.60796e+00 4.89375e-03
4.65498e+00 4.53902e-03
4.70200e+00 4.20588e-03
4.74902e+00 3.89340e-03
4.79604e+00 3.60064e-03
4.84306e+00 3.32666e-03
4.89008e+00 3.07057e-03
4.93710e+00 2.83150e-03
4.98412e+00 2.60858e-03
5.03114e+00 2.40094e-03
5.07816e+00 2.20778e-03
5.12518e+00 2.02831e-03
5.17220e+00 1.86176e-03
5.21922e+00 1.70734e-03
5.26624e+00 1.56434e-03
5.31326e+00 1.43210e-03
5.36028e+00 1.30994e-03
5.40730e+00 1.19718e-03
5.45432e+00 1.09322e-03
5.50134e+00 9.97507e-04
5.54836e+00 9.09470e-04
5.59538e+00 8.28555e-04
5.64240e+00 7.54260e-04
5.68942e+00 6.86135e-04
5.73644e+00 6.23729e-04
5.78346e+00 5.66596e-04
5.83048e+00 5.14334e-04
5.87750e+00 4.66590e-04
5.92452e+00 4.23019e-04
5.97154e+00 3.83271e-04
6.01856e+00 3.47034e-04
6.06558e+00 3.14042e-04
6.11260e+00 2.84034e-04
6.15962e+00 2.56748e-04
6.20664e+00 2.31946e-04
6.25366e+00 2.09434e-04
6.30068e+00 1.89018e-04
6.34770e+00 1.70509e-04
6.39472e+00 1.53729e-04
6.44174e+00 1.38538e-04
6.48876e+00 1.24799e-04
6.53578e+00 1.12374e-04
6.58280e+00 1.01137e-04
6.62982e+00 9.09871e-05
6.67684e+00 8.18282e-05
6.72386e+00 7.35648e-05
6.77088e+00 6.61065e-05
6.81790e+00 5.93828e-05
6.86492e+00 5.33280e-05
6.91194e+00 4.78762e-05
6.95896e+00 4.29645e-05
7.00598e+00 3.85440e-05
7.05300e+00 3.45702e-05
7.10002e+00 3.09984e-05
7.14704e+00 2.77855e-05
7.19406e+00 2.48982e-05
7.24108e+00 2.23066e-05
7.28810e+00 1.99809e-05
7.33512e+00 1.78922e-05
7.38214e+00 1.60174e-05
7.42916e+00 1.43363e-05
7.47618e+00 1.28290e-05
7.52320e+00 1.14748e-05
7.57022e+00 1.02506e-05
7.61724e+00 9.13089e-06
7.66426e+00 8.09047e-06
7.71128e+00 7.10567e-06
7.75830e+00 6.17813e-06
7.80532e+00 5.32907e-06
7.85234e+00 4.58025e-06
7.89936e+00 3.95233e-06
7.94638e+00 3.44274e-06
7.99340e+00 3.02632e-06
8.04042e+00 2.67702e-06
8.08744e+00 2.36906e-06
8.13446e+00 2.08622e-06
8.18148e+00 1.82382e-06
8.22850e+00 1.57788e-06
8.27552e+00 1.34451e-06
8.32254e+00 1.12431e-06
8.36956e+00 9.24677e-07
8.41658e+00 7.53602e-07
8.46360e+00 6.19010e-07
8.51062e+00 5.22952e-07
8.55764e+00 4.56277e-07
8.60466e+00 4.08579e-07
8.65168e+00 3.69458e-07
8.69870e+00 3.31173e-07
8.74572e+00 2.92389e-07
8.79274e+00 2.52725e-07
8.83976e+00 2.11796e-07
8.88678e+00 1.69978e-07
8.93380e+00 1.29978e-07
8.98082e+00 9.49569e-08
9.02784e+00 6.80732e-08
9.07486e+00 5.14284e-08
9.12188e+00 4.29150e-08
9.16890e+00 3.93784e-08
9.21592e+00 3.76641e-08
9.26294e+00 3.50726e-08
9.30996e+00 3.12442e-08
9.35698e+00 2.65690e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_39-40.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.66487e-01
4.70200e-02 1.66355e-01
9.40400e-02 1.66191e-01
1.41060e-01 1.65961e-01
1.88080e-01 1.65631e-01
2.35100e-01 1.65175e-01
2.82120e-01 1.64592e-01
3.29140e-01 1.63892e-01
3.76160e-01 1.63084e-01
4.23180e-01 1.62176e-01
4.70200e-01 1.61170e-01
5.17220e-01 1.60063e-01
5.64240e-01 1.58854e-01
6.11260e-01 1.57543e-01
6.58280e-01 1.56128e-01
7.05300e-01 1.54614e-01
7.52320e-01 1.53001e-01
7.99340e-01 1.51292e-01
8.46360e-01 1.49490e-01
8.93380e-01 1.47595e-01
9.40400e-01 1.45611e-01
9.87420e-01 1.43540e-01
1.03444e+00 1.41384e-01
1.08146e+00 1.39148e-01
1.12848e+00 1.36835e-01
1.17550e+00 1.34448e-01
1.22252e+00 1.31992e-01
1.26954e+00 1.29472e-01
1.31656e+00 1.26892e-01
1.36358e+00 1.24257e-01
1.41060e+00 1.21572e-01
1.45762e+00 1.18844e-01
1.50464e+00 1.16077e-01
1.55166e+00 1.13277e-01
1.59868e+00 1.10450e-01
1.64570e+00 1.07602e-01
1.69272e+00 1.04739e-01
1.73974e+00 1.01868e-01
1.78676e+00 9.89925e-02
1.83378e+00 9.61197e-02
1.88080e+00 9.32549e-02
1.92782e+00 9.04033e-02
1.97484e+00 8.75705e-02
2.02186e+00 8.47608e-02
2.06888e+00 8.19788e-02
2.11590e+00 7.92289e-02
2.16292e+00 7.65153e-02
2.20994e+00 7.38414e-02
2.25696e+00 7.12102e-02
2.30398e+00 6.86248e-02
2.35100e+00 6.60881e-02
2.39802e+00 6.36021e-02
2.44504e+00 6.11687e-02
2.49206e+00 5.87895e-02
2.53908e+00 5.64661e-02
2.58610e+00 5.41996e-02
2.63312e+00 5.19906e-02
2.68014e+00 4.98397e-02
2.72716e+00 4.77476e-02
2.77418e+00 4.57143e-02
2.82120e+00 4.37397e-02
2.86822e+00 4.18237e-02
2.91524e+00 3.99662e-02
2.96226e+00 3.81667e-02
3.00928e+00 3.64246e-02
3.05630e+00 3.47392e-02
3.10332e+00 3.31100e-02
3.15034e+00 3.15362e-02
3.19736e+00 3.00168e-02
3.24438e+00 2.85510e-02
3.29140e+00 2.71379e-02
3.33842e+00 2.57765e-02
3.38544e+00 2.44659e-02
3.43246e+00 2.32049e-02
3.47948e+00 2.19925e-02
3.52650e+00 2.08278e-02
3.57352e+00 1.97096e-02
3.62054e+00 1.86368e-02
3.66756e+00 1.76085e-02
3.71458e+00 1.66234e-02
3.76160e+00 1.56806e-02
3.80862e+00 1.47789e-02
3.85564e+00 1.39172e-02
3.90266e+00 1.30945e-02
3.94968e+00 1.23098e-02
3.99670e+00 1.15618e-02
4.04372e+00 1.08496e-02
4.09074e+00 1.01720e-02
4.13776e+00 9.52800e-03
4.18478e+00 8.91654e-03
4.23180e+00 8.33655e-03
4.27882e+00 7.78696e-03
4.32584e+00 7.26672e-03
4.37286e+00 6.77478e-03
4.41988e+00 6.31012e-03
4.46690e+00 5.87168e-03
4.51392e+00 5.45845e-03
4.56094e+00 5.06942e-03
4.60796e+00 4.70358e-03
4.65498e+00 4.35994e-03
4.70200e+00 4.03753e-03
4.74902e+00 3.73540e-03
4.79604e+00 3.45258e-03
4.84306e+00 3.18815e-03
4.89008e+00 2.94120e-03
4.93710e+00 2.71087e-03
4.98412e+00 2.49627e-03
5.03114e+00 2.29654e-03
5.07816e+00 2.11088e-03
5.12518e+00 1.93852e-03
5.17220e+00 1.77867e-03
5.21922e+00 1.63057e-03
5.26624e+00 1.49353e-03
5.31326e+00 1.36686e-03
5.36028e+00 1.24992e-03
5.40730e+00 1.14205e-03
5.45432e+00 1.04265e-03
5.50134e+00 9.51174e-04
5.54836e+00 8.67077e-04
5.59538e+00 7.89817e-04
5.64240e+00 7.18905e-04
5.68942e+00 6.53907e-04
5.73644e+00 5.94386e-04
5.78346e+00 5.39911e-04
5.83048e+00 4.90092e-04
5.87750e+00 4.44593e-04
5.92452e+00 4.03079e-04
5.97154e+00 3.65214e-04
6.01856e+00 3.30699e-04
6.06558e+00 2.99279e-04
6.11260e+00 2.70704e-04
6.15962e+00 2.44723e-04
6.20664e+00 2.21109e-04
6.25366e+00 1.99674e-04
6.30068e+00 1.80236e-04
6.34770e+00 1.62613e-04
6.39472e+00 1.46636e-04
6.44174e+00 1.32171e-04
6.48876e+00 1.19086e-04
6.53578e+00 1.07253e-04
6.58280e+00 9.65499e-05
6.62982e+00 8.68805e-05
6.67684e+00 7.81540e-05
6.72386e+00 7.02792e-05
6.77088e+00 6.31702e-05
6.81790e+00 5.67602e-05
6.86492e+00 5.09869e-05
6.91194e+00 4.57881e-05
6.95896e+00 4.11041e-05
7.00598e+00 3.68876e-05
7.05300e+00 3.30952e-05
7.10002e+00 2.96831e-05
7.14704e+00 2.66100e-05
7.19406e+00 2.38470e-05
7.24108e+00 2.13698e-05
7.28810e+00 1.91544e-05
7.33512e+00 1.71760e-05
7.38214e+00 1.54029e-05
7.42916e+00 1.38005e-05
7.47618e+00 1.23339e-05
7.52320e+00 1.09706e-05
7.57022e+00 9.70336e-06
7.61724e+00 8.54050e-06
7.66426e+00 7.49055e-06
7.71128e+00 6.56116e-06
7.75830e+00 5.74602e-06
7.80532e+00 5.02800e-06
7.85234e+00 4.38970e-06
7.89936e+00 3.81423e-06
7.94638e+00 3.29593e-06
7.99340e+00 2.84003e-06
8.04042e+00 2.45220e-06
8.08744e+00 2.13772e-06
8.13446e+00 1.88923e-06
8.18148e+00 1.68407e-06
8.22850e+00 1.49863e-06
8.27552e+00 1.30961e-06
8.32254e+00 1.10901e-06
8.36956e+00 9.12034e-07
8.41658e+00 7.35820e-07
8.46360e+00 5.97420e-07
8.51062e+00 5.03713e-07
8.55764e+00 4.42189e-07
8.60466e+00 3.98163e-07
8.65168e+00 3.56966e-07
8.69870e+00 3.09091e-07
8.74572e+00 2.57495e-07
8.79274e+00 2.06982e-07
8.83976e+00 1.62352e-07
8.88678e+00 1.27039e-07
8.93380e+00 1.00250e-07
8.98082e+00 8.03791e-08
9.02784e+00 6.58181e-08
9.07486e+00 5.50880e-08
9.12188e+00 4.72179e-08
9.16890e+00 4.13630e-08
9.21592e+00 3.66785e-08
9.26294e+00 3.24200e-08
9.30996e+00 2.83595e-08
9.35698e+00 2.44345e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_4-5.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 5.54368e-02
4.70200e-02 5.54286e-02
9.40400e-02 5.54183e-02
1.41060e-01 5.54039e-02
1.88080e-01 5.53833e-02
2.35100e-01 5.53547e-02
2.82120e-01 5.53182e-02
3.29140e-01 5.52743e-02
3.76160e-01 5.52236e-02
4.23180e-01 5.51664e-02
4.70200e-01 5.51030e-02
5.17220e-01 5.50330e-02
5.64240e-01 5.49564e-02
6.11260e-01 5.48730e-02
6.58280e-01 5.47828e-02
7.05300e-01 5.46858e-02
7.52320e-01 5.45821e-02
7.99340e-01 5.44716e-02
8.46360e-01 5.43544e-02
8.93380e-01 5.42305e-02
9.40400e-01 5.40997e-02
9.87420e-01 5.39622e-02
1.03444e+00 5.38178e-02
1.08146e+00 5.36667e-02
1.12848e+00 5.35086e-02
1.17550e+00 5.33437e-02
1.22252e+00 5.31719e-02
1.26954e+00 5.29933e-02
1.31656e+00 5.28077e-02
1.36358e+00 5.26151e-02
1.41060e+00 5.24156e-02
1.45762e+00 5.22091e-02
1.50464e+00 5.19956e-02
1.55166e+00 5.17750e-02
1.59868e+00 5.15473e-02
1.64570e+00 5.13126e-02
1.69272e+00 5.10707e-02
1.73974e+00 5.08217e-02
1.78676e+00 5.05655e-02
1.83378e+00 5.03020e-02
1.88080e+00 5.00313e-02
1.92782e+00 4.97532e-02
1.97484e+00 4.94678e-02
2.02186e+00 4.91749e-02
2.06888e+00 4.88747e-02
2.11590e+00 4.85669e-02
2.16292e+00 4.82516e-02
2.20994e+00 4.79287e-02
2.25696e+00 4.75982e-02
2.30398e+00 4.72600e-02
2.35100e+00 4.69140e-02
2.39802e+00 4.65603e-02
2.44504e+00 4.61986e-02
2.49206e+00 4.58290e-02
2.53908e+00 4.54514e-02
2.58610e+00 4.50658e-02
2.63312e+00 4.46720e-02
2.68014e+00 4.42700e-02
2.72716e+00 4.38598e-02
2.77418e+00 4.34412e-02
2.82120e+00 4.30142e-02
2.86822e+00 4.25787e-02
2.91524e+00 4.21347e-02
2.96226e+00 4.16820e-02
3.00928e+00 4.12206e-02
3.05630e+00 4.07505e-02
3.10332e+00 4.02715e-02
3.15034e+00 3.97836e-02
3.19736e+00 3.92867e-02
3.24438e+00 3.87809e-02
3.29140e+00 3.82659e-02
3.33842e+00 3.77418e-02
3.38544e+00 3.72086e-02
3.43246e+00 3.66662e-02
3.47948e+00 3.61145e-02
3.52650e+00 3.55537e-02
3.57352e+00 3.49837e-02
3.62054e+00 3.44045e-02
3.66756e+00 3.38162e-02
3.71458e+00 3.32189e-02
3.76160e+00 3.26126e-02
3.80862e+00 3.19975e-02
3.85564e+00 3.13738e-02
3.90266e+00 3.07415e-02
3.94968e+00 3.01010e-02
3.99670e+00 2.94525e-02
4.04372e+00 2.87963e-02
4.09074e+00 2.81327e-02
4.13776e+00 2.74621e-02
4.18478e+00 2.67851e-02
4.23180e+00 2.61020e-02
4.27882e+00 2.54134e-02
4.32584e+00 2.47199e-02
4.37286e+00 2.40222e-02
4.41988e+00 2.33210e-02
4.46690e+00 2.26170e-02
4.51392e+00 2.19110e-02
4.56094e+00 2.12040e-02
4.60796e+00 2.04969e-02
4.65498e+00 1.97905e-02
4.70200e+00 1.90858e-02
4.74902e+00 1.83840e-02
4.79604e+00 1.76860e-02
4.84306e+00 1.69929e-02
4.89008e+00 1.63057e-02
4.93710e+00 1.56256e-02
4.98412e+00 1.49536e-02
5.03114e+00 1.42909e-02
5.07816e+00 1.36383e-02
5.12518e+00 1.29969e-02
5.17220e+00 1.23677e-02
5.21922e+00 1.17516e-02
5.26624e+00 1.11495e-02
5.31326e+00 1.05621e-02
5.36028e+00 9.99014e-03
5.40730e+00 9.43445e-03
5.45432e+00 8.89557e-03
5.50134e+00 8.37397e-03
5.54836e+00 7.87010e-03
5.59538e+00 7.38443e-03
5.64240e+00 6.91723e-03
5.68942e+00 6.46868e-03
5.73644e+00 6.03890e-03
5.78346e+00 5.62804e-03
5.83048e+00 5.23611e-03
5.87750e+00 4.86296e-03
5.92452e+00 4.50845e-03
5.97154e+00 4.17242e-03
6.01856e+00 3.85463e-03
6.06558e+00 3.55469e-03
6.11260e+00 3.27221e-03
6.15962e+00 3.00680e-03
6.20664e+00 2.75802e-03
6.25366e+00 2.52530e-03
6.30068e+00 2.30810e-03
6.34770e+00 2.10583e-03
6.39472e+00 1.91793e-03
6.44174e+00 1.74375e-03
6.48876e+00 1.58263e-03
6.53578e+00 1.43393e-03
6.58280e+00 1.29701e-03
6.62982e+00 1.17120e-03
6.67684e+00 1.05586e-03
6.72386e+00 9.50337e-04
6.77088e+00 8.53980e-04
6.81790e+00 7.66192e-04
6.86492e+00 6.86383e-04
6.91194e+00 6.13960e-04
6.95896e+00 5.48347e-04
7.00598e+00 4.89034e-04
7.05300e+00 4.35530e-04
7.10002e+00 3.87345e-04
7.14704e+00 3.44001e-04
7.19406e+00 3.05092e-04
7.24108e+00 2.70242e-04
7.28810e+00 2.39072e-04
7.33512e+00 2.11214e-04
7.38214e+00 1.86362e-04
7.42916e+00 1.64242e-04
7.47618e+00 1.44583e-04
7.52320e+00 1.27114e-04
7.57022e+00 1.11618e-04
7.61724e+00 9.79041e-05
7.66426e+00 8.57853e-05
7.71128e+00 7.50752e-05
7.75830e+00 6.56221e-05
7.80532e+00 5.73005e-05
7.85234e+00 4.99860e-05
7.89936e+00 4.35547e-05
7.94638e+00 3.79050e-05
7.99340e+00 3.29561e-05
8.04042e+00 2.86280e-05
8.08744e+00 2.48414e-05
8.13446e+00 2.15298e-05
8.18148e+00 1.86425e-05
8.22850e+00 1.61296e-05
8.27552e+00 1.39417e-05
8.32254e+00 1.20364e-05
8.36956e+00 1.03825e-05
8.41658e+00 8.94980e-06
8.46360e+00 7.70814e-06
8.51062e+00 6.63121e-06
8.55764e+00 5.70022e-06
8.60466e+00 4.89724e-06
8.65168e+00 4.20431e-06
8.69870e+00 3.60551e-06
8.74572e+00 3.08978e-06
8.79274e+00 2.64677e-06
8.83976e+00 2.26614e-06
8.88678e+00 1.93845e-06
8.93380e+00 1.65711e-06
8.98082e+00 1.41604e-06
9.02784e+00 1.20918e-06
9.07486e+00 1.03104e-06
9.12188e+00 8.78465e-07
9.16890e+00 7.48868e-07
9.21592e+00 6.39666e-07
9.26294e+00 5.48053e-07
9.30996e+00 4.70087e-07
9.35698e+00 4.01461e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_40-41.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.71441e-01
4.70200e-02 1.71298e-01
9.40400e-02 1.71119e-01
1.41060e-01 1.70868e-01
1.88080e-01 1.70509e-01
2.35100e-01 1.70012e-01
2.82120e-01 1.69378e-01
3.29140e-01 1.68616e-01
3.76160e-01 1.67737e-01
4.23180e-01 1.66749e-01
4.70200e-01 1.65655e-01
5.17220e-01 1.64453e-01
5.64240e-01 1.63141e-01
6.11260e-01 1.61719e-01
6.58280e-01 1.60186e-01
7.05300e-01 1.58547e-01
7.52320e-01 1.56803e-01
7.99340e-01 1.54956e-01
8.46360e-01 1.53011e-01
8.93380e-01 1.50969e-01
9.40400e-01 1.48833e-01
9.87420e-01 1.46607e-01
1.03444e+00 1.44294e-01
1.08146e+00 1.41897e-01
1.12848e+00 1.39422e-01
1.17550e+00 1.36873e-01
1.22252e+00 1.34255e-01
1.26954e+00 1.31573e-01
1.31656e+00 1.28833e-01
1.36358e+00 1.26040e-01
1.41060e+00 1.23200e-01
1.45762e+00 1.20320e-01
1.50464e+00 1.17405e-01
1.55166e+00 1.14462e-01
1.59868e+00 1.11496e-01
1.64570e+00 1.08516e-01
1.69272e+00 1.05526e-01
1.73974e+00 1.02533e-01
1.78676e+00 9.95431e-02
1.83378e+00 9.65620e-02
1.88080e+00 9.35954e-02
1.92782e+00 9.06486e-02
1.97484e+00 8.77271e-02
2.02186e+00 8.48353e-02
2.06888e+00 8.19775e-02
2.11590e+00 7.91580e-02
2.16292e+00 7.63808e-02
2.20994e+00 7.36490e-02
2.25696e+00 7.09654e-02
2.30398e+00 6.83328e-02
2.35100e+00 6.57539e-02
2.39802e+00 6.32305e-02
2.44504e+00 6.07639e-02
2.49206e+00 5.83556e-02
2.53908e+00 5.60071e-02
2.58610e+00 5.37189e-02
2.63312e+00 5.14915e-02
2.68014e+00 4.93253e-02
2.72716e+00 4.72206e-02
2.77418e+00 4.51773e-02
2.82120e+00 4.31952e-02
2.86822e+00 4.12738e-02
2.91524e+00 3.94129e-02
2.96226e+00 3.76118e-02
3.00928e+00 3.58697e-02
3.05630e+00 3.41860e-02
3.10332e+00 3.25598e-02
3.15034e+00 3.09902e-02
3.19736e+00 2.94763e-02
3.24438e+00 2.80170e-02
3.29140e+00 2.66114e-02
3.33842e+00 2.52583e-02
3.38544e+00 2.39568e-02
3.43246e+00 2.27056e-02
3.47948e+00 2.15037e-02
3.52650e+00 2.03501e-02
3.57352e+00 1.92434e-02
3.62054e+00 1.81827e-02
3.66756e+00 1.71667e-02
3.71458e+00 1.61944e-02
3.76160e+00 1.52646e-02
3.80862e+00 1.43762e-02
3.85564e+00 1.35280e-02
3.90266e+00 1.27189e-02
3.94968e+00 1.19478e-02
3.99670e+00 1.12135e-02
4.04372e+00 1.05151e-02
4.09074e+00 9.85119e-03
4.13776e+00 9.22085e-03
4.18478e+00 8.62293e-03
4.23180e+00 8.05633e-03
4.27882e+00 7.51994e-03
4.32584e+00 7.01270e-03
4.37286e+00 6.53353e-03
4.41988e+00 6.08136e-03
4.46690e+00 5.65512e-03
4.51392e+00 5.25378e-03
4.56094e+00 4.87631e-03
4.60796e+00 4.52168e-03
4.65498e+00 4.18887e-03
4.70200e+00 3.87690e-03
4.74902e+00 3.58482e-03
4.79604e+00 3.31166e-03
4.84306e+00 3.05648e-03
4.89008e+00 2.81836e-03
4.93710e+00 2.59645e-03
4.98412e+00 2.38987e-03
5.03114e+00 2.19774e-03
5.07816e+00 2.01928e-03
5.12518e+00 1.85372e-03
5.17220e+00 1.70029e-03
5.21922e+00 1.55823e-03
5.26624e+00 1.42685e-03
5.31326e+00 1.30549e-03
5.36028e+00 1.19352e-03
5.40730e+00 1.09028e-03
5.45432e+00 9.95193e-04
5.50134e+00 9.07729e-04
5.54836e+00 8.27356e-04
5.59538e+00 7.53545e-04
5.64240e+00 6.85823e-04
5.68942e+00 6.23769e-04
5.73644e+00 5.66962e-04
5.78346e+00 5.14984e-04
5.83048e+00 4.67461e-04
5.87750e+00 4.24067e-04
5.92452e+00 3.84480e-04
5.97154e+00 3.48380e-04
6.01856e+00 3.15477e-04
6.06558e+00 2.85528e-04
6.11260e+00 2.58291e-04
6.15962e+00 2.33528e-04
6.20664e+00 2.11020e-04
6.25366e+00 1.90589e-04
6.30068e+00 1.72062e-04
6.34770e+00 1.55264e-04
6.39472e+00 1.40035e-04
6.44174e+00 1.26247e-04
6.48876e+00 1.13775e-04
6.53578e+00 1.02494e-04
6.58280e+00 9.22881e-05
6.62982e+00 8.30659e-05
6.67684e+00 7.47412e-05
6.72386e+00 6.72274e-05
6.77088e+00 6.04431e-05
6.81790e+00 5.43248e-05
6.86492e+00 4.88133e-05
6.91194e+00 4.38494e-05
6.95896e+00 3.93762e-05
7.00598e+00 3.53485e-05
7.05300e+00 3.17243e-05
7.10002e+00 2.84618e-05
7.14704e+00 2.55212e-05
7.19406e+00 2.28763e-05
7.24108e+00 2.05060e-05
7.28810e+00 1.83891e-05
7.33512e+00 1.65031e-05
7.38214e+00 1.48138e-05
7.42916e+00 1.32813e-05
7.47618e+00 1.18655e-05
7.52320e+00 1.05297e-05
7.57022e+00 9.27310e-06
7.61724e+00 8.11708e-06
7.66426e+00 7.08342e-06
7.71128e+00 6.19206e-06
7.75830e+00 5.43588e-06
7.80532e+00 4.78670e-06
7.85234e+00 4.21579e-06
7.89936e+00 3.69521e-06
7.94638e+00 3.21351e-06
7.99340e+00 2.77525e-06
8.04042e+00 2.38564e-06
8.08744e+00 2.04970e-06
8.13446e+00 1.76585e-06
8.18148e+00 1.52453e-06
8.22850e+00 1.31569e-06
8.27552e+00 1.12939e-06
8.32254e+00 9.60585e-07
8.36956e+00 8.11666e-07
8.41658e+00 6.85651e-07
8.46360e+00 5.85522e-07
8.51062e+00 5.10253e-07
8.55764e+00 4.51183e-07
8.60466e+00 3.98793e-07
8.65168e+00 3.43579e-07
8.69870e+00 2.80579e-07
8.74572e+00 2.15807e-07
8.79274e+00 1.56901e-07
8.83976e+00 1.11496e-07
8.88678e+00 8.43384e-08
8.93380e+00 7.12508e-08
8.98082e+00 6.63372e-08
9.02784e+00 6.37015e-08
9.07486e+00 5.86673e-08
9.12188e+00 5.14103e-08
9.16890e+00 4.33133e-08
9.21592e+00 3.57589e-08
9.26294e+00 2.98883e-08
9.30996e+00 2.56003e-08
9.35698e+00 2.23954e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_41-42.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.76521e-01
4.70200e-02 1.76365e-01
9.40400e-02 1.76170e-01
1.41060e-01 1.75897e-01
1.88080e-01 1.75506e-01
2.35100e-01 1.74965e-01
2.82120e-01 1.74274e-01
3.29140e-01 1.73445e-01
3.76160e-01 1.72489e-01
4.23180e-01 1.71415e-01
4.70200e-01 1.70227e-01
5.17220e-01 1.68922e-01
5.64240e-01 1.67499e-01
6.11260e-01 1.65957e-01
6.58280e-01 1.64298e-01
7.05300e-01 1.62524e-01
7.52320e-01 1.60639e-01
7.99340e-01 1.58647e-01
8.46360e-01 1.56549e-01
8.93380e-01 1.54351e-01
9.40400e-01 1.52055e-01
9.87420e-01 1.49666e-01
1.03444e+00 1.47186e-01
1.08146e+00 1.44622e-01
1.12848e+00 1.41979e-01
1.17550e+00 1.39262e-01
1.22252e+00 1.36476e-01
1.26954e+00 1.33627e-01
1.31656e+00 1.30723e-01
1.36358e+00 1.27768e-01
1.41060e+00 1.24770e-01
1.45762e+00 1.21736e-01
1.50464e+00 1.18672e-01
1.55166e+00 1.15584e-01
1.59868e+00 1.12481e-01
1.64570e+00 1.09368e-01
1.69272e+00 1.06252e-01
1.73974e+00 1.03140e-01
1.78676e+00 1.00037e-01
1.83378e+00 9.69505e-02
1.88080e+00 9.38848e-02
1.92782e+00 9.08458e-02
1.97484e+00 8.78388e-02
2.02186e+00 8.48681e-02
2.06888e+00 8.19377e-02
2.11590e+00 7.90518e-02
2.16292e+00 7.62142e-02
2.20994e+00 7.34276e-02
2.25696e+00 7.06947e-02
2.30398e+00 6.80179e-02
2.35100e+00 6.53996e-02
2.39802e+00 6.28412e-02
2.44504e+00 6.03439e-02
2.49206e+00 5.79089e-02
2.53908e+00 5.55373e-02
2.58610e+00 5.32294e-02
2.63312e+00 5.09854e-02
2.68014e+00 4.88055e-02
2.72716e+00 4.66898e-02
2.77418e+00 4.46379e-02
2.82120e+00 4.26495e-02
2.86822e+00 4.07238e-02
2.91524e+00 3.88605e-02
2.96226e+00 3.70588e-02
3.00928e+00 3.53177e-02
3.05630e+00 3.36364e-02
3.10332e+00 3.20139e-02
3.15034e+00 3.04493e-02
3.19736e+00 2.89414e-02
3.24438e+00 2.74892e-02
3.29140e+00 2.60915e-02
3.33842e+00 2.47473e-02
3.38544e+00 2.34553e-02
3.43246e+00 2.22144e-02
3.47948e+00 2.10234e-02
3.52650e+00 1.98811e-02
3.57352e+00 1.87863e-02
3.62054e+00 1.77378e-02
3.66756e+00 1.67345e-02
3.71458e+00 1.57751e-02
3.76160e+00 1.48585e-02
3.80862e+00 1.39835e-02
3.85564e+00 1.31489e-02
3.90266e+00 1.23535e-02
3.94968e+00 1.15961e-02
3.99670e+00 1.08757e-02
4.04372e+00 1.01909e-02
4.09074e+00 9.54073e-03
4.13776e+00 8.92397e-03
4.18478e+00 8.33949e-03
4.23180e+00 7.78616e-03
4.27882e+00 7.26285e-03
4.32584e+00 6.76845e-03
4.37286e+00 6.30186e-03
4.41988e+00 5.86197e-03
4.46690e+00 5.44771e-03
4.51392e+00 5.05801e-03
4.56094e+00 4.69183e-03
4.60796e+00 4.34812e-03
4.65498e+00 4.02584e-03
4.70200e+00 3.72402e-03
4.74902e+00 3.44169e-03
4.79604e+00 3.17787e-03
4.84306e+00 2.93161e-03
4.89008e+00 2.70201e-03
4.93710e+00 2.48820e-03
4.98412e+00 2.28930e-03
5.03114e+00 2.10447e-03
5.07816e+00 1.93289e-03
5.12518e+00 1.77383e-03
5.17220e+00 1.62652e-03
5.21922e+00 1.49020e-03
5.26624e+00 1.36420e-03
5.31326e+00 1.24788e-03
5.36028e+00 1.14061e-03
5.40730e+00 1.04176e-03
5.45432e+00 9.50751e-04
5.50134e+00 8.67074e-04
5.54836e+00 7.90211e-04
5.59538e+00 7.19648e-04
5.64240e+00 6.54926e-04
5.68942e+00 5.95639e-04
5.73644e+00 5.41379e-04
5.78346e+00 4.91744e-04
5.83048e+00 4.46370e-04
5.87750e+00 4.04947e-04
5.92452e+00 3.67164e-04
5.97154e+00 3.32712e-04
6.01856e+00 3.01315e-04
6.06558e+00 2.72737e-04
6.11260e+00 2.46750e-04
6.15962e+00 2.23124e-04
6.20664e+00 2.01650e-04
6.25366e+00 1.82158e-04
6.30068e+00 1.64481e-04
6.34770e+00 1.48452e-04
6.39472e+00 1.33918e-04
6.44174e+00 1.20757e-04
6.48876e+00 1.08850e-04
6.53578e+00 9.80790e-05
6.58280e+00 8.83332e-05
6.62982e+00 7.95260e-05
6.67684e+00 7.15751e-05
6.72386e+00 6.43978e-05
6.77088e+00 5.79162e-05
6.81790e+00 5.20694e-05
6.86492e+00 4.68005e-05
6.91194e+00 4.20525e-05
6.95896e+00 3.77712e-05
7.00598e+00 3.39152e-05
7.05300e+00 3.04469e-05
7.10002e+00 2.73286e-05
7.14704e+00 2.45237e-05
7.19406e+00 2.20013e-05
7.24108e+00 1.97324e-05
7.28810e+00 1.76884e-05
7.33512e+00 1.58408e-05
7.38214e+00 1.41646e-05
7.42916e+00 1.26365e-05
7.47618e+00 1.12332e-05
7.52320e+00 9.93315e-06
7.57022e+00 8.73258e-06
7.61724e+00 7.63907e-06
7.66426e+00 6.66031e-06
7.71128e+00 5.80325e-06
7.75830e+00 5.06327e-06
7.80532e+00 4.42682e-06
7.85234e+00 3.88010e-06
7.89936e+00 3.40926e-06
7.94638e+00 2.99950e-06
7.99340e+00 2.63502e-06
8.04042e+00 2.30003e-06
8.08744e+00 1.97907e-06
8.13446e+00 1.66960e-06
8.18148e+00 1.38461e-06
8.22850e+00 1.13803e-06
8.27552e+00 9.43611e-07
8.32254e+00 8.04222e-07
8.36956e+00 7.06292e-07
8.41658e+00 6.34876e-07
8.46360e+00 5.75069e-07
8.51062e+00 5.16441e-07
8.55764e+00 4.57089e-07
8.60466e+00 3.96070e-07
8.65168e+00 3.32443e-07
8.69870e+00 2.66912e-07
8.74572e+00 2.04153e-07
8.79274e+00 1.49426e-07
8.83976e+00 1.07992e-07
8.88678e+00 8.28837e-08
8.93380e+00 7.02499e-08
8.98082e+00 6.49154e-08
9.02784e+00 6.17047e-08
9.07486e+00 5.65102e-08
9.12188e+00 4.94748e-08
9.16890e+00 4.17985e-08
9.21592e+00 3.46813e-08
9.26294e+00 2.91107e-08
9.30996e+00 2.49820e-08
9.35698e+00 2.18401e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_42-43.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.81708e-01
4.70200e-02 1.81538e-01
9.40400e-02 1.81325e-01
1.41060e-01 1.81027e-01
1.88080e-01 1.80602e-01
2.35100e-01 1.80013e-01
2.82120e-01 1.79261e-01
3.29140e-01 1.78360e-01
3.76160e-01 1.77321e-01
4.23180e-01 1.76155e-01
4.70200e-01 1.74865e-01
5.17220e-01 1.73449e-01
5.64240e-01 1.71907e-01
6.11260e-01 1.70237e-01
6.58280e-01 1.68442e-01
7.05300e-01 1.66526e-01
7.52320e-01 1.64492e-01
7.99340e-01 1.62344e-01
8.46360e-01 1.60086e-01
8.93380e-01 1.57724e-01
9.40400e-01 1.55260e-01
9.87420e-01 1.52699e-01
1.03444e+00 1.50047e-01
1.08146e+00 1.47309e-01
1.12848e+00 1.44491e-01
1.17550e+00 1.41600e-01
1.22252e+00 1.38641e-01
1.26954e+00 1.35623e-01
1.31656e+00 1.32551e-01
1.36358e+00 1.29432e-01
1.41060e+00 1.26275e-01
1.45762e+00 1.23086e-01
1.50464e+00 1.19872e-01
1.55166e+00 1.16642e-01
1.59868e+00 1.13401e-01
1.64570e+00 1.10158e-01
1.69272e+00 1.06918e-01
1.73974e+00 1.03689e-01
1.78676e+00 1.00476e-01
1.83378e+00 9.72868e-02
1.88080e+00 9.41253e-02
1.92782e+00 9.09975e-02
1.97484e+00 8.79085e-02
2.02186e+00 8.48623e-02
2.06888e+00 8.18629e-02
2.11590e+00 7.89140e-02
2.16292e+00 7.60193e-02
2.20994e+00 7.31812e-02
2.25696e+00 7.04020e-02
2.30398e+00 6.76838e-02
2.35100e+00 6.50288e-02
2.39802e+00 6.24380e-02
2.44504e+00 5.99124e-02
2.49206e+00 5.74528e-02
2.53908e+00 5.50601e-02
2.58610e+00 5.27344e-02
2.63312e+00 5.04755e-02
2.68014e+00 4.82835e-02
2.72716e+00 4.61582e-02
2.77418e+00 4.40990e-02
2.82120e+00 4.21054e-02
2.86822e+00 4.01766e-02
2.91524e+00 3.83119e-02
2.96226e+00 3.65104e-02
3.00928e+00 3.47711e-02
3.05630e+00 3.30929e-02
3.10332e+00 3.14748e-02
3.15034e+00 2.99157e-02
3.19736e+00 2.84145e-02
3.24438e+00 2.69698e-02
3.29140e+00 2.55806e-02
3.33842e+00 2.42455e-02
3.38544e+00 2.29635e-02
3.43246e+00 2.17331e-02
3.47948e+00 2.05532e-02
3.52650e+00 1.94226e-02
3.57352e+00 1.83399e-02
3.62054e+00 1.73039e-02
3.66756e+00 1.63134e-02
3.71458e+00 1.53672e-02
3.76160e+00 1.44639e-02
3.80862e+00 1.36023e-02
3.85564e+00 1.27813e-02
3.90266e+00 1.19996e-02
3.94968e+00 1.12560e-02
3.99670e+00 1.05493e-02
4.04372e+00 9.87818e-03
4.09074e+00 9.24158e-03
4.13776e+00 8.63828e-03
4.18478e+00 8.06710e-03
4.23180e+00 7.52687e-03
4.27882e+00 7.01642e-03
4.32584e+00 6.53463e-03
4.37286e+00 6.08036e-03
4.41988e+00 5.65250e-03
4.46690e+00 5.24992e-03
4.51392e+00 4.87156e-03
4.56094e+00 4.51635e-03
4.60796e+00 4.18324e-03
4.65498e+00 3.87117e-03
4.70200e+00 3.57915e-03
4.74902e+00 3.30622e-03
4.79604e+00 3.05138e-03
4.84306e+00 2.81370e-03
4.89008e+00 2.59226e-03
4.93710e+00 2.38620e-03
4.98412e+00 2.19465e-03
5.03114e+00 2.01677e-03
5.07816e+00 1.85175e-03
5.12518e+00 1.69886e-03
5.17220e+00 1.55735e-03
5.21922e+00 1.42648e-03
5.26624e+00 1.30557e-03
5.31326e+00 1.19402e-03
5.36028e+00 1.09119e-03
5.40730e+00 9.96461e-04
5.45432e+00 9.09291e-04
5.50134e+00 8.29173e-04
5.54836e+00 7.55605e-04
5.59538e+00 6.88087e-04
5.64240e+00 6.26176e-04
5.68942e+00 5.69478e-04
5.73644e+00 5.17600e-04
5.78346e+00 4.70153e-04
5.83048e+00 4.26786e-04
5.87750e+00 3.87200e-04
5.92452e+00 3.51098e-04
5.97154e+00 3.18182e-04
6.01856e+00 2.88185e-04
6.06558e+00 2.60884e-04
6.11260e+00 2.36058e-04
6.15962e+00 2.13488e-04
6.20664e+00 1.92973e-04
6.25366e+00 1.74350e-04
6.30068e+00 1.57460e-04
6.34770e+00 1.42144e-04
6.39472e+00 1.28256e-04
6.44174e+00 1.15677e-04
6.48876e+00 1.04295e-04
6.53578e+00 9.39972e-05
6.58280e+00 8.46779e-05
6.62982e+00 7.62548e-05
6.67684e+00 6.86494e-05
6.72386e+00 6.17833e-05
6.77088e+00 5.55824e-05
6.81790e+00 4.99874e-05
6.86492e+00 4.49429e-05
6.91194e+00 4.03932e-05
6.95896e+00 3.62863e-05
7.00598e+00 3.25861e-05
7.05300e+00 2.92614e-05
7.10002e+00 2.62812e-05
7.14704e+00 2.36129e-05
7.19406e+00 2.12148e-05
7.24108e+00 1.90419e-05
7.28810e+00 1.70491e-05
7.33512e+00 1.51955e-05
7.38214e+00 1.34745e-05
7.42916e+00 1.18963e-05
7.47618e+00 1.04715e-05
7.52320e+00 9.20862e-06
7.57022e+00 8.09689e-06
7.61724e+00 7.11354e-06
7.66426e+00 6.23560e-06
7.71128e+00 5.44119e-06
7.75830e+00 4.72489e-06
7.80532e+00 4.09403e-06
7.85234e+00 3.55631e-06
7.89936e+00 3.11852e-06
7.94638e+00 2.76821e-06
7.99340e+00 2.47433e-06
8.04042e+00 2.20503e-06
8.08744e+00 1.92920e-06
8.13446e+00 1.63965e-06
8.18148e+00 1.35817e-06
8.22850e+00 1.10827e-06
8.27552e+00 9.13164e-07
8.32254e+00 7.79531e-07
8.36956e+00 6.88968e-07
8.41658e+00 6.20985e-07
8.46360e+00 5.55171e-07
8.51062e+00 4.79874e-07
8.55764e+00 4.00142e-07
8.60466e+00 3.22894e-07
8.65168e+00 2.55041e-07
8.69870e+00 2.01082e-07
8.74572e+00 1.59672e-07
8.79274e+00 1.28607e-07
8.83976e+00 1.05682e-07
8.88678e+00 8.88508e-08
8.93380e+00 7.65673e-08
8.98082e+00 6.73801e-08
9.02784e+00 5.98380e-08
9.07486e+00 5.27494e-08
9.12188e+00 4.59553e-08
9.16890e+00 3.95540e-08
9.21592e+00 3.36435e-08
9.26294e+00 2.82906e-08
9.30996e+00 2.34008e-08
9.35698e+00 1.88279e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_43-44.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.86968e-01
4.70200e-02 1.86783e-01
9.40400e-02 1.86552e-01
1.41060e-01 1.86228e-01
1.88080e-01 1.85765e-01
2.35100e-01 1.85125e-01
2.82120e-01 1.84308e-01
3.29140e-01 1.83329e-01
3.76160e-01 1.82201e-01
4.23180e-01 1.80936e-01
4.70200e-01 1.79537e-01
5.17220e-01 1.78004e-01
5.64240e-01 1.76335e-01
6.11260e-01 1.74530e-01
6.58280e-01 1.72592e-01
7.05300e-01 1.70525e-01
7.52320e-01 1.68333e-01
7.99340e-01 1.66022e-01
8.46360e-01 1.63597e-01
8.93380e-01 1.61063e-01
9.40400e-01 1.58424e-01
9.87420e-01 1.55686e-01
1.03444e+00 1.52855e-01
1.08146e+00 1.49937e-01
1.12848e+00 1.46941e-01
1.17550e+00 1.43872e-01
1.22252e+00 1.40738e-01
1.26954e+00 1.37547e-01
1.31656e+00 1.34306e-01
1.36358e+00 1.31023e-01
1.41060e+00 1.27707e-01
1.45762e+00 1.24363e-01
1.50464e+00 1.21002e-01
1.55166e+00 1.17630e-01
1.59868e+00 1.14254e-01
1.64570e+00 1.10883e-01
1.69272e+00 1.07523e-01
1.73974e+00 1.04180e-01
1.78676e+00 1.00861e-01
1.83378e+00 9.75728e-02
1.88080e+00 9.43195e-02
1.92782e+00 9.11067e-02
1.97484e+00 8.79396e-02
2.02186e+00 8.48218e-02
2.06888e+00 8.17570e-02
2.11590e+00 7.87488e-02
2.16292e+00 7.58004e-02
2.20994e+00 7.29140e-02
2.25696e+00 7.00915e-02
2.30398e+00 6.73349e-02
2.35100e+00 6.46459e-02
2.39802e+00 6.20252e-02
2.44504e+00 5.94736e-02
2.49206e+00 5.69916e-02
2.53908e+00 5.45797e-02
2.58610e+00 5.22379e-02
2.63312e+00 4.99658e-02
2.68014e+00 4.77631e-02
2.72716e+00 4.56295e-02
2.77418e+00 4.35642e-02
2.82120e+00 4.15665e-02
2.86822e+00 3.96355e-02
2.91524e+00 3.77703e-02
2.96226e+00 3.59698e-02
3.00928e+00 3.42330e-02
3.05630e+00 3.25586e-02
3.10332e+00 3.09455e-02
3.15034e+00 2.93925e-02
3.19736e+00 2.78983e-02
3.24438e+00 2.64616e-02
3.29140e+00 2.50812e-02
3.33842e+00 2.37557e-02
3.38544e+00 2.24839e-02
3.43246e+00 2.12644e-02
3.47948e+00 2.00959e-02
3.52650e+00 1.89770e-02
3.57352e+00 1.79066e-02
3.62054e+00 1.68832e-02
3.66756e+00 1.59056e-02
3.71458e+00 1.49725e-02
3.76160e+00 1.40826e-02
3.80862e+00 1.32345e-02
3.85564e+00 1.24271e-02
3.90266e+00 1.16590e-02
3.94968e+00 1.09290e-02
3.99670e+00 1.02359e-02
4.04372e+00 9.57829e-03
4.09074e+00 8.95509e-03
4.13776e+00 8.36502e-03
4.18478e+00 7.80689e-03
4.23180e+00 7.27949e-03
4.27882e+00 6.78162e-03
4.32584e+00 6.31213e-03
4.37286e+00 5.86987e-03
4.41988e+00 5.45369e-03
4.46690e+00 5.06244e-03
4.51392e+00 4.69505e-03
4.56094e+00 4.35044e-03
4.60796e+00 4.02753e-03
4.65498e+00 3.72527e-03
4.70200e+00 3.44267e-03
4.74902e+00 3.17873e-03
4.79604e+00 2.93249e-03
4.84306e+00 2.70299e-03
4.89008e+00 2.48932e-03
4.93710e+00 2.29064e-03
4.98412e+00 2.10607e-03
5.03114e+00 1.93476e-03
5.07816e+00 1.77595e-03
5.12518e+00 1.62890e-03
5.17220e+00 1.49286e-03
5.21922e+00 1.36711e-03
5.26624e+00 1.25100e-03
5.31326e+00 1.14392e-03
5.36028e+00 1.04525e-03
5.40730e+00 9.54392e-04
5.45432e+00 8.70813e-04
5.50134e+00 7.94021e-04
5.54836e+00 7.23529e-04
5.59538e+00 6.58853e-04
5.64240e+00 5.99561e-04
5.68942e+00 5.45273e-04
5.73644e+00 4.95610e-04
5.78346e+00 4.50195e-04
5.83048e+00 4.08691e-04
5.87750e+00 3.70811e-04
5.92452e+00 3.36267e-04
5.97154e+00 3.04774e-04
6.01856e+00 2.76076e-04
6.06558e+00 2.49957e-04
6.11260e+00 2.26205e-04
6.15962e+00 2.04606e-04
6.20664e+00 1.84971e-04
6.25366e+00 1.67147e-04
6.30068e+00 1.50987e-04
6.34770e+00 1.36341e-04
6.39472e+00 1.23068e-04
6.44174e+00 1.11043e-04
6.48876e+00 1.00140e-04
6.53578e+00 9.02357e-05
6.58280e+00 8.12242e-05
6.62982e+00 7.30538e-05
6.67684e+00 6.56827e-05
6.72386e+00 5.90688e-05
6.77088e+00 5.31624e-05
6.81790e+00 4.78838e-05
6.86492e+00 4.31468e-05
6.91194e+00 3.88648e-05
6.95896e+00 3.49617e-05
7.00598e+00 3.14112e-05
7.05300e+00 2.82021e-05
7.10002e+00 2.53231e-05
7.14704e+00 2.27585e-05
7.19406e+00 2.04630e-05
7.24108e+00 1.83806e-05
7.28810e+00 1.64548e-05
7.33512e+00 1.46360e-05
7.38214e+00 1.29265e-05
7.42916e+00 1.13549e-05
7.47618e+00 9.94977e-06
7.52320e+00 8.73606e-06
7.57022e+00 7.70034e-06
7.61724e+00 6.80531e-06
7.66426e+00 6.01329e-06
7.71128e+00 5.28818e-06
7.75830e+00 4.61762e-06
7.80532e+00 4.00761e-06
7.85234e+00 3.46466e-06
7.89936e+00 2.99482e-06
7.94638e+00 2.59459e-06
7.99340e+00 2.25120e-06
8.04042e+00 1.95151e-06
8.08744e+00 1.68260e-06
8.13446e+00 1.43903e-06
8.18148e+00 1.22445e-06
8.22850e+00 1.04303e-06
8.27552e+00 8.98846e-07
8.32254e+00 7.89154e-07
8.36956e+00 7.00939e-07
8.41658e+00 6.20325e-07
8.46360e+00 5.33508e-07
8.51062e+00 4.34895e-07
8.55764e+00 3.34532e-07
8.60466e+00 2.44226e-07
8.65168e+00 1.75761e-07
8.69870e+00 1.35388e-07
8.74572e+00 1.15976e-07
8.79274e+00 1.08415e-07
8.83976e+00 1.03599e-07
8.88678e+00 9.48295e-08
8.93380e+00 8.28643e-08
8.98082e+00 6.98937e-08
9.02784e+00 5.81082e-08
9.07486e+00 4.91661e-08
9.12188e+00 4.26064e-08
9.16890e+00 3.74412e-08
9.21592e+00 3.26827e-08
9.26294e+00 2.74906e-08
9.30996e+00 2.17839e-08
9.35698e+00 1.57249e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_44-45.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.92270e-01
4.70200e-02 1.92069e-01
9.40400e-02 1.91818e-01
1.41060e-01 1.91466e-01
1.88080e-01 1.90964e-01
2.35100e-01 1.90269e-01
2.82120e-01 1.89383e-01
3.29140e-01 1.88321e-01
3.76160e-01 1.87099e-01
4.23180e-01 1.85729e-01
4.70200e-01 1.84215e-01
5.17220e-01 1.82558e-01
5.64240e-01 1.80755e-01
6.11260e-01 1.78808e-01
6.58280e-01 1.76719e-01
7.05300e-01 1.74494e-01
7.52320e-01 1.72138e-01
7.99340e-01 1.69658e-01
8.46360e-01 1.67058e-01
8.93380e-01 1.64346e-01
9.40400e-01 1.61526e-01
9.87420e-01 1.58606e-01
1.03444e+00 1.55592e-01
1.08146e+00 1.52492e-01
1.12848e+00 1.49314e-01
1.17550e+00 1.46066e-01
1.22252e+00 1.42755e-01
1.26954e+00 1.39391e-01
1.31656e+00 1.35981e-01
1.36358e+00 1.32534e-01
1.41060e+00 1.29059e-01
1.45762e+00 1.25564e-01
1.50464e+00 1.22057e-01
1.55166e+00 1.18547e-01
1.59868e+00 1.15040e-01
1.64570e+00 1.11544e-01
1.69272e+00 1.08067e-01
1.73974e+00 1.04615e-01
1.78676e+00 1.01195e-01
1.83378e+00 9.78115e-02
1.88080e+00 9.44705e-02
1.92782e+00 9.11771e-02
1.97484e+00 8.79360e-02
2.02186e+00 8.47506e-02
2.06888e+00 8.16243e-02
2.11590e+00 7.85604e-02
2.16292e+00 7.55619e-02
2.20994e+00 7.26304e-02
2.25696e+00 6.97678e-02
2.30398e+00 6.69756e-02
2.35100e+00 6.42551e-02
2.39802e+00 6.16070e-02
2.44504e+00 5.90315e-02
2.49206e+00 5.65291e-02
2.53908e+00 5.40999e-02
2.58610e+00 5.17436e-02
2.63312e+00 4.94598e-02
2.68014e+00 4.72478e-02
2.72716e+00 4.51071e-02
2.77418e+00 4.30369e-02
2.82120e+00 4.10361e-02
2.86822e+00 3.91038e-02
2.91524e+00 3.72389e-02
2.96226e+00 3.54401e-02
3.00928e+00 3.37064e-02
3.05630e+00 3.20364e-02
3.10332e+00 3.04288e-02
3.15034e+00 2.88823e-02
3.19736e+00 2.73956e-02
3.24438e+00 2.59672e-02
3.29140e+00 2.45959e-02
3.33842e+00 2.32802e-02
3.38544e+00 2.20189e-02
3.43246e+00 2.08103e-02
3.47948e+00 1.96533e-02
3.52650e+00 1.85465e-02
3.57352e+00 1.74883e-02
3.62054e+00 1.64776e-02
3.66756e+00 1.55129e-02
3.71458e+00 1.45929e-02
3.76160e+00 1.37162e-02
3.80862e+00 1.28816e-02
3.85564e+00 1.20876e-02
3.90266e+00 1.13330e-02
3.94968e+00 1.06164e-02
3.99670e+00 9.93662e-03
4.04372e+00 9.29233e-03
4.09074e+00 8.68224e-03
4.13776e+00 8.10512e-03
4.18478e+00 7.55972e-03
4.23180e+00 7.04481e-03
4.27882e+00 6.55916e-03
4.32584e+00 6.10159e-03
4.37286e+00 5.67094e-03
4.41988e+00 5.26603e-03
4.46690e+00 4.88569e-03
4.51392e+00 4.52885e-03
4.56094e+00 4.19440e-03
4.60796e+00 3.88127e-03
4.65498e+00 3.58839e-03
4.70200e+00 3.31476e-03
4.74902e+00 3.05939e-03
4.79604e+00 2.82132e-03
4.84306e+00 2.59957e-03
4.89008e+00 2.39327e-03
4.93710e+00 2.20156e-03
4.98412e+00 2.02357e-03
5.03114e+00 1.85847e-03
5.07816e+00 1.70550e-03
5.12518e+00 1.56393e-03
5.17220e+00 1.43302e-03
5.21922e+00 1.31208e-03
5.26624e+00 1.20045e-03
5.31326e+00 1.09754e-03
5.36028e+00 1.00275e-03
5.40730e+00 9.15506e-04
5.45432e+00 8.35270e-04
5.50134e+00 7.61572e-04
5.54836e+00 6.93938e-04
5.59538e+00 6.31897e-04
5.64240e+00 5.75033e-04
5.68942e+00 5.22978e-04
5.73644e+00 4.75365e-04
5.78346e+00 4.31831e-04
5.83048e+00 3.92049e-04
5.87750e+00 3.55744e-04
5.92452e+00 3.22638e-04
5.97154e+00 2.92456e-04
6.01856e+00 2.64952e-04
6.06558e+00 2.39920e-04
6.11260e+00 2.17155e-04
6.15962e+00 1.96454e-04
6.20664e+00 1.77635e-04
6.25366e+00 1.60551e-04
6.30068e+00 1.45060e-04
6.34770e+00 1.31019e-04
6.39472e+00 1.18292e-04
6.44174e+00 1.06759e-04
6.48876e+00 9.63002e-05
6.53578e+00 8.67979e-05
6.58280e+00 7.81506e-05
6.62982e+00 7.03086e-05
6.67684e+00 6.32315e-05
6.72386e+00 5.68788e-05
6.77088e+00 5.12031e-05
6.81790e+00 4.61300e-05
6.86492e+00 4.15792e-05
6.91194e+00 3.74701e-05
6.95896e+00 3.37307e-05
7.00598e+00 3.03283e-05
7.05300e+00 2.72422e-05
7.10002e+00 2.44518e-05
7.14704e+00 2.19347e-05
7.19406e+00 1.96578e-05
7.24108e+00 1.75843e-05
7.28810e+00 1.56768e-05
7.33512e+00 1.39021e-05
7.38214e+00 1.22577e-05
7.42916e+00 1.07562e-05
7.47618e+00 9.41048e-06
7.52320e+00 8.23159e-06
7.57022e+00 7.21205e-06
7.61724e+00 6.33291e-06
7.66426e+00 5.57504e-06
7.71128e+00 4.91922e-06
7.75830e+00 4.34497e-06
7.80532e+00 3.83085e-06
7.85234e+00 3.35537e-06
7.89936e+00 2.89796e-06
7.94638e+00 2.45790e-06
7.99340e+00 2.05366e-06
8.04042e+00 1.70452e-06
8.08744e+00 1.42921e-06
8.13446e+00 1.22938e-06
8.18148e+00 1.08590e-06
8.22850e+00 9.78426e-07
8.27552e+00 8.86721e-07
8.32254e+00 7.97397e-07
8.36956e+00 7.07430e-07
8.41658e+00 6.14656e-07
8.46360e+00 5.16945e-07
8.51062e+00 4.15591e-07
8.55764e+00 3.18419e-07
8.60466e+00 2.33987e-07
8.65168e+00 1.70837e-07
8.69870e+00 1.33095e-07
8.74572e+00 1.14215e-07
8.79274e+00 1.06073e-07
8.83976e+00 1.00544e-07
8.88678e+00 9.16537e-08
8.93380e+00 8.00612e-08
8.98082e+00 6.77043e-08
9.02784e+00 5.65205e-08
9.07486e+00 4.79699e-08
9.12188e+00 4.16144e-08
9.16890e+00 3.65432e-08
9.21592e+00 3.18458e-08
9.26294e+00 2.67477e-08
9.30996e+00 2.11745e-08
9.35698e+00 1.52761e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_45-46.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.97565e-01
4.70200e-02 1.97347e-01
9.40400e-02 1.97074e-01
1.41060e-01 1.96693e-01
1.88080e-01 1.96149e-01
2.35100e-01 1.95397e-01
2.82120e-01 1.94438e-01
3.29140e-01 1.93289e-01
3.76160e-01 1.91968e-01
4.23180e-01 1.90488e-01
4.70200e-01 1.88854e-01
5.17220e-01 1.87067e-01
5.64240e-01 1.85125e-01
6.11260e-01 1.83030e-01
6.58280e-01 1.80784e-01
7.05300e-01 1.78396e-01
7.52320e-01 1.75871e-01
7.99340e-01 1.73216e-01
8.46360e-01 1.70438e-01
8.93380e-01 1.67543e-01
9.40400e-01 1.64540e-01
9.87420e-01 1.61435e-01
1.03444e+00 1.58236e-01
1.08146e+00 1.54952e-01
1.12848e+00 1.51591e-01
1.17550e+00 1.48163e-01
1.22252e+00 1.44677e-01
1.26954e+00 1.41141e-01
1.31656e+00 1.37564e-01
1.36358e+00 1.33957e-01
1.41060e+00 1.30327e-01
1.45762e+00 1.26683e-01
1.50464e+00 1.23035e-01
1.55166e+00 1.19390e-01
1.59868e+00 1.15756e-01
1.64570e+00 1.12142e-01
1.69272e+00 1.08553e-01
1.73974e+00 1.04996e-01
1.78676e+00 1.01479e-01
1.83378e+00 9.80060e-02
1.88080e+00 9.45823e-02
1.92782e+00 9.12128e-02
1.97484e+00 8.79022e-02
2.02186e+00 8.46535e-02
2.06888e+00 8.14698e-02
2.11590e+00 7.83541e-02
2.16292e+00 7.53088e-02
2.20994e+00 7.23357e-02
2.25696e+00 6.94360e-02
2.30398e+00 6.66109e-02
2.35100e+00 6.38617e-02
2.39802e+00 6.11884e-02
2.44504e+00 5.85913e-02
2.49206e+00 5.60704e-02
2.53908e+00 5.36257e-02
2.58610e+00 5.12566e-02
2.63312e+00 4.89623e-02
2.68014e+00 4.67423e-02
2.72716e+00 4.45957e-02
2.77418e+00 4.25215e-02
2.82120e+00 4.05186e-02
2.86822e+00 3.85857e-02
2.91524e+00 3.67218e-02
2.96226e+00 3.49255e-02
3.00928e+00 3.31954e-02
3.05630e+00 3.15302e-02
3.10332e+00 2.99285e-02
3.15034e+00 2.83889e-02
3.19736e+00 2.69099e-02
3.24438e+00 2.54901e-02
3.29140e+00 2.41281e-02
3.33842e+00 2.28224e-02
3.38544e+00 2.15716e-02
3.43246e+00 2.03742e-02
3.47948e+00 1.92287e-02
3.52650e+00 1.81337e-02
3.57352e+00 1.70879e-02
3.62054e+00 1.60897e-02
3.66756e+00 1.51378e-02
3.71458e+00 1.42307e-02
3.76160e+00 1.33671e-02
3.80862e+00 1.25456e-02
3.85564e+00 1.17649e-02
3.90266e+00 1.10234e-02
3.94968e+00 1.03200e-02
3.99670e+00 9.65324e-03
4.04372e+00 9.02184e-03
4.09074e+00 8.42449e-03
4.13776e+00 7.85990e-03
4.18478e+00 7.32681e-03
4.23180e+00 6.82394e-03
4.27882e+00 6.35005e-03
4.32584e+00 5.90394e-03
4.37286e+00 5.48441e-03
4.41988e+00 5.09027e-03
4.46690e+00 4.72036e-03
4.51392e+00 4.37357e-03
4.56094e+00 4.04879e-03
4.60796e+00 3.74494e-03
4.65498e+00 3.46094e-03
4.70200e+00 3.19579e-03
4.74902e+00 2.94852e-03
4.79604e+00 2.71814e-03
4.84306e+00 2.50370e-03
4.89008e+00 2.30431e-03
4.93710e+00 2.11913e-03
4.98412e+00 1.94731e-03
5.03114e+00 1.78801e-03
5.07816e+00 1.64049e-03
5.12518e+00 1.50402e-03
5.17220e+00 1.37790e-03
5.21922e+00 1.26141e-03
5.26624e+00 1.15395e-03
5.31326e+00 1.05491e-03
5.36028e+00 9.63723e-04
5.40730e+00 8.79812e-04
5.45432e+00 8.02665e-04
5.50134e+00 7.31822e-04
5.54836e+00 6.66824e-04
5.59538e+00 6.07212e-04
5.64240e+00 5.52583e-04
5.68942e+00 5.02582e-04
5.73644e+00 4.56853e-04
5.78346e+00 4.15046e-04
5.83048e+00 3.76846e-04
5.87750e+00 3.41984e-04
5.92452e+00 3.10196e-04
5.97154e+00 2.81215e-04
6.01856e+00 2.54805e-04
6.06558e+00 2.30767e-04
6.11260e+00 2.08907e-04
6.15962e+00 1.89031e-04
6.20664e+00 1.70962e-04
6.25366e+00 1.54556e-04
6.30068e+00 1.39673e-04
6.34770e+00 1.26171e-04
6.39472e+00 1.13921e-04
6.44174e+00 1.02821e-04
6.48876e+00 9.27727e-05
6.53578e+00 8.36780e-05
6.58280e+00 7.54445e-05
6.62982e+00 6.79981e-05
6.67684e+00 6.12677e-05
6.72386e+00 5.51825e-05
6.77088e+00 4.96770e-05
6.81790e+00 4.47061e-05
6.86492e+00 4.02295e-05
6.91194e+00 3.62067e-05
6.95896e+00 3.25950e-05
7.00598e+00 2.93398e-05
7.05300e+00 2.63829e-05
7.10002e+00 2.36661e-05
7.14704e+00 2.11386e-05
7.19406e+00 1.87953e-05
7.24108e+00 1.66492e-05
7.28810e+00 1.47130e-05
7.33512e+00 1.29962e-05
7.38214e+00 1.14800e-05
7.42916e+00 1.01319e-05
7.47618e+00 8.91939e-06
7.52320e+00 7.81229e-06
7.57022e+00 6.80740e-06
7.61724e+00 5.91822e-06
7.66426e+00 5.15850e-06
7.71128e+00 4.53990e-06
7.75830e+00 4.04268e-06
7.80532e+00 3.62273e-06
7.85234e+00 3.23533e-06
7.89936e+00 2.83745e-06
7.94638e+00 2.42308e-06
7.99340e+00 2.02211e-06
8.04042e+00 1.66592e-06
8.08744e+00 1.38515e-06
8.13446e+00 1.18685e-06
8.18148e+00 1.04949e-06
8.22850e+00 9.49845e-07
8.27552e+00 8.64821e-07
8.32254e+00 7.79604e-07
8.36956e+00 6.91911e-07
8.41658e+00 6.00502e-07
8.46360e+00 5.04166e-07
8.51062e+00 4.04712e-07
8.55764e+00 3.09709e-07
8.60466e+00 2.27371e-07
8.65168e+00 1.65900e-07
8.69870e+00 1.29222e-07
8.74572e+00 1.10935e-07
8.79274e+00 1.03108e-07
8.83976e+00 9.78104e-08
8.88678e+00 8.92114e-08
8.93380e+00 7.79581e-08
8.98082e+00 6.59457e-08
9.02784e+00 5.50689e-08
9.07486e+00 4.67564e-08
9.12188e+00 4.05800e-08
9.16890e+00 3.56502e-08
9.21592e+00 3.10772e-08
9.26294e+00 2.61046e-08
9.30996e+00 2.06613e-08
9.35698e+00 1.48959e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_46-47.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.02857e-01
4.70200e-02 2.02621e-01
9.40400e-02 2.02327e-01
1.41060e-01 2.01915e-01
1.88080e-01 2.01327e-01
2.35100e-01 2.00514e-01
2.82120e-01 1.99479e-01
3.29140e-01 1.98238e-01
3.76160e-01 1.96813e-01
4.23180e-01 1.95218e-01
4.70200e-01 1.93459e-01
5.17220e-01 1.91536e-01
5.64240e-01 1.89449e-01
6.11260e-01 1.87199e-01
6.58280e-01 1.84792e-01
7.05300e-01 1.82235e-01
7.52320e-01 1.79535e-01
7.99340e-01 1.76701e-01
8.46360e-01 1.73740e-01
8.93380e-01 1.70660e-01
9.40400e-01 1.67470e-01
9.87420e-01 1.64177e-01
1.03444e+00 1.60792e-01
1.08146e+00 1.57322e-01
1.12848e+00 1.53779e-01
1.17550e+00 1.50172e-01
1.22252e+00 1.46510e-01
1.26954e+00 1.42804e-01
1.31656e+00 1.39063e-01
1.36358e+00 1.35297e-01
1.41060e+00 1.31515e-01
1.45762e+00 1.27727e-01
1.50464e+00 1.23941e-01
1.55166e+00 1.20167e-01
1.59868e+00 1.16411e-01
1.64570e+00 1.12681e-01
1.69272e+00 1.08985e-01
1.73974e+00 1.05329e-01
1.78676e+00 1.01720e-01
1.83378e+00 9.81615e-02
1.88080e+00 9.46595e-02
1.92782e+00 9.12183e-02
1.97484e+00 8.78422e-02
2.02186e+00 8.45341e-02
2.06888e+00 8.12966e-02
2.11590e+00 7.81323e-02
2.16292e+00 7.50437e-02
2.20994e+00 7.20318e-02
2.25696e+00 6.90976e-02
2.30398e+00 6.62423e-02
2.35100e+00 6.34664e-02
2.39802e+00 6.07702e-02
2.44504e+00 5.81533e-02
2.49206e+00 5.56156e-02
2.53908e+00 5.31568e-02
2.58610e+00 5.07762e-02
2.63312e+00 4.84729e-02
2.68014e+00 4.62460e-02
2.72716e+00 4.40944e-02
2.77418e+00 4.20172e-02
2.82120e+00 4.00129e-02
2.86822e+00 3.80802e-02
2.91524e+00 3.62179e-02
2.96226e+00 3.44245e-02
3.00928e+00 3.26986e-02
3.05630e+00 3.10386e-02
3.10332e+00 2.94432e-02
3.15034e+00 2.79108e-02
3.19736e+00 2.64399e-02
3.24438e+00 2.50289e-02
3.29140e+00 2.36764e-02
3.33842e+00 2.23808e-02
3.38544e+00 2.11406e-02
3.43246e+00 1.99543e-02
3.47948e+00 1.88204e-02
3.52650e+00 1.77374e-02
3.57352e+00 1.67038e-02
3.62054e+00 1.57181e-02
3.66756e+00 1.47788e-02
3.71458e+00 1.38846e-02
3.76160e+00 1.30339e-02
3.80862e+00 1.22253e-02
3.85564e+00 1.14575e-02
3.90266e+00 1.07290e-02
3.94968e+00 1.00384e-02
3.99670e+00 9.38435e-03
4.04372e+00 8.76551e-03
4.09074e+00 8.18053e-03
4.13776e+00 7.62809e-03
4.18478e+00 7.10690e-03
4.23180e+00 6.61566e-03
4.27882e+00 6.15310e-03
4.32584e+00 5.71800e-03
4.37286e+00 5.30915e-03
4.41988e+00 4.92534e-03
4.46690e+00 4.56539e-03
4.51392e+00 4.22818e-03
4.56094e+00 3.91261e-03
4.60796e+00 3.61758e-03
4.65498e+00 3.34201e-03
4.70200e+00 3.08490e-03
4.74902e+00 2.84527e-03
4.79604e+00 2.62216e-03
4.84306e+00 2.41459e-03
4.89008e+00 2.22171e-03
4.93710e+00 2.04267e-03
4.98412e+00 1.87663e-03
5.03114e+00 1.72277e-03
5.07816e+00 1.58033e-03
5.12518e+00 1.44864e-03
5.17220e+00 1.32697e-03
5.21922e+00 1.21465e-03
5.26624e+00 1.11105e-03
5.31326e+00 1.01562e-03
5.36028e+00 9.27770e-04
5.40730e+00 8.46953e-04
5.45432e+00 7.72669e-04
5.50134e+00 7.04469e-04
5.54836e+00 6.41908e-04
5.59538e+00 5.84541e-04
5.64240e+00 5.31976e-04
5.68942e+00 4.83868e-04
5.73644e+00 4.39877e-04
5.78346e+00 3.99660e-04
5.83048e+00 3.62914e-04
5.87750e+00 3.29381e-04
5.92452e+00 2.98805e-04
5.97154e+00 2.70929e-04
6.01856e+00 2.45525e-04
6.06558e+00 2.22402e-04
6.11260e+00 2.01373e-04
6.15962e+00 1.82250e-04
6.20664e+00 1.64862e-04
6.25366e+00 1.49073e-04
6.30068e+00 1.34746e-04
6.34770e+00 1.21748e-04
6.39472e+00 1.09953e-04
6.44174e+00 9.92639e-05
6.48876e+00 8.95867e-05
6.53578e+00 8.08267e-05
6.58280e+00 7.28951e-05
6.62982e+00 6.57199e-05
6.67684e+00 5.92319e-05
6.72386e+00 5.33619e-05
6.77088e+00 4.80471e-05
6.81790e+00 4.32472e-05
6.86492e+00 3.89277e-05
6.91194e+00 3.50538e-05
6.95896e+00 3.15858e-05
7.00598e+00 2.84599e-05
7.05300e+00 2.56051e-05
7.10002e+00 2.29504e-05
7.14704e+00 2.04364e-05
7.19406e+00 1.80766e-05
7.24108e+00 1.59129e-05
7.28810e+00 1.39869e-05
7.33512e+00 1.23329e-05
7.38214e+00 1.09232e-05
7.42916e+00 9.69955e-06
7.47618e+00 8.60364e-06
7.52320e+00 7.58144e-06
7.57022e+00 6.62726e-06
7.61724e+00 5.76526e-06
7.66426e+00 5.02005e-06
7.71128e+00 4.41375e-06
7.75830e+00 3.93049e-06
7.80532e+00 3.52496e-06
7.85234e+00 3.15110e-06
7.89936e+00 2.76461e-06
7.94638e+00 2.35958e-06
7.99340e+00 1.96731e-06
8.04042e+00 1.62066e-06
8.08744e+00 1.35165e-06
8.13446e+00 1.16587e-06
8.18148e+00 1.03686e-06
8.22850e+00 9.36268e-07
8.27552e+00 8.35969e-07
8.32254e+00 7.22246e-07
8.36956e+00 6.03168e-07
8.41658e+00 4.88626e-07
8.46360e+00 3.88470e-07
8.51062e+00 3.08441e-07
8.55764e+00 2.46441e-07
8.60466e+00 1.99492e-07
8.65168e+00 1.64618e-07
8.69870e+00 1.39029e-07
8.74572e+00 1.20389e-07
8.79274e+00 1.06429e-07
8.83976e+00 9.48803e-08
8.88678e+00 8.39685e-08
8.93380e+00 7.34446e-08
8.98082e+00 6.33537e-08
9.02784e+00 5.37407e-08
9.07486e+00 4.46789e-08
9.12188e+00 3.63524e-08
9.16890e+00 2.89736e-08
9.21592e+00 2.27544e-08
9.26294e+00 1.78361e-08
9.30996e+00 1.39954e-08
9.35698e+00 1.08924e-08


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_47-48.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.08169e-01
4.70200e-02 2.07914e-01
9.40400e-02 2.07596e-01
1.41060e-01 2.07151e-01
1.88080e-01 2.06517e-01
2.35100e-01 2.05640e-01
2.82120e-01 2.04524e-01
3.29140e-01 2.03188e-01
3.76160e-01 2.01652e-01
4.23180e-01 1.99937e-01
4.70200e-01 1.98046e-01
5.17220e-01 1.95981e-01
5.64240e-01 1.93744e-01
6.11260e-01 1.91334e-01
6.58280e-01 1.88759e-01
7.05300e-01 1.86027e-01
7.52320e-01 1.83147e-01
7.99340e-01 1.80128e-01
8.46360e-01 1.76979e-01
8.93380e-01 1.73710e-01
9.40400e-01 1.70329e-01
9.87420e-01 1.66847e-01
1.03444e+00 1.63272e-01
1.08146e+00 1.59616e-01
1.12848e+00 1.55889e-01
1.17550e+00 1.52103e-01
1.22252e+00 1.48267e-01
1.26954e+00 1.44392e-01
1.31656e+00 1.40488e-01
1.36358e+00 1.36566e-01
1.41060e+00 1.32636e-01
1.45762e+00 1.28706e-01
1.50464e+00 1.24787e-01
1.55166e+00 1.20886e-01
1.59868e+00 1.17012e-01
1.64570e+00 1.13171e-01
1.69272e+00 1.09372e-01
1.73974e+00 1.05621e-01
1.78676e+00 1.01923e-01
1.83378e+00 9.82833e-02
1.88080e+00 9.47067e-02
1.92782e+00 9.11974e-02
1.97484e+00 8.77593e-02
2.02186e+00 8.43950e-02
2.06888e+00 8.11067e-02
2.11590e+00 7.78969e-02
2.16292e+00 7.47674e-02
2.20994e+00 7.17191e-02
2.25696e+00 6.87529e-02
2.30398e+00 6.58692e-02
2.35100e+00 6.30687e-02
2.39802e+00 6.03511e-02
2.44504e+00 5.77160e-02
2.49206e+00 5.51630e-02
2.53908e+00 5.26915e-02
2.58610e+00 5.03006e-02
2.63312e+00 4.79893e-02
2.68014e+00 4.57564e-02
2.72716e+00 4.36008e-02
2.77418e+00 4.15212e-02
2.82120e+00 3.95162e-02
2.86822e+00 3.75844e-02
2.91524e+00 3.57243e-02
2.96226e+00 3.39344e-02
3.00928e+00 3.22130e-02
3.05630e+00 3.05588e-02
3.10332e+00 2.89700e-02
3.15034e+00 2.74451e-02
3.19736e+00 2.59825e-02
3.24438e+00 2.45806e-02
3.29140e+00 2.32378e-02
3.33842e+00 2.19525e-02
3.38544e+00 2.07231e-02
3.43246e+00 1.95481e-02
3.47948e+00 1.84258e-02
3.52650e+00 1.73547e-02
3.57352e+00 1.63333e-02
3.62054e+00 1.53601e-02
3.66756e+00 1.44334e-02
3.71458e+00 1.35519e-02
3.76160e+00 1.27140e-02
3.80862e+00 1.19183e-02
3.85564e+00 1.11632e-02
3.90266e+00 1.04474e-02
3.94968e+00 9.76938e-03
3.99670e+00 9.12781e-03
4.04372e+00 8.52125e-03
4.09074e+00 7.94834e-03
4.13776e+00 7.40773e-03
4.18478e+00 6.89810e-03
4.23180e+00 6.41814e-03
4.27882e+00 5.96655e-03
4.32584e+00 5.54208e-03
4.37286e+00 5.14352e-03
4.41988e+00 4.76965e-03
4.46690e+00 4.41927e-03
4.51392e+00 4.09125e-03
4.56094e+00 3.78448e-03
4.60796e+00 3.49788e-03
4.65498e+00 3.23034e-03
4.70200e+00 2.98088e-03
4.74902e+00 2.74853e-03
4.79604e+00 2.53231e-03
4.84306e+00 2.33126e-03
4.89008e+00 2.14453e-03
4.93710e+00 1.97129e-03
4.98412e+00 1.81071e-03
5.03114e+00 1.66196e-03
5.07816e+00 1.52432e-03
5.12518e+00 1.39711e-03
5.17220e+00 1.27963e-03
5.21922e+00 1.17120e-03
5.26624e+00 1.07123e-03
5.31326e+00 9.79158e-04
5.36028e+00 8.94433e-04
5.40730e+00 8.16504e-04
5.45432e+00 7.44888e-04
5.50134e+00 6.79151e-04
5.54836e+00 6.18858e-04
5.59538e+00 5.63578e-04
5.64240e+00 5.12931e-04
5.68942e+00 4.66583e-04
5.73644e+00 4.24202e-04
5.78346e+00 3.85460e-04
5.83048e+00 3.50062e-04
5.87750e+00 3.17759e-04
5.92452e+00 2.88304e-04
5.97154e+00 2.61450e-04
6.01856e+00 2.36976e-04
6.06558e+00 2.14697e-04
6.11260e+00 1.94434e-04
6.15962e+00 1.76005e-04
6.20664e+00 1.59248e-04
6.25366e+00 1.44028e-04
6.30068e+00 1.30216e-04
6.34770e+00 1.17683e-04
6.39472e+00 1.06309e-04
6.44174e+00 9.60002e-05
6.48876e+00 8.66640e-05
6.53578e+00 7.82090e-05
6.58280e+00 7.05501e-05
6.62982e+00 6.36202e-05
6.67684e+00 5.73558e-05
6.72386e+00 5.16931e-05
6.77088e+00 4.65719e-05
6.81790e+00 4.19455e-05
6.86492e+00 3.77699e-05
6.91194e+00 3.40014e-05
6.95896e+00 3.05951e-05
7.00598e+00 2.75014e-05
7.05300e+00 2.46691e-05
7.10002e+00 2.20471e-05
7.14704e+00 1.95920e-05
7.19406e+00 1.73098e-05
7.24108e+00 1.52255e-05
7.28810e+00 1.33643e-05
7.33512e+00 1.17463e-05
7.38214e+00 1.03535e-05
7.42916e+00 9.14900e-06
7.47618e+00 8.09556e-06
7.52320e+00 7.15760e-06
7.57022e+00 6.31610e-06
7.61724e+00 5.56230e-06
7.66426e+00 4.88759e-06
7.71128e+00 4.28344e-06
7.75830e+00 3.74257e-06
7.80532e+00 3.25866e-06
7.85234e+00 2.82540e-06
7.89936e+00 2.43670e-06
7.94638e+00 2.09102e-06
7.99340e+00 1.79119e-06
8.04042e+00 1.54025e-06
8.08744e+00 1.34094e-06
8.13446e+00 1.18640e-06
8.18148e+00 1.05816e-06
8.22850e+00 9.37038e-07
8.27552e+00 8.04117e-07
8.32254e+00 6.54317e-07
8.36956e+00 5.03533e-07
8.41658e+00 3.69405e-07
8.46360e+00 2.69489e-07
8.51062e+00 2.11332e-07
8.55764e+00 1.83415e-07
8.60466e+00 1.72079e-07
8.65168e+00 1.63679e-07
8.69870e+00 1.49080e-07
8.74572e+00 1.30043e-07
8.79274e+00 1.09942e-07
8.83976e+00 9.21498e-08
8.88678e+00 7.89322e-08
8.93380e+00 6.91318e-08
8.98082e+00 6.09327e-08
9.02784e+00 5.25190e-08
9.07486e+00 4.26040e-08
9.12188e+00 3.20074e-08
9.16890e+00 2.20727e-08
9.21592e+00 1.41432e-08
9.26294e+00 9.28130e-09
9.30996e+00 7.10340e-09
9.35698e+00 6.76253e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_48-49.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.13466e-01
4.70200e-02 2.13191e-01
9.40400e-02 2.12849e-01
1.41060e-01 2.12370e-01
1.88080e-01 2.11687e-01
2.35100e-01 2.10743e-01
2.82120e-01 2.09542e-01
3.29140e-01 2.08106e-01
3.76160e-01 2.06457e-01
4.23180e-01 2.04615e-01
4.70200e-01 2.02588e-01
5.17220e-01 2.00376e-01
5.64240e-01 1.97982e-01
6.11260e-01 1.95407e-01
6.58280e-01 1.92659e-01
7.05300e-01 1.89748e-01
7.52320e-01 1.86684e-01
7.99340e-01 1.83477e-01
8.46360e-01 1.80138e-01
8.93380e-01 1.76676e-01
9.40400e-01 1.73103e-01
9.87420e-01 1.69429e-01
1.03444e+00 1.65665e-01
1.08146e+00 1.61823e-01
1.12848e+00 1.57914e-01
1.17550e+00 1.53949e-01
1.22252e+00 1.49941e-01
1.26954e+00 1.45900e-01
1.31656e+00 1.41836e-01
1.36358e+00 1.37762e-01
1.41060e+00 1.33687e-01
1.45762e+00 1.29620e-01
1.50464e+00 1.25571e-01
1.55166e+00 1.21548e-01
1.59868e+00 1.17560e-01
1.64570e+00 1.13614e-01
1.69272e+00 1.09716e-01
1.73974e+00 1.05873e-01
1.78676e+00 1.02091e-01
1.83378e+00 9.83746e-02
1.88080e+00 9.47274e-02
1.92782e+00 9.11536e-02
1.97484e+00 8.76570e-02
2.02186e+00 8.42398e-02
2.06888e+00 8.09038e-02
2.11590e+00 7.76512e-02
2.16292e+00 7.44835e-02
2.20994e+00 7.14013e-02
2.25696e+00 6.84051e-02
2.30398e+00 6.54952e-02
2.35100e+00 6.26719e-02
2.39802e+00 5.99346e-02
2.44504e+00 5.72828e-02
2.49206e+00 5.47157e-02
2.53908e+00 5.22327e-02
2.58610e+00 4.98327e-02
2.63312e+00 4.75143e-02
2.68014e+00 4.52763e-02
2.72716e+00 4.31175e-02
2.77418e+00 4.10363e-02
2.82120e+00 3.90313e-02
2.86822e+00 3.71009e-02
2.91524e+00 3.52435e-02
2.96226e+00 3.34575e-02
3.00928e+00 3.17412e-02
3.05630e+00 3.00929e-02
3.10332e+00 2.85111e-02
3.15034e+00 2.69940e-02
3.19736e+00 2.55400e-02
3.24438e+00 2.41473e-02
3.29140e+00 2.28143e-02
3.33842e+00 2.15394e-02
3.38544e+00 2.03209e-02
3.43246e+00 1.91571e-02
3.47948e+00 1.80464e-02
3.52650e+00 1.69872e-02
3.57352e+00 1.59780e-02
3.62054e+00 1.50171e-02
3.66756e+00 1.41029e-02
3.71458e+00 1.32339e-02
3.76160e+00 1.24086e-02
3.80862e+00 1.16254e-02
3.85564e+00 1.08829e-02
3.90266e+00 1.01795e-02
3.94968e+00 9.51378e-03
3.99670e+00 8.88434e-03
4.04372e+00 8.28971e-03
4.09074e+00 7.72849e-03
4.13776e+00 7.19933e-03
4.18478e+00 6.70088e-03
4.23180e+00 6.23178e-03
4.27882e+00 5.79074e-03
4.32584e+00 5.37648e-03
4.37286e+00 4.98779e-03
4.41988e+00 4.62343e-03
4.46690e+00 4.28217e-03
4.51392e+00 3.96291e-03
4.56094e+00 3.66454e-03
4.60796e+00 3.38593e-03
4.65498e+00 3.12602e-03
4.70200e+00 2.88381e-03
4.74902e+00 2.65832e-03
4.79604e+00 2.44861e-03
4.84306e+00 2.25370e-03
4.89008e+00 2.07277e-03
4.93710e+00 1.90497e-03
4.98412e+00 1.74950e-03
5.03114e+00 1.60555e-03
5.07816e+00 1.47240e-03
5.12518e+00 1.34938e-03
5.17220e+00 1.23580e-03
5.21922e+00 1.13102e-03
5.26624e+00 1.03442e-03
5.31326e+00 9.45483e-04
5.36028e+00 8.63659e-04
5.40730e+00 7.88413e-04
5.45432e+00 7.19274e-04
5.50134e+00 6.55820e-04
5.54836e+00 5.97629e-04
5.59538e+00 5.44281e-04
5.64240e+00 4.95407e-04
5.68942e+00 4.50686e-04
5.73644e+00 4.09794e-04
5.78346e+00 3.72413e-04
5.83048e+00 3.38259e-04
5.87750e+00 3.07090e-04
5.92452e+00 2.78669e-04
5.97154e+00 2.52755e-04
6.01856e+00 2.29137e-04
6.06558e+00 2.07635e-04
6.11260e+00 1.88076e-04
6.15962e+00 1.70286e-04
6.20664e+00 1.54106e-04
6.25366e+00 1.39409e-04
6.30068e+00 1.26071e-04
6.34770e+00 1.13966e-04
6.39472e+00 1.02980e-04
6.44174e+00 9.30200e-05
6.48876e+00 8.39958e-05
6.53578e+00 7.58174e-05
6.58280e+00 6.84029e-05
6.62982e+00 6.16934e-05
6.67684e+00 5.56343e-05
6.72386e+00 5.01711e-05
6.77088e+00 4.52469e-05
6.81790e+00 4.07962e-05
6.86492e+00 3.67518e-05
6.91194e+00 3.30462e-05
6.95896e+00 2.96210e-05
7.00598e+00 2.64602e-05
7.05300e+00 2.35609e-05
7.10002e+00 2.09202e-05
7.14704e+00 1.85341e-05
7.19406e+00 1.63924e-05
7.24108e+00 1.44824e-05
7.28810e+00 1.27916e-05
7.33512e+00 1.13063e-05
7.38214e+00 1.00064e-05
7.42916e+00 8.86817e-06
7.47618e+00 7.86790e-06
7.52320e+00 6.98201e-06
7.57022e+00 6.18802e-06
7.61724e+00 5.46414e-06
7.66426e+00 4.78856e-06
7.71128e+00 4.14111e-06
7.75830e+00 3.52601e-06
7.80532e+00 2.96643e-06
7.85234e+00 2.48604e-06
7.89936e+00 2.10736e-06
7.94638e+00 1.82845e-06
7.99340e+00 1.62364e-06
8.04042e+00 1.46631e-06
8.08744e+00 1.33010e-06
8.13446e+00 1.19833e-06
8.18148e+00 1.06602e-06
8.22850e+00 9.28854e-07
8.27552e+00 7.82667e-07
8.32254e+00 6.29991e-07
8.36956e+00 4.83524e-07
8.41658e+00 3.56809e-07
8.46360e+00 2.63317e-07
8.51062e+00 2.08215e-07
8.55764e+00 1.80844e-07
8.60466e+00 1.68768e-07
8.65168e+00 1.59566e-07
8.69870e+00 1.44918e-07
8.74572e+00 1.26415e-07
8.79274e+00 1.07115e-07
8.83976e+00 9.00742e-08
8.88678e+00 7.73320e-08
8.93380e+00 6.77811e-08
8.98082e+00 5.97088e-08
9.02784e+00 5.14024e-08
9.07486e+00 4.16544e-08
9.12188e+00 3.12687e-08
9.16890e+00 2.15495e-08
9.21592e+00 1.38009e-08
9.26294e+00 9.05325e-09
9.30996e+00 6.92958e-09
9.35698e+00 6.60190e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_49-50.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.18747e-01
4.70200e-02 2.18452e-01
9.40400e-02 2.18083e-01
1.41060e-01 2.17569e-01
1.88080e-01 2.16835e-01
2.35100e-01 2.15822e-01
2.82120e-01 2.14533e-01
3.29140e-01 2.12992e-01
3.76160e-01 2.11224e-01
4.23180e-01 2.09252e-01
4.70200e-01 2.07083e-01
5.17220e-01 2.04720e-01
5.64240e-01 2.02164e-01
6.11260e-01 1.99419e-01
6.58280e-01 1.96494e-01
7.05300e-01 1.93399e-01
7.52320e-01 1.90147e-01
7.99340e-01 1.86749e-01
8.46360e-01 1.83216e-01
8.93380e-01 1.79561e-01
9.40400e-01 1.75794e-01
9.87420e-01 1.71928e-01
1.03444e+00 1.67975e-01
1.08146e+00 1.63946e-01
1.12848e+00 1.59856e-01
1.17550e+00 1.55715e-01
1.22252e+00 1.51537e-01
1.26954e+00 1.47333e-01
1.31656e+00 1.43113e-01
1.36358e+00 1.38890e-01
1.41060e+00 1.34674e-01
1.45762e+00 1.30474e-01
1.50464e+00 1.26299e-01
1.55166e+00 1.22159e-01
1.59868e+00 1.18061e-01
1.64570e+00 1.14013e-01
1.69272e+00 1.10021e-01
1.73974e+00 1.06091e-01
1.78676e+00 1.02229e-01
1.83378e+00 9.84392e-02
1.88080e+00 9.47249e-02
1.92782e+00 9.10901e-02
1.97484e+00 8.75382e-02
2.02186e+00 8.40709e-02
2.06888e+00 8.06900e-02
2.11590e+00 7.73971e-02
2.16292e+00 7.41935e-02
2.20994e+00 7.10796e-02
2.25696e+00 6.80554e-02
2.30398e+00 6.51210e-02
2.35100e+00 6.22764e-02
2.39802e+00 5.95210e-02
2.44504e+00 5.68537e-02
2.49206e+00 5.42739e-02
2.53908e+00 5.17805e-02
2.58610e+00 4.93722e-02
2.63312e+00 4.70476e-02
2.68014e+00 4.48054e-02
2.72716e+00 4.26440e-02
2.77418e+00 4.05620e-02
2.82120e+00 3.85575e-02
2.86822e+00 3.66290e-02
2.91524e+00 3.47748e-02
2.96226e+00 3.29931e-02
3.00928e+00 3.12822e-02
3.05630e+00 2.96403e-02
3.10332e+00 2.80657e-02
3.15034e+00 2.65566e-02
3.19736e+00 2.51113e-02
3.24438e+00 2.37280e-02
3.29140e+00 2.24050e-02
3.33842e+00 2.11405e-02
3.38544e+00 1.99329e-02
3.43246e+00 1.87804e-02
3.47948e+00 1.76813e-02
3.52650e+00 1.66340e-02
3.57352e+00 1.56369e-02
3.62054e+00 1.46882e-02
3.66756e+00 1.37863e-02
3.71458e+00 1.29297e-02
3.76160e+00 1.21167e-02
3.80862e+00 1.13459e-02
3.85564e+00 1.06156e-02
3.90266e+00 9.92438e-03
3.94968e+00 9.27067e-03
3.99670e+00 8.65303e-03
4.04372e+00 8.07000e-03
4.09074e+00 7.52013e-03
4.13776e+00 7.00205e-03
4.18478e+00 6.51438e-03
4.23180e+00 6.05577e-03
4.27882e+00 5.62487e-03
4.32584e+00 5.22042e-03
4.37286e+00 4.84119e-03
4.41988e+00 4.48592e-03
4.46690e+00 4.15339e-03
4.51392e+00 3.84248e-03
4.56094e+00 3.55209e-03
4.60796e+00 3.28109e-03
4.65498e+00 3.02841e-03
4.70200e+00 2.79306e-03
4.74902e+00 2.57408e-03
4.79604e+00 2.37050e-03
4.84306e+00 2.18140e-03
4.89008e+00 2.00592e-03
4.93710e+00 1.84325e-03
4.98412e+00 1.69259e-03
5.03114e+00 1.55314e-03
5.07816e+00 1.42420e-03
5.12518e+00 1.30509e-03
5.17220e+00 1.19517e-03
5.21922e+00 1.09378e-03
5.26624e+00 1.00034e-03
5.31326e+00 9.14321e-04
5.36028e+00 8.35199e-04
5.40730e+00 7.62449e-04
5.45432e+00 6.95614e-04
5.50134e+00 6.34281e-04
5.54836e+00 5.78040e-04
5.59538e+00 5.26485e-04
5.64240e+00 4.79255e-04
5.68942e+00 4.36039e-04
5.73644e+00 3.96526e-04
5.78346e+00 3.60404e-04
5.83048e+00 3.27400e-04
5.87750e+00 2.97278e-04
5.92452e+00 2.69808e-04
5.97154e+00 2.44757e-04
6.01856e+00 2.21920e-04
6.06558e+00 2.01131e-04
6.11260e+00 1.82228e-04
6.15962e+00 1.65047e-04
6.20664e+00 1.49431e-04
6.25366e+00 1.35237e-04
6.30068e+00 1.22321e-04
6.34770e+00 1.10542e-04
6.39472e+00 9.97851e-05
6.44174e+00 8.99999e-05
6.48876e+00 8.11457e-05
6.53578e+00 7.31818e-05
6.58280e+00 6.60548e-05
6.62982e+00 5.96761e-05
6.67684e+00 5.39506e-05
6.72386e+00 4.87832e-05
6.77088e+00 4.40851e-05
6.81790e+00 3.97910e-05
6.86492e+00 3.58411e-05
6.91194e+00 3.21758e-05
6.95896e+00 2.87467e-05
7.00598e+00 2.55605e-05
7.05300e+00 2.26403e-05
7.10002e+00 2.00095e-05
7.14704e+00 1.76845e-05
7.19406e+00 1.56406e-05
7.24108e+00 1.38369e-05
7.28810e+00 1.22325e-05
7.33512e+00 1.07898e-05
7.38214e+00 9.49807e-06
7.42916e+00 8.35974e-06
7.47618e+00 7.37739e-06
7.52320e+00 6.55103e-06
7.57022e+00 5.85259e-06
7.61724e+00 5.23665e-06
7.66426e+00 4.65752e-06
7.71128e+00 4.07244e-06
7.75830e+00 3.48314e-06
7.80532e+00 2.92577e-06
7.85234e+00 2.43740e-06
7.89936e+00 2.05363e-06
7.94638e+00 1.77742e-06
7.99340e+00 1.58019e-06
8.04042e+00 1.43206e-06
8.08744e+00 1.30347e-06
8.13446e+00 1.17642e-06
8.18148e+00 1.04679e-06
8.22850e+00 9.11347e-07
8.27552e+00 7.66929e-07
8.32254e+00 6.16572e-07
8.36956e+00 4.72668e-07
8.41658e+00 3.48392e-07
8.46360e+00 2.56844e-07
8.51062e+00 2.03006e-07
8.55764e+00 1.76391e-07
8.60466e+00 1.64773e-07
8.65168e+00 1.55940e-07
8.69870e+00 1.41714e-07
8.74572e+00 1.23666e-07
8.79274e+00 1.04809e-07
8.83976e+00 8.81526e-08
8.88678e+00 7.57081e-08
8.93380e+00 6.63875e-08
8.98082e+00 5.85070e-08
9.02784e+00 5.03828e-08
9.07486e+00 4.08288e-08
9.12188e+00 3.06381e-08
9.16890e+00 2.10962e-08
9.21592e+00 1.34887e-08
9.26294e+00 8.83157e-09
9.30996e+00 6.75482e-09
9.35698e+00 6.44417e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_5-6.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 5.73865e-02
4.70200e-02 5.73777e-02
9.40400e-02 5.73667e-02
1.41060e-01 5.73513e-02
1.88080e-01 5.73292e-02
2.35100e-01 5.72986e-02
2.82120e-01 5.72595e-02
3.29140e-01 5.72125e-02
3.76160e-01 5.71581e-02
4.23180e-01 5.70969e-02
4.70200e-01 5.70289e-02
5.17220e-01 5.69540e-02
5.64240e-01 5.68719e-02
6.11260e-01 5.67826e-02
6.58280e-01 5.66859e-02
7.05300e-01 5.65820e-02
7.52320e-01 5.64708e-02
7.99340e-01 5.63524e-02
8.46360e-01 5.62268e-02
8.93380e-01 5.60939e-02
9.40400e-01 5.59537e-02
9.87420e-01 5.58062e-02
1.03444e+00 5.56514e-02
1.08146e+00 5.54892e-02
1.12848e+00 5.53197e-02
1.17550e+00 5.51427e-02
1.22252e+00 5.49584e-02
1.26954e+00 5.47666e-02
1.31656e+00 5.45673e-02
1.36358e+00 5.43606e-02
1.41060e+00 5.41463e-02
1.45762e+00 5.39245e-02
1.50464e+00 5.36951e-02
1.55166e+00 5.34580e-02
1.59868e+00 5.32133e-02
1.64570e+00 5.29609e-02
1.69272e+00 5.27008e-02
1.73974e+00 5.24329e-02
1.78676e+00 5.21571e-02
1.83378e+00 5.18735e-02
1.88080e+00 5.15820e-02
1.92782e+00 5.12826e-02
1.97484e+00 5.09751e-02
2.02186e+00 5.06595e-02
2.06888e+00 5.03358e-02
2.11590e+00 5.00040e-02
2.16292e+00 4.96638e-02
2.20994e+00 4.93154e-02
2.25696e+00 4.89586e-02
2.30398e+00 4.85933e-02
2.35100e+00 4.82196e-02
2.39802e+00 4.78372e-02
2.44504e+00 4.74462e-02
2.49206e+00 4.70465e-02
2.53908e+00 4.66380e-02
2.58610e+00 4.62205e-02
2.63312e+00 4.57942e-02
2.68014e+00 4.53587e-02
2.72716e+00 4.49142e-02
2.77418e+00 4.44604e-02
2.82120e+00 4.39973e-02
2.86822e+00 4.35249e-02
2.91524e+00 4.30430e-02
2.96226e+00 4.25515e-02
3.00928e+00 4.20505e-02
3.05630e+00 4.15398e-02
3.10332e+00 4.10194e-02
3.15034e+00 4.04891e-02
3.19736e+00 3.99490e-02
3.24438e+00 3.93990e-02
3.29140e+00 3.88391e-02
3.33842e+00 3.82692e-02
3.38544e+00 3.76894e-02
3.43246e+00 3.70996e-02
3.47948e+00 3.64999e-02
3.52650e+00 3.58904e-02
3.57352e+00 3.52710e-02
3.62054e+00 3.46420e-02
3.66756e+00 3.40033e-02
3.71458e+00 3.33553e-02
3.76160e+00 3.26980e-02
3.80862e+00 3.20318e-02
3.85564e+00 3.13569e-02
3.90266e+00 3.06735e-02
3.94968e+00 2.99822e-02
3.99670e+00 2.92833e-02
4.04372e+00 2.85772e-02
4.09074e+00 2.78645e-02
4.13776e+00 2.71458e-02
4.18478e+00 2.64218e-02
4.23180e+00 2.56930e-02
4.27882e+00 2.49602e-02
4.32584e+00 2.42243e-02
4.37286e+00 2.34862e-02
4.41988e+00 2.27466e-02
4.46690e+00 2.20066e-02
4.51392e+00 2.12672e-02
4.56094e+00 2.05294e-02
4.60796e+00 1.97942e-02
4.65498e+00 1.90628e-02
4.70200e+00 1.83363e-02
4.74902e+00 1.76157e-02
4.79604e+00 1.69021e-02
4.84306e+00 1.61967e-02
4.89008e+00 1.55006e-02
4.93710e+00 1.48148e-02
4.98412e+00 1.41402e-02
5.03114e+00 1.34780e-02
5.07816e+00 1.28290e-02
5.12518e+00 1.21941e-02
5.17220e+00 1.15741e-02
5.21922e+00 1.09698e-02
5.26624e+00 1.03819e-02
5.31326e+00 9.81085e-03
5.36028e+00 9.25730e-03
5.40730e+00 8.72177e-03
5.45432e+00 8.20462e-03
5.50134e+00 7.70610e-03
5.54836e+00 7.22646e-03
5.59538e+00 6.76592e-03
5.64240e+00 6.32460e-03
5.68942e+00 5.90243e-03
5.73644e+00 5.49939e-03
5.78346e+00 5.11542e-03
5.83048e+00 4.75037e-03
5.87750e+00 4.40395e-03
5.92452e+00 4.07587e-03
5.97154e+00 3.76584e-03
6.01856e+00 3.47350e-03
6.06558e+00 3.19837e-03
6.11260e+00 2.93997e-03
6.15962e+00 2.69783e-03
6.20664e+00 2.47143e-03
6.25366e+00 2.26017e-03
6.30068e+00 2.06346e-03
6.34770e+00 1.88069e-03
6.39472e+00 1.71126e-03
6.44174e+00 1.55451e-03
6.48876e+00 1.40982e-03
6.53578e+00 1.27652e-03
6.58280e+00 1.15397e-03
6.62982e+00 1.04156e-03
6.67684e+00 9.38657e-04
6.72386e+00 8.44635e-04
6.77088e+00 7.58887e-04
6.81790e+00 6.80851e-04
6.86492e+00 6.09980e-04
6.91194e+00 5.45725e-04
6.95896e+00 4.87552e-04
7.00598e+00 4.34995e-04
7.05300e+00 3.87610e-04
7.10002e+00 3.44952e-04
7.14704e+00 3.06586e-04
7.19406e+00 2.72148e-04
7.24108e+00 2.41301e-04
7.28810e+00 2.13707e-04
7.33512e+00 1.89036e-04
7.38214e+00 1.67016e-04
7.42916e+00 1.47406e-04
7.47618e+00 1.29964e-04
7.52320e+00 1.14452e-04
7.57022e+00 1.00677e-04
7.61724e+00 8.84731e-05
7.66426e+00 7.76744e-05
7.71128e+00 6.81175e-05
7.75830e+00 5.96691e-05
7.80532e+00 5.22193e-05
7.85234e+00 4.56590e-05
7.89936e+00 3.98799e-05
7.94638e+00 3.47926e-05
7.99340e+00 3.03265e-05
8.04042e+00 2.64117e-05
8.08744e+00 2.29783e-05
8.13446e+00 1.99683e-05
8.18148e+00 1.73370e-05
8.22850e+00 1.50407e-05
8.27552e+00 1.30359e-05
8.32254e+00 1.12852e-05
8.36956e+00 9.76109e-06
8.41658e+00 8.43688e-06
8.46360e+00 7.28583e-06
8.51062e+00 6.28462e-06
8.55764e+00 5.41649e-06
8.60466e+00 4.66539e-06
8.65168e+00 4.01529e-06
8.69870e+00 3.45193e-06
8.74572e+00 2.96529e-06
8.79274e+00 2.54602e-06
8.83976e+00 2.18476e-06
8.88678e+00 1.87294e-06
8.93380e+00 1.60449e-06
8.98082e+00 1.37384e-06
9.02784e+00 1.17540e-06
9.07486e+00 1.00412e-06
9.12188e+00 8.57069e-07
9.16890e+00 7.31872e-07
9.21592e+00 6.26136e-07
9.26294e+00 5.37249e-07
9.30996e+00 4.61448e-07
9.35698e+00 3.94604e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_50-51.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.24006e-01
4.70200e-02 2.23689e-01
9.40400e-02 2.23294e-01
1.41060e-01 2.22742e-01
1.88080e-01 2.21956e-01
2.35100e-01 2.20870e-01
2.82120e-01 2.19489e-01
3.29140e-01 2.17840e-01
3.76160e-01 2.15949e-01
4.23180e-01 2.13842e-01
4.70200e-01 2.11526e-01
5.17220e-01 2.09007e-01
5.64240e-01 2.06286e-01
6.11260e-01 2.03367e-01
6.58280e-01 2.00260e-01
7.05300e-01 1.96978e-01
7.52320e-01 1.93534e-01
7.99340e-01 1.89942e-01
8.46360e-01 1.86214e-01
8.93380e-01 1.82363e-01
9.40400e-01 1.78402e-01
9.87420e-01 1.74344e-01
1.03444e+00 1.70202e-01
1.08146e+00 1.65989e-01
1.12848e+00 1.61719e-01
1.17550e+00 1.57405e-01
1.22252e+00 1.53059e-01
1.26954e+00 1.48695e-01
1.31656e+00 1.44323e-01
1.36358e+00 1.39955e-01
1.41060e+00 1.35601e-01
1.45762e+00 1.31272e-01
1.50464e+00 1.26976e-01
1.55166e+00 1.22723e-01
1.59868e+00 1.18520e-01
1.64570e+00 1.14374e-01
1.69272e+00 1.10292e-01
1.73974e+00 1.06279e-01
1.78676e+00 1.02340e-01
1.83378e+00 9.84803e-02
1.88080e+00 9.47023e-02
1.92782e+00 9.10096e-02
1.97484e+00 8.74052e-02
2.02186e+00 8.38907e-02
2.06888e+00 8.04673e-02
2.11590e+00 7.71364e-02
2.16292e+00 7.38990e-02
2.20994e+00 7.07552e-02
2.25696e+00 6.77047e-02
2.30398e+00 6.47475e-02
2.35100e+00 6.18831e-02
2.39802e+00 5.91108e-02
2.44504e+00 5.64294e-02
2.49206e+00 5.38378e-02
2.53908e+00 5.13349e-02
2.58610e+00 4.89193e-02
2.63312e+00 4.65894e-02
2.68014e+00 4.43436e-02
2.72716e+00 4.21804e-02
2.77418e+00 4.00980e-02
2.82120e+00 3.80946e-02
2.86822e+00 3.61685e-02
2.91524e+00 3.43178e-02
2.96226e+00 3.25408e-02
3.00928e+00 3.08357e-02
3.05630e+00 2.92004e-02
3.10332e+00 2.76333e-02
3.15034e+00 2.61324e-02
3.19736e+00 2.46961e-02
3.24438e+00 2.33223e-02
3.29140e+00 2.20093e-02
3.33842e+00 2.07554e-02
3.38544e+00 1.95587e-02
3.43246e+00 1.84175e-02
3.47948e+00 1.73300e-02
3.52650e+00 1.62945e-02
3.57352e+00 1.53093e-02
3.62054e+00 1.43727e-02
3.66756e+00 1.34830e-02
3.71458e+00 1.26386e-02
3.76160e+00 1.18378e-02
3.80862e+00 1.10791e-02
3.85564e+00 1.03608e-02
3.90266e+00 9.68138e-03
3.94968e+00 9.03937e-03
3.99670e+00 8.43322e-03
4.04372e+00 7.86144e-03
4.09074e+00 7.32257e-03
4.13776e+00 6.81520e-03
4.18478e+00 6.33795e-03
4.23180e+00 5.88943e-03
4.27882e+00 5.46829e-03
4.32584e+00 5.07326e-03
4.37286e+00 4.70309e-03
4.41988e+00 4.35652e-03
4.46690e+00 4.03233e-03
4.51392e+00 3.72939e-03
4.56094e+00 3.44659e-03
4.60796e+00 3.18283e-03
4.65498e+00 2.93701e-03
4.70200e+00 2.70817e-03
4.74902e+00 2.49534e-03
4.79604e+00 2.29757e-03
4.84306e+00 2.11394e-03
4.89008e+00 1.94360e-03
4.93710e+00 1.78576e-03
4.98412e+00 1.63962e-03
5.03114e+00 1.50439e-03
5.07816e+00 1.37939e-03
5.12518e+00 1.26397e-03
5.17220e+00 1.15746e-03
5.21922e+00 1.05925e-03
5.26624e+00 9.68749e-04
5.31326e+00 8.85457e-04
5.36028e+00 8.08854e-04
5.40730e+00 7.38429e-04
5.45432e+00 6.73737e-04
5.50134e+00 6.14376e-04
5.54836e+00 5.59949e-04
5.59538e+00 5.10057e-04
5.64240e+00 4.64353e-04
5.68942e+00 4.22533e-04
5.73644e+00 3.84296e-04
5.78346e+00 3.49340e-04
5.83048e+00 3.17399e-04
5.87750e+00 2.88248e-04
5.92452e+00 2.61663e-04
5.97154e+00 2.37419e-04
6.01856e+00 2.15318e-04
6.06558e+00 1.95194e-04
6.11260e+00 1.76883e-04
6.15962e+00 1.60222e-04
6.20664e+00 1.45065e-04
6.25366e+00 1.31292e-04
6.30068e+00 1.18789e-04
6.34770e+00 1.07440e-04
6.39472e+00 9.71382e-05
6.44174e+00 8.77935e-05
6.48876e+00 7.93196e-05
6.53578e+00 7.16295e-05
6.58280e+00 6.46472e-05
6.62982e+00 5.83270e-05
6.67684e+00 5.26288e-05
6.72386e+00 4.75126e-05
6.77088e+00 4.29271e-05
6.81790e+00 3.87789e-05
6.86492e+00 3.49647e-05
6.91194e+00 3.13814e-05
6.95896e+00 2.79496e-05
7.00598e+00 2.47050e-05
7.05300e+00 2.17182e-05
7.10002e+00 1.90598e-05
7.14704e+00 1.67853e-05
7.19406e+00 1.48566e-05
7.24108e+00 1.31994e-05
7.28810e+00 1.17393e-05
7.33512e+00 1.04080e-05
7.38214e+00 9.18574e-06
7.42916e+00 8.07679e-06
7.47618e+00 7.08558e-06
7.52320e+00 6.21529e-06
7.57022e+00 5.45537e-06
7.61724e+00 4.78673e-06
7.66426e+00 4.19018e-06
7.71128e+00 3.64746e-06
7.75830e+00 3.15440e-06
7.80532e+00 2.71778e-06
7.85234e+00 2.34467e-06
7.89936e+00 2.04151e-06
7.94638e+00 1.80130e-06
7.99340e+00 1.60401e-06
8.04042e+00 1.42907e-06
8.08744e+00 1.25629e-06
8.13446e+00 1.07829e-06
8.18148e+00 9.03106e-07
8.22850e+00 7.39743e-07
8.27552e+00 5.97110e-07
8.32254e+00 4.79788e-07
8.36956e+00 3.85797e-07
8.41658e+00 3.12612e-07
8.46360e+00 2.57702e-07
8.51062e+00 2.18066e-07
8.55764e+00 1.89811e-07
8.60466e+00 1.68940e-07
8.65168e+00 1.51461e-07
8.69870e+00 1.34495e-07
8.74572e+00 1.17850e-07
8.79274e+00 1.01733e-07
8.83976e+00 8.63498e-08
8.88678e+00 7.19137e-08
8.93380e+00 5.86604e-08
8.98082e+00 4.68302e-08
9.02784e+00 3.66629e-08
9.07486e+00 2.83287e-08
9.12188e+00 2.17186e-08
9.16890e+00 1.66541e-08
9.21592e+00 1.29570e-08
9.26294e+00 1.04348e-08
9.30996e+00 8.82329e-09
9.35698e+00 7.83502e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_51-52.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.29233e-01
4.70200e-02 2.28893e-01
9.40400e-02 2.28470e-01
1.41060e-01 2.27879e-01
1.88080e-01 2.27038e-01
2.35100e-01 2.25877e-01
2.82120e-01 2.24401e-01
3.29140e-01 2.22640e-01
3.76160e-01 2.20622e-01
4.23180e-01 2.18375e-01
4.70200e-01 2.15910e-01
5.17220e-01 2.13230e-01
5.64240e-01 2.10339e-01
6.11260e-01 2.07242e-01
6.58280e-01 2.03950e-01
7.05300e-01 2.00478e-01
7.52320e-01 1.96841e-01
7.99340e-01 1.93053e-01
8.46360e-01 1.89129e-01
8.93380e-01 1.85082e-01
9.40400e-01 1.80926e-01
9.87420e-01 1.76677e-01
1.03444e+00 1.72347e-01
1.08146e+00 1.67951e-01
1.12848e+00 1.63504e-01
1.17550e+00 1.59019e-01
1.22252e+00 1.54510e-01
1.26954e+00 1.49989e-01
1.31656e+00 1.45468e-01
1.36358e+00 1.40959e-01
1.41060e+00 1.36473e-01
1.45762e+00 1.32019e-01
1.50464e+00 1.27606e-01
1.55166e+00 1.23244e-01
1.59868e+00 1.18940e-01
1.64570e+00 1.14700e-01
1.69272e+00 1.10531e-01
1.73974e+00 1.06439e-01
1.78676e+00 1.02427e-01
1.83378e+00 9.85010e-02
1.88080e+00 9.46623e-02
1.92782e+00 9.09146e-02
1.97484e+00 8.72605e-02
2.02186e+00 8.37012e-02
2.06888e+00 8.02377e-02
2.11590e+00 7.68709e-02
2.16292e+00 7.36017e-02
2.20994e+00 7.04297e-02
2.25696e+00 6.73546e-02
2.30398e+00 6.43759e-02
2.35100e+00 6.14931e-02
2.39802e+00 5.87050e-02
2.44504e+00 5.60105e-02
2.49206e+00 5.34081e-02
2.53908e+00 5.08967e-02
2.58610e+00 4.84746e-02
2.63312e+00 4.61400e-02
2.68014e+00 4.38913e-02
2.72716e+00 4.17268e-02
2.77418e+00 3.96446e-02
2.82120e+00 3.76428e-02
2.86822e+00 3.57195e-02
2.91524e+00 3.38728e-02
2.96226e+00 3.21009e-02
3.00928e+00 3.04017e-02
3.05630e+00 2.87733e-02
3.10332e+00 2.72139e-02
3.15034e+00 2.57215e-02
3.19736e+00 2.42941e-02
3.24438e+00 2.29300e-02
3.29140e+00 2.16272e-02
3.33842e+00 2.03838e-02
3.38544e+00 1.91981e-02
3.43246e+00 1.80681e-02
3.47948e+00 1.69922e-02
3.52650e+00 1.59684e-02
3.57352e+00 1.49950e-02
3.62054e+00 1.40703e-02
3.66756e+00 1.31926e-02
3.71458e+00 1.23602e-02
3.76160e+00 1.15713e-02
3.80862e+00 1.08245e-02
3.85564e+00 1.01179e-02
3.90266e+00 9.45009e-03
3.94968e+00 8.81944e-03
3.99670e+00 8.22445e-03
4.04372e+00 7.66359e-03
4.09074e+00 7.13535e-03
4.13776e+00 6.63833e-03
4.18478e+00 6.17112e-03
4.23180e+00 5.73232e-03
4.27882e+00 5.32056e-03
4.32584e+00 4.93457e-03
4.37286e+00 4.57307e-03
4.41988e+00 4.23482e-03
4.46690e+00 3.91859e-03
4.51392e+00 3.62324e-03
4.56094e+00 3.34766e-03
4.60796e+00 3.09077e-03
4.65498e+00 2.85146e-03
4.70200e+00 2.62878e-03
4.74902e+00 2.42177e-03
4.79604e+00 2.22949e-03
4.84306e+00 2.05101e-03
4.89008e+00 1.88551e-03
4.93710e+00 1.73221e-03
4.98412e+00 1.59032e-03
5.03114e+00 1.45906e-03
5.07816e+00 1.33776e-03
5.12518e+00 1.22578e-03
5.17220e+00 1.12247e-03
5.21922e+00 1.02722e-03
5.26624e+00 9.39475e-04
5.31326e+00 8.58724e-04
5.36028e+00 7.84469e-04
5.40730e+00 7.16210e-04
5.45432e+00 6.53512e-04
5.50134e+00 5.95985e-04
5.54836e+00 5.43241e-04
5.59538e+00 4.94894e-04
5.64240e+00 4.50606e-04
5.68942e+00 4.10081e-04
5.73644e+00 3.73026e-04
5.78346e+00 3.39150e-04
5.83048e+00 3.08194e-04
5.87750e+00 2.79939e-04
5.92452e+00 2.54169e-04
5.97154e+00 2.30666e-04
6.01856e+00 2.09237e-04
6.06558e+00 1.89722e-04
6.11260e+00 1.71964e-04
6.15962e+00 1.55804e-04
6.20664e+00 1.41102e-04
6.25366e+00 1.27740e-04
6.30068e+00 1.15604e-04
6.34770e+00 1.04582e-04
6.39472e+00 9.45700e-05
6.44174e+00 8.54879e-05
6.48876e+00 7.72587e-05
6.53578e+00 6.98054e-05
6.58280e+00 6.30539e-05
6.62982e+00 5.69378e-05
6.67684e+00 5.13927e-05
6.72386e+00 4.63536e-05
6.77088e+00 4.17580e-05
6.81790e+00 3.75505e-05
6.86492e+00 3.36778e-05
6.91194e+00 3.00862e-05
6.95896e+00 2.67343e-05
7.00598e+00 2.36375e-05
7.05300e+00 2.08289e-05
7.10002e+00 1.83412e-05
7.14704e+00 1.61979e-05
7.19406e+00 1.43633e-05
7.24108e+00 1.27786e-05
7.28810e+00 1.13852e-05
7.33512e+00 1.01277e-05
7.38214e+00 8.97669e-06
7.42916e+00 7.91593e-06
7.47618e+00 6.92912e-06
7.52320e+00 6.00204e-06
7.57022e+00 5.14299e-06
7.61724e+00 4.37419e-06
7.66426e+00 3.71809e-06
7.71128e+00 3.19519e-06
7.75830e+00 2.79700e-06
7.80532e+00 2.49246e-06
7.85234e+00 2.24996e-06
7.89936e+00 2.03837e-06
7.94638e+00 1.83765e-06
7.99340e+00 1.63844e-06
8.04042e+00 1.43185e-06
8.08744e+00 1.20937e-06
8.13446e+00 9.75694e-07
8.18148e+00 7.51490e-07
8.22850e+00 5.58386e-07
8.27552e+00 4.17736e-07
8.32254e+00 3.35543e-07
8.36956e+00 2.94556e-07
8.41658e+00 2.75584e-07
8.46360e+00 2.59506e-07
8.51062e+00 2.34854e-07
8.55764e+00 2.04747e-07
8.60466e+00 1.73941e-07
8.65168e+00 1.47187e-07
8.69870e+00 1.27238e-07
8.74572e+00 1.12028e-07
8.79274e+00 9.87748e-08
8.83976e+00 8.46994e-08
8.88678e+00 6.81031e-08
8.93380e+00 5.06290e-08
8.98082e+00 3.45634e-08
9.02784e+00 2.21928e-08
9.07486e+00 1.51296e-08
9.12188e+00 1.23057e-08
9.16890e+00 1.19855e-08
9.21592e+00 1.24340e-08
9.26294e+00 1.21734e-08
9.30996e+00 1.10510e-08
9.35698e+00 9.33865e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_52-53.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.34409e-01
4.70200e-02 2.34046e-01
9.40400e-02 2.33594e-01
1.41060e-01 2.32964e-01
1.88080e-01 2.32066e-01
2.35100e-01 2.30827e-01
2.82120e-01 2.29254e-01
3.29140e-01 2.27377e-01
3.76160e-01 2.25229e-01
4.23180e-01 2.22839e-01
4.70200e-01 2.20220e-01
5.17220e-01 2.17376e-01
5.64240e-01 2.14312e-01
6.11260e-01 2.11035e-01
6.58280e-01 2.07556e-01
7.05300e-01 2.03892e-01
7.52320e-01 2.00060e-01
7.99340e-01 1.96076e-01
8.46360e-01 1.91954e-01
8.93380e-01 1.87712e-01
9.40400e-01 1.83363e-01
9.87420e-01 1.78924e-01
1.03444e+00 1.74409e-01
1.08146e+00 1.69833e-01
1.12848e+00 1.65212e-01
1.17550e+00 1.60559e-01
1.22252e+00 1.55890e-01
1.26954e+00 1.51217e-01
1.31656e+00 1.46551e-01
1.36358e+00 1.41906e-01
1.41060e+00 1.37291e-01
1.45762e+00 1.32717e-01
1.50464e+00 1.28191e-01
1.55166e+00 1.23725e-01
1.59868e+00 1.19324e-01
1.64570e+00 1.14995e-01
1.69272e+00 1.10743e-01
1.73974e+00 1.06575e-01
1.78676e+00 1.02494e-01
1.83378e+00 9.85040e-02
1.88080e+00 9.46077e-02
1.92782e+00 9.08078e-02
1.97484e+00 8.71065e-02
2.02186e+00 8.35047e-02
2.06888e+00 8.00031e-02
2.11590e+00 7.66024e-02
2.16292e+00 7.33031e-02
2.20994e+00 7.01046e-02
2.25696e+00 6.70063e-02
2.30398e+00 6.40075e-02
2.35100e+00 6.11075e-02
2.39802e+00 5.83048e-02
2.44504e+00 5.55981e-02
2.49206e+00 5.29859e-02
2.53908e+00 5.04667e-02
2.58610e+00 4.80388e-02
2.63312e+00 4.57003e-02
2.68014e+00 4.34493e-02
2.72716e+00 4.12840e-02
2.77418e+00 3.92025e-02
2.82120e+00 3.72026e-02
2.86822e+00 3.52826e-02
2.91524e+00 3.34402e-02
2.96226e+00 3.16736e-02
3.00928e+00 2.99807e-02
3.05630e+00 2.83595e-02
3.10332e+00 2.68079e-02
3.15034e+00 2.53240e-02
3.19736e+00 2.39058e-02
3.24438e+00 2.25514e-02
3.29140e+00 2.12588e-02
3.33842e+00 2.00260e-02
3.38544e+00 1.88512e-02
3.43246e+00 1.77324e-02
3.47948e+00 1.66678e-02
3.52650e+00 1.56556e-02
3.57352e+00 1.46939e-02
3.62054e+00 1.37810e-02
3.66756e+00 1.29151e-02
3.71458e+00 1.20944e-02
3.76160e+00 1.13173e-02
3.80862e+00 1.05820e-02
3.85564e+00 9.88684e-03
3.90266e+00 9.23027e-03
3.94968e+00 8.61067e-03
3.99670e+00 8.02650e-03
4.04372e+00 7.47619e-03
4.09074e+00 6.95822e-03
4.13776e+00 6.47117e-03
4.18478e+00 6.01362e-03
4.23180e+00 5.58415e-03
4.27882e+00 5.18138e-03
4.32584e+00 4.80403e-03
4.37286e+00 4.45083e-03
4.41988e+00 4.12051e-03
4.46690e+00 3.81185e-03
4.51392e+00 3.52371e-03
4.56094e+00 3.25500e-03
4.60796e+00 3.00462e-03
4.65498e+00 2.77148e-03
4.70200e+00 2.55462e-03
4.74902e+00 2.35310e-03
4.79604e+00 2.16599e-03
4.84306e+00 1.99238e-03
4.89008e+00 1.83144e-03
4.93710e+00 1.68240e-03
4.98412e+00 1.54449e-03
5.03114e+00 1.41696e-03
5.07816e+00 1.29912e-03
5.12518e+00 1.19035e-03
5.17220e+00 1.09004e-03
5.21922e+00 9.97559e-04
5.26624e+00 9.12374e-04
5.31326e+00 8.33993e-04
5.36028e+00 7.61925e-04
5.40730e+00 6.95682e-04
5.45432e+00 6.34839e-04
5.50134e+00 5.79016e-04
5.54836e+00 5.27834e-04
5.59538e+00 4.80916e-04
5.64240e+00 4.37933e-04
5.68942e+00 3.98601e-04
5.73644e+00 3.62638e-04
5.78346e+00 3.29760e-04
5.83048e+00 2.99718e-04
5.87750e+00 2.72298e-04
5.92452e+00 2.47286e-04
5.97154e+00 2.24469e-04
6.01856e+00 2.03661e-04
6.06558e+00 1.84707e-04
6.11260e+00 1.67457e-04
6.15962e+00 1.51760e-04
6.20664e+00 1.37478e-04
6.25366e+00 1.24495e-04
6.30068e+00 1.12696e-04
6.34770e+00 1.01970e-04
6.39472e+00 9.22153e-05
6.44174e+00 8.33675e-05
6.48876e+00 7.53649e-05
6.53578e+00 6.81463e-05
6.58280e+00 6.16391e-05
6.62982e+00 5.57369e-05
6.67684e+00 5.03275e-05
6.72386e+00 4.52985e-05
6.77088e+00 4.05659e-05
6.81790e+00 3.61507e-05
6.86492e+00 3.20986e-05
6.91194e+00 2.84551e-05
6.95896e+00 2.52508e-05
7.00598e+00 2.24427e-05
7.05300e+00 1.99659e-05
7.10002e+00 1.77551e-05
7.14704e+00 1.57526e-05
7.19406e+00 1.39449e-05
7.24108e+00 1.23357e-05
7.28810e+00 1.09288e-05
7.33512e+00 9.72348e-06
7.38214e+00 8.68286e-06
7.42916e+00 7.75203e-06
7.47618e+00 6.87602e-06
7.52320e+00 6.00519e-06
7.57022e+00 5.14862e-06
7.61724e+00 4.35169e-06
7.66426e+00 3.66034e-06
7.71128e+00 3.11745e-06
7.75830e+00 2.71980e-06
7.80532e+00 2.42841e-06
7.85234e+00 2.20335e-06
7.89936e+00 2.00548e-06
7.94638e+00 1.81188e-06
7.99340e+00 1.61541e-06
8.04042e+00 1.40958e-06
8.08744e+00 1.18825e-06
8.13446e+00 9.57127e-07
8.18148e+00 7.36260e-07
8.22850e+00 5.46551e-07
8.27552e+00 4.08636e-07
8.32254e+00 3.28193e-07
8.36956e+00 2.88232e-07
8.41658e+00 2.69876e-07
8.46360e+00 2.54315e-07
8.51062e+00 2.30271e-07
8.55764e+00 2.00821e-07
8.60466e+00 1.70652e-07
8.65168e+00 1.44447e-07
8.69870e+00 1.24920e-07
8.74572e+00 1.10036e-07
8.79274e+00 9.70576e-08
8.83976e+00 8.32464e-08
8.88678e+00 6.69316e-08
8.93380e+00 4.97377e-08
8.98082e+00 3.39237e-08
9.02784e+00 2.17484e-08
9.07486e+00 1.48055e-08
9.12188e+00 1.20416e-08
9.16890e+00 1.17446e-08
9.21592e+00 1.22026e-08
9.26294e+00 1.19580e-08
9.30996e+00 1.08606e-08
9.35698e+00 9.17957e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_53-54.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.39515e-01
4.70200e-02 2.39128e-01
9.40400e-02 2.38646e-01
1.41060e-01 2.37975e-01
1.88080e-01 2.37019e-01
2.35100e-01 2.35701e-01
2.82120e-01 2.34027e-01
3.29140e-01 2.32032e-01
3.76160e-01 2.29752e-01
4.23180e-01 2.27217e-01
4.70200e-01 2.24441e-01
5.17220e-01 2.21431e-01
5.64240e-01 2.18193e-01
6.11260e-01 2.14733e-01
6.58280e-01 2.11066e-01
7.05300e-01 2.07210e-01
7.52320e-01 2.03182e-01
7.99340e-01 1.99002e-01
8.46360e-01 1.94685e-01
8.93380e-01 1.90248e-01
9.40400e-01 1.85709e-01
9.87420e-01 1.81082e-01
1.03444e+00 1.76385e-01
1.08146e+00 1.71633e-01
1.12848e+00 1.66841e-01
1.17550e+00 1.62026e-01
1.22252e+00 1.57201e-01
1.26954e+00 1.52380e-01
1.31656e+00 1.47574e-01
1.36358e+00 1.42797e-01
1.41060e+00 1.38059e-01
1.45762e+00 1.33369e-01
1.50464e+00 1.28736e-01
1.55166e+00 1.24169e-01
1.59868e+00 1.19675e-01
1.64570e+00 1.15260e-01
1.69272e+00 1.10930e-01
1.73974e+00 1.06689e-01
1.78676e+00 1.02542e-01
1.83378e+00 9.84921e-02
1.88080e+00 9.45411e-02
1.92782e+00 9.06915e-02
1.97484e+00 8.69454e-02
2.02186e+00 8.33034e-02
2.06888e+00 7.97658e-02
2.11590e+00 7.63331e-02
2.16292e+00 7.30054e-02
2.20994e+00 6.97819e-02
2.25696e+00 6.66618e-02
2.30398e+00 6.36441e-02
2.35100e+00 6.07279e-02
2.39802e+00 5.79117e-02
2.44504e+00 5.51937e-02
2.49206e+00 5.25725e-02
2.53908e+00 5.00463e-02
2.58610e+00 4.76133e-02
2.63312e+00 4.52714e-02
2.68014e+00 4.30186e-02
2.72716e+00 4.08531e-02
2.77418e+00 3.87726e-02
2.82120e+00 3.67752e-02
2.86822e+00 3.48586e-02
2.91524e+00 3.30209e-02
2.96226e+00 3.12598e-02
3.00928e+00 2.95734e-02
3.05630e+00 2.79594e-02
3.10332e+00 2.64159e-02
3.15034e+00 2.49406e-02
3.19736e+00 2.35317e-02
3.24438e+00 2.21870e-02
3.29140e+00 2.09045e-02
3.33842e+00 1.96822e-02
3.38544e+00 1.85183e-02
3.43246e+00 1.74106e-02
3.47948e+00 1.63573e-02
3.52650e+00 1.53565e-02
3.57352e+00 1.44063e-02
3.62054e+00 1.35050e-02
3.66756e+00 1.26506e-02
3.71458e+00 1.18414e-02
3.76160e+00 1.10756e-02
3.80862e+00 1.03516e-02
3.85564e+00 9.66754e-03
3.90266e+00 9.02188e-03
3.94968e+00 8.41297e-03
3.99670e+00 7.83923e-03
4.04372e+00 7.29910e-03
4.09074e+00 6.79102e-03
4.13776e+00 6.31355e-03
4.18478e+00 5.86526e-03
4.23180e+00 5.44473e-03
4.27882e+00 5.05055e-03
4.32584e+00 4.68144e-03
4.37286e+00 4.33614e-03
4.41988e+00 4.01337e-03
4.46690e+00 3.71191e-03
4.51392e+00 3.43062e-03
4.56094e+00 3.16841e-03
4.60796e+00 2.92418e-03
4.65498e+00 2.69686e-03
4.70200e+00 2.48549e-03
4.74902e+00 2.28915e-03
4.79604e+00 2.10691e-03
4.84306e+00 1.93786e-03
4.89008e+00 1.78119e-03
4.93710e+00 1.63616e-03
4.98412e+00 1.50198e-03
5.03114e+00 1.37792e-03
5.07816e+00 1.26332e-03
5.12518e+00 1.15756e-03
5.17220e+00 1.06004e-03
5.21922e+00 9.70141e-04
5.26624e+00 8.87344e-04
5.31326e+00 8.11167e-04
5.36028e+00 7.41130e-04
5.40730e+00 6.76757e-04
5.45432e+00 6.17633e-04
5.50134e+00 5.63389e-04
5.54836e+00 5.13656e-04
5.59538e+00 4.68068e-04
5.64240e+00 4.26304e-04
5.68942e+00 3.88086e-04
5.73644e+00 3.53138e-04
5.78346e+00 3.21182e-04
5.83048e+00 2.91977e-04
5.87750e+00 2.65314e-04
5.92452e+00 2.40989e-04
5.97154e+00 2.18798e-04
6.01856e+00 1.98559e-04
6.06558e+00 1.80122e-04
6.11260e+00 1.63341e-04
6.15962e+00 1.48068e-04
6.20664e+00 1.34170e-04
6.25366e+00 1.21532e-04
6.30068e+00 1.10043e-04
6.34770e+00 9.95943e-05
6.39472e+00 9.00887e-05
6.44174e+00 8.14651e-05
6.48876e+00 7.36668e-05
6.53578e+00 6.66371e-05
6.58280e+00 6.03051e-05
6.62982e+00 5.45591e-05
6.67684e+00 4.92797e-05
6.72386e+00 4.43478e-05
6.77088e+00 3.96766e-05
6.81790e+00 3.53000e-05
6.86492e+00 3.12805e-05
6.91194e+00 2.76804e-05
6.95896e+00 2.45422e-05
7.00598e+00 2.18134e-05
7.05300e+00 1.94126e-05
7.10002e+00 1.72584e-05
7.14704e+00 1.52802e-05
7.19406e+00 1.34755e-05
7.24108e+00 1.18680e-05
7.28810e+00 1.04814e-05
7.33512e+00 9.33202e-06
7.38214e+00 8.37532e-06
7.42916e+00 7.53683e-06
7.47618e+00 6.74190e-06
7.52320e+00 5.92283e-06
7.57022e+00 5.08849e-06
7.61724e+00 4.29514e-06
7.66426e+00 3.59972e-06
7.71128e+00 3.05566e-06
7.75830e+00 2.66291e-06
7.80532e+00 2.37997e-06
7.85234e+00 2.16426e-06
7.89936e+00 1.97402e-06
7.94638e+00 1.78547e-06
7.99340e+00 1.59229e-06
8.04042e+00 1.38884e-06
8.08744e+00 1.16986e-06
8.13446e+00 9.41397e-07
8.18148e+00 7.23263e-07
8.22850e+00 5.36075e-07
8.27552e+00 4.00193e-07
8.32254e+00 3.21185e-07
8.36956e+00 2.82212e-07
8.41658e+00 2.64568e-07
8.46360e+00 2.49615e-07
8.51062e+00 2.26180e-07
8.55764e+00 1.97323e-07
8.60466e+00 1.67699e-07
8.65168e+00 1.41958e-07
8.69870e+00 1.22802e-07
8.74572e+00 1.08219e-07
8.79274e+00 9.55000e-08
8.83976e+00 8.19382e-08
8.88678e+00 6.58814e-08
8.93380e+00 4.89388e-08
8.98082e+00 3.33475e-08
9.02784e+00 2.13444e-08
9.07486e+00 1.45084e-08
9.12188e+00 1.17991e-08
9.16890e+00 1.15246e-08
9.21592e+00 1.19930e-08
9.26294e+00 1.17639e-08
9.30996e+00 1.06897e-08
9.35698e+00 9.03679e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_54-55.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.44522e-01
4.70200e-02 2.44111e-01
9.40400e-02 2.43599e-01
1.41060e-01 2.42886e-01
1.88080e-01 2.41871e-01
2.35100e-01 2.40472e-01
2.82120e-01 2.38697e-01
3.29140e-01 2.36583e-01
3.76160e-01 2.34168e-01
4.23180e-01 2.31486e-01
4.70200e-01 2.28553e-01
5.17220e-01 2.25376e-01
5.64240e-01 2.21962e-01
6.11260e-01 2.18320e-01
6.58280e-01 2.14465e-01
7.05300e-01 2.10417e-01
7.52320e-01 2.06196e-01
7.99340e-01 2.01821e-01
8.46360e-01 1.97311e-01
8.93380e-01 1.92684e-01
9.40400e-01 1.87956e-01
9.87420e-01 1.83147e-01
1.03444e+00 1.78271e-01
1.08146e+00 1.73347e-01
1.12848e+00 1.68390e-01
1.17550e+00 1.63417e-01
1.22252e+00 1.58443e-01
1.26954e+00 1.53479e-01
1.31656e+00 1.48538e-01
1.36358e+00 1.43634e-01
1.41060e+00 1.38778e-01
1.45762e+00 1.33977e-01
1.50464e+00 1.29241e-01
1.55166e+00 1.24578e-01
1.59868e+00 1.19996e-01
1.64570e+00 1.15500e-01
1.69272e+00 1.11094e-01
1.73974e+00 1.06785e-01
1.78676e+00 1.02575e-01
1.83378e+00 9.84677e-02
1.88080e+00 9.44647e-02
1.92782e+00 9.05681e-02
1.97484e+00 8.67796e-02
2.02186e+00 8.30995e-02
2.06888e+00 7.95279e-02
2.11590e+00 7.60649e-02
2.16292e+00 7.27103e-02
2.20994e+00 6.94633e-02
2.25696e+00 6.63226e-02
2.30398e+00 6.32873e-02
2.35100e+00 6.03560e-02
2.39802e+00 5.75271e-02
2.44504e+00 5.47988e-02
2.49206e+00 5.21694e-02
2.53908e+00 4.96368e-02
2.58610e+00 4.71993e-02
2.63312e+00 4.48545e-02
2.68014e+00 4.26005e-02
2.72716e+00 4.04351e-02
2.77418e+00 3.83561e-02
2.82120e+00 3.63614e-02
2.86822e+00 3.44487e-02
2.91524e+00 3.26158e-02
2.96226e+00 3.08605e-02
3.00928e+00 2.91807e-02
3.05630e+00 2.75741e-02
3.10332e+00 2.60386e-02
3.15034e+00 2.45721e-02
3.19736e+00 2.31724e-02
3.24438e+00 2.18374e-02
3.29140e+00 2.05650e-02
3.33842e+00 1.93532e-02
3.38544e+00 1.81999e-02
3.43246e+00 1.71031e-02
3.47948e+00 1.60609e-02
3.52650e+00 1.50713e-02
3.57352e+00 1.41324e-02
3.62054e+00 1.32424e-02
3.66756e+00 1.23992e-02
3.71458e+00 1.16012e-02
3.76160e+00 1.08464e-02
3.80862e+00 1.01333e-02
3.85564e+00 9.46005e-03
3.90266e+00 8.82492e-03
3.94968e+00 8.22631e-03
3.99670e+00 7.66263e-03
4.04372e+00 7.13226e-03
4.09074e+00 6.63366e-03
4.13776e+00 6.16536e-03
4.18478e+00 5.72593e-03
4.23180e+00 5.31392e-03
4.27882e+00 4.92792e-03
4.32584e+00 4.56666e-03
4.37286e+00 4.22886e-03
4.41988e+00 3.91325e-03
4.46690e+00 3.61860e-03
4.51392e+00 3.34378e-03
4.56094e+00 3.08771e-03
4.60796e+00 2.84928e-03
4.65498e+00 2.62745e-03
4.70200e+00 2.42125e-03
4.74902e+00 2.22977e-03
4.79604e+00 2.05209e-03
4.84306e+00 1.88731e-03
4.89008e+00 1.73465e-03
4.93710e+00 1.59335e-03
4.98412e+00 1.46267e-03
5.03114e+00 1.34185e-03
5.07816e+00 1.23026e-03
5.12518e+00 1.12731e-03
5.17220e+00 1.03237e-03
5.21922e+00 9.44874e-04
5.26624e+00 8.64294e-04
5.31326e+00 7.90161e-04
5.36028e+00 7.22007e-04
5.40730e+00 6.59365e-04
5.45432e+00 6.01832e-04
5.50134e+00 5.49047e-04
5.54836e+00 5.00653e-04
5.59538e+00 4.56291e-04
5.64240e+00 4.15650e-04
5.68942e+00 3.78456e-04
5.73644e+00 3.44437e-04
5.78346e+00 3.13321e-04
5.83048e+00 2.84875e-04
5.87750e+00 2.58907e-04
5.92452e+00 2.35227e-04
5.97154e+00 2.13645e-04
6.01856e+00 1.93977e-04
6.06558e+00 1.76044e-04
6.11260e+00 1.59668e-04
6.15962e+00 1.44673e-04
6.20664e+00 1.30929e-04
6.25366e+00 1.18393e-04
6.30068e+00 1.07032e-04
6.34770e+00 9.68124e-05
6.39472e+00 8.76678e-05
6.44174e+00 7.94616e-05
6.48876e+00 7.20470e-05
6.53578e+00 6.52771e-05
6.58280e+00 5.90283e-05
6.62982e+00 5.32460e-05
6.67684e+00 4.78875e-05
6.72386e+00 4.29105e-05
6.77088e+00 3.82846e-05
6.81790e+00 3.40258e-05
6.86492e+00 3.01608e-05
6.91194e+00 2.67161e-05
6.95896e+00 2.37055e-05
7.00598e+00 2.10809e-05
7.05300e+00 1.87753e-05
7.10002e+00 1.67217e-05
7.14704e+00 1.48596e-05
7.19406e+00 1.31676e-05
7.24108e+00 1.16393e-05
7.28810e+00 1.02688e-05
7.33512e+00 9.04883e-06
7.38214e+00 7.96473e-06
7.42916e+00 6.99808e-06
7.47618e+00 6.13040e-06
7.52320e+00 5.34458e-06
7.57022e+00 4.63813e-06
7.61724e+00 4.01759e-06
7.66426e+00 3.48968e-06
7.71128e+00 3.05983e-06
7.75830e+00 2.71459e-06
7.80532e+00 2.42584e-06
7.85234e+00 2.16509e-06
7.89936e+00 1.90477e-06
7.94638e+00 1.63749e-06
7.99340e+00 1.37544e-06
8.04042e+00 1.13159e-06
8.08744e+00 9.18731e-07
8.13446e+00 7.42622e-07
8.18148e+00 6.00572e-07
8.22850e+00 4.89382e-07
8.27552e+00 4.05828e-07
8.32254e+00 3.45549e-07
8.36956e+00 3.02451e-07
8.41658e+00 2.70297e-07
8.46360e+00 2.42871e-07
8.51062e+00 2.16042e-07
8.55764e+00 1.89666e-07
8.60466e+00 1.64041e-07
8.65168e+00 1.39470e-07
8.69870e+00 1.16288e-07
8.74572e+00 9.49139e-08
8.79274e+00 7.57809e-08
8.83976e+00 5.93208e-08
8.88678e+00 4.58182e-08
8.93380e+00 3.51014e-08
8.98082e+00 2.69108e-08
9.02784e+00 2.09870e-08
9.07486e+00 1.70256e-08
9.12188e+00 1.45443e-08
9.16890e+00 1.30161e-08
9.21592e+00 1.19145e-08
9.26294e+00 1.07846e-08
9.30996e+00 9.54295e-09
9.35698e+00 8.22471e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_55-56.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.49402e-01
4.70200e-02 2.48966e-01
9.40400e-02 2.48423e-01
1.41060e-01 2.47668e-01
1.88080e-01 2.46594e-01
2.35100e-01 2.45114e-01
2.82120e-01 2.43237e-01
3.29140e-01 2.41003e-01
3.76160e-01 2.38453e-01
4.23180e-01 2.35624e-01
4.70200e-01 2.32534e-01
5.17220e-01 2.29190e-01
5.64240e-01 2.25602e-01
6.11260e-01 2.21779e-01
6.58280e-01 2.17738e-01
7.05300e-01 2.13501e-01
7.52320e-01 2.09089e-01
7.99340e-01 2.04524e-01
8.46360e-01 1.99825e-01
8.93380e-01 1.95011e-01
9.40400e-01 1.90100e-01
9.87420e-01 1.85112e-01
1.03444e+00 1.80065e-01
1.08146e+00 1.74975e-01
1.12848e+00 1.69859e-01
1.17550e+00 1.64733e-01
1.22252e+00 1.59614e-01
1.26954e+00 1.54514e-01
1.31656e+00 1.49444e-01
1.36358e+00 1.44419e-01
1.41060e+00 1.39449e-01
1.45762e+00 1.34543e-01
1.50464e+00 1.29709e-01
1.55166e+00 1.24955e-01
1.59868e+00 1.20289e-01
1.64570e+00 1.15716e-01
1.69272e+00 1.11239e-01
1.73974e+00 1.06864e-01
1.78676e+00 1.02595e-01
1.83378e+00 9.84337e-02
1.88080e+00 9.43815e-02
1.92782e+00 9.04404e-02
1.97484e+00 8.66118e-02
2.02186e+00 8.28956e-02
2.06888e+00 7.92918e-02
2.11590e+00 7.58001e-02
2.16292e+00 7.24203e-02
2.20994e+00 6.91511e-02
2.25696e+00 6.59912e-02
2.30398e+00 6.29393e-02
2.35100e+00 5.99939e-02
2.39802e+00 5.71533e-02
2.44504e+00 5.44154e-02
2.49206e+00 5.17784e-02
2.53908e+00 4.92402e-02
2.58610e+00 4.67986e-02
2.63312e+00 4.44515e-02
2.68014e+00 4.21967e-02
2.72716e+00 4.00318e-02
2.77418e+00 3.79546e-02
2.82120e+00 3.59628e-02
2.86822e+00 3.40541e-02
2.91524e+00 3.22263e-02
2.96226e+00 3.04769e-02
3.00928e+00 2.88038e-02
3.05630e+00 2.72047e-02
3.10332e+00 2.56773e-02
3.15034e+00 2.42194e-02
3.19736e+00 2.28289e-02
3.24438e+00 2.15035e-02
3.29140e+00 2.02410e-02
3.33842e+00 1.90395e-02
3.38544e+00 1.78967e-02
3.43246e+00 1.68107e-02
3.47948e+00 1.57793e-02
3.52650e+00 1.48007e-02
3.57352e+00 1.38727e-02
3.62054e+00 1.29936e-02
3.66756e+00 1.21613e-02
3.71458e+00 1.13741e-02
3.76160e+00 1.06301e-02
3.80862e+00 9.92750e-03
3.85564e+00 9.26457e-03
3.90266e+00 8.63955e-03
3.94968e+00 8.05083e-03
3.99670e+00 7.49677e-03
4.04372e+00 6.97574e-03
4.09074e+00 6.48618e-03
4.13776e+00 6.02662e-03
4.18478e+00 5.59561e-03
4.23180e+00 5.19169e-03
4.27882e+00 4.81345e-03
4.32584e+00 4.45962e-03
4.37286e+00 4.12891e-03
4.41988e+00 3.82005e-03
4.46690e+00 3.53182e-03
4.51392e+00 3.26309e-03
4.56094e+00 3.01279e-03
4.60796e+00 2.77982e-03
4.65498e+00 2.56312e-03
4.70200e+00 2.36176e-03
4.74902e+00 2.17483e-03
4.79604e+00 2.00142e-03
4.84306e+00 1.84063e-03
4.89008e+00 1.69170e-03
4.93710e+00 1.55389e-03
4.98412e+00 1.42644e-03
5.03114e+00 1.30864e-03
5.07816e+00 1.19986e-03
5.12518e+00 1.09949e-03
5.17220e+00 1.00696e-03
5.21922e+00 9.21686e-04
5.26624e+00 8.43155e-04
5.31326e+00 7.70911e-04
5.36028e+00 7.04496e-04
5.40730e+00 6.43453e-04
5.45432e+00 5.87388e-04
5.50134e+00 5.35948e-04
5.54836e+00 4.88784e-04
5.59538e+00 4.45546e-04
5.64240e+00 4.05931e-04
5.68942e+00 3.69673e-04
5.73644e+00 3.36511e-04
5.78346e+00 3.06181e-04
5.83048e+00 2.78453e-04
5.87750e+00 2.53134e-04
5.92452e+00 2.30030e-04
5.97154e+00 2.08949e-04
6.01856e+00 1.89718e-04
6.06558e+00 1.72192e-04
6.11260e+00 1.56227e-04
6.15962e+00 1.41680e-04
6.20664e+00 1.28426e-04
6.25366e+00 1.16374e-04
6.30068e+00 1.05436e-04
6.34770e+00 9.55236e-05
6.39472e+00 8.65417e-05
6.44174e+00 7.83761e-05
6.48876e+00 7.09105e-05
6.53578e+00 6.40283e-05
6.58280e+00 5.76389e-05
6.62982e+00 5.17256e-05
6.67684e+00 4.62853e-05
6.72386e+00 4.13149e-05
6.77088e+00 3.68079e-05
6.81790e+00 3.27465e-05
6.86492e+00 2.91097e-05
6.91194e+00 2.58768e-05
6.95896e+00 2.30231e-05
7.00598e+00 2.05044e-05
7.05300e+00 1.82711e-05
7.10002e+00 1.62735e-05
7.14704e+00 1.44655e-05
7.19406e+00 1.28258e-05
7.24108e+00 1.13422e-05
7.28810e+00 1.00026e-05
7.33512e+00 8.79540e-06
7.38214e+00 7.71152e-06
7.42916e+00 6.74339e-06
7.47618e+00 5.88340e-06
7.52320e+00 5.12426e-06
7.57022e+00 4.46202e-06
7.61724e+00 3.89478e-06
7.66426e+00 3.42068e-06
7.71128e+00 3.03667e-06
7.75830e+00 2.72185e-06
7.80532e+00 2.44140e-06
7.85234e+00 2.16018e-06
7.89936e+00 1.84470e-06
7.94638e+00 1.49756e-06
7.99340e+00 1.15639e-06
8.04042e+00 8.60225e-07
8.08744e+00 6.47203e-07
8.13446e+00 5.25339e-07
8.18148e+00 4.66194e-07
8.22850e+00 4.39145e-07
8.27552e+00 4.13824e-07
8.32254e+00 3.74276e-07
8.36956e+00 3.26375e-07
8.41658e+00 2.77813e-07
8.46360e+00 2.36250e-07
8.51062e+00 2.05436e-07
8.55764e+00 1.81680e-07
8.60466e+00 1.60451e-07
8.65168e+00 1.37228e-07
8.69870e+00 1.09709e-07
8.74572e+00 8.09515e-08
8.79274e+00 5.48093e-08
8.83976e+00 3.51337e-08
8.88678e+00 2.43224e-08
8.93380e+00 2.02806e-08
8.98082e+00 2.00490e-08
9.02784e+00 2.06684e-08
9.07486e+00 1.97973e-08
9.12188e+00 1.75535e-08
9.16890e+00 1.46666e-08
9.21592e+00 1.18659e-08
9.26294e+00 9.75966e-09
9.30996e+00 8.33321e-09
9.35698e+00 7.37202e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_56-57.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.54120e-01
4.70200e-02 2.53660e-01
9.40400e-02 2.53087e-01
1.41060e-01 2.52290e-01
1.88080e-01 2.51157e-01
2.35100e-01 2.49596e-01
2.82120e-01 2.47617e-01
3.29140e-01 2.45264e-01
3.76160e-01 2.42580e-01
4.23180e-01 2.39606e-01
4.70200e-01 2.36360e-01
5.17220e-01 2.32852e-01
5.64240e-01 2.29093e-01
6.11260e-01 2.25092e-01
6.58280e-01 2.20869e-01
7.05300e-01 2.16447e-01
7.52320e-01 2.11849e-01
7.99340e-01 2.07098e-01
8.46360e-01 2.02215e-01
8.93380e-01 1.97221e-01
9.40400e-01 1.92134e-01
9.87420e-01 1.86974e-01
1.03444e+00 1.81761e-01
1.08146e+00 1.76512e-01
1.12848e+00 1.71243e-01
1.17550e+00 1.65972e-01
1.22252e+00 1.60715e-01
1.26954e+00 1.55485e-01
1.31656e+00 1.50293e-01
1.36358e+00 1.45153e-01
1.41060e+00 1.40076e-01
1.45762e+00 1.35070e-01
1.50464e+00 1.30142e-01
1.55166e+00 1.25303e-01
1.59868e+00 1.20557e-01
1.64570e+00 1.15910e-01
1.69272e+00 1.11367e-01
1.73974e+00 1.06930e-01
1.78676e+00 1.02605e-01
1.83378e+00 9.83923e-02
1.88080e+00 9.42937e-02
1.92782e+00 9.03106e-02
1.97484e+00 8.64441e-02
2.02186e+00 8.26939e-02
2.06888e+00 7.90598e-02
2.11590e+00 7.55412e-02
2.16292e+00 7.21375e-02
2.20994e+00 6.88475e-02
2.25696e+00 6.56695e-02
2.30398e+00 6.26020e-02
2.35100e+00 5.96435e-02
2.39802e+00 5.67920e-02
2.44504e+00 5.40453e-02
2.49206e+00 5.14013e-02
2.53908e+00 4.88580e-02
2.58610e+00 4.64130e-02
2.63312e+00 4.40640e-02
2.68014e+00 4.18087e-02
2.72716e+00 3.96446e-02
2.77418e+00 3.75695e-02
2.82120e+00 3.55809e-02
2.86822e+00 3.36764e-02
2.91524e+00 3.18537e-02
2.96226e+00 3.01103e-02
3.00928e+00 2.84439e-02
3.05630e+00 2.68522e-02
3.10332e+00 2.53329e-02
3.15034e+00 2.38836e-02
3.19736e+00 2.25021e-02
3.24438e+00 2.11861e-02
3.29140e+00 1.99335e-02
3.33842e+00 1.87419e-02
3.38544e+00 1.76094e-02
3.43246e+00 1.65339e-02
3.47948e+00 1.55130e-02
3.52650e+00 1.45450e-02
3.57352e+00 1.36276e-02
3.62054e+00 1.27591e-02
3.66756e+00 1.19373e-02
3.71458e+00 1.11605e-02
3.76160e+00 1.04268e-02
3.80862e+00 9.73427e-03
3.85564e+00 9.08123e-03
3.90266e+00 8.46588e-03
3.94968e+00 7.88658e-03
3.99670e+00 7.34168e-03
4.04372e+00 6.82954e-03
4.09074e+00 6.34857e-03
4.13776e+00 5.89729e-03
4.18478e+00 5.47424e-03
4.23180e+00 5.07797e-03
4.27882e+00 4.70706e-03
4.32584e+00 4.36023e-03
4.37286e+00 4.03619e-03
4.41988e+00 3.73368e-03
4.46690e+00 3.45148e-03
4.51392e+00 3.18846e-03
4.56094e+00 2.94356e-03
4.60796e+00 2.71568e-03
4.65498e+00 2.50379e-03
4.70200e+00 2.30694e-03
4.74902e+00 2.12424e-03
4.79604e+00 1.95479e-03
4.84306e+00 1.79772e-03
4.89008e+00 1.65226e-03
4.93710e+00 1.51767e-03
4.98412e+00 1.39323e-03
5.03114e+00 1.27822e-03
5.07816e+00 1.17202e-03
5.12518e+00 1.07405e-03
5.17220e+00 9.83740e-04
5.21922e+00 9.00510e-04
5.26624e+00 8.23867e-04
5.31326e+00 7.53362e-04
5.36028e+00 6.88544e-04
5.40730e+00 6.28969e-04
5.45432e+00 5.74250e-04
5.50134e+00 5.24044e-04
5.54836e+00 4.78007e-04
5.59538e+00 4.35801e-04
5.64240e+00 3.97126e-04
5.68942e+00 3.61726e-04
5.73644e+00 3.29344e-04
5.78346e+00 2.99723e-04
5.83048e+00 2.72640e-04
5.87750e+00 2.47905e-04
5.92452e+00 2.25332e-04
5.97154e+00 2.04733e-04
6.01856e+00 1.85940e-04
6.06558e+00 1.68809e-04
6.11260e+00 1.53197e-04
6.15962e+00 1.38962e-04
6.20664e+00 1.25985e-04
6.25366e+00 1.14185e-04
6.30068e+00 1.03484e-04
6.34770e+00 9.38057e-05
6.39472e+00 8.50538e-05
6.44174e+00 7.70885e-05
6.48876e+00 6.97639e-05
6.53578e+00 6.29342e-05
6.58280e+00 5.64985e-05
6.62982e+00 5.04862e-05
6.67684e+00 4.49501e-05
6.72386e+00 3.99432e-05
6.77088e+00 3.54976e-05
6.81790e+00 3.15677e-05
6.86492e+00 2.80900e-05
6.91194e+00 2.50008e-05
6.95896e+00 2.22415e-05
7.00598e+00 1.97776e-05
7.05300e+00 1.75820e-05
7.10002e+00 1.56276e-05
7.14704e+00 1.38874e-05
7.19406e+00 1.23353e-05
7.24108e+00 1.09459e-05
7.28810e+00 9.69321e-06
7.33512e+00 8.55355e-06
7.38214e+00 7.51778e-06
7.42916e+00 6.58408e-06
7.47618e+00 5.75068e-06
7.52320e+00 5.01574e-06
7.57022e+00 4.37654e-06
7.61724e+00 3.82985e-06
7.66426e+00 3.37242e-06
7.71128e+00 2.99994e-06
7.75830e+00 2.69183e-06
7.80532e+00 2.41490e-06
7.85234e+00 2.13566e-06
7.89936e+00 1.82220e-06
7.94638e+00 1.47775e-06
7.99340e+00 1.13956e-06
8.04042e+00 8.46296e-07
8.08744e+00 6.35706e-07
8.13446e+00 5.15661e-07
8.18148e+00 4.57867e-07
8.22850e+00 4.31869e-07
8.27552e+00 4.07460e-07
8.32254e+00 3.68779e-07
8.36956e+00 3.21683e-07
8.41658e+00 2.73841e-07
8.46360e+00 2.32888e-07
8.51062e+00 2.02570e-07
8.55764e+00 1.79224e-07
8.60466e+00 1.58357e-07
8.65168e+00 1.35481e-07
8.69870e+00 1.08312e-07
8.74572e+00 7.98881e-08
8.79274e+00 5.40365e-08
8.83976e+00 3.45821e-08
8.88678e+00 2.39074e-08
8.93380e+00 1.99374e-08
8.98082e+00 1.97389e-08
9.02784e+00 2.03789e-08
9.07486e+00 1.95369e-08
9.12188e+00 1.73302e-08
9.16890e+00 1.44825e-08
9.21592e+00 1.17175e-08
9.26294e+00 9.63885e-09
9.30996e+00 8.23236e-09
9.35698e+00 7.28597e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_57-58.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.58644e-01
4.70200e-02 2.58159e-01
9.40400e-02 2.57556e-01
1.41060e-01 2.56718e-01
1.88080e-01 2.55527e-01
2.35100e-01 2.53886e-01
2.82120e-01 2.51807e-01
3.29140e-01 2.49337e-01
3.76160e-01 2.46522e-01
4.23180e-01 2.43406e-01
4.70200e-01 2.40008e-01
5.17220e-01 2.36340e-01
5.64240e-01 2.32414e-01
6.11260e-01 2.28240e-01
6.58280e-01 2.23841e-01
7.05300e-01 2.19240e-01
7.52320e-01 2.14463e-01
7.99340e-01 2.09533e-01
8.46360e-01 2.04474e-01
8.93380e-01 1.99307e-01
9.40400e-01 1.94051e-01
9.87420e-01 1.88728e-01
1.03444e+00 1.83357e-01
1.08146e+00 1.77956e-01
1.12848e+00 1.72542e-01
1.17550e+00 1.67134e-01
1.22252e+00 1.61747e-01
1.26954e+00 1.56393e-01
1.31656e+00 1.51086e-01
1.36358e+00 1.45838e-01
1.41060e+00 1.40659e-01
1.45762e+00 1.35558e-01
1.50464e+00 1.30544e-01
1.55166e+00 1.25623e-01
1.59868e+00 1.20803e-01
1.64570e+00 1.16087e-01
1.69272e+00 1.11480e-01
1.73974e+00 1.06986e-01
1.78676e+00 1.02608e-01
1.83378e+00 9.83467e-02
1.88080e+00 9.42043e-02
1.92782e+00 9.01816e-02
1.97484e+00 8.62795e-02
2.02186e+00 8.24973e-02
2.06888e+00 7.88346e-02
2.11590e+00 7.52906e-02
2.16292e+00 7.18646e-02
2.20994e+00 6.85549e-02
2.25696e+00 6.53600e-02
2.30398e+00 6.22780e-02
2.35100e+00 5.93073e-02
2.39802e+00 5.64456e-02
2.44504e+00 5.36907e-02
2.49206e+00 5.10404e-02
2.53908e+00 4.84925e-02
2.58610e+00 4.60445e-02
2.63312e+00 4.36939e-02
2.68014e+00 4.14384e-02
2.72716e+00 3.92754e-02
2.77418e+00 3.72025e-02
2.82120e+00 3.52173e-02
2.86822e+00 3.33171e-02
2.91524e+00 3.14995e-02
2.96226e+00 2.97620e-02
3.00928e+00 2.81024e-02
3.05630e+00 2.65180e-02
3.10332e+00 2.50066e-02
3.15034e+00 2.35657e-02
3.19736e+00 2.21930e-02
3.24438e+00 2.08862e-02
3.29140e+00 1.96431e-02
3.33842e+00 1.84614e-02
3.38544e+00 1.73388e-02
3.43246e+00 1.62733e-02
3.47948e+00 1.52626e-02
3.52650e+00 1.43048e-02
3.57352e+00 1.33976e-02
3.62054e+00 1.25392e-02
3.66756e+00 1.17276e-02
3.71458e+00 1.09607e-02
3.76160e+00 1.02367e-02
3.80862e+00 9.55385e-03
3.85564e+00 8.91023e-03
3.90266e+00 8.30407e-03
3.94968e+00 7.73370e-03
3.99670e+00 7.19748e-03
4.04372e+00 6.69373e-03
4.09074e+00 6.22086e-03
4.13776e+00 5.77739e-03
4.18478e+00 5.36184e-03
4.23180e+00 4.97276e-03
4.27882e+00 4.60872e-03
4.32584e+00 4.26844e-03
4.37286e+00 3.95065e-03
4.41988e+00 3.65408e-03
4.46690e+00 3.37750e-03
4.51392e+00 3.11980e-03
4.56094e+00 2.87992e-03
4.60796e+00 2.65679e-03
4.65498e+00 2.44935e-03
4.70200e+00 2.25668e-03
4.74902e+00 2.07791e-03
4.79604e+00 1.91213e-03
4.84306e+00 1.75849e-03
4.89008e+00 1.61622e-03
4.93710e+00 1.48461e-03
4.98412e+00 1.36294e-03
5.03114e+00 1.25050e-03
5.07816e+00 1.14668e-03
5.12518e+00 1.05092e-03
5.17220e+00 9.62641e-04
5.21922e+00 8.81288e-04
5.26624e+00 8.06374e-04
5.31326e+00 7.37460e-04
5.36028e+00 6.74104e-04
5.40730e+00 6.15870e-04
5.45432e+00 5.62380e-04
5.50134e+00 5.13298e-04
5.54836e+00 4.68289e-04
5.59538e+00 4.27021e-04
5.64240e+00 3.89203e-04
5.68942e+00 3.54582e-04
5.73644e+00 3.22908e-04
5.78346e+00 2.93930e-04
5.83048e+00 2.67431e-04
5.87750e+00 2.43225e-04
5.92452e+00 2.21132e-04
5.97154e+00 2.00970e-04
6.01856e+00 1.82574e-04
6.06558e+00 1.65799e-04
6.11260e+00 1.50505e-04
6.15962e+00 1.36548e-04
6.20664e+00 1.23815e-04
6.25366e+00 1.12237e-04
6.30068e+00 1.01751e-04
6.34770e+00 9.22937e-05
6.39472e+00 8.37682e-05
6.44174e+00 7.59974e-05
6.48876e+00 6.87937e-05
6.53578e+00 6.19695e-05
6.58280e+00 5.54104e-05
6.62982e+00 4.92153e-05
6.67684e+00 4.35216e-05
6.72386e+00 3.84665e-05
6.77088e+00 3.41381e-05
6.81790e+00 3.04404e-05
6.86492e+00 2.72344e-05
6.91194e+00 2.43810e-05
6.95896e+00 2.17610e-05
7.00598e+00 1.93504e-05
7.05300e+00 1.71539e-05
7.10002e+00 1.51761e-05
7.14704e+00 1.34189e-05
7.19406e+00 1.18656e-05
7.24108e+00 1.04925e-05
7.28810e+00 9.27573e-06
7.33512e+00 8.19264e-06
7.38214e+00 7.22909e-06
7.42916e+00 6.37513e-06
7.47618e+00 5.62087e-06
7.52320e+00 4.95613e-06
7.57022e+00 4.36774e-06
7.61724e+00 3.84065e-06
7.66426e+00 3.35979e-06
7.71128e+00 2.91080e-06
7.75830e+00 2.48997e-06
7.80532e+00 2.10188e-06
7.85234e+00 1.75131e-06
7.89936e+00 1.44292e-06
7.94638e+00 1.17893e-06
7.99340e+00 9.59170e-07
8.04042e+00 7.83359e-07
8.08744e+00 6.51086e-07
8.13446e+00 5.57212e-07
8.18148e+00 4.90876e-07
8.22850e+00 4.40876e-07
8.27552e+00 3.96101e-07
8.32254e+00 3.50605e-07
8.36956e+00 3.06263e-07
8.41658e+00 2.65603e-07
8.46360e+00 2.31137e-07
8.51062e+00 2.03580e-07
8.55764e+00 1.80223e-07
8.60466e+00 1.57974e-07
8.65168e+00 1.33745e-07
8.69870e+00 1.06180e-07
8.74572e+00 7.80961e-08
8.79274e+00 5.29326e-08
8.83976e+00 3.41261e-08
8.88678e+00 2.37791e-08
8.93380e+00 1.98721e-08
8.98082e+00 1.95920e-08
9.02784e+00 2.01259e-08
9.07486e+00 1.92480e-08
9.12188e+00 1.70702e-08
9.16890e+00 1.42855e-08
9.21592e+00 1.15872e-08
9.26294e+00 9.55315e-09
9.30996e+00 8.16838e-09
9.35698e+00 7.22804e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_58-59.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.62937e-01
4.70200e-02 2.62428e-01
9.40400e-02 2.61796e-01
1.41060e-01 2.60918e-01
1.88080e-01 2.59670e-01
2.35100e-01 2.57952e-01
2.82120e-01 2.55777e-01
3.29140e-01 2.53193e-01
3.76160e-01 2.50251e-01
4.23180e-01 2.46997e-01
4.70200e-01 2.43453e-01
5.17220e-01 2.39631e-01
5.64240e-01 2.35544e-01
6.11260e-01 2.31206e-01
6.58280e-01 2.26638e-01
7.05300e-01 2.21866e-01
7.52320e-01 2.16918e-01
7.99340e-01 2.11818e-01
8.46360e-01 2.06592e-01
8.93380e-01 2.01261e-01
9.40400e-01 1.95845e-01
9.87420e-01 1.90368e-01
1.03444e+00 1.84848e-01
1.08146e+00 1.79304e-01
1.12848e+00 1.73755e-01
1.17550e+00 1.68217e-01
1.22252e+00 1.62707e-01
1.26954e+00 1.57238e-01
1.31656e+00 1.51823e-01
1.36358e+00 1.46473e-01
1.41060e+00 1.41200e-01
1.45762e+00 1.36011e-01
1.50464e+00 1.30914e-01
1.55166e+00 1.25918e-01
1.59868e+00 1.21027e-01
1.64570e+00 1.16247e-01
1.69272e+00 1.11581e-01
1.73974e+00 1.07033e-01
1.78676e+00 1.02605e-01
1.83378e+00 9.82987e-02
1.88080e+00 9.41153e-02
1.92782e+00 9.00555e-02
1.97484e+00 8.61199e-02
2.02186e+00 8.23077e-02
2.06888e+00 7.86182e-02
2.11590e+00 7.50504e-02
2.16292e+00 7.16034e-02
2.20994e+00 6.82754e-02
2.25696e+00 6.50646e-02
2.30398e+00 6.19690e-02
2.35100e+00 5.89869e-02
2.39802e+00 5.61158e-02
2.44504e+00 5.33534e-02
2.49206e+00 5.06973e-02
2.53908e+00 4.81453e-02
2.58610e+00 4.56946e-02
2.63312e+00 4.33428e-02
2.68014e+00 4.10874e-02
2.72716e+00 3.89257e-02
2.77418e+00 3.68551e-02
2.82120e+00 3.48732e-02
2.86822e+00 3.29773e-02
2.91524e+00 3.11649e-02
2.96226e+00 2.94333e-02
3.00928e+00 2.77802e-02
3.05630e+00 2.62031e-02
3.10332e+00 2.46993e-02
3.15034e+00 2.32666e-02
3.19736e+00 2.19025e-02
3.24438e+00 2.06046e-02
3.29140e+00 1.93707e-02
3.33842e+00 1.81983e-02
3.38544e+00 1.70853e-02
3.43246e+00 1.60295e-02
3.47948e+00 1.50286e-02
3.52650e+00 1.40805e-02
3.57352e+00 1.31831e-02
3.62054e+00 1.23343e-02
3.66756e+00 1.15323e-02
3.71458e+00 1.07748e-02
3.76160e+00 1.00601e-02
3.80862e+00 9.38637e-03
3.85564e+00 8.75165e-03
3.90266e+00 8.15415e-03
3.94968e+00 7.59221e-03
3.99670e+00 7.06415e-03
4.04372e+00 6.56829e-03
4.09074e+00 6.10302e-03
4.13776e+00 5.66686e-03
4.18478e+00 5.25832e-03
4.23180e+00 4.87596e-03
4.27882e+00 4.51833e-03
4.32584e+00 4.18416e-03
4.37286e+00 3.87217e-03
4.41988e+00 3.58112e-03
4.46690e+00 3.30975e-03
4.51392e+00 3.05699e-03
4.56094e+00 2.82177e-03
4.60796e+00 2.60301e-03
4.65498e+00 2.39969e-03
4.70200e+00 2.21089e-03
4.74902e+00 2.03573e-03
4.79604e+00 1.87333e-03
4.84306e+00 1.72284e-03
4.89008e+00 1.58351e-03
4.93710e+00 1.45463e-03
4.98412e+00 1.33550e-03
5.03114e+00 1.22541e-03
5.07816e+00 1.12377e-03
5.12518e+00 1.03002e-03
5.17220e+00 9.43597e-04
5.21922e+00 8.63954e-04
5.26624e+00 7.90615e-04
5.31326e+00 7.23148e-04
5.36028e+00 6.61123e-04
5.40730e+00 6.04111e-04
5.45432e+00 5.51741e-04
5.50134e+00 5.03681e-04
5.54836e+00 4.59598e-04
5.59538e+00 4.19165e-04
5.64240e+00 3.82102e-04
5.68942e+00 3.48176e-04
5.73644e+00 3.17155e-04
5.78346e+00 2.88807e-04
5.83048e+00 2.62902e-04
5.87750e+00 2.39211e-04
5.92452e+00 2.17507e-04
5.97154e+00 1.97563e-04
6.01856e+00 1.79229e-04
6.06558e+00 1.62468e-04
6.11260e+00 1.47251e-04
6.15962e+00 1.33548e-04
6.20664e+00 1.21269e-04
6.25366e+00 1.10217e-04
6.30068e+00 1.00183e-04
6.34770e+00 9.09596e-05
6.39472e+00 8.23851e-05
6.44174e+00 7.44081e-05
6.48876e+00 6.69918e-05
6.53578e+00 6.00996e-05
6.58280e+00 5.37090e-05
6.62982e+00 4.78382e-05
6.67684e+00 4.25129e-05
6.72386e+00 3.77590e-05
6.77088e+00 3.35830e-05
6.81790e+00 2.99206e-05
6.86492e+00 2.66908e-05
6.91194e+00 2.38125e-05
6.95896e+00 2.12130e-05
7.00598e+00 1.88582e-05
7.05300e+00 1.67262e-05
7.10002e+00 1.47947e-05
7.14704e+00 1.30444e-05
7.19406e+00 1.14717e-05
7.24108e+00 1.00793e-05
7.28810e+00 8.86996e-06
7.33512e+00 7.84360e-06
7.38214e+00 6.97726e-06
7.42916e+00 6.23673e-06
7.47618e+00 5.58774e-06
7.52320e+00 4.99693e-06
7.57022e+00 4.44093e-06
7.61724e+00 3.90264e-06
7.66426e+00 3.36498e-06
7.71128e+00 2.81301e-06
7.75830e+00 2.26318e-06
7.80532e+00 1.75630e-06
7.85234e+00 1.33386e-06
7.89936e+00 1.03544e-06
7.94638e+00 8.60269e-07
7.99340e+00 7.68424e-07
8.04042e+00 7.18380e-07
8.08744e+00 6.69279e-07
8.13446e+00 6.02515e-07
8.18148e+00 5.26404e-07
8.22850e+00 4.50877e-07
8.27552e+00 3.85764e-07
8.32254e+00 3.35336e-07
8.36956e+00 2.95443e-07
8.41658e+00 2.61231e-07
8.46360e+00 2.27867e-07
8.51062e+00 1.92773e-07
8.55764e+00 1.57673e-07
8.60466e+00 1.24769e-07
8.65168e+00 9.62629e-08
8.69870e+00 7.35688e-08
8.74572e+00 5.61964e-08
8.79274e+00 4.33737e-08
8.83976e+00 3.43288e-08
8.88678e+00 2.82789e-08
8.93380e+00 2.44072e-08
8.98082e+00 2.18904e-08
9.02784e+00 1.99053e-08
9.07486e+00 1.77951e-08
9.12188e+00 1.55655e-08
9.16890e+00 1.33870e-08
9.21592e+00 1.14300e-08
9.26294e+00 9.83040e-09
9.30996e+00 8.54583e-09
9.35698e+00 7.47689e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_59-60.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.66966e-01
4.70200e-02 2.66434e-01
9.40400e-02 2.65774e-01
1.41060e-01 2.64857e-01
1.88080e-01 2.63556e-01
2.35100e-01 2.61764e-01
2.82120e-01 2.59496e-01
3.29140e-01 2.56805e-01
3.76160e-01 2.53742e-01
4.23180e-01 2.50357e-01
4.70200e-01 2.46674e-01
5.17220e-01 2.42706e-01
5.64240e-01 2.38467e-01
6.11260e-01 2.33973e-01
6.58280e-01 2.29245e-01
7.05300e-01 2.24312e-01
7.52320e-01 2.19203e-01
7.99340e-01 2.13945e-01
8.46360e-01 2.08562e-01
8.93380e-01 2.03077e-01
9.40400e-01 1.97512e-01
9.87420e-01 1.91891e-01
1.03444e+00 1.86232e-01
1.08146e+00 1.80555e-01
1.12848e+00 1.74879e-01
1.17550e+00 1.69221e-01
1.22252e+00 1.63598e-01
1.26954e+00 1.58022e-01
1.31656e+00 1.52505e-01
1.36358e+00 1.47061e-01
1.41060e+00 1.41700e-01
1.45762e+00 1.36429e-01
1.50464e+00 1.31257e-01
1.55166e+00 1.26190e-01
1.59868e+00 1.21234e-01
1.64570e+00 1.16394e-01
1.69272e+00 1.11673e-01
1.73974e+00 1.07074e-01
1.78676e+00 1.02599e-01
1.83378e+00 9.82511e-02
1.88080e+00 9.40294e-02
1.92782e+00 8.99350e-02
1.97484e+00 8.59680e-02
2.02186e+00 8.21278e-02
2.06888e+00 7.84131e-02
2.11590e+00 7.48231e-02
2.16292e+00 7.13565e-02
2.20994e+00 6.80113e-02
2.25696e+00 6.47857e-02
2.30398e+00 6.16774e-02
2.35100e+00 5.86846e-02
2.39802e+00 5.58048e-02
2.44504e+00 5.30355e-02
2.49206e+00 5.03741e-02
2.53908e+00 4.78183e-02
2.58610e+00 4.53653e-02
2.63312e+00 4.30125e-02
2.68014e+00 4.07573e-02
2.72716e+00 3.85970e-02
2.77418e+00 3.65288e-02
2.82120e+00 3.45503e-02
2.86822e+00 3.26586e-02
2.91524e+00 3.08512e-02
2.96226e+00 2.91254e-02
3.00928e+00 2.74787e-02
3.05630e+00 2.59085e-02
3.10332e+00 2.44121e-02
3.15034e+00 2.29873e-02
3.19736e+00 2.16314e-02
3.24438e+00 2.03421e-02
3.29140e+00 1.91169e-02
3.33842e+00 1.79535e-02
3.38544e+00 1.68496e-02
3.43246e+00 1.58030e-02
3.47948e+00 1.48113e-02
3.52650e+00 1.38724e-02
3.57352e+00 1.29843e-02
3.62054e+00 1.21447e-02
3.66756e+00 1.13516e-02
3.71458e+00 1.06031e-02
3.76160e+00 9.89716e-03
3.80862e+00 9.23195e-03
3.85564e+00 8.60557e-03
3.90266e+00 8.01619e-03
3.94968e+00 7.46213e-03
3.99670e+00 6.94169e-03
4.04372e+00 6.45319e-03
4.09074e+00 5.99500e-03
4.13776e+00 5.56564e-03
4.18478e+00 5.16362e-03
4.23180e+00 4.78748e-03
4.27882e+00 4.43580e-03
4.32584e+00 4.10728e-03
4.37286e+00 3.80067e-03
4.41988e+00 3.51470e-03
4.46690e+00 3.24815e-03
4.51392e+00 2.99993e-03
4.56094e+00 2.76898e-03
4.60796e+00 2.55425e-03
4.65498e+00 2.35471e-03
4.70200e+00 2.16945e-03
4.74902e+00 1.99760e-03
4.79604e+00 1.83829e-03
4.84306e+00 1.69068e-03
4.89008e+00 1.55403e-03
4.93710e+00 1.42764e-03
4.98412e+00 1.31082e-03
5.03114e+00 1.20287e-03
5.07816e+00 1.10321e-03
5.12518e+00 1.01128e-03
5.17220e+00 9.26546e-04
5.21922e+00 8.48456e-04
5.26624e+00 7.76544e-04
5.31326e+00 7.10386e-04
5.36028e+00 6.49559e-04
5.40730e+00 5.93643e-04
5.45432e+00 5.42274e-04
5.50134e+00 4.95129e-04
5.54836e+00 4.51887e-04
5.59538e+00 4.12228e-04
5.64240e+00 3.75873e-04
5.68942e+00 3.42584e-04
5.73644e+00 3.12124e-04
5.78346e+00 2.84256e-04
5.83048e+00 2.58766e-04
5.87750e+00 2.35470e-04
5.92452e+00 2.14183e-04
5.97154e+00 1.94722e-04
6.01856e+00 1.76938e-04
6.06558e+00 1.60729e-04
6.11260e+00 1.45998e-04
6.15962e+00 1.32646e-04
6.20664e+00 1.20542e-04
6.25366e+00 1.09488e-04
6.30068e+00 9.92822e-05
6.34770e+00 8.97215e-05
6.39472e+00 8.06873e-05
6.44174e+00 7.22519e-05
6.48876e+00 6.45139e-05
6.53578e+00 5.75718e-05
6.58280e+00 5.14717e-05
6.62982e+00 4.61060e-05
6.67684e+00 4.13398e-05
6.72386e+00 3.70380e-05
6.77088e+00 3.30900e-05
6.81790e+00 2.94762e-05
6.86492e+00 2.61988e-05
6.91194e+00 2.32594e-05
6.95896e+00 2.06540e-05
7.00598e+00 1.83481e-05
7.05300e+00 1.62987e-05
7.10002e+00 1.44624e-05
7.14704e+00 1.27997e-05
7.19406e+00 1.12936e-05
7.24108e+00 9.93599e-06
7.28810e+00 8.71881e-06
7.33512e+00 7.63457e-06
7.38214e+00 6.68131e-06
7.42916e+00 5.85975e-06
7.47618e+00 5.17064e-06
7.52320e+00 4.61188e-06
7.57022e+00 4.15005e-06
7.61724e+00 3.73238e-06
7.66426e+00 3.30583e-06
7.71128e+00 2.82133e-06
7.75830e+00 2.29064e-06
7.80532e+00 1.77264e-06
7.85234e+00 1.32745e-06
7.89936e+00 1.01278e-06
7.94638e+00 8.34379e-07
7.99340e+00 7.47595e-07
8.04042e+00 7.05721e-07
8.08744e+00 6.62810e-07
8.13446e+00 5.98236e-07
8.18148e+00 5.22018e-07
8.22850e+00 4.46012e-07
8.27552e+00 3.81944e-07
8.32254e+00 3.34359e-07
8.36956e+00 2.96928e-07
8.41658e+00 2.62412e-07
8.46360e+00 2.23614e-07
8.51062e+00 1.77706e-07
8.55764e+00 1.30197e-07
8.60466e+00 8.75277e-08
8.65168e+00 5.61320e-08
8.69870e+00 3.94299e-08
8.74572e+00 3.35648e-08
8.79274e+00 3.36031e-08
8.83976e+00 3.46121e-08
8.88678e+00 3.29733e-08
8.93380e+00 2.91290e-08
8.98082e+00 2.43032e-08
9.02784e+00 1.97197e-08
9.07486e+00 1.63358e-08
9.12188e+00 1.40479e-08
9.16890e+00 1.24888e-08
9.21592e+00 1.12909e-08
9.26294e+00 1.01353e-08
9.30996e+00 8.95122e-09
9.35698e+00 7.74763e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_6-7.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 5.93643e-02
4.70200e-02 5.93549e-02
9.40400e-02 5.93431e-02
1.41060e-01 5.93266e-02
1.88080e-01 5.93029e-02
2.35100e-01 5.92702e-02
2.82120e-01 5.92283e-02
3.29140e-01 5.91779e-02
3.76160e-01 5.91197e-02
4.23180e-01 5.90541e-02
4.70200e-01 5.89813e-02
5.17220e-01 5.89010e-02
5.64240e-01 5.88131e-02
6.11260e-01 5.87173e-02
6.58280e-01 5.86138e-02
7.05300e-01 5.85024e-02
7.52320e-01 5.83832e-02
7.99340e-01 5.82563e-02
8.46360e-01 5.81216e-02
8.93380e-01 5.79791e-02
9.40400e-01 5.78288e-02
9.87420e-01 5.76706e-02
1.03444e+00 5.75045e-02
1.08146e+00 5.73306e-02
1.12848e+00 5.71486e-02
1.17550e+00 5.69588e-02
1.22252e+00 5.67609e-02
1.26954e+00 5.65550e-02
1.31656e+00 5.63410e-02
1.36358e+00 5.61190e-02
1.41060e+00 5.58888e-02
1.45762e+00 5.56505e-02
1.50464e+00 5.54040e-02
1.55166e+00 5.51492e-02
1.59868e+00 5.48861e-02
1.64570e+00 5.46146e-02
1.69272e+00 5.43348e-02
1.73974e+00 5.40465e-02
1.78676e+00 5.37497e-02
1.83378e+00 5.34444e-02
1.88080e+00 5.31304e-02
1.92782e+00 5.28078e-02
1.97484e+00 5.24764e-02
2.02186e+00 5.21363e-02
2.06888e+00 5.17872e-02
2.11590e+00 5.14293e-02
2.16292e+00 5.10623e-02
2.20994e+00 5.06862e-02
2.25696e+00 5.03009e-02
2.30398e+00 4.99063e-02
2.35100e+00 4.95025e-02
2.39802e+00 4.90892e-02
2.44504e+00 4.86664e-02
2.49206e+00 4.82340e-02
2.53908e+00 4.77919e-02
2.58610e+00 4.73401e-02
2.63312e+00 4.68783e-02
2.68014e+00 4.64067e-02
2.72716e+00 4.59249e-02
2.77418e+00 4.54331e-02
2.82120e+00 4.49310e-02
2.86822e+00 4.44186e-02
2.91524e+00 4.38959e-02
2.96226e+00 4.33626e-02
3.00928e+00 4.28189e-02
3.05630e+00 4.22645e-02
3.10332e+00 4.16995e-02
3.15034e+00 4.11239e-02
3.19736e+00 4.05375e-02
3.24438e+00 3.99404e-02
3.29140e+00 3.93326e-02
3.33842e+00 3.87141e-02
3.38544e+00 3.80849e-02
3.43246e+00 3.74452e-02
3.47948e+00 3.67950e-02
3.52650e+00 3.61344e-02
3.57352e+00 3.54636e-02
3.62054e+00 3.47829e-02
3.66756e+00 3.40924e-02
3.71458e+00 3.33925e-02
3.76160e+00 3.26834e-02
3.80862e+00 3.19656e-02
3.85564e+00 3.12394e-02
3.90266e+00 3.05054e-02
3.94968e+00 2.97642e-02
3.99670e+00 2.90163e-02
4.04372e+00 2.82623e-02
4.09074e+00 2.75031e-02
4.13776e+00 2.67393e-02
4.18478e+00 2.59718e-02
4.23180e+00 2.52016e-02
4.27882e+00 2.44295e-02
4.32584e+00 2.36566e-02
4.37286e+00 2.28838e-02
4.41988e+00 2.21124e-02
4.46690e+00 2.13432e-02
4.51392e+00 2.05775e-02
4.56094e+00 1.98165e-02
4.60796e+00 1.90612e-02
4.65498e+00 1.83128e-02
4.70200e+00 1.75724e-02
4.74902e+00 1.68412e-02
4.79604e+00 1.61202e-02
4.84306e+00 1.54105e-02
4.89008e+00 1.47131e-02
4.93710e+00 1.40288e-02
4.98412e+00 1.33587e-02
5.03114e+00 1.27037e-02
5.07816e+00 1.20643e-02
5.12518e+00 1.14414e-02
5.17220e+00 1.08356e-02
5.21922e+00 1.02474e-02
5.26624e+00 9.67736e-03
5.31326e+00 9.12583e-03
5.36028e+00 8.59314e-03
5.40730e+00 8.07965e-03
5.45432e+00 7.58551e-03
5.50134e+00 7.11081e-03
5.54836e+00 6.65559e-03
5.59538e+00 6.21992e-03
5.64240e+00 5.80372e-03
5.68942e+00 5.40681e-03
5.73644e+00 5.02900e-03
5.78346e+00 4.67009e-03
5.83048e+00 4.32982e-03
5.87750e+00 4.00779e-03
5.92452e+00 3.70362e-03
5.97154e+00 3.41692e-03
6.01856e+00 3.14724e-03
6.06558e+00 2.89405e-03
6.11260e+00 2.65682e-03
6.15962e+00 2.43502e-03
6.20664e+00 2.22808e-03
6.25366e+00 2.03539e-03
6.30068e+00 1.85633e-03
6.34770e+00 1.69030e-03
6.39472e+00 1.53666e-03
6.44174e+00 1.39479e-03
6.48876e+00 1.26404e-03
6.53578e+00 1.14379e-03
6.58280e+00 1.03341e-03
6.62982e+00 9.32295e-04
6.67684e+00 8.39861e-04
6.72386e+00 7.55512e-04
6.77088e+00 6.78669e-04
6.81790e+00 6.08811e-04
6.86492e+00 5.45427e-04
6.91194e+00 4.88009e-04
6.95896e+00 4.36060e-04
7.00598e+00 3.89155e-04
7.05300e+00 3.46888e-04
7.10002e+00 3.08853e-04
7.14704e+00 2.74655e-04
7.19406e+00 2.43963e-04
7.24108e+00 2.16474e-04
7.28810e+00 1.91883e-04
7.33512e+00 1.69892e-04
7.38214e+00 1.50259e-04
7.42916e+00 1.32768e-04
7.47618e+00 1.17203e-04
7.52320e+00 1.03352e-04
7.57022e+00 9.10433e-05
7.61724e+00 8.01290e-05
7.66426e+00 7.04624e-05
7.71128e+00 6.18983e-05
7.75830e+00 5.43186e-05
7.80532e+00 4.76262e-05
7.85234e+00 4.17245e-05
7.89936e+00 3.65176e-05
7.94638e+00 3.19268e-05
7.99340e+00 2.78894e-05
8.04042e+00 2.43437e-05
8.08744e+00 2.12281e-05
8.13446e+00 1.84910e-05
8.18148e+00 1.60932e-05
8.22850e+00 1.39959e-05
8.27552e+00 1.21604e-05
8.32254e+00 1.05538e-05
8.36956e+00 9.15172e-06
8.41658e+00 7.93027e-06
8.46360e+00 6.86574e-06
8.51062e+00 5.93740e-06
8.55764e+00 5.13024e-06
8.60466e+00 4.42992e-06
8.65168e+00 3.82207e-06
8.69870e+00 3.29391e-06
8.74572e+00 2.83640e-06
8.79274e+00 2.44110e-06
8.83976e+00 2.09953e-06
8.88678e+00 1.80395e-06
8.93380e+00 1.54880e-06
8.98082e+00 1.32897e-06
9.02784e+00 1.13932e-06
9.07486e+00 9.75239e-07
9.12188e+00 8.34033e-07
9.16890e+00 7.13510e-07
9.21592e+00 6.11476e-07
9.26294e+00 5.25511e-07
9.30996e+00 4.52042e-07
9.35698e+00 3.87125e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_60-61.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.70699e-01
4.70200e-02 2.70145e-01
9.40400e-02 2.69459e-01
1.41060e-01 2.68507e-01
1.88080e-01 2.67154e-01
2.35100e-01 2.65293e-01
2.82120e-01 2.62939e-01
3.29140e-01 2.60146e-01
3.76160e-01 2.56970e-01
4.23180e-01 2.53463e-01
4.70200e-01 2.49650e-01
5.17220e-01 2.45546e-01
5.64240e-01 2.41165e-01
6.11260e-01 2.36525e-01
6.58280e-01 2.31650e-01
7.05300e-01 2.26568e-01
7.52320e-01 2.21310e-01
7.99340e-01 2.15904e-01
8.46360e-01 2.10376e-01
8.93380e-01 2.04750e-01
9.40400e-01 1.99047e-01
9.87420e-01 1.93293e-01
1.03444e+00 1.87507e-01
1.08146e+00 1.81708e-01
1.12848e+00 1.75915e-01
1.17550e+00 1.70146e-01
1.22252e+00 1.64418e-01
1.26954e+00 1.58744e-01
1.31656e+00 1.53135e-01
1.36358e+00 1.47604e-01
1.41060e+00 1.42161e-01
1.45762e+00 1.36815e-01
1.50464e+00 1.31572e-01
1.55166e+00 1.26440e-01
1.59868e+00 1.21425e-01
1.64570e+00 1.16529e-01
1.69272e+00 1.11757e-01
1.73974e+00 1.07111e-01
1.78676e+00 1.02594e-01
1.83378e+00 9.82062e-02
1.88080e+00 9.39489e-02
1.92782e+00 8.98221e-02
1.97484e+00 8.58260e-02
2.02186e+00 8.19596e-02
2.06888e+00 7.82215e-02
2.11590e+00 7.46107e-02
2.16292e+00 7.11257e-02
2.20994e+00 6.77646e-02
2.25696e+00 6.45251e-02
2.30398e+00 6.14051e-02
2.35100e+00 5.84024e-02
2.39802e+00 5.55144e-02
2.44504e+00 5.27386e-02
2.49206e+00 5.00724e-02
2.53908e+00 4.75131e-02
2.58610e+00 4.50580e-02
2.63312e+00 4.27045e-02
2.68014e+00 4.04496e-02
2.72716e+00 3.82906e-02
2.77418e+00 3.62249e-02
2.82120e+00 3.42496e-02
2.86822e+00 3.23621e-02
2.91524e+00 3.05595e-02
2.96226e+00 2.88392e-02
3.00928e+00 2.71986e-02
3.05630e+00 2.56350e-02
3.10332e+00 2.41458e-02
3.15034e+00 2.27284e-02
3.19736e+00 2.13803e-02
3.24438e+00 2.00991e-02
3.29140e+00 1.88823e-02
3.33842e+00 1.77273e-02
3.38544e+00 1.66321e-02
3.43246e+00 1.55941e-02
3.47948e+00 1.46111e-02
3.52650e+00 1.36810e-02
3.57352e+00 1.28014e-02
3.62054e+00 1.19704e-02
3.66756e+00 1.11858e-02
3.71458e+00 1.04456e-02
3.76160e+00 9.74783e-03
3.80862e+00 9.09059e-03
3.85564e+00 8.47198e-03
3.90266e+00 7.89016e-03
3.94968e+00 7.34341e-03
3.99670e+00 6.83004e-03
4.04372e+00 6.34835e-03
4.09074e+00 5.89671e-03
4.13776e+00 5.47363e-03
4.18478e+00 5.07762e-03
4.23180e+00 4.70723e-03
4.27882e+00 4.36101e-03
4.32584e+00 4.03768e-03
4.37286e+00 3.73600e-03
4.41988e+00 3.45469e-03
4.46690e+00 3.19255e-03
4.51392e+00 2.94848e-03
4.56094e+00 2.72144e-03
4.60796e+00 2.51039e-03
4.65498e+00 2.31428e-03
4.70200e+00 2.13224e-03
4.74902e+00 1.96340e-03
4.79604e+00 1.80690e-03
4.84306e+00 1.66191e-03
4.89008e+00 1.52769e-03
4.93710e+00 1.40355e-03
4.98412e+00 1.28881e-03
5.03114e+00 1.18280e-03
5.07816e+00 1.08492e-03
5.12518e+00 9.94643e-04
5.17220e+00 9.11421e-04
5.21922e+00 8.34725e-04
5.26624e+00 7.64093e-04
5.31326e+00 6.99109e-04
5.36028e+00 6.39357e-04
5.40730e+00 5.84425e-04
5.45432e+00 5.33954e-04
5.50134e+00 4.87629e-04
5.54836e+00 4.45133e-04
5.59538e+00 4.06152e-04
5.64240e+00 3.70414e-04
5.68942e+00 3.37685e-04
5.73644e+00 3.07733e-04
5.78346e+00 2.80325e-04
5.83048e+00 2.55252e-04
5.87750e+00 2.32332e-04
5.92452e+00 2.11382e-04
5.97154e+00 1.92223e-04
6.01856e+00 1.74709e-04
6.06558e+00 1.58743e-04
6.11260e+00 1.44236e-04
6.15962e+00 1.31095e-04
6.20664e+00 1.19187e-04
6.25366e+00 1.08305e-04
6.30068e+00 9.82345e-05
6.34770e+00 8.87610e-05
6.39472e+00 7.97609e-05
6.44174e+00 7.13183e-05
6.48876e+00 6.35461e-05
6.53578e+00 5.65568e-05
6.58280e+00 5.04110e-05
6.62982e+00 4.50166e-05
6.67684e+00 4.02541e-05
6.72386e+00 3.60042e-05
6.77088e+00 3.21642e-05
6.81790e+00 2.86940e-05
6.86492e+00 2.55684e-05
6.91194e+00 2.27621e-05
6.95896e+00 2.02491e-05
7.00598e+00 1.80007e-05
7.05300e+00 1.59872e-05
7.10002e+00 1.41790e-05
7.14704e+00 1.25483e-05
7.19406e+00 1.10793e-05
7.24108e+00 9.76043e-06
7.28810e+00 8.58030e-06
7.33512e+00 7.52844e-06
7.38214e+00 6.60194e-06
7.42916e+00 5.80165e-06
7.47618e+00 5.12843e-06
7.52320e+00 4.58036e-06
7.57022e+00 4.12492e-06
7.61724e+00 3.71061e-06
7.66426e+00 3.28569e-06
7.71128e+00 2.80237e-06
7.75830e+00 2.27295e-06
7.80532e+00 1.75634e-06
7.85234e+00 1.31265e-06
7.89936e+00 9.99629e-07
7.94638e+00 8.22945e-07
7.99340e+00 7.37859e-07
8.04042e+00 6.97557e-07
8.08744e+00 6.55990e-07
8.13446e+00 5.92500e-07
8.18148e+00 5.17152e-07
8.22850e+00 4.41854e-07
8.27552e+00 3.78384e-07
8.32254e+00 3.31326e-07
8.36956e+00 2.94364e-07
8.41658e+00 2.60271e-07
8.46360e+00 2.21861e-07
8.51062e+00 1.76312e-07
8.55764e+00 1.29121e-07
8.60466e+00 8.67180e-08
8.65168e+00 5.55233e-08
8.69870e+00 3.89537e-08
8.74572e+00 3.31694e-08
8.79274e+00 3.32569e-08
8.83976e+00 3.43032e-08
8.88678e+00 3.27047e-08
8.93380e+00 2.89032e-08
8.98082e+00 2.41187e-08
9.02784e+00 1.95716e-08
9.07486e+00 1.62163e-08
9.12188e+00 1.39501e-08
9.16890e+00 1.24074e-08
9.21592e+00 1.12225e-08
9.26294e+00 1.00779e-08
9.30996e+00 8.90356e-09
9.35698e+00 7.70888e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_61-62.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.74109e-01
4.70200e-02 2.73536e-01
9.40400e-02 2.72825e-01
1.41060e-01 2.71839e-01
1.88080e-01 2.70440e-01
2.35100e-01 2.68515e-01
2.82120e-01 2.66081e-01
3.29140e-01 2.63195e-01
3.76160e-01 2.59915e-01
4.23180e-01 2.56296e-01
4.70200e-01 2.52364e-01
5.17220e-01 2.48135e-01
5.64240e-01 2.43626e-01
6.11260e-01 2.38853e-01
6.58280e-01 2.33842e-01
7.05300e-01 2.28624e-01
7.52320e-01 2.23230e-01
7.99340e-01 2.17690e-01
8.46360e-01 2.12031e-01
8.93380e-01 2.06275e-01
9.40400e-01 2.00448e-01
9.87420e-01 1.94573e-01
1.03444e+00 1.88671e-01
1.08146e+00 1.82760e-01
1.12848e+00 1.76862e-01
1.17550e+00 1.70993e-01
1.22252e+00 1.65170e-01
1.26954e+00 1.59405e-01
1.31656e+00 1.53712e-01
1.36358e+00 1.48102e-01
1.41060e+00 1.42586e-01
1.45762e+00 1.37171e-01
1.50464e+00 1.31864e-01
1.55166e+00 1.26672e-01
1.59868e+00 1.21601e-01
1.64570e+00 1.16655e-01
1.69272e+00 1.11835e-01
1.73974e+00 1.07146e-01
1.78676e+00 1.02590e-01
1.83378e+00 9.81659e-02
1.88080e+00 9.38757e-02
1.92782e+00 8.97190e-02
1.97484e+00 8.56959e-02
2.02186e+00 8.18051e-02
2.06888e+00 7.80453e-02
2.11590e+00 7.44152e-02
2.16292e+00 7.09132e-02
2.20994e+00 6.75371e-02
2.25696e+00 6.42847e-02
2.30398e+00 6.11537e-02
2.35100e+00 5.81417e-02
2.39802e+00 5.52462e-02
2.44504e+00 5.24644e-02
2.49206e+00 4.97937e-02
2.53908e+00 4.72312e-02
2.58610e+00 4.47743e-02
2.63312e+00 4.24200e-02
2.68014e+00 4.01655e-02
2.72716e+00 3.80079e-02
2.77418e+00 3.59445e-02
2.82120e+00 3.39723e-02
2.86822e+00 3.20887e-02
2.91524e+00 3.02907e-02
2.96226e+00 2.85756e-02
3.00928e+00 2.69408e-02
3.05630e+00 2.53835e-02
3.10332e+00 2.39009e-02
3.15034e+00 2.24906e-02
3.19736e+00 2.11498e-02
3.24438e+00 1.98762e-02
3.29140e+00 1.86671e-02
3.33842e+00 1.75202e-02
3.38544e+00 1.64329e-02
3.43246e+00 1.54030e-02
3.47948e+00 1.44282e-02
3.52650e+00 1.35061e-02
3.57352e+00 1.26346e-02
3.62054e+00 1.18116e-02
3.66756e+00 1.10348e-02
3.71458e+00 1.03023e-02
3.76160e+00 9.61209e-03
3.80862e+00 8.96223e-03
3.85564e+00 8.35079e-03
3.90266e+00 7.77593e-03
3.94968e+00 7.23591e-03
3.99670e+00 6.72904e-03
4.04372e+00 6.25361e-03
4.09074e+00 5.80798e-03
4.13776e+00 5.39065e-03
4.18478e+00 5.00015e-03
4.23180e+00 4.63499e-03
4.27882e+00 4.29376e-03
4.32584e+00 3.97518e-03
4.37286e+00 3.67798e-03
4.41988e+00 3.40092e-03
4.46690e+00 3.14278e-03
4.51392e+00 2.90248e-03
4.56094e+00 2.67899e-03
4.60796e+00 2.47126e-03
4.65498e+00 2.27827e-03
4.70200e+00 2.09914e-03
4.74902e+00 1.93301e-03
4.79604e+00 1.77904e-03
4.84306e+00 1.63640e-03
4.89008e+00 1.50436e-03
4.93710e+00 1.38225e-03
4.98412e+00 1.26939e-03
5.03114e+00 1.16510e-03
5.07816e+00 1.06882e-03
5.12518e+00 9.80016e-04
5.17220e+00 8.98148e-04
5.21922e+00 8.22695e-04
5.26624e+00 7.53203e-04
5.31326e+00 6.89264e-04
5.36028e+00 6.30466e-04
5.40730e+00 5.76406e-04
5.45432e+00 5.26730e-04
5.50134e+00 4.81129e-04
5.54836e+00 4.39293e-04
5.59538e+00 4.00913e-04
5.64240e+00 3.65721e-04
5.68942e+00 3.33486e-04
5.73644e+00 3.03976e-04
5.78346e+00 2.76963e-04
5.83048e+00 2.52244e-04
5.87750e+00 2.29645e-04
5.92452e+00 2.08997e-04
5.97154e+00 1.90129e-04
6.01856e+00 1.72892e-04
6.06558e+00 1.57165e-04
6.11260e+00 1.42830e-04
6.15962e+00 1.29769e-04
6.20664e+00 1.17844e-04
6.25366e+00 1.06885e-04
6.30068e+00 9.67184e-05
6.34770e+00 8.71700e-05
6.39472e+00 7.81455e-05
6.44174e+00 6.97315e-05
6.48876e+00 6.20398e-05
6.53578e+00 5.51818e-05
6.58280e+00 4.92110e-05
6.62982e+00 4.40107e-05
6.67684e+00 3.94340e-05
6.72386e+00 3.53336e-05
6.77088e+00 3.15873e-05
6.81790e+00 2.81649e-05
6.86492e+00 2.50578e-05
6.91194e+00 2.22576e-05
6.95896e+00 1.97529e-05
7.00598e+00 1.75193e-05
7.05300e+00 1.55284e-05
7.10002e+00 1.37517e-05
7.14704e+00 1.21626e-05
7.19406e+00 1.07461e-05
7.24108e+00 9.49168e-06
7.28810e+00 8.38886e-06
7.33512e+00 7.42580e-06
7.38214e+00 6.57966e-06
7.42916e+00 5.82221e-06
7.47618e+00 5.12518e-06
7.52320e+00 4.46241e-06
7.57022e+00 3.83081e-06
7.61724e+00 3.24155e-06
7.66426e+00 2.70605e-06
7.71128e+00 2.23525e-06
7.75830e+00 1.83354e-06
7.80532e+00 1.50017e-06
7.85234e+00 1.23427e-06
7.89936e+00 1.03461e-06
7.94638e+00 8.92086e-07
7.99340e+00 7.90021e-07
8.04042e+00 7.11409e-07
8.08744e+00 6.39519e-07
8.13446e+00 5.66678e-07
8.18148e+00 4.96170e-07
8.22850e+00 4.31939e-07
8.27552e+00 3.77868e-07
8.32254e+00 3.34447e-07
8.36956e+00 2.97034e-07
8.41658e+00 2.60556e-07
8.46360e+00 2.19973e-07
8.51062e+00 1.73734e-07
8.55764e+00 1.26945e-07
8.60466e+00 8.54550e-08
8.65168e+00 5.51070e-08
8.69870e+00 3.89362e-08
8.74572e+00 3.31992e-08
8.79274e+00 3.31491e-08
8.83976e+00 3.40400e-08
8.88678e+00 3.23903e-08
8.93380e+00 2.86251e-08
8.98082e+00 2.39215e-08
9.02784e+00 1.94564e-08
9.07486e+00 1.61504e-08
9.12188e+00 1.39037e-08
9.16890e+00 1.23626e-08
9.21592e+00 1.11736e-08
9.26294e+00 1.00293e-08
9.30996e+00 8.86101e-09
9.35698e+00 7.67619e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_62-63.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.77175e-01
4.70200e-02 2.76584e-01
9.40400e-02 2.75852e-01
1.41060e-01 2.74836e-01
1.88080e-01 2.73395e-01
2.35100e-01 2.71413e-01
2.82120e-01 2.68907e-01
3.29140e-01 2.65937e-01
3.76160e-01 2.62564e-01
4.23180e-01 2.58843e-01
4.70200e-01 2.54804e-01
5.17220e-01 2.50464e-01
5.64240e-01 2.45839e-01
6.11260e-01 2.40947e-01
6.58280e-01 2.35815e-01
7.05300e-01 2.30476e-01
7.52320e-01 2.24961e-01
7.99340e-01 2.19300e-01
8.46360e-01 2.13523e-01
8.93380e-01 2.07653e-01
9.40400e-01 2.01714e-01
9.87420e-01 1.95730e-01
1.03444e+00 1.89724e-01
1.08146e+00 1.83715e-01
1.12848e+00 1.77721e-01
1.17550e+00 1.71762e-01
1.22252e+00 1.65854e-01
1.26954e+00 1.60009e-01
1.31656e+00 1.54240e-01
1.36358e+00 1.48559e-01
1.41060e+00 1.42976e-01
1.45762e+00 1.37498e-01
1.50464e+00 1.32133e-01
1.55166e+00 1.26887e-01
1.59868e+00 1.21766e-01
1.64570e+00 1.16773e-01
1.69272e+00 1.11911e-01
1.73974e+00 1.07182e-01
1.78676e+00 1.02589e-01
1.83378e+00 9.81322e-02
1.88080e+00 9.38116e-02
1.92782e+00 8.96273e-02
1.97484e+00 8.55792e-02
2.02186e+00 8.16660e-02
2.06888e+00 7.78861e-02
2.11590e+00 7.42380e-02
2.16292e+00 7.07201e-02
2.20994e+00 6.73301e-02
2.25696e+00 6.40657e-02
2.30398e+00 6.09244e-02
2.35100e+00 5.79039e-02
2.39802e+00 5.50013e-02
2.44504e+00 5.22139e-02
2.49206e+00 4.95390e-02
2.53908e+00 4.69735e-02
2.58610e+00 4.45148e-02
2.63312e+00 4.21598e-02
2.68014e+00 3.99056e-02
2.72716e+00 3.77494e-02
2.77418e+00 3.56881e-02
2.82120e+00 3.37189e-02
2.86822e+00 3.18389e-02
2.91524e+00 3.00452e-02
2.96226e+00 2.83350e-02
3.00928e+00 2.67055e-02
3.05630e+00 2.51540e-02
3.10332e+00 2.36776e-02
3.15034e+00 2.22738e-02
3.19736e+00 2.09399e-02
3.24438e+00 1.96734e-02
3.29140e+00 1.84715e-02
3.33842e+00 1.73319e-02
3.38544e+00 1.62521e-02
3.43246e+00 1.52297e-02
3.47948e+00 1.42623e-02
3.52650e+00 1.33477e-02
3.57352e+00 1.24836e-02
3.62054e+00 1.16679e-02
3.66756e+00 1.08984e-02
3.71458e+00 1.01730e-02
3.76160e+00 9.48968e-03
3.80862e+00 8.84658e-03
3.85564e+00 8.24170e-03
3.90266e+00 7.67320e-03
3.94968e+00 7.13934e-03
3.99670e+00 6.63841e-03
4.04372e+00 6.16868e-03
4.09074e+00 5.72852e-03
4.13776e+00 5.31643e-03
4.18478e+00 4.93092e-03
4.23180e+00 4.57053e-03
4.27882e+00 4.23382e-03
4.32584e+00 3.91952e-03
4.37286e+00 3.62638e-03
4.41988e+00 3.35315e-03
4.46690e+00 3.09862e-03
4.51392e+00 2.86172e-03
4.56094e+00 2.64142e-03
4.60796e+00 2.43667e-03
4.65498e+00 2.24648e-03
4.70200e+00 2.06995e-03
4.74902e+00 1.90626e-03
4.79604e+00 1.75455e-03
4.84306e+00 1.61401e-03
4.89008e+00 1.48392e-03
4.93710e+00 1.36362e-03
4.98412e+00 1.25242e-03
5.03114e+00 1.14967e-03
5.07816e+00 1.05481e-03
5.12518e+00 9.67309e-04
5.17220e+00 8.86639e-04
5.21922e+00 8.12285e-04
5.26624e+00 7.43800e-04
5.31326e+00 6.80781e-04
5.36028e+00 6.22823e-04
5.40730e+00 5.69527e-04
5.45432e+00 5.20548e-04
5.50134e+00 4.75580e-04
5.54836e+00 4.34322e-04
5.59538e+00 3.96470e-04
5.64240e+00 3.61759e-04
5.68942e+00 3.29956e-04
5.73644e+00 3.00827e-04
5.78346e+00 2.74142e-04
5.83048e+00 2.49708e-04
5.87750e+00 2.27376e-04
5.92452e+00 2.06998e-04
5.97154e+00 1.88429e-04
6.01856e+00 1.71502e-04
6.06558e+00 1.56024e-04
6.11260e+00 1.41800e-04
6.15962e+00 1.28636e-04
6.20664e+00 1.16393e-04
6.25366e+00 1.05030e-04
6.30068e+00 9.45175e-05
6.34770e+00 8.48266e-05
6.39472e+00 7.59356e-05
6.44174e+00 6.78417e-05
6.48876e+00 6.05445e-05
6.53578e+00 5.40436e-05
6.58280e+00 4.83136e-05
6.62982e+00 4.32563e-05
6.67684e+00 3.87602e-05
6.72386e+00 3.47138e-05
6.77088e+00 3.10227e-05
6.81790e+00 2.76559e-05
6.86492e+00 2.45973e-05
6.91194e+00 2.18308e-05
6.95896e+00 1.93403e-05
7.00598e+00 1.71088e-05
7.05300e+00 1.51192e-05
7.10002e+00 1.33546e-05
7.14704e+00 1.17982e-05
7.19406e+00 1.04350e-05
7.24108e+00 9.25092e-06
7.28810e+00 8.23173e-06
7.33512e+00 7.36001e-06
7.38214e+00 6.59159e-06
7.42916e+00 5.86922e-06
7.47618e+00 5.13553e-06
7.52320e+00 4.34039e-06
7.57022e+00 3.51307e-06
7.61724e+00 2.73200e-06
7.66426e+00 2.07631e-06
7.71128e+00 1.61995e-06
7.75830e+00 1.35807e-06
7.80532e+00 1.22469e-06
7.85234e+00 1.15226e-06
7.89936e+00 1.07509e-06
7.94638e+00 9.68363e-07
7.99340e+00 8.46847e-07
8.04042e+00 7.26934e-07
8.08744e+00 6.24704e-07
8.13446e+00 5.45714e-07
8.18148e+00 4.82794e-07
8.22850e+00 4.28010e-07
8.27552e+00 3.73506e-07
8.32254e+00 3.15815e-07
8.36956e+00 2.58110e-07
8.41658e+00 2.04124e-07
8.46360e+00 1.57570e-07
8.51062e+00 1.20579e-07
8.55764e+00 9.22609e-08
8.60466e+00 7.13843e-08
8.65168e+00 5.67192e-08
8.69870e+00 4.69912e-08
8.74572e+00 4.08197e-08
8.79274e+00 3.68085e-08
8.83976e+00 3.35614e-08
8.88678e+00 3.00406e-08
8.93380e+00 2.63147e-08
8.98082e+00 2.26654e-08
9.02784e+00 1.93744e-08
9.07486e+00 1.66564e-08
9.12188e+00 1.44604e-08
9.16890e+00 1.26687e-08
9.21592e+00 1.11640e-08
9.26294e+00 9.83893e-09
9.30996e+00 8.63779e-09
9.35698e+00 7.52147e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_63-64.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.79885e-01
4.70200e-02 2.79279e-01
9.40400e-02 2.78528e-01
1.41060e-01 2.77485e-01
1.88080e-01 2.76007e-01
2.35100e-01 2.73975e-01
2.82120e-01 2.71406e-01
3.29140e-01 2.68362e-01
3.76160e-01 2.64907e-01
4.23180e-01 2.61099e-01
4.70200e-01 2.56966e-01
5.17220e-01 2.52527e-01
5.64240e-01 2.47801e-01
6.11260e-01 2.42805e-01
6.58280e-01 2.37567e-01
7.05300e-01 2.32121e-01
7.52320e-01 2.26500e-01
7.99340e-01 2.20735e-01
8.46360e-01 2.14854e-01
8.93380e-01 2.08882e-01
9.40400e-01 2.02845e-01
9.87420e-01 1.96767e-01
1.03444e+00 1.90670e-01
1.08146e+00 1.84573e-01
1.12848e+00 1.78495e-01
1.17550e+00 1.72457e-01
1.22252e+00 1.66473e-01
1.26954e+00 1.60556e-01
1.31656e+00 1.54720e-01
1.36358e+00 1.48975e-01
1.41060e+00 1.43332e-01
1.45762e+00 1.37799e-01
1.50464e+00 1.32382e-01
1.55166e+00 1.27087e-01
1.59868e+00 1.21921e-01
1.64570e+00 1.16886e-01
1.69272e+00 1.11984e-01
1.73974e+00 1.07220e-01
1.78676e+00 1.02594e-01
1.83378e+00 9.81065e-02
1.88080e+00 9.37581e-02
1.92782e+00 8.95485e-02
1.97484e+00 8.54774e-02
2.02186e+00 8.15434e-02
2.06888e+00 7.77448e-02
2.11590e+00 7.40801e-02
2.16292e+00 7.05475e-02
2.20994e+00 6.71446e-02
2.25696e+00 6.38690e-02
2.30398e+00 6.07182e-02
2.35100e+00 5.76895e-02
2.39802e+00 5.47804e-02
2.44504e+00 5.19877e-02
2.49206e+00 4.93087e-02
2.53908e+00 4.67405e-02
2.58610e+00 4.42800e-02
2.63312e+00 4.19243e-02
2.68014e+00 3.96704e-02
2.72716e+00 3.75153e-02
2.77418e+00 3.54559e-02
2.82120e+00 3.34894e-02
2.86822e+00 3.16127e-02
2.91524e+00 2.98229e-02
2.96226e+00 2.81172e-02
3.00928e+00 2.64926e-02
3.05630e+00 2.49464e-02
3.10332e+00 2.34758e-02
3.15034e+00 2.20780e-02
3.19736e+00 2.07504e-02
3.24438e+00 1.94903e-02
3.29140e+00 1.82950e-02
3.33842e+00 1.71622e-02
3.38544e+00 1.60892e-02
3.43246e+00 1.50737e-02
3.47948e+00 1.41132e-02
3.52650e+00 1.32054e-02
3.57352e+00 1.23481e-02
3.62054e+00 1.15391e-02
3.66756e+00 1.07761e-02
3.71458e+00 1.00572e-02
3.76160e+00 9.38018e-03
3.80862e+00 8.74322e-03
3.85564e+00 8.14432e-03
3.90266e+00 7.58159e-03
3.94968e+00 7.05331e-03
3.99670e+00 6.55774e-03
4.04372e+00 6.09318e-03
4.09074e+00 5.65796e-03
4.13776e+00 5.25059e-03
4.18478e+00 4.86959e-03
4.23180e+00 4.51348e-03
4.27882e+00 4.18084e-03
4.32584e+00 3.87039e-03
4.37286e+00 3.58089e-03
4.41988e+00 3.31110e-03
4.46690e+00 3.05980e-03
4.51392e+00 2.82594e-03
4.56094e+00 2.60848e-03
4.60796e+00 2.40640e-03
4.65498e+00 2.21869e-03
4.70200e+00 2.04449e-03
4.74902e+00 1.88296e-03
4.79604e+00 1.73326e-03
4.84306e+00 1.59458e-03
4.89008e+00 1.46622e-03
4.93710e+00 1.34751e-03
4.98412e+00 1.23778e-03
5.03114e+00 1.13639e-03
5.07816e+00 1.04277e-03
5.12518e+00 9.56417e-04
5.17220e+00 8.76797e-04
5.21922e+00 8.03406e-04
5.26624e+00 7.35801e-04
5.31326e+00 6.73585e-04
5.36028e+00 6.16359e-04
5.40730e+00 5.63727e-04
5.45432e+00 5.15352e-04
5.50134e+00 4.70933e-04
5.54836e+00 4.30174e-04
5.59538e+00 3.92778e-04
5.64240e+00 3.58481e-04
5.68942e+00 3.27048e-04
5.73644e+00 2.98245e-04
5.78346e+00 2.71839e-04
5.83048e+00 2.47646e-04
5.87750e+00 2.25538e-04
5.92452e+00 2.05391e-04
5.97154e+00 1.87079e-04
6.01856e+00 1.70422e-04
6.06558e+00 1.55158e-04
6.11260e+00 1.41022e-04
6.15962e+00 1.27751e-04
6.20664e+00 1.15204e-04
6.25366e+00 1.03465e-04
6.30068e+00 9.26426e-05
6.34770e+00 8.28444e-05
6.39472e+00 7.41150e-05
6.44174e+00 6.63557e-05
6.48876e+00 5.94480e-05
6.53578e+00 5.32733e-05
6.58280e+00 4.77254e-05
6.62982e+00 4.27337e-05
6.67684e+00 3.82342e-05
6.72386e+00 3.41627e-05
6.77088e+00 3.04636e-05
6.81790e+00 2.71122e-05
6.86492e+00 2.40913e-05
6.91194e+00 2.13836e-05
6.95896e+00 1.89690e-05
7.00598e+00 1.68142e-05
7.05300e+00 1.48818e-05
7.10002e+00 1.31342e-05
7.14704e+00 1.15402e-05
7.19406e+00 1.01070e-05
7.24108e+00 8.85688e-06
7.28810e+00 7.81189e-06
7.33512e+00 6.98554e-06
7.38214e+00 6.31974e-06
7.42916e+00 5.72130e-06
7.47618e+00 5.09678e-06
7.52320e+00 4.36292e-06
7.57022e+00 3.54829e-06
7.61724e+00 2.75068e-06
7.66426e+00 2.06892e-06
7.71128e+00 1.59569e-06
7.75830e+00 1.33120e-06
7.80532e+00 1.20391e-06
7.85234e+00 1.14039e-06
7.89936e+00 1.06930e-06
7.94638e+00 9.64187e-07
7.99340e+00 8.42125e-07
8.04042e+00 7.21970e-07
8.08744e+00 6.22180e-07
8.13446e+00 5.47962e-07
8.18148e+00 4.88495e-07
8.22850e+00 4.31995e-07
8.27552e+00 3.66830e-07
8.32254e+00 2.89888e-07
8.36956e+00 2.10967e-07
8.41658e+00 1.40939e-07
8.46360e+00 9.06229e-08
8.51062e+00 6.47139e-08
8.55764e+00 5.62418e-08
8.60466e+00 5.69261e-08
8.65168e+00 5.84950e-08
8.69870e+00 5.54177e-08
8.74572e+00 4.87840e-08
8.79274e+00 4.06638e-08
8.83976e+00 3.31263e-08
8.88678e+00 2.76614e-08
8.93380e+00 2.39690e-08
8.98082e+00 2.14043e-08
9.02784e+00 1.93226e-08
9.07486e+00 1.72085e-08
9.12188e+00 1.50608e-08
9.16890e+00 1.30064e-08
9.21592e+00 1.11723e-08
9.26294e+00 9.65770e-09
9.30996e+00 8.42052e-09
9.35698e+00 7.37321e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_64-65.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.82233e-01
4.70200e-02 2.81614e-01
9.40400e-02 2.80846e-01
1.41060e-01 2.79781e-01
1.88080e-01 2.78272e-01
2.35100e-01 2.76196e-01
2.82120e-01 2.73574e-01
3.29140e-01 2.70468e-01
3.76160e-01 2.66943e-01
4.23180e-01 2.63059e-01
4.70200e-01 2.58847e-01
5.17220e-01 2.54325e-01
5.64240e-01 2.49512e-01
6.11260e-01 2.44427e-01
6.58280e-01 2.39099e-01
7.05300e-01 2.33562e-01
7.52320e-01 2.27850e-01
7.99340e-01 2.21995e-01
8.46360e-01 2.16026e-01
8.93380e-01 2.09968e-01
9.40400e-01 2.03846e-01
9.87420e-01 1.97686e-01
1.03444e+00 1.91510e-01
1.08146e+00 1.85338e-01
1.12848e+00 1.79187e-01
1.17550e+00 1.73080e-01
1.22252e+00 1.67030e-01
1.26954e+00 1.61051e-01
1.31656e+00 1.55155e-01
1.36358e+00 1.49354e-01
1.41060e+00 1.43659e-01
1.45762e+00 1.38076e-01
1.50464e+00 1.32612e-01
1.55166e+00 1.27274e-01
1.59868e+00 1.22068e-01
1.64570e+00 1.16995e-01
1.69272e+00 1.12058e-01
1.73974e+00 1.07261e-01
1.78676e+00 1.02605e-01
1.83378e+00 9.80902e-02
1.88080e+00 9.37164e-02
1.92782e+00 8.94836e-02
1.97484e+00 8.53914e-02
2.02186e+00 8.14383e-02
2.06888e+00 7.76225e-02
2.11590e+00 7.39424e-02
2.16292e+00 7.03961e-02
2.20994e+00 6.69812e-02
2.25696e+00 6.36952e-02
2.30398e+00 6.05353e-02
2.35100e+00 5.74991e-02
2.39802e+00 5.45837e-02
2.44504e+00 5.17861e-02
2.49206e+00 4.91032e-02
2.53908e+00 4.65322e-02
2.58610e+00 4.40701e-02
2.63312e+00 4.17136e-02
2.68014e+00 3.94598e-02
2.72716e+00 3.73055e-02
2.77418e+00 3.52478e-02
2.82120e+00 3.32836e-02
2.86822e+00 3.14099e-02
2.91524e+00 2.96237e-02
2.96226e+00 2.79219e-02
3.00928e+00 2.63018e-02
3.05630e+00 2.47605e-02
3.10332e+00 2.32951e-02
3.15034e+00 2.19027e-02
3.19736e+00 2.05808e-02
3.24438e+00 1.93265e-02
3.29140e+00 1.81373e-02
3.33842e+00 1.70105e-02
3.38544e+00 1.59437e-02
3.43246e+00 1.49344e-02
3.47948e+00 1.39802e-02
3.52650e+00 1.30786e-02
3.57352e+00 1.22274e-02
3.62054e+00 1.14245e-02
3.66756e+00 1.06675e-02
3.71458e+00 9.95434e-03
3.76160e+00 9.28305e-03
3.80862e+00 8.65163e-03
3.85564e+00 8.05811e-03
3.90266e+00 7.50058e-03
3.94968e+00 6.97732e-03
3.99670e+00 6.48658e-03
4.04372e+00 6.02664e-03
4.09074e+00 5.59586e-03
4.13776e+00 5.19272e-03
4.18478e+00 4.81575e-03
4.23180e+00 4.46347e-03
4.27882e+00 4.13445e-03
4.32584e+00 3.82744e-03
4.37286e+00 3.54119e-03
4.41988e+00 3.27445e-03
4.46690e+00 3.02602e-03
4.51392e+00 2.79485e-03
4.56094e+00 2.57992e-03
4.60796e+00 2.38020e-03
4.65498e+00 2.19469e-03
4.70200e+00 2.02254e-03
4.74902e+00 1.86291e-03
4.79604e+00 1.71498e-03
4.84306e+00 1.57794e-03
4.89008e+00 1.45108e-03
4.93710e+00 1.33377e-03
4.98412e+00 1.22533e-03
5.03114e+00 1.12512e-03
5.07816e+00 1.03259e-03
5.12518e+00 9.47231e-04
5.17220e+00 8.68524e-04
5.21922e+00 7.95966e-04
5.26624e+00 7.29123e-04
5.31326e+00 6.67600e-04
5.36028e+00 6.11003e-04
5.40730e+00 5.58944e-04
5.45432e+00 5.11086e-04
5.50134e+00 4.67136e-04
5.54836e+00 4.26802e-04
5.59538e+00 3.89792e-04
5.64240e+00 3.55844e-04
5.68942e+00 3.24722e-04
5.73644e+00 2.96195e-04
5.78346e+00 2.70029e-04
5.83048e+00 2.46046e-04
5.87750e+00 2.24131e-04
5.92452e+00 2.04170e-04
5.97154e+00 1.86048e-04
6.01856e+00 1.69579e-04
6.06558e+00 1.54470e-04
6.11260e+00 1.40422e-04
6.15962e+00 1.27136e-04
6.20664e+00 1.14471e-04
6.25366e+00 1.02570e-04
6.30068e+00 9.16026e-05
6.34770e+00 8.17399e-05
6.39472e+00 7.30585e-05
6.44174e+00 6.54206e-05
6.48876e+00 5.86590e-05
6.53578e+00 5.26063e-05
6.58280e+00 4.71235e-05
6.62982e+00 4.21536e-05
6.67684e+00 3.76549e-05
6.72386e+00 3.35851e-05
6.77088e+00 2.99065e-05
6.81790e+00 2.65958e-05
6.86492e+00 2.36333e-05
6.91194e+00 2.09995e-05
6.95896e+00 1.86693e-05
7.00598e+00 1.65923e-05
7.05300e+00 1.47103e-05
7.10002e+00 1.29651e-05
7.14704e+00 1.13113e-05
7.19406e+00 9.78258e-06
7.24108e+00 8.44331e-06
7.28810e+00 7.35796e-06
7.33512e+00 6.57591e-06
7.38214e+00 6.02279e-06
7.42916e+00 5.56345e-06
7.47618e+00 5.06233e-06
7.52320e+00 4.39747e-06
7.57022e+00 3.59632e-06
7.61724e+00 2.77877e-06
7.66426e+00 2.06612e-06
7.71128e+00 1.57249e-06
7.75830e+00 1.30399e-06
7.80532e+00 1.18295e-06
7.85234e+00 1.12950e-06
7.89936e+00 1.06603e-06
7.94638e+00 9.63814e-07
7.99340e+00 8.41533e-07
8.04042e+00 7.19798e-07
8.08744e+00 6.18796e-07
8.13446e+00 5.44507e-07
8.18148e+00 4.85716e-07
8.22850e+00 4.30181e-07
8.27552e+00 3.65813e-07
8.32254e+00 2.89271e-07
8.36956e+00 2.10463e-07
8.41658e+00 1.40402e-07
8.46360e+00 9.00458e-08
8.51062e+00 6.41748e-08
8.55764e+00 5.57960e-08
8.60466e+00 5.65947e-08
8.65168e+00 5.82652e-08
8.69870e+00 5.52543e-08
8.74572e+00 4.86588e-08
8.79274e+00 4.05592e-08
8.83976e+00 3.30360e-08
8.88678e+00 2.75873e-08
8.93380e+00 2.39126e-08
8.98082e+00 2.13651e-08
9.02784e+00 1.92981e-08
9.07486e+00 1.71947e-08
9.12188e+00 1.50543e-08
9.16890e+00 1.30047e-08
9.21592e+00 1.11737e-08
9.26294e+00 9.66165e-09
9.30996e+00 8.42655e-09
9.35698e+00 7.38104e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_65-66.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.84215e-01
4.70200e-02 2.83585e-01
9.40400e-02 2.82804e-01
1.41060e-01 2.81721e-01
1.88080e-01 2.80186e-01
2.35100e-01 2.78075e-01
2.82120e-01 2.75409e-01
3.29140e-01 2.72252e-01
3.76160e-01 2.68670e-01
4.23180e-01 2.64725e-01
4.70200e-01 2.60447e-01
5.17220e-01 2.55857e-01
5.64240e-01 2.50972e-01
6.11260e-01 2.45815e-01
6.58280e-01 2.40413e-01
7.05300e-01 2.34801e-01
7.52320e-01 2.29013e-01
7.99340e-01 2.23084e-01
8.46360e-01 2.17041e-01
8.93380e-01 2.10911e-01
9.40400e-01 2.04719e-01
9.87420e-01 1.98491e-01
1.03444e+00 1.92248e-01
1.08146e+00 1.86012e-01
1.12848e+00 1.79800e-01
1.17550e+00 1.73633e-01
1.22252e+00 1.67527e-01
1.26954e+00 1.61495e-01
1.31656e+00 1.55548e-01
1.36358e+00 1.49699e-01
1.41060e+00 1.43958e-01
1.45762e+00 1.38331e-01
1.50464e+00 1.32827e-01
1.55166e+00 1.27450e-01
1.59868e+00 1.22208e-01
1.64570e+00 1.17101e-01
1.69272e+00 1.12133e-01
1.73974e+00 1.07307e-01
1.78676e+00 1.02624e-01
1.83378e+00 9.80841e-02
1.88080e+00 9.36872e-02
1.92782e+00 8.94333e-02
1.97484e+00 8.53218e-02
2.02186e+00 8.13511e-02
2.06888e+00 7.75195e-02
2.11590e+00 7.38252e-02
2.16292e+00 7.02662e-02
2.20994e+00 6.68401e-02
2.25696e+00 6.35443e-02
2.30398e+00 6.03760e-02
2.35100e+00 5.73327e-02
2.39802e+00 5.44113e-02
2.44504e+00 5.16088e-02
2.49206e+00 4.89222e-02
2.53908e+00 4.63485e-02
2.58610e+00 4.38846e-02
2.63312e+00 4.15272e-02
2.68014e+00 3.92733e-02
2.72716e+00 3.71197e-02
2.77418e+00 3.50634e-02
2.82120e+00 3.31012e-02
2.86822e+00 3.12301e-02
2.91524e+00 2.94469e-02
2.96226e+00 2.77487e-02
3.00928e+00 2.61326e-02
3.05630e+00 2.45955e-02
3.10332e+00 2.31347e-02
3.15034e+00 2.17472e-02
3.19736e+00 2.04304e-02
3.24438e+00 1.91814e-02
3.29140e+00 1.79976e-02
3.33842e+00 1.68763e-02
3.38544e+00 1.58151e-02
3.43246e+00 1.48113e-02
3.47948e+00 1.38627e-02
3.52650e+00 1.29666e-02
3.57352e+00 1.21210e-02
3.62054e+00 1.13234e-02
3.66756e+00 1.05718e-02
3.71458e+00 9.86388e-03
3.76160e+00 9.19768e-03
3.80862e+00 8.57122e-03
3.85564e+00 7.98250e-03
3.90266e+00 7.42962e-03
3.94968e+00 6.91083e-03
3.99670e+00 6.42440e-03
4.04372e+00 5.96859e-03
4.09074e+00 5.54175e-03
4.13776e+00 5.14237e-03
4.18478e+00 4.76897e-03
4.23180e+00 4.42009e-03
4.27882e+00 4.09429e-03
4.32584e+00 3.79032e-03
4.37286e+00 3.50693e-03
4.41988e+00 3.24288e-03
4.46690e+00 2.99699e-03
4.51392e+00 2.76819e-03
4.56094e+00 2.55547e-03
4.60796e+00 2.35782e-03
4.65498e+00 2.17424e-03
4.70200e+00 2.00388e-03
4.74902e+00 1.84591e-03
4.79604e+00 1.69952e-03
4.84306e+00 1.56390e-03
4.89008e+00 1.43836e-03
4.93710e+00 1.32225e-03
4.98412e+00 1.21493e-03
5.03114e+00 1.11574e-03
5.07816e+00 1.02415e-03
5.12518e+00 9.39649e-04
5.17220e+00 8.61723e-04
5.21922e+00 7.89878e-04
5.26624e+00 7.23682e-04
5.31326e+00 6.62748e-04
5.36028e+00 6.06688e-04
5.40730e+00 5.55117e-04
5.45432e+00 5.07702e-04
5.50134e+00 4.64150e-04
5.54836e+00 4.24167e-04
5.59538e+00 3.87460e-04
5.64240e+00 3.53778e-04
5.68942e+00 3.22904e-04
5.73644e+00 2.94621e-04
5.78346e+00 2.68715e-04
5.83048e+00 2.44992e-04
5.87750e+00 2.23283e-04
5.92452e+00 2.03417e-04
5.97154e+00 1.85227e-04
6.01856e+00 1.68528e-04
6.06558e+00 1.53113e-04
6.11260e+00 1.38772e-04
6.15962e+00 1.25300e-04
6.20664e+00 1.12600e-04
6.25366e+00 1.00785e-04
6.30068e+00 8.99851e-05
6.34770e+00 8.03318e-05
6.39472e+00 7.18684e-05
6.44174e+00 6.44374e-05
6.48876e+00 5.78536e-05
6.53578e+00 5.19321e-05
6.58280e+00 4.65246e-05
6.62982e+00 4.15903e-05
6.67684e+00 3.71077e-05
6.72386e+00 3.30553e-05
6.77088e+00 2.94101e-05
6.81790e+00 2.61426e-05
6.86492e+00 2.32222e-05
6.91194e+00 2.06182e-05
6.95896e+00 1.82986e-05
7.00598e+00 1.62265e-05
7.05300e+00 1.43636e-05
7.10002e+00 1.26712e-05
7.14704e+00 1.11161e-05
7.19406e+00 9.69660e-06
7.24108e+00 8.42317e-06
7.28810e+00 7.30646e-06
7.33512e+00 6.35331e-06
7.38214e+00 5.53987e-06
7.42916e+00 4.82720e-06
7.47618e+00 4.17626e-06
7.52320e+00 3.55159e-06
7.57022e+00 2.95730e-06
7.61724e+00 2.42196e-06
7.66426e+00 1.97449e-06
7.71128e+00 1.64158e-06
7.75830e+00 1.41588e-06
7.80532e+00 1.26364e-06
7.85234e+00 1.15043e-06
7.89936e+00 1.04278e-06
7.94638e+00 9.28089e-07
7.99340e+00 8.14005e-07
8.04042e+00 7.08997e-07
8.08744e+00 6.21307e-07
8.13446e+00 5.51628e-07
8.18148e+00 4.91521e-07
8.22850e+00 4.31998e-07
8.27552e+00 3.64198e-07
8.32254e+00 2.86466e-07
8.36956e+00 2.08060e-07
8.41658e+00 1.39146e-07
8.46360e+00 8.98391e-08
8.51062e+00 6.44199e-08
8.55764e+00 5.60457e-08
8.60466e+00 5.66260e-08
8.65168e+00 5.80785e-08
8.69870e+00 5.49982e-08
8.74572e+00 4.84461e-08
8.79274e+00 4.04402e-08
8.83976e+00 3.29982e-08
8.88678e+00 2.75760e-08
8.93380e+00 2.38945e-08
8.98082e+00 2.13406e-08
9.02784e+00 1.93012e-08
9.07486e+00 1.72759e-08
9.12188e+00 1.52127e-08
9.16890e+00 1.31709e-08
9.21592e+00 1.12102e-08
9.26294e+00 9.37779e-09
9.30996e+00 7.65821e-09
9.35698e+00 6.01585e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_66-67.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.85838e-01
4.70200e-02 2.85199e-01
9.40400e-02 2.84408e-01
1.41060e-01 2.83311e-01
1.88080e-01 2.81756e-01
2.35100e-01 2.79619e-01
2.82120e-01 2.76918e-01
3.29140e-01 2.73722e-01
3.76160e-01 2.70096e-01
4.23180e-01 2.66103e-01
4.70200e-01 2.61775e-01
5.17220e-01 2.57131e-01
5.64240e-01 2.52191e-01
6.11260e-01 2.46977e-01
6.58280e-01 2.41516e-01
7.05300e-01 2.35845e-01
7.52320e-01 2.29998e-01
7.99340e-01 2.24010e-01
8.46360e-01 2.17908e-01
8.93380e-01 2.11720e-01
9.40400e-01 2.05472e-01
9.87420e-01 1.99188e-01
1.03444e+00 1.92892e-01
1.08146e+00 1.86602e-01
1.12848e+00 1.80340e-01
1.17550e+00 1.74124e-01
1.22252e+00 1.67971e-01
1.26954e+00 1.61893e-01
1.31656e+00 1.55903e-01
1.36358e+00 1.50013e-01
1.41060e+00 1.44233e-01
1.45762e+00 1.38569e-01
1.50464e+00 1.33029e-01
1.55166e+00 1.27619e-01
1.59868e+00 1.22345e-01
1.64570e+00 1.17209e-01
1.69272e+00 1.12213e-01
1.73974e+00 1.07361e-01
1.78676e+00 1.02654e-01
1.83378e+00 9.80910e-02
1.88080e+00 9.36733e-02
1.92782e+00 8.94001e-02
1.97484e+00 8.52709e-02
2.02186e+00 8.12841e-02
2.06888e+00 7.74378e-02
2.11590e+00 7.37302e-02
2.16292e+00 7.01594e-02
2.20994e+00 6.67228e-02
2.25696e+00 6.34177e-02
2.30398e+00 6.02414e-02
2.35100e+00 5.71912e-02
2.39802e+00 5.42641e-02
2.44504e+00 5.14569e-02
2.49206e+00 4.87666e-02
2.53908e+00 4.61901e-02
2.58610e+00 4.37242e-02
2.63312e+00 4.13657e-02
2.68014e+00 3.91115e-02
2.72716e+00 3.69583e-02
2.77418e+00 3.49029e-02
2.82120e+00 3.29423e-02
2.86822e+00 3.10732e-02
2.91524e+00 2.92926e-02
2.96226e+00 2.75975e-02
3.00928e+00 2.59847e-02
3.05630e+00 2.44514e-02
3.10332e+00 2.29946e-02
3.15034e+00 2.16114e-02
3.19736e+00 2.02990e-02
3.24438e+00 1.90546e-02
3.29140e+00 1.78756e-02
3.33842e+00 1.67591e-02
3.38544e+00 1.57028e-02
3.43246e+00 1.47040e-02
3.47948e+00 1.37603e-02
3.52650e+00 1.28692e-02
3.57352e+00 1.20284e-02
3.62054e+00 1.12356e-02
3.66756e+00 1.04887e-02
3.71458e+00 9.78541e-03
3.76160e+00 9.12373e-03
3.80862e+00 8.50165e-03
3.85564e+00 7.91717e-03
3.90266e+00 7.36838e-03
3.94968e+00 6.85353e-03
3.99670e+00 6.37089e-03
4.04372e+00 5.91870e-03
4.09074e+00 5.49532e-03
4.13776e+00 5.09924e-03
4.18478e+00 4.72899e-03
4.23180e+00 4.38308e-03
4.27882e+00 4.06009e-03
4.32584e+00 3.75877e-03
4.37286e+00 3.47787e-03
4.41988e+00 3.21618e-03
4.46690e+00 2.97248e-03
4.51392e+00 2.74575e-03
4.56094e+00 2.53495e-03
4.60796e+00 2.33908e-03
4.65498e+00 2.15716e-03
4.70200e+00 1.98833e-03
4.74902e+00 1.83178e-03
4.79604e+00 1.68670e-03
4.84306e+00 1.55231e-03
4.89008e+00 1.42791e-03
4.93710e+00 1.31285e-03
4.98412e+00 1.20649e-03
5.03114e+00 1.10818e-03
5.07816e+00 1.01738e-03
5.12518e+00 9.33599e-04
5.17220e+00 8.56328e-04
5.21922e+00 7.85076e-04
5.26624e+00 7.19421e-04
5.31326e+00 6.58978e-04
5.36028e+00 6.03366e-04
5.40730e+00 5.52206e-04
5.45432e+00 5.05164e-04
5.50134e+00 4.61940e-04
5.54836e+00 4.22236e-04
5.59538e+00 3.85755e-04
5.64240e+00 3.52259e-04
5.68942e+00 3.21568e-04
5.73644e+00 2.93502e-04
5.78346e+00 2.67878e-04
5.83048e+00 2.44466e-04
5.87750e+00 2.22977e-04
5.92452e+00 2.03120e-04
5.97154e+00 1.84604e-04
6.01856e+00 1.67263e-04
6.06558e+00 1.51099e-04
6.11260e+00 1.36129e-04
6.15962e+00 1.22369e-04
6.20664e+00 1.09818e-04
6.25366e+00 9.84382e-05
6.30068e+00 8.81893e-05
6.34770e+00 7.90308e-05
6.39472e+00 7.08950e-05
6.44174e+00 6.36521e-05
6.48876e+00 5.71637e-05
6.53578e+00 5.12918e-05
6.58280e+00 4.59247e-05
6.62982e+00 4.10294e-05
6.67684e+00 3.65867e-05
6.72386e+00 3.25775e-05
6.77088e+00 2.89796e-05
6.81790e+00 2.57587e-05
6.86492e+00 2.28780e-05
6.91194e+00 2.03005e-05
6.95896e+00 1.79915e-05
7.00598e+00 1.59263e-05
7.05300e+00 1.40833e-05
7.10002e+00 1.24409e-05
7.14704e+00 1.09754e-05
7.19406e+00 9.64952e-06
7.24108e+00 8.42111e-06
7.28810e+00 7.24785e-06
7.33512e+00 6.09537e-06
7.38214e+00 4.99454e-06
7.42916e+00 4.00822e-06
7.47618e+00 3.19952e-06
7.52320e+00 2.62438e-06
7.57022e+00 2.26013e-06
7.61724e+00 2.03544e-06
7.66426e+00 1.87826e-06
7.71128e+00 1.71969e-06
7.75830e+00 1.53860e-06
7.80532e+00 1.35089e-06
7.85234e+00 1.17341e-06
7.89936e+00 1.02244e-06
7.94638e+00 9.01012e-07
7.99340e+00 7.99419e-07
8.04042e+00 7.07405e-07
8.08744e+00 6.14924e-07
8.13446e+00 5.18755e-07
8.18148e+00 4.23938e-07
8.22850e+00 3.36005e-07
8.27552e+00 2.60443e-07
8.32254e+00 2.00013e-07
8.36956e+00 1.53349e-07
8.41658e+00 1.18744e-07
8.46360e+00 9.44876e-08
8.51062e+00 7.86268e-08
8.55764e+00 6.87499e-08
8.60466e+00 6.23932e-08
8.65168e+00 5.70953e-08
8.69870e+00 5.11817e-08
8.74572e+00 4.48783e-08
8.79274e+00 3.86921e-08
8.83976e+00 3.31301e-08
8.88678e+00 2.85503e-08
8.93380e+00 2.48508e-08
8.98082e+00 2.18411e-08
9.02784e+00 1.93306e-08
9.07486e+00 1.71412e-08
9.12188e+00 1.51435e-08
9.16890e+00 1.32203e-08
9.21592e+00 1.12543e-08
9.26294e+00 9.14888e-09
9.30996e+00 6.91184e-09
9.35698e+00 4.58473e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_67-68.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.87090e-01
4.70200e-02 2.86445e-01
9.40400e-02 2.85647e-01
1.41060e-01 2.84540e-01
1.88080e-01 2.82971e-01
2.35100e-01 2.80815e-01
2.82120e-01 2.78091e-01
3.29140e-01 2.74867e-01
3.76160e-01 2.71211e-01
4.23180e-01 2.67184e-01
4.70200e-01 2.62820e-01
5.17220e-01 2.58139e-01
5.64240e-01 2.53160e-01
6.11260e-01 2.47904e-01
6.58280e-01 2.42401e-01
7.05300e-01 2.36687e-01
7.52320e-01 2.30797e-01
7.99340e-01 2.24765e-01
8.46360e-01 2.18620e-01
8.93380e-01 2.12389e-01
9.40400e-01 2.06097e-01
9.87420e-01 1.99771e-01
1.03444e+00 1.93433e-01
1.08146e+00 1.87103e-01
1.12848e+00 1.80801e-01
1.17550e+00 1.74546e-01
1.22252e+00 1.68355e-01
1.26954e+00 1.62241e-01
1.31656e+00 1.56216e-01
1.36358e+00 1.50292e-01
1.41060e+00 1.44479e-01
1.45762e+00 1.38784e-01
1.50464e+00 1.33214e-01
1.55166e+00 1.27776e-01
1.59868e+00 1.22475e-01
1.64570e+00 1.17313e-01
1.69272e+00 1.12293e-01
1.73974e+00 1.07418e-01
1.78676e+00 1.02689e-01
1.83378e+00 9.81067e-02
1.88080e+00 9.36704e-02
1.92782e+00 8.93799e-02
1.97484e+00 8.52348e-02
2.02186e+00 8.12334e-02
2.06888e+00 7.73737e-02
2.11590e+00 7.36541e-02
2.16292e+00 7.00724e-02
2.20994e+00 6.66260e-02
2.25696e+00 6.33123e-02
2.30398e+00 6.01285e-02
2.35100e+00 5.70718e-02
2.39802e+00 5.41392e-02
2.44504e+00 5.13275e-02
2.49206e+00 4.86336e-02
2.53908e+00 4.60543e-02
2.58610e+00 4.35864e-02
2.63312e+00 4.12267e-02
2.68014e+00 3.89718e-02
2.72716e+00 3.68187e-02
2.77418e+00 3.47640e-02
2.82120e+00 3.28046e-02
2.86822e+00 3.09373e-02
2.91524e+00 2.91589e-02
2.96226e+00 2.74662e-02
3.00928e+00 2.58564e-02
3.05630e+00 2.43263e-02
3.10332e+00 2.28730e-02
3.15034e+00 2.14935e-02
3.19736e+00 2.01850e-02
3.24438e+00 1.89447e-02
3.29140e+00 1.77698e-02
3.33842e+00 1.66576e-02
3.38544e+00 1.56056e-02
3.43246e+00 1.46111e-02
3.47948e+00 1.36717e-02
3.52650e+00 1.27849e-02
3.57352e+00 1.19484e-02
3.62054e+00 1.11599e-02
3.66756e+00 1.04171e-02
3.71458e+00 9.71790e-03
3.76160e+00 9.06017e-03
3.80862e+00 8.44193e-03
3.85564e+00 7.86117e-03
3.90266e+00 7.31598e-03
3.94968e+00 6.80459e-03
3.99670e+00 6.32526e-03
4.04372e+00 5.87625e-03
4.09074e+00 5.45589e-03
4.13776e+00 5.06269e-03
4.18478e+00 4.69517e-03
4.23180e+00 4.35185e-03
4.27882e+00 4.03131e-03
4.32584e+00 3.73229e-03
4.37286e+00 3.45356e-03
4.41988e+00 3.19390e-03
4.46690e+00 2.95210e-03
4.51392e+00 2.72714e-03
4.56094e+00 2.51800e-03
4.60796e+00 2.32368e-03
4.65498e+00 2.14319e-03
4.70200e+00 1.97570e-03
4.74902e+00 1.82038e-03
4.79604e+00 1.67644e-03
4.84306e+00 1.54308e-03
4.89008e+00 1.41962e-03
4.93710e+00 1.30541e-03
4.98412e+00 1.19983e-03
5.03114e+00 1.10225e-03
5.07816e+00 1.01212e-03
5.12518e+00 9.28937e-04
5.17220e+00 8.52216e-04
5.21922e+00 7.81460e-04
5.26624e+00 7.16250e-04
5.31326e+00 6.56209e-04
5.36028e+00 6.00959e-04
5.40730e+00 5.50128e-04
5.45432e+00 5.03383e-04
5.50134e+00 4.60422e-04
5.54836e+00 4.20941e-04
5.59538e+00 3.84645e-04
5.64240e+00 3.51305e-04
5.68942e+00 3.20761e-04
5.73644e+00 2.92854e-04
5.78346e+00 2.67422e-04
5.83048e+00 2.44213e-04
5.87750e+00 2.22871e-04
5.92452e+00 2.03035e-04
5.97154e+00 1.84347e-04
6.01856e+00 1.66646e-04
6.06558e+00 1.50052e-04
6.11260e+00 1.34707e-04
6.15962e+00 1.20751e-04
6.20664e+00 1.08236e-04
6.25366e+00 9.70512e-05
6.30068e+00 8.70685e-05
6.34770e+00 7.81610e-05
6.39472e+00 7.02017e-05
6.44174e+00 6.30654e-05
6.48876e+00 5.66273e-05
6.53578e+00 5.07623e-05
6.58280e+00 4.53741e-05
6.62982e+00 4.04491e-05
6.67684e+00 3.59886e-05
6.72386e+00 3.19940e-05
6.77088e+00 2.84548e-05
6.81790e+00 2.53157e-05
6.86492e+00 2.25112e-05
6.91194e+00 1.99758e-05
6.95896e+00 1.76542e-05
7.00598e+00 1.55418e-05
7.05300e+00 1.36490e-05
7.10002e+00 1.19862e-05
7.14704e+00 1.05558e-05
7.19406e+00 9.30996e-06
7.24108e+00 8.18155e-06
7.28810e+00 7.10329e-06
7.33512e+00 6.01838e-06
7.38214e+00 4.95611e-06
7.42916e+00 3.98797e-06
7.47618e+00 3.18578e-06
7.52320e+00 2.61370e-06
7.57022e+00 2.25203e-06
7.61724e+00 2.02918e-06
7.66426e+00 1.87277e-06
7.71128e+00 1.71366e-06
7.75830e+00 1.53147e-06
7.80532e+00 1.34369e-06
7.85234e+00 1.16877e-06
7.89936e+00 1.02440e-06
7.94638e+00 9.11394e-07
7.99340e+00 8.14280e-07
8.04042e+00 7.16893e-07
8.08744e+00 6.03513e-07
8.13446e+00 4.73004e-07
8.18148e+00 3.41882e-07
8.22850e+00 2.27721e-07
8.27552e+00 1.47883e-07
8.32254e+00 1.07965e-07
8.36956e+00 9.57330e-08
8.41658e+00 9.74702e-08
8.46360e+00 9.95071e-08
8.51062e+00 9.36582e-08
8.55764e+00 8.21891e-08
8.60466e+00 6.85384e-08
8.65168e+00 5.61409e-08
8.69870e+00 4.72366e-08
8.74572e+00 4.11794e-08
8.79274e+00 3.68961e-08
8.83976e+00 3.33135e-08
8.88678e+00 2.96374e-08
8.93380e+00 2.59352e-08
8.98082e+00 2.24400e-08
9.02784e+00 1.93849e-08
9.07486e+00 1.69257e-08
9.12188e+00 1.49098e-08
9.16890e+00 1.31080e-08
9.21592e+00 1.12910e-08
9.26294e+00 9.26751e-09
9.30996e+00 7.03970e-09
9.35698e+00 4.67207e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_68-69.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.87987e-01
4.70200e-02 2.87339e-01
9.40400e-02 2.86536e-01
1.41060e-01 2.85424e-01
1.88080e-01 2.83848e-01
2.35100e-01 2.81681e-01
2.82120e-01 2.78944e-01
3.29140e-01 2.75705e-01
3.76160e-01 2.72030e-01
4.23180e-01 2.67984e-01
4.70200e-01 2.63599e-01
5.17220e-01 2.58895e-01
5.64240e-01 2.53892e-01
6.11260e-01 2.48612e-01
6.58280e-01 2.43083e-01
7.05300e-01 2.37342e-01
7.52320e-01 2.31424e-01
7.99340e-01 2.25363e-01
8.46360e-01 2.19189e-01
8.93380e-01 2.12929e-01
9.40400e-01 2.06608e-01
9.87420e-01 2.00252e-01
1.03444e+00 1.93884e-01
1.08146e+00 1.87525e-01
1.12848e+00 1.81193e-01
1.17550e+00 1.74910e-01
1.22252e+00 1.68690e-01
1.26954e+00 1.62548e-01
1.31656e+00 1.56495e-01
1.36358e+00 1.50544e-01
1.41060e+00 1.44705e-01
1.45762e+00 1.38985e-01
1.50464e+00 1.33390e-01
1.55166e+00 1.27928e-01
1.59868e+00 1.22604e-01
1.64570e+00 1.17420e-01
1.69272e+00 1.12380e-01
1.73974e+00 1.07485e-01
1.78676e+00 1.02737e-01
1.83378e+00 9.81368e-02
1.88080e+00 9.36838e-02
1.92782e+00 8.93778e-02
1.97484e+00 8.52182e-02
2.02186e+00 8.12034e-02
2.06888e+00 7.73315e-02
2.11590e+00 7.36006e-02
2.16292e+00 7.00087e-02
2.20994e+00 6.65532e-02
2.25696e+00 6.32313e-02
2.30398e+00 6.00403e-02
2.35100e+00 5.69773e-02
2.39802e+00 5.40393e-02
2.44504e+00 5.12230e-02
2.49206e+00 4.85253e-02
2.53908e+00 4.59431e-02
2.58610e+00 4.34730e-02
2.63312e+00 4.11117e-02
2.68014e+00 3.88560e-02
2.72716e+00 3.67026e-02
2.77418e+00 3.46481e-02
2.82120e+00 3.26894e-02
2.86822e+00 3.08233e-02
2.91524e+00 2.90465e-02
2.96226e+00 2.73559e-02
3.00928e+00 2.57484e-02
3.05630e+00 2.42209e-02
3.10332e+00 2.27704e-02
3.15034e+00 2.13940e-02
3.19736e+00 2.00887e-02
3.24438e+00 1.88518e-02
3.29140e+00 1.76805e-02
3.33842e+00 1.65719e-02
3.38544e+00 1.55235e-02
3.43246e+00 1.45328e-02
3.47948e+00 1.35971e-02
3.52650e+00 1.27140e-02
3.57352e+00 1.18812e-02
3.62054e+00 1.10963e-02
3.66756e+00 1.03571e-02
3.71458e+00 9.66130e-03
3.76160e+00 9.00697e-03
3.80862e+00 8.39203e-03
3.85564e+00 7.81447e-03
3.90266e+00 7.27236e-03
3.94968e+00 6.76393e-03
3.99670e+00 6.28744e-03
4.04372e+00 5.84115e-03
4.09074e+00 5.42338e-03
4.13776e+00 5.03264e-03
4.18478e+00 4.66745e-03
4.23180e+00 4.32634e-03
4.27882e+00 4.00788e-03
4.32584e+00 3.71082e-03
4.37286e+00 3.43393e-03
4.41988e+00 3.17598e-03
4.46690e+00 2.93579e-03
4.51392e+00 2.71232e-03
4.56094e+00 2.50457e-03
4.60796e+00 2.31154e-03
4.65498e+00 2.13225e-03
4.70200e+00 1.96585e-03
4.74902e+00 1.81155e-03
4.79604e+00 1.66854e-03
4.84306e+00 1.53604e-03
4.89008e+00 1.41336e-03
4.93710e+00 1.29987e-03
4.98412e+00 1.19494e-03
5.03114e+00 1.09795e-03
5.07816e+00 1.00835e-03
5.12518e+00 9.25657e-04
5.17220e+00 8.49372e-04
5.21922e+00 7.79007e-04
5.26624e+00 7.14147e-04
5.31326e+00 6.54421e-04
5.36028e+00 5.99454e-04
5.40730e+00 5.48878e-04
5.45432e+00 5.02360e-04
5.50134e+00 4.59597e-04
5.54836e+00 4.20282e-04
5.59538e+00 3.84118e-04
5.64240e+00 3.50885e-04
5.68942e+00 3.20443e-04
5.73644e+00 2.92652e-04
5.78346e+00 2.67369e-04
5.83048e+00 2.44322e-04
5.87750e+00 2.23092e-04
5.92452e+00 2.03251e-04
5.97154e+00 1.84379e-04
6.01856e+00 1.66323e-04
6.06558e+00 1.49319e-04
6.11260e+00 1.33633e-04
6.15962e+00 1.19528e-04
6.20664e+00 1.07100e-04
6.25366e+00 9.61427e-05
6.30068e+00 8.64167e-05
6.34770e+00 7.76841e-05
6.39472e+00 6.97567e-05
6.44174e+00 6.25592e-05
6.48876e+00 5.60323e-05
6.53578e+00 5.01166e-05
6.58280e+00 4.47585e-05
6.62982e+00 3.99218e-05
6.67684e+00 3.55729e-05
6.72386e+00 3.16785e-05
6.77088e+00 2.82013e-05
6.81790e+00 2.50887e-05
6.86492e+00 2.22848e-05
6.91194e+00 1.97336e-05
6.95896e+00 1.73892e-05
7.00598e+00 1.52538e-05
7.05300e+00 1.33443e-05
7.10002e+00 1.16776e-05
7.14704e+00 1.02613e-05
7.19406e+00 9.04547e-06
7.24108e+00 7.95800e-06
7.28810e+00 6.92664e-06
7.33512e+00 5.88977e-06
7.38214e+00 4.87269e-06
7.42916e+00 3.94344e-06
7.47618e+00 3.17030e-06
7.52320e+00 2.61439e-06
7.57022e+00 2.25751e-06
7.61724e+00 2.03244e-06
7.66426e+00 1.87123e-06
7.71128e+00 1.70894e-06
7.75830e+00 1.52645e-06
7.80532e+00 1.34013e-06
7.85234e+00 1.16731e-06
7.89936e+00 1.02456e-06
7.94638e+00 9.12295e-07
7.99340e+00 8.15278e-07
8.04042e+00 7.17626e-07
8.08744e+00 6.03894e-07
8.13446e+00 4.73102e-07
8.18148e+00 3.41776e-07
8.22850e+00 2.27491e-07
8.27552e+00 1.47613e-07
8.32254e+00 1.07727e-07
8.36956e+00 9.55714e-08
8.41658e+00 9.73999e-08
8.46360e+00 9.95133e-08
8.51062e+00 9.37092e-08
8.55764e+00 8.22603e-08
8.60466e+00 6.86152e-08
8.65168e+00 5.62187e-08
8.69870e+00 4.73176e-08
8.74572e+00 4.12652e-08
8.79274e+00 3.69864e-08
8.83976e+00 3.34063e-08
8.88678e+00 2.97295e-08
8.93380e+00 2.60243e-08
8.98082e+00 2.25248e-08
9.02784e+00 1.94654e-08
9.07486e+00 1.70026e-08
9.12188e+00 1.49831e-08
9.16890e+00 1.31768e-08
9.21592e+00 1.13533e-08
9.26294e+00 9.32026e-09
9.30996e+00 7.08049e-09
9.35698e+00 4.69920e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_69-70.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.88529e-01
4.70200e-02 2.87880e-01
9.40400e-02 2.87077e-01
1.41060e-01 2.85964e-01
1.88080e-01 2.84386e-01
2.35100e-01 2.82217e-01
2.82120e-01 2.79477e-01
3.29140e-01 2.76233e-01
3.76160e-01 2.72554e-01
4.23180e-01 2.68503e-01
4.70200e-01 2.64112e-01
5.17220e-01 2.59400e-01
5.64240e-01 2.54389e-01
6.11260e-01 2.49099e-01
6.58280e-01 2.43560e-01
7.05300e-01 2.37808e-01
7.52320e-01 2.31878e-01
7.99340e-01 2.25803e-01
8.46360e-01 2.19615e-01
8.93380e-01 2.13340e-01
9.40400e-01 2.07002e-01
9.87420e-01 2.00630e-01
1.03444e+00 1.94245e-01
1.08146e+00 1.87867e-01
1.12848e+00 1.81516e-01
1.17550e+00 1.75214e-01
1.22252e+00 1.68975e-01
1.26954e+00 1.62813e-01
1.31656e+00 1.56740e-01
1.36358e+00 1.50768e-01
1.41060e+00 1.44909e-01
1.45762e+00 1.39169e-01
1.50464e+00 1.33556e-01
1.55166e+00 1.28075e-01
1.59868e+00 1.22732e-01
1.64570e+00 1.17530e-01
1.69272e+00 1.12472e-01
1.73974e+00 1.07560e-01
1.78676e+00 1.02796e-01
1.83378e+00 9.81804e-02
1.88080e+00 9.37127e-02
1.92782e+00 8.93929e-02
1.97484e+00 8.52204e-02
2.02186e+00 8.11935e-02
2.06888e+00 7.73103e-02
2.11590e+00 7.35690e-02
2.16292e+00 6.99677e-02
2.20994e+00 6.65035e-02
2.25696e+00 6.31739e-02
2.30398e+00 5.99759e-02
2.35100e+00 5.69069e-02
2.39802e+00 5.39635e-02
2.44504e+00 5.11427e-02
2.49206e+00 4.84413e-02
2.53908e+00 4.58559e-02
2.58610e+00 4.33833e-02
2.63312e+00 4.10202e-02
2.68014e+00 3.87632e-02
2.72716e+00 3.66091e-02
2.77418e+00 3.45544e-02
2.82120e+00 3.25960e-02
2.86822e+00 3.07306e-02
2.91524e+00 2.89548e-02
2.96226e+00 2.72656e-02
3.00928e+00 2.56599e-02
3.05630e+00 2.41344e-02
3.10332e+00 2.26862e-02
3.15034e+00 2.13122e-02
3.19736e+00 2.00096e-02
3.24438e+00 1.87755e-02
3.29140e+00 1.76070e-02
3.33842e+00 1.65014e-02
3.38544e+00 1.54561e-02
3.43246e+00 1.44684e-02
3.47948e+00 1.35358e-02
3.52650e+00 1.26558e-02
3.57352e+00 1.18260e-02
3.62054e+00 1.10442e-02
3.66756e+00 1.03080e-02
3.71458e+00 9.61516e-03
3.76160e+00 8.96369e-03
3.80862e+00 8.35153e-03
3.85564e+00 7.77666e-03
3.90266e+00 7.23713e-03
3.94968e+00 6.73119e-03
3.99670e+00 6.25709e-03
4.04372e+00 5.81307e-03
4.09074e+00 5.39747e-03
4.13776e+00 5.00879e-03
4.18478e+00 4.64555e-03
4.23180e+00 4.30627e-03
4.27882e+00 3.98954e-03
4.32584e+00 3.69410e-03
4.37286e+00 3.41873e-03
4.41988e+00 3.16221e-03
4.46690e+00 2.92334e-03
4.51392e+00 2.70110e-03
4.56094e+00 2.49449e-03
4.60796e+00 2.30251e-03
4.65498e+00 2.12419e-03
4.70200e+00 1.95869e-03
4.74902e+00 1.80521e-03
4.79604e+00 1.66295e-03
4.84306e+00 1.53113e-03
4.89008e+00 1.40907e-03
4.93710e+00 1.29615e-03
4.98412e+00 1.19173e-03
5.03114e+00 1.09519e-03
5.07816e+00 1.00601e-03
5.12518e+00 9.23686e-04
5.17220e+00 8.47736e-04
5.21922e+00 7.77674e-04
5.26624e+00 7.13085e-04
5.31326e+00 6.53592e-04
5.36028e+00 5.98821e-04
5.40730e+00 5.48399e-04
5.45432e+00 5.02007e-04
5.50134e+00 4.59365e-04
5.54836e+00 4.20195e-04
5.59538e+00 3.84217e-04
5.64240e+00 3.51182e-04
5.68942e+00 3.20867e-04
5.73644e+00 2.93048e-04
5.78346e+00 2.67502e-04
5.83048e+00 2.43972e-04
5.87750e+00 2.22167e-04
5.92452e+00 2.01790e-04
5.97154e+00 1.82553e-04
6.01856e+00 1.64360e-04
6.06558e+00 1.47402e-04
6.11260e+00 1.31890e-04
6.15962e+00 1.18033e-04
6.20664e+00 1.05879e-04
6.25366e+00 9.51863e-05
6.30068e+00 8.56830e-05
6.34770e+00 7.70970e-05
6.39472e+00 6.92258e-05
6.44174e+00 6.20259e-05
6.48876e+00 5.54757e-05
6.53578e+00 4.95535e-05
6.58280e+00 4.42294e-05
6.62982e+00 3.94494e-05
6.67684e+00 3.51549e-05
6.72386e+00 3.12875e-05
6.77088e+00 2.77942e-05
6.81790e+00 2.46423e-05
6.86492e+00 2.18039e-05
6.91194e+00 1.92511e-05
6.95896e+00 1.69583e-05
7.00598e+00 1.49105e-05
7.05300e+00 1.30960e-05
7.10002e+00 1.15030e-05
7.14704e+00 1.01160e-05
7.19406e+00 8.89439e-06
7.24108e+00 7.78816e-06
7.28810e+00 6.74723e-06
7.33512e+00 5.72929e-06
7.38214e+00 4.75583e-06
7.42916e+00 3.87966e-06
7.47618e+00 3.15379e-06
7.52320e+00 2.62527e-06
7.57022e+00 2.27543e-06
7.61724e+00 2.04490e-06
7.66426e+00 1.87373e-06
7.71128e+00 1.70464e-06
7.75830e+00 1.52071e-06
7.80532e+00 1.33633e-06
7.85234e+00 1.16671e-06
7.89936e+00 1.02639e-06
7.94638e+00 9.15011e-07
7.99340e+00 8.17808e-07
8.04042e+00 7.19423e-07
8.08744e+00 6.04924e-07
8.13446e+00 4.73600e-07
8.18148e+00 3.41947e-07
8.22850e+00 2.27493e-07
8.27552e+00 1.47556e-07
8.32254e+00 1.07680e-07
8.36956e+00 9.55773e-08
8.41658e+00 9.74735e-08
8.46360e+00 9.96424e-08
8.51062e+00 9.38663e-08
8.55764e+00 8.24243e-08
8.60466e+00 6.87740e-08
8.65168e+00 5.63691e-08
8.69870e+00 4.74626e-08
8.74572e+00 4.14070e-08
8.79274e+00 3.71254e-08
8.83976e+00 3.35415e-08
8.88678e+00 2.98586e-08
8.93380e+00 2.61456e-08
8.98082e+00 2.26379e-08
9.02784e+00 1.95708e-08
9.07486e+00 1.71016e-08
9.12188e+00 1.50761e-08
9.16890e+00 1.32628e-08
9.21592e+00 1.14302e-08
9.26294e+00 9.38504e-09
9.30996e+00 7.13040e-09
9.35698e+00 4.73240e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_7-8.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 6.13968e-02
4.70200e-02 6.13867e-02
9.40400e-02 6.13741e-02
1.41060e-01 6.13564e-02
1.88080e-01 6.13310e-02
2.35100e-01 6.12959e-02
2.82120e-01 6.12510e-02
3.29140e-01 6.11970e-02
3.76160e-01 6.11345e-02
4.23180e-01 6.10642e-02
4.70200e-01 6.09861e-02
5.17220e-01 6.09000e-02
5.64240e-01 6.08057e-02
6.11260e-01 6.07031e-02
6.58280e-01 6.05920e-02
7.05300e-01 6.04725e-02
7.52320e-01 6.03446e-02
7.99340e-01 6.02084e-02
8.46360e-01 6.00639e-02
8.93380e-01 5.99110e-02
9.40400e-01 5.97496e-02
9.87420e-01 5.95798e-02
1.03444e+00 5.94015e-02
1.08146e+00 5.92147e-02
1.12848e+00 5.90193e-02
1.17550e+00 5.88153e-02
1.22252e+00 5.86027e-02
1.26954e+00 5.83814e-02
1.31656e+00 5.81515e-02
1.36358e+00 5.79128e-02
1.41060e+00 5.76652e-02
1.45762e+00 5.74089e-02
1.50464e+00 5.71437e-02
1.55166e+00 5.68695e-02
1.59868e+00 5.65863e-02
1.64570e+00 5.62940e-02
1.69272e+00 5.59927e-02
1.73974e+00 5.56821e-02
1.78676e+00 5.53623e-02
1.83378e+00 5.50332e-02
1.88080e+00 5.46948e-02
1.92782e+00 5.43468e-02
1.97484e+00 5.39893e-02
2.02186e+00 5.36222e-02
2.06888e+00 5.32454e-02
2.11590e+00 5.28588e-02
2.16292e+00 5.24624e-02
2.20994e+00 5.20559e-02
2.25696e+00 5.16395e-02
2.30398e+00 5.12129e-02
2.35100e+00 5.07760e-02
2.39802e+00 5.03288e-02
2.44504e+00 4.98712e-02
2.49206e+00 4.94031e-02
2.53908e+00 4.89243e-02
2.58610e+00 4.84347e-02
2.63312e+00 4.79344e-02
2.68014e+00 4.74231e-02
2.72716e+00 4.69007e-02
2.77418e+00 4.63673e-02
2.82120e+00 4.58227e-02
2.86822e+00 4.52668e-02
2.91524e+00 4.46996e-02
2.96226e+00 4.41209e-02
3.00928e+00 4.35308e-02
3.05630e+00 4.29292e-02
3.10332e+00 4.23161e-02
3.15034e+00 4.16915e-02
3.19736e+00 4.10554e-02
3.24438e+00 4.04078e-02
3.29140e+00 3.97489e-02
3.33842e+00 3.90786e-02
3.38544e+00 3.83971e-02
3.43246e+00 3.77047e-02
3.47948e+00 3.70014e-02
3.52650e+00 3.62876e-02
3.57352e+00 3.55634e-02
3.62054e+00 3.48294e-02
3.66756e+00 3.40858e-02
3.71458e+00 3.33330e-02
3.76160e+00 3.25716e-02
3.80862e+00 3.18023e-02
3.85564e+00 3.10254e-02
3.90266e+00 3.02418e-02
3.94968e+00 2.94522e-02
3.99670e+00 2.86574e-02
4.04372e+00 2.78582e-02
4.09074e+00 2.70556e-02
4.13776e+00 2.62506e-02
4.18478e+00 2.54442e-02
4.23180e+00 2.46374e-02
4.27882e+00 2.38314e-02
4.32584e+00 2.30272e-02
4.37286e+00 2.22262e-02
4.41988e+00 2.14294e-02
4.46690e+00 2.06380e-02
4.51392e+00 1.98531e-02
4.56094e+00 1.90761e-02
4.60796e+00 1.83080e-02
4.65498e+00 1.75499e-02
4.70200e+00 1.68030e-02
4.74902e+00 1.60682e-02
4.79604e+00 1.53466e-02
4.84306e+00 1.46391e-02
4.89008e+00 1.39466e-02
4.93710e+00 1.32698e-02
4.98412e+00 1.26095e-02
5.03114e+00 1.19665e-02
5.07816e+00 1.13412e-02
5.12518e+00 1.07341e-02
5.17220e+00 1.01457e-02
5.21922e+00 9.57645e-03
5.26624e+00 9.02659e-03
5.31326e+00 8.49631e-03
5.36028e+00 7.98576e-03
5.40730e+00 7.49510e-03
5.45432e+00 7.02436e-03
5.50134e+00 6.57344e-03
5.54836e+00 6.14225e-03
5.59538e+00 5.73071e-03
5.64240e+00 5.33861e-03
5.68942e+00 4.96566e-03
5.73644e+00 4.61156e-03
5.78346e+00 4.27602e-03
5.83048e+00 3.95866e-03
5.87750e+00 3.65902e-03
5.92452e+00 3.37666e-03
5.97154e+00 3.11110e-03
6.01856e+00 2.86186e-03
6.06558e+00 2.62836e-03
6.11260e+00 2.41003e-03
6.15962e+00 2.20632e-03
6.20664e+00 2.01662e-03
6.25366e+00 1.84033e-03
6.30068e+00 1.67682e-03
6.34770e+00 1.52546e-03
6.39472e+00 1.38564e-03
6.44174e+00 1.25674e-03
6.48876e+00 1.13813e-03
6.53578e+00 1.02921e-03
6.58280e+00 9.29369e-04
6.62982e+00 8.38032e-04
6.67684e+00 7.54640e-04
6.72386e+00 6.78630e-04
6.77088e+00 6.09456e-04
6.81790e+00 5.46630e-04
6.86492e+00 4.89680e-04
6.91194e+00 4.38130e-04
6.95896e+00 3.91523e-04
7.00598e+00 3.49465e-04
7.05300e+00 3.11586e-04
7.10002e+00 2.77515e-04
7.14704e+00 2.46890e-04
7.19406e+00 2.19411e-04
7.24108e+00 1.94804e-04
7.28810e+00 1.72792e-04
7.33512e+00 1.53106e-04
7.38214e+00 1.35528e-04
7.42916e+00 1.19863e-04
7.47618e+00 1.05918e-04
7.52320e+00 9.35041e-05
7.57022e+00 8.24659e-05
7.61724e+00 7.26721e-05
7.66426e+00 6.39917e-05
7.71128e+00 5.62950e-05
7.75830e+00 4.94766e-05
7.80532e+00 4.34502e-05
7.85234e+00 3.81299e-05
7.89936e+00 3.34302e-05
7.94638e+00 2.92812e-05
7.99340e+00 2.56272e-05
8.04042e+00 2.24132e-05
8.08744e+00 1.95845e-05
8.13446e+00 1.70955e-05
8.18148e+00 1.49108e-05
8.22850e+00 1.29963e-05
8.27552e+00 1.13174e-05
8.32254e+00 9.84499e-06
8.36956e+00 8.55710e-06
8.41658e+00 7.43258e-06
8.46360e+00 6.45026e-06
8.51062e+00 5.59164e-06
8.55764e+00 4.84328e-06
8.60466e+00 4.19230e-06
8.65168e+00 3.62582e-06
8.69870e+00 3.13236e-06
8.74572e+00 2.70379e-06
8.79274e+00 2.33247e-06
8.83976e+00 2.01076e-06
8.88678e+00 1.73166e-06
8.93380e+00 1.49011e-06
8.98082e+00 1.28142e-06
9.02784e+00 1.10091e-06
9.07486e+00 9.44344e-07
9.12188e+00 8.09271e-07
9.16890e+00 6.93688e-07
9.21592e+00 5.95590e-07
9.26294e+00 5.12748e-07
9.30996e+00 4.41782e-07
9.35698e+00 3.78944e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_70-71.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.88718e-01
4.70200e-02 2.88072e-01
9.40400e-02 2.87271e-01
1.41060e-01 2.86161e-01
1.88080e-01 2.84587e-01
2.35100e-01 2.82423e-01
2.82120e-01 2.79690e-01
3.29140e-01 2.76454e-01
3.76160e-01 2.72784e-01
4.23180e-01 2.68740e-01
4.70200e-01 2.64357e-01
5.17220e-01 2.59654e-01
5.64240e-01 2.54650e-01
6.11260e-01 2.49367e-01
6.58280e-01 2.43834e-01
7.05300e-01 2.38086e-01
7.52320e-01 2.32158e-01
7.99340e-01 2.26086e-01
8.46360e-01 2.19898e-01
8.93380e-01 2.13621e-01
9.40400e-01 2.07281e-01
9.87420e-01 2.00904e-01
1.03444e+00 1.94513e-01
1.08146e+00 1.88129e-01
1.12848e+00 1.81770e-01
1.17550e+00 1.75458e-01
1.22252e+00 1.69208e-01
1.26954e+00 1.63034e-01
1.31656e+00 1.56949e-01
1.36358e+00 1.50965e-01
1.41060e+00 1.45093e-01
1.45762e+00 1.39339e-01
1.50464e+00 1.33711e-01
1.55166e+00 1.28215e-01
1.59868e+00 1.22858e-01
1.64570e+00 1.17642e-01
1.69272e+00 1.12569e-01
1.73974e+00 1.07643e-01
1.78676e+00 1.02866e-01
1.83378e+00 9.82373e-02
1.88080e+00 9.37570e-02
1.92782e+00 8.94251e-02
1.97484e+00 8.52411e-02
2.02186e+00 8.12033e-02
2.06888e+00 7.73100e-02
2.11590e+00 7.35593e-02
2.16292e+00 6.99491e-02
2.20994e+00 6.64769e-02
2.25696e+00 6.31399e-02
2.30398e+00 5.99354e-02
2.35100e+00 5.68603e-02
2.39802e+00 5.39118e-02
2.44504e+00 5.10864e-02
2.49206e+00 4.83810e-02
2.53908e+00 4.57923e-02
2.58610e+00 4.33170e-02
2.63312e+00 4.09517e-02
2.68014e+00 3.86931e-02
2.72716e+00 3.65378e-02
2.77418e+00 3.44825e-02
2.82120e+00 3.25239e-02
2.86822e+00 3.06586e-02
2.91524e+00 2.88834e-02
2.96226e+00 2.71951e-02
3.00928e+00 2.55905e-02
3.05630e+00 2.40664e-02
3.10332e+00 2.26198e-02
3.15034e+00 2.12477e-02
3.19736e+00 1.99471e-02
3.24438e+00 1.87151e-02
3.29140e+00 1.75489e-02
3.33842e+00 1.64457e-02
3.38544e+00 1.54028e-02
3.43246e+00 1.44176e-02
3.47948e+00 1.34875e-02
3.52650e+00 1.26100e-02
3.57352e+00 1.17827e-02
3.62054e+00 1.10033e-02
3.66756e+00 1.02696e-02
3.71458e+00 9.57911e-03
3.76160e+00 8.92997e-03
3.80862e+00 8.32007e-03
3.85564e+00 7.74739e-03
3.90266e+00 7.20998e-03
3.94968e+00 6.70607e-03
3.99670e+00 6.23391e-03
4.04372e+00 5.79174e-03
4.09074e+00 5.37790e-03
4.13776e+00 4.99089e-03
4.18478e+00 4.62922e-03
4.23180e+00 4.29143e-03
4.27882e+00 3.97610e-03
4.32584e+00 3.68196e-03
4.37286e+00 3.40781e-03
4.41988e+00 3.15242e-03
4.46690e+00 2.91461e-03
4.51392e+00 2.69334e-03
4.56094e+00 2.48763e-03
4.60796e+00 2.29647e-03
4.65498e+00 2.11891e-03
4.70200e+00 1.95410e-03
4.74902e+00 1.80125e-03
4.79604e+00 1.65957e-03
4.84306e+00 1.52827e-03
4.89008e+00 1.40668e-03
4.93710e+00 1.29418e-03
4.98412e+00 1.19013e-03
5.03114e+00 1.09393e-03
5.07816e+00 1.00504e-03
5.12518e+00 9.22980e-04
5.17220e+00 8.47267e-04
5.21922e+00 7.77423e-04
5.26624e+00 7.13027e-04
5.31326e+00 6.53693e-04
5.36028e+00 5.99034e-04
5.40730e+00 5.48669e-04
5.45432e+00 5.02305e-04
5.50134e+00 4.59713e-04
5.54836e+00 4.20662e-04
5.59538e+00 3.84921e-04
5.64240e+00 3.52169e-04
5.68942e+00 3.22003e-04
5.73644e+00 2.94021e-04
5.78346e+00 2.67822e-04
5.83048e+00 2.43206e-04
5.87750e+00 2.20192e-04
5.92452e+00 1.98815e-04
5.97154e+00 1.79107e-04
6.01856e+00 1.61074e-04
6.06558e+00 1.44680e-04
6.11260e+00 1.29890e-04
6.15962e+00 1.16665e-04
6.20664e+00 1.04911e-04
6.25366e+00 9.44322e-05
6.30068e+00 8.50232e-05
6.34770e+00 7.64778e-05
6.39472e+00 6.86407e-05
6.44174e+00 6.14730e-05
6.48876e+00 5.49514e-05
6.53578e+00 4.90528e-05
6.58280e+00 4.37478e-05
6.62982e+00 3.89884e-05
6.67684e+00 3.47233e-05
6.72386e+00 3.09011e-05
6.77088e+00 2.74729e-05
6.81790e+00 2.43987e-05
6.86492e+00 2.16404e-05
6.91194e+00 1.91600e-05
6.95896e+00 1.69201e-05
7.00598e+00 1.48863e-05
7.05300e+00 1.30250e-05
7.10002e+00 1.13027e-05
7.14704e+00 9.69257e-06
7.19406e+00 8.20943e-06
7.24108e+00 6.88437e-06
7.28810e+00 5.74845e-06
7.33512e+00 4.82745e-06
7.38214e+00 4.10322e-06
7.42916e+00 3.53611e-06
7.47618e+00 3.08633e-06
7.52320e+00 2.71553e-06
7.57022e+00 2.40170e-06
7.61724e+00 2.13290e-06
7.66426e+00 1.89733e-06
7.71128e+00 1.68370e-06
7.75830e+00 1.48833e-06
7.80532e+00 1.31339e-06
7.85234e+00 1.16124e-06
7.89936e+00 1.03391e-06
7.94638e+00 9.26438e-07
7.99340e+00 8.27153e-07
8.04042e+00 7.24086e-07
8.08744e+00 6.05643e-07
8.13446e+00 4.72640e-07
8.18148e+00 3.40901e-07
8.22850e+00 2.27151e-07
8.27552e+00 1.47914e-07
8.32254e+00 1.08303e-07
8.36956e+00 9.61521e-08
8.41658e+00 9.78542e-08
8.46360e+00 9.98504e-08
8.51062e+00 9.40187e-08
8.55764e+00 8.25976e-08
8.60466e+00 6.89885e-08
8.65168e+00 5.65894e-08
8.69870e+00 4.76284e-08
8.74572e+00 4.15088e-08
8.79274e+00 3.72158e-08
8.83976e+00 3.37344e-08
8.88678e+00 3.02766e-08
8.93380e+00 2.67539e-08
8.98082e+00 2.32129e-08
9.02784e+00 1.96999e-08
9.07486e+00 1.62739e-08
9.12188e+00 1.30448e-08
9.16890e+00 1.01347e-08
9.21592e+00 7.66599e-09
9.26294e+00 5.72709e-09
9.30996e+00 4.23319e-09
9.35698e+00 3.04386e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_71-72.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.88560e-01
4.70200e-02 2.87919e-01
9.40400e-02 2.87123e-01
1.41060e-01 2.86020e-01
1.88080e-01 2.84457e-01
2.35100e-01 2.82307e-01
2.82120e-01 2.79590e-01
3.29140e-01 2.76374e-01
3.76160e-01 2.72724e-01
4.23180e-01 2.68702e-01
4.70200e-01 2.64342e-01
5.17220e-01 2.59661e-01
5.64240e-01 2.54680e-01
6.11260e-01 2.49418e-01
6.58280e-01 2.43906e-01
7.05300e-01 2.38178e-01
7.52320e-01 2.32269e-01
7.99340e-01 2.26213e-01
8.46360e-01 2.20040e-01
8.93380e-01 2.13775e-01
9.40400e-01 2.07446e-01
9.87420e-01 2.01077e-01
1.03444e+00 1.94693e-01
1.08146e+00 1.88312e-01
1.12848e+00 1.81955e-01
1.17550e+00 1.75643e-01
1.22252e+00 1.69392e-01
1.26954e+00 1.63215e-01
1.31656e+00 1.57125e-01
1.36358e+00 1.51135e-01
1.41060e+00 1.45255e-01
1.45762e+00 1.39493e-01
1.50464e+00 1.33856e-01
1.55166e+00 1.28351e-01
1.59868e+00 1.22983e-01
1.64570e+00 1.17756e-01
1.69272e+00 1.12673e-01
1.73974e+00 1.07736e-01
1.78676e+00 1.02948e-01
1.83378e+00 9.83085e-02
1.88080e+00 9.38176e-02
1.92782e+00 8.94753e-02
1.97484e+00 8.52813e-02
2.02186e+00 8.12339e-02
2.06888e+00 7.73314e-02
2.11590e+00 7.35720e-02
2.16292e+00 6.99537e-02
2.20994e+00 6.64740e-02
2.25696e+00 6.31300e-02
2.30398e+00 5.99190e-02
2.35100e+00 5.68382e-02
2.39802e+00 5.38844e-02
2.44504e+00 5.10543e-02
2.49206e+00 4.83448e-02
2.53908e+00 4.57526e-02
2.58610e+00 4.32743e-02
2.63312e+00 4.09065e-02
2.68014e+00 3.86459e-02
2.72716e+00 3.64891e-02
2.77418e+00 3.44326e-02
2.82120e+00 3.24733e-02
2.86822e+00 3.06076e-02
2.91524e+00 2.88324e-02
2.96226e+00 2.71443e-02
3.00928e+00 2.55402e-02
3.05630e+00 2.40169e-02
3.10332e+00 2.25714e-02
3.15034e+00 2.12004e-02
3.19736e+00 1.99012e-02
3.24438e+00 1.86707e-02
3.29140e+00 1.75061e-02
3.33842e+00 1.64046e-02
3.38544e+00 1.53635e-02
3.43246e+00 1.43802e-02
3.47948e+00 1.34519e-02
3.52650e+00 1.25763e-02
3.57352e+00 1.17510e-02
3.62054e+00 1.09735e-02
3.66756e+00 1.02416e-02
3.71458e+00 9.55298e-03
3.76160e+00 8.90563e-03
3.80862e+00 8.29749e-03
3.85564e+00 7.72651e-03
3.90266e+00 7.19074e-03
3.94968e+00 6.68840e-03
3.99670e+00 6.21775e-03
4.04372e+00 5.77702e-03
4.09074e+00 5.36454e-03
4.13776e+00 4.97882e-03
4.18478e+00 4.61836e-03
4.23180e+00 4.28171e-03
4.27882e+00 3.96744e-03
4.32584e+00 3.67430e-03
4.37286e+00 3.40107e-03
4.41988e+00 3.14653e-03
4.46690e+00 2.90951e-03
4.51392e+00 2.68896e-03
4.56094e+00 2.48391e-03
4.60796e+00 2.29336e-03
4.65498e+00 2.11635e-03
4.70200e+00 1.95204e-03
4.74902e+00 1.79964e-03
4.79604e+00 1.65835e-03
4.84306e+00 1.52741e-03
4.89008e+00 1.40614e-03
4.93710e+00 1.29392e-03
4.98412e+00 1.19012e-03
5.03114e+00 1.09413e-03
5.07816e+00 1.00542e-03
5.12518e+00 9.23523e-04
5.17220e+00 8.47948e-04
5.21922e+00 7.78224e-04
5.26624e+00 7.13930e-04
5.31326e+00 6.54673e-04
5.36028e+00 6.00062e-04
5.40730e+00 5.49712e-04
5.45432e+00 5.03343e-04
5.50134e+00 4.60755e-04
5.54836e+00 4.21747e-04
5.59538e+00 3.86110e-04
5.64240e+00 3.53487e-04
5.68942e+00 3.23376e-04
5.73644e+00 2.95273e-04
5.78346e+00 2.68685e-04
5.83048e+00 2.43435e-04
5.87750e+00 2.19713e-04
5.92452e+00 1.97730e-04
5.97154e+00 1.77690e-04
6.01856e+00 1.59657e-04
6.06558e+00 1.43481e-04
6.11260e+00 1.29000e-04
6.15962e+00 1.16048e-04
6.20664e+00 1.04456e-04
6.25366e+00 9.40405e-05
6.30068e+00 8.46163e-05
6.34770e+00 7.59996e-05
6.39472e+00 6.80600e-05
6.44174e+00 6.07906e-05
6.48876e+00 5.42011e-05
6.53578e+00 4.83017e-05
6.58280e+00 4.30773e-05
6.62982e+00 3.84412e-05
6.67684e+00 3.42934e-05
6.72386e+00 3.05341e-05
6.77088e+00 2.70825e-05
6.81790e+00 2.39285e-05
6.86492e+00 2.10788e-05
6.91194e+00 1.85398e-05
6.95896e+00 1.63103e-05
7.00598e+00 1.43501e-05
7.05300e+00 1.26076e-05
7.10002e+00 1.10312e-05
7.14704e+00 9.57580e-06
7.19406e+00 8.23729e-06
7.24108e+00 7.02753e-06
7.28810e+00 5.95837e-06
7.33512e+00 5.03983e-06
7.38214e+00 4.26667e-06
7.42916e+00 3.62619e-06
7.47618e+00 3.10563e-06
7.52320e+00 2.69176e-06
7.57022e+00 2.36602e-06
7.61724e+00 2.10655e-06
7.66426e+00 1.89148e-06
7.71128e+00 1.69956e-06
7.75830e+00 1.51945e-06
7.80532e+00 1.34751e-06
7.85234e+00 1.18028e-06
7.89936e+00 1.01453e-06
7.94638e+00 8.51474e-07
7.99340e+00 6.96711e-07
8.04042e+00 5.55997e-07
8.08744e+00 4.34996e-07
8.13446e+00 3.36193e-07
8.18148e+00 2.58224e-07
8.22850e+00 1.99493e-07
8.27552e+00 1.58388e-07
8.32254e+00 1.32175e-07
8.36956e+00 1.16430e-07
8.41658e+00 1.06590e-07
8.46360e+00 9.81023e-08
8.51062e+00 8.81872e-08
8.55764e+00 7.74321e-08
8.60466e+00 6.68031e-08
8.65168e+00 5.72651e-08
8.69870e+00 4.94453e-08
8.74572e+00 4.31542e-08
8.79274e+00 3.80815e-08
8.83976e+00 3.39171e-08
8.88678e+00 3.03453e-08
8.93380e+00 2.70343e-08
8.98082e+00 2.36489e-08
9.02784e+00 1.98538e-08
9.07486e+00 1.54644e-08
9.12188e+00 1.08945e-08
9.16890e+00 6.70665e-09
9.21592e+00 3.46363e-09
9.26294e+00 1.60701e-09
9.30996e+00 9.55881e-10
9.35698e+00 1.12985e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_72-73.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.88063e-01
4.70200e-02 2.87427e-01
9.40400e-02 2.86640e-01
1.41060e-01 2.85549e-01
1.88080e-01 2.84001e-01
2.35100e-01 2.81872e-01
2.82120e-01 2.79181e-01
3.29140e-01 2.75995e-01
3.76160e-01 2.72378e-01
4.23180e-01 2.68391e-01
4.70200e-01 2.64067e-01
5.17220e-01 2.59423e-01
5.64240e-01 2.54479e-01
6.11260e-01 2.49254e-01
6.58280e-01 2.43778e-01
7.05300e-01 2.38085e-01
7.52320e-01 2.32209e-01
7.99340e-01 2.26184e-01
8.46360e-01 2.20040e-01
8.93380e-01 2.13802e-01
9.40400e-01 2.07496e-01
9.87420e-01 2.01148e-01
1.03444e+00 1.94781e-01
1.08146e+00 1.88415e-01
1.12848e+00 1.82072e-01
1.17550e+00 1.75769e-01
1.22252e+00 1.69526e-01
1.26954e+00 1.63354e-01
1.31656e+00 1.57266e-01
1.36358e+00 1.51277e-01
1.41060e+00 1.45397e-01
1.45762e+00 1.39632e-01
1.50464e+00 1.33991e-01
1.55166e+00 1.28481e-01
1.59868e+00 1.23107e-01
1.64570e+00 1.17874e-01
1.69272e+00 1.12783e-01
1.73974e+00 1.07839e-01
1.78676e+00 1.03042e-01
1.83378e+00 9.83938e-02
1.88080e+00 9.38942e-02
1.92782e+00 8.95433e-02
1.97484e+00 8.53407e-02
2.02186e+00 8.12849e-02
2.06888e+00 7.73742e-02
2.11590e+00 7.36070e-02
2.16292e+00 6.99813e-02
2.20994e+00 6.64945e-02
2.25696e+00 6.31439e-02
2.30398e+00 5.99267e-02
2.35100e+00 5.68402e-02
2.39802e+00 5.38812e-02
2.44504e+00 5.10465e-02
2.49206e+00 4.83327e-02
2.53908e+00 4.57367e-02
2.58610e+00 4.32551e-02
2.63312e+00 4.08845e-02
2.68014e+00 3.86214e-02
2.72716e+00 3.64625e-02
2.77418e+00 3.44044e-02
2.82120e+00 3.24438e-02
2.86822e+00 3.05772e-02
2.91524e+00 2.88013e-02
2.96226e+00 2.71129e-02
3.00928e+00 2.55087e-02
3.05630e+00 2.39857e-02
3.10332e+00 2.25404e-02
3.15034e+00 2.11701e-02
3.19736e+00 1.98716e-02
3.24438e+00 1.86420e-02
3.29140e+00 1.74783e-02
3.33842e+00 1.63779e-02
3.38544e+00 1.53380e-02
3.43246e+00 1.43558e-02
3.47948e+00 1.34289e-02
3.52650e+00 1.25546e-02
3.57352e+00 1.17306e-02
3.62054e+00 1.09544e-02
3.66756e+00 1.02238e-02
3.71458e+00 9.53654e-03
3.76160e+00 8.89048e-03
3.80862e+00 8.28360e-03
3.85564e+00 7.71384e-03
3.90266e+00 7.17925e-03
3.94968e+00 6.67804e-03
3.99670e+00 6.20846e-03
4.04372e+00 5.76875e-03
4.09074e+00 5.35723e-03
4.13776e+00 4.97240e-03
4.18478e+00 4.61279e-03
4.23180e+00 4.27693e-03
4.27882e+00 3.96340e-03
4.32584e+00 3.67097e-03
4.37286e+00 3.39839e-03
4.41988e+00 3.14444e-03
4.46690e+00 2.90795e-03
4.51392e+00 2.68789e-03
4.56094e+00 2.48327e-03
4.60796e+00 2.29310e-03
4.65498e+00 2.11643e-03
4.70200e+00 1.95243e-03
4.74902e+00 1.80030e-03
4.79604e+00 1.65925e-03
4.84306e+00 1.52851e-03
4.89008e+00 1.40742e-03
4.93710e+00 1.29534e-03
4.98412e+00 1.19166e-03
5.03114e+00 1.09576e-03
5.07816e+00 1.00713e-03
5.12518e+00 9.25283e-04
5.17220e+00 8.49750e-04
5.21922e+00 7.80061e-04
5.26624e+00 7.15788e-04
5.31326e+00 6.56534e-04
5.36028e+00 6.01899e-04
5.40730e+00 5.51493e-04
5.45432e+00 5.05054e-04
5.50134e+00 4.62413e-04
5.54836e+00 4.23400e-04
5.59538e+00 3.87839e-04
5.64240e+00 3.55323e-04
5.68942e+00 3.25237e-04
5.73644e+00 2.96961e-04
5.78346e+00 2.69887e-04
5.83048e+00 2.43877e-04
5.87750e+00 2.19324e-04
5.92452e+00 1.96655e-04
5.97154e+00 1.76287e-04
6.01856e+00 1.58336e-04
6.06558e+00 1.42485e-04
6.11260e+00 1.28384e-04
6.15962e+00 1.15683e-04
6.20664e+00 1.04122e-04
6.25366e+00 9.36002e-05
6.30068e+00 8.40330e-05
6.34770e+00 7.53366e-05
6.39472e+00 6.74384e-05
6.44174e+00 6.02909e-05
6.48876e+00 5.38502e-05
6.53578e+00 4.80723e-05
6.58280e+00 4.29049e-05
6.62982e+00 3.82713e-05
6.67684e+00 3.40906e-05
6.72386e+00 3.02817e-05
6.77088e+00 2.67799e-05
6.81790e+00 2.35820e-05
6.86492e+00 2.06992e-05
6.91194e+00 1.81426e-05
6.95896e+00 1.59141e-05
7.00598e+00 1.39709e-05
7.05300e+00 1.22565e-05
7.10002e+00 1.07148e-05
7.14704e+00 9.29636e-06
7.19406e+00 7.99643e-06
7.24108e+00 6.82725e-06
7.28810e+00 5.80112e-06
7.33512e+00 4.92808e-06
7.38214e+00 4.19954e-06
7.42916e+00 3.59777e-06
7.47618e+00 3.10498e-06
7.52320e+00 2.70353e-06
7.57022e+00 2.37777e-06
7.61724e+00 2.11324e-06
7.66426e+00 1.89551e-06
7.71128e+00 1.71011e-06
7.75830e+00 1.54230e-06
7.80532e+00 1.37712e-06
7.85234e+00 1.19960e-06
7.89936e+00 9.95702e-07
7.94638e+00 7.71803e-07
7.99340e+00 5.54024e-07
8.04042e+00 3.69303e-07
8.08744e+00 2.43937e-07
8.13446e+00 1.82865e-07
8.18148e+00 1.65182e-07
8.22850e+00 1.68437e-07
8.27552e+00 1.70363e-07
8.32254e+00 1.59264e-07
8.36956e+00 1.39446e-07
8.41658e+00 1.16548e-07
8.46360e+00 9.61926e-08
8.51062e+00 8.16300e-08
8.55764e+00 7.16001e-08
8.60466e+00 6.43360e-08
8.65168e+00 5.80723e-08
8.69870e+00 5.16229e-08
8.74572e+00 4.52004e-08
8.79274e+00 3.92242e-08
8.83976e+00 3.41137e-08
8.88678e+00 3.00878e-08
8.93380e+00 2.67458e-08
8.98082e+00 2.35677e-08
9.02784e+00 2.00336e-08
9.07486e+00 1.58051e-08
9.12188e+00 1.12669e-08
9.16890e+00 6.98292e-09
9.21592e+00 3.51757e-09
9.26294e+00 1.31767e-09
9.30996e+00 2.26687e-10
9.35698e+00 -1.05301e-10


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_73-74.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.87237e-01
4.70200e-02 2.86611e-01
9.40400e-02 2.85835e-01
1.41060e-01 2.84758e-01
1.88080e-01 2.83230e-01
2.35100e-01 2.81129e-01
2.82120e-01 2.78474e-01
3.29140e-01 2.75328e-01
3.76160e-01 2.71755e-01
4.23180e-01 2.67816e-01
4.70200e-01 2.63541e-01
5.17220e-01 2.58948e-01
5.64240e-01 2.54055e-01
6.11260e-01 2.48881e-01
6.58280e-01 2.43456e-01
7.05300e-01 2.37812e-01
7.52320e-01 2.31984e-01
7.99340e-01 2.26004e-01
8.46360e-01 2.19902e-01
8.93380e-01 2.13703e-01
9.40400e-01 2.07433e-01
9.87420e-01 2.01119e-01
1.03444e+00 1.94781e-01
1.08146e+00 1.88441e-01
1.12848e+00 1.82120e-01
1.17550e+00 1.75837e-01
1.22252e+00 1.69610e-01
1.26954e+00 1.63451e-01
1.31656e+00 1.57374e-01
1.36358e+00 1.51393e-01
1.41060e+00 1.45518e-01
1.45762e+00 1.39757e-01
1.50464e+00 1.34117e-01
1.55166e+00 1.28607e-01
1.59868e+00 1.23232e-01
1.64570e+00 1.17995e-01
1.69272e+00 1.12900e-01
1.73974e+00 1.07951e-01
1.78676e+00 1.03148e-01
1.83378e+00 9.84939e-02
1.88080e+00 9.39877e-02
1.92782e+00 8.96298e-02
1.97484e+00 8.54201e-02
2.02186e+00 8.13572e-02
2.06888e+00 7.74394e-02
2.11590e+00 7.36652e-02
2.16292e+00 7.00327e-02
2.20994e+00 6.65393e-02
2.25696e+00 6.31824e-02
2.30398e+00 5.99593e-02
2.35100e+00 5.68672e-02
2.39802e+00 5.39029e-02
2.44504e+00 5.10633e-02
2.49206e+00 4.83451e-02
2.53908e+00 4.57450e-02
2.58610e+00 4.32597e-02
2.63312e+00 4.08858e-02
2.68014e+00 3.86199e-02
2.72716e+00 3.64585e-02
2.77418e+00 3.43982e-02
2.82120e+00 3.24357e-02
2.86822e+00 3.05676e-02
2.91524e+00 2.87905e-02
2.96226e+00 2.71011e-02
3.00928e+00 2.54962e-02
3.05630e+00 2.39727e-02
3.10332e+00 2.25272e-02
3.15034e+00 2.11567e-02
3.19736e+00 1.98582e-02
3.24438e+00 1.86288e-02
3.29140e+00 1.74656e-02
3.33842e+00 1.63655e-02
3.38544e+00 1.53261e-02
3.43246e+00 1.43446e-02
3.47948e+00 1.34183e-02
3.52650e+00 1.25447e-02
3.57352e+00 1.17214e-02
3.62054e+00 1.09461e-02
3.66756e+00 1.02162e-02
3.71458e+00 9.52973e-03
3.76160e+00 8.88444e-03
3.80862e+00 8.27831e-03
3.85564e+00 7.70928e-03
3.90266e+00 7.17540e-03
3.94968e+00 6.67487e-03
3.99670e+00 6.20594e-03
4.04372e+00 5.76685e-03
4.09074e+00 5.35592e-03
4.13776e+00 4.97165e-03
4.18478e+00 4.61256e-03
4.23180e+00 4.27717e-03
4.27882e+00 3.96406e-03
4.32584e+00 3.67200e-03
4.37286e+00 3.39975e-03
4.41988e+00 3.14610e-03
4.46690e+00 2.90988e-03
4.51392e+00 2.69005e-03
4.56094e+00 2.48564e-03
4.60796e+00 2.29566e-03
4.65498e+00 2.11914e-03
4.70200e+00 1.95525e-03
4.74902e+00 1.80322e-03
4.79604e+00 1.66224e-03
4.84306e+00 1.53154e-03
4.89008e+00 1.41047e-03
4.93710e+00 1.29841e-03
4.98412e+00 1.19473e-03
5.03114e+00 1.09882e-03
5.07816e+00 1.01017e-03
5.12518e+00 9.28280e-04
5.17220e+00 8.52678e-04
5.21922e+00 7.82887e-04
5.26624e+00 7.18500e-04
5.31326e+00 6.59154e-04
5.36028e+00 6.04485e-04
5.40730e+00 5.54134e-04
5.45432e+00 5.07776e-04
5.50134e+00 4.65116e-04
5.54836e+00 4.25858e-04
5.59538e+00 3.89704e-04
5.64240e+00 3.56292e-04
5.68942e+00 3.25201e-04
5.73644e+00 2.96009e-04
5.78346e+00 2.68304e-04
5.83048e+00 2.42016e-04
5.87750e+00 2.17459e-04
5.92452e+00 1.94973e-04
5.97154e+00 1.74890e-04
6.01856e+00 1.57255e-04
6.06558e+00 1.41703e-04
6.11260e+00 1.27838e-04
6.15962e+00 1.15263e-04
6.20664e+00 1.03708e-04
6.25366e+00 9.31253e-05
6.30068e+00 8.34920e-05
6.34770e+00 7.47841e-05
6.39472e+00 6.69571e-05
6.44174e+00 5.99195e-05
6.48876e+00 5.35731e-05
6.53578e+00 4.78196e-05
6.58280e+00 4.25783e-05
6.62982e+00 3.78181e-05
6.67684e+00 3.35172e-05
6.72386e+00 2.96537e-05
6.77088e+00 2.62021e-05
6.81790e+00 2.31225e-05
6.86492e+00 2.03720e-05
6.91194e+00 1.79075e-05
6.95896e+00 1.56904e-05
7.00598e+00 1.37023e-05
7.05300e+00 1.19312e-05
7.10002e+00 1.03650e-05
7.14704e+00 8.99049e-06
7.19406e+00 7.78771e-06
7.24108e+00 6.73403e-06
7.28810e+00 5.80680e-06
7.33512e+00 4.98517e-06
7.38214e+00 4.26293e-06
7.42916e+00 3.64107e-06
7.47618e+00 3.12062e-06
7.52320e+00 2.70150e-06
7.57022e+00 2.37155e-06
7.61724e+00 2.11111e-06
7.66426e+00 1.90039e-06
7.71128e+00 1.71985e-06
7.75830e+00 1.55320e-06
7.80532e+00 1.38672e-06
7.85234e+00 1.20671e-06
7.89936e+00 1.00042e-06
7.94638e+00 7.74794e-07
7.99340e+00 5.55858e-07
8.04042e+00 3.70436e-07
8.08744e+00 2.44705e-07
8.13446e+00 1.83502e-07
8.18148e+00 1.65835e-07
8.22850e+00 1.69168e-07
8.27552e+00 1.71152e-07
8.32254e+00 1.60046e-07
8.36956e+00 1.40175e-07
8.41658e+00 1.17205e-07
8.46360e+00 9.67793e-08
8.51062e+00 8.21642e-08
8.55764e+00 7.20952e-08
8.60466e+00 6.47991e-08
8.65168e+00 5.85044e-08
8.69870e+00 5.20210e-08
8.74572e+00 4.55635e-08
8.79274e+00 3.95541e-08
8.83976e+00 3.44150e-08
8.88678e+00 3.03663e-08
8.93380e+00 2.70035e-08
8.98082e+00 2.38021e-08
9.02784e+00 2.02374e-08
9.07486e+00 1.59684e-08
9.12188e+00 1.13842e-08
9.16890e+00 7.05574e-09
9.21592e+00 3.55389e-09
9.26294e+00 1.33083e-09
9.30996e+00 2.28508e-10
9.35698e+00 -1.06743e-10


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_74-75.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.86091e-01
4.70200e-02 2.85476e-01
9.40400e-02 2.84713e-01
1.41060e-01 2.83655e-01
1.88080e-01 2.82153e-01
2.35100e-01 2.80087e-01
2.82120e-01 2.77475e-01
3.29140e-01 2.74379e-01
3.76160e-01 2.70862e-01
4.23180e-01 2.66981e-01
4.70200e-01 2.62768e-01
5.17220e-01 2.58238e-01
5.64240e-01 2.53409e-01
6.11260e-01 2.48300e-01
6.58280e-01 2.42939e-01
7.05300e-01 2.37359e-01
7.52320e-01 2.31592e-01
7.99340e-01 2.25671e-01
8.46360e-01 2.19624e-01
8.93380e-01 2.13478e-01
9.40400e-01 2.07257e-01
9.87420e-01 2.00986e-01
1.03444e+00 1.94690e-01
1.08146e+00 1.88387e-01
1.12848e+00 1.82098e-01
1.17550e+00 1.75845e-01
1.22252e+00 1.69642e-01
1.26954e+00 1.63505e-01
1.31656e+00 1.57446e-01
1.36358e+00 1.51480e-01
1.41060e+00 1.45617e-01
1.45762e+00 1.39865e-01
1.50464e+00 1.34232e-01
1.55166e+00 1.28726e-01
1.59868e+00 1.23354e-01
1.64570e+00 1.18118e-01
1.69272e+00 1.13022e-01
1.73974e+00 1.08071e-01
1.78676e+00 1.03266e-01
1.83378e+00 9.86074e-02
1.88080e+00 9.40965e-02
1.92782e+00 8.97335e-02
1.97484e+00 8.55182e-02
2.02186e+00 8.14495e-02
2.06888e+00 7.75256e-02
2.11590e+00 7.37453e-02
2.16292e+00 7.01066e-02
2.20994e+00 6.66072e-02
2.25696e+00 6.32444e-02
2.30398e+00 6.00155e-02
2.35100e+00 5.69179e-02
2.39802e+00 5.39484e-02
2.44504e+00 5.11039e-02
2.49206e+00 4.83811e-02
2.53908e+00 4.57767e-02
2.58610e+00 4.32875e-02
2.63312e+00 4.09099e-02
2.68014e+00 3.86407e-02
2.72716e+00 3.64763e-02
2.77418e+00 3.44133e-02
2.82120e+00 3.24485e-02
2.86822e+00 3.05782e-02
2.91524e+00 2.87993e-02
2.96226e+00 2.71083e-02
3.00928e+00 2.55021e-02
3.05630e+00 2.39774e-02
3.10332e+00 2.25310e-02
3.15034e+00 2.11597e-02
3.19736e+00 1.98607e-02
3.24438e+00 1.86309e-02
3.29140e+00 1.74673e-02
3.33842e+00 1.63671e-02
3.38544e+00 1.53276e-02
3.43246e+00 1.43461e-02
3.47948e+00 1.34198e-02
3.52650e+00 1.25463e-02
3.57352e+00 1.17232e-02
3.62054e+00 1.09480e-02
3.66756e+00 1.02185e-02
3.71458e+00 9.53220e-03
3.76160e+00 8.88717e-03
3.80862e+00 8.28132e-03
3.85564e+00 7.71256e-03
3.90266e+00 7.17893e-03
3.94968e+00 6.67866e-03
3.99670e+00 6.20997e-03
4.04372e+00 5.77111e-03
4.09074e+00 5.36038e-03
4.13776e+00 4.97629e-03
4.18478e+00 4.61736e-03
4.23180e+00 4.28211e-03
4.27882e+00 3.96913e-03
4.32584e+00 3.67715e-03
4.37286e+00 3.40498e-03
4.41988e+00 3.15138e-03
4.46690e+00 2.91519e-03
4.51392e+00 2.69537e-03
4.56094e+00 2.49095e-03
4.60796e+00 2.30094e-03
4.65498e+00 2.12437e-03
4.70200e+00 1.96043e-03
4.74902e+00 1.80832e-03
4.79604e+00 1.66725e-03
4.84306e+00 1.53645e-03
4.89008e+00 1.41526e-03
4.93710e+00 1.30308e-03
4.98412e+00 1.19928e-03
5.03114e+00 1.10327e-03
5.07816e+00 1.01450e-03
5.12518e+00 9.32477e-04
5.17220e+00 8.56699e-04
5.21922e+00 7.86675e-04
5.26624e+00 7.22044e-04
5.31326e+00 6.62515e-04
5.36028e+00 6.07803e-04
5.40730e+00 5.57607e-04
5.45432e+00 5.11471e-04
5.50134e+00 4.68825e-04
5.54836e+00 4.29093e-04
5.59538e+00 3.91716e-04
5.64240e+00 3.56462e-04
5.68942e+00 3.23390e-04
5.73644e+00 2.92576e-04
5.78346e+00 2.64090e-04
5.83048e+00 2.37959e-04
5.87750e+00 2.14156e-04
5.92452e+00 1.92655e-04
5.97154e+00 1.73423e-04
6.01856e+00 1.56321e-04
6.06558e+00 1.41051e-04
6.11260e+00 1.27305e-04
6.15962e+00 1.14772e-04
6.20664e+00 1.03241e-04
6.25366e+00 9.26679e-05
6.30068e+00 8.30275e-05
6.34770e+00 7.42947e-05
6.39472e+00 6.64280e-05
6.44174e+00 5.93488e-05
6.48876e+00 5.29732e-05
6.53578e+00 4.72174e-05
6.58280e+00 4.20083e-05
6.62982e+00 3.73043e-05
6.67684e+00 3.30694e-05
6.72386e+00 2.92677e-05
6.77088e+00 2.58628e-05
6.81790e+00 2.28171e-05
6.86492e+00 2.00930e-05
6.91194e+00 1.76527e-05
6.95896e+00 1.54612e-05
7.00598e+00 1.34985e-05
7.05300e+00 1.17487e-05
7.10002e+00 1.01959e-05
7.14704e+00 8.82461e-06
7.19406e+00 7.61986e-06
7.24108e+00 6.56719e-06
7.28810e+00 5.65211e-06
7.33512e+00 4.86050e-06
7.38214e+00 4.18141e-06
7.42916e+00 3.60544e-06
7.47618e+00 3.12320e-06
7.52320e+00 2.72510e-06
7.57022e+00 2.39941e-06
7.61724e+00 2.13305e-06
7.66426e+00 1.91292e-06
7.71128e+00 1.72584e-06
7.75830e+00 1.55726e-06
7.80532e+00 1.39161e-06
7.85234e+00 1.21326e-06
7.89936e+00 1.00756e-06
7.94638e+00 7.80907e-07
7.99340e+00 5.60048e-07
8.04042e+00 3.72579e-07
8.08744e+00 2.45439e-07
8.13446e+00 1.83740e-07
8.18148e+00 1.66187e-07
8.22850e+00 1.69904e-07
8.27552e+00 1.72203e-07
8.32254e+00 1.61169e-07
8.36956e+00 1.41199e-07
8.41658e+00 1.18052e-07
8.46360e+00 9.74613e-08
8.51062e+00 8.27494e-08
8.55764e+00 7.26347e-08
8.60466e+00 6.53190e-08
8.65168e+00 5.90062e-08
8.69870e+00 5.24900e-08
8.74572e+00 4.59897e-08
8.79274e+00 3.99351e-08
8.83976e+00 3.47562e-08
8.88678e+00 3.06777e-08
8.93380e+00 2.72905e-08
8.98082e+00 2.40635e-08
9.02784e+00 2.04656e-08
9.07486e+00 1.61516e-08
9.12188e+00 1.15161e-08
9.16890e+00 7.13757e-09
9.21592e+00 3.59457e-09
9.26294e+00 1.34542e-09
9.30996e+00 2.30361e-10
9.35698e+00 -1.08484e-10


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_75-76.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.84643e-01
4.70200e-02 2.84041e-01
9.40400e-02 2.83293e-01
1.41060e-01 2.82256e-01
1.88080e-01 2.80785e-01
2.35100e-01 2.78759e-01
2.82120e-01 2.76198e-01
3.29140e-01 2.73160e-01
3.76160e-01 2.69708e-01
4.23180e-01 2.65897e-01
4.70200e-01 2.61756e-01
5.17220e-01 2.57302e-01
5.64240e-01 2.52550e-01
6.11260e-01 2.47518e-01
6.58280e-01 2.42234e-01
7.05300e-01 2.36730e-01
7.52320e-01 2.31037e-01
7.99340e-01 2.25188e-01
8.46360e-01 2.19210e-01
8.93380e-01 2.13128e-01
9.40400e-01 2.06967e-01
9.87420e-01 2.00753e-01
1.03444e+00 1.94508e-01
1.08146e+00 1.88253e-01
1.12848e+00 1.82007e-01
1.17550e+00 1.75791e-01
1.22252e+00 1.69623e-01
1.26954e+00 1.63515e-01
1.31656e+00 1.57482e-01
1.36358e+00 1.51537e-01
1.41060e+00 1.45693e-01
1.45762e+00 1.39956e-01
1.50464e+00 1.34335e-01
1.55166e+00 1.28839e-01
1.59868e+00 1.23473e-01
1.64570e+00 1.18242e-01
1.69272e+00 1.13150e-01
1.73974e+00 1.08199e-01
1.78676e+00 1.03394e-01
1.83378e+00 9.87341e-02
1.88080e+00 9.42207e-02
1.92782e+00 8.98543e-02
1.97484e+00 8.56351e-02
2.02186e+00 8.15617e-02
2.06888e+00 7.76329e-02
2.11590e+00 7.38473e-02
2.16292e+00 7.02032e-02
2.20994e+00 6.66983e-02
2.25696e+00 6.33299e-02
2.30398e+00 6.00956e-02
2.35100e+00 5.69926e-02
2.39802e+00 5.40179e-02
2.44504e+00 5.11684e-02
2.49206e+00 4.84407e-02
2.53908e+00 4.58318e-02
2.58610e+00 4.33383e-02
2.63312e+00 4.09567e-02
2.68014e+00 3.86837e-02
2.72716e+00 3.65158e-02
2.77418e+00 3.44497e-02
2.82120e+00 3.24818e-02
2.86822e+00 3.06089e-02
2.91524e+00 2.88276e-02
2.96226e+00 2.71344e-02
3.00928e+00 2.55262e-02
3.05630e+00 2.39997e-02
3.10332e+00 2.25517e-02
3.15034e+00 2.11791e-02
3.19736e+00 1.98788e-02
3.24438e+00 1.86479e-02
3.29140e+00 1.74834e-02
3.33842e+00 1.63824e-02
3.38544e+00 1.53421e-02
3.43246e+00 1.43600e-02
3.47948e+00 1.34332e-02
3.52650e+00 1.25593e-02
3.57352e+00 1.17358e-02
3.62054e+00 1.09603e-02
3.66756e+00 1.02304e-02
3.71458e+00 9.54384e-03
3.76160e+00 8.89858e-03
3.80862e+00 8.29251e-03
3.85564e+00 7.72355e-03
3.90266e+00 7.18975e-03
3.94968e+00 6.68931e-03
3.99670e+00 6.22046e-03
4.04372e+00 5.78143e-03
4.09074e+00 5.37054e-03
4.13776e+00 4.98628e-03
4.18478e+00 4.62718e-03
4.23180e+00 4.29174e-03
4.27882e+00 3.97857e-03
4.32584e+00 3.68640e-03
4.37286e+00 3.41403e-03
4.41988e+00 3.16022e-03
4.46690e+00 2.92381e-03
4.51392e+00 2.70378e-03
4.56094e+00 2.49914e-03
4.60796e+00 2.30889e-03
4.65498e+00 2.13210e-03
4.70200e+00 1.96791e-03
4.74902e+00 1.81556e-03
4.79604e+00 1.67425e-03
4.84306e+00 1.54320e-03
4.89008e+00 1.42176e-03
4.93710e+00 1.30933e-03
4.98412e+00 1.20530e-03
5.03114e+00 1.10906e-03
5.07816e+00 1.02006e-03
5.12518e+00 9.37808e-04
5.17220e+00 8.61778e-04
5.21922e+00 7.91476e-04
5.26624e+00 7.26563e-04
5.31326e+00 6.66796e-04
5.36028e+00 6.11930e-04
5.40730e+00 5.61704e-04
5.45432e+00 5.15584e-04
5.50134e+00 4.72834e-04
5.54836e+00 4.32716e-04
5.59538e+00 3.94519e-04
5.64240e+00 3.58083e-04
5.68942e+00 3.23751e-04
5.73644e+00 2.91884e-04
5.78346e+00 2.62836e-04
5.83048e+00 2.36689e-04
5.87750e+00 2.13215e-04
5.92452e+00 1.92170e-04
5.97154e+00 1.73310e-04
6.01856e+00 1.56379e-04
6.06558e+00 1.41113e-04
6.11260e+00 1.27242e-04
6.15962e+00 1.14500e-04
6.20664e+00 1.02719e-04
6.25366e+00 9.19046e-05
6.30068e+00 8.20822e-05
6.34770e+00 7.32766e-05
6.39472e+00 6.54672e-05
6.44174e+00 5.85309e-05
6.48876e+00 5.23299e-05
6.53578e+00 4.67268e-05
6.58280e+00 4.16112e-05
6.62982e+00 3.69519e-05
6.67684e+00 3.27321e-05
6.72386e+00 2.89350e-05
6.77088e+00 2.55398e-05
6.81790e+00 2.25106e-05
6.86492e+00 1.98080e-05
6.91194e+00 1.73927e-05
6.95896e+00 1.52280e-05
7.00598e+00 1.32906e-05
7.05300e+00 1.15611e-05
7.10002e+00 1.00201e-05
7.14704e+00 8.64964e-06
7.19406e+00 7.44026e-06
7.24108e+00 6.38582e-06
7.28810e+00 5.48021e-06
7.33512e+00 4.71643e-06
7.38214e+00 4.08057e-06
7.42916e+00 3.55527e-06
7.47618e+00 3.12314e-06
7.52320e+00 2.76663e-06
7.57022e+00 2.46598e-06
7.61724e+00 2.20013e-06
7.66426e+00 1.94799e-06
7.71128e+00 1.68969e-06
7.75830e+00 1.42427e-06
7.80532e+00 1.16536e-06
7.85234e+00 9.26998e-07
7.89936e+00 7.22828e-07
7.94638e+00 5.58000e-07
7.99340e+00 4.29443e-07
8.04042e+00 3.33748e-07
8.08744e+00 2.67452e-07
8.13446e+00 2.25293e-07
8.18148e+00 1.99829e-07
8.22850e+00 1.83489e-07
8.27552e+00 1.68762e-07
8.32254e+00 1.51601e-07
8.36956e+00 1.33200e-07
8.41658e+00 1.15192e-07
8.46360e+00 9.92047e-08
8.51062e+00 8.61483e-08
8.55764e+00 7.55737e-08
8.60466e+00 6.68784e-08
8.65168e+00 5.94604e-08
8.69870e+00 5.28166e-08
8.74572e+00 4.66837e-08
8.79274e+00 4.08337e-08
8.83976e+00 3.50389e-08
8.88678e+00 2.91799e-08
8.93380e+00 2.34729e-08
8.98082e+00 1.81987e-08
9.02784e+00 1.36381e-08
9.07486e+00 9.99893e-09
9.12188e+00 7.19999e-09
9.16890e+00 5.08789e-09
9.21592e+00 3.50929e-09
9.26294e+00 2.31899e-09
9.30996e+00 1.41363e-09
9.35698e+00 7.03279e-10


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_76-77.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.82910e-01
4.70200e-02 2.82322e-01
9.40400e-02 2.81593e-01
1.41060e-01 2.80579e-01
1.88080e-01 2.79141e-01
2.35100e-01 2.77162e-01
2.82120e-01 2.74658e-01
3.29140e-01 2.71687e-01
3.76160e-01 2.68308e-01
4.23180e-01 2.64577e-01
4.70200e-01 2.60518e-01
5.17220e-01 2.56150e-01
5.64240e-01 2.51486e-01
6.11260e-01 2.46543e-01
6.58280e-01 2.41349e-01
7.05300e-01 2.35933e-01
7.52320e-01 2.30326e-01
7.99340e-01 2.24561e-01
8.46360e-01 2.18662e-01
8.93380e-01 2.12657e-01
9.40400e-01 2.06568e-01
9.87420e-01 2.00421e-01
1.03444e+00 1.94239e-01
1.08146e+00 1.88040e-01
1.12848e+00 1.81847e-01
1.17550e+00 1.75678e-01
1.22252e+00 1.69552e-01
1.26954e+00 1.63482e-01
1.31656e+00 1.57482e-01
1.36358e+00 1.51566e-01
1.41060e+00 1.45746e-01
1.45762e+00 1.40030e-01
1.50464e+00 1.34426e-01
1.55166e+00 1.28944e-01
1.59868e+00 1.23590e-01
1.64570e+00 1.18368e-01
1.69272e+00 1.13281e-01
1.73974e+00 1.08335e-01
1.78676e+00 1.03533e-01
1.83378e+00 9.88738e-02
1.88080e+00 9.43600e-02
1.92782e+00 8.99921e-02
1.97484e+00 8.57704e-02
2.02186e+00 8.16938e-02
2.06888e+00 7.77612e-02
2.11590e+00 7.39712e-02
2.16292e+00 7.03224e-02
2.20994e+00 6.68125e-02
2.25696e+00 6.34390e-02
2.30398e+00 6.01994e-02
2.35100e+00 5.70912e-02
2.39802e+00 5.41113e-02
2.44504e+00 5.12566e-02
2.49206e+00 4.85239e-02
2.53908e+00 4.59102e-02
2.58610e+00 4.34120e-02
2.63312e+00 4.10260e-02
2.68014e+00 3.87488e-02
2.72716e+00 3.65770e-02
2.77418e+00 3.45071e-02
2.82120e+00 3.25358e-02
2.86822e+00 3.06596e-02
2.91524e+00 2.88752e-02
2.96226e+00 2.71792e-02
3.00928e+00 2.55684e-02
3.05630e+00 2.40395e-02
3.10332e+00 2.25892e-02
3.15034e+00 2.12146e-02
3.19736e+00 1.99124e-02
3.24438e+00 1.86798e-02
3.29140e+00 1.75137e-02
3.33842e+00 1.64112e-02
3.38544e+00 1.53697e-02
3.43246e+00 1.43863e-02
3.47948e+00 1.34584e-02
3.52650e+00 1.25834e-02
3.57352e+00 1.17589e-02
3.62054e+00 1.09825e-02
3.66756e+00 1.02518e-02
3.71458e+00 9.56452e-03
3.76160e+00 8.91853e-03
3.80862e+00 8.31178e-03
3.85564e+00 7.74218e-03
3.90266e+00 7.20775e-03
3.94968e+00 6.70671e-03
3.99670e+00 6.23729e-03
4.04372e+00 5.79771e-03
4.09074e+00 5.38628e-03
4.13776e+00 5.00150e-03
4.18478e+00 4.64189e-03
4.23180e+00 4.30597e-03
4.27882e+00 3.99231e-03
4.32584e+00 3.69967e-03
4.37286e+00 3.42683e-03
4.41988e+00 3.17257e-03
4.46690e+00 2.93571e-03
4.51392e+00 2.71524e-03
4.56094e+00 2.51016e-03
4.60796e+00 2.31949e-03
4.65498e+00 2.14227e-03
4.70200e+00 1.97768e-03
4.74902e+00 1.82492e-03
4.79604e+00 1.68321e-03
4.84306e+00 1.55177e-03
4.89008e+00 1.42995e-03
4.93710e+00 1.31715e-03
4.98412e+00 1.21276e-03
5.03114e+00 1.11619e-03
5.07816e+00 1.02687e-03
5.12518e+00 9.44289e-04
5.17220e+00 8.67917e-04
5.21922e+00 7.97248e-04
5.26624e+00 7.31972e-04
5.31326e+00 6.71893e-04
5.36028e+00 6.16818e-04
5.40730e+00 5.66524e-04
5.45432e+00 5.20388e-04
5.50134e+00 4.77495e-04
5.54836e+00 4.36920e-04
5.59538e+00 3.97781e-04
5.64240e+00 3.60003e-04
5.68942e+00 3.24252e-04
5.73644e+00 2.91220e-04
5.78346e+00 2.61582e-04
5.83048e+00 2.35468e-04
5.87750e+00 2.12386e-04
5.92452e+00 1.91810e-04
5.97154e+00 1.73217e-04
6.01856e+00 1.56245e-04
6.06558e+00 1.40763e-04
6.11260e+00 1.26657e-04
6.15962e+00 1.13815e-04
6.20664e+00 1.02136e-04
6.25366e+00 9.15462e-05
6.30068e+00 8.19708e-05
6.34770e+00 7.33369e-05
6.39472e+00 6.55658e-05
6.44174e+00 5.85661e-05
6.48876e+00 5.22449e-05
6.53578e+00 4.65090e-05
6.58280e+00 4.12826e-05
6.62982e+00 3.65387e-05
6.67684e+00 3.22596e-05
6.72386e+00 2.84274e-05
6.77088e+00 2.50188e-05
6.81790e+00 2.19899e-05
6.86492e+00 1.92919e-05
6.91194e+00 1.68761e-05
6.95896e+00 1.47004e-05
7.00598e+00 1.27543e-05
7.05300e+00 1.10369e-05
7.10002e+00 9.54719e-06
7.14704e+00 8.28047e-06
7.19406e+00 7.20812e-06
7.24108e+00 6.29233e-06
7.28810e+00 5.49523e-06
7.33512e+00 4.78242e-06
7.38214e+00 4.14774e-06
7.42916e+00 3.59890e-06
7.47618e+00 3.14373e-06
7.52320e+00 2.78727e-06
7.57022e+00 2.50418e-06
7.61724e+00 2.25032e-06
7.66426e+00 1.98127e-06
7.71128e+00 1.65600e-06
7.75830e+00 1.28487e-06
7.80532e+00 9.18110e-07
7.85234e+00 6.06965e-07
7.89936e+00 4.00669e-07
7.94638e+00 3.04344e-07
7.99340e+00 2.80382e-07
8.04042e+00 2.89417e-07
8.08744e+00 2.92728e-07
8.13446e+00 2.72914e-07
8.18148e+00 2.38378e-07
8.22850e+00 1.99066e-07
8.27552e+00 1.64839e-07
8.32254e+00 1.40655e-07
8.36956e+00 1.24043e-07
8.41658e+00 1.11915e-07
8.46360e+00 1.01193e-07
8.51062e+00 9.00303e-08
8.55764e+00 7.89288e-08
8.60466e+00 6.86524e-08
8.65168e+00 5.99641e-08
8.69870e+00 5.31663e-08
8.74572e+00 4.74481e-08
8.79274e+00 4.18342e-08
8.83976e+00 3.53492e-08
8.88678e+00 2.74823e-08
8.93380e+00 1.91562e-08
8.98082e+00 1.15695e-08
9.02784e+00 5.92107e-09
9.07486e+00 3.04459e-09
9.12188e+00 2.32104e-09
9.16890e+00 2.77010e-09
9.21592e+00 3.41144e-09
9.26294e+00 3.41789e-09
9.30996e+00 2.74983e-09
9.35698e+00 1.62007e-09


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_77-78.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.80909e-01
4.70200e-02 2.80337e-01
9.40400e-02 2.79626e-01
1.41060e-01 2.78640e-01
1.88080e-01 2.77239e-01
2.35100e-01 2.75311e-01
2.82120e-01 2.72869e-01
3.29140e-01 2.69972e-01
3.76160e-01 2.66675e-01
4.23180e-01 2.63030e-01
4.70200e-01 2.59064e-01
5.17220e-01 2.54791e-01
5.64240e-01 2.50225e-01
6.11260e-01 2.45382e-01
6.58280e-01 2.40287e-01
7.05300e-01 2.34971e-01
7.52320e-01 2.29462e-01
7.99340e-01 2.23791e-01
8.46360e-01 2.17984e-01
8.93380e-01 2.12066e-01
9.40400e-01 2.06060e-01
9.87420e-01 1.99991e-01
1.03444e+00 1.93880e-01
1.08146e+00 1.87749e-01
1.12848e+00 1.81617e-01
1.17550e+00 1.75504e-01
1.22252e+00 1.69429e-01
1.26954e+00 1.63404e-01
1.31656e+00 1.57444e-01
1.36358e+00 1.51564e-01
1.41060e+00 1.45775e-01
1.45762e+00 1.40085e-01
1.50464e+00 1.34505e-01
1.55166e+00 1.29041e-01
1.59868e+00 1.23703e-01
1.64570e+00 1.18493e-01
1.69272e+00 1.13417e-01
1.73974e+00 1.08479e-01
1.78676e+00 1.03681e-01
1.83378e+00 9.90258e-02
1.88080e+00 9.45138e-02
1.92782e+00 9.01463e-02
1.97484e+00 8.59237e-02
2.02186e+00 8.18453e-02
2.06888e+00 7.79099e-02
2.11590e+00 7.41164e-02
2.16292e+00 7.04636e-02
2.20994e+00 6.69493e-02
2.25696e+00 6.35710e-02
2.30398e+00 6.03264e-02
2.35100e+00 5.72130e-02
2.39802e+00 5.42280e-02
2.44504e+00 5.13681e-02
2.49206e+00 4.86303e-02
2.53908e+00 4.60115e-02
2.58610e+00 4.35084e-02
2.63312e+00 4.11176e-02
2.68014e+00 3.88357e-02
2.72716e+00 3.66594e-02
2.77418e+00 3.45853e-02
2.82120e+00 3.26099e-02
2.86822e+00 3.07298e-02
2.91524e+00 2.89418e-02
2.96226e+00 2.72423e-02
3.00928e+00 2.56283e-02
3.05630e+00 2.40963e-02
3.10332e+00 2.26432e-02
3.15034e+00 2.12659e-02
3.19736e+00 1.99612e-02
3.24438e+00 1.87262e-02
3.29140e+00 1.75579e-02
3.33842e+00 1.64534e-02
3.38544e+00 1.54099e-02
3.43246e+00 1.44247e-02
3.47948e+00 1.34951e-02
3.52650e+00 1.26185e-02
3.57352e+00 1.17925e-02
3.62054e+00 1.10147e-02
3.66756e+00 1.02826e-02
3.71458e+00 9.59403e-03
3.76160e+00 8.94683e-03
3.80862e+00 8.33892e-03
3.85564e+00 7.76822e-03
3.90266e+00 7.23274e-03
3.94968e+00 6.73070e-03
3.99670e+00 6.26031e-03
4.04372e+00 5.81981e-03
4.09074e+00 5.40750e-03
4.13776e+00 5.02186e-03
4.18478e+00 4.66143e-03
4.23180e+00 4.32471e-03
4.27882e+00 4.01028e-03
4.32584e+00 3.71689e-03
4.37286e+00 3.44333e-03
4.41988e+00 3.18836e-03
4.46690e+00 2.95083e-03
4.51392e+00 2.72969e-03
4.56094e+00 2.52397e-03
4.60796e+00 2.33268e-03
4.65498e+00 2.15486e-03
4.70200e+00 1.98968e-03
4.74902e+00 1.83636e-03
4.79604e+00 1.69411e-03
4.84306e+00 1.56215e-03
4.89008e+00 1.43984e-03
4.93710e+00 1.32655e-03
4.98412e+00 1.22167e-03
5.03114e+00 1.12459e-03
5.07816e+00 1.03479e-03
5.12518e+00 9.51776e-04
5.17220e+00 8.75055e-04
5.21922e+00 8.04147e-04
5.26624e+00 7.38669e-04
5.31326e+00 6.78292e-04
5.36028e+00 6.22690e-04
5.40730e+00 5.71519e-04
5.45432e+00 5.24201e-04
5.50134e+00 4.79988e-04
5.54836e+00 4.38126e-04
5.59538e+00 3.97897e-04
5.64240e+00 3.59311e-04
5.68942e+00 3.23041e-04
5.73644e+00 2.89787e-04
5.78346e+00 2.60227e-04
5.83048e+00 2.34429e-04
5.87750e+00 2.11764e-04
5.92452e+00 1.91563e-04
5.97154e+00 1.73164e-04
6.01856e+00 1.56162e-04
6.06558e+00 1.40524e-04
6.11260e+00 1.26245e-04
6.15962e+00 1.13319e-04
6.20664e+00 1.01694e-04
6.25366e+00 9.12280e-05
6.30068e+00 8.17709e-05
6.34770e+00 7.31731e-05
6.39472e+00 6.53167e-05
6.44174e+00 5.81571e-05
6.48876e+00 5.16597e-05
6.53578e+00 4.57899e-05
6.58280e+00 4.05114e-05
6.62982e+00 3.57834e-05
6.67684e+00 3.15637e-05
6.72386e+00 2.78106e-05
6.77088e+00 2.44815e-05
6.81790e+00 2.15320e-05
6.86492e+00 1.89172e-05
6.91194e+00 1.65921e-05
6.95896e+00 1.45162e-05
7.00598e+00 1.26697e-05
7.05300e+00 1.10390e-05
7.10002e+00 9.61057e-06
7.14704e+00 8.36967e-06
7.19406e+00 7.29401e-06
7.24108e+00 6.35839e-06
7.28810e+00 5.53761e-06
7.33512e+00 4.80870e-06
7.38214e+00 4.16708e-06
7.42916e+00 3.61720e-06
7.47618e+00 3.16357e-06
7.52320e+00 2.80814e-06
7.57022e+00 2.52456e-06
7.61724e+00 2.26900e-06
7.66426e+00 1.99735e-06
7.71128e+00 1.66891e-06
7.75830e+00 1.29441e-06
7.80532e+00 9.24467e-07
7.85234e+00 6.10749e-07
7.89936e+00 4.02867e-07
7.94638e+00 3.05954e-07
7.99340e+00 2.82043e-07
8.04042e+00 2.91401e-07
8.08744e+00 2.94938e-07
8.13446e+00 2.75095e-07
8.18148e+00 2.40356e-07
8.22850e+00 2.00770e-07
8.27552e+00 1.66295e-07
8.32254e+00 1.41941e-07
8.36956e+00 1.25220e-07
8.41658e+00 1.13018e-07
8.46360e+00 1.02233e-07
8.51062e+00 9.10011e-08
8.55764e+00 7.98197e-08
8.60466e+00 6.94503e-08
8.65168e+00 6.06535e-08
8.69870e+00 5.37382e-08
8.74572e+00 4.79230e-08
8.79274e+00 4.22655e-08
8.83976e+00 3.58231e-08
8.88678e+00 2.80784e-08
8.93380e+00 1.98271e-08
8.98082e+00 1.21175e-08
9.02784e+00 5.99801e-09
9.07486e+00 2.22834e-09
9.12188e+00 4.19559e-10
9.16890e+00 -1.02971e-10
9.21592e+00 -1.38892e-11
9.26294e+00 1.02511e-10
9.30996e+00 1.26471e-10
9.35698e+00 8.71200e-11


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_78-79.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.78654e-01
4.70200e-02 2.78099e-01
9.40400e-02 2.77410e-01
1.41060e-01 2.76452e-01
1.88080e-01 2.75091e-01
2.35100e-01 2.73217e-01
2.82120e-01 2.70844e-01
3.29140e-01 2.68026e-01
3.76160e-01 2.64817e-01
4.23180e-01 2.61267e-01
4.70200e-01 2.57401e-01
5.17220e-01 2.53232e-01
5.64240e-01 2.48773e-01
6.11260e-01 2.44039e-01
6.58280e-01 2.39055e-01
7.05300e-01 2.33848e-01
7.52320e-01 2.28447e-01
7.99340e-01 2.22881e-01
8.46360e-01 2.17176e-01
8.93380e-01 2.11355e-01
9.40400e-01 2.05442e-01
9.87420e-01 1.99461e-01
1.03444e+00 1.93432e-01
1.08146e+00 1.87377e-01
1.12848e+00 1.81316e-01
1.17550e+00 1.75268e-01
1.22252e+00 1.69251e-01
1.26954e+00 1.63279e-01
1.31656e+00 1.57367e-01
1.36358e+00 1.51529e-01
1.41060e+00 1.45777e-01
1.45762e+00 1.40120e-01
1.50464e+00 1.34568e-01
1.55166e+00 1.29129e-01
1.59868e+00 1.23810e-01
1.64570e+00 1.18618e-01
1.69272e+00 1.13555e-01
1.73974e+00 1.08627e-01
1.78676e+00 1.03838e-01
1.83378e+00 9.91887e-02
1.88080e+00 9.46807e-02
1.92782e+00 9.03155e-02
1.97484e+00 8.60937e-02
2.02186e+00 8.20148e-02
2.06888e+00 7.80778e-02
2.11590e+00 7.42819e-02
2.16292e+00 7.06259e-02
2.20994e+00 6.71077e-02
2.25696e+00 6.37251e-02
2.30398e+00 6.04759e-02
2.35100e+00 5.73576e-02
2.39802e+00 5.43674e-02
2.44504e+00 5.15022e-02
2.49206e+00 4.87592e-02
2.53908e+00 4.61351e-02
2.58610e+00 4.36267e-02
2.63312e+00 4.12307e-02
2.68014e+00 3.89438e-02
2.72716e+00 3.67626e-02
2.77418e+00 3.46837e-02
2.82120e+00 3.27037e-02
2.86822e+00 3.08193e-02
2.91524e+00 2.90270e-02
2.96226e+00 2.73235e-02
3.00928e+00 2.57056e-02
3.05630e+00 2.41700e-02
3.10332e+00 2.27134e-02
3.15034e+00 2.13327e-02
3.19736e+00 2.00249e-02
3.24438e+00 1.87869e-02
3.29140e+00 1.76158e-02
3.33842e+00 1.65086e-02
3.38544e+00 1.54625e-02
3.43246e+00 1.44749e-02
3.47948e+00 1.35431e-02
3.52650e+00 1.26643e-02
3.57352e+00 1.18363e-02
3.62054e+00 1.10565e-02
3.66756e+00 1.03226e-02
3.71458e+00 9.63220e-03
3.76160e+00 8.98332e-03
3.80862e+00 8.37380e-03
3.85564e+00 7.80157e-03
3.90266e+00 7.26463e-03
3.94968e+00 6.76118e-03
3.99670e+00 6.28945e-03
4.04372e+00 5.84766e-03
4.09074e+00 5.43410e-03
4.13776e+00 5.04728e-03
4.18478e+00 4.68570e-03
4.23180e+00 4.34788e-03
4.27882e+00 4.03239e-03
4.32584e+00 3.73799e-03
4.37286e+00 3.46345e-03
4.41988e+00 3.20754e-03
4.46690e+00 2.96910e-03
4.51392e+00 2.74709e-03
4.56094e+00 2.54053e-03
4.60796e+00 2.34843e-03
4.65498e+00 2.16982e-03
4.70200e+00 2.00388e-03
4.74902e+00 1.84984e-03
4.79604e+00 1.70691e-03
4.84306e+00 1.57433e-03
4.89008e+00 1.45142e-03
4.93710e+00 1.33753e-03
4.98412e+00 1.23201e-03
5.03114e+00 1.13423e-03
5.07816e+00 1.04374e-03
5.12518e+00 9.60176e-04
5.17220e+00 8.83152e-04
5.21922e+00 8.12273e-04
5.26624e+00 7.46913e-04
5.31326e+00 6.86309e-04
5.36028e+00 6.29694e-04
5.40730e+00 5.76335e-04
5.45432e+00 5.25928e-04
5.50134e+00 4.78484e-04
5.54836e+00 4.34022e-04
5.59538e+00 3.92563e-04
5.64240e+00 3.54185e-04
5.68942e+00 3.19018e-04
5.73644e+00 2.87193e-04
5.78346e+00 2.58833e-04
5.83048e+00 2.33758e-04
5.87750e+00 2.11443e-04
5.92452e+00 1.91344e-04
5.97154e+00 1.72922e-04
6.01856e+00 1.55853e-04
6.06558e+00 1.40121e-04
6.11260e+00 1.25733e-04
6.15962e+00 1.12699e-04
6.20664e+00 1.00975e-04
6.25366e+00 9.04332e-05
6.30068e+00 8.09339e-05
6.34770e+00 7.23387e-05
6.39472e+00 6.45339e-05
6.44174e+00 5.74630e-05
6.48876e+00 5.10773e-05
6.53578e+00 4.53283e-05
6.58280e+00 4.01657e-05
6.62982e+00 3.55349e-05
6.67684e+00 3.13804e-05
6.72386e+00 2.76466e-05
6.77088e+00 2.42835e-05
6.81790e+00 2.12619e-05
6.86492e+00 1.85573e-05
6.91194e+00 1.61451e-05
6.95896e+00 1.40030e-05
7.00598e+00 1.21182e-05
7.05300e+00 1.04808e-05
7.10002e+00 9.08110e-06
7.14704e+00 7.90602e-06
7.19406e+00 6.92238e-06
7.24108e+00 6.08921e-06
7.28810e+00 5.36554e-06
7.33512e+00 4.71406e-06
7.38214e+00 4.12779e-06
7.42916e+00 3.61461e-06
7.47618e+00 3.18251e-06
7.52320e+00 2.83688e-06
7.57022e+00 2.55460e-06
7.61724e+00 2.29486e-06
7.66426e+00 2.01663e-06
7.71128e+00 1.68213e-06
7.75830e+00 1.30323e-06
7.80532e+00 9.30298e-07
7.85234e+00 6.14704e-07
7.89936e+00 4.05777e-07
7.94638e+00 3.08400e-07
7.99340e+00 2.84396e-07
8.04042e+00 2.93819e-07
8.08744e+00 2.97375e-07
8.13446e+00 2.77412e-07
8.18148e+00 2.42464e-07
8.22850e+00 2.02635e-07
8.27552e+00 1.67941e-07
8.32254e+00 1.43419e-07
8.36956e+00 1.26568e-07
8.41658e+00 1.14259e-07
8.46360e+00 1.03374e-07
8.51062e+00 9.20386e-08
8.55764e+00 8.07557e-08
8.60466e+00 7.02930e-08
8.65168e+00 6.14170e-08
8.69870e+00 5.44382e-08
8.74572e+00 4.85654e-08
8.79274e+00 4.28445e-08
8.83976e+00 3.63214e-08
8.88678e+00 2.84729e-08
8.93380e+00 2.01074e-08
8.98082e+00 1.22892e-08
9.02784e+00 6.08278e-09
9.07486e+00 2.25954e-09
9.12188e+00 4.25174e-10
9.16890e+00 -1.04606e-10
9.21592e+00 -1.40972e-11
9.26294e+00 1.04045e-10
9.30996e+00 1.28364e-10
9.35698e+00 8.84244e-11


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_79-80.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.76168e-01
4.70200e-02 2.75631e-01
9.40400e-02 2.74964e-01
1.41060e-01 2.74036e-01
1.88080e-01 2.72717e-01
2.35100e-01 2.70901e-01
2.82120e-01 2.68600e-01
3.29140e-01 2.65866e-01
3.76160e-01 2.62751e-01
4.23180e-01 2.59303e-01
4.70200e-01 2.55543e-01
5.17220e-01 2.51486e-01
5.64240e-01 2.47143e-01
6.11260e-01 2.42527e-01
6.58280e-01 2.37661e-01
7.05300e-01 2.32572e-01
7.52320e-01 2.27289e-01
7.99340e-01 2.21838e-01
8.46360e-01 2.16244e-01
8.93380e-01 2.10531e-01
9.40400e-01 2.04720e-01
9.87420e-01 1.98836e-01
1.03444e+00 1.92899e-01
1.08146e+00 1.86929e-01
1.12848e+00 1.80947e-01
1.17550e+00 1.74972e-01
1.22252e+00 1.69022e-01
1.26954e+00 1.63111e-01
1.31656e+00 1.57254e-01
1.36358e+00 1.51464e-01
1.41060e+00 1.45756e-01
1.45762e+00 1.40137e-01
1.50464e+00 1.34618e-01
1.55166e+00 1.29208e-01
1.59868e+00 1.23914e-01
1.64570e+00 1.18742e-01
1.69272e+00 1.13696e-01
1.73974e+00 1.08783e-01
1.78676e+00 1.04005e-01
1.83378e+00 9.93638e-02
1.88080e+00 9.48621e-02
1.92782e+00 9.05012e-02
1.97484e+00 8.62819e-02
2.02186e+00 8.22039e-02
2.06888e+00 7.82665e-02
2.11590e+00 7.44691e-02
2.16292e+00 7.08106e-02
2.20994e+00 6.72892e-02
2.25696e+00 6.39028e-02
2.30398e+00 6.06491e-02
2.35100e+00 5.75260e-02
2.39802e+00 5.45306e-02
2.44504e+00 5.16601e-02
2.49206e+00 4.89115e-02
2.53908e+00 4.62819e-02
2.58610e+00 4.37679e-02
2.63312e+00 4.13664e-02
2.68014e+00 3.90739e-02
2.72716e+00 3.68873e-02
2.77418e+00 3.48031e-02
2.82120e+00 3.28180e-02
2.86822e+00 3.09285e-02
2.91524e+00 2.91313e-02
2.96226e+00 2.74232e-02
3.00928e+00 2.58008e-02
3.05630e+00 2.42608e-02
3.10332e+00 2.28001e-02
3.15034e+00 2.14154e-02
3.19736e+00 2.01038e-02
3.24438e+00 1.88622e-02
3.29140e+00 1.76876e-02
3.33842e+00 1.65771e-02
3.38544e+00 1.55279e-02
3.43246e+00 1.45373e-02
3.47948e+00 1.36026e-02
3.52650e+00 1.27211e-02
3.57352e+00 1.18904e-02
3.62054e+00 1.11081e-02
3.66756e+00 1.03718e-02
3.71458e+00 9.67922e-03
3.76160e+00 9.02817e-03
3.80862e+00 8.41658e-03
3.85564e+00 7.84237e-03
3.90266e+00 7.30353e-03
3.94968e+00 6.79827e-03
3.99670e+00 6.32480e-03
4.04372e+00 5.88134e-03
4.09074e+00 5.46620e-03
4.13776e+00 5.07785e-03
4.18478e+00 4.71480e-03
4.23180e+00 4.37558e-03
4.27882e+00 4.05875e-03
4.32584e+00 3.76305e-03
4.37286e+00 3.48727e-03
4.41988e+00 3.23018e-03
4.46690e+00 2.99060e-03
4.51392e+00 2.76751e-03
4.56094e+00 2.55990e-03
4.60796e+00 2.36680e-03
4.65498e+00 2.18722e-03
4.70200e+00 2.02036e-03
4.74902e+00 1.86544e-03
4.79604e+00 1.72168e-03
4.84306e+00 1.58833e-03
4.89008e+00 1.46468e-03
4.93710e+00 1.35006e-03
4.98412e+00 1.24379e-03
5.03114e+00 1.14524e-03
5.07816e+00 1.05401e-03
5.12518e+00 9.69804e-04
5.17220e+00 8.92348e-04
5.21922e+00 8.21309e-04
5.26624e+00 7.55868e-04
5.31326e+00 6.94922e-04
5.36028e+00 6.37365e-04
5.40730e+00 5.82160e-04
5.45432e+00 5.29234e-04
5.50134e+00 4.79220e-04
5.54836e+00 4.32770e-04
5.59538e+00 3.90506e-04
5.64240e+00 3.52518e-04
5.68942e+00 3.18399e-04
5.73644e+00 2.87729e-04
5.78346e+00 2.60086e-04
5.83048e+00 2.35100e-04
5.87750e+00 2.12458e-04
5.92452e+00 1.91849e-04
5.97154e+00 1.72966e-04
6.01856e+00 1.55610e-04
6.06558e+00 1.39737e-04
6.11260e+00 1.25314e-04
6.15962e+00 1.12311e-04
6.20664e+00 1.00651e-04
6.25366e+00 9.01814e-05
6.30068e+00 8.07402e-05
6.34770e+00 7.21661e-05
6.39472e+00 6.43360e-05
6.44174e+00 5.72134e-05
6.48876e+00 5.07741e-05
6.53578e+00 4.49936e-05
6.58280e+00 3.98370e-05
6.62982e+00 3.52387e-05
6.67684e+00 3.11275e-05
6.72386e+00 2.74322e-05
6.77088e+00 2.40899e-05
6.81790e+00 2.10693e-05
6.86492e+00 1.83463e-05
6.91194e+00 1.58968e-05
6.95896e+00 1.36994e-05
7.00598e+00 1.17456e-05
7.05300e+00 1.00305e-05
7.10002e+00 8.54944e-06
7.14704e+00 7.29644e-06
7.19406e+00 6.25743e-06
7.24108e+00 5.41528e-06
7.28810e+00 4.75283e-06
7.33512e+00 4.24994e-06
7.38214e+00 3.86189e-06
7.42916e+00 3.53187e-06
7.47618e+00 3.20299e-06
7.52320e+00 2.82336e-06
7.57022e+00 2.39598e-06
7.61724e+00 1.95775e-06
7.66426e+00 1.54614e-06
7.71128e+00 1.19694e-06
7.75830e+00 9.21241e-07
7.80532e+00 7.10991e-07
7.85234e+00 5.57622e-07
7.89936e+00 4.52491e-07
7.94638e+00 3.85223e-07
7.99340e+00 3.43770e-07
8.04042e+00 3.16012e-07
8.08744e+00 2.90023e-07
8.13446e+00 2.60261e-07
8.18148e+00 2.28912e-07
8.22850e+00 1.98622e-07
8.27552e+00 1.72014e-07
8.32254e+00 1.50289e-07
8.36956e+00 1.32491e-07
8.41658e+00 1.17490e-07
8.46360e+00 1.04154e-07
8.51062e+00 9.17918e-08
8.55764e+00 8.05451e-08
8.60466e+00 7.06486e-08
8.65168e+00 6.23363e-08
8.69870e+00 5.55622e-08
8.74572e+00 4.96045e-08
8.79274e+00 4.36407e-08
8.83976e+00 3.68490e-08
8.88678e+00 2.88056e-08
8.93380e+00 2.03168e-08
8.98082e+00 1.24255e-08
9.02784e+00 6.17477e-09
9.07486e+00 2.31819e-09
9.12188e+00 4.57672e-10
9.16890e+00 -9.13245e-11
9.21592e+00 -1.33466e-11
9.26294e+00 9.85316e-11
9.30996e+00 1.21562e-10
9.35698e+00 8.37384e-11


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_8-9.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 6.34948e-02
4.70200e-02 6.34839e-02
9.40400e-02 6.34704e-02
1.41060e-01 6.34514e-02
1.88080e-01 6.34242e-02
2.35100e-01 6.33865e-02
2.82120e-01 6.33383e-02
3.29140e-01 6.32803e-02
3.76160e-01 6.32133e-02
4.23180e-01 6.31378e-02
4.70200e-01 6.30540e-02
5.17220e-01 6.29615e-02
5.64240e-01 6.28603e-02
6.11260e-01 6.27500e-02
6.58280e-01 6.26307e-02
7.05300e-01 6.25024e-02
7.52320e-01 6.23650e-02
7.99340e-01 6.22187e-02
8.46360e-01 6.20634e-02
8.93380e-01 6.18991e-02
9.40400e-01 6.17257e-02
9.87420e-01 6.15432e-02
1.03444e+00 6.13515e-02
1.08146e+00 6.11506e-02
1.12848e+00 6.09404e-02
1.17550e+00 6.07210e-02
1.22252e+00 6.04923e-02
1.26954e+00 6.02542e-02
1.31656e+00 6.00067e-02
1.36358e+00 5.97497e-02
1.41060e+00 5.94832e-02
1.45762e+00 5.92071e-02
1.50464e+00 5.89214e-02
1.55166e+00 5.86259e-02
1.59868e+00 5.83207e-02
1.64570e+00 5.80057e-02
1.69272e+00 5.76807e-02
1.73974e+00 5.73457e-02
1.78676e+00 5.70006e-02
1.83378e+00 5.66454e-02
1.88080e+00 5.62800e-02
1.92782e+00 5.59042e-02
1.97484e+00 5.55180e-02
2.02186e+00 5.51213e-02
2.06888e+00 5.47140e-02
2.11590e+00 5.42960e-02
2.16292e+00 5.38672e-02
2.20994e+00 5.34274e-02
2.25696e+00 5.29767e-02
2.30398e+00 5.25148e-02
2.35100e+00 5.20417e-02
2.39802e+00 5.15573e-02
2.44504e+00 5.10614e-02
2.49206e+00 5.05540e-02
2.53908e+00 5.00349e-02
2.58610e+00 4.95041e-02
2.63312e+00 4.89614e-02
2.68014e+00 4.84067e-02
2.72716e+00 4.78400e-02
2.77418e+00 4.72612e-02
2.82120e+00 4.66702e-02
2.86822e+00 4.60669e-02
2.91524e+00 4.54514e-02
2.96226e+00 4.48235e-02
3.00928e+00 4.41832e-02
3.05630e+00 4.35306e-02
3.10332e+00 4.28657e-02
3.15034e+00 4.21886e-02
3.19736e+00 4.14993e-02
3.24438e+00 4.07979e-02
3.29140e+00 4.00847e-02
3.33842e+00 3.93597e-02
3.38544e+00 3.86233e-02
3.43246e+00 3.78757e-02
3.47948e+00 3.71173e-02
3.52650e+00 3.63484e-02
3.57352e+00 3.55696e-02
3.62054e+00 3.47813e-02
3.66756e+00 3.39840e-02
3.71458e+00 3.31784e-02
3.76160e+00 3.23653e-02
3.80862e+00 3.15453e-02
3.85564e+00 3.07193e-02
3.90266e+00 2.98882e-02
3.94968e+00 2.90529e-02
3.99670e+00 2.82144e-02
4.04372e+00 2.73738e-02
4.09074e+00 2.65322e-02
4.13776e+00 2.56907e-02
4.18478e+00 2.48505e-02
4.23180e+00 2.40129e-02
4.27882e+00 2.31789e-02
4.32584e+00 2.23499e-02
4.37286e+00 2.15271e-02
4.41988e+00 2.07117e-02
4.46690e+00 1.99049e-02
4.51392e+00 1.91078e-02
4.56094e+00 1.83216e-02
4.60796e+00 1.75474e-02
4.65498e+00 1.67863e-02
4.70200e+00 1.60391e-02
4.74902e+00 1.53068e-02
4.79604e+00 1.45902e-02
4.84306e+00 1.38902e-02
4.89008e+00 1.32075e-02
4.93710e+00 1.25425e-02
4.98412e+00 1.18960e-02
5.03114e+00 1.12684e-02
5.07816e+00 1.06601e-02
5.12518e+00 1.00713e-02
5.17220e+00 9.50248e-03
5.21922e+00 8.95375e-03
5.26624e+00 8.42524e-03
5.31326e+00 7.91698e-03
5.36028e+00 7.42897e-03
5.40730e+00 6.96121e-03
5.45432e+00 6.51359e-03
5.50134e+00 6.08591e-03
5.54836e+00 5.67795e-03
5.59538e+00 5.28951e-03
5.64240e+00 4.92029e-03
5.68942e+00 4.56991e-03
5.73644e+00 4.23799e-03
5.78346e+00 3.92416e-03
5.83048e+00 3.62797e-03
5.87750e+00 3.34892e-03
5.92452e+00 3.08650e-03
5.97154e+00 2.84021e-03
6.01856e+00 2.60950e-03
6.06558e+00 2.39379e-03
6.11260e+00 2.19248e-03
6.15962e+00 2.00500e-03
6.20664e+00 1.83073e-03
6.25366e+00 1.66906e-03
6.30068e+00 1.51936e-03
6.34770e+00 1.38103e-03
6.39472e+00 1.25344e-03
6.44174e+00 1.13599e-03
6.48876e+00 1.02808e-03
6.53578e+00 9.29125e-04
6.58280e+00 8.38531e-04
6.62982e+00 7.55758e-04
6.67684e+00 6.80276e-04
6.72386e+00 6.11551e-04
6.77088e+00 5.49068e-04
6.81790e+00 4.92371e-04
6.86492e+00 4.41021e-04
6.91194e+00 3.94578e-04
6.95896e+00 3.52614e-04
7.00598e+00 3.14769e-04
7.05300e+00 2.80702e-04
7.10002e+00 2.50073e-04
7.14704e+00 2.22549e-04
7.19406e+00 1.97858e-04
7.24108e+00 1.75751e-04
7.28810e+00 1.55977e-04
7.33512e+00 1.38293e-04
7.38214e+00 1.22501e-04
7.42916e+00 1.08426e-04
7.47618e+00 9.58945e-05
7.52320e+00 8.47339e-05
7.57022e+00 7.48061e-05
7.61724e+00 6.59932e-05
7.66426e+00 5.81776e-05
7.71128e+00 5.12431e-05
7.75830e+00 4.50954e-05
7.80532e+00 3.96573e-05
7.85234e+00 3.48519e-05
7.89936e+00 3.06030e-05
7.94638e+00 2.68477e-05
7.99340e+00 2.35366e-05
8.04042e+00 2.06206e-05
8.08744e+00 1.80507e-05
8.13446e+00 1.57862e-05
8.18148e+00 1.37956e-05
8.22850e+00 1.20482e-05
8.27552e+00 1.05133e-05
8.32254e+00 9.16480e-06
8.36956e+00 7.98306e-06
8.41658e+00 6.94917e-06
8.46360e+00 6.04420e-06
8.51062e+00 5.25157e-06
8.55764e+00 4.55921e-06
8.60466e+00 3.95555e-06
8.65168e+00 3.42903e-06
8.69870e+00 2.96932e-06
8.74572e+00 2.56908e-06
8.79274e+00 2.22143e-06
8.83976e+00 1.91947e-06
8.88678e+00 1.65686e-06
8.93380e+00 1.42901e-06
8.98082e+00 1.23163e-06
9.02784e+00 1.06046e-06
9.07486e+00 9.11628e-07
9.12188e+00 7.82910e-07
9.16890e+00 6.72480e-07
9.21592e+00 5.78515e-07
9.26294e+00 4.98970e-07
9.30996e+00 4.30663e-07
9.35698e+00 3.70046e-07


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_80-81.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.73450e-01
4.70200e-02 2.72932e-01
9.40400e-02 2.72288e-01
1.41060e-01 2.71391e-01
1.88080e-01 2.70118e-01
2.35100e-01 2.68362e-01
2.82120e-01 2.66137e-01
3.29140e-01 2.63492e-01
3.76160e-01 2.60476e-01
4.23180e-01 2.57134e-01
4.70200e-01 2.53488e-01
5.17220e-01 2.49549e-01
5.64240e-01 2.45328e-01
6.11260e-01 2.40837e-01
6.58280e-01 2.36098e-01
7.05300e-01 2.31137e-01
7.52320e-01 2.25980e-01
7.99340e-01 2.20654e-01
8.46360e-01 2.15180e-01
8.93380e-01 2.09583e-01
9.40400e-01 2.03885e-01
9.87420e-01 1.98107e-01
1.03444e+00 1.92270e-01
1.08146e+00 1.86395e-01
1.12848e+00 1.80501e-01
1.17550e+00 1.74607e-01
1.22252e+00 1.68732e-01
1.26954e+00 1.62889e-01
1.31656e+00 1.57094e-01
1.36358e+00 1.51361e-01
1.41060e+00 1.45702e-01
1.45762e+00 1.40128e-01
1.50464e+00 1.34648e-01
1.55166e+00 1.29271e-01
1.59868e+00 1.24007e-01
1.64570e+00 1.18860e-01
1.69272e+00 1.13836e-01
1.73974e+00 1.08940e-01
1.78676e+00 1.04176e-01
1.83378e+00 9.95464e-02
1.88080e+00 9.50535e-02
1.92782e+00 9.06989e-02
1.97484e+00 8.64840e-02
2.02186e+00 8.24087e-02
2.06888e+00 7.84723e-02
2.11590e+00 7.46745e-02
2.16292e+00 7.10145e-02
2.20994e+00 6.74906e-02
2.25696e+00 6.41008e-02
2.30398e+00 6.08432e-02
2.35100e+00 5.77155e-02
2.39802e+00 5.47152e-02
2.44504e+00 5.18394e-02
2.49206e+00 4.90853e-02
2.53908e+00 4.64499e-02
2.58610e+00 4.39302e-02
2.63312e+00 4.15228e-02
2.68014e+00 3.92245e-02
2.72716e+00 3.70320e-02
2.77418e+00 3.49420e-02
2.82120e+00 3.29512e-02
2.86822e+00 3.10562e-02
2.91524e+00 2.92537e-02
2.96226e+00 2.75403e-02
3.00928e+00 2.59128e-02
3.05630e+00 2.43679e-02
3.10332e+00 2.29024e-02
3.15034e+00 2.15132e-02
3.19736e+00 2.01972e-02
3.24438e+00 1.89514e-02
3.29140e+00 1.77727e-02
3.33842e+00 1.66583e-02
3.38544e+00 1.56054e-02
3.43246e+00 1.46112e-02
3.47948e+00 1.36731e-02
3.52650e+00 1.27883e-02
3.57352e+00 1.19545e-02
3.62054e+00 1.11692e-02
3.66756e+00 1.04301e-02
3.71458e+00 9.73470e-03
3.76160e+00 9.08102e-03
3.80862e+00 8.46692e-03
3.85564e+00 7.89030e-03
3.90266e+00 7.34916e-03
3.94968e+00 6.84170e-03
3.99670e+00 6.36612e-03
4.04372e+00 5.92065e-03
4.09074e+00 5.50357e-03
4.13776e+00 5.11338e-03
4.18478e+00 4.74857e-03
4.23180e+00 4.40765e-03
4.27882e+00 4.08920e-03
4.32584e+00 3.79196e-03
4.37286e+00 3.51469e-03
4.41988e+00 3.25618e-03
4.46690e+00 3.01525e-03
4.51392e+00 2.79086e-03
4.56094e+00 2.58202e-03
4.60796e+00 2.38772e-03
4.65498e+00 2.20700e-03
4.70200e+00 2.03905e-03
4.74902e+00 1.88310e-03
4.79604e+00 1.73838e-03
4.84306e+00 1.60411e-03
4.89008e+00 1.47959e-03
4.93710e+00 1.36413e-03
4.98412e+00 1.25701e-03
5.03114e+00 1.15760e-03
5.07816e+00 1.06554e-03
5.12518e+00 9.80613e-04
5.17220e+00 9.02621e-04
5.21922e+00 8.31283e-04
5.26624e+00 7.65622e-04
5.31326e+00 7.04244e-04
5.36028e+00 6.45754e-04
5.40730e+00 5.88855e-04
5.45432e+00 5.33650e-04
5.50134e+00 4.81265e-04
5.54836e+00 4.32852e-04
5.59538e+00 3.89513e-04
5.64240e+00 3.51364e-04
5.68942e+00 3.17621e-04
5.73644e+00 2.87466e-04
5.78346e+00 2.60091e-04
5.83048e+00 2.35011e-04
5.87750e+00 2.12107e-04
5.92452e+00 1.91283e-04
5.97154e+00 1.72441e-04
6.01856e+00 1.55429e-04
6.06558e+00 1.40020e-04
6.11260e+00 1.25980e-04
6.15962e+00 1.13075e-04
6.20664e+00 1.01156e-04
6.25366e+00 9.02207e-05
6.30068e+00 8.02839e-05
6.34770e+00 7.13594e-05
6.39472e+00 6.34225e-05
6.44174e+00 5.63603e-05
6.48876e+00 5.00478e-05
6.53578e+00 4.43602e-05
6.58280e+00 3.91955e-05
6.62982e+00 3.45197e-05
6.67684e+00 3.03109e-05
6.72386e+00 2.65470e-05
6.77088e+00 2.32041e-05
6.81790e+00 2.02508e-05
6.86492e+00 1.76541e-05
6.91194e+00 1.53807e-05
6.95896e+00 1.33943e-05
7.00598e+00 1.16436e-05
7.05300e+00 1.00725e-05
7.10002e+00 8.62510e-06
7.14704e+00 7.25878e-06
7.19406e+00 6.01505e-06
7.24108e+00 4.96789e-06
7.28810e+00 4.19133e-06
7.33512e+00 3.74209e-06
7.38214e+00 3.53433e-06
7.42916e+00 3.41227e-06
7.47618e+00 3.21963e-06
7.52320e+00 2.81536e-06
7.57022e+00 2.22572e-06
7.61724e+00 1.58049e-06
7.66426e+00 1.01097e-06
7.71128e+00 6.41066e-07
7.75830e+00 4.82161e-07
7.80532e+00 4.58426e-07
7.85234e+00 4.91746e-07
7.89936e+00 5.06203e-07
7.94638e+00 4.73612e-07
7.99340e+00 4.12036e-07
8.04042e+00 3.41440e-07
8.08744e+00 2.81449e-07
8.13446e+00 2.40463e-07
8.18148e+00 2.13303e-07
8.22850e+00 1.93975e-07
8.27552e+00 1.76533e-07
8.32254e+00 1.57793e-07
8.36956e+00 1.38755e-07
8.41658e+00 1.20766e-07
8.46360e+00 1.05165e-07
8.51062e+00 9.25265e-08
8.55764e+00 8.19644e-08
8.60466e+00 7.24280e-08
8.65168e+00 6.28685e-08
8.69870e+00 5.26987e-08
8.74572e+00 4.24474e-08
8.79274e+00 3.28083e-08
8.83976e+00 2.44749e-08
8.88678e+00 1.79196e-08
8.93380e+00 1.29307e-08
8.98082e+00 9.16468e-09
9.02784e+00 6.27826e-09
9.07486e+00 3.98120e-09
9.12188e+00 2.19488e-09
9.16890e+00 8.93273e-10
9.21592e+00 5.03725e-11
9.26294e+00 -3.70026e-10
9.30996e+00 -4.56514e-10
9.35698e+00 -3.14472e-10


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_81-82.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.70523e-01
4.70200e-02 2.70024e-01
9.40400e-02 2.69404e-01
1.41060e-01 2.68541e-01
1.88080e-01 2.67313e-01
2.35100e-01 2.65620e-01
2.82120e-01 2.63474e-01
3.29140e-01 2.60921e-01
3.76160e-01 2.58008e-01
4.23180e-01 2.54778e-01
4.70200e-01 2.51250e-01
5.17220e-01 2.47435e-01
5.64240e-01 2.43342e-01
6.11260e-01 2.38984e-01
6.58280e-01 2.34379e-01
7.05300e-01 2.29553e-01
7.52320e-01 2.24531e-01
7.99340e-01 2.19336e-01
8.46360e-01 2.13992e-01
8.93380e-01 2.08520e-01
9.40400e-01 2.02942e-01
9.87420e-01 1.97279e-01
1.03444e+00 1.91552e-01
1.08146e+00 1.85780e-01
1.12848e+00 1.79982e-01
1.17550e+00 1.74178e-01
1.22252e+00 1.68386e-01
1.26954e+00 1.62619e-01
1.31656e+00 1.56893e-01
1.36358e+00 1.51222e-01
1.41060e+00 1.45620e-01
1.45762e+00 1.40096e-01
1.50464e+00 1.34660e-01
1.55166e+00 1.29323e-01
1.59868e+00 1.24093e-01
1.64570e+00 1.18975e-01
1.69272e+00 1.13976e-01
1.73974e+00 1.09101e-01
1.78676e+00 1.04355e-01
1.83378e+00 9.97396e-02
1.88080e+00 9.52579e-02
1.92782e+00 9.09119e-02
1.97484e+00 8.67033e-02
2.02186e+00 8.26321e-02
2.06888e+00 7.86980e-02
2.11590e+00 7.49010e-02
2.16292e+00 7.12404e-02
2.20994e+00 6.77148e-02
2.25696e+00 6.43222e-02
2.30398e+00 6.10609e-02
2.35100e+00 5.79289e-02
2.39802e+00 5.49237e-02
2.44504e+00 5.20426e-02
2.49206e+00 4.92828e-02
2.53908e+00 4.66415e-02
2.58610e+00 4.41156e-02
2.63312e+00 4.17019e-02
2.68014e+00 3.93973e-02
2.72716e+00 3.71985e-02
2.77418e+00 3.51022e-02
2.82120e+00 3.31052e-02
2.86822e+00 3.12041e-02
2.91524e+00 2.93955e-02
2.96226e+00 2.76762e-02
3.00928e+00 2.60430e-02
3.05630e+00 2.44926e-02
3.10332e+00 2.30217e-02
3.15034e+00 2.16272e-02
3.19736e+00 2.03062e-02
3.24438e+00 1.90555e-02
3.29140e+00 1.78721e-02
3.33842e+00 1.67531e-02
3.38544e+00 1.56958e-02
3.43246e+00 1.46975e-02
3.47948e+00 1.37553e-02
3.52650e+00 1.28667e-02
3.57352e+00 1.20292e-02
3.62054e+00 1.12404e-02
3.66756e+00 1.04978e-02
3.71458e+00 9.79922e-03
3.76160e+00 9.14243e-03
3.80862e+00 8.52535e-03
3.85564e+00 7.94587e-03
3.90266e+00 7.40200e-03
3.94968e+00 6.89192e-03
3.99670e+00 6.41384e-03
4.04372e+00 5.96597e-03
4.09074e+00 5.54661e-03
4.13776e+00 5.15422e-03
4.18478e+00 4.78732e-03
4.23180e+00 4.44440e-03
4.27882e+00 4.12403e-03
4.32584e+00 3.82496e-03
4.37286e+00 3.54595e-03
4.41988e+00 3.28577e-03
4.46690e+00 3.04324e-03
4.51392e+00 2.81733e-03
4.56094e+00 2.60704e-03
4.60796e+00 2.41137e-03
4.65498e+00 2.22935e-03
4.70200e+00 2.06017e-03
4.74902e+00 1.90302e-03
4.79604e+00 1.75714e-03
4.84306e+00 1.62174e-03
4.89008e+00 1.49614e-03
4.93710e+00 1.37969e-03
4.98412e+00 1.27173e-03
5.03114e+00 1.17163e-03
5.07816e+00 1.07894e-03
5.12518e+00 9.93282e-04
5.17220e+00 9.14276e-04
5.21922e+00 8.41499e-04
5.26624e+00 7.74026e-04
5.31326e+00 7.10641e-04
5.36028e+00 6.50123e-04
5.40730e+00 5.91349e-04
5.45432e+00 5.34551e-04
5.50134e+00 4.80959e-04
5.54836e+00 4.31824e-04
5.59538e+00 3.88338e-04
5.64240e+00 3.50534e-04
5.68942e+00 3.17378e-04
5.73644e+00 2.87798e-04
5.78346e+00 2.60737e-04
5.83048e+00 2.35625e-04
5.87750e+00 2.12451e-04
5.92452e+00 1.91232e-04
5.97154e+00 1.71984e-04
6.01856e+00 1.54634e-04
6.06558e+00 1.38977e-04
6.11260e+00 1.24797e-04
6.15962e+00 1.11880e-04
6.20664e+00 1.00069e-04
6.25366e+00 8.93064e-05
6.30068e+00 7.95444e-05
6.34770e+00 7.07366e-05
6.39472e+00 6.28264e-05
6.44174e+00 5.57349e-05
6.48876e+00 4.93802e-05
6.53578e+00 4.36804e-05
6.58280e+00 3.85610e-05
6.62982e+00 3.39691e-05
6.67684e+00 2.98559e-05
6.72386e+00 2.61723e-05
6.77088e+00 2.28756e-05
6.81790e+00 1.99468e-05
6.86492e+00 1.73722e-05
6.91194e+00 1.51381e-05
6.95896e+00 1.32224e-05
7.00598e+00 1.15609e-05
7.05300e+00 1.00772e-05
7.10002e+00 8.69453e-06
7.14704e+00 7.35361e-06
7.19406e+00 6.10244e-06
7.24108e+00 5.03053e-06
7.28810e+00 4.22752e-06
7.33512e+00 3.76406e-06
7.38214e+00 3.55478e-06
7.42916e+00 3.43778e-06
7.47618e+00 3.25061e-06
7.52320e+00 2.84653e-06
7.57022e+00 2.25140e-06
7.61724e+00 1.59790e-06
7.66426e+00 1.02029e-06
7.71128e+00 6.45236e-07
7.75830e+00 4.84640e-07
7.80532e+00 4.61387e-07
7.85234e+00 4.96035e-07
7.89936e+00 5.11376e-07
7.94638e+00 4.78764e-07
7.99340e+00 4.16598e-07
8.04042e+00 3.45208e-07
8.08744e+00 2.84583e-07
8.13446e+00 2.43261e-07
8.18148e+00 2.15926e-07
8.22850e+00 1.96432e-07
8.27552e+00 1.78687e-07
8.32254e+00 1.59501e-07
8.36956e+00 1.40084e-07
8.41658e+00 1.22013e-07
8.46360e+00 1.06856e-07
8.51062e+00 9.50925e-08
8.55764e+00 8.51294e-08
8.60466e+00 7.51412e-08
8.65168e+00 6.33060e-08
8.69870e+00 4.88804e-08
8.74572e+00 3.37271e-08
8.79274e+00 2.00948e-08
8.83976e+00 1.02311e-08
8.88678e+00 5.50132e-09
8.93380e+00 4.54282e-09
8.98082e+00 5.46820e-09
9.02784e+00 6.39003e-09
9.07486e+00 5.85736e-09
9.12188e+00 4.15636e-09
9.16890e+00 2.00527e-09
9.21592e+00 1.22343e-10
9.26294e+00 -8.99258e-10
9.30996e+00 -1.10944e-09
9.35698e+00 -7.64246e-10


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_82-83.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.67390e-01
4.70200e-02 2.66910e-01
9.40400e-02 2.66314e-01
1.41060e-01 2.65484e-01
1.88080e-01 2.64304e-01
2.35100e-01 2.62676e-01
2.82120e-01 2.60612e-01
3.29140e-01 2.58154e-01
3.76160e-01 2.55347e-01
4.23180e-01 2.52232e-01
4.70200e-01 2.48827e-01
5.17220e-01 2.45141e-01
5.64240e-01 2.41183e-01
6.11260e-01 2.36963e-01
6.58280e-01 2.32500e-01
7.05300e-01 2.27816e-01
7.52320e-01 2.22935e-01
7.99340e-01 2.17880e-01
8.46360e-01 2.12674e-01
8.93380e-01 2.07336e-01
9.40400e-01 2.01887e-01
9.87420e-01 1.96348e-01
1.03444e+00 1.90738e-01
1.08146e+00 1.85077e-01
1.12848e+00 1.79385e-01
1.17550e+00 1.73679e-01
1.22252e+00 1.67977e-01
1.26954e+00 1.62294e-01
1.31656e+00 1.56644e-01
1.36358e+00 1.51043e-01
1.41060e+00 1.45504e-01
1.45762e+00 1.40037e-01
1.50464e+00 1.34652e-01
1.55166e+00 1.29359e-01
1.59868e+00 1.24168e-01
1.64570e+00 1.19084e-01
1.69272e+00 1.14115e-01
1.73974e+00 1.09264e-01
1.78676e+00 1.04539e-01
1.83378e+00 9.99411e-02
1.88080e+00 9.54734e-02
1.92782e+00 9.11384e-02
1.97484e+00 8.69381e-02
2.02186e+00 8.28729e-02
2.06888e+00 7.89427e-02
2.11590e+00 7.51477e-02
2.16292e+00 7.14875e-02
2.20994e+00 6.79609e-02
2.25696e+00 6.45662e-02
2.30398e+00 6.13017e-02
2.35100e+00 5.81657e-02
2.39802e+00 5.51558e-02
2.44504e+00 5.22693e-02
2.49206e+00 4.95037e-02
2.53908e+00 4.68563e-02
2.58610e+00 4.43240e-02
2.63312e+00 4.19037e-02
2.68014e+00 3.95924e-02
2.72716e+00 3.73868e-02
2.77418e+00 3.52838e-02
2.82120e+00 3.32800e-02
2.86822e+00 3.13721e-02
2.91524e+00 2.95569e-02
2.96226e+00 2.78311e-02
3.00928e+00 2.61915e-02
3.05630e+00 2.46349e-02
3.10332e+00 2.31579e-02
3.15034e+00 2.17576e-02
3.19736e+00 2.04308e-02
3.24438e+00 1.91745e-02
3.29140e+00 1.79858e-02
3.33842e+00 1.68617e-02
3.38544e+00 1.57995e-02
3.43246e+00 1.47963e-02
3.47948e+00 1.38495e-02
3.52650e+00 1.29565e-02
3.57352e+00 1.21147e-02
3.62054e+00 1.13218e-02
3.66756e+00 1.05753e-02
3.71458e+00 9.87295e-03
3.76160e+00 9.21255e-03
3.80862e+00 8.59201e-03
3.85564e+00 8.00922e-03
3.90266e+00 7.46218e-03
3.94968e+00 6.94907e-03
3.99670e+00 6.46809e-03
4.04372e+00 6.01744e-03
4.09074e+00 5.59542e-03
4.13776e+00 5.20049e-03
4.18478e+00 4.83117e-03
4.23180e+00 4.48593e-03
4.27882e+00 4.16336e-03
4.32584e+00 3.86218e-03
4.37286e+00 3.58116e-03
4.41988e+00 3.31906e-03
4.46690e+00 3.07469e-03
4.51392e+00 2.84702e-03
4.56094e+00 2.63507e-03
4.60796e+00 2.43784e-03
4.65498e+00 2.25438e-03
4.70200e+00 2.08381e-03
4.74902e+00 1.92531e-03
4.79604e+00 1.77805e-03
4.84306e+00 1.64123e-03
4.89008e+00 1.51428e-03
4.93710e+00 1.39670e-03
4.98412e+00 1.28796e-03
5.03114e+00 1.18755e-03
5.07816e+00 1.09464e-03
5.12518e+00 1.00828e-03
5.17220e+00 9.27526e-04
5.21922e+00 8.51480e-04
5.26624e+00 7.79638e-04
5.31326e+00 7.11737e-04
5.36028e+00 6.47519e-04
5.40730e+00 5.86759e-04
5.45432e+00 5.29715e-04
5.50134e+00 4.77005e-04
5.54836e+00 4.29250e-04
5.59538e+00 3.87034e-04
5.64240e+00 3.50113e-04
5.68942e+00 3.17489e-04
5.73644e+00 2.88133e-04
5.78346e+00 2.61036e-04
5.83048e+00 2.35695e-04
5.87750e+00 2.12187e-04
5.92452e+00 1.90624e-04
5.97154e+00 1.71112e-04
6.01856e+00 1.53620e-04
6.06558e+00 1.37923e-04
6.11260e+00 1.23777e-04
6.15962e+00 1.10942e-04
6.20664e+00 9.92344e-05
6.25366e+00 8.85788e-05
6.30068e+00 7.89102e-05
6.34770e+00 7.01636e-05
6.39472e+00 6.22742e-05
6.44174e+00 5.51772e-05
6.48876e+00 4.88080e-05
6.53578e+00 4.31018e-05
6.58280e+00 3.79942e-05
6.62982e+00 3.34220e-05
6.67684e+00 2.93220e-05
6.72386e+00 2.56311e-05
6.77088e+00 2.23005e-05
6.81790e+00 1.93350e-05
6.86492e+00 1.67520e-05
6.91194e+00 1.45687e-05
6.95896e+00 1.27835e-05
7.00598e+00 1.13021e-05
7.05300e+00 1.00027e-05
7.10002e+00 8.76326e-06
7.14704e+00 7.48690e-06
7.19406e+00 6.23293e-06
7.24108e+00 5.12113e-06
7.28810e+00 4.27138e-06
7.33512e+00 3.78153e-06
7.38214e+00 3.56839e-06
7.42916e+00 3.45988e-06
7.47618e+00 3.28331e-06
7.52320e+00 2.88244e-06
7.57022e+00 2.28203e-06
7.61724e+00 1.61879e-06
7.66426e+00 1.03110e-06
7.71128e+00 6.49560e-07
7.75830e+00 4.86859e-07
7.80532e+00 4.64268e-07
7.85234e+00 5.00663e-07
7.89936e+00 5.17204e-07
7.94638e+00 4.84644e-07
7.99340e+00 4.21791e-07
8.04042e+00 3.49423e-07
8.08744e+00 2.87968e-07
8.13446e+00 2.46161e-07
8.18148e+00 2.18586e-07
8.22850e+00 1.98981e-07
8.27552e+00 1.81135e-07
8.32254e+00 1.61792e-07
8.36956e+00 1.42169e-07
8.41658e+00 1.23855e-07
8.46360e+00 1.08430e-07
8.51062e+00 9.64035e-08
8.55764e+00 8.62350e-08
8.60466e+00 7.61569e-08
8.65168e+00 6.44043e-08
8.69870e+00 5.01980e-08
8.74572e+00 3.51401e-08
8.79274e+00 2.11851e-08
8.83976e+00 1.02872e-08
8.88678e+00 3.71820e-09
8.93380e+00 6.41965e-10
8.98082e+00 -1.83332e-10
9.02784e+00 4.67201e-13
9.07486e+00 1.71374e-10
9.12188e+00 1.82341e-10
9.16890e+00 1.03939e-10
9.21592e+00 6.73905e-12
9.26294e+00 -4.95562e-11
9.30996e+00 -6.11391e-11
9.35698e+00 -4.21160e-11


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_83-84.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.64051e-01
4.70200e-02 2.63593e-01
9.40400e-02 2.63022e-01
1.41060e-01 2.62226e-01
1.88080e-01 2.61094e-01
2.35100e-01 2.59533e-01
2.82120e-01 2.57552e-01
3.29140e-01 2.55192e-01
3.76160e-01 2.52494e-01
4.23180e-01 2.49498e-01
4.70200e-01 2.46220e-01
5.17220e-01 2.42668e-01
5.64240e-01 2.38849e-01
6.11260e-01 2.34773e-01
6.58280e-01 2.30456e-01
7.05300e-01 2.25921e-01
7.52320e-01 2.21189e-01
7.99340e-01 2.16282e-01
8.46360e-01 2.11221e-01
8.93380e-01 2.06024e-01
9.40400e-01 2.00713e-01
9.87420e-01 1.95306e-01
1.03444e+00 1.89823e-01
1.08146e+00 1.84283e-01
1.12848e+00 1.78703e-01
1.17550e+00 1.73104e-01
1.22252e+00 1.67501e-01
1.26954e+00 1.61909e-01
1.31656e+00 1.56344e-01
1.36358e+00 1.50821e-01
1.41060e+00 1.45351e-01
1.45762e+00 1.39947e-01
1.50464e+00 1.34619e-01
1.55166e+00 1.29377e-01
1.59868e+00 1.24230e-01
1.64570e+00 1.19185e-01
1.69272e+00 1.14249e-01
1.73974e+00 1.09428e-01
1.78676e+00 1.04727e-01
1.83378e+00 1.00150e-01
1.88080e+00 9.56993e-02
1.92782e+00 9.13779e-02
1.97484e+00 8.71882e-02
2.02186e+00 8.31308e-02
2.06888e+00 7.92062e-02
2.11590e+00 7.54146e-02
2.16292e+00 7.17560e-02
2.20994e+00 6.82293e-02
2.25696e+00 6.48331e-02
2.30398e+00 6.15660e-02
2.35100e+00 5.84263e-02
2.39802e+00 5.54119e-02
2.44504e+00 5.25203e-02
2.49206e+00 4.97489e-02
2.53908e+00 4.70951e-02
2.58610e+00 4.45562e-02
2.63312e+00 4.21291e-02
2.68014e+00 3.98106e-02
2.72716e+00 3.75978e-02
2.77418e+00 3.54874e-02
2.82120e+00 3.34763e-02
2.86822e+00 3.15611e-02
2.91524e+00 2.97387e-02
2.96226e+00 2.80057e-02
3.00928e+00 2.63591e-02
3.05630e+00 2.47955e-02
3.10332e+00 2.33118e-02
3.15034e+00 2.19049e-02
3.19736e+00 2.05718e-02
3.24438e+00 1.93093e-02
3.29140e+00 1.81146e-02
3.33842e+00 1.69846e-02
3.38544e+00 1.59168e-02
3.43246e+00 1.49082e-02
3.47948e+00 1.39562e-02
3.52650e+00 1.30581e-02
3.57352e+00 1.22115e-02
3.62054e+00 1.14139e-02
3.66756e+00 1.06630e-02
3.71458e+00 9.95629e-03
3.76160e+00 9.29177e-03
3.80862e+00 8.66728e-03
3.85564e+00 8.08071e-03
3.90266e+00 7.53005e-03
3.94968e+00 7.01347e-03
3.99670e+00 6.52917e-03
4.04372e+00 6.07535e-03
4.09074e+00 5.65030e-03
4.13776e+00 5.25248e-03
4.18478e+00 4.88039e-03
4.23180e+00 4.53252e-03
4.27882e+00 4.20744e-03
4.32584e+00 3.90386e-03
4.37286e+00 3.62055e-03
4.41988e+00 3.35626e-03
4.46690e+00 3.10979e-03
4.51392e+00 2.88013e-03
4.56094e+00 2.66630e-03
4.60796e+00 2.46731e-03
4.65498e+00 2.28221e-03
4.70200e+00 2.11009e-03
4.74902e+00 1.95006e-03
4.79604e+00 1.80124e-03
4.84306e+00 1.66280e-03
4.89008e+00 1.53430e-03
4.93710e+00 1.41544e-03
4.98412e+00 1.30588e-03
5.03114e+00 1.20523e-03
5.07816e+00 1.11218e-03
5.12518e+00 1.02508e-03
5.17220e+00 9.42222e-04
5.21922e+00 8.62102e-04
5.26624e+00 7.84870e-04
5.31326e+00 7.11651e-04
5.36028e+00 6.43586e-04
5.40730e+00 5.81743e-04
5.45432e+00 5.26197e-04
5.50134e+00 4.76292e-04
5.54836e+00 4.31356e-04
5.59538e+00 3.90722e-04
5.64240e+00 3.53852e-04
5.68942e+00 3.20324e-04
5.73644e+00 2.89717e-04
5.78346e+00 2.61619e-04
5.83048e+00 2.35781e-04
5.87750e+00 2.12143e-04
5.92452e+00 1.90652e-04
5.97154e+00 1.71258e-04
6.01856e+00 1.53834e-04
6.06558e+00 1.38151e-04
6.11260e+00 1.23969e-04
6.15962e+00 1.11053e-04
6.20664e+00 9.92307e-05
6.25366e+00 8.84557e-05
6.30068e+00 7.86923e-05
6.34770e+00 6.99051e-05
6.39472e+00 6.20399e-05
6.44174e+00 5.49991e-05
6.48876e+00 4.86792e-05
6.53578e+00 4.29766e-05
6.58280e+00 3.78065e-05
6.62982e+00 3.31377e-05
6.67684e+00 2.89488e-05
6.72386e+00 2.52183e-05
6.77088e+00 2.19232e-05
6.81790e+00 1.90340e-05
6.86492e+00 1.65195e-05
6.91194e+00 1.43488e-05
6.95896e+00 1.24871e-05
7.00598e+00 1.08815e-05
7.05300e+00 9.47391e-06
7.10002e+00 8.20602e-06
7.14704e+00 7.02889e-06
7.19406e+00 5.95152e-06
7.24108e+00 5.00533e-06
7.28810e+00 4.22179e-06
7.33512e+00 3.62507e-06
7.38214e+00 3.17943e-06
7.42916e+00 2.81976e-06
7.47618e+00 2.48071e-06
7.52320e+00 2.10292e-06
7.57022e+00 1.69260e-06
7.61724e+00 1.29653e-06
7.66426e+00 9.62081e-07
7.71128e+00 7.33648e-07
7.75830e+00 6.10198e-07
7.80532e+00 5.55487e-07
7.85234e+00 5.32349e-07
7.89936e+00 5.04650e-07
7.94638e+00 4.58726e-07
7.99340e+00 4.02685e-07
8.04042e+00 3.45523e-07
8.08744e+00 2.96084e-07
8.13446e+00 2.57972e-07
8.18148e+00 2.28457e-07
8.22850e+00 2.04429e-07
8.27552e+00 1.82803e-07
8.32254e+00 1.61945e-07
8.36956e+00 1.42422e-07
8.41658e+00 1.24983e-07
8.46360e+00 1.10368e-07
8.51062e+00 9.85816e-08
8.55764e+00 8.82154e-08
8.60466e+00 7.77042e-08
8.65168e+00 6.54856e-08
8.69870e+00 5.09225e-08
8.74572e+00 3.56135e-08
8.79274e+00 2.14878e-08
8.83976e+00 1.04746e-08
8.88678e+00 3.82453e-09
8.93380e+00 6.93665e-10
8.98082e+00 -1.65278e-10
9.02784e+00 4.46610e-13
9.07486e+00 1.63821e-10
9.12188e+00 1.74304e-10
9.16890e+00 9.93576e-11
9.21592e+00 6.44203e-12
9.26294e+00 -4.73721e-11
9.30996e+00 -5.84445e-11
9.35698e+00 -4.02598e-11


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_84-85.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.60515e-01
4.70200e-02 2.60077e-01
9.40400e-02 2.59531e-01
1.41060e-01 2.58771e-01
1.88080e-01 2.57688e-01
2.35100e-01 2.56194e-01
2.82120e-01 2.54298e-01
3.29140e-01 2.52037e-01
3.76160e-01 2.49452e-01
4.23180e-01 2.46577e-01
4.70200e-01 2.43430e-01
5.17220e-01 2.40015e-01
5.64240e-01 2.36340e-01
6.11260e-01 2.32413e-01
6.58280e-01 2.28248e-01
7.05300e-01 2.23868e-01
7.52320e-01 2.19292e-01
7.99340e-01 2.14539e-01
8.46360e-01 2.09631e-01
8.93380e-01 2.04584e-01
9.40400e-01 1.99418e-01
9.87420e-01 1.94152e-01
1.03444e+00 1.88804e-01
1.08146e+00 1.83392e-01
1.12848e+00 1.77935e-01
1.17550e+00 1.72450e-01
1.22252e+00 1.66954e-01
1.26954e+00 1.61463e-01
1.31656e+00 1.55990e-01
1.36358e+00 1.50551e-01
1.41060e+00 1.45159e-01
1.45762e+00 1.39825e-01
1.50464e+00 1.34559e-01
1.55166e+00 1.29374e-01
1.59868e+00 1.24277e-01
1.64570e+00 1.19277e-01
1.69272e+00 1.14380e-01
1.73974e+00 1.09592e-01
1.78676e+00 1.04920e-01
1.83378e+00 1.00367e-01
1.88080e+00 9.59358e-02
1.92782e+00 9.16308e-02
1.97484e+00 8.74541e-02
2.02186e+00 8.34068e-02
2.06888e+00 7.94895e-02
2.11590e+00 7.57028e-02
2.16292e+00 7.20471e-02
2.20994e+00 6.85215e-02
2.25696e+00 6.51246e-02
2.30398e+00 6.18555e-02
2.35100e+00 5.87127e-02
2.39802e+00 5.56940e-02
2.44504e+00 5.27972e-02
2.49206e+00 5.00200e-02
2.53908e+00 4.73598e-02
2.58610e+00 4.48140e-02
2.63312e+00 4.23796e-02
2.68014e+00 4.00536e-02
2.72716e+00 3.78330e-02
2.77418e+00 3.57148e-02
2.82120e+00 3.36958e-02
2.86822e+00 3.17727e-02
2.91524e+00 2.99423e-02
2.96226e+00 2.82015e-02
3.00928e+00 2.65472e-02
3.05630e+00 2.49760e-02
3.10332e+00 2.34848e-02
3.15034e+00 2.20706e-02
3.19736e+00 2.07303e-02
3.24438e+00 1.94610e-02
3.29140e+00 1.82595e-02
3.33842e+00 1.71230e-02
3.38544e+00 1.60488e-02
3.43246e+00 1.50342e-02
3.47948e+00 1.40762e-02
3.52650e+00 1.31725e-02
3.57352e+00 1.23204e-02
3.62054e+00 1.15176e-02
3.66756e+00 1.07616e-02
3.71458e+00 1.00500e-02
3.76160e+00 9.38083e-03
3.80862e+00 8.75187e-03
3.85564e+00 8.16101e-03
3.90266e+00 7.60624e-03
3.94968e+00 7.08573e-03
3.99670e+00 6.59767e-03
4.04372e+00 6.14025e-03
4.09074e+00 5.71176e-03
4.13776e+00 5.31066e-03
4.18478e+00 4.93543e-03
4.23180e+00 4.58458e-03
4.27882e+00 4.25664e-03
4.32584e+00 3.95035e-03
4.37286e+00 3.66445e-03
4.41988e+00 3.39769e-03
4.46690e+00 3.14886e-03
4.51392e+00 2.91696e-03
4.56094e+00 2.70101e-03
4.60796e+00 2.50004e-03
4.65498e+00 2.31306e-03
4.70200e+00 2.13917e-03
4.74902e+00 1.97742e-03
4.79604e+00 1.82690e-03
4.84306e+00 1.68676e-03
4.89008e+00 1.55665e-03
4.93710e+00 1.43637e-03
4.98412e+00 1.32573e-03
5.03114e+00 1.22438e-03
5.07816e+00 1.13076e-03
5.12518e+00 1.04270e-03
5.17220e+00 9.58058e-04
5.21922e+00 8.74925e-04
5.26624e+00 7.93796e-04
5.31326e+00 7.16580e-04
5.36028e+00 6.45202e-04
5.40730e+00 5.81464e-04
5.45432e+00 5.25433e-04
5.50134e+00 4.75899e-04
5.54836e+00 4.31626e-04
5.59538e+00 3.91402e-04
5.64240e+00 3.54524e-04
5.68942e+00 3.20752e-04
5.73644e+00 2.89868e-04
5.78346e+00 2.61653e-04
5.83048e+00 2.35903e-04
5.87750e+00 2.12437e-04
5.92452e+00 1.91075e-04
5.97154e+00 1.71637e-04
6.01856e+00 1.53964e-04
6.06558e+00 1.37927e-04
6.11260e+00 1.23402e-04
6.15962e+00 1.10262e-04
6.20664e+00 9.83830e-05
6.25366e+00 8.76456e-05
6.30068e+00 7.79299e-05
6.34770e+00 6.91165e-05
6.39472e+00 6.11124e-05
6.44174e+00 5.38853e-05
6.48876e+00 4.74113e-05
6.53578e+00 4.16664e-05
6.58280e+00 3.66113e-05
6.62982e+00 3.21621e-05
6.67684e+00 2.82270e-05
6.72386e+00 2.47139e-05
6.77088e+00 2.15451e-05
6.81790e+00 1.86954e-05
6.86492e+00 1.61521e-05
6.91194e+00 1.39023e-05
6.95896e+00 1.19326e-05
7.00598e+00 1.02267e-05
7.05300e+00 8.76716e-06
7.10002e+00 7.53684e-06
7.14704e+00 6.51413e-06
7.19406e+00 5.65048e-06
7.24108e+00 4.88693e-06
7.28810e+00 4.16450e-06
7.33512e+00 3.43293e-06
7.38214e+00 2.71369e-06
7.42916e+00 2.06344e-06
7.47618e+00 1.53909e-06
7.52320e+00 1.19148e-06
7.57022e+00 1.00444e-06
7.61724e+00 9.20414e-07
7.66426e+00 8.81192e-07
7.71128e+00 8.31145e-07
7.75830e+00 7.53441e-07
7.80532e+00 6.61333e-07
7.85234e+00 5.68862e-07
7.89936e+00 4.89649e-07
7.94638e+00 4.28181e-07
7.99340e+00 3.80098e-07
8.04042e+00 3.40675e-07
8.08744e+00 3.05255e-07
8.13446e+00 2.71470e-07
8.18148e+00 2.39715e-07
8.22850e+00 2.10554e-07
8.27552e+00 1.84542e-07
8.32254e+00 1.61940e-07
8.36956e+00 1.42551e-07
8.41658e+00 1.26144e-07
8.46360e+00 1.12486e-07
8.51062e+00 1.00989e-07
8.55764e+00 9.04022e-08
8.60466e+00 7.93981e-08
8.65168e+00 6.66520e-08
8.69870e+00 5.16932e-08
8.74572e+00 3.61134e-08
8.79274e+00 2.18094e-08
8.83976e+00 1.06778e-08
8.88678e+00 3.94306e-09
8.93380e+00 7.53044e-10
8.98082e+00 -1.43930e-10
9.02784e+00 4.21874e-13
9.07486e+00 1.54748e-10
9.12188e+00 1.64650e-10
9.16890e+00 9.38546e-11
9.21592e+00 6.08524e-12
9.26294e+00 -4.47483e-11
9.30996e+00 -5.52075e-11
9.35698e+00 -3.80299e-11


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_85-86.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.56764e-01
4.70200e-02 2.56346e-01
9.40400e-02 2.55826e-01
1.41060e-01 2.55101e-01
1.88080e-01 2.54068e-01
2.35100e-01 2.52643e-01
2.82120e-01 2.50833e-01
3.29140e-01 2.48673e-01
3.76160e-01 2.46202e-01
4.23180e-01 2.43452e-01
4.70200e-01 2.40437e-01
5.17220e-01 2.37164e-01
5.64240e-01 2.33637e-01
6.11260e-01 2.29863e-01
6.58280e-01 2.25857e-01
7.05300e-01 2.21637e-01
7.52320e-01 2.17223e-01
7.99340e-01 2.12632e-01
8.46360e-01 2.07883e-01
8.93380e-01 2.02994e-01
9.40400e-01 1.97982e-01
9.87420e-01 1.92866e-01
1.03444e+00 1.87661e-01
1.08146e+00 1.82387e-01
1.12848e+00 1.77061e-01
1.17550e+00 1.71700e-01
1.22252e+00 1.66321e-01
1.26954e+00 1.60938e-01
1.31656e+00 1.55566e-01
1.36358e+00 1.50220e-01
1.41060e+00 1.44913e-01
1.45762e+00 1.39657e-01
1.50464e+00 1.34462e-01
1.55166e+00 1.29340e-01
1.59868e+00 1.24300e-01
1.64570e+00 1.19350e-01
1.69272e+00 1.14496e-01
1.73974e+00 1.09747e-01
1.78676e+00 1.05108e-01
1.83378e+00 1.00583e-01
1.88080e+00 9.61765e-02
1.92782e+00 9.18912e-02
1.97484e+00 8.77307e-02
2.02186e+00 8.36961e-02
2.06888e+00 7.97884e-02
2.11590e+00 7.60087e-02
2.16292e+00 7.23575e-02
2.20994e+00 6.88343e-02
2.25696e+00 6.54380e-02
2.30398e+00 6.21677e-02
2.35100e+00 5.90223e-02
2.39802e+00 5.59999e-02
2.44504e+00 5.30983e-02
2.49206e+00 5.03154e-02
2.53908e+00 4.76489e-02
2.58610e+00 4.50962e-02
2.63312e+00 4.26543e-02
2.68014e+00 4.03205e-02
2.72716e+00 3.80919e-02
2.77418e+00 3.59654e-02
2.82120e+00 3.39379e-02
2.86822e+00 3.20064e-02
2.91524e+00 3.01675e-02
2.96226e+00 2.84183e-02
3.00928e+00 2.67555e-02
3.05630e+00 2.51761e-02
3.10332e+00 2.36768e-02
3.15034e+00 2.22546e-02
3.19736e+00 2.09065e-02
3.24438e+00 1.96295e-02
3.29140e+00 1.84206e-02
3.33842e+00 1.72770e-02
3.38544e+00 1.61958e-02
3.43246e+00 1.51744e-02
3.47948e+00 1.42099e-02
3.52650e+00 1.32998e-02
3.57352e+00 1.24417e-02
3.62054e+00 1.16330e-02
3.66756e+00 1.08713e-02
3.71458e+00 1.01543e-02
3.76160e+00 9.47995e-03
3.80862e+00 8.84599e-03
3.85564e+00 8.25033e-03
3.90266e+00 7.69096e-03
3.94968e+00 7.16605e-03
3.99670e+00 6.67378e-03
4.04372e+00 6.21234e-03
4.09074e+00 5.78000e-03
4.13776e+00 5.37522e-03
4.18478e+00 4.99649e-03
4.23180e+00 4.64229e-03
4.27882e+00 4.31116e-03
4.32584e+00 4.00183e-03
4.37286e+00 3.71304e-03
4.41988e+00 3.44353e-03
4.46690e+00 3.19212e-03
4.51392e+00 2.95775e-03
4.56094e+00 2.73944e-03
4.60796e+00 2.53617e-03
4.65498e+00 2.34698e-03
4.70200e+00 2.17098e-03
4.74902e+00 2.00731e-03
4.79604e+00 1.85512e-03
4.84306e+00 1.71359e-03
4.89008e+00 1.58217e-03
4.93710e+00 1.46040e-03
4.98412e+00 1.34784e-03
5.03114e+00 1.24390e-03
5.07816e+00 1.14712e-03
5.12518e+00 1.05562e-03
5.17220e+00 9.67504e-04
5.21922e+00 8.81125e-04
5.26624e+00 7.97197e-04
5.31326e+00 7.17822e-04
5.36028e+00 6.45120e-04
5.40730e+00 5.81061e-04
5.45432e+00 5.25521e-04
5.50134e+00 4.76841e-04
5.54836e+00 4.33325e-04
5.59538e+00 3.93322e-04
5.64240e+00 3.56064e-04
5.68942e+00 3.21596e-04
5.73644e+00 2.89991e-04
5.78346e+00 2.61316e-04
5.83048e+00 2.35452e-04
5.87750e+00 2.12071e-04
5.92452e+00 1.90830e-04
5.97154e+00 1.71392e-04
6.01856e+00 1.53536e-04
6.06558e+00 1.37216e-04
6.11260e+00 1.22398e-04
6.15962e+00 1.09048e-04
6.20664e+00 9.70920e-05
6.25366e+00 8.63860e-05
6.30068e+00 7.67776e-05
6.34770e+00 6.81149e-05
6.39472e+00 6.02750e-05
6.44174e+00 5.32016e-05
6.48876e+00 4.68477e-05
6.53578e+00 4.11661e-05
6.58280e+00 3.61064e-05
6.62982e+00 3.16094e-05
6.67684e+00 2.76139e-05
6.72386e+00 2.40590e-05
6.77088e+00 2.08911e-05
6.81790e+00 1.80848e-05
6.86492e+00 1.56216e-05
6.91194e+00 1.34826e-05
6.95896e+00 1.16466e-05
7.00598e+00 1.00801e-05
7.05300e+00 8.74577e-06
7.10002e+00 7.60636e-06
7.14704e+00 6.62421e-06
7.19406e+00 5.75908e-06
7.24108e+00 4.96971e-06
7.28810e+00 4.21486e-06
7.33512e+00 3.46035e-06
7.38214e+00 2.73019e-06
7.42916e+00 2.07694e-06
7.47618e+00 1.55336e-06
7.52320e+00 1.20636e-06
7.57022e+00 1.01863e-06
7.61724e+00 9.33112e-07
7.66426e+00 8.92159e-07
7.71128e+00 8.40662e-07
7.75830e+00 7.61950e-07
7.80532e+00 6.69155e-07
7.85234e+00 5.76189e-07
7.89936e+00 4.96546e-07
7.94638e+00 4.34626e-07
7.99340e+00 3.86014e-07
8.04042e+00 3.45936e-07
8.08744e+00 3.09690e-07
8.13446e+00 2.75017e-07
8.18148e+00 2.42616e-07
8.22850e+00 2.13359e-07
8.27552e+00 1.88107e-07
8.32254e+00 1.66845e-07
8.36956e+00 1.48238e-07
8.41658e+00 1.30840e-07
8.46360e+00 1.13212e-07
8.51062e+00 9.47376e-08
8.55764e+00 7.63693e-08
8.60466e+00 5.92340e-08
8.65168e+00 4.44579e-08
8.69870e+00 3.27241e-08
8.74572e+00 2.36462e-08
8.79274e+00 1.66794e-08
8.83976e+00 1.12792e-08
8.88678e+00 7.00507e-09
8.93380e+00 3.73811e-09
8.98082e+00 1.42149e-09
9.02784e+00 -1.69483e-12
9.07486e+00 -6.21683e-10
9.12188e+00 -6.61465e-10
9.16890e+00 -3.77051e-10
9.21592e+00 -2.44468e-11
9.26294e+00 1.79771e-10
9.30996e+00 2.21790e-10
9.35698e+00 1.52781e-10


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_86-87.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.52834e-01
4.70200e-02 2.52437e-01
9.40400e-02 2.51943e-01
1.41060e-01 2.51254e-01
1.88080e-01 2.50271e-01
2.35100e-01 2.48915e-01
2.82120e-01 2.47192e-01
3.29140e-01 2.45135e-01
3.76160e-01 2.42779e-01
4.23180e-01 2.40155e-01
4.70200e-01 2.37275e-01
5.17220e-01 2.34145e-01
5.64240e-01 2.30769e-01
6.11260e-01 2.27153e-01
6.58280e-01 2.23309e-01
7.05300e-01 2.19255e-01
7.52320e-01 2.15008e-01
7.99340e-01 2.10585e-01
8.46360e-01 2.06003e-01
8.93380e-01 2.01279e-01
9.40400e-01 1.96428e-01
9.87420e-01 1.91469e-01
1.03444e+00 1.86416e-01
1.08146e+00 1.81288e-01
1.12848e+00 1.76101e-01
1.17550e+00 1.70873e-01
1.22252e+00 1.65618e-01
1.26954e+00 1.60352e-01
1.31656e+00 1.55090e-01
1.36358e+00 1.49845e-01
1.41060e+00 1.44631e-01
1.45762e+00 1.39460e-01
1.50464e+00 1.34343e-01
1.55166e+00 1.29290e-01
1.59868e+00 1.24313e-01
1.64570e+00 1.19419e-01
1.69272e+00 1.14615e-01
1.73974e+00 1.09909e-01
1.78676e+00 1.05308e-01
1.83378e+00 1.00816e-01
1.88080e+00 9.64360e-02
1.92782e+00 9.21737e-02
1.97484e+00 8.80319e-02
2.02186e+00 8.40123e-02
2.06888e+00 8.01162e-02
2.11590e+00 7.63451e-02
2.16292e+00 7.26998e-02
2.20994e+00 6.91800e-02
2.25696e+00 6.57850e-02
2.30398e+00 6.25141e-02
2.35100e+00 5.93666e-02
2.39802e+00 5.63406e-02
2.44504e+00 5.34342e-02
2.49206e+00 5.06454e-02
2.53908e+00 4.79723e-02
2.58610e+00 4.54121e-02
2.63312e+00 4.29623e-02
2.68014e+00 4.06200e-02
2.72716e+00 3.83826e-02
2.77418e+00 3.62470e-02
2.82120e+00 3.42103e-02
2.86822e+00 3.22694e-02
2.91524e+00 3.04212e-02
2.96226e+00 2.86625e-02
3.00928e+00 2.69905e-02
3.05630e+00 2.54018e-02
3.10332e+00 2.38934e-02
3.15034e+00 2.24622e-02
3.19736e+00 2.11054e-02
3.24438e+00 1.98198e-02
3.29140e+00 1.86026e-02
3.33842e+00 1.74508e-02
3.38544e+00 1.63618e-02
3.43246e+00 1.53327e-02
3.47948e+00 1.43608e-02
3.52650e+00 1.34436e-02
3.57352e+00 1.25785e-02
3.62054e+00 1.17632e-02
3.66756e+00 1.09951e-02
3.71458e+00 1.02720e-02
3.76160e+00 9.59167e-03
3.80862e+00 8.95203e-03
3.85564e+00 8.35093e-03
3.90266e+00 7.78634e-03
3.94968e+00 7.25643e-03
3.99670e+00 6.75938e-03
4.04372e+00 6.29338e-03
4.09074e+00 5.85668e-03
4.13776e+00 5.44775e-03
4.18478e+00 5.06504e-03
4.23180e+00 4.70703e-03
4.27882e+00 4.37227e-03
4.32584e+00 4.05948e-03
4.37286e+00 3.76742e-03
4.41988e+00 3.49485e-03
4.46690e+00 3.24058e-03
4.51392e+00 3.00349e-03
4.56094e+00 2.78250e-03
4.60796e+00 2.57653e-03
4.65498e+00 2.38457e-03
4.70200e+00 2.20596e-03
4.74902e+00 2.04011e-03
4.79604e+00 1.88646e-03
4.84306e+00 1.74431e-03
4.89008e+00 1.61237e-03
4.93710e+00 1.48910e-03
4.98412e+00 1.37298e-03
5.03114e+00 1.26259e-03
5.07816e+00 1.15748e-03
5.12518e+00 1.05763e-03
5.17220e+00 9.63023e-04
5.21922e+00 8.73701e-04
5.26624e+00 7.90150e-04
5.31326e+00 7.13130e-04
5.36028e+00 6.43404e-04
5.40730e+00 5.81650e-04
5.45432e+00 5.27363e-04
5.50134e+00 4.79166e-04
5.54836e+00 4.35663e-04
5.59538e+00 3.95494e-04
5.64240e+00 3.58023e-04
5.68942e+00 3.23274e-04
5.73644e+00 2.91296e-04
5.78346e+00 2.62134e-04
5.83048e+00 2.35705e-04
5.87750e+00 2.11776e-04
5.92452e+00 1.90108e-04
5.97154e+00 1.70463e-04
6.01856e+00 1.52637e-04
6.06558e+00 1.36479e-04
6.11260e+00 1.21839e-04
6.15962e+00 1.08570e-04
6.20664e+00 9.65493e-05
6.25366e+00 8.56947e-05
6.30068e+00 7.59304e-05
6.34770e+00 6.71798e-05
6.39472e+00 5.93619e-05
6.44174e+00 5.23847e-05
6.48876e+00 4.61545e-05
6.53578e+00 4.05778e-05
6.58280e+00 3.55739e-05
6.62982e+00 3.10995e-05
6.67684e+00 2.71179e-05
6.72386e+00 2.35926e-05
6.77088e+00 2.04877e-05
6.81790e+00 1.77698e-05
6.86492e+00 1.54066e-05
6.91194e+00 1.33654e-05
6.95896e+00 1.16127e-05
7.00598e+00 1.01099e-05
7.05300e+00 8.81703e-06
7.10002e+00 7.69401e-06
7.14704e+00 6.70197e-06
7.19406e+00 5.80907e-06
7.24108e+00 4.98620e-06
7.28810e+00 4.20425e-06
7.33512e+00 3.43972e-06
7.38214e+00 2.71512e-06
7.42916e+00 2.07556e-06
7.47618e+00 1.56632e-06
7.52320e+00 1.22737e-06
7.57022e+00 1.04048e-06
7.61724e+00 9.51434e-07
7.66426e+00 9.05459e-07
7.71128e+00 8.50207e-07
7.75830e+00 7.69804e-07
7.80532e+00 6.76669e-07
7.85234e+00 5.83959e-07
7.89936e+00 5.04432e-07
7.94638e+00 4.42174e-07
7.99340e+00 3.92866e-07
8.04042e+00 3.51845e-07
8.08744e+00 3.14524e-07
8.13446e+00 2.78832e-07
8.18148e+00 2.45748e-07
8.22850e+00 2.16430e-07
8.27552e+00 1.92013e-07
8.32254e+00 1.72172e-07
8.36956e+00 1.54373e-07
8.41658e+00 1.35900e-07
8.46360e+00 1.14051e-07
8.51062e+00 8.80946e-08
8.55764e+00 6.10463e-08
8.60466e+00 3.63431e-08
8.65168e+00 1.74172e-08
8.69870e+00 6.20698e-09
8.74572e+00 1.04266e-09
8.79274e+00 -2.79527e-10
8.83976e+00 3.69187e-11
8.88678e+00 2.83736e-10
8.93380e+00 2.82478e-10
8.98082e+00 1.49159e-10
9.02784e+00 -2.02120e-13
9.07486e+00 -7.41398e-11
9.12188e+00 -7.88841e-11
9.16890e+00 -4.49658e-11
9.21592e+00 -2.91544e-12
9.26294e+00 2.14389e-11
9.30996e+00 2.64499e-11
9.35698e+00 1.82202e-11


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_87-88.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.48677e-01
4.70200e-02 2.48302e-01
9.40400e-02 2.47833e-01
1.41060e-01 2.47179e-01
1.88080e-01 2.46248e-01
2.35100e-01 2.44961e-01
2.82120e-01 2.43325e-01
3.29140e-01 2.41371e-01
3.76160e-01 2.39132e-01
4.23180e-01 2.36636e-01
4.70200e-01 2.33894e-01
5.17220e-01 2.30911e-01
5.64240e-01 2.27690e-01
6.11260e-01 2.24234e-01
6.58280e-01 2.20558e-01
7.05300e-01 2.16674e-01
7.52320e-01 2.12601e-01
7.99340e-01 2.08352e-01
8.46360e-01 2.03944e-01
8.93380e-01 1.99392e-01
9.40400e-01 1.94712e-01
9.87420e-01 1.89918e-01
1.03444e+00 1.85027e-01
1.08146e+00 1.80054e-01
1.12848e+00 1.75017e-01
1.17550e+00 1.69930e-01
1.22252e+00 1.64810e-01
1.26954e+00 1.59671e-01
1.31656e+00 1.54528e-01
1.36358e+00 1.49393e-01
1.41060e+00 1.44282e-01
1.45762e+00 1.39205e-01
1.50464e+00 1.34174e-01
1.55166e+00 1.29200e-01
1.59868e+00 1.24293e-01
1.64570e+00 1.19462e-01
1.69272e+00 1.14714e-01
1.73974e+00 1.10058e-01
1.78676e+00 1.05500e-01
1.83378e+00 1.01045e-01
1.88080e+00 9.66978e-02
1.92782e+00 9.24626e-02
1.97484e+00 8.83434e-02
2.02186e+00 8.43422e-02
2.06888e+00 8.04608e-02
2.11590e+00 7.67008e-02
2.16292e+00 7.30637e-02
2.20994e+00 6.95492e-02
2.25696e+00 6.61571e-02
2.30398e+00 6.28870e-02
2.35100e+00 5.97382e-02
2.39802e+00 5.67094e-02
2.44504e+00 5.37988e-02
2.49206e+00 5.10045e-02
2.53908e+00 4.83248e-02
2.58610e+00 4.57572e-02
2.63312e+00 4.32993e-02
2.68014e+00 4.09483e-02
2.72716e+00 3.87017e-02
2.77418e+00 3.65566e-02
2.82120e+00 3.45102e-02
2.86822e+00 3.25593e-02
2.91524e+00 3.07010e-02
2.96226e+00 2.89323e-02
3.00928e+00 2.72502e-02
3.05630e+00 2.56515e-02
3.10332e+00 2.41332e-02
3.15034e+00 2.26923e-02
3.19736e+00 2.13259e-02
3.24438e+00 2.00309e-02
3.29140e+00 1.88045e-02
3.33842e+00 1.76438e-02
3.38544e+00 1.65460e-02
3.43246e+00 1.55085e-02
3.47948e+00 1.45285e-02
3.52650e+00 1.36033e-02
3.57352e+00 1.27306e-02
3.62054e+00 1.19079e-02
3.66756e+00 1.11327e-02
3.71458e+00 1.04028e-02
3.76160e+00 9.71586e-03
3.80862e+00 9.06990e-03
3.85564e+00 8.46274e-03
3.90266e+00 7.89234e-03
3.94968e+00 7.35686e-03
3.99670e+00 6.85449e-03
4.04372e+00 6.38340e-03
4.09074e+00 5.94184e-03
4.13776e+00 5.52827e-03
4.18478e+00 5.14112e-03
4.23180e+00 4.77888e-03
4.27882e+00 4.44006e-03
4.32584e+00 4.12341e-03
4.37286e+00 3.82770e-03
4.41988e+00 3.55172e-03
4.46690e+00 3.29425e-03
4.51392e+00 3.05411e-03
4.56094e+00 2.83015e-03
4.60796e+00 2.62119e-03
4.65498e+00 2.42621e-03
4.70200e+00 2.24474e-03
4.74902e+00 2.07648e-03
4.79604e+00 1.92111e-03
4.84306e+00 1.77810e-03
4.89008e+00 1.64540e-03
4.93710e+00 1.52044e-03
4.98412e+00 1.40063e-03
5.03114e+00 1.28377e-03
5.07816e+00 1.17042e-03
5.12518e+00 1.06244e-03
5.17220e+00 9.61702e-04
5.21922e+00 8.69912e-04
5.26624e+00 7.87226e-04
5.31326e+00 7.12888e-04
5.36028e+00 6.46129e-04
5.40730e+00 5.86175e-04
5.45432e+00 5.32180e-04
5.50134e+00 4.83246e-04
5.54836e+00 4.38471e-04
5.59538e+00 3.96980e-04
5.64240e+00 3.58390e-04
5.68942e+00 3.22774e-04
5.73644e+00 2.90217e-04
5.78346e+00 2.60802e-04
5.83048e+00 2.34405e-04
5.87750e+00 2.10672e-04
5.92452e+00 1.89235e-04
5.97154e+00 1.69730e-04
6.01856e+00 1.51909e-04
6.06558e+00 1.35698e-04
6.11260e+00 1.21035e-04
6.15962e+00 1.07858e-04
6.20664e+00 9.60654e-05
6.25366e+00 8.54870e-05
6.30068e+00 7.59454e-05
6.34770e+00 6.72632e-05
6.39472e+00 5.93129e-05
6.44174e+00 5.20806e-05
6.48876e+00 4.55681e-05
6.53578e+00 3.97775e-05
6.58280e+00 3.46930e-05
6.62982e+00 3.02487e-05
6.67684e+00 2.63695e-05
6.72386e+00 2.29800e-05
6.77088e+00 2.00095e-05
6.81790e+00 1.74031e-05
6.86492e+00 1.51095e-05
6.91194e+00 1.30778e-05
6.95896e+00 1.12649e-05
7.00598e+00 9.66750e-06
7.05300e+00 8.29392e-06
7.10002e+00 7.15269e-06
7.14704e+00 6.24306e-06
7.19406e+00 5.50671e-06
7.24108e+00 4.86306e-06
7.28810e+00 4.23147e-06
7.33512e+00 3.54300e-06
7.38214e+00 2.82477e-06
7.42916e+00 2.15108e-06
7.47618e+00 1.59653e-06
7.52320e+00 1.22843e-06
7.57022e+00 1.03390e-06
7.61724e+00 9.50381e-07
7.66426e+00 9.14624e-07
7.71128e+00 8.66150e-07
7.75830e+00 7.86752e-07
7.80532e+00 6.91005e-07
7.85234e+00 5.94339e-07
7.89936e+00 5.11723e-07
7.94638e+00 4.48042e-07
7.99340e+00 3.98416e-07
8.04042e+00 3.57563e-07
8.08744e+00 3.20289e-07
8.13446e+00 2.84258e-07
8.18148e+00 2.50594e-07
8.22850e+00 2.20632e-07
8.27552e+00 1.95675e-07
8.32254e+00 1.75469e-07
8.36956e+00 1.57400e-07
8.41658e+00 1.38652e-07
8.46360e+00 1.16433e-07
8.51062e+00 8.99714e-08
8.55764e+00 6.23606e-08
8.60466e+00 3.71253e-08
8.65168e+00 1.77858e-08
8.69870e+00 6.33235e-09
8.74572e+00 1.05865e-09
8.79274e+00 -2.88510e-10
8.83976e+00 3.79261e-11
8.88678e+00 2.91479e-10
8.93380e+00 2.90186e-10
8.98082e+00 1.53230e-10
9.02784e+00 -2.07635e-13
9.07486e+00 -7.61628e-11
9.12188e+00 -8.10366e-11
9.16890e+00 -4.61927e-11
9.21592e+00 -2.99499e-12
9.26294e+00 2.20239e-11
9.30996e+00 2.71717e-11
9.35698e+00 1.87173e-11


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_88-89.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.44295e-01
4.70200e-02 2.43941e-01
9.40400e-02 2.43498e-01
1.41060e-01 2.42880e-01
1.88080e-01 2.41999e-01
2.35100e-01 2.40783e-01
2.82120e-01 2.39235e-01
3.29140e-01 2.37385e-01
3.76160e-01 2.35264e-01
4.23180e-01 2.32897e-01
4.70200e-01 2.30295e-01
5.17220e-01 2.27461e-01
5.64240e-01 2.24397e-01
6.11260e-01 2.21107e-01
6.58280e-01 2.17601e-01
7.05300e-01 2.13894e-01
7.52320e-01 2.09999e-01
7.99340e-01 2.05931e-01
8.46360e-01 2.01704e-01
8.93380e-01 1.97332e-01
9.40400e-01 1.92830e-01
9.87420e-01 1.88210e-01
1.03444e+00 1.83489e-01
1.08146e+00 1.78682e-01
1.12848e+00 1.73804e-01
1.17550e+00 1.68870e-01
1.22252e+00 1.63895e-01
1.26954e+00 1.58893e-01
1.31656e+00 1.53878e-01
1.36358e+00 1.48865e-01
1.41060e+00 1.43866e-01
1.45762e+00 1.38892e-01
1.50464e+00 1.33956e-01
1.55166e+00 1.29069e-01
1.59868e+00 1.24241e-01
1.64570e+00 1.19481e-01
1.69272e+00 1.14797e-01
1.73974e+00 1.10197e-01
1.78676e+00 1.05689e-01
1.83378e+00 1.01277e-01
1.88080e+00 9.69670e-02
1.92782e+00 9.27637e-02
1.97484e+00 8.86713e-02
2.02186e+00 8.46922e-02
2.06888e+00 8.08286e-02
2.11590e+00 7.70826e-02
2.16292e+00 7.34559e-02
2.20994e+00 6.99488e-02
2.25696e+00 6.65612e-02
2.30398e+00 6.32931e-02
2.35100e+00 6.01442e-02
2.39802e+00 5.71133e-02
2.44504e+00 5.41989e-02
2.49206e+00 5.13994e-02
2.53908e+00 4.87133e-02
2.58610e+00 4.61382e-02
2.63312e+00 4.36719e-02
2.68014e+00 4.13118e-02
2.72716e+00 3.90555e-02
2.77418e+00 3.69004e-02
2.82120e+00 3.48434e-02
2.86822e+00 3.28818e-02
2.91524e+00 3.10126e-02
2.96226e+00 2.92329e-02
3.00928e+00 2.75398e-02
3.05630e+00 2.59301e-02
3.10332e+00 2.44009e-02
3.15034e+00 2.29493e-02
3.19736e+00 2.15723e-02
3.24438e+00 2.02670e-02
3.29140e+00 1.90304e-02
3.33842e+00 1.78597e-02
3.38544e+00 1.67523e-02
3.43246e+00 1.57054e-02
3.47948e+00 1.47162e-02
3.52650e+00 1.37822e-02
3.57352e+00 1.29010e-02
3.62054e+00 1.20700e-02
3.66756e+00 1.12869e-02
3.71458e+00 1.05492e-02
3.76160e+00 9.85497e-03
3.80862e+00 9.20193e-03
3.85564e+00 8.58796e-03
3.90266e+00 8.01103e-03
3.94968e+00 7.46931e-03
3.99670e+00 6.96095e-03
4.04372e+00 6.48414e-03
4.09074e+00 6.03713e-03
4.13776e+00 5.61834e-03
4.18478e+00 5.22621e-03
4.23180e+00 4.85921e-03
4.27882e+00 4.51584e-03
4.32584e+00 4.19487e-03
4.37286e+00 3.89508e-03
4.41988e+00 3.61525e-03
4.46690e+00 3.35416e-03
4.51392e+00 3.11058e-03
4.56094e+00 2.88328e-03
4.60796e+00 2.67102e-03
4.65498e+00 2.47274e-03
4.70200e+00 2.28815e-03
4.74902e+00 2.11718e-03
4.79604e+00 1.95976e-03
4.84306e+00 1.81545e-03
4.89008e+00 1.68158e-03
4.93710e+00 1.55466e-03
4.98412e+00 1.43121e-03
5.03114e+00 1.30832e-03
5.07816e+00 1.18739e-03
5.12518e+00 1.07183e-03
5.17220e+00 9.65058e-04
5.21922e+00 8.70184e-04
5.26624e+00 7.87088e-04
5.31326e+00 7.13770e-04
5.36028e+00 6.48203e-04
5.40730e+00 5.88433e-04
5.45432e+00 5.33469e-04
5.50134e+00 4.83029e-04
5.54836e+00 4.36849e-04
5.59538e+00 3.94662e-04
5.64240e+00 3.56193e-04
5.68942e+00 3.21156e-04
5.73644e+00 2.89267e-04
5.78346e+00 2.60241e-04
5.83048e+00 2.33833e-04
5.87750e+00 2.09840e-04
5.92452e+00 1.88061e-04
5.97154e+00 1.68297e-04
6.01856e+00 1.50374e-04
6.06558e+00 1.34156e-04
6.11260e+00 1.19509e-04
6.15962e+00 1.06298e-04
6.20664e+00 9.43956e-05
6.25366e+00 8.36818e-05
6.30068e+00 7.40379e-05
6.34770e+00 6.53456e-05
6.39472e+00 5.75058e-05
6.44174e+00 5.04636e-05
6.48876e+00 4.41704e-05
6.53578e+00 3.85775e-05
6.58280e+00 3.36350e-05
6.62982e+00 2.92891e-05
6.67684e+00 2.54854e-05
6.72386e+00 2.21695e-05
6.77088e+00 1.92859e-05
6.81790e+00 1.67754e-05
6.86492e+00 1.45777e-05
6.91194e+00 1.26326e-05
6.95896e+00 1.08847e-05
7.00598e+00 9.30171e-06
7.05300e+00 7.85827e-06
7.10002e+00 6.52902e-06
7.14704e+00 5.29580e-06
7.19406e+00 4.18538e-06
7.24108e+00 3.24194e-06
7.28810e+00 2.50965e-06
7.33512e+00 2.02369e-06
7.38214e+00 1.74498e-06
7.42916e+00 1.59802e-06
7.47618e+00 1.50708e-06
7.52320e+00 1.40134e-06
7.57022e+00 1.26447e-06
7.61724e+00 1.11383e-06
7.66426e+00 9.67288e-07
7.71128e+00 8.41843e-07
7.75830e+00 7.41515e-07
7.80532e+00 6.60251e-07
7.85234e+00 5.91739e-07
7.89936e+00 5.29818e-07
7.94638e+00 4.71659e-07
7.99340e+00 4.17665e-07
8.04042e+00 3.68371e-07
8.08744e+00 3.24303e-07
8.13446e+00 2.85659e-07
8.18148e+00 2.52246e-07
8.22850e+00 2.23844e-07
8.27552e+00 2.00222e-07
8.32254e+00 1.80307e-07
8.36956e+00 1.61752e-07
8.41658e+00 1.42108e-07
8.46360e+00 1.18939e-07
8.51062e+00 9.17119e-08
8.55764e+00 6.35180e-08
8.60466e+00 3.78536e-08
8.65168e+00 1.82111e-08
8.69870e+00 6.55427e-09
8.74572e+00 1.15545e-09
8.79274e+00 -2.59342e-10
8.83976e+00 3.61747e-11
8.88678e+00 2.78018e-10
8.93380e+00 2.76785e-10
8.98082e+00 1.46153e-10
9.02784e+00 -1.98047e-13
9.07486e+00 -7.26456e-11
9.12188e+00 -7.72943e-11
9.16890e+00 -4.40596e-11
9.21592e+00 -2.85668e-12
9.26294e+00 2.10069e-11
9.30996e+00 2.59169e-11
9.35698e+00 1.78530e-11


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_89-90.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.39668e-01
4.70200e-02 2.39335e-01
9.40400e-02 2.38918e-01
1.41060e-01 2.38336e-01
1.88080e-01 2.37506e-01
2.35100e-01 2.36360e-01
2.82120e-01 2.34901e-01
3.29140e-01 2.33156e-01
3.76160e-01 2.31153e-01
4.23180e-01 2.28917e-01
4.70200e-01 2.26457e-01
5.17220e-01 2.23774e-01
5.64240e-01 2.20870e-01
6.11260e-01 2.17748e-01
6.58280e-01 2.14418e-01
7.05300e-01 2.10891e-01
7.52320e-01 2.07182e-01
7.99340e-01 2.03301e-01
8.46360e-01 1.99262e-01
8.93380e-01 1.95078e-01
9.40400e-01 1.90762e-01
9.87420e-01 1.86327e-01
1.03444e+00 1.81786e-01
1.08146e+00 1.77154e-01
1.12848e+00 1.72446e-01
1.17550e+00 1.67675e-01
1.22252e+00 1.62856e-01
1.26954e+00 1.58002e-01
1.31656e+00 1.53128e-01
1.36358e+00 1.48246e-01
1.41060e+00 1.43370e-01
1.45762e+00 1.38511e-01
1.50464e+00 1.33680e-01
1.55166e+00 1.28890e-01
1.59868e+00 1.24150e-01
1.64570e+00 1.19470e-01
1.69272e+00 1.14858e-01
1.73974e+00 1.10322e-01
1.78676e+00 1.05871e-01
1.83378e+00 1.01509e-01
1.88080e+00 9.72425e-02
1.92782e+00 9.30765e-02
1.97484e+00 8.90158e-02
2.02186e+00 8.50632e-02
2.06888e+00 8.12213e-02
2.11590e+00 7.74927e-02
2.16292e+00 7.38794e-02
2.20994e+00 7.03820e-02
2.25696e+00 6.70010e-02
2.30398e+00 6.37366e-02
2.35100e+00 6.05889e-02
2.39802e+00 5.75569e-02
2.44504e+00 5.46394e-02
2.49206e+00 5.18351e-02
2.53908e+00 4.91427e-02
2.58610e+00 4.65601e-02
2.63312e+00 4.40851e-02
2.68014e+00 4.17156e-02
2.72716e+00 3.94491e-02
2.77418e+00 3.72831e-02
2.82120e+00 3.52149e-02
2.86822e+00 3.32417e-02
2.91524e+00 3.13607e-02
2.96226e+00 2.95691e-02
3.00928e+00 2.78639e-02
3.05630e+00 2.62422e-02
3.10332e+00 2.47010e-02
3.15034e+00 2.32375e-02
3.19736e+00 2.18488e-02
3.24438e+00 2.05319e-02
3.29140e+00 1.92840e-02
3.33842e+00 1.81023e-02
3.38544e+00 1.69841e-02
3.43246e+00 1.59267e-02
3.47948e+00 1.49273e-02
3.52650e+00 1.39834e-02
3.57352e+00 1.30926e-02
3.62054e+00 1.22524e-02
3.66756e+00 1.14603e-02
3.71458e+00 1.07140e-02
3.76160e+00 1.00115e-02
3.80862e+00 9.35045e-03
3.85564e+00 8.72883e-03
3.90266e+00 8.14457e-03
3.94968e+00 7.59581e-03
3.99670e+00 7.08072e-03
4.04372e+00 6.59745e-03
4.09074e+00 6.14425e-03
4.13776e+00 5.71955e-03
4.18478e+00 5.32183e-03
4.23180e+00 4.94952e-03
4.27882e+00 4.60115e-03
4.32584e+00 4.27541e-03
4.37286e+00 3.97098e-03
4.41988e+00 3.68658e-03
4.46690e+00 3.42097e-03
4.51392e+00 3.17313e-03
4.56094e+00 2.94209e-03
4.60796e+00 2.72688e-03
4.65498e+00 2.52649e-03
4.70200e+00 2.33988e-03
4.74902e+00 2.16597e-03
4.79604e+00 2.00367e-03
4.84306e+00 1.85180e-03
4.89008e+00 1.70857e-03
4.93710e+00 1.57196e-03
4.98412e+00 1.43995e-03
5.03114e+00 1.31092e-03
5.07816e+00 1.18633e-03
5.12518e+00 1.06905e-03
5.17220e+00 9.61960e-04
5.21922e+00 8.67630e-04
5.26624e+00 7.85552e-04
5.31326e+00 7.13410e-04
5.36028e+00 6.48864e-04
5.40730e+00 5.89661e-04
5.45432e+00 5.34782e-04
5.50134e+00 4.84111e-04
5.54836e+00 4.37554e-04
5.59538e+00 3.95010e-04
5.64240e+00 3.56276e-04
5.68942e+00 3.21056e-04
5.73644e+00 2.89050e-04
5.78346e+00 2.59958e-04
5.83048e+00 2.33512e-04
5.87750e+00 2.09481e-04
5.92452e+00 1.87634e-04
5.97154e+00 1.67741e-04
6.01856e+00 1.49624e-04
6.06558e+00 1.33168e-04
6.11260e+00 1.18268e-04
6.15962e+00 1.04817e-04
6.20664e+00 9.27120e-05
6.25366e+00 8.18576e-05
6.30068e+00 7.21582e-05
6.34770e+00 6.35185e-05
6.39472e+00 5.58405e-05
6.44174e+00 4.90204e-05
6.48876e+00 4.29536e-05
6.53578e+00 3.75355e-05
6.58280e+00 3.26817e-05
6.62982e+00 2.83666e-05
6.67684e+00 2.45753e-05
6.72386e+00 2.12926e-05
6.77088e+00 1.84924e-05
6.81790e+00 1.61071e-05
6.86492e+00 1.40591e-05
6.91194e+00 1.22709e-05
6.95896e+00 1.06711e-05
7.00598e+00 9.21708e-06
7.05300e+00 7.87498e-06
7.10002e+00 6.61092e-06
7.14704e+00 5.40066e-06
7.19406e+00 4.28036e-06
7.24108e+00 3.30948e-06
7.28810e+00 2.54757e-06
7.33512e+00 2.04356e-06
7.38214e+00 1.75951e-06
7.42916e+00 1.61483e-06
7.47618e+00 1.52863e-06
7.52320e+00 1.42530e-06
7.57022e+00 1.28754e-06
7.61724e+00 1.13407e-06
7.66426e+00 9.84152e-07
7.71128e+00 8.56140e-07
7.75830e+00 7.54346e-07
7.80532e+00 6.72209e-07
7.85234e+00 6.02887e-07
7.89936e+00 5.39714e-07
7.94638e+00 4.79944e-07
7.99340e+00 4.24627e-07
8.04042e+00 3.74969e-07
8.08744e+00 3.32127e-07
8.13446e+00 2.95699e-07
8.18148e+00 2.63392e-07
8.22850e+00 2.32799e-07
8.27552e+00 2.01543e-07
8.32254e+00 1.68870e-07
8.36956e+00 1.36486e-07
8.41658e+00 1.06300e-07
8.46360e+00 8.02142e-08
8.51062e+00 5.92559e-08
8.55764e+00 4.27832e-08
8.60466e+00 2.99671e-08
8.65168e+00 1.99791e-08
8.69870e+00 1.21686e-08
8.74572e+00 6.31521e-09
8.79274e+00 2.26198e-09
8.83976e+00 -1.48006e-10
8.88678e+00 -1.13749e-09
8.93380e+00 -1.13244e-09
8.98082e+00 -5.97974e-10
9.02784e+00 8.10290e-13
9.07486e+00 2.97223e-10
9.12188e+00 3.16243e-10
9.16890e+00 1.80266e-10
9.21592e+00 1.16879e-11
9.26294e+00 -8.59478e-11
9.30996e+00 -1.06037e-10
9.35698e+00 -7.30438e-11


==> anc/WeightFunctions/CGC/WeightFunctions_CGC_9-10.txt <==
# Weight functions W(r), obtained from Woods-Saxon 1-Nucleus thickness functions of Pb. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 6.56563e-02
4.70200e-02 6.56447e-02
9.40400e-02 6.56302e-02
1.41060e-01 6.56097e-02
1.88080e-01 6.55805e-02
2.35100e-01 6.55400e-02
2.82120e-01 6.54882e-02
3.29140e-01 6.54259e-02
3.76160e-01 6.53539e-02
4.23180e-01 6.52728e-02
4.70200e-01 6.51827e-02
5.17220e-01 6.50833e-02
5.64240e-01 6.49745e-02
6.11260e-01 6.48560e-02
6.58280e-01 6.47277e-02
7.05300e-01 6.45897e-02
7.52320e-01 6.44421e-02
7.99340e-01 6.42847e-02
8.46360e-01 6.41177e-02
8.93380e-01 6.39409e-02
9.40400e-01 6.37543e-02
9.87420e-01 6.35579e-02
1.03444e+00 6.33516e-02
1.08146e+00 6.31354e-02
1.12848e+00 6.29091e-02
1.17550e+00 6.26729e-02
1.22252e+00 6.24265e-02
1.26954e+00 6.21700e-02
1.31656e+00 6.19033e-02
1.36358e+00 6.16264e-02
1.41060e+00 6.13391e-02
1.45762e+00 6.10414e-02
1.50464e+00 6.07332e-02
1.55166e+00 6.04145e-02
1.59868e+00 6.00852e-02
1.64570e+00 5.97451e-02
1.69272e+00 5.93942e-02
1.73974e+00 5.90325e-02
1.78676e+00 5.86597e-02
1.83378e+00 5.82759e-02
1.88080e+00 5.78809e-02
1.92782e+00 5.74747e-02
1.97484e+00 5.70570e-02
2.02186e+00 5.66279e-02
2.06888e+00 5.61871e-02
2.11590e+00 5.57347e-02
2.16292e+00 5.52704e-02
2.20994e+00 5.47942e-02
2.25696e+00 5.43059e-02
2.30398e+00 5.38054e-02
2.35100e+00 5.32926e-02
2.39802e+00 5.27674e-02
2.44504e+00 5.22297e-02
2.49206e+00 5.16794e-02
2.53908e+00 5.11163e-02
2.58610e+00 5.05405e-02
2.63312e+00 4.99516e-02
2.68014e+00 4.93498e-02
2.72716e+00 4.87349e-02
2.77418e+00 4.81068e-02
2.82120e+00 4.74656e-02
2.86822e+00 4.68112e-02
2.91524e+00 4.61435e-02
2.96226e+00 4.54626e-02
3.00928e+00 4.47686e-02
3.05630e+00 4.40615e-02
3.10332e+00 4.33414e-02
3.15034e+00 4.26085e-02
3.19736e+00 4.18630e-02
3.24438e+00 4.11051e-02
3.29140e+00 4.03351e-02
3.33842e+00 3.95532e-02
3.38544e+00 3.87599e-02
3.43246e+00 3.79557e-02
3.47948e+00 3.71411e-02
3.52650e+00 3.63164e-02
3.57352e+00 3.54826e-02
3.62054e+00 3.46403e-02
3.66756e+00 3.37901e-02
3.71458e+00 3.29329e-02
3.76160e+00 3.20698e-02
3.80862e+00 3.12016e-02
3.85564e+00 3.03293e-02
3.90266e+00 2.94540e-02
3.94968e+00 2.85769e-02
3.99670e+00 2.76992e-02
4.04372e+00 2.68221e-02
4.09074e+00 2.59467e-02
4.13776e+00 2.50744e-02
4.18478e+00 2.42064e-02
4.23180e+00 2.33441e-02
4.27882e+00 2.24887e-02
4.32584e+00 2.16414e-02
4.37286e+00 2.08034e-02
4.41988e+00 1.99760e-02
4.46690e+00 1.91603e-02
4.51392e+00 1.83573e-02
4.56094e+00 1.75681e-02
4.60796e+00 1.67937e-02
4.65498e+00 1.60350e-02
4.70200e+00 1.52928e-02
4.74902e+00 1.45678e-02
4.79604e+00 1.38608e-02
4.84306e+00 1.31723e-02
4.89008e+00 1.25028e-02
4.93710e+00 1.18528e-02
4.98412e+00 1.12227e-02
5.03114e+00 1.06128e-02
5.07816e+00 1.00233e-02
5.12518e+00 9.45431e-03
5.17220e+00 8.90601e-03
5.21922e+00 8.37846e-03
5.26624e+00 7.87163e-03
5.31326e+00 7.38541e-03
5.36028e+00 6.91968e-03
5.40730e+00 6.47431e-03
5.45432e+00 6.04908e-03
5.50134e+00 5.64370e-03
5.54836e+00 5.25787e-03
5.59538e+00 4.89128e-03
5.64240e+00 4.54355e-03
5.68942e+00 4.21426e-03
5.73644e+00 3.90296e-03
5.78346e+00 3.60920e-03
5.83048e+00 3.33251e-03
5.87750e+00 3.07234e-03
5.92452e+00 2.82815e-03
5.97154e+00 2.59939e-03
6.01856e+00 2.38550e-03
6.06558e+00 2.18588e-03
6.11260e+00 1.99993e-03
6.15962e+00 1.82704e-03
6.20664e+00 1.66660e-03
6.25366e+00 1.51802e-03
6.30068e+00 1.38066e-03
6.34770e+00 1.25392e-03
6.39472e+00 1.13720e-03
6.44174e+00 1.02991e-03
6.48876e+00 9.31479e-04
6.53578e+00 8.41324e-04
6.58280e+00 7.58889e-04
6.62982e+00 6.83659e-04
6.67684e+00 6.15132e-04
6.72386e+00 5.52804e-04
6.77088e+00 4.96189e-04
6.81790e+00 4.44861e-04
6.86492e+00 3.98412e-04
6.91194e+00 3.56432e-04
6.95896e+00 3.18524e-04
7.00598e+00 2.84355e-04
7.05300e+00 2.53613e-04
7.10002e+00 2.25984e-04
7.14704e+00 2.01165e-04
7.19406e+00 1.78905e-04
7.24108e+00 1.58979e-04
7.28810e+00 1.41158e-04
7.33512e+00 1.25220e-04
7.38214e+00 1.10987e-04
7.42916e+00 9.83001e-05
7.47618e+00 8.70020e-05
7.52320e+00 7.69375e-05
7.57022e+00 6.79817e-05
7.61724e+00 6.00284e-05
7.66426e+00 5.29718e-05
7.71128e+00 4.67074e-05
7.75830e+00 4.11504e-05
7.80532e+00 3.62313e-05
7.85234e+00 3.18813e-05
7.89936e+00 2.80318e-05
7.94638e+00 2.46265e-05
7.99340e+00 2.16210e-05
8.04042e+00 1.89712e-05
8.08744e+00 1.66334e-05
8.13446e+00 1.45708e-05
8.18148e+00 1.27555e-05
8.22850e+00 1.11597e-05
8.27552e+00 9.75600e-06
8.32254e+00 8.52086e-06
8.36956e+00 7.43674e-06
8.41658e+00 6.48661e-06
8.46360e+00 5.65347e-06
8.51062e+00 4.92242e-06
8.55764e+00 4.28260e-06
8.60466e+00 3.72360e-06
8.65168e+00 3.23502e-06
8.69870e+00 2.80757e-06
8.74572e+00 2.43460e-06
8.79274e+00 2.10989e-06
8.83976e+00 1.82720e-06
8.88678e+00 1.58080e-06
8.93380e+00 1.36649e-06
8.98082e+00 1.18038e-06
9.02784e+00 1.01857e-06
9.07486e+00 8.77551e-07
9.12188e+00 7.55292e-07
9.16890e+00 6.50138e-07
9.21592e+00 5.60434e-07
9.26294e+00 4.84308e-07
9.30996e+00 4.18775e-07
9.35698e+00 3.60491e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_0-1.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 4.06493e-02
1.96000e-01 4.05901e-02
3.92000e-01 4.04226e-02
5.88000e-01 4.01723e-02
7.84000e-01 3.98676e-02
9.80000e-01 3.95315e-02
1.17600e+00 3.91791e-02
1.37200e+00 3.88181e-02
1.56800e+00 3.84474e-02
1.76400e+00 3.80545e-02
1.96000e+00 3.76165e-02
2.15600e+00 3.71059e-02
2.35200e+00 3.64993e-02
2.54800e+00 3.57842e-02
2.74400e+00 3.49607e-02
2.94000e+00 3.40374e-02
3.13600e+00 3.30245e-02
3.33200e+00 3.19289e-02
3.52800e+00 3.07530e-02
3.72400e+00 2.94948e-02
3.92000e+00 2.81493e-02
4.11600e+00 2.67104e-02
4.31200e+00 2.51733e-02
4.50800e+00 2.35364e-02
4.70400e+00 2.18014e-02
4.90000e+00 1.99751e-02
5.09600e+00 1.80722e-02
5.29200e+00 1.61175e-02
5.48800e+00 1.41457e-02
5.68400e+00 1.21971e-02
5.88000e+00 1.03144e-02
6.07600e+00 8.53883e-03
6.27200e+00 6.90776e-03
6.46800e+00 5.45153e-03
6.66400e+00 4.19052e-03
6.86000e+00 3.13311e-03
7.05600e+00 2.27558e-03
7.25200e+00 1.60388e-03
7.44800e+00 1.09631e-03
7.64400e+00 7.26585e-04
7.84000e+00 4.67038e-04
8.03600e+00 2.91421e-04
8.23200e+00 1.76819e-04
8.42800e+00 1.04564e-04
8.62400e+00 6.04053e-05
8.82000e+00 3.41322e-05
9.01600e+00 1.88547e-05
9.21200e+00 1.01509e-05
9.40800e+00 5.29993e-06
9.60400e+00 2.64653e-06


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_1-2.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 4.22669e-02
1.96000e-01 4.22286e-02
3.92000e-01 4.21154e-02
5.88000e-01 4.19321e-02
7.84000e-01 4.16871e-02
9.80000e-01 4.13882e-02
1.17600e+00 4.10390e-02
1.37200e+00 4.06378e-02
1.56800e+00 4.01798e-02
1.76400e+00 3.96582e-02
1.96000e+00 3.90642e-02
2.15600e+00 3.83884e-02
2.35200e+00 3.76234e-02
2.54800e+00 3.67671e-02
2.74400e+00 3.58234e-02
2.94000e+00 3.47992e-02
3.13600e+00 3.36993e-02
3.33200e+00 3.25240e-02
3.52800e+00 3.12691e-02
3.72400e+00 2.99263e-02
3.92000e+00 2.84844e-02
4.11600e+00 2.69321e-02
4.31200e+00 2.52637e-02
4.50800e+00 2.34821e-02
4.70400e+00 2.16003e-02
4.90000e+00 1.96389e-02
5.09600e+00 1.76246e-02
5.29200e+00 1.55879e-02
5.48800e+00 1.35625e-02
5.68400e+00 1.15852e-02
5.88000e+00 9.69627e-03
6.07600e+00 7.93684e-03
6.27200e+00 6.34430e-03
6.46800e+00 4.94637e-03
6.66400e+00 3.75750e-03
6.86000e+00 2.77828e-03
7.05600e+00 1.99754e-03
7.25200e+00 1.39533e-03
7.44800e+00 9.46165e-04
7.64400e+00 6.22317e-04
7.84000e+00 3.96705e-04
8.03600e+00 2.44954e-04
8.23200e+00 1.46489e-04
8.42800e+00 8.48758e-05
8.62400e+00 4.76684e-05
8.82000e+00 2.59553e-05
9.01600e+00 1.37029e-05
9.21200e+00 7.03067e-06
9.40800e+00 3.54498e-06
9.60400e+00 1.81066e-06


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_10-11.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 5.76679e-02
1.96000e-01 5.75524e-02
3.92000e-01 5.72193e-02
5.88000e-01 5.67041e-02
7.84000e-01 5.60525e-02
9.80000e-01 5.53090e-02
1.17600e+00 5.45060e-02
1.37200e+00 5.36553e-02
1.56800e+00 5.27412e-02
1.76400e+00 5.17250e-02
1.96000e+00 5.05613e-02
2.15600e+00 4.92172e-02
2.35200e+00 4.76809e-02
2.54800e+00 4.59551e-02
2.74400e+00 4.40455e-02
2.94000e+00 4.19560e-02
3.13600e+00 3.96939e-02
3.33200e+00 3.72749e-02
3.52800e+00 3.47206e-02
3.72400e+00 3.20531e-02
3.92000e+00 2.92920e-02
4.11600e+00 2.64605e-02
4.31200e+00 2.35915e-02
4.50800e+00 2.07307e-02
4.70400e+00 1.79334e-02
4.90000e+00 1.52574e-02
5.09600e+00 1.27571e-02
5.29200e+00 1.04783e-02
5.48800e+00 8.45325e-03
5.68400e+00 6.69758e-03
5.88000e+00 5.21029e-03
6.07600e+00 3.97775e-03
6.27200e+00 2.97805e-03
6.46800e+00 2.18445e-03
6.66400e+00 1.56802e-03
6.86000e+00 1.09987e-03
7.05600e+00 7.52770e-04
7.25200e+00 5.01991e-04
7.44800e+00 3.25828e-04
7.64400e+00 2.05799e-04
7.84000e+00 1.26644e-04
8.03600e+00 7.61675e-05
8.23200e+00 4.50009e-05
8.42800e+00 2.62833e-05
8.62400e+00 1.52732e-05
8.82000e+00 8.87590e-06
9.01600e+00 5.16836e-06
9.21200e+00 3.00251e-06
9.40800e+00 1.71595e-06
9.60400e+00 9.45913e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_11-12.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 5.94770e-02
1.96000e-01 5.94056e-02
3.92000e-01 5.91979e-02
5.88000e-01 5.88689e-02
7.84000e-01 5.84288e-02
9.80000e-01 5.78743e-02
1.17600e+00 5.71859e-02
1.37200e+00 5.63317e-02
1.56800e+00 5.52775e-02
1.76400e+00 5.39995e-02
1.96000e+00 5.24940e-02
2.15600e+00 5.07790e-02
2.35200e+00 4.88861e-02
2.54800e+00 4.68486e-02
2.74400e+00 4.46897e-02
2.94000e+00 4.24154e-02
3.13600e+00 4.00158e-02
3.33200e+00 3.74745e-02
3.52800e+00 3.47845e-02
3.72400e+00 3.19578e-02
3.92000e+00 2.90259e-02
4.11600e+00 2.60333e-02
4.31200e+00 2.30309e-02
4.50800e+00 2.00738e-02
4.70400e+00 1.72207e-02
4.90000e+00 1.45307e-02
5.09600e+00 1.20560e-02
5.29200e+00 9.83424e-03
5.48800e+00 7.88504e-03
5.68400e+00 6.21138e-03
5.88000e+00 4.80380e-03
6.07600e+00 3.64462e-03
6.27200e+00 2.71067e-03
6.46800e+00 1.97530e-03
6.66400e+00 1.40996e-03
6.86000e+00 9.85771e-04
7.05600e+00 6.75067e-04
7.25200e+00 4.52749e-04
7.44800e+00 2.97275e-04
7.64400e+00 1.91038e-04
7.84000e+00 1.20150e-04
8.03600e+00 7.39634e-05
8.23200e+00 4.45653e-05
8.42800e+00 2.62712e-05
8.62400e+00 1.51352e-05
8.82000e+00 8.50081e-06
9.01600e+00 4.63324e-06
9.21200e+00 2.43270e-06
9.40800e+00 1.22009e-06
9.60400e+00 5.77352e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_12-13.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 5.96501e-02
1.96000e-01 5.96346e-02
3.92000e-01 5.95727e-02
5.88000e-01 5.94243e-02
7.84000e-01 5.91421e-02
9.80000e-01 5.86828e-02
1.17600e+00 5.80177e-02
1.37200e+00 5.71378e-02
1.56800e+00 5.60488e-02
1.76400e+00 5.47597e-02
1.96000e+00 5.32744e-02
2.15600e+00 5.15921e-02
2.35200e+00 4.97136e-02
2.54800e+00 4.76432e-02
2.74400e+00 4.53888e-02
2.94000e+00 4.29615e-02
3.13600e+00 4.03764e-02
3.33200e+00 3.76511e-02
3.52800e+00 3.48049e-02
3.72400e+00 3.18597e-02
3.92000e+00 2.88427e-02
4.11600e+00 2.57887e-02
4.31200e+00 2.27415e-02
4.50800e+00 1.97548e-02
4.70400e+00 1.68887e-02
4.90000e+00 1.42031e-02
5.09600e+00 1.17482e-02
5.29200e+00 9.55730e-03
5.48800e+00 7.64472e-03
5.68400e+00 6.00819e-03
5.88000e+00 4.63425e-03
6.07600e+00 3.50294e-03
6.27200e+00 2.59092e-03
6.46800e+00 1.87307e-03
6.66400e+00 1.32307e-03
6.86000e+00 9.13714e-04
7.05600e+00 6.17931e-04
7.25200e+00 4.10179e-04
7.44800e+00 2.67853e-04
7.64400e+00 1.72278e-04
7.84000e+00 1.09052e-04
8.03600e+00 6.77308e-05
8.23200e+00 4.10880e-05
8.42800e+00 2.42384e-05
8.62400e+00 1.38717e-05
8.82000e+00 7.71245e-06
9.01600e+00 4.19055e-06
9.21200e+00 2.24405e-06
9.40800e+00 1.19086e-06
9.60400e+00 6.23666e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_13-14.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 6.26094e-02
1.96000e-01 6.25355e-02
3.92000e-01 6.23142e-02
5.88000e-01 6.19444e-02
7.84000e-01 6.14195e-02
9.80000e-01 6.07293e-02
1.17600e+00 5.98666e-02
1.37200e+00 5.88310e-02
1.56800e+00 5.76271e-02
1.76400e+00 5.62576e-02
1.96000e+00 5.47168e-02
2.15600e+00 5.29876e-02
2.35200e+00 5.10480e-02
2.54800e+00 4.88801e-02
2.74400e+00 4.64781e-02
2.94000e+00 4.38495e-02
3.13600e+00 4.10146e-02
3.33200e+00 3.80048e-02
3.52800e+00 3.48617e-02
3.72400e+00 3.16339e-02
3.92000e+00 2.83739e-02
4.11600e+00 2.51362e-02
4.31200e+00 2.19751e-02
4.50800e+00 1.89430e-02
4.70400e+00 1.60884e-02
4.90000e+00 1.34544e-02
5.09600e+00 1.10742e-02
5.29200e+00 8.96835e-03
5.48800e+00 7.14411e-03
5.68400e+00 5.59629e-03
5.88000e+00 4.30875e-03
6.07600e+00 3.25746e-03
6.27200e+00 2.41472e-03
6.46800e+00 1.75292e-03
6.66400e+00 1.24566e-03
6.86000e+00 8.67335e-04
7.05600e+00 5.92942e-04
7.25200e+00 3.98883e-04
7.44800e+00 2.64413e-04
7.64400e+00 1.72687e-04
7.84000e+00 1.10954e-04
8.03600e+00 7.00023e-05
8.23200e+00 4.33100e-05
8.42800e+00 2.62650e-05
8.62400e+00 1.56127e-05
8.82000e+00 9.10270e-06
9.01600e+00 5.22739e-06
9.21200e+00 3.00145e-06
9.40800e+00 1.77988e-06
9.60400e+00 1.13931e-06


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_14-15.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 6.40259e-02
1.96000e-01 6.39474e-02
3.92000e-01 6.37107e-02
5.88000e-01 6.33109e-02
7.84000e-01 6.27383e-02
9.80000e-01 6.19828e-02
1.17600e+00 6.10419e-02
1.37200e+00 5.99236e-02
1.56800e+00 5.86417e-02
1.76400e+00 5.72046e-02
1.96000e+00 5.56062e-02
2.15600e+00 5.38272e-02
2.35200e+00 5.18434e-02
2.54800e+00 4.96319e-02
2.74400e+00 4.71752e-02
2.94000e+00 4.44677e-02
3.13600e+00 4.15239e-02
3.33200e+00 3.83804e-02
3.52800e+00 3.50903e-02
3.72400e+00 3.17143e-02
3.92000e+00 2.83141e-02
4.11600e+00 2.49500e-02
4.31200e+00 2.16819e-02
4.50800e+00 1.85679e-02
4.70400e+00 1.56622e-02
4.90000e+00 1.30090e-02
5.09600e+00 1.06382e-02
5.29200e+00 8.56307e-03
5.48800e+00 6.78178e-03
5.68400e+00 5.27999e-03
5.88000e+00 4.03577e-03
6.07600e+00 3.02390e-03
6.27200e+00 2.21826e-03
6.46800e+00 1.59212e-03
6.66400e+00 1.11807e-03
6.86000e+00 7.68672e-04
7.05600e+00 5.17862e-04
7.25200e+00 3.42271e-04
7.44800e+00 2.22162e-04
7.64400e+00 1.41762e-04
7.84000e+00 8.90521e-05
8.03600e+00 5.51995e-05
8.23200e+00 3.38858e-05
8.42800e+00 2.06872e-05
8.62400e+00 1.25890e-05
8.82000e+00 7.61700e-06
9.01600e+00 4.54034e-06
9.21200e+00 2.62618e-06
9.40800e+00 1.44739e-06
9.60400e+00 7.46285e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_15-16.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 6.57512e-02
1.96000e-01 6.57250e-02
3.92000e-01 6.56293e-02
5.88000e-01 6.54214e-02
7.84000e-01 6.50541e-02
9.80000e-01 6.44885e-02
1.17600e+00 6.36932e-02
1.37200e+00 6.26413e-02
1.56800e+00 6.13106e-02
1.76400e+00 5.96872e-02
1.96000e+00 5.77691e-02
2.15600e+00 5.55673e-02
2.35200e+00 5.31050e-02
2.54800e+00 5.04128e-02
2.74400e+00 4.75221e-02
2.94000e+00 4.44619e-02
3.13600e+00 4.12587e-02
3.33200e+00 3.79378e-02
3.52800e+00 3.45279e-02
3.72400e+00 3.10672e-02
3.92000e+00 2.76071e-02
4.11600e+00 2.42102e-02
4.31200e+00 2.09420e-02
4.50800e+00 1.78610e-02
4.70400e+00 1.50142e-02
4.90000e+00 1.24364e-02
5.09600e+00 1.01487e-02
5.29200e+00 8.15762e-03
5.48800e+00 6.45630e-03
5.68400e+00 5.02733e-03
5.88000e+00 3.84734e-03
6.07600e+00 2.89037e-03
6.27200e+00 2.12959e-03
6.46800e+00 1.53782e-03
6.66400e+00 1.08798e-03
6.86000e+00 7.53883e-04
7.05600e+00 5.11358e-04
7.25200e+00 3.39288e-04
7.44800e+00 2.20094e-04
7.64400e+00 1.39647e-04
7.84000e+00 8.68240e-05
8.03600e+00 5.30739e-05
8.23200e+00 3.20392e-05
8.42800e+00 1.91833e-05
8.62400e+00 1.14087e-05
8.82000e+00 6.70862e-06
9.01600e+00 3.85448e-06
9.21200e+00 2.12573e-06
9.40800e+00 1.11378e-06
9.60400e+00 5.20697e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_16-17.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 6.94362e-02
1.96000e-01 6.93079e-02
3.92000e-01 6.89244e-02
5.88000e-01 6.82933e-02
7.84000e-01 6.74320e-02
9.80000e-01 6.63652e-02
1.17600e+00 6.51150e-02
1.37200e+00 6.36938e-02
1.56800e+00 6.21021e-02
1.76400e+00 6.03273e-02
1.96000e+00 5.83450e-02
2.15600e+00 5.61287e-02
2.35200e+00 5.36627e-02
2.54800e+00 5.09495e-02
2.74400e+00 4.80055e-02
2.94000e+00 4.48563e-02
3.13600e+00 4.15341e-02
3.33200e+00 3.80796e-02
3.52800e+00 3.45419e-02
3.72400e+00 3.09735e-02
3.92000e+00 2.74283e-02
4.11600e+00 2.39616e-02
4.31200e+00 2.06334e-02
4.50800e+00 1.75055e-02
4.70400e+00 1.46326e-02
4.90000e+00 1.20524e-02
5.09600e+00 9.78194e-03
5.29200e+00 7.81997e-03
5.48800e+00 6.15262e-03
5.68400e+00 4.75875e-03
5.88000e+00 3.61379e-03
6.07600e+00 2.69179e-03
6.27200e+00 1.96576e-03
6.46800e+00 1.40779e-03
6.66400e+00 9.89631e-04
6.86000e+00 6.83795e-04
7.05600e+00 4.64945e-04
7.25200e+00 3.11267e-04
7.44800e+00 2.05136e-04
7.64400e+00 1.33020e-04
7.84000e+00 8.48413e-05
8.03600e+00 5.31976e-05
8.23200e+00 3.27288e-05
8.42800e+00 1.96693e-05
8.62400e+00 1.14723e-05
8.82000e+00 6.45403e-06
9.01600e+00 3.49294e-06
9.21200e+00 1.82290e-06
9.40800e+00 9.22662e-07
9.60400e+00 4.54935e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_17-18.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 7.08363e-02
1.96000e-01 7.07285e-02
3.92000e-01 7.03922e-02
5.88000e-01 6.97986e-02
7.84000e-01 6.89256e-02
9.80000e-01 6.77747e-02
1.17600e+00 6.63741e-02
1.37200e+00 6.47704e-02
1.56800e+00 6.30093e-02
1.76400e+00 6.11145e-02
1.96000e+00 5.90732e-02
2.15600e+00 5.68412e-02
2.35200e+00 5.43677e-02
2.54800e+00 5.16225e-02
2.74400e+00 4.86081e-02
2.94000e+00 4.53516e-02
3.13600e+00 4.18939e-02
3.33200e+00 3.82847e-02
3.52800e+00 3.45832e-02
3.72400e+00 3.08569e-02
3.92000e+00 2.71784e-02
4.11600e+00 2.36196e-02
4.31200e+00 2.02454e-02
4.50800e+00 1.71093e-02
4.70400e+00 1.42505e-02
4.90000e+00 1.16936e-02
5.09600e+00 9.45010e-03
5.29200e+00 7.51921e-03
5.48800e+00 5.88806e-03
5.68400e+00 4.53401e-03
5.88000e+00 3.42883e-03
6.07600e+00 2.54281e-03
6.27200e+00 1.84674e-03
6.46800e+00 1.31231e-03
6.66400e+00 9.12130e-04
6.86000e+00 6.20260e-04
7.05600e+00 4.13035e-04
7.25200e+00 2.69842e-04
7.44800e+00 1.73528e-04
7.64400e+00 1.10368e-04
7.84000e+00 6.97816e-05
8.03600e+00 4.39927e-05
8.23200e+00 2.76250e-05
8.42800e+00 1.71886e-05
8.62400e+00 1.05272e-05
8.82000e+00 6.32121e-06
9.01600e+00 3.73064e-06
9.21200e+00 2.18577e-06
9.40800e+00 1.28822e-06
9.60400e+00 7.67946e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_18-19.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 7.34833e-02
1.96000e-01 7.33255e-02
3.92000e-01 7.28632e-02
5.88000e-01 7.21230e-02
7.84000e-01 7.11340e-02
9.80000e-01 6.99188e-02
1.17600e+00 6.84928e-02
1.37200e+00 6.68647e-02
1.56800e+00 6.50343e-02
1.76400e+00 6.29873e-02
1.96000e+00 6.06982e-02
2.15600e+00 5.81414e-02
2.35200e+00 5.53056e-02
2.54800e+00 5.22046e-02
2.74400e+00 4.88750e-02
2.94000e+00 4.53630e-02
3.13600e+00 4.17124e-02
3.33200e+00 3.79648e-02
3.52800e+00 3.41671e-02
3.72400e+00 3.03780e-02
3.92000e+00 2.66650e-02
4.11600e+00 2.30968e-02
4.31200e+00 1.97333e-02
4.50800e+00 1.66217e-02
4.70400e+00 1.37948e-02
4.90000e+00 1.12723e-02
5.09600e+00 9.06313e-03
5.29200e+00 7.16666e-03
5.48800e+00 5.57311e-03
5.68400e+00 4.26270e-03
5.88000e+00 3.20708e-03
6.07600e+00 2.37295e-03
6.27200e+00 1.72565e-03
6.46800e+00 1.23232e-03
6.66400e+00 8.63654e-04
6.86000e+00 5.94151e-04
7.05600e+00 4.01564e-04
7.25200e+00 2.66856e-04
7.44800e+00 1.74446e-04
7.64400e+00 1.12175e-04
7.84000e+00 7.09513e-05
8.03600e+00 4.41584e-05
8.23200e+00 2.70497e-05
8.42800e+00 1.62775e-05
8.62400e+00 9.56679e-06
8.82000e+00 5.44318e-06
9.01600e+00 2.97405e-06
9.21200e+00 1.55815e-06
9.40800e+00 7.90894e-07
9.60400e+00 3.98616e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_19-20.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 7.44422e-02
1.96000e-01 7.43121e-02
3.92000e-01 7.39161e-02
5.88000e-01 7.32446e-02
7.84000e-01 7.22974e-02
9.80000e-01 7.10910e-02
1.17600e+00 6.96528e-02
1.37200e+00 6.80058e-02
1.56800e+00 6.61548e-02
1.76400e+00 6.40818e-02
1.96000e+00 6.17578e-02
2.15600e+00 5.91573e-02
2.35200e+00 5.62661e-02
2.54800e+00 5.30841e-02
2.74400e+00 4.96286e-02
2.94000e+00 4.59374e-02
3.13600e+00 4.20681e-02
3.33200e+00 3.80927e-02
3.52800e+00 3.40888e-02
3.72400e+00 3.01334e-02
3.92000e+00 2.62989e-02
4.11600e+00 2.26502e-02
4.31200e+00 1.92428e-02
4.50800e+00 1.61207e-02
4.70400e+00 1.33146e-02
4.90000e+00 1.08394e-02
5.09600e+00 8.69454e-03
5.29200e+00 6.86609e-03
5.48800e+00 5.33166e-03
5.68400e+00 4.06547e-03
5.88000e+00 3.04070e-03
6.07600e+00 2.22961e-03
6.27200e+00 1.60322e-03
6.46800e+00 1.13175e-03
6.66400e+00 7.85723e-04
6.86000e+00 5.37559e-04
7.05600e+00 3.62953e-04
7.25200e+00 2.41892e-04
7.44800e+00 1.58962e-04
7.64400e+00 1.02889e-04
7.84000e+00 6.55853e-05
8.03600e+00 4.12228e-05
8.23200e+00 2.55829e-05
8.42800e+00 1.56657e-05
8.62400e+00 9.42235e-06
8.82000e+00 5.51843e-06
9.01600e+00 3.11256e-06
9.21200e+00 1.67295e-06
9.40800e+00 8.52404e-07
9.60400e+00 4.14483e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_2-3.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 4.45405e-02
1.96000e-01 4.45114e-02
3.92000e-01 4.44098e-02
5.88000e-01 4.42045e-02
7.84000e-01 4.38725e-02
9.80000e-01 4.34157e-02
1.17600e+00 4.28586e-02
1.37200e+00 4.22342e-02
1.56800e+00 4.15691e-02
1.76400e+00 4.08766e-02
1.96000e+00 4.01559e-02
2.15600e+00 3.93966e-02
2.35200e+00 3.85844e-02
2.54800e+00 3.77063e-02
2.74400e+00 3.67525e-02
2.94000e+00 3.57135e-02
3.13600e+00 3.45771e-02
3.33200e+00 3.33299e-02
3.52800e+00 3.19609e-02
3.72400e+00 3.04648e-02
3.92000e+00 2.88424e-02
4.11600e+00 2.71002e-02
4.31200e+00 2.52505e-02
4.50800e+00 2.33099e-02
4.70400e+00 2.12960e-02
4.90000e+00 1.92264e-02
5.09600e+00 1.71224e-02
5.29200e+00 1.50132e-02
5.48800e+00 1.29368e-02
5.68400e+00 1.09358e-02
5.88000e+00 9.05327e-03
6.07600e+00 7.32859e-03
6.27200e+00 5.79346e-03
6.46800e+00 4.46832e-03
6.66400e+00 3.35997e-03
6.86000e+00 2.46172e-03
7.05600e+00 1.75607e-03
7.25200e+00 1.21876e-03
7.44800e+00 8.22458e-04
7.64400e+00 5.39598e-04
7.84000e+00 3.44352e-04
8.03600e+00 2.13996e-04
8.23200e+00 1.29723e-04
8.42800e+00 7.68794e-05
8.62400e+00 4.46624e-05
8.82000e+00 2.55073e-05
9.01600e+00 1.43653e-05
9.21200e+00 8.00682e-06
9.40800e+00 4.44186e-06
9.60400e+00 2.45187e-06


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_20-21.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 7.67482e-02
1.96000e-01 7.66341e-02
3.92000e-01 7.62887e-02
5.88000e-01 7.57008e-02
7.84000e-01 7.48526e-02
9.80000e-01 7.37263e-02
1.17600e+00 7.23108e-02
1.37200e+00 7.05989e-02
1.56800e+00 6.85802e-02
1.76400e+00 6.62405e-02
1.96000e+00 6.35721e-02
2.15600e+00 6.05829e-02
2.35200e+00 5.72977e-02
2.54800e+00 5.37530e-02
2.74400e+00 4.99895e-02
2.94000e+00 4.60490e-02
3.13600e+00 4.19764e-02
3.33200e+00 3.78262e-02
3.52800e+00 3.36674e-02
3.72400e+00 2.95814e-02
3.92000e+00 2.56520e-02
4.11600e+00 2.19516e-02
4.31200e+00 1.85349e-02
4.50800e+00 1.54393e-02
4.70400e+00 1.26865e-02
4.90000e+00 1.02819e-02
5.09600e+00 8.21548e-03
5.29200e+00 6.46550e-03
5.48800e+00 5.00523e-03
5.68400e+00 3.80707e-03
5.88000e+00 2.84343e-03
6.07600e+00 2.08551e-03
6.27200e+00 1.50281e-03
6.46800e+00 1.06444e-03
6.66400e+00 7.41341e-04
6.86000e+00 5.08008e-04
7.05600e+00 3.42900e-04
7.25200e+00 2.28282e-04
7.44800e+00 1.49971e-04
7.64400e+00 9.71210e-05
7.84000e+00 6.18325e-05
8.03600e+00 3.85662e-05
8.23200e+00 2.34871e-05
8.42800e+00 1.39316e-05
8.62400e+00 8.03660e-06
8.82000e+00 4.50239e-06
9.01600e+00 2.44527e-06
9.21200e+00 1.28351e-06
9.40800e+00 6.49836e-07
9.60400e+00 3.19094e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_21-22.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 7.96337e-02
1.96000e-01 7.94599e-02
3.92000e-01 7.89414e-02
5.88000e-01 7.80921e-02
7.84000e-01 7.69442e-02
9.80000e-01 7.55443e-02
1.17600e+00 7.39284e-02
1.37200e+00 7.20967e-02
1.56800e+00 7.00086e-02
1.76400e+00 6.76073e-02
1.96000e+00 6.48534e-02
2.15600e+00 6.17417e-02
2.35200e+00 5.82959e-02
2.54800e+00 5.45561e-02
2.74400e+00 5.05710e-02
2.94000e+00 4.63991e-02
3.13600e+00 4.21093e-02
3.33200e+00 3.77788e-02
3.52800e+00 3.34865e-02
3.72400e+00 2.93077e-02
3.92000e+00 2.53124e-02
4.11600e+00 2.15635e-02
4.31200e+00 1.81127e-02
4.50800e+00 1.49960e-02
4.70400e+00 1.22324e-02
4.90000e+00 9.82644e-03
5.09600e+00 7.77113e-03
5.29200e+00 6.04932e-03
5.48800e+00 4.63506e-03
5.68400e+00 3.49534e-03
5.88000e+00 2.59331e-03
6.07600e+00 1.89155e-03
6.27200e+00 1.35493e-03
6.46800e+00 9.52188e-04
6.66400e+00 6.56295e-04
6.86000e+00 4.43982e-04
7.05600e+00 2.95401e-04
7.25200e+00 1.93941e-04
7.44800e+00 1.26149e-04
7.64400e+00 8.15820e-05
7.84000e+00 5.25382e-05
8.03600e+00 3.36292e-05
8.23200e+00 2.12748e-05
8.42800e+00 1.31930e-05
8.62400e+00 7.95487e-06
8.82000e+00 4.64407e-06
9.01600e+00 2.63237e-06
9.21200e+00 1.46569e-06
9.40800e+00 8.16569e-07
9.60400e+00 4.61920e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_22-23.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 8.15911e-02
1.96000e-01 8.14456e-02
3.92000e-01 8.10103e-02
5.88000e-01 8.02883e-02
7.84000e-01 7.92805e-02
9.80000e-01 7.79748e-02
1.17600e+00 7.63443e-02
1.37200e+00 7.43625e-02
1.56800e+00 7.20159e-02
1.76400e+00 6.93036e-02
1.96000e+00 6.62297e-02
2.15600e+00 6.28025e-02
2.35200e+00 5.90437e-02
2.54800e+00 5.49964e-02
2.74400e+00 5.07240e-02
2.94000e+00 4.63027e-02
3.13600e+00 4.18132e-02
3.33200e+00 3.73333e-02
3.52800e+00 3.29368e-02
3.72400e+00 2.86949e-02
3.92000e+00 2.46756e-02
4.11600e+00 2.09369e-02
4.31200e+00 1.75226e-02
4.50800e+00 1.44608e-02
4.70400e+00 1.17642e-02
4.90000e+00 9.43206e-03
5.09600e+00 7.45172e-03
5.29200e+00 5.80103e-03
5.48800e+00 4.45021e-03
5.68400e+00 3.36406e-03
5.88000e+00 2.50507e-03
6.07600e+00 1.83642e-03
6.27200e+00 1.32408e-03
6.46800e+00 9.37978e-04
6.66400e+00 6.52168e-04
6.86000e+00 4.44655e-04
7.05600e+00 2.97088e-04
7.25200e+00 1.94449e-04
7.44800e+00 1.24723e-04
7.64400e+00 7.85015e-05
7.84000e+00 4.85879e-05
8.03600e+00 2.96518e-05
8.23200e+00 1.78796e-05
8.42800e+00 1.06599e-05
8.62400e+00 6.28155e-06
8.82000e+00 3.65526e-06
9.01600e+00 2.09752e-06
9.21200e+00 1.18338e-06
9.40800e+00 6.52638e-07
9.60400e+00 3.48327e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_23-24.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 8.38307e-02
1.96000e-01 8.37140e-02
3.92000e-01 8.33481e-02
5.88000e-01 8.26899e-02
7.84000e-01 8.16852e-02
9.80000e-01 8.02916e-02
1.17600e+00 7.84972e-02
1.37200e+00 7.63208e-02
1.56800e+00 7.37869e-02
1.76400e+00 7.09009e-02
1.96000e+00 6.76489e-02
2.15600e+00 6.40222e-02
2.35200e+00 6.00390e-02
2.54800e+00 5.57489e-02
2.74400e+00 5.12253e-02
2.94000e+00 4.65552e-02
3.13600e+00 4.18319e-02
3.33200e+00 3.71461e-02
3.52800e+00 3.25801e-02
3.72400e+00 2.82069e-02
3.92000e+00 2.40922e-02
4.11600e+00 2.02951e-02
4.31200e+00 1.68634e-02
4.50800e+00 1.38258e-02
4.70400e+00 1.11884e-02
4.90000e+00 8.93797e-03
5.09600e+00 7.04799e-03
5.29200e+00 5.48423e-03
5.48800e+00 4.20841e-03
5.68400e+00 3.18115e-03
5.88000e+00 2.36504e-03
6.07600e+00 1.72641e-03
6.27200e+00 1.23553e-03
6.46800e+00 8.65901e-04
6.66400e+00 5.93791e-04
6.86000e+00 3.98209e-04
7.05600e+00 2.61153e-04
7.25200e+00 1.67652e-04
7.44800e+00 1.05608e-04
7.64400e+00 6.55279e-05
7.84000e+00 4.02337e-05
8.03600e+00 2.45538e-05
8.23200e+00 1.49514e-05
8.42800e+00 9.10978e-06
8.62400e+00 5.56195e-06
8.82000e+00 3.40151e-06
9.01600e+00 2.07595e-06
9.21200e+00 1.25185e-06
9.40800e+00 7.33048e-07
9.60400e+00 4.08060e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_24-25.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 8.86517e-02
1.96000e-01 8.84238e-02
3.92000e-01 8.77449e-02
5.88000e-01 8.66273e-02
7.84000e-01 8.50892e-02
9.80000e-01 8.31524e-02
1.17600e+00 8.08381e-02
1.37200e+00 7.81633e-02
1.56800e+00 7.51435e-02
1.76400e+00 7.17976e-02
1.96000e+00 6.81468e-02
2.15600e+00 6.42145e-02
2.35200e+00 6.00277e-02
2.54800e+00 5.56191e-02
2.74400e+00 5.10294e-02
2.94000e+00 4.63124e-02
3.13600e+00 4.15403e-02
3.33200e+00 3.68013e-02
3.52800e+00 3.21906e-02
3.72400e+00 2.77976e-02
3.92000e+00 2.36965e-02
4.11600e+00 1.99418e-02
4.31200e+00 1.65660e-02
4.50800e+00 1.35804e-02
4.70400e+00 1.09799e-02
4.90000e+00 8.74921e-03
5.09600e+00 6.86690e-03
5.29200e+00 5.30659e-03
5.48800e+00 4.03697e-03
5.68400e+00 3.02249e-03
5.88000e+00 2.22583e-03
6.07600e+00 1.61076e-03
6.27200e+00 1.14422e-03
6.46800e+00 7.97265e-04
6.66400e+00 5.44955e-04
6.86000e+00 3.65955e-04
7.05600e+00 2.42144e-04
7.25200e+00 1.58415e-04
7.44800e+00 1.02683e-04
7.64400e+00 6.58651e-05
7.84000e+00 4.15954e-05
8.03600e+00 2.56659e-05
8.23200e+00 1.53490e-05
8.42800e+00 8.83403e-06
8.62400e+00 4.86472e-06
8.82000e+00 2.54927e-06
9.01600e+00 1.26365e-06
9.21200e+00 5.89117e-07
9.40800e+00 2.56969e-07
9.60400e+00 1.04347e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_25-26.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 8.89466e-02
1.96000e-01 8.87687e-02
3.92000e-01 8.82271e-02
5.88000e-01 8.73032e-02
7.84000e-01 8.59814e-02
9.80000e-01 8.42566e-02
1.17600e+00 8.21326e-02
1.37200e+00 7.96127e-02
1.56800e+00 7.66929e-02
1.76400e+00 7.33689e-02
1.96000e+00 6.96506e-02
2.15600e+00 6.55678e-02
2.35200e+00 6.11675e-02
2.54800e+00 5.65097e-02
2.74400e+00 5.16629e-02
2.94000e+00 4.67001e-02
3.13600e+00 4.17008e-02
3.33200e+00 3.67548e-02
3.52800e+00 3.19604e-02
3.72400e+00 2.74158e-02
3.92000e+00 2.32053e-02
4.11600e+00 1.93885e-02
4.31200e+00 1.59948e-02
4.50800e+00 1.30272e-02
4.70400e+00 1.04700e-02
4.90000e+00 8.29689e-03
5.09600e+00 6.47747e-03
5.29200e+00 4.97916e-03
5.48800e+00 3.76759e-03
5.68400e+00 2.80652e-03
5.88000e+00 2.05883e-03
6.07600e+00 1.48829e-03
6.27200e+00 1.06118e-03
6.46800e+00 7.47211e-04
6.66400e+00 5.19903e-04
6.86000e+00 3.57121e-04
7.05600e+00 2.41473e-04
7.25200e+00 1.60095e-04
7.44800e+00 1.03745e-04
7.64400e+00 6.56822e-05
7.84000e+00 4.07785e-05
8.03600e+00 2.50199e-05
8.23200e+00 1.53083e-05
8.42800e+00 9.38597e-06
8.62400e+00 5.73932e-06
8.82000e+00 3.44610e-06
9.01600e+00 1.98736e-06
9.21200e+00 1.07657e-06
9.40800e+00 5.37487e-07
9.60400e+00 2.43411e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_26-27.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 9.15489e-02
1.96000e-01 9.13592e-02
3.92000e-01 9.07723e-02
5.88000e-01 8.97485e-02
7.84000e-01 8.82574e-02
9.80000e-01 8.62914e-02
1.17600e+00 8.38596e-02
1.37200e+00 8.09815e-02
1.56800e+00 7.76905e-02
1.76400e+00 7.40336e-02
1.96000e+00 7.00606e-02
2.15600e+00 6.58099e-02
2.35200e+00 6.13047e-02
2.54800e+00 5.65658e-02
2.74400e+00 5.16289e-02
2.94000e+00 4.65575e-02
3.13600e+00 4.14433e-02
3.33200e+00 3.63974e-02
3.52800e+00 3.15361e-02
3.72400e+00 2.69659e-02
3.92000e+00 2.27699e-02
4.11600e+00 1.89997e-02
4.31200e+00 1.56733e-02
4.50800e+00 1.27806e-02
4.70400e+00 1.02941e-02
4.90000e+00 8.17911e-03
5.09600e+00 6.40181e-03
5.29200e+00 4.93070e-03
5.48800e+00 3.73462e-03
5.68400e+00 2.78050e-03
5.88000e+00 2.03400e-03
6.07600e+00 1.46145e-03
6.27200e+00 1.03153e-03
6.46800e+00 7.15871e-04
6.66400e+00 4.89284e-04
6.86000e+00 3.30150e-04
7.05600e+00 2.20570e-04
7.25200e+00 1.46266e-04
7.44800e+00 9.63541e-05
7.64400e+00 6.29765e-05
7.84000e+00 4.07492e-05
8.03600e+00 2.60930e-05
8.23200e+00 1.65993e-05
8.42800e+00 1.05802e-05
8.62400e+00 6.81864e-06
8.82000e+00 4.45625e-06
9.01600e+00 2.92767e-06
9.21200e+00 1.89586e-06
9.40800e+00 1.18077e-06
9.60400e+00 6.90632e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_27-28.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 9.60604e-02
1.96000e-01 9.58059e-02
3.92000e-01 9.50408e-02
5.88000e-01 9.37652e-02
7.84000e-01 9.19902e-02
9.80000e-01 8.97337e-02
1.17600e+00 8.70158e-02
1.37200e+00 8.38565e-02
1.56800e+00 8.02742e-02
1.76400e+00 7.62880e-02
1.96000e+00 7.19247e-02
2.15600e+00 6.72228e-02
2.35200e+00 6.22325e-02
2.54800e+00 5.70176e-02
2.74400e+00 5.16581e-02
2.94000e+00 4.62499e-02
3.13600e+00 4.08996e-02
3.33200e+00 3.57142e-02
3.52800e+00 3.07908e-02
3.72400e+00 2.62099e-02
3.92000e+00 2.20311e-02
4.11600e+00 1.82905e-02
4.31200e+00 1.50011e-02
4.50800e+00 1.21553e-02
4.70400e+00 9.72963e-03
4.90000e+00 7.68974e-03
5.09600e+00 5.99510e-03
5.29200e+00 4.60399e-03
5.48800e+00 3.47705e-03
5.68400e+00 2.57850e-03
5.88000e+00 1.87581e-03
6.07600e+00 1.33877e-03
6.27200e+00 9.38632e-04
6.46800e+00 6.47991e-04
6.66400e+00 4.41766e-04
6.86000e+00 2.98289e-04
7.05600e+00 1.99918e-04
7.25200e+00 1.33029e-04
7.44800e+00 8.76313e-05
7.64400e+00 5.67867e-05
7.84000e+00 3.59104e-05
8.03600e+00 2.20043e-05
8.23200e+00 1.30130e-05
8.42800e+00 7.42403e-06
8.62400e+00 4.09121e-06
8.82000e+00 2.17567e-06
9.01600e+00 1.10964e-06
9.21200e+00 5.36480e-07
9.40800e+00 2.42388e-07
9.60400e+00 1.00541e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_28-29.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 9.71626e-02
1.96000e-01 9.69679e-02
3.92000e-01 9.63724e-02
5.88000e-01 9.53415e-02
7.84000e-01 9.38188e-02
9.80000e-01 9.17390e-02
1.17600e+00 8.90529e-02
1.37200e+00 8.57505e-02
1.56800e+00 8.18710e-02
1.76400e+00 7.74993e-02
1.96000e+00 7.27471e-02
2.15600e+00 6.77231e-02
2.35200e+00 6.25083e-02
2.54800e+00 5.71533e-02
2.74400e+00 5.16999e-02
2.94000e+00 4.62101e-02
3.13600e+00 4.07768e-02
3.33200e+00 3.55117e-02
3.52800e+00 3.05233e-02
3.72400e+00 2.58991e-02
3.92000e+00 2.16973e-02
4.11600e+00 1.79467e-02
4.31200e+00 1.46529e-02
4.50800e+00 1.18061e-02
4.70400e+00 9.38522e-03
4.90000e+00 7.36068e-03
5.09600e+00 5.69585e-03
5.29200e+00 4.34870e-03
5.48800e+00 3.27507e-03
5.68400e+00 2.43187e-03
5.88000e+00 1.77920e-03
6.07600e+00 1.28127e-03
6.27200e+00 9.07198e-04
6.46800e+00 6.31067e-04
6.66400e+00 4.31389e-04
6.86000e+00 2.90321e-04
7.05600e+00 1.93025e-04
7.25200e+00 1.27319e-04
7.44800e+00 8.36020e-05
7.64400e+00 5.47408e-05
7.84000e+00 3.57339e-05
8.03600e+00 2.32160e-05
8.23200e+00 1.49526e-05
8.42800e+00 9.47501e-06
8.62400e+00 5.84107e-06
8.82000e+00 3.45828e-06
9.01600e+00 1.94315e-06
9.21200e+00 1.02691e-06
9.40800e+00 5.07022e-07
9.60400e+00 2.32623e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_29-30.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 9.88848e-02
1.96000e-01 9.86478e-02
3.92000e-01 9.79467e-02
5.88000e-01 9.67979e-02
7.84000e-01 9.51998e-02
9.80000e-01 9.31241e-02
1.17600e+00 9.05315e-02
1.37200e+00 8.73925e-02
1.56800e+00 8.36967e-02
1.76400e+00 7.94556e-02
1.96000e+00 7.47048e-02
2.15600e+00 6.95048e-02
2.35200e+00 6.39399e-02
2.54800e+00 5.81128e-02
2.74400e+00 5.21431e-02
2.94000e+00 4.61670e-02
3.13600e+00 4.03318e-02
3.33200e+00 3.47819e-02
3.52800e+00 2.96379e-02
3.72400e+00 2.49796e-02
3.92000e+00 2.08401e-02
4.11600e+00 1.72138e-02
4.31200e+00 1.40718e-02
4.50800e+00 1.13744e-02
4.70400e+00 9.07918e-03
4.90000e+00 7.14630e-03
5.09600e+00 5.53950e-03
5.29200e+00 4.22470e-03
5.48800e+00 3.16786e-03
5.68400e+00 2.33449e-03
5.88000e+00 1.69050e-03
6.07600e+00 1.20329e-03
6.27200e+00 8.42467e-04
6.46800e+00 5.80623e-04
6.66400e+00 3.94078e-04
6.86000e+00 2.63377e-04
7.05600e+00 1.73236e-04
7.25200e+00 1.12023e-04
7.44800e+00 7.10945e-05
7.64400e+00 4.41581e-05
7.84000e+00 2.67401e-05
8.03600e+00 1.57248e-05
8.23200e+00 8.95893e-06
8.42800e+00 4.95346e-06
8.62400e+00 2.68131e-06
8.82000e+00 1.44749e-06
9.01600e+00 7.99925e-07
9.21200e+00 4.61977e-07
9.40800e+00 2.77290e-07
9.60400e+00 1.67116e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_3-4.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 4.64214e-02
1.96000e-01 4.63516e-02
3.92000e-01 4.61456e-02
5.88000e-01 4.58140e-02
7.84000e-01 4.53725e-02
9.80000e-01 4.48418e-02
1.17600e+00 4.42452e-02
1.37200e+00 4.36052e-02
1.56800e+00 4.29395e-02
1.76400e+00 4.22562e-02
1.96000e+00 4.15495e-02
2.15600e+00 4.07994e-02
2.35200e+00 3.99785e-02
2.54800e+00 3.90605e-02
2.74400e+00 3.80257e-02
2.94000e+00 3.68603e-02
3.13600e+00 3.55552e-02
3.33200e+00 3.41075e-02
3.52800e+00 3.25226e-02
3.72400e+00 3.08122e-02
3.92000e+00 2.89912e-02
4.11600e+00 2.70734e-02
4.31200e+00 2.50703e-02
4.50800e+00 2.29920e-02
4.70400e+00 2.08516e-02
4.90000e+00 1.86712e-02
5.09600e+00 1.64833e-02
5.29200e+00 1.43277e-02
5.48800e+00 1.22451e-02
5.68400e+00 1.02731e-02
5.88000e+00 8.44548e-03
6.07600e+00 6.79223e-03
6.27200e+00 5.33659e-03
6.46800e+00 4.09174e-03
6.66400e+00 3.05884e-03
6.86000e+00 2.22780e-03
7.05600e+00 1.57978e-03
7.25200e+00 1.09026e-03
7.44800e+00 7.32137e-04
7.64400e+00 4.78368e-04
7.84000e+00 3.04074e-04
8.03600e+00 1.87957e-04
8.23200e+00 1.12907e-04
8.42800e+00 6.59011e-05
8.62400e+00 3.74408e-05
8.82000e+00 2.08168e-05
9.01600e+00 1.14380e-05
9.21200e+00 6.29059e-06
9.40800e+00 3.49668e-06
9.60400e+00 1.96732e-06


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_30-31.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.04952e-01
1.96000e-01 1.04633e-01
3.92000e-01 1.03680e-01
5.88000e-01 1.02098e-01
7.84000e-01 9.98984e-02
9.80000e-01 9.71045e-02
1.17600e+00 9.37504e-02
1.37200e+00 8.98702e-02
1.56800e+00 8.54935e-02
1.76400e+00 8.06485e-02
1.96000e+00 7.53748e-02
2.15600e+00 6.97344e-02
2.35200e+00 6.38150e-02
2.54800e+00 5.77276e-02
2.74400e+00 5.16013e-02
2.94000e+00 4.55726e-02
3.13600e+00 3.97700e-02
3.33200e+00 3.42983e-02
3.52800e+00 2.92311e-02
3.72400e+00 2.46143e-02
3.92000e+00 2.04745e-02
4.11600e+00 1.68229e-02
4.31200e+00 1.36548e-02
4.50800e+00 1.09489e-02
4.70400e+00 8.67097e-03
4.90000e+00 6.77830e-03
5.09600e+00 5.22514e-03
5.29200e+00 3.96684e-03
5.48800e+00 2.96292e-03
5.68400e+00 2.17692e-03
5.88000e+00 1.57478e-03
6.07600e+00 1.12351e-03
6.27200e+00 7.91627e-04
6.46800e+00 5.50937e-04
6.66400e+00 3.78040e-04
6.86000e+00 2.54891e-04
7.05600e+00 1.68207e-04
7.25200e+00 1.08307e-04
7.44800e+00 6.79660e-05
7.64400e+00 4.16073e-05
7.84000e+00 2.49015e-05
8.03600e+00 1.45835e-05
8.23200e+00 8.33076e-06
8.42800e+00 4.60068e-06
8.62400e+00 2.42377e-06
8.82000e+00 1.19989e-06
9.01600e+00 5.50757e-07
9.21200e+00 2.32058e-07
9.40800e+00 8.91668e-08
9.60400e+00 3.10837e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_31-32.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.07929e-01
1.96000e-01 1.07639e-01
3.92000e-01 1.06748e-01
5.88000e-01 1.05201e-01
7.84000e-01 1.02945e-01
9.80000e-01 9.99648e-02
1.17600e+00 9.62975e-02
1.37200e+00 9.20230e-02
1.56800e+00 8.72385e-02
1.76400e+00 8.20299e-02
1.96000e+00 7.64590e-02
2.15600e+00 7.05736e-02
2.35200e+00 6.44344e-02
2.54800e+00 5.81347e-02
2.74400e+00 5.17980e-02
2.94000e+00 4.55627e-02
3.13600e+00 3.95626e-02
3.33200e+00 3.39133e-02
3.52800e+00 2.87041e-02
3.72400e+00 2.39949e-02
3.92000e+00 1.98158e-02
4.11600e+00 1.61696e-02
4.31200e+00 1.30389e-02
4.50800e+00 1.03915e-02
4.70400e+00 8.18436e-03
4.90000e+00 6.36816e-03
5.09600e+00 4.89233e-03
5.29200e+00 3.70843e-03
5.48800e+00 2.77191e-03
5.68400e+00 2.04264e-03
5.88000e+00 1.48456e-03
6.07600e+00 1.06498e-03
6.27200e+00 7.54552e-04
6.46800e+00 5.27810e-04
6.66400e+00 3.63919e-04
6.86000e+00 2.46839e-04
7.05600e+00 1.64629e-04
7.25200e+00 1.08263e-04
7.44800e+00 7.06176e-05
7.64400e+00 4.59856e-05
7.84000e+00 2.99789e-05
8.03600e+00 1.94877e-05
8.23200e+00 1.24931e-05
8.42800e+00 7.78052e-06
8.62400e+00 4.63644e-06
8.82000e+00 2.61131e-06
9.01600e+00 1.37773e-06
9.21200e+00 6.76832e-07
9.40800e+00 3.07930e-07
9.60400e+00 1.29003e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_32-33.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.09950e-01
1.96000e-01 1.09603e-01
3.92000e-01 1.08555e-01
5.88000e-01 1.06800e-01
7.84000e-01 1.04340e-01
9.80000e-01 1.01195e-01
1.17600e+00 9.73944e-02
1.37200e+00 9.29874e-02
1.56800e+00 8.80360e-02
1.76400e+00 8.26135e-02
1.96000e+00 7.68016e-02
2.15600e+00 7.06890e-02
2.35200e+00 6.43696e-02
2.54800e+00 5.79456e-02
2.74400e+00 5.15327e-02
2.94000e+00 4.52593e-02
3.13600e+00 3.92547e-02
3.33200e+00 3.36335e-02
3.52800e+00 2.84813e-02
3.72400e+00 2.38476e-02
3.92000e+00 1.97452e-02
4.11600e+00 1.61599e-02
4.31200e+00 1.30614e-02
4.50800e+00 1.04136e-02
4.70400e+00 8.18022e-03
4.90000e+00 6.32583e-03
5.09600e+00 4.81464e-03
5.29200e+00 3.60873e-03
5.48800e+00 2.66682e-03
5.68400e+00 1.94535e-03
5.88000e+00 1.40180e-03
6.07600e+00 9.97891e-04
6.27200e+00 7.01321e-04
6.46800e+00 4.86075e-04
6.66400e+00 3.31783e-04
6.86000e+00 2.22834e-04
7.05600e+00 1.47334e-04
7.25200e+00 9.61169e-05
7.44800e+00 6.20695e-05
7.64400e+00 3.97986e-05
7.84000e+00 2.54150e-05
8.03600e+00 1.62193e-05
8.23200e+00 1.03625e-05
8.42800e+00 6.59500e-06
8.62400e+00 4.11704e-06
8.82000e+00 2.46437e-06
9.01600e+00 1.38249e-06
9.21200e+00 7.13683e-07
9.40800e+00 3.34817e-07
9.60400e+00 1.41627e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_33-34.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.15365e-01
1.96000e-01 1.14953e-01
3.92000e-01 1.13719e-01
5.88000e-01 1.11671e-01
7.84000e-01 1.08813e-01
9.80000e-01 1.05158e-01
1.17600e+00 1.00748e-01
1.37200e+00 9.56716e-02
1.56800e+00 9.00524e-02
1.76400e+00 8.40246e-02
1.96000e+00 7.77038e-02
2.15600e+00 7.11791e-02
2.35200e+00 6.45319e-02
2.54800e+00 5.78608e-02
2.74400e+00 5.12873e-02
2.94000e+00 4.49369e-02
3.13600e+00 3.89139e-02
3.33200e+00 3.32904e-02
3.52800e+00 2.81146e-02
3.72400e+00 2.34230e-02
3.92000e+00 1.92439e-02
4.11600e+00 1.55926e-02
4.31200e+00 1.24640e-02
4.50800e+00 9.83217e-03
4.70400e+00 7.65534e-03
4.90000e+00 5.88274e-03
5.09600e+00 4.45999e-03
5.29200e+00 3.33344e-03
5.48800e+00 2.45349e-03
5.68400e+00 1.77645e-03
5.88000e+00 1.26468e-03
6.07600e+00 8.85639e-04
6.27200e+00 6.10949e-04
6.46800e+00 4.16138e-04
6.66400e+00 2.80749e-04
6.86000e+00 1.88343e-04
7.05600e+00 1.26150e-04
7.25200e+00 8.45387e-05
7.44800e+00 5.65311e-05
7.64400e+00 3.74004e-05
7.84000e+00 2.41929e-05
8.03600e+00 1.51384e-05
8.23200e+00 9.10816e-06
8.42800e+00 5.26657e-06
8.62400e+00 2.93624e-06
8.82000e+00 1.58289e-06
9.01600e+00 8.23321e-07
9.21200e+00 4.09469e-07
9.40800e+00 1.92067e-07
9.60400e+00 8.36345e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_34-35.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.14202e-01
1.96000e-01 1.13918e-01
3.92000e-01 1.13052e-01
5.88000e-01 1.11561e-01
7.84000e-01 1.09379e-01
9.80000e-01 1.06431e-01
1.17600e+00 1.02658e-01
1.37200e+00 9.80420e-02
1.56800e+00 9.26194e-02
1.76400e+00 8.64902e-02
1.96000e+00 7.98112e-02
2.15600e+00 7.27727e-02
2.35200e+00 6.55689e-02
2.54800e+00 5.83769e-02
2.74400e+00 5.13505e-02
2.94000e+00 4.46230e-02
3.13600e+00 3.83072e-02
3.33200e+00 3.24907e-02
3.52800e+00 2.72319e-02
3.72400e+00 2.25591e-02
3.92000e+00 1.84723e-02
4.11600e+00 1.49493e-02
4.31200e+00 1.19532e-02
4.50800e+00 9.44051e-03
4.70400e+00 7.36480e-03
4.90000e+00 5.67571e-03
5.09600e+00 4.31951e-03
5.29200e+00 3.24246e-03
5.48800e+00 2.39590e-03
5.68400e+00 1.73904e-03
5.88000e+00 1.23838e-03
6.07600e+00 8.65344e-04
6.27200e+00 5.94316e-04
6.46800e+00 4.02240e-04
6.66400e+00 2.69110e-04
6.86000e+00 1.78441e-04
7.05600e+00 1.17382e-04
7.25200e+00 7.65123e-05
7.44800e+00 4.92945e-05
7.64400e+00 3.13082e-05
7.84000e+00 1.95551e-05
8.03600e+00 1.19717e-05
8.23200e+00 7.13968e-06
8.42800e+00 4.10911e-06
8.62400e+00 2.25708e-06
8.82000e+00 1.17115e-06
9.01600e+00 5.69583e-07
9.21200e+00 2.58271e-07
9.40800e+00 1.08534e-07
9.60400e+00 4.20074e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_35-36.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.19710e-01
1.96000e-01 1.19241e-01
3.92000e-01 1.17849e-01
5.88000e-01 1.15572e-01
7.84000e-01 1.12470e-01
9.80000e-01 1.08602e-01
1.17600e+00 1.04017e-01
1.37200e+00 9.87602e-02
1.56800e+00 9.28919e-02
1.76400e+00 8.64940e-02
1.96000e+00 7.96705e-02
2.15600e+00 7.25483e-02
2.35200e+00 6.52778e-02
2.54800e+00 5.80246e-02
2.74400e+00 5.09544e-02
2.94000e+00 4.42159e-02
3.13600e+00 3.79275e-02
3.33200e+00 3.21711e-02
3.52800e+00 2.69903e-02
3.72400e+00 2.23956e-02
3.92000e+00 1.83734e-02
4.11600e+00 1.48949e-02
4.31200e+00 1.19223e-02
4.50800e+00 9.41353e-03
4.70400e+00 7.32538e-03
4.90000e+00 5.61409e-03
5.09600e+00 4.23523e-03
5.29200e+00 3.14372e-03
5.48800e+00 2.29507e-03
5.68400e+00 1.64748e-03
5.88000e+00 1.16344e-03
6.07600e+00 8.09964e-04
6.27200e+00 5.57792e-04
6.46800e+00 3.81206e-04
6.66400e+00 2.58781e-04
6.86000e+00 1.74079e-04
7.05600e+00 1.15527e-04
7.25200e+00 7.54080e-05
7.44800e+00 4.85025e-05
7.64400e+00 3.09815e-05
7.84000e+00 1.98449e-05
8.03600e+00 1.27964e-05
8.23200e+00 8.24750e-06
8.42800e+00 5.23488e-06
8.62400e+00 3.22556e-06
8.82000e+00 1.91204e-06
9.01600e+00 1.08487e-06
9.21200e+00 5.86272e-07
9.40800e+00 2.99168e-07
9.60400e+00 1.42217e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_36-37.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.22704e-01
1.96000e-01 1.22293e-01
3.92000e-01 1.21054e-01
5.88000e-01 1.18964e-01
7.84000e-01 1.15990e-01
9.80000e-01 1.12108e-01
1.17600e+00 1.07319e-01
1.37200e+00 1.01669e-01
1.56800e+00 9.52671e-02
1.76400e+00 8.82725e-02
1.96000e+00 8.08651e-02
2.15600e+00 7.32220e-02
2.35200e+00 6.55106e-02
2.54800e+00 5.78934e-02
2.74400e+00 5.05302e-02
2.94000e+00 4.35703e-02
3.13600e+00 3.71350e-02
3.33200e+00 3.13009e-02
3.52800e+00 2.60982e-02
3.72400e+00 2.15233e-02
3.92000e+00 1.75545e-02
4.11600e+00 1.41607e-02
4.31200e+00 1.13016e-02
4.50800e+00 8.92747e-03
4.70400e+00 6.98002e-03
4.90000e+00 5.39792e-03
5.09600e+00 4.12282e-03
5.29200e+00 3.10343e-03
5.48800e+00 2.29711e-03
5.68400e+00 1.66888e-03
5.88000e+00 1.18928e-03
6.07600e+00 8.31987e-04
6.27200e+00 5.72768e-04
6.46800e+00 3.89511e-04
6.66400e+00 2.62781e-04
6.86000e+00 1.76382e-04
7.05600e+00 1.17757e-04
7.25200e+00 7.78633e-05
7.44800e+00 5.05908e-05
7.64400e+00 3.19803e-05
7.84000e+00 1.94682e-05
8.03600e+00 1.13050e-05
8.23200e+00 6.20654e-06
8.42800e+00 3.19247e-06
8.62400e+00 1.52417e-06
8.82000e+00 6.69238e-07
9.01600e+00 2.67982e-07
9.21200e+00 9.70120e-08
9.40800e+00 3.14946e-08
9.60400e+00 9.10721e-09


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_37-38.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.25105e-01
1.96000e-01 1.24605e-01
3.92000e-01 1.23135e-01
5.88000e-01 1.20766e-01
7.84000e-01 1.17559e-01
9.80000e-01 1.13547e-01
1.17600e+00 1.08740e-01
1.37200e+00 1.03153e-01
1.56800e+00 9.68301e-02
1.76400e+00 8.98550e-02
1.96000e+00 8.23581e-02
2.15600e+00 7.45103e-02
2.35200e+00 6.65152e-02
2.54800e+00 5.85908e-02
2.74400e+00 5.09407e-02
2.94000e+00 4.37311e-02
3.13600e+00 3.70835e-02
3.33200e+00 3.10769e-02
3.52800e+00 2.57490e-02
3.72400e+00 2.10989e-02
3.92000e+00 1.70960e-02
4.11600e+00 1.36931e-02
4.31200e+00 1.08366e-02
4.50800e+00 8.47082e-03
4.70400e+00 6.53898e-03
4.90000e+00 4.98398e-03
5.09600e+00 3.74934e-03
5.29200e+00 2.78131e-03
5.48800e+00 2.03176e-03
5.68400e+00 1.45984e-03
5.88000e+00 1.03146e-03
6.07600e+00 7.17474e-04
6.27200e+00 4.92265e-04
6.46800e+00 3.33488e-04
6.66400e+00 2.22746e-04
6.86000e+00 1.46092e-04
7.05600e+00 9.36184e-05
7.25200e+00 5.84193e-05
7.44800e+00 3.55284e-05
7.64400e+00 2.12184e-05
7.84000e+00 1.26418e-05
8.03600e+00 7.67847e-06
8.23200e+00 4.83967e-06
8.42800e+00 3.17344e-06
8.62400e+00 2.13076e-06
8.82000e+00 1.42892e-06
9.01600e+00 9.33649e-07
9.21200e+00 5.81813e-07
9.40800e+00 3.39670e-07
9.60400e+00 1.82767e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_38-39.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.32507e-01
1.96000e-01 1.32013e-01
3.92000e-01 1.30491e-01
5.88000e-01 1.27850e-01
7.84000e-01 1.24000e-01
9.80000e-01 1.18937e-01
1.17600e+00 1.12774e-01
1.37200e+00 1.05726e-01
1.56800e+00 9.80469e-02
1.76400e+00 8.99659e-02
1.96000e+00 8.16731e-02
2.15600e+00 7.33299e-02
2.35200e+00 6.50894e-02
2.54800e+00 5.71073e-02
2.74400e+00 4.95337e-02
2.94000e+00 4.24925e-02
3.13600e+00 3.60652e-02
3.33200e+00 3.02916e-02
3.52800e+00 2.51778e-02
3.72400e+00 2.07060e-02
3.92000e+00 1.68415e-02
4.11600e+00 1.35396e-02
4.31200e+00 1.07525e-02
4.50800e+00 8.43050e-03
4.70400e+00 6.52286e-03
4.90000e+00 4.97785e-03
5.09600e+00 3.74493e-03
5.29200e+00 2.77647e-03
5.48800e+00 2.02883e-03
5.68400e+00 1.46247e-03
5.88000e+00 1.04155e-03
6.07600e+00 7.33956e-04
6.27200e+00 5.11934e-04
6.46800e+00 3.52927e-04
6.66400e+00 2.39716e-04
6.86000e+00 1.59748e-04
7.05600e+00 1.04039e-04
7.25200e+00 6.60576e-05
7.44800e+00 4.08908e-05
7.64400e+00 2.47438e-05
7.84000e+00 1.46996e-05
8.03600e+00 8.60508e-06
8.23200e+00 4.96046e-06
8.42800e+00 2.79401e-06
8.62400e+00 1.51507e-06
8.82000e+00 7.76616e-07
9.01600e+00 3.69869e-07
9.21200e+00 1.61046e-07
9.40800e+00 6.35221e-08
9.60400e+00 2.24934e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_39-40.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.33877e-01
1.96000e-01 1.33416e-01
3.92000e-01 1.31992e-01
5.88000e-01 1.29508e-01
7.84000e-01 1.25876e-01
9.80000e-01 1.21072e-01
1.17600e+00 1.15159e-01
1.37200e+00 1.08274e-01
1.56800e+00 1.00598e-01
1.76400e+00 9.23230e-02
1.96000e+00 8.36595e-02
2.15600e+00 7.48393e-02
2.35200e+00 6.61059e-02
2.54800e+00 5.76797e-02
2.74400e+00 4.97319e-02
2.94000e+00 4.23804e-02
3.13600e+00 3.57007e-02
3.33200e+00 2.97342e-02
3.52800e+00 2.44893e-02
3.72400e+00 1.99453e-02
3.92000e+00 1.60612e-02
4.11600e+00 1.27856e-02
4.31200e+00 1.00600e-02
4.50800e+00 7.82201e-03
4.70400e+00 6.00799e-03
4.90000e+00 4.55704e-03
5.09600e+00 3.41293e-03
5.29200e+00 2.52408e-03
5.48800e+00 1.84369e-03
5.68400e+00 1.33024e-03
5.88000e+00 9.48159e-04
6.07600e+00 6.67876e-04
6.27200e+00 4.65325e-04
6.46800e+00 3.21043e-04
6.66400e+00 2.19496e-04
6.86000e+00 1.48608e-04
7.05600e+00 9.93553e-05
7.25200e+00 6.52808e-05
7.44800e+00 4.19139e-05
7.64400e+00 2.61535e-05
7.84000e+00 1.57860e-05
8.03600e+00 9.18524e-06
8.23200e+00 5.15260e-06
8.42800e+00 2.81095e-06
8.62400e+00 1.52464e-06
8.82000e+00 8.48112e-07
9.01600e+00 4.91782e-07
9.21200e+00 2.91235e-07
9.40800e+00 1.67905e-07
9.60400e+00 8.99355e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_4-5.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 4.60772e-02
1.96000e-01 4.60577e-02
3.92000e-01 4.60007e-02
5.88000e-01 4.59084e-02
7.84000e-01 4.57776e-02
9.80000e-01 4.55943e-02
1.17600e+00 4.53332e-02
1.37200e+00 4.49657e-02
1.56800e+00 4.44711e-02
1.76400e+00 4.38426e-02
1.96000e+00 4.30854e-02
2.15600e+00 4.22089e-02
2.35200e+00 4.12200e-02
2.54800e+00 4.01223e-02
2.74400e+00 3.89172e-02
2.94000e+00 3.76035e-02
3.13600e+00 3.61774e-02
3.33200e+00 3.46338e-02
3.52800e+00 3.29677e-02
3.72400e+00 3.11755e-02
3.92000e+00 2.92568e-02
4.11600e+00 2.72170e-02
4.31200e+00 2.50707e-02
4.50800e+00 2.28431e-02
4.70400e+00 2.05669e-02
4.90000e+00 1.82787e-02
5.09600e+00 1.60158e-02
5.29200e+00 1.38149e-02
5.48800e+00 1.17118e-02
5.68400e+00 9.74113e-03
5.88000e+00 7.93467e-03
6.07600e+00 6.31889e-03
6.27200e+00 4.91252e-03
6.46800e+00 3.72434e-03
6.66400e+00 2.75161e-03
6.86000e+00 1.98055e-03
7.05600e+00 1.38879e-03
7.25200e+00 9.49020e-04
7.44800e+00 6.32466e-04
7.64400e+00 4.11634e-04
7.84000e+00 2.62147e-04
8.03600e+00 1.63775e-04
8.23200e+00 1.00668e-04
8.42800e+00 6.10507e-05
8.62400e+00 3.65897e-05
8.82000e+00 2.16575e-05
9.01600e+00 1.26137e-05
9.21200e+00 7.18173e-06
9.40800e+00 3.96261e-06
9.60400e+00 2.09855e-06


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_40-41.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.36924e-01
1.96000e-01 1.36327e-01
3.92000e-01 1.34550e-01
5.88000e-01 1.31634e-01
7.84000e-01 1.27623e-01
9.80000e-01 1.22558e-01
1.17600e+00 1.16484e-01
1.37200e+00 1.09470e-01
1.56800e+00 1.01640e-01
1.76400e+00 9.31788e-02
1.96000e+00 8.43143e-02
2.15600e+00 7.52889e-02
2.35200e+00 6.63407e-02
2.54800e+00 5.76924e-02
2.74400e+00 4.95354e-02
2.94000e+00 4.20151e-02
3.13600e+00 3.52235e-02
3.33200e+00 2.92016e-02
3.52800e+00 2.39514e-02
3.72400e+00 1.94474e-02
3.92000e+00 1.56418e-02
4.11600e+00 1.24687e-02
4.31200e+00 9.84950e-03
4.50800e+00 7.70182e-03
4.70400e+00 5.94918e-03
4.90000e+00 4.52872e-03
5.09600e+00 3.39207e-03
5.29200e+00 2.49993e-03
5.48800e+00 1.81570e-03
5.68400e+00 1.30253e-03
5.88000e+00 9.24497e-04
6.07600e+00 6.49477e-04
6.27200e+00 4.51217e-04
6.46800e+00 3.09470e-04
6.66400e+00 2.08982e-04
6.86000e+00 1.38387e-04
7.05600e+00 8.93930e-05
7.25200e+00 5.60478e-05
7.44800e+00 3.40166e-05
7.64400e+00 2.00083e-05
7.84000e+00 1.14675e-05
8.03600e+00 6.45643e-06
8.23200e+00 3.59544e-06
8.42800e+00 1.98134e-06
8.62400e+00 1.07015e-06
8.82000e+00 5.55870e-07
9.01600e+00 2.71191e-07
9.21200e+00 1.21621e-07
9.40800e+00 4.91717e-08
9.60400e+00 1.75997e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_41-42.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.43562e-01
1.96000e-01 1.42859e-01
3.92000e-01 1.40784e-01
5.88000e-01 1.37420e-01
7.84000e-01 1.32862e-01
9.80000e-01 1.27185e-01
1.17600e+00 1.20453e-01
1.37200e+00 1.12746e-01
1.56800e+00 1.04199e-01
1.76400e+00 9.50047e-02
1.96000e+00 8.54059e-02
2.15600e+00 7.56791e-02
2.35200e+00 6.61162e-02
2.54800e+00 5.69931e-02
2.74400e+00 4.85342e-02
2.94000e+00 4.08866e-02
3.13600e+00 3.41121e-02
3.33200e+00 2.82024e-02
3.52800e+00 2.31055e-02
3.72400e+00 1.87522e-02
3.92000e+00 1.50711e-02
4.11600e+00 1.19904e-02
4.31200e+00 9.43803e-03
4.50800e+00 7.34402e-03
4.70400e+00 5.64476e-03
4.90000e+00 4.28263e-03
5.09600e+00 3.20510e-03
5.29200e+00 2.36463e-03
5.48800e+00 1.71925e-03
5.68400e+00 1.23210e-03
5.88000e+00 8.70782e-04
6.07600e+00 6.07047e-04
6.27200e+00 4.16849e-04
6.46800e+00 2.80706e-04
6.66400e+00 1.84065e-04
6.86000e+00 1.16721e-04
7.05600e+00 7.13866e-05
7.25200e+00 4.23119e-05
7.44800e+00 2.46377e-05
7.64400e+00 1.43837e-05
7.84000e+00 8.58390e-06
8.03600e+00 5.27217e-06
8.23200e+00 3.29083e-06
8.42800e+00 2.03183e-06
8.62400e+00 1.20367e-06
8.82000e+00 6.66713e-07
9.01600e+00 3.38924e-07
9.21200e+00 1.56071e-07
9.40800e+00 6.45297e-08
9.60400e+00 2.38316e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_42-43.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.49197e-01
1.96000e-01 1.48353e-01
3.92000e-01 1.45857e-01
5.88000e-01 1.41816e-01
7.84000e-01 1.36387e-01
9.80000e-01 1.29746e-01
1.17600e+00 1.22063e-01
1.37200e+00 1.13524e-01
1.56800e+00 1.04340e-01
1.76400e+00 9.47534e-02
1.96000e+00 8.50083e-02
2.15600e+00 7.53367e-02
2.35200e+00 6.59490e-02
2.54800e+00 5.70290e-02
2.74400e+00 4.87247e-02
2.94000e+00 4.11403e-02
3.13600e+00 3.43351e-02
3.33200e+00 2.83287e-02
3.52800e+00 2.31093e-02
3.72400e+00 1.86403e-02
3.92000e+00 1.48666e-02
4.11600e+00 1.17207e-02
4.31200e+00 9.12948e-03
4.50800e+00 7.02226e-03
4.70400e+00 5.33272e-03
4.90000e+00 3.99825e-03
5.09600e+00 2.95948e-03
5.29200e+00 2.16125e-03
5.48800e+00 1.55489e-03
5.68400e+00 1.09956e-03
5.88000e+00 7.62460e-04
6.07600e+00 5.17527e-04
6.27200e+00 3.43747e-04
6.46800e+00 2.23758e-04
6.66400e+00 1.43218e-04
6.86000e+00 9.06125e-05
7.05600e+00 5.71480e-05
7.25200e+00 3.64641e-05
7.44800e+00 2.41145e-05
7.64400e+00 1.69747e-05
7.84000e+00 1.28097e-05
8.03600e+00 1.00847e-05
8.23200e+00 7.89447e-06
8.42800e+00 5.88338e-06
8.62400e+00 4.05660e-06
8.82000e+00 2.54809e-06
9.01600e+00 1.44707e-06
9.21200e+00 7.42046e-07
9.40800e+00 3.37045e-07
9.60400e+00 1.33984e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_43-44.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.49022e-01
1.96000e-01 1.48341e-01
3.92000e-01 1.46291e-01
5.88000e-01 1.42864e-01
7.84000e-01 1.38075e-01
9.80000e-01 1.31971e-01
1.17600e+00 1.24634e-01
1.37200e+00 1.16198e-01
1.56800e+00 1.06855e-01
1.76400e+00 9.68602e-02
1.96000e+00 8.65239e-02
2.15600e+00 7.61911e-02
2.35200e+00 6.61918e-02
2.54800e+00 5.67889e-02
2.74400e+00 4.81536e-02
2.94000e+00 4.03766e-02
3.13600e+00 3.34910e-02
3.33200e+00 2.74876e-02
3.52800e+00 2.23260e-02
3.72400e+00 1.79459e-02
3.92000e+00 1.42757e-02
4.11600e+00 1.12398e-02
4.31200e+00 8.76098e-03
4.50800e+00 6.76142e-03
4.70400e+00 5.16507e-03
4.90000e+00 3.90101e-03
5.09600e+00 2.90743e-03
5.29200e+00 2.13322e-03
5.48800e+00 1.53758e-03
5.68400e+00 1.08751e-03
5.88000e+00 7.55006e-04
6.07600e+00 5.15413e-04
6.27200e+00 3.47086e-04
6.46800e+00 2.31469e-04
6.66400e+00 1.53274e-04
6.86000e+00 1.00704e-04
7.05600e+00 6.53663e-05
7.25200e+00 4.16924e-05
7.44800e+00 2.60716e-05
7.64400e+00 1.60468e-05
7.84000e+00 9.82381e-06
8.03600e+00 6.07215e-06
8.23200e+00 3.85350e-06
8.42800e+00 2.55444e-06
8.62400e+00 1.79209e-06
8.82000e+00 1.32676e-06
9.01600e+00 1.00898e-06
9.21200e+00 7.55626e-07
9.40800e+00 5.34931e-07
9.60400e+00 3.45632e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_44-45.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.58987e-01
1.96000e-01 1.57951e-01
3.92000e-01 1.54902e-01
5.88000e-01 1.50008e-01
7.84000e-01 1.43528e-01
9.80000e-01 1.35767e-01
1.17600e+00 1.27011e-01
1.37200e+00 1.17491e-01
1.56800e+00 1.07398e-01
1.76400e+00 9.69296e-02
1.96000e+00 8.63232e-02
2.15600e+00 7.58555e-02
2.35200e+00 6.58081e-02
2.54800e+00 5.64138e-02
2.74400e+00 4.78203e-02
2.94000e+00 4.00908e-02
3.13600e+00 3.32312e-02
3.33200e+00 2.72197e-02
3.52800e+00 2.20218e-02
3.72400e+00 1.75931e-02
3.92000e+00 1.38788e-02
4.11600e+00 1.08155e-02
4.31200e+00 8.33168e-03
4.50800e+00 6.34902e-03
4.70400e+00 4.78669e-03
4.90000e+00 3.56859e-03
5.09600e+00 2.62899e-03
5.29200e+00 1.91352e-03
5.48800e+00 1.37731e-03
5.68400e+00 9.82472e-04
5.88000e+00 6.96575e-04
6.07600e+00 4.92253e-04
6.27200e+00 3.47170e-04
6.46800e+00 2.43927e-04
6.66400e+00 1.69811e-04
6.86000e+00 1.16244e-04
7.05600e+00 7.78175e-05
7.25200e+00 5.10192e-05
7.44800e+00 3.31033e-05
7.64400e+00 2.15800e-05
7.84000e+00 1.42601e-05
8.03600e+00 9.48314e-06
8.23200e+00 6.20371e-06
8.42800e+00 3.87832e-06
8.62400e+00 2.25697e-06
8.82000e+00 1.19750e-06
9.01600e+00 5.74597e-07
9.21200e+00 2.33472e-07
9.40800e+00 7.26418e-08
9.60400e+00 2.53749e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_45-46.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.59353e-01
1.96000e-01 1.58462e-01
3.92000e-01 1.55820e-01
5.88000e-01 1.51508e-01
7.84000e-01 1.45626e-01
9.80000e-01 1.38284e-01
1.17600e+00 1.29624e-01
1.37200e+00 1.19857e-01
1.56800e+00 1.09268e-01
1.76400e+00 9.81964e-02
1.96000e+00 8.69937e-02
2.15600e+00 7.59979e-02
2.35200e+00 6.55118e-02
2.54800e+00 5.57829e-02
2.74400e+00 4.69804e-02
2.94000e+00 3.91794e-02
3.13600e+00 3.23715e-02
3.33200e+00 2.64951e-02
3.52800e+00 2.14681e-02
3.72400e+00 1.72082e-02
3.92000e+00 1.36393e-02
4.11600e+00 1.06879e-02
4.31200e+00 8.27940e-03
4.50800e+00 6.33833e-03
4.70400e+00 4.79274e-03
4.90000e+00 3.57776e-03
5.09600e+00 2.63656e-03
5.29200e+00 1.91894e-03
5.48800e+00 1.38038e-03
5.68400e+00 9.82069e-04
5.88000e+00 6.91161e-04
6.07600e+00 4.80832e-04
6.27200e+00 3.29982e-04
6.46800e+00 2.22597e-04
6.66400e+00 1.46925e-04
6.86000e+00 9.45045e-05
7.05600e+00 5.91456e-05
7.25200e+00 3.61154e-05
7.44800e+00 2.16853e-05
7.64400e+00 1.29470e-05
7.84000e+00 7.75937e-06
8.03600e+00 4.67160e-06
8.23200e+00 2.79174e-06
8.42800e+00 1.61866e-06
8.62400e+00 8.87415e-07
8.82000e+00 4.49103e-07
9.01600e+00 2.05828e-07
9.21200e+00 8.43474e-08
9.40800e+00 3.05693e-08
9.60400e+00 9.72458e-09


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_46-47.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.61315e-01
1.96000e-01 1.60371e-01
3.92000e-01 1.57587e-01
5.88000e-01 1.53096e-01
7.84000e-01 1.47069e-01
9.80000e-01 1.39671e-01
1.17600e+00 1.31040e-01
1.37200e+00 1.21324e-01
1.56800e+00 1.10726e-01
1.76400e+00 9.95217e-02
1.96000e+00 8.80599e-02
2.15600e+00 7.67274e-02
2.35200e+00 6.58949e-02
2.54800e+00 5.58581e-02
2.74400e+00 4.68022e-02
2.94000e+00 3.88035e-02
3.13600e+00 3.18572e-02
3.33200e+00 2.59087e-02
3.52800e+00 2.08769e-02
3.72400e+00 1.66677e-02
3.92000e+00 1.31811e-02
4.11600e+00 1.03194e-02
4.31200e+00 7.99285e-03
4.50800e+00 6.12146e-03
4.70400e+00 4.63409e-03
4.90000e+00 3.46671e-03
5.09600e+00 2.56152e-03
5.29200e+00 1.86753e-03
5.48800e+00 1.34199e-03
5.68400e+00 9.50339e-04
5.88000e+00 6.64236e-04
6.07600e+00 4.59516e-04
6.27200e+00 3.15346e-04
6.46800e+00 2.14491e-04
6.66400e+00 1.43821e-04
6.86000e+00 9.42414e-05
7.05600e+00 5.98402e-05
7.25200e+00 3.66367e-05
7.44800e+00 2.16157e-05
7.64400e+00 1.23360e-05
7.84000e+00 6.88012e-06
8.03600e+00 3.84188e-06
8.23200e+00 2.24749e-06
8.42800e+00 1.44782e-06
8.62400e+00 1.03388e-06
8.82000e+00 7.77207e-07
9.01600e+00 5.76058e-07
9.21200e+00 4.02386e-07
9.40800e+00 2.58258e-07
9.60400e+00 1.50097e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_47-48.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.71967e-01
1.96000e-01 1.70961e-01
3.92000e-01 1.67924e-01
5.88000e-01 1.62825e-01
7.84000e-01 1.55706e-01
9.80000e-01 1.46739e-01
1.17600e+00 1.36236e-01
1.37200e+00 1.24609e-01
1.56800e+00 1.12322e-01
1.76400e+00 9.98247e-02
1.96000e+00 8.75192e-02
2.15600e+00 7.57431e-02
2.35200e+00 6.47607e-02
2.54800e+00 5.47540e-02
2.74400e+00 4.58179e-02
2.94000e+00 3.79657e-02
3.13600e+00 3.11494e-02
3.33200e+00 2.52888e-02
3.52800e+00 2.02984e-02
3.72400e+00 1.60995e-02
3.92000e+00 1.26185e-02
4.11600e+00 9.77725e-03
4.31200e+00 7.49001e-03
4.50800e+00 5.66983e-03
4.70400e+00 4.23755e-03
4.90000e+00 3.12615e-03
5.09600e+00 2.27908e-03
5.29200e+00 1.64613e-03
5.48800e+00 1.18156e-03
5.68400e+00 8.44688e-04
5.88000e+00 6.01351e-04
6.07600e+00 4.25003e-04
6.27200e+00 2.96501e-04
6.46800e+00 2.02970e-04
6.66400e+00 1.35891e-04
6.86000e+00 8.91165e-05
7.05600e+00 5.75698e-05
7.25200e+00 3.68525e-05
7.44800e+00 2.33775e-05
7.64400e+00 1.45586e-05
7.84000e+00 8.74902e-06
8.03600e+00 4.97314e-06
8.23200e+00 2.62559e-06
8.42800e+00 1.26891e-06
8.62400e+00 5.55341e-07
8.82000e+00 2.18351e-07
9.01600e+00 7.66936e-08
9.21200e+00 2.39580e-08
9.40800e+00 6.64615e-09
9.60400e+00 1.61409e-09


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_48-49.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.71739e-01
1.96000e-01 1.70764e-01
3.92000e-01 1.67846e-01
5.88000e-01 1.63010e-01
7.84000e-01 1.56311e-01
9.80000e-01 1.47854e-01
1.17600e+00 1.37803e-01
1.37200e+00 1.26414e-01
1.56800e+00 1.14064e-01
1.76400e+00 1.01233e-01
1.96000e+00 8.84366e-02
2.15600e+00 7.61412e-02
2.35200e+00 6.47040e-02
2.54800e+00 5.43486e-02
2.74400e+00 4.51767e-02
2.94000e+00 3.71981e-02
3.13600e+00 3.03635e-02
3.33200e+00 2.45852e-02
3.52800e+00 1.97514e-02
3.72400e+00 1.57387e-02
3.92000e+00 1.24266e-02
4.11600e+00 9.70917e-03
4.31200e+00 7.49821e-03
4.50800e+00 5.71908e-03
4.70400e+00 4.30496e-03
4.90000e+00 3.19467e-03
5.09600e+00 2.33425e-03
5.29200e+00 1.67809e-03
5.48800e+00 1.18788e-03
5.68400e+00 8.30419e-04
5.88000e+00 5.75904e-04
6.07600e+00 3.97617e-04
6.27200e+00 2.73271e-04
6.46800e+00 1.86207e-04
6.66400e+00 1.25080e-04
6.86000e+00 8.23909e-05
7.05600e+00 5.29808e-05
7.25200e+00 3.31156e-05
7.44800e+00 2.00488e-05
7.64400e+00 1.17561e-05
7.84000e+00 6.72621e-06
8.03600e+00 3.82018e-06
8.23200e+00 2.20718e-06
8.42800e+00 1.32667e-06
8.62400e+00 8.35571e-07
8.82000e+00 5.43496e-07
9.01600e+00 3.53392e-07
9.21200e+00 2.21310e-07
9.40800e+00 1.29042e-07
9.60400e+00 6.82293e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_49-50.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.82169e-01
1.96000e-01 1.80782e-01
3.92000e-01 1.76682e-01
5.88000e-01 1.70076e-01
7.84000e-01 1.61327e-01
9.80000e-01 1.50895e-01
1.17600e+00 1.39259e-01
1.37200e+00 1.26859e-01
1.56800e+00 1.14072e-01
1.76400e+00 1.01213e-01
1.96000e+00 8.85715e-02
2.15600e+00 7.64259e-02
2.35200e+00 6.50424e-02
2.54800e+00 5.46392e-02
2.74400e+00 4.53517e-02
2.94000e+00 3.72249e-02
3.13600e+00 3.02287e-02
3.33200e+00 2.42845e-02
3.52800e+00 1.92932e-02
3.72400e+00 1.51551e-02
3.92000e+00 1.17734e-02
4.11600e+00 9.05181e-03
4.31200e+00 6.89245e-03
4.50800e+00 5.19974e-03
4.70400e+00 3.88641e-03
4.90000e+00 2.87667e-03
5.09600e+00 2.10706e-03
5.29200e+00 1.52614e-03
5.48800e+00 1.09298e-03
5.68400e+00 7.74692e-04
5.88000e+00 5.44411e-04
6.07600e+00 3.80145e-04
6.27200e+00 2.64216e-04
6.46800e+00 1.82797e-04
6.66400e+00 1.25578e-04
6.86000e+00 8.53086e-05
7.05600e+00 5.70857e-05
7.25200e+00 3.75473e-05
7.44800e+00 2.42660e-05
7.64400e+00 1.54012e-05
7.84000e+00 9.56308e-06
8.03600e+00 5.75971e-06
8.23200e+00 3.32508e-06
8.42800e+00 1.81961e-06
8.62400e+00 9.38317e-07
8.82000e+00 4.57331e-07
9.01600e+00 2.12796e-07
9.21200e+00 9.56641e-08
9.40800e+00 4.17281e-08
9.60400e+00 1.74180e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_5-6.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 4.83558e-02
1.96000e-01 4.83181e-02
3.92000e-01 4.82044e-02
5.88000e-01 4.80140e-02
7.84000e-01 4.77466e-02
9.80000e-01 4.74038e-02
1.17600e+00 4.69854e-02
1.37200e+00 4.64840e-02
1.56800e+00 4.58839e-02
1.76400e+00 4.51691e-02
1.96000e+00 4.43313e-02
2.15600e+00 4.33715e-02
2.35200e+00 4.22959e-02
2.54800e+00 4.11103e-02
2.74400e+00 3.98161e-02
2.94000e+00 3.84090e-02
3.13600e+00 3.68814e-02
3.33200e+00 3.52266e-02
3.52800e+00 3.34410e-02
3.72400e+00 3.15240e-02
3.92000e+00 2.94783e-02
4.11600e+00 2.73125e-02
4.31200e+00 2.50437e-02
4.50800e+00 2.26962e-02
4.70400e+00 2.02996e-02
4.90000e+00 1.78904e-02
5.09600e+00 1.55120e-02
5.29200e+00 1.32145e-02
5.48800e+00 1.10489e-02
5.68400e+00 9.05939e-03
5.88000e+00 7.27845e-03
6.07600e+00 5.72463e-03
6.27200e+00 4.40392e-03
6.46800e+00 3.31144e-03
6.66400e+00 2.43296e-03
6.86000e+00 1.74652e-03
7.05600e+00 1.22505e-03
7.25200e+00 8.39602e-04
7.44800e+00 5.62167e-04
7.64400e+00 3.67621e-04
7.84000e+00 2.34709e-04
8.03600e+00 1.46284e-04
8.23200e+00 8.90383e-05
8.42800e+00 5.29916e-05
8.62400e+00 3.08868e-05
8.82000e+00 1.76414e-05
9.01600e+00 9.85705e-06
9.21200e+00 5.36788e-06
9.40800e+00 2.84269e-06
9.60400e+00 1.47190e-06


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_50-51.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.86203e-01
1.96000e-01 1.84725e-01
3.92000e-01 1.80366e-01
5.88000e-01 1.73358e-01
7.84000e-01 1.64082e-01
9.80000e-01 1.53041e-01
1.17600e+00 1.40789e-01
1.37200e+00 1.27855e-01
1.56800e+00 1.14668e-01
1.76400e+00 1.01538e-01
1.96000e+00 8.87069e-02
2.15600e+00 7.63999e-02
2.35200e+00 6.48511e-02
2.54800e+00 5.42781e-02
2.74400e+00 4.48423e-02
2.94000e+00 3.66220e-02
3.13600e+00 2.96108e-02
3.33200e+00 2.37331e-02
3.52800e+00 1.88669e-02
3.72400e+00 1.48711e-02
3.92000e+00 1.16091e-02
4.11600e+00 8.96364e-03
4.31200e+00 6.83996e-03
4.50800e+00 5.15947e-03
4.70400e+00 3.85159e-03
4.90000e+00 2.84908e-03
5.09600e+00 2.08924e-03
5.29200e+00 1.51706e-03
5.48800e+00 1.08792e-03
5.68400e+00 7.68450e-04
5.88000e+00 5.34466e-04
6.07600e+00 3.67289e-04
6.27200e+00 2.50907e-04
6.46800e+00 1.71149e-04
6.66400e+00 1.16376e-04
6.86000e+00 7.82085e-05
7.05600e+00 5.13335e-05
7.25200e+00 3.25839e-05
7.44800e+00 1.99135e-05
7.64400e+00 1.17548e-05
7.84000e+00 6.79656e-06
8.03600e+00 3.96770e-06
8.23200e+00 2.46054e-06
8.42800e+00 1.70054e-06
8.62400e+00 1.30081e-06
8.82000e+00 1.03125e-06
9.01600e+00 7.90625e-07
9.21200e+00 5.62643e-07
9.40800e+00 3.64627e-07
9.60400e+00 2.13231e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_51-52.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.95436e-01
1.96000e-01 1.93877e-01
3.92000e-01 1.89293e-01
5.88000e-01 1.81954e-01
7.84000e-01 1.72243e-01
9.80000e-01 1.60604e-01
1.17600e+00 1.47491e-01
1.37200e+00 1.33345e-01
1.56800e+00 1.18630e-01
1.76400e+00 1.03836e-01
1.96000e+00 8.94584e-02
2.15600e+00 7.59310e-02
2.35200e+00 6.35751e-02
2.54800e+00 5.25830e-02
2.74400e+00 4.30252e-02
2.94000e+00 3.48725e-02
3.13600e+00 2.80280e-02
3.33200e+00 2.23567e-02
3.52800e+00 1.77059e-02
3.72400e+00 1.39199e-02
3.92000e+00 1.08539e-02
4.11600e+00 8.38340e-03
4.31200e+00 6.40618e-03
4.50800e+00 4.83741e-03
4.70400e+00 3.60461e-03
4.90000e+00 2.64586e-03
5.09600e+00 1.91004e-03
5.29200e+00 1.35527e-03
5.48800e+00 9.46126e-04
5.68400e+00 6.51578e-04
5.88000e+00 4.44482e-04
6.07600e+00 3.01746e-04
6.27200e+00 2.04664e-04
6.46800e+00 1.39048e-04
6.66400e+00 9.47157e-05
6.86000e+00 6.45824e-05
7.05600e+00 4.38335e-05
7.25200e+00 2.93216e-05
7.44800e+00 1.90884e-05
7.64400e+00 1.19472e-05
7.84000e+00 7.12823e-06
8.03600e+00 4.03680e-06
8.23200e+00 2.16790e-06
8.42800e+00 1.10359e-06
8.62400e+00 5.30352e-07
8.82000e+00 2.38753e-07
9.01600e+00 9.92813e-08
9.21200e+00 3.75928e-08
9.40800e+00 1.27845e-08
9.60400e+00 3.83348e-09


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_52-53.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.98468e-01
1.96000e-01 1.97056e-01
3.92000e-01 1.92810e-01
5.88000e-01 1.85752e-01
7.84000e-01 1.76027e-01
9.80000e-01 1.63968e-01
1.17600e+00 1.50092e-01
1.37200e+00 1.35048e-01
1.56800e+00 1.19524e-01
1.76400e+00 1.04152e-01
1.96000e+00 8.94373e-02
2.15600e+00 7.57434e-02
2.35200e+00 6.33084e-02
2.54800e+00 5.22721e-02
2.74400e+00 4.26883e-02
2.94000e+00 3.45275e-02
3.13600e+00 2.76880e-02
3.33200e+00 2.20231e-02
3.52800e+00 1.73717e-02
3.72400e+00 1.35800e-02
3.92000e+00 1.05105e-02
4.11600e+00 8.04575e-03
4.31200e+00 6.08624e-03
4.50800e+00 4.54703e-03
4.70400e+00 3.35515e-03
4.90000e+00 2.44695e-03
5.09600e+00 1.76568e-03
5.29200e+00 1.26084e-03
5.48800e+00 8.90009e-04
5.68400e+00 6.20338e-04
5.88000e+00 4.27485e-04
6.07600e+00 2.92720e-04
6.27200e+00 2.00509e-04
6.46800e+00 1.37861e-04
6.66400e+00 9.48060e-05
6.86000e+00 6.46304e-05
7.05600e+00 4.32956e-05
7.25200e+00 2.84177e-05
7.44800e+00 1.83607e-05
7.64400e+00 1.17816e-05
7.84000e+00 7.54707e-06
8.03600e+00 4.79464e-06
8.23200e+00 2.96369e-06
8.42800e+00 1.73764e-06
8.62400e+00 9.42982e-07
8.82000e+00 4.64771e-07
9.01600e+00 2.05162e-07
9.21200e+00 8.03479e-08
9.40800e+00 2.77054e-08
9.60400e+00 8.35110e-09


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_53-54.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.05463e-01
1.96000e-01 2.03641e-01
3.92000e-01 1.98306e-01
5.88000e-01 1.89826e-01
7.84000e-01 1.78728e-01
9.80000e-01 1.65630e-01
1.17600e+00 1.51164e-01
1.37200e+00 1.35917e-01
1.56800e+00 1.20395e-01
1.76400e+00 1.05035e-01
1.96000e+00 9.02323e-02
2.15600e+00 7.63361e-02
2.35200e+00 6.36315e-02
2.54800e+00 5.23132e-02
2.74400e+00 4.24761e-02
2.94000e+00 3.41174e-02
3.13600e+00 2.71496e-02
3.33200e+00 2.14264e-02
3.52800e+00 1.67764e-02
3.72400e+00 1.30313e-02
3.92000e+00 1.00381e-02
4.11600e+00 7.66167e-03
4.31200e+00 5.78703e-03
4.50800e+00 4.32063e-03
4.70400e+00 3.18734e-03
4.90000e+00 2.32451e-03
5.09600e+00 1.67748e-03
5.29200e+00 1.19829e-03
5.48800e+00 8.46619e-04
5.68400e+00 5.90607e-04
5.88000e+00 4.06030e-04
6.07600e+00 2.74731e-04
6.27200e+00 1.82951e-04
6.46800e+00 1.20082e-04
6.66400e+00 7.79684e-05
6.86000e+00 5.04171e-05
7.05600e+00 3.27762e-05
7.25200e+00 2.16131e-05
7.44800e+00 1.44861e-05
7.64400e+00 9.78394e-06
7.84000e+00 6.55704e-06
8.03600e+00 4.30250e-06
8.23200e+00 2.74263e-06
8.42800e+00 1.69020e-06
8.62400e+00 9.99895e-07
8.82000e+00 5.61332e-07
9.01600e+00 2.95050e-07
9.21200e+00 1.43434e-07
9.40800e+00 6.38419e-08
9.60400e+00 2.58252e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_54-55.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.15837e-01
1.96000e-01 2.13806e-01
3.92000e-01 2.07864e-01
5.88000e-01 1.98442e-01
7.84000e-01 1.86165e-01
9.80000e-01 1.71726e-01
1.17600e+00 1.55783e-01
1.37200e+00 1.38954e-01
1.56800e+00 1.21856e-01
1.76400e+00 1.05117e-01
1.96000e+00 8.93081e-02
2.15600e+00 7.48526e-02
2.35200e+00 6.19799e-02
2.54800e+00 5.07515e-02
2.74400e+00 4.11208e-02
2.94000e+00 3.29806e-02
3.13600e+00 2.61929e-02
3.33200e+00 2.06063e-02
3.52800e+00 1.60673e-02
3.72400e+00 1.24292e-02
3.92000e+00 9.55244e-03
4.11600e+00 7.30311e-03
4.31200e+00 5.55525e-03
4.50800e+00 4.19897e-03
4.70400e+00 3.14598e-03
4.90000e+00 2.32907e-03
5.09600e+00 1.69840e-03
5.29200e+00 1.21673e-03
5.48800e+00 8.55294e-04
5.68400e+00 5.90457e-04
5.88000e+00 4.01752e-04
6.07600e+00 2.71259e-04
6.27200e+00 1.83552e-04
6.46800e+00 1.25789e-04
6.66400e+00 8.78617e-05
6.86000e+00 6.24206e-05
7.05600e+00 4.46305e-05
7.25200e+00 3.16746e-05
7.44800e+00 2.20592e-05
7.64400e+00 1.49608e-05
7.84000e+00 9.82062e-06
8.03600e+00 6.19097e-06
8.23200e+00 3.70748e-06
8.42800e+00 2.08126e-06
8.62400e+00 1.08030e-06
8.82000e+00 5.11743e-07
9.01600e+00 2.18924e-07
9.21200e+00 8.37029e-08
9.40800e+00 2.85185e-08
9.60400e+00 8.67053e-09


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_55-56.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.10902e-01
1.96000e-01 2.09252e-01
3.92000e-01 2.04302e-01
5.88000e-01 1.96123e-01
7.84000e-01 1.84971e-01
9.80000e-01 1.71329e-01
1.17600e+00 1.55844e-01
1.37200e+00 1.39237e-01
1.56800e+00 1.22224e-01
1.76400e+00 1.05491e-01
1.96000e+00 8.96345e-02
2.15600e+00 7.51165e-02
2.35200e+00 6.22133e-02
2.54800e+00 5.10125e-02
2.74400e+00 4.14510e-02
2.94000e+00 3.33776e-02
3.13600e+00 2.66114e-02
3.33200e+00 2.09810e-02
3.52800e+00 1.63391e-02
3.72400e+00 1.25612e-02
3.92000e+00 9.53697e-03
4.11600e+00 7.16215e-03
4.31200e+00 5.33267e-03
4.50800e+00 3.94517e-03
4.70400e+00 2.90339e-03
4.90000e+00 2.12546e-03
5.09600e+00 1.54720e-03
5.29200e+00 1.12034e-03
5.48800e+00 8.08555e-04
5.68400e+00 5.83680e-04
5.88000e+00 4.23104e-04
6.07600e+00 3.08528e-04
6.27200e+00 2.25692e-04
6.46800e+00 1.64347e-04
6.66400e+00 1.17852e-04
6.86000e+00 8.23652e-05
7.05600e+00 5.57721e-05
7.25200e+00 3.66180e-05
7.44800e+00 2.34803e-05
7.64400e+00 1.48477e-05
7.84000e+00 9.30379e-06
8.03600e+00 5.73852e-06
8.23200e+00 3.41962e-06
8.42800e+00 1.92197e-06
8.62400e+00 9.96147e-07
8.82000e+00 4.67846e-07
9.01600e+00 1.96731e-07
9.21200e+00 7.34295e-08
9.40800e+00 2.42080e-08
9.60400e+00 7.01027e-09


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_56-57.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.22537e-01
1.96000e-01 2.20310e-01
3.92000e-01 2.13810e-01
5.88000e-01 2.03544e-01
7.84000e-01 1.90244e-01
9.80000e-01 1.74748e-01
1.17600e+00 1.57873e-01
1.37200e+00 1.40342e-01
1.56800e+00 1.22776e-01
1.76400e+00 1.05744e-01
1.96000e+00 8.97505e-02
2.15600e+00 7.51782e-02
2.35200e+00 6.22254e-02
2.54800e+00 5.09125e-02
2.74400e+00 4.11544e-02
2.94000e+00 3.28423e-02
3.13600e+00 2.58743e-02
3.33200e+00 2.01429e-02
3.52800e+00 1.55183e-02
3.72400e+00 1.18507e-02
3.92000e+00 8.98374e-03
4.11600e+00 6.76908e-03
4.31200e+00 5.07417e-03
4.50800e+00 3.78540e-03
4.70400e+00 2.80857e-03
4.90000e+00 2.06840e-03
5.09600e+00 1.50697e-03
5.29200e+00 1.08144e-03
5.48800e+00 7.61255e-04
5.68400e+00 5.24423e-04
5.88000e+00 3.53828e-04
6.07600e+00 2.34786e-04
6.27200e+00 1.54216e-04
6.46800e+00 1.00886e-04
6.66400e+00 6.59024e-05
6.86000e+00 4.29376e-05
7.05600e+00 2.78276e-05
7.25200e+00 1.78844e-05
7.44800e+00 1.13473e-05
7.64400e+00 7.05048e-06
7.84000e+00 4.24413e-06
8.03600e+00 2.46139e-06
8.23200e+00 1.39784e-06
8.42800e+00 8.29722e-07
8.62400e+00 5.81128e-07
8.82000e+00 5.20207e-07
9.01600e+00 5.43181e-07
9.21200e+00 5.74166e-07
9.40800e+00 5.63640e-07
9.60400e+00 4.94383e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_57-58.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.28073e-01
1.96000e-01 2.26128e-01
3.92000e-01 2.20343e-01
5.88000e-01 2.10886e-01
7.84000e-01 1.98086e-01
9.80000e-01 1.82493e-01
1.17600e+00 1.64854e-01
1.37200e+00 1.46025e-01
1.56800e+00 1.26879e-01
1.76400e+00 1.08217e-01
1.96000e+00 9.07004e-02
2.15600e+00 7.48121e-02
2.35200e+00 6.08377e-02
2.54800e+00 4.88750e-02
2.74400e+00 3.88674e-02
2.94000e+00 3.06512e-02
3.13600e+00 2.40016e-02
3.33200e+00 1.86731e-02
3.52800e+00 1.44296e-02
3.72400e+00 1.10651e-02
3.92000e+00 8.41077e-03
4.11600e+00 6.33115e-03
4.31200e+00 4.71596e-03
4.50800e+00 3.47507e-03
4.70400e+00 2.53520e-03
4.90000e+00 1.83554e-03
5.09600e+00 1.32363e-03
5.29200e+00 9.53607e-04
5.48800e+00 6.86993e-04
5.68400e+00 4.93859e-04
5.88000e+00 3.52681e-04
6.07600e+00 2.48769e-04
6.27200e+00 1.72451e-04
6.46800e+00 1.17272e-04
6.66400e+00 7.84828e-05
6.86000e+00 5.20579e-05
7.05600e+00 3.44366e-05
7.25200e+00 2.27169e-05
7.44800e+00 1.48251e-05
7.64400e+00 9.47008e-06
7.84000e+00 5.89214e-06
8.03600e+00 3.60016e-06
8.23200e+00 2.21194e-06
8.42800e+00 1.40735e-06
8.62400e+00 9.39483e-07
8.82000e+00 6.45177e-07
9.01600e+00 4.36758e-07
9.21200e+00 2.79277e-07
9.40800e+00 1.63538e-07
9.60400e+00 8.59720e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_58-59.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.35179e-01
1.96000e-01 2.32928e-01
3.92000e-01 2.26284e-01
5.88000e-01 2.15556e-01
7.84000e-01 2.01238e-01
9.80000e-01 1.84055e-01
1.17600e+00 1.64973e-01
1.37200e+00 1.45084e-01
1.56800e+00 1.25402e-01
1.76400e+00 1.06699e-01
1.96000e+00 8.94709e-02
2.15600e+00 7.39948e-02
2.35200e+00 6.04017e-02
2.54800e+00 4.87225e-02
2.74400e+00 3.88987e-02
2.94000e+00 3.07852e-02
3.13600e+00 2.41744e-02
3.33200e+00 1.88393e-02
3.52800e+00 1.45669e-02
3.72400e+00 1.11688e-02
3.92000e+00 8.48242e-03
4.11600e+00 6.37353e-03
4.31200e+00 4.73517e-03
4.50800e+00 3.48066e-03
4.70400e+00 2.53585e-03
4.90000e+00 1.83425e-03
5.09600e+00 1.31752e-03
5.29200e+00 9.37927e-04
5.48800e+00 6.59472e-04
5.68400e+00 4.56371e-04
5.88000e+00 3.10148e-04
6.07600e+00 2.07006e-04
6.27200e+00 1.36008e-04
6.46800e+00 8.82143e-05
6.66400e+00 5.65361e-05
6.86000e+00 3.57693e-05
7.05600e+00 2.23983e-05
7.25200e+00 1.41230e-05
7.44800e+00 9.34416e-06
7.64400e+00 6.83321e-06
7.84000e+00 5.58930e-06
8.03600e+00 4.84845e-06
8.23200e+00 4.13464e-06
8.42800e+00 3.27963e-06
8.62400e+00 2.34717e-06
8.82000e+00 1.49231e-06
9.01600e+00 8.36331e-07
9.21200e+00 4.11347e-07
9.40800e+00 1.77119e-07
9.60400e+00 6.65584e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_59-60.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.45862e-01
1.96000e-01 2.43114e-01
3.92000e-01 2.35108e-01
5.88000e-01 2.22503e-01
7.84000e-01 2.06242e-01
9.80000e-01 1.87405e-01
1.17600e+00 1.67108e-01
1.37200e+00 1.46388e-01
1.56800e+00 1.26117e-01
1.76400e+00 1.06957e-01
1.96000e+00 8.93521e-02
2.15600e+00 7.35682e-02
2.35200e+00 5.97371e-02
2.54800e+00 4.78878e-02
2.74400e+00 3.79563e-02
2.94000e+00 2.97987e-02
3.13600e+00 2.32127e-02
3.33200e+00 1.79667e-02
3.52800e+00 1.38291e-02
3.72400e+00 1.05878e-02
3.92000e+00 8.05952e-03
4.11600e+00 6.09414e-03
4.31200e+00 4.57452e-03
4.50800e+00 3.40972e-03
4.70400e+00 2.52635e-03
4.90000e+00 1.86283e-03
5.09600e+00 1.36730e-03
5.29200e+00 9.96933e-04
5.48800e+00 7.18626e-04
5.68400e+00 5.09036e-04
5.88000e+00 3.52713e-04
6.07600e+00 2.38897e-04
6.27200e+00 1.58690e-04
6.46800e+00 1.03877e-04
6.66400e+00 6.71596e-05
6.86000e+00 4.27809e-05
7.05600e+00 2.66970e-05
7.25200e+00 1.62432e-05
7.44800e+00 9.66816e-06
7.64400e+00 5.76333e-06
7.84000e+00 3.62459e-06
8.03600e+00 2.53649e-06
8.23200e+00 1.95671e-06
8.42800e+00 1.54264e-06
8.62400e+00 1.15020e-06
8.82000e+00 7.74062e-07
9.01600e+00 4.59863e-07
9.21200e+00 2.38787e-07
9.40800e+00 1.07923e-07
9.60400e+00 4.23636e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_6-7.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 4.94064e-02
1.96000e-01 4.93944e-02
3.92000e-01 4.93519e-02
5.88000e-01 4.92611e-02
7.84000e-01 4.90994e-02
9.80000e-01 4.88434e-02
1.17600e+00 4.84733e-02
1.37200e+00 4.79747e-02
1.56800e+00 4.73390e-02
1.76400e+00 4.65617e-02
1.96000e+00 4.56417e-02
2.15600e+00 4.45814e-02
2.35200e+00 4.33869e-02
2.54800e+00 4.20663e-02
2.74400e+00 4.06246e-02
2.94000e+00 3.90617e-02
3.13600e+00 3.73741e-02
3.33200e+00 3.55583e-02
3.52800e+00 3.36141e-02
3.72400e+00 3.15452e-02
3.92000e+00 2.93615e-02
4.11600e+00 2.70786e-02
4.31200e+00 2.47168e-02
4.50800e+00 2.22997e-02
4.70400e+00 1.98549e-02
4.90000e+00 1.74174e-02
5.09600e+00 1.50304e-02
5.29200e+00 1.27432e-02
5.48800e+00 1.06044e-02
5.68400e+00 8.65460e-03
5.88000e+00 6.92134e-03
6.07600e+00 5.41873e-03
6.27200e+00 4.14887e-03
6.46800e+00 3.10397e-03
6.66400e+00 2.26802e-03
6.86000e+00 1.61840e-03
7.05600e+00 1.12797e-03
7.25200e+00 7.67872e-04
7.44800e+00 5.10406e-04
7.64400e+00 3.31040e-04
7.84000e+00 2.09343e-04
8.03600e+00 1.29012e-04
8.23200e+00 7.74737e-05
8.42800e+00 4.53395e-05
8.62400e+00 2.58594e-05
8.82000e+00 1.43733e-05
9.01600e+00 7.78572e-06
9.21200e+00 4.11023e-06
9.40800e+00 2.11530e-06
9.60400e+00 1.06284e-06


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_60-61.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.69284e-01
1.96000e-01 2.65913e-01
3.92000e-01 2.56129e-01
5.88000e-01 2.40833e-01
7.84000e-01 2.21281e-01
9.80000e-01 1.98873e-01
1.17600e+00 1.75002e-01
1.37200e+00 1.50961e-01
1.56800e+00 1.27863e-01
1.76400e+00 1.06550e-01
1.96000e+00 8.75332e-02
2.15600e+00 7.10134e-02
2.35200e+00 5.69679e-02
2.54800e+00 4.52383e-02
2.74400e+00 3.55903e-02
2.94000e+00 2.77563e-02
3.13600e+00 2.14691e-02
3.33200e+00 1.64823e-02
3.52800e+00 1.25756e-02
3.72400e+00 9.55218e-03
3.92000e+00 7.23672e-03
4.11600e+00 5.47559e-03
4.31200e+00 4.13906e-03
4.50800e+00 3.12240e-03
4.70400e+00 2.34498e-03
4.90000e+00 1.74800e-03
5.09600e+00 1.29025e-03
5.29200e+00 9.42354e-04
5.48800e+00 6.81690e-04
5.68400e+00 4.89429e-04
5.88000e+00 3.49317e-04
6.07600e+00 2.47652e-04
6.27200e+00 1.73555e-04
6.46800e+00 1.19216e-04
6.66400e+00 7.95271e-05
6.86000e+00 5.11861e-05
7.05600e+00 3.17210e-05
7.25200e+00 1.89708e-05
7.44800e+00 1.10137e-05
7.64400e+00 6.26173e-06
7.84000e+00 3.52137e-06
8.03600e+00 1.97767e-06
8.23200e+00 1.12900e-06
8.42800e+00 6.86300e-07
8.62400e+00 4.76414e-07
8.82000e+00 3.84550e-07
9.01600e+00 3.32646e-07
9.21200e+00 2.78545e-07
9.40800e+00 2.12066e-07
9.60400e+00 1.42572e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_61-62.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.61301e-01
1.96000e-01 2.58181e-01
3.92000e-01 2.49111e-01
5.88000e-01 2.34891e-01
7.84000e-01 2.16669e-01
9.80000e-01 1.95737e-01
1.17600e+00 1.73359e-01
1.37200e+00 1.50655e-01
1.56800e+00 1.28550e-01
1.76400e+00 1.07772e-01
1.96000e+00 8.88555e-02
2.15600e+00 7.21467e-02
2.35200e+00 5.77994e-02
2.54800e+00 4.57871e-02
2.74400e+00 3.59395e-02
2.94000e+00 2.79995e-02
3.13600e+00 2.16801e-02
3.33200e+00 1.67035e-02
3.52800e+00 1.28179e-02
3.72400e+00 9.80217e-03
3.92000e+00 7.46743e-03
4.11600e+00 5.65947e-03
4.31200e+00 4.25969e-03
4.50800e+00 3.18020e-03
4.70400e+00 2.35461e-03
4.90000e+00 1.72920e-03
5.09600e+00 1.25878e-03
5.29200e+00 9.06202e-04
5.48800e+00 6.42771e-04
5.68400e+00 4.47630e-04
5.88000e+00 3.05709e-04
6.07600e+00 2.05264e-04
6.27200e+00 1.36293e-04
6.46800e+00 9.00400e-05
6.66400e+00 5.93461e-05
6.86000e+00 3.90191e-05
7.05600e+00 2.56554e-05
7.25200e+00 1.70447e-05
7.44800e+00 1.16107e-05
7.64400e+00 8.14616e-06
7.84000e+00 5.78197e-06
8.03600e+00 4.01093e-06
8.23200e+00 2.62423e-06
8.42800e+00 1.57669e-06
8.62400e+00 8.55043e-07
8.82000e+00 4.14432e-07
9.01600e+00 1.78465e-07
9.21200e+00 6.79648e-08
9.40800e+00 2.27521e-08
9.60400e+00 6.67346e-09


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_62-63.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.81155e-01
1.96000e-01 2.77257e-01
3.92000e-01 2.66046e-01
5.88000e-01 2.48814e-01
7.84000e-01 2.27245e-01
9.80000e-01 2.03040e-01
1.17600e+00 1.77713e-01
1.37200e+00 1.52561e-01
1.56800e+00 1.28654e-01
1.76400e+00 1.06784e-01
1.96000e+00 8.74038e-02
2.15600e+00 7.06548e-02
2.35200e+00 5.64670e-02
2.54800e+00 4.46541e-02
2.74400e+00 3.49710e-02
2.94000e+00 2.71462e-02
3.13600e+00 2.09030e-02
3.33200e+00 1.59781e-02
3.52800e+00 1.21349e-02
3.72400e+00 9.16595e-03
3.92000e+00 6.88982e-03
4.11600e+00 5.15074e-03
4.31200e+00 3.82232e-03
4.50800e+00 2.80930e-03
4.70400e+00 2.04338e-03
4.90000e+00 1.47385e-03
5.09600e+00 1.05882e-03
5.29200e+00 7.61275e-04
5.48800e+00 5.49250e-04
5.68400e+00 3.97028e-04
5.88000e+00 2.85643e-04
6.07600e+00 2.02346e-04
6.27200e+00 1.39347e-04
6.46800e+00 9.21723e-05
6.66400e+00 5.80003e-05
6.86000e+00 3.45075e-05
7.05600e+00 1.93603e-05
7.25200e+00 1.02787e-05
7.44800e+00 5.27234e-06
7.64400e+00 2.78801e-06
7.84000e+00 1.71186e-06
8.03600e+00 1.30360e-06
8.23200e+00 1.11899e-06
8.42800e+00 9.43295e-07
8.62400e+00 7.22836e-07
8.82000e+00 4.88239e-07
9.01600e+00 2.87734e-07
9.21200e+00 1.47402e-07
9.40800e+00 6.55363e-08
9.60400e+00 2.51362e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_63-64.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 2.90371e-01
1.96000e-01 2.86730e-01
3.92000e-01 2.76007e-01
5.88000e-01 2.58866e-01
7.84000e-01 2.36517e-01
9.80000e-01 2.10639e-01
1.17600e+00 1.83114e-01
1.37200e+00 1.55697e-01
1.56800e+00 1.29785e-01
1.76400e+00 1.06330e-01
1.96000e+00 8.58528e-02
2.15600e+00 6.85072e-02
2.35200e+00 5.41607e-02
2.54800e+00 4.24930e-02
2.74400e+00 3.31072e-02
2.94000e+00 2.56168e-02
3.13600e+00 1.96852e-02
3.33200e+00 1.50311e-02
3.52800e+00 1.14197e-02
3.72400e+00 8.64907e-03
3.92000e+00 6.54351e-03
4.11600e+00 4.95174e-03
4.31200e+00 3.74888e-03
4.50800e+00 2.83705e-03
4.70400e+00 2.14303e-03
4.90000e+00 1.61282e-03
5.09600e+00 1.20590e-03
5.29200e+00 8.91571e-04
5.48800e+00 6.47628e-04
5.68400e+00 4.59271e-04
5.88000e+00 3.16850e-04
6.07600e+00 2.12859e-04
6.27200e+00 1.39867e-04
6.46800e+00 9.02901e-05
6.66400e+00 5.72748e-05
6.86000e+00 3.55286e-05
7.05600e+00 2.14516e-05
7.25200e+00 1.26504e-05
7.44800e+00 7.40870e-06
7.64400e+00 4.43615e-06
7.84000e+00 2.82423e-06
8.03600e+00 2.01115e-06
8.23200e+00 1.66167e-06
8.42800e+00 1.54329e-06
8.62400e+00 1.47235e-06
8.82000e+00 1.32806e-06
9.01600e+00 1.07959e-06
9.21200e+00 7.73556e-07
9.40800e+00 4.84012e-07
9.60400e+00 2.63377e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_64-65.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 3.02594e-01
1.96000e-01 2.98246e-01
3.92000e-01 2.85647e-01
5.88000e-01 2.66060e-01
7.84000e-01 2.41315e-01
9.80000e-01 2.13479e-01
1.17600e+00 1.84570e-01
1.37200e+00 1.56322e-01
1.56800e+00 1.30010e-01
1.76400e+00 1.06402e-01
1.96000e+00 8.58253e-02
2.15600e+00 6.83101e-02
2.35200e+00 5.37213e-02
2.54800e+00 4.18298e-02
2.74400e+00 3.23373e-02
2.94000e+00 2.48949e-02
3.13600e+00 1.91284e-02
3.33200e+00 1.46756e-02
3.52800e+00 1.12253e-02
3.72400e+00 8.53867e-03
3.92000e+00 6.44462e-03
4.11600e+00 4.81927e-03
4.31200e+00 3.56856e-03
4.50800e+00 2.61801e-03
4.70400e+00 1.90674e-03
4.90000e+00 1.38288e-03
5.09600e+00 1.00139e-03
5.29200e+00 7.24108e-04
5.48800e+00 5.21138e-04
5.68400e+00 3.71454e-04
5.88000e+00 2.61270e-04
6.07600e+00 1.81272e-04
6.27200e+00 1.24346e-04
6.46800e+00 8.45919e-05
6.66400e+00 5.72356e-05
6.86000e+00 3.86537e-05
7.05600e+00 2.61401e-05
7.25200e+00 1.76567e-05
7.44800e+00 1.17443e-05
7.64400e+00 7.51159e-06
7.84000e+00 4.51080e-06
8.03600e+00 2.51193e-06
8.23200e+00 1.31432e-06
8.42800e+00 6.82355e-07
8.62400e+00 3.85853e-07
8.82000e+00 2.48760e-07
9.01600e+00 1.70975e-07
9.21200e+00 1.13582e-07
9.40800e+00 6.84322e-08
9.60400e+00 3.62397e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_65-66.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 3.11854e-01
1.96000e-01 3.07150e-01
3.92000e-01 2.93567e-01
5.88000e-01 2.72590e-01
7.84000e-01 2.46297e-01
9.80000e-01 2.16932e-01
1.17600e+00 1.86580e-01
1.37200e+00 1.57010e-01
1.56800e+00 1.29585e-01
1.76400e+00 1.05214e-01
1.96000e+00 8.43358e-02
2.15600e+00 6.69570e-02
2.35200e+00 5.27681e-02
2.54800e+00 4.13098e-02
2.74400e+00 3.21212e-02
2.94000e+00 2.48109e-02
3.13600e+00 1.90553e-02
3.33200e+00 1.45711e-02
3.52800e+00 1.11027e-02
3.72400e+00 8.42624e-03
3.92000e+00 6.35765e-03
4.11600e+00 4.75501e-03
4.31200e+00 3.51419e-03
4.50800e+00 2.56044e-03
4.70400e+00 1.83816e-03
4.90000e+00 1.30232e-03
5.09600e+00 9.13193e-04
5.29200e+00 6.35324e-04
5.48800e+00 4.38796e-04
5.68400e+00 3.00551e-04
5.88000e+00 2.04127e-04
6.07600e+00 1.37838e-04
6.27200e+00 9.28694e-05
6.46800e+00 6.23433e-05
6.66400e+00 4.12446e-05
6.86000e+00 2.64106e-05
7.05600e+00 1.60747e-05
7.25200e+00 9.19539e-06
7.44800e+00 4.93951e-06
7.64400e+00 2.51602e-06
7.84000e+00 1.23540e-06
8.03600e+00 5.92033e-07
8.23200e+00 2.76313e-07
8.42800e+00 1.23569e-07
8.62400e+00 5.15885e-08
8.82000e+00 1.95620e-08
9.01600e+00 6.63192e-09
9.21200e+00 2.00631e-09
9.40800e+00 5.27421e-10
9.60400e+00 1.19560e-10


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_66-67.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 3.15487e-01
1.96000e-01 3.11092e-01
3.92000e-01 2.98284e-01
5.88000e-01 2.78154e-01
7.84000e-01 2.52371e-01
9.80000e-01 2.22955e-01
1.17600e+00 1.91995e-01
1.37200e+00 1.61404e-01
1.56800e+00 1.32741e-01
1.76400e+00 1.07095e-01
1.96000e+00 8.50326e-02
2.15600e+00 6.66419e-02
2.35200e+00 5.16867e-02
2.54800e+00 3.97733e-02
2.74400e+00 3.04487e-02
2.94000e+00 2.32427e-02
3.13600e+00 1.77045e-02
3.33200e+00 1.34450e-02
3.52800e+00 1.01628e-02
3.72400e+00 7.63801e-03
3.92000e+00 5.70737e-03
4.11600e+00 4.24207e-03
4.31200e+00 3.13635e-03
4.50800e+00 2.30387e-03
4.70400e+00 1.67785e-03
4.90000e+00 1.20961e-03
5.09600e+00 8.63644e-04
5.29200e+00 6.12267e-04
5.48800e+00 4.32740e-04
5.68400e+00 3.06349e-04
5.88000e+00 2.18188e-04
6.07600e+00 1.56843e-04
6.27200e+00 1.13809e-04
6.46800e+00 8.29041e-05
6.66400e+00 5.98921e-05
6.86000e+00 4.22200e-05
7.05600e+00 2.85865e-05
7.25200e+00 1.83655e-05
7.44800e+00 1.11151e-05
7.64400e+00 6.32986e-06
7.84000e+00 3.41639e-06
8.03600e+00 1.77805e-06
8.23200e+00 9.15736e-07
8.42800e+00 4.74918e-07
8.62400e+00 2.46571e-07
8.82000e+00 1.24163e-07
9.01600e+00 5.83039e-08
9.21200e+00 2.47956e-08
9.40800e+00 9.36078e-09
9.60400e+00 3.09071e-09


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_67-68.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 3.52121e-01
1.96000e-01 3.45740e-01
3.92000e-01 3.27450e-01
5.88000e-01 2.99662e-01
7.84000e-01 2.65757e-01
9.80000e-01 2.29273e-01
1.17600e+00 1.93181e-01
1.37200e+00 1.59542e-01
1.56800e+00 1.29536e-01
1.76400e+00 1.03651e-01
1.96000e+00 8.19054e-02
2.15600e+00 6.40321e-02
2.35200e+00 4.96127e-02
2.54800e+00 3.81628e-02
2.74400e+00 2.91895e-02
2.94000e+00 2.22285e-02
3.13600e+00 1.68672e-02
3.33200e+00 1.27610e-02
3.52800e+00 9.63427e-03
3.72400e+00 7.26651e-03
3.92000e+00 5.47789e-03
4.11600e+00 4.12339e-03
4.31200e+00 3.09168e-03
4.50800e+00 2.30226e-03
4.70400e+00 1.69839e-03
4.90000e+00 1.23892e-03
5.09600e+00 8.92788e-04
5.29200e+00 6.35845e-04
5.48800e+00 4.48933e-04
5.68400e+00 3.16263e-04
5.88000e+00 2.24264e-04
6.07600e+00 1.61272e-04
6.27200e+00 1.17823e-04
6.46800e+00 8.68636e-05
6.66400e+00 6.37256e-05
6.86000e+00 4.57856e-05
7.05600e+00 3.18572e-05
7.25200e+00 2.14798e-05
7.44800e+00 1.42930e-05
7.64400e+00 9.67669e-06
7.84000e+00 6.78655e-06
8.03600e+00 4.84626e-06
8.23200e+00 3.37471e-06
8.42800e+00 2.19486e-06
8.62400e+00 1.29396e-06
8.82000e+00 6.79381e-07
9.01600e+00 3.14513e-07
9.21200e+00 1.27639e-07
9.40800e+00 4.52708e-08
9.60400e+00 1.39692e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_68-69.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 3.75271e-01
1.96000e-01 3.68328e-01
3.92000e-01 3.48386e-01
5.88000e-01 3.17971e-01
7.84000e-01 2.80669e-01
9.80000e-01 2.40340e-01
1.17600e+00 2.00366e-01
1.37200e+00 1.63226e-01
1.56800e+00 1.30422e-01
1.76400e+00 1.02600e-01
1.96000e+00 7.97506e-02
2.15600e+00 6.14354e-02
2.35200e+00 4.70035e-02
2.54800e+00 3.57608e-02
2.74400e+00 2.70714e-02
2.94000e+00 2.03985e-02
3.13600e+00 1.53092e-02
3.33200e+00 1.14592e-02
3.52800e+00 8.57115e-03
3.72400e+00 6.41709e-03
3.92000e+00 4.81207e-03
4.11600e+00 3.61220e-03
4.31200e+00 2.71113e-03
4.50800e+00 2.03282e-03
4.70400e+00 1.52232e-03
4.90000e+00 1.13836e-03
5.09600e+00 8.49009e-04
5.29200e+00 6.29626e-04
5.48800e+00 4.61949e-04
5.68400e+00 3.32960e-04
5.88000e+00 2.33711e-04
6.07600e+00 1.58170e-04
6.27200e+00 1.02253e-04
6.46800e+00 6.27440e-05
6.66400e+00 3.65222e-05
6.86000e+00 2.03289e-05
7.05600e+00 1.10861e-05
7.25200e+00 6.27654e-06
7.44800e+00 4.09759e-06
7.64400e+00 3.36474e-06
7.84000e+00 3.30737e-06
8.03600e+00 3.39553e-06
8.23200e+00 3.29125e-06
8.42800e+00 2.86840e-06
8.62400e+00 2.20242e-06
8.82000e+00 1.47729e-06
9.01600e+00 8.62544e-07
9.21200e+00 4.37678e-07
9.40800e+00 1.92912e-07
9.60400e+00 7.36300e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_69-70.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 3.96055e-01
1.96000e-01 3.87922e-01
3.92000e-01 3.64831e-01
5.88000e-01 3.30315e-01
7.84000e-01 2.88948e-01
9.80000e-01 2.45156e-01
1.17600e+00 2.02462e-01
1.37200e+00 1.63287e-01
1.56800e+00 1.29050e-01
1.76400e+00 1.00358e-01
1.96000e+00 7.71879e-02
2.15600e+00 5.90347e-02
2.35200e+00 4.50896e-02
2.54800e+00 3.44493e-02
2.74400e+00 2.63039e-02
2.94000e+00 2.00281e-02
3.13600e+00 1.51728e-02
3.33200e+00 1.14151e-02
3.52800e+00 8.51799e-03
3.72400e+00 6.30698e-03
3.92000e+00 4.64936e-03
4.11600e+00 3.43271e-03
4.31200e+00 2.55310e-03
4.50800e+00 1.91747e-03
4.70400e+00 1.45121e-03
4.90000e+00 1.10127e-03
5.09600e+00 8.32878e-04
5.29200e+00 6.23986e-04
5.48800e+00 4.60530e-04
5.68400e+00 3.33254e-04
5.88000e+00 2.35483e-04
6.07600e+00 1.61796e-04
6.27200e+00 1.07532e-04
6.46800e+00 6.87832e-05
6.66400e+00 4.22258e-05
6.86000e+00 2.49330e-05
7.05600e+00 1.43012e-05
7.25200e+00 8.11345e-06
7.44800e+00 4.64472e-06
7.64400e+00 2.70028e-06
7.84000e+00 1.56711e-06
8.03600e+00 8.77651e-07
8.23200e+00 4.57643e-07
8.42800e+00 2.16095e-07
8.62400e+00 9.08027e-08
8.82000e+00 3.35987e-08
9.01600e+00 1.07933e-08
9.21200e+00 2.92922e-09
9.40800e+00 5.91164e-10
9.60400e+00 -5.67705e-11


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_7-8.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 5.18521e-02
1.96000e-01 5.18182e-02
3.92000e-01 5.17095e-02
5.88000e-01 5.15098e-02
7.84000e-01 5.12053e-02
9.80000e-01 5.07903e-02
1.17600e+00 5.02649e-02
1.37200e+00 4.96267e-02
1.56800e+00 4.88682e-02
1.76400e+00 4.79814e-02
1.96000e+00 4.69643e-02
2.15600e+00 4.58190e-02
2.35200e+00 4.45462e-02
2.54800e+00 4.31425e-02
2.74400e+00 4.16011e-02
2.94000e+00 3.99160e-02
3.13600e+00 3.80849e-02
3.33200e+00 3.61106e-02
3.52800e+00 3.40000e-02
3.72400e+00 3.17638e-02
3.92000e+00 2.94148e-02
4.11600e+00 2.69679e-02
4.31200e+00 2.44435e-02
4.50800e+00 2.18722e-02
4.70400e+00 1.92951e-02
4.90000e+00 1.67614e-02
5.09600e+00 1.43233e-02
5.29200e+00 1.20312e-02
5.48800e+00 9.92691e-03
5.68400e+00 8.04053e-03
5.88000e+00 6.38837e-03
6.07600e+00 4.97445e-03
6.27200e+00 3.79292e-03
6.46800e+00 2.83005e-03
6.66400e+00 2.06575e-03
6.86000e+00 1.47510e-03
7.05600e+00 1.03048e-03
7.25200e+00 7.04119e-04
7.44800e+00 4.70392e-04
7.64400e+00 3.07083e-04
7.84000e+00 1.95832e-04
8.03600e+00 1.22000e-04
8.23200e+00 7.42940e-05
8.42800e+00 4.42781e-05
8.62400e+00 2.58597e-05
8.82000e+00 1.48083e-05
9.01600e+00 8.30840e-06
9.21200e+00 4.55866e-06
9.40800e+00 2.44015e-06
9.60400e+00 1.27204e-06


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_70-71.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 4.06763e-01
1.96000e-01 3.98063e-01
3.92000e-01 3.73402e-01
5.88000e-01 3.36657e-01
7.84000e-01 2.92849e-01
9.80000e-01 2.46858e-01
1.17600e+00 2.02585e-01
1.37200e+00 1.62626e-01
1.56800e+00 1.28313e-01
1.76400e+00 9.99567e-02
1.96000e+00 7.71671e-02
2.15600e+00 5.91846e-02
2.35200e+00 4.51507e-02
2.54800e+00 3.42756e-02
2.74400e+00 2.59005e-02
2.94000e+00 1.94932e-02
3.13600e+00 1.46224e-02
3.33200e+00 1.09375e-02
3.52800e+00 8.15870e-03
3.72400e+00 6.06864e-03
3.92000e+00 4.50308e-03
4.11600e+00 3.33821e-03
4.31200e+00 2.47794e-03
4.50800e+00 1.84488e-03
4.70400e+00 1.37722e-03
4.90000e+00 1.02899e-03
5.09600e+00 7.68434e-04
5.29200e+00 5.73205e-04
5.48800e+00 4.26239e-04
5.68400e+00 3.14186e-04
5.88000e+00 2.27414e-04
6.07600e+00 1.59992e-04
6.27200e+00 1.08665e-04
6.46800e+00 7.11730e-05
6.66400e+00 4.51057e-05
6.86000e+00 2.77649e-05
7.05600e+00 1.65918e-05
7.25200e+00 9.56344e-06
7.44800e+00 5.25955e-06
7.64400e+00 2.72557e-06
7.84000e+00 1.31538e-06
8.03600e+00 5.84836e-07
8.23200e+00 2.37205e-07
8.42800e+00 8.72197e-08
8.62400e+00 2.87016e-08
8.82000e+00 8.38962e-09
9.01600e+00 2.04742e-09
9.21200e+00 2.61583e-10
9.40800e+00 5.84338e-11
9.60400e+00 9.32988e-12


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_71-72.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 4.45781e-01
1.96000e-01 4.35394e-01
3.92000e-01 4.06028e-01
5.88000e-01 3.62528e-01
7.84000e-01 3.11209e-01
9.80000e-01 2.58184e-01
1.17600e+00 2.08167e-01
1.37200e+00 1.64018e-01
1.56800e+00 1.26921e-01
1.76400e+00 9.68749e-02
1.96000e+00 7.32146e-02
2.15600e+00 5.50021e-02
2.35200e+00 4.12363e-02
2.54800e+00 3.09579e-02
2.74400e+00 2.33142e-02
2.94000e+00 1.76038e-02
3.13600e+00 1.32938e-02
3.33200e+00 1.00049e-02
3.52800e+00 7.48276e-03
3.72400e+00 5.55846e-03
3.92000e+00 4.11126e-03
4.11600e+00 3.04358e-03
4.31200e+00 2.26935e-03
4.50800e+00 1.71158e-03
4.70400e+00 1.30546e-03
4.90000e+00 1.00167e-03
5.09600e+00 7.66571e-04
5.29200e+00 5.79812e-04
5.48800e+00 4.30462e-04
5.68400e+00 3.13014e-04
5.88000e+00 2.23945e-04
6.07600e+00 1.59386e-04
6.27200e+00 1.14506e-04
6.46800e+00 8.40730e-05
6.66400e+00 6.33728e-05
6.86000e+00 4.87220e-05
7.05600e+00 3.76055e-05
7.25200e+00 2.85586e-05
7.44800e+00 2.09331e-05
7.64400e+00 1.45799e-05
7.84000e+00 9.52895e-06
8.03600e+00 5.77978e-06
8.23200e+00 3.21892e-06
8.42800e+00 1.62835e-06
8.62400e+00 7.40609e-07
8.82000e+00 3.00172e-07
9.01600e+00 1.07632e-07
9.21200e+00 3.39726e-08
9.40800e+00 9.38182e-09
9.60400e+00 2.26314e-09


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_72-73.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 4.75813e-01
1.96000e-01 4.63905e-01
3.92000e-01 4.30432e-01
5.88000e-01 3.81388e-01
7.84000e-01 3.24353e-01
9.80000e-01 2.66335e-01
1.17600e+00 2.12416e-01
1.37200e+00 1.65471e-01
1.56800e+00 1.26569e-01
1.76400e+00 9.55469e-02
1.96000e+00 7.15141e-02
2.15600e+00 5.32661e-02
2.35200e+00 3.95772e-02
2.54800e+00 2.93703e-02
2.74400e+00 2.17792e-02
2.94000e+00 1.61372e-02
3.13600e+00 1.19438e-02
3.33200e+00 8.82804e-03
3.52800e+00 6.51442e-03
3.72400e+00 4.79934e-03
3.92000e+00 3.53521e-03
4.11600e+00 2.61385e-03
4.31200e+00 1.94988e-03
4.50800e+00 1.47203e-03
4.70400e+00 1.12244e-03
4.90000e+00 8.58919e-04
5.09600e+00 6.54643e-04
5.29200e+00 4.94010e-04
5.48800e+00 3.67697e-04
5.68400e+00 2.69222e-04
5.88000e+00 1.93308e-04
6.07600e+00 1.35624e-04
6.27200e+00 9.27724e-05
6.46800e+00 6.19565e-05
6.66400e+00 4.06224e-05
6.86000e+00 2.63399e-05
7.05600e+00 1.69293e-05
7.25200e+00 1.06980e-05
7.44800e+00 6.52681e-06
7.64400e+00 3.76075e-06
7.84000e+00 2.00898e-06
8.03600e+00 9.88002e-07
8.23200e+00 4.51846e-07
8.42800e+00 2.01170e-07
8.62400e+00 9.44605e-08
8.82000e+00 4.96284e-08
9.01600e+00 2.83702e-08
9.21200e+00 1.60119e-08
9.40800e+00 8.38254e-09
9.60400e+00 3.86112e-09


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_73-74.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 4.72296e-01
1.96000e-01 4.60087e-01
3.92000e-01 4.25916e-01
5.88000e-01 3.76289e-01
7.84000e-01 3.19263e-01
9.80000e-01 2.62003e-01
1.17600e+00 2.09385e-01
1.37200e+00 1.63868e-01
1.56800e+00 1.26123e-01
1.76400e+00 9.57869e-02
1.96000e+00 7.20133e-02
2.15600e+00 5.37824e-02
2.35200e+00 4.00597e-02
2.54800e+00 2.98768e-02
2.74400e+00 2.23765e-02
2.94000e+00 1.68465e-02
3.13600e+00 1.27359e-02
3.33200e+00 9.64450e-03
3.52800e+00 7.29183e-03
3.72400e+00 5.48408e-03
3.92000e+00 4.08872e-03
4.11600e+00 3.01441e-03
4.31200e+00 2.19502e-03
4.50800e+00 1.57865e-03
4.70400e+00 1.12170e-03
4.90000e+00 7.87154e-04
5.09600e+00 5.44862e-04
5.29200e+00 3.71565e-04
5.48800e+00 2.49837e-04
5.68400e+00 1.66575e-04
5.88000e+00 1.11513e-04
6.07600e+00 7.62515e-05
6.27200e+00 5.38440e-05
6.46800e+00 3.89555e-05
6.66400e+00 2.81074e-05
6.86000e+00 1.95806e-05
7.05600e+00 1.28643e-05
7.25200e+00 7.89462e-06
7.44800e+00 4.53769e-06
7.64400e+00 2.46588e-06
7.84000e+00 1.27507e-06
8.03600e+00 6.25318e-07
8.23200e+00 2.86660e-07
8.42800e+00 1.20389e-07
8.62400e+00 4.54040e-08
8.82000e+00 1.51145e-08
9.01600e+00 4.48103e-09
9.21200e+00 1.10561e-09
9.40800e+00 2.38560e-10
9.60400e+00 4.30639e-11


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_74-75.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 5.40112e-01
1.96000e-01 5.24303e-01
3.92000e-01 4.80252e-01
5.88000e-01 4.16880e-01
7.84000e-01 3.45209e-01
9.80000e-01 2.74967e-01
1.17600e+00 2.12599e-01
1.37200e+00 1.60997e-01
1.56800e+00 1.20357e-01
1.76400e+00 8.93645e-02
1.96000e+00 6.61573e-02
2.15600e+00 4.89163e-02
2.35200e+00 3.61366e-02
2.54800e+00 2.66799e-02
2.74400e+00 1.97150e-02
2.94000e+00 1.46207e-02
3.13600e+00 1.09088e-02
3.33200e+00 8.19225e-03
3.52800e+00 6.18099e-03
3.72400e+00 4.67471e-03
3.92000e+00 3.54244e-03
4.11600e+00 2.69404e-03
4.31200e+00 2.05828e-03
4.50800e+00 1.57510e-03
4.70400e+00 1.19757e-03
4.90000e+00 8.95057e-04
5.09600e+00 6.51729e-04
5.29200e+00 4.60474e-04
5.48800e+00 3.16390e-04
5.68400e+00 2.13217e-04
5.88000e+00 1.42961e-04
6.07600e+00 9.72054e-05
6.27200e+00 6.82900e-05
6.46800e+00 5.00365e-05
6.66400e+00 3.79395e-05
6.86000e+00 2.90683e-05
7.05600e+00 2.18503e-05
7.25200e+00 1.57084e-05
7.44800e+00 1.06168e-05
7.64400e+00 6.68598e-06
7.84000e+00 3.91168e-06
8.03600e+00 2.12725e-06
8.23200e+00 1.07650e-06
8.42800e+00 5.06091e-07
8.62400e+00 2.20014e-07
8.82000e+00 8.74304e-08
9.01600e+00 3.15315e-08
9.21200e+00 1.02256e-08
9.40800e+00 3.00696e-09
9.60400e+00 7.57097e-10


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_75-76.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 5.72873e-01
1.96000e-01 5.54784e-01
3.92000e-01 5.04683e-01
5.88000e-01 4.33490e-01
7.84000e-01 3.54410e-01
9.80000e-01 2.78596e-01
1.17600e+00 2.12839e-01
1.37200e+00 1.59607e-01
1.56800e+00 1.18419e-01
1.76400e+00 8.73963e-02
1.96000e+00 6.43455e-02
2.15600e+00 4.73111e-02
2.35200e+00 3.47582e-02
2.54800e+00 2.55496e-02
2.74400e+00 1.88378e-02
2.94000e+00 1.39655e-02
3.13600e+00 1.04144e-02
3.33200e+00 7.79235e-03
3.52800e+00 5.82728e-03
3.72400e+00 4.34485e-03
3.92000e+00 3.23406e-03
4.11600e+00 2.41428e-03
4.31200e+00 1.81605e-03
4.50800e+00 1.37719e-03
4.70400e+00 1.04746e-03
4.90000e+00 7.92212e-04
5.09600e+00 5.91170e-04
5.29200e+00 4.33327e-04
5.48800e+00 3.11946e-04
5.68400e+00 2.21533e-04
5.88000e+00 1.56391e-04
6.07600e+00 1.10582e-04
6.27200e+00 7.85216e-05
6.46800e+00 5.57138e-05
6.66400e+00 3.90695e-05
6.86000e+00 2.68165e-05
7.05600e+00 1.80907e-05
7.25200e+00 1.23519e-05
7.44800e+00 8.94469e-06
7.64400e+00 6.99503e-06
7.84000e+00 5.67492e-06
8.03600e+00 4.47544e-06
8.23200e+00 3.26318e-06
8.42800e+00 2.13961e-06
8.62400e+00 1.24423e-06
8.82000e+00 6.37494e-07
9.01600e+00 2.86602e-07
9.21200e+00 1.12892e-07
9.40800e+00 3.87225e-08
9.60400e+00 1.16539e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_76-77.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 6.39774e-01
1.96000e-01 6.17415e-01
3.92000e-01 5.55850e-01
5.88000e-01 4.69421e-01
7.84000e-01 3.75202e-01
9.80000e-01 2.87169e-01
1.17600e+00 2.13228e-01
1.37200e+00 1.55539e-01
1.56800e+00 1.12620e-01
1.76400e+00 8.15121e-02
1.96000e+00 5.91811e-02
2.15600e+00 4.31352e-02
2.35200e+00 3.15372e-02
2.54800e+00 2.31033e-02
2.74400e+00 1.69528e-02
2.94000e+00 1.24728e-02
3.13600e+00 9.22009e-03
3.33200e+00 6.86350e-03
3.52800e+00 5.15303e-03
3.72400e+00 3.90150e-03
3.92000e+00 2.97259e-03
4.11600e+00 2.27213e-03
4.31200e+00 1.73833e-03
4.50800e+00 1.33072e-03
4.70400e+00 1.02044e-03
4.90000e+00 7.84325e-04
5.09600e+00 6.02973e-04
5.29200e+00 4.60977e-04
5.48800e+00 3.47714e-04
5.68400e+00 2.57038e-04
5.88000e+00 1.85775e-04
6.07600e+00 1.31573e-04
6.27200e+00 9.16834e-05
6.46800e+00 6.30732e-05
6.66400e+00 4.29757e-05
6.86000e+00 2.91473e-05
7.05600e+00 1.98111e-05
7.25200e+00 1.35539e-05
7.44800e+00 9.29255e-06
7.64400e+00 6.29629e-06
7.84000e+00 4.13644e-06
8.03600e+00 2.58466e-06
8.23200e+00 1.50903e-06
8.42800e+00 8.10021e-07
8.62400e+00 3.94373e-07
8.82000e+00 1.71853e-07
9.01600e+00 6.61594e-08
9.21200e+00 2.20844e-08
9.40800e+00 6.28471e-09
9.60400e+00 1.24747e-09


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_77-78.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 6.53616e-01
1.96000e-01 6.30670e-01
3.92000e-01 5.67418e-01
5.88000e-01 4.78421e-01
7.84000e-01 3.81110e-01
9.80000e-01 2.89953e-01
1.17600e+00 2.13372e-01
1.37200e+00 1.53879e-01
1.56800e+00 1.10077e-01
1.76400e+00 7.88799e-02
1.96000e+00 5.70200e-02
2.15600e+00 4.17294e-02
2.35200e+00 3.09044e-02
2.54800e+00 2.30673e-02
2.74400e+00 1.72543e-02
2.94000e+00 1.28721e-02
3.13600e+00 9.55890e-03
3.33200e+00 7.07541e-03
3.52800e+00 5.23899e-03
3.72400e+00 3.89651e-03
3.92000e+00 2.91854e-03
4.11600e+00 2.20020e-03
4.31200e+00 1.66199e-03
4.50800e+00 1.24933e-03
4.70400e+00 9.28918e-04
4.90000e+00 6.82148e-04
5.09600e+00 4.97134e-04
5.29200e+00 3.63078e-04
5.48800e+00 2.68333e-04
5.68400e+00 2.01146e-04
5.88000e+00 1.51754e-04
6.07600e+00 1.13627e-04
6.27200e+00 8.32845e-05
6.46800e+00 5.92295e-05
6.66400e+00 4.07248e-05
6.86000e+00 2.70639e-05
7.05600e+00 1.73758e-05
7.25200e+00 1.07495e-05
7.44800e+00 6.37861e-06
7.64400e+00 3.62184e-06
7.84000e+00 1.96808e-06
8.03600e+00 1.02568e-06
8.23200e+00 5.12580e-07
8.42800e+00 2.43992e-07
8.62400e+00 1.09209e-07
8.82000e+00 4.50995e-08
9.01600e+00 1.69856e-08
9.21200e+00 5.73675e-09
9.40800e+00 1.75405e-09
9.60400e+00 4.48247e-10


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_78-79.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 7.01952e-01
1.96000e-01 6.75945e-01
3.92000e-01 6.04557e-01
5.88000e-01 5.04917e-01
7.84000e-01 3.97149e-01
9.80000e-01 2.97499e-01
1.17600e+00 2.15014e-01
1.37200e+00 1.52005e-01
1.56800e+00 1.06492e-01
1.76400e+00 7.47519e-02
1.96000e+00 5.29980e-02
2.15600e+00 3.81254e-02
2.35200e+00 2.78628e-02
2.54800e+00 2.06592e-02
2.74400e+00 1.54929e-02
2.94000e+00 1.16978e-02
3.13600e+00 8.84403e-03
3.33200e+00 6.66222e-03
3.52800e+00 4.98689e-03
3.72400e+00 3.71110e-03
3.92000e+00 2.75437e-03
4.11600e+00 2.04671e-03
4.31200e+00 1.52520e-03
4.50800e+00 1.13719e-03
4.70400e+00 8.44051e-04
4.90000e+00 6.21199e-04
5.09600e+00 4.54118e-04
5.29200e+00 3.32641e-04
5.48800e+00 2.46828e-04
5.68400e+00 1.86231e-04
5.88000e+00 1.41452e-04
6.07600e+00 1.05986e-04
6.27200e+00 7.67283e-05
6.46800e+00 5.29987e-05
6.66400e+00 3.49184e-05
6.86000e+00 2.22568e-05
7.05600e+00 1.41273e-05
7.25200e+00 9.29054e-06
7.44800e+00 6.57798e-06
7.64400e+00 5.12187e-06
7.84000e+00 4.34476e-06
8.03600e+00 3.85984e-06
8.23200e+00 3.40793e-06
8.42800e+00 2.85290e-06
8.62400e+00 2.18905e-06
8.82000e+00 1.50694e-06
9.01600e+00 9.19003e-07
9.21200e+00 4.92056e-07
9.40800e+00 2.30904e-07
9.60400e+00 9.41639e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_79-80.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 7.49562e-01
1.96000e-01 7.19754e-01
3.92000e-01 6.38371e-01
5.88000e-01 5.26073e-01
7.84000e-01 4.06772e-01
9.80000e-01 2.99089e-01
1.17600e+00 2.12501e-01
1.37200e+00 1.48352e-01
1.56800e+00 1.03259e-01
1.76400e+00 7.23741e-02
1.96000e+00 5.13169e-02
2.15600e+00 3.68236e-02
2.35200e+00 2.66978e-02
2.54800e+00 1.95263e-02
2.74400e+00 1.43970e-02
2.94000e+00 1.07002e-02
3.13600e+00 8.01211e-03
3.33200e+00 6.03350e-03
3.52800e+00 4.55855e-03
3.72400e+00 3.44970e-03
3.92000e+00 2.61252e-03
4.11600e+00 1.97754e-03
4.31200e+00 1.49156e-03
4.50800e+00 1.11577e-03
4.70400e+00 8.24150e-04
4.90000e+00 6.00169e-04
5.09600e+00 4.32535e-04
5.29200e+00 3.11543e-04
5.48800e+00 2.26828e-04
5.68400e+00 1.67712e-04
5.88000e+00 1.24999e-04
6.07600e+00 9.23357e-05
6.27200e+00 6.64903e-05
6.46800e+00 4.63988e-05
6.66400e+00 3.17324e-05
6.86000e+00 2.18045e-05
7.05600e+00 1.54052e-05
7.25200e+00 1.12071e-05
7.44800e+00 8.19899e-06
7.64400e+00 5.84523e-06
7.84000e+00 3.96476e-06
8.03600e+00 2.52531e-06
8.23200e+00 1.50028e-06
8.42800e+00 8.26939e-07
8.62400e+00 4.19683e-07
8.82000e+00 1.93966e-07
9.01600e+00 8.08361e-08
9.21200e+00 3.01086e-08
9.40800e+00 9.80988e-09
9.60400e+00 2.68094e-09


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_8-9.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 5.29568e-02
1.96000e-01 5.29085e-02
3.92000e-01 5.27694e-02
5.88000e-01 5.25536e-02
7.84000e-01 5.22735e-02
9.80000e-01 5.19295e-02
1.17600e+00 5.15041e-02
1.37200e+00 5.09664e-02
1.56800e+00 5.02827e-02
1.76400e+00 4.94270e-02
1.96000e+00 4.83853e-02
2.15600e+00 4.71546e-02
2.35200e+00 4.57431e-02
2.54800e+00 4.41663e-02
2.74400e+00 4.24414e-02
2.94000e+00 4.05792e-02
3.13600e+00 3.85821e-02
3.33200e+00 3.64500e-02
3.52800e+00 3.41872e-02
3.72400e+00 3.18063e-02
3.92000e+00 2.93256e-02
4.11600e+00 2.67656e-02
4.31200e+00 2.41480e-02
4.50800e+00 2.15007e-02
4.70400e+00 1.88629e-02
4.90000e+00 1.62864e-02
5.09600e+00 1.38274e-02
5.29200e+00 1.15371e-02
5.48800e+00 9.45437e-03
5.68400e+00 7.60446e-03
5.88000e+00 5.99969e-03
6.07600e+00 4.64056e-03
6.27200e+00 3.51708e-03
6.46800e+00 2.61078e-03
6.66400e+00 1.89739e-03
6.86000e+00 1.34952e-03
7.05600e+00 9.39011e-04
7.25200e+00 6.38893e-04
7.44800e+00 4.24850e-04
7.64400e+00 2.76089e-04
7.84000e+00 1.75562e-04
8.03600e+00 1.09656e-04
8.23200e+00 6.77182e-05
8.42800e+00 4.16679e-05
8.62400e+00 2.56882e-05
8.82000e+00 1.58713e-05
9.01600e+00 9.77089e-06
9.21200e+00 5.93786e-06
9.40800e+00 3.52517e-06
9.60400e+00 2.03528e-06


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_80-81.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 8.08140e-01
1.96000e-01 7.74365e-01
3.92000e-01 6.82570e-01
5.88000e-01 5.57027e-01
7.84000e-01 4.25272e-01
9.80000e-01 3.08010e-01
1.17600e+00 2.15052e-01
1.37200e+00 1.47108e-01
1.56800e+00 9.99888e-02
1.76400e+00 6.82330e-02
1.96000e+00 4.70610e-02
2.15600e+00 3.29364e-02
2.35200e+00 2.34410e-02
2.54800e+00 1.69747e-02
2.74400e+00 1.24896e-02
2.94000e+00 9.30503e-03
3.13600e+00 6.98494e-03
3.33200e+00 5.25770e-03
3.52800e+00 3.95498e-03
3.72400e+00 2.96680e-03
3.92000e+00 2.21548e-03
4.11600e+00 1.64290e-03
4.31200e+00 1.20627e-03
4.50800e+00 8.75141e-04
4.70400e+00 6.27525e-04
4.90000e+00 4.46439e-04
5.09600e+00 3.17312e-04
5.29200e+00 2.27045e-04
5.48800e+00 1.64444e-04
5.68400e+00 1.20799e-04
5.88000e+00 8.96694e-05
6.07600e+00 6.65412e-05
6.27200e+00 4.85935e-05
6.46800e+00 3.44609e-05
6.66400e+00 2.36118e-05
6.86000e+00 1.57101e-05
7.05600e+00 1.02609e-05
7.25200e+00 6.67431e-06
7.44800e+00 4.42314e-06
7.64400e+00 3.09718e-06
7.84000e+00 2.36339e-06
8.03600e+00 1.93313e-06
8.23200e+00 1.58946e-06
8.42800e+00 1.23133e-06
8.62400e+00 8.61293e-07
8.82000e+00 5.31690e-07
9.01600e+00 2.86457e-07
9.21200e+00 1.34670e-07
9.40800e+00 5.49912e-08
9.60400e+00 1.94452e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_81-82.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 8.78554e-01
1.96000e-01 8.38910e-01
3.92000e-01 7.31739e-01
5.88000e-01 5.86807e-01
7.84000e-01 4.37383e-01
9.80000e-01 3.07700e-01
1.17600e+00 2.08250e-01
1.37200e+00 1.38452e-01
1.56800e+00 9.21947e-02
1.76400e+00 6.24031e-02
1.96000e+00 4.32779e-02
2.15600e+00 3.07812e-02
2.35200e+00 2.23502e-02
2.54800e+00 1.64536e-02
2.74400e+00 1.22101e-02
2.94000e+00 9.10821e-03
3.13600e+00 6.82408e-03
3.33200e+00 5.12851e-03
3.52800e+00 3.85449e-03
3.72400e+00 2.88798e-03
3.92000e+00 2.15641e-03
4.11600e+00 1.61074e-03
4.31200e+00 1.21005e-03
4.50800e+00 9.17116e-04
4.70400e+00 6.99893e-04
4.90000e+00 5.34140e-04
5.09600e+00 4.03648e-04
5.29200e+00 2.98953e-04
5.48800e+00 2.15137e-04
5.68400e+00 1.49498e-04
5.88000e+00 9.98089e-05
6.07600e+00 6.37626e-05
6.27200e+00 3.89696e-05
6.46800e+00 2.29765e-05
6.66400e+00 1.33303e-05
6.86000e+00 7.79914e-06
7.05600e+00 4.65964e-06
7.25200e+00 2.81097e-06
7.44800e+00 1.65431e-06
7.64400e+00 9.16032e-07
7.84000e+00 4.65453e-07
8.03600e+00 2.12434e-07
8.23200e+00 8.57804e-08
8.42800e+00 2.94605e-08
8.62400e+00 8.56517e-09
8.82000e+00 2.41799e-09
9.01600e+00 5.50888e-10
9.21200e+00 9.22699e-11
9.40800e+00 1.24081e-11
9.60400e+00 -5.71157e-14


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_82-83.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 9.31014e-01
1.96000e-01 8.87964e-01
3.92000e-01 7.71687e-01
5.88000e-01 6.14768e-01
7.84000e-01 4.53610e-01
9.80000e-01 3.14653e-01
1.17600e+00 2.09156e-01
1.37200e+00 1.36146e-01
1.56800e+00 8.86240e-02
1.76400e+00 5.86546e-02
1.96000e+00 3.98552e-02
2.15600e+00 2.78774e-02
2.35200e+00 2.00092e-02
2.54800e+00 1.46321e-02
2.74400e+00 1.08008e-02
2.94000e+00 7.97385e-03
3.13600e+00 5.84972e-03
3.33200e+00 4.25922e-03
3.52800e+00 3.09253e-03
3.72400e+00 2.25700e-03
3.92000e+00 1.66617e-03
4.11600e+00 1.24589e-03
4.31200e+00 9.41615e-04
4.50800e+00 7.18248e-04
4.70400e+00 5.53393e-04
4.90000e+00 4.31028e-04
5.09600e+00 3.38174e-04
5.29200e+00 2.64779e-04
5.48800e+00 2.04254e-04
5.68400e+00 1.53429e-04
5.88000e+00 1.11441e-04
6.07600e+00 7.83769e-05
6.27200e+00 5.40476e-05
6.46800e+00 3.73904e-05
6.66400e+00 2.65184e-05
6.86000e+00 1.92803e-05
7.05600e+00 1.39574e-05
7.25200e+00 9.67178e-06
7.44800e+00 6.25375e-06
7.64400e+00 3.79248e-06
7.84000e+00 2.26444e-06
8.03600e+00 1.44599e-06
8.23200e+00 1.03266e-06
8.42800e+00 7.81525e-07
8.62400e+00 5.72317e-07
8.82000e+00 3.80612e-07
9.01600e+00 2.23458e-07
9.21200e+00 1.14742e-07
9.40800e+00 5.13029e-08
9.60400e+00 1.99098e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_83-84.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 9.84342e-01
1.96000e-01 9.36687e-01
3.92000e-01 8.08467e-01
5.88000e-01 6.36847e-01
7.84000e-01 4.62864e-01
9.80000e-01 3.15478e-01
1.17600e+00 2.05956e-01
1.37200e+00 1.31896e-01
1.56800e+00 8.47359e-02
1.76400e+00 5.55218e-02
1.96000e+00 3.74084e-02
2.15600e+00 2.59300e-02
2.35200e+00 1.84110e-02
2.54800e+00 1.33083e-02
2.74400e+00 9.73687e-03
2.94000e+00 7.17755e-03
3.13600e+00 5.31523e-03
3.33200e+00 3.95072e-03
3.52800e+00 2.95106e-03
3.72400e+00 2.22081e-03
3.92000e+00 1.68642e-03
4.11600e+00 1.28953e-03
4.31200e+00 9.86222e-04
4.50800e+00 7.47422e-04
4.70400e+00 5.56960e-04
4.90000e+00 4.06981e-04
5.09600e+00 2.93011e-04
5.29200e+00 2.10676e-04
5.48800e+00 1.54728e-04
5.68400e+00 1.19018e-04
5.88000e+00 9.67963e-05
6.07600e+00 8.17392e-05
6.27200e+00 6.91498e-05
6.46800e+00 5.67442e-05
6.66400e+00 4.43578e-05
6.86000e+00 3.28865e-05
7.05600e+00 2.32008e-05
7.25200e+00 1.56196e-05
7.44800e+00 1.00296e-05
7.64400e+00 6.15214e-06
7.84000e+00 3.68249e-06
8.03600e+00 2.28109e-06
8.23200e+00 1.57201e-06
8.42800e+00 1.21391e-06
8.62400e+00 9.72950e-07
8.82000e+00 7.45551e-07
9.01600e+00 5.21861e-07
9.21200e+00 3.27537e-07
9.40800e+00 1.83747e-07
9.60400e+00 9.22134e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_84-85.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.05106e+00
1.96000e-01 9.98122e-01
3.92000e-01 8.56005e-01
5.88000e-01 6.66696e-01
7.84000e-01 4.76284e-01
9.80000e-01 3.16945e-01
1.17600e+00 2.00752e-01
1.37200e+00 1.24352e-01
1.56800e+00 7.75176e-02
1.76400e+00 4.97736e-02
1.96000e+00 3.33074e-02
2.15600e+00 2.32094e-02
2.35200e+00 1.66855e-02
2.54800e+00 1.22276e-02
2.74400e+00 9.04266e-03
2.94000e+00 6.71495e-03
3.13600e+00 5.01203e-03
3.33200e+00 3.77894e-03
3.52800e+00 2.89218e-03
3.72400e+00 2.24812e-03
3.92000e+00 1.76465e-03
4.11600e+00 1.38458e-03
4.31200e+00 1.07412e-03
4.50800e+00 8.16279e-04
4.70400e+00 6.04091e-04
4.90000e+00 4.35297e-04
5.09600e+00 3.08619e-04
5.29200e+00 2.20881e-04
5.48800e+00 1.65575e-04
5.68400e+00 1.33412e-04
5.88000e+00 1.14265e-04
6.07600e+00 9.95722e-05
6.27200e+00 8.41437e-05
6.46800e+00 6.65041e-05
6.66400e+00 4.81132e-05
6.86000e+00 3.15651e-05
7.05600e+00 1.88619e-05
7.25200e+00 1.05496e-05
7.44800e+00 5.90142e-06
7.64400e+00 3.63241e-06
7.84000e+00 2.57467e-06
8.03600e+00 1.96845e-06
8.23200e+00 1.47840e-06
8.42800e+00 1.02704e-06
8.62400e+00 6.42924e-07
8.82000e+00 3.59232e-07
9.01600e+00 1.76018e-07
9.21200e+00 7.57422e-08
9.40800e+00 2.92626e-08
9.60400e+00 8.59833e-09


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_85-86.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.10629e+00
1.96000e-01 1.04947e+00
3.92000e-01 8.97152e-01
5.88000e-01 6.94761e-01
7.84000e-01 4.92013e-01
9.80000e-01 3.23386e-01
1.17600e+00 2.01486e-01
1.37200e+00 1.22221e-01
1.56800e+00 7.42516e-02
1.76400e+00 4.62218e-02
1.96000e+00 2.98243e-02
2.15600e+00 1.99589e-02
2.35200e+00 1.37902e-02
2.54800e+00 9.79540e-03
2.74400e+00 7.13895e-03
2.94000e+00 5.32969e-03
3.13600e+00 4.05972e-03
3.33200e+00 3.13022e-03
3.52800e+00 2.41857e-03
3.72400e+00 1.85747e-03
3.92000e+00 1.41382e-03
4.11600e+00 1.07067e-03
4.31200e+00 8.14157e-04
4.50800e+00 6.28579e-04
4.70400e+00 4.96873e-04
4.90000e+00 4.02345e-04
5.09600e+00 3.30591e-04
5.29200e+00 2.71594e-04
5.48800e+00 2.20198e-04
5.68400e+00 1.74907e-04
5.88000e+00 1.35864e-04
6.07600e+00 1.03100e-04
6.27200e+00 7.60470e-05
6.46800e+00 5.40564e-05
6.66400e+00 3.68140e-05
6.86000e+00 2.42473e-05
7.05600e+00 1.60479e-05
7.25200e+00 1.13667e-05
7.44800e+00 8.92632e-06
7.64400e+00 7.44816e-06
7.84000e+00 6.08979e-06
8.03600e+00 4.58548e-06
8.23200e+00 3.07632e-06
8.42800e+00 1.81321e-06
8.62400e+00 9.32879e-07
8.82000e+00 4.17886e-07
9.01600e+00 1.62795e-07
9.21200e+00 5.50888e-08
9.40800e+00 1.62012e-08
9.60400e+00 4.09507e-09


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_86-87.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.17281e+00
1.96000e-01 1.11002e+00
3.92000e-01 9.42356e-01
5.88000e-01 7.21487e-01
7.84000e-01 5.03011e-01
9.80000e-01 3.24217e-01
1.17600e+00 1.97411e-01
1.37200e+00 1.16769e-01
1.56800e+00 6.92500e-02
1.76400e+00 4.23663e-02
1.96000e+00 2.71994e-02
2.15600e+00 1.83560e-02
2.35200e+00 1.28900e-02
2.54800e+00 9.28168e-03
2.74400e+00 6.76476e-03
2.94000e+00 4.94445e-03
3.13600e+00 3.60819e-03
3.33200e+00 2.62782e-03
3.52800e+00 1.91567e-03
3.72400e+00 1.40395e-03
3.92000e+00 1.03898e-03
4.11600e+00 7.77643e-04
4.31200e+00 5.87061e-04
4.50800e+00 4.44061e-04
4.70400e+00 3.34799e-04
4.90000e+00 2.52485e-04
5.09600e+00 1.93438e-04
5.29200e+00 1.53803e-04
5.48800e+00 1.28451e-04
5.68400e+00 1.11715e-04
5.88000e+00 9.88323e-05
6.07600e+00 8.66569e-05
6.27200e+00 7.36693e-05
6.46800e+00 5.97663e-05
6.66400e+00 4.57675e-05
6.86000e+00 3.29612e-05
7.05600e+00 2.25336e-05
7.25200e+00 1.51422e-05
7.44800e+00 1.06788e-05
7.64400e+00 8.38431e-06
7.84000e+00 7.20766e-06
8.03600e+00 6.25186e-06
8.23200e+00 5.07838e-06
8.42800e+00 3.70027e-06
8.62400e+00 2.37191e-06
8.82000e+00 1.32583e-06
9.01600e+00 6.44497e-07
9.21200e+00 2.72176e-07
9.40800e+00 9.96377e-08
9.60400e+00 3.15534e-08


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_87-88.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.19705e+00
1.96000e-01 1.13212e+00
3.92000e-01 9.58934e-01
5.88000e-01 7.31218e-01
7.84000e-01 5.06686e-01
9.80000e-01 3.23876e-01
1.17600e+00 1.95242e-01
1.37200e+00 1.14312e-01
1.56800e+00 6.71789e-02
1.76400e+00 4.07545e-02
1.96000e+00 2.59052e-02
2.15600e+00 1.72654e-02
2.35200e+00 1.19806e-02
2.54800e+00 8.58415e-03
2.74400e+00 6.30894e-03
2.94000e+00 4.72961e-03
3.13600e+00 3.59551e-03
3.33200e+00 2.75509e-03
3.52800e+00 2.11664e-03
3.72400e+00 1.62393e-03
3.92000e+00 1.24093e-03
4.11600e+00 9.43163e-04
4.31200e+00 7.12317e-04
4.50800e+00 5.33569e-04
4.70400e+00 3.94969e-04
4.90000e+00 2.87916e-04
5.09600e+00 2.06812e-04
5.29200e+00 1.47651e-04
5.48800e+00 1.06401e-04
5.68400e+00 7.85872e-05
5.88000e+00 5.99104e-05
6.07600e+00 4.70918e-05
6.27200e+00 3.81665e-05
6.46800e+00 3.19222e-05
6.66400e+00 2.72764e-05
6.86000e+00 2.30914e-05
7.05600e+00 1.86230e-05
7.25200e+00 1.38525e-05
7.44800e+00 9.31744e-06
7.64400e+00 5.61103e-06
7.84000e+00 3.01319e-06
8.03600e+00 1.44246e-06
8.23200e+00 6.14356e-07
8.42800e+00 2.33862e-07
8.62400e+00 7.87343e-08
8.82000e+00 2.32408e-08
9.01600e+00 6.05621e-09
9.21200e+00 1.36754e-09
9.40800e+00 2.27197e-10
9.60400e+00 3.69000e-11


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_88-89.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.27010e+00
1.96000e-01 1.19906e+00
3.92000e-01 1.01001e+00
5.88000e-01 7.62676e-01
7.84000e-01 5.20777e-01
9.80000e-01 3.26109e-01
1.17600e+00 1.91286e-01
1.37200e+00 1.08253e-01
1.56800e+00 6.12871e-02
1.76400e+00 3.59738e-02
1.96000e+00 2.24145e-02
2.15600e+00 1.48780e-02
2.35200e+00 1.03881e-02
2.54800e+00 7.49314e-03
2.74400e+00 5.49905e-03
2.94000e+00 4.07036e-03
3.13600e+00 3.02740e-03
3.33200e+00 2.25697e-03
3.52800e+00 1.68004e-03
3.72400e+00 1.24309e-03
3.92000e+00 9.12651e-04
4.11600e+00 6.67224e-04
4.31200e+00 4.89488e-04
4.50800e+00 3.62533e-04
4.70400e+00 2.70338e-04
4.90000e+00 2.00600e-04
5.09600e+00 1.46017e-04
5.29200e+00 1.03444e-04
5.48800e+00 7.17595e-05
5.68400e+00 4.99689e-05
5.88000e+00 3.64209e-05
6.07600e+00 2.87650e-05
6.27200e+00 2.45233e-05
6.46800e+00 2.17351e-05
6.66400e+00 1.92907e-05
6.86000e+00 1.68727e-05
7.05600e+00 1.45725e-05
7.25200e+00 1.25036e-05
7.44800e+00 1.06641e-05
7.64400e+00 9.00677e-06
7.84000e+00 7.52706e-06
8.03600e+00 6.23735e-06
8.23200e+00 5.11009e-06
8.42800e+00 4.05257e-06
8.62400e+00 3.02234e-06
8.82000e+00 2.05992e-06
9.01600e+00 1.25508e-06
9.21200e+00 6.74816e-07
9.40800e+00 3.17726e-07
9.60400e+00 1.30348e-07


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_89-90.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 1.35155e+00
1.96000e-01 1.27326e+00
3.92000e-01 1.06543e+00
5.88000e-01 7.95108e-01
7.84000e-01 5.33279e-01
9.80000e-01 3.25707e-01
1.17600e+00 1.85019e-01
1.37200e+00 1.00854e-01
1.56800e+00 5.49152e-02
1.76400e+00 3.10913e-02
1.96000e+00 1.87673e-02
2.15600e+00 1.20967e-02
2.35200e+00 8.21477e-03
2.54800e+00 5.79461e-03
2.74400e+00 4.20651e-03
2.94000e+00 3.12919e-03
3.13600e+00 2.37862e-03
3.33200e+00 1.83713e-03
3.52800e+00 1.42685e-03
3.72400e+00 1.10039e-03
3.92000e+00 8.35547e-04
4.11600e+00 6.26486e-04
4.31200e+00 4.72067e-04
4.50800e+00 3.66775e-04
4.70400e+00 2.98592e-04
4.90000e+00 2.52707e-04
5.09600e+00 2.17397e-04
5.29200e+00 1.86437e-04
5.48800e+00 1.58267e-04
5.68400e+00 1.33409e-04
5.88000e+00 1.12494e-04
6.07600e+00 9.53194e-05
6.27200e+00 8.10480e-05
6.46800e+00 6.87123e-05
6.66400e+00 5.75384e-05
6.86000e+00 4.70420e-05
7.05600e+00 3.69982e-05
7.25200e+00 2.75196e-05
7.44800e+00 1.90716e-05
7.64400e+00 1.21902e-05
7.84000e+00 7.15541e-06
8.03600e+00 3.85025e-06
8.23200e+00 1.90700e-06
8.42800e+00 8.74751e-07
8.62400e+00 3.72063e-07
8.82000e+00 1.45401e-07
9.01600e+00 5.21529e-08
9.21200e+00 1.64193e-08
9.40800e+00 4.77481e-09
9.60400e+00 1.24132e-09


==> anc/WeightFunctions/TrENTo/WeightFunctions_Trento_9-10.txt <==
# Weight functions W(r), obtained from TrENTo with 1e5 PbPb collisions at 2.76TeV. Left column: r in fm, right column: W(r) in fm^(-2)
0.00000e+00 5.52365e-02
1.96000e-01 5.52075e-02
3.92000e-01 5.51056e-02
5.88000e-01 5.48980e-02
7.84000e-01 5.45590e-02
9.80000e-01 5.40822e-02
1.17600e+00 5.34740e-02
1.37200e+00 5.27406e-02
1.56800e+00 5.18791e-02
1.76400e+00 5.08771e-02
1.96000e+00 4.97205e-02
2.15600e+00 4.84008e-02
2.35200e+00 4.69165e-02
2.54800e+00 4.52671e-02
2.74400e+00 4.34480e-02
2.94000e+00 4.14503e-02
3.13600e+00 3.92686e-02
3.33200e+00 3.69093e-02
3.52800e+00 3.43947e-02
3.72400e+00 3.17596e-02
3.92000e+00 2.90455e-02
4.11600e+00 2.62943e-02
4.31200e+00 2.35443e-02
4.50800e+00 2.08298e-02
4.70400e+00 1.81832e-02
4.90000e+00 1.56384e-02
5.09600e+00 1.32323e-02
5.29200e+00 1.10018e-02
5.48800e+00 8.97936e-03
5.68400e+00 7.18862e-03
5.88000e+00 5.64160e-03
6.07600e+00 4.33763e-03
6.27200e+00 3.26521e-03
6.46800e+00 2.40512e-03
6.66400e+00 1.73332e-03
6.86000e+00 1.22280e-03
7.05600e+00 8.45166e-04
7.25200e+00 5.72655e-04
7.44800e+00 3.80278e-04
7.64400e+00 2.47202e-04
7.84000e+00 1.57028e-04
8.03600e+00 9.73027e-05
8.23200e+00 5.87730e-05
8.42800e+00 3.46472e-05
8.62400e+00 2.00017e-05
8.82000e+00 1.13554e-05
9.01600e+00 6.35113e-06
9.21200e+00 3.48584e-06
9.40800e+00 1.85391e-06
9.60400e+00 9.36998e-07

